User First Intelligence: Three Measurements of Search and AI-Answer Analytics (SEO and GEO/AEO), and a Knowledge-Graph Framework for Query Discovery Beyond Search Volume

People say what they want to know in many places besides a search box, and the tools that search and AI-answer optimization (SEO and GEO/AEO) rely on see only part of that demand, through models reported as counts. This paper reports three measurements of such instruments and a framework. On the area-code section of a large US telecom provider's site, two commercial analytics platforms differed on estimated monthly visits by 7.5x to 27.1x (8.6x to 29.9x worldwide); across twelve sections of the domain the ratio ran from 0.20x to 7.24x with no detectable relation to section age, while they agreed on which section is larger in 60 of 66 pairs. On 37,193 reviews of 378 telecom stores linked to a 42,994-node keyword taxonomy, review demand and search volume agreed on branches to a varying degree (Spearman 0.47 to 0.75; 0.91 post hoc) and barely on topics (0.18), on links two blind AI annotators judged two-thirds correct; on the 372 area codes, a public count of Wikipedia requests for each code and vendor volume agreed roughly on ranking (0.45 over 240 articles, gone once keywords matched per code are held constant) and not on magnitudes, predictions fixed first. In one vendor's index of AI answers naming or citing the largest companies of each S&P 500 sector, of four predictions written first, one held, one in direction only and two failed; video and community sites took a median 21% of citation incidences on Google's AI Overviews and AI Mode against 0.6% to 9.2% on four other surfaces, in every sector, and in education answers in each of 13 countries read later. Estimates and sources need measuring per instrument and surface. User First Intelligence (UFI), built on that premise, collects what people ask beyond the website, links it to an industry ontology and scores where an organization does not answer; an open implementation is released, its score not evaluated. No causal claim is made.

==> anc/08_REVIEW/factcheck_v5.5_2026-11-14/report_1.md <==
# Fact-check report 1 of 3: references R1 to R33 (manuscript v5.5, 14 November 2026)

Returned as text by the checking agent, whose harness could not write files; saved here unedited.

**The report file was not written.** My harness forbids writing report `.md` files, so per your fallback the full report is returned here as text; nothing was created at `/Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/factcheck_v5.5_2026-11-14/report_1.md`. The project was not modified by me.

**Line numbers shifted during the check.** Another process edited `manuscript_v50.md` at about 16:41 and inserted two lines after L184. All 48 citing sentences are still present verbatim, but every worklist line above 184 is now two higher (L301 is L303, L933 is L935). I use worklist numbers below.

## Counts

- References checked: 33 of 33, all RESOLVED (none MISMATCH, UNRESOLVABLE or FABRICATED-SUSPECT).
- Citing sentences checked: 48.
  - SUPPORTED: 41
  - PARTLY: 6
  - NOT SUPPORTED: 0
  - COULD NOT VERIFY: 1
- Two further worklist rows are not citations of the reference they are filed under: R26 L136 and R26 L468 (neither contains `[Google 2026]`; only L155 does).
- The worklist missed no citing sentence: a search of the manuscript for every key returned the same 48 key-and-line pairs.

## Entry-level differences

No entry points to the wrong work. The differences below are ordered by how much they matter.

1. **R28 Grossman 2026: a version of record exists, so "[Preprint]" is out of date.**
   - Published as: *Proceedings of the 49th International ACM SIGIR Conference on Research and Development in Information Retrieval (SIGIR '26)*, pp. 448–459, ACM, https://doi.org/10.1145/3805712.3809667 (Crossref, published 19 July 2026).
   - The arXiv record carries the comment "Paper Accepted to ACM SIGIR 2026".
   - Authors, order, title, year and arXiv id match.

2. **R19 Eloundou 2025: two author names differ between the paper and the landing page the entry cites.**
   - Paper PDF byline and arXiv 2410.19803v2: "David G. Robinson" and "Keren Gu-Lemberg".
   - ICLR proceedings page: "David Robinson" and "Keren Gu", which the entry follows ("Robinson, D.", "Gu, K.").
   - To match the paper itself: "Robinson, D. G." and "Gu-Lemberg, K.". All other elements match.

3. **R20 Font-Julián 2026: surname accent.** The version of record prints "Cristina I. Font-Julian" without the accent (publisher PDF byline and Crossref). Everything else matches: author order, title, *Journal of Information Science* 52(4), 1075–1088, DOI, and the open copy at riunet is live and is this paper.

4. **R21 Font-Julián 2025: fourth author's initial.** The preprint PDF, Crossref and OSF all give "Isidro Aguillo" with no middle initial; the entry prints "Aguillo, I. F.". The first author is "Font-Julián" in Crossref and OSF but "Font-Julian" in the PDF byline. Version 1 is the latest version; posted 22 October 2025.

5. **R11 Carroll 2005: page range missing.** Pages are 613–622 (Crossref gives first page 613; Semantic Scholar gives 613-622). Other proceedings entries print pages.

6. **R3 Ahrefs 2026b: date treatment inconsistent with R2.** Both help pages display "September 3, 2026" as last updated (R2 at 2026-09-03T10:44:50Z, R3 at 2026-09-03T13:04:57Z). R2 prints the date; R3 prints only the year and a retrieval date. Both pages also carry individual bylines ("Constance Tan", "Anna"); corporate authorship is a style choice.

7. **R26 Google 2026: the title is descriptive, not the page's own.** The page is titled "History for Ranking | Google Search Status Dashboard", with the heading "All incidents reported for Ranking". The bracketed dates are correct. The incident has its own page: https://status.search.google.com/incidents/LEubPCm2octf2uMqCFKE.

8. **R31 Hendricks 2026: concept DOI and resource type.**
   - 10.5281/zenodo.22242102 is the concept DOI for all versions: v2026.09.1 (issued 1 September 2026, DOI ending 22242103) and v2026.09.2 (issued 4 October 2026, DOI ending 23132107).
   - Zenodo types the record as Dataset only. The report is a separate web page, https://hendricks.ai/research/the-answer-index.
   - Creator, title, publisher and year match.

9. **R7 Bek 2026: metadata date later than the displayed one.** The page shows "Updated: February 26, 2026", as the entry says. Its embedded metadata gives datePublished 2025-10-29 and dateModified 2026-06-16. Informational only; the page as fetched today contains every figure the manuscript reports.

10. **R12 Chapekis & Lieb 2025 and R25 Golebiewski & boyd 2018: no URL printed.**
    - Pew: https://www.pewresearch.org/short-reads/2025/07/22/google-users-are-less-likely-to-click-on-links-when-an-ai-summary-appears-in-the-results/ (headline, byline and 22 July 2025 match).
    - Data & Society: https://datasociety.net/library/data-voids-where-missing-data-can-easily-be-exploited/ (published 11 May 2018).

11. **R32 Hölzl 2025: title punctuation.** The journal prints "... in the social sciences - A systematic review, critique, and recommendations"; the entry uses a colon. Conventional, no change needed.

12. **Style only: abbreviated venues and omitted DOIs.**
    - R22, R24, R30 and R33 abbreviate the venue ("WSDM '17", "WSDM '10", "WWW '02", "NAACL-HLT 2018, Industry Papers") where other entries give full proceedings titles.
    - DOIs exist for entries printed without one:

    | Entry | DOI |
    |---|---|
    | R6 | 10.1145/3184558.3191641 |
    | R8 | 10.1108/eb026722 |
    | R9 | 10.1145/792550.792552 |
    | R10 | 10.1145/1008992.1009000 |
    | R15 | 10.1007/978-3-031-02294-4 (the 2015 Morgan & Claypool DOI redirects here) |
    | R22 | 10.1145/3018661.3018739 |
    | R24 | 10.1145/1718487.1718513 |
    | R29 | 10.1145/2488388.2488435 |
    | R30 | 10.1145/511446.511513 |
    | R33 | 10.18653/v1/N18-3025 |

No differences were found in R1, R2, R4, R5, R6, R8, R9, R10, R13, R14, R15, R16, R17, R18, R22, R23, R24, R27, R29, R30 or R33 beyond the style points in item 12.

## Everything not SUPPORTED

Seven items, ordered by risk. None is a fabricated or mismatched source.

**1. R29 Hannak 2013, L496. PARTLY.**
- Manuscript: "The question is whether the answer and its citations vary with who is asking, which classic web search audits found only weakly for demographic attributes [Hannak et al. 2013], which has been measured for chatbot responses [Eloundou et al. 2025], and which, to the author's knowledge, has not been measured for the sources AI answer surfaces cite."
- Source (WWW 2013 full text): "We do not observe personalization based on gender in our experiments. Similarly, we do not observe personalization based on profile age". Also: "All other attributes do not result in level of personalization beyond the baseline noise level."
- Supported: no substantial demographic personalization. Not supported: that a weak effect was found; the audit reports none. The sentence also says "audits" but cites one. L83 already states this accurately ("producing no substantial effect"), so the two lines disagree.
- Proposed: "..., which a classic web search audit did not find for demographic attributes such as gender and age [Hannak et al. 2013], ..."

**2. R20 Font-Julián 2026, L91. PARTLY.**
- Manuscript: "For Measurement 1: comparisons of estimators with first-party analytics or with one another, across many established sites at one time [Jansen, Jung & Salminen 2022; Rasool, Thakur & Nabi 2026; Font-Julián et al. 2026]; this paper holds one site fixed, reads back two instruments' stored histories of one section to its first month, in a single retrospective read, and compares twelve sections of the site on one date."
- Source: "The performance of each tool was checked using two domain names"; "all data were downloaded simultaneously on 5 July 2024".
- Supported for this source: tools compared with one another, on established sites, at one time. Not supported: "many"; this study uses two domains (MDPI and Frontiers), as L77 itself says.
- Proposed: "... with first-party analytics or with one another, on established sites at one time [...]".

**3. R20 Font-Julián 2026, L77. PARTLY.**
- Manuscript: "... and the organic keyword counts, keyword search volumes and URL-level traffic that Ahrefs, Semrush, Serpstat and Ubersuggest report for two academic publishers' domains, which overlapped so little that the choice of tool determined the findings [Font-Julián et al. 2026], ..."
- Source: abstract, "a low overlap in organic keywords and URL-based web traffic across tools, suggesting that tool selection significantly determines findings". On search volumes, Section 4.1.3: "The average CV is 0.43 ... indicating a narrow distribution and low variability between the tools".
- Supported: the four tools, the three metrics, the two publishers, low overlap of keyword and URL sets, tool choice shaping findings. Not supported: that search volumes overlapped little; the paper found them the most stable of the three.
- Proposed: "... report for two academic publishers' domains, where the keywords and URLs the tools returned overlapped so little that the choice of tool determined the findings [Font-Julián et al. 2026], ..."

**4. R4 Alibudbud 2023, L301. PARTLY.**
- Manuscript: "The items a review of page-view studies asks authors to state, the pages, the language, the dates, the agent type and whether crawlers and redirects were included [Alibudbud 2023], are fixed in the plan."
- Source (Table 1, seven items): "1. Precise Wikipedia page or pages of study 2. Language of the Wikipedia page 3. Dates of data collection 4. Dates explored 5. Type of data (e.g., monthly or daily) 6. Whether page views were limited to Internet users 7. Whether web crawlers and redirects to the Wikipedia page were included".
- Supported: pages, language, dates (two items merged), crawlers and redirects; "agent type" stands for item 6. Not supported: the list reads as complete but omits item 5, type of data.
- Proposed, smallest: "Of the items a review of page-view studies asks authors to state [Alibudbud 2023], the pages, the language, the dates, the agent type and whether crawlers and redirects were included are fixed in the plan."
- Proposed, complete: "..., the pages, the language, the collection dates and the period covered, the type of data (monthly), the agent type and whether crawlers and redirects were included [Alibudbud 2023], are fixed in the plan." The plan at `/Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/02_DESIGN/wikipedia_demand_372.md` does specify monthly counts, so this stays true.

**5. R20 Font-Julián 2026, L933. PARTLY.**
- Manuscript: "Guidance on these tools does exist, and the search record passed over it: an empirical comparison of four SEO tools closes with methodological recommendations [Font-Julián et al. 2026, Section 5.2], to use several tools where possible, to prefer what several detect, to read traffic as relative rather than precise, and to report the tool, the extraction date, the market settings and each metric's definition."
- Source: Section 5.2 is "Methodological recommendations for the use of SEO tools in quantitative research" and holds five recommendations. It is followed by Section 5.3 "Limitations" and Section 6 "Conclusion". The third recommendation, not listed in the manuscript: "Third, search volume indicators appear to be more stable than traffic estimates."
- Supported: all four listed recommendations, each matching the source closely, and the next sentence's remark that the source advises averaging traffic across tools. Not supported: "closes with", and the list reading as complete when it gives four of five.
- Proposed: "... an empirical comparison of four SEO tools sets out five methodological recommendations in its discussion [Font-Julián et al. 2026, Section 5.2], among them to use several tools where possible, ..."

**6. R20 Font-Julián 2026, L22. PARTLY.**
- Manuscript: "A third search, on 31 October, looked for reporting guidelines for such figures and found no checklist; the nearest guidance is the set of recommendations closing one empirical comparison of the tools [Font-Julián et al. 2026], which Appendix E credits."
- Source: as in item 5; the recommendations sit in the middle of the discussion.
- Supported: that the paper is an empirical comparison containing a set of recommendations. Not supported: "closing".
- Proposed: "... the nearest guidance is the set of recommendations in the discussion of one empirical comparison of the tools [Font-Julián et al. 2026], ..."

**7. R8 Belkin, Oddy & Brooks 1982, L85. COULD NOT VERIFY.**
- Manuscript: "The gap between the unit a user has in mind and the unit a retrieval system indexes is old ground [Belkin, Oddy & Brooks 1982; Taylor 1968], as is the observation that aggregate demand concentrates differently from individual demand [Goel et al. 2010]."
- Opened: the publisher-deposited abstract in Crossref. Not opened: the full text (Emerald paywall; the repository copies at Syracuse SURFACE and CORE refused automated access).
- Abstract: "information needs are not in principle precisely specifiable", and of thirty-five subjects "only two had ASKs for which traditional 'best match' retrieval would be intuitively appropriate".
- The abstract is consistent with a gap between a user's need and what a retrieval system can match. It says nothing about units or about what a system indexes.
- Wording the abstract supports: "The gap between the need a user has in mind and the request a retrieval system can match is old ground [Belkin, Oddy & Brooks 1982; Taylor 1968], ...". Reading pp. 61–71 through a library, or the Syracuse copy in a browser, would settle whether the "unit" framing can stand.

## Remainder of the report (what would have been in the file)

### Scope

- Checked: 33 reference entries, 48 citing sentences, and every number in those sentences that is attributed to one of these sources.
- Not checked: co-cited sources belonging to the other two worklists (Taylor 1968, Thelwall 2008, Nuti 2014, Semrush, Motley Fool, Rijo and others), and the manuscript's own measurements.
- Tiers: T1 regulatory or official; T2 peer-reviewed; T3 institutional report; T4 vendor material, preprint or self-published.
- `check_manuscript.py` was run; it produced only format-driven candidates because the manuscript uses bracketed keys.

### Table A. Reference entries

| # | Reference | Identifier used | Tier | Verdict | Evidence |
|---|---|---|---|---|---|
| R1 | Aggarwal 2024 | Crossref 10.1145/3637528.3671900; arXiv 2311.09735v3 | T2 | RESOLVED | Six authors in order, title, KDD '24, pp. 5–16 |
| R2 | Ahrefs 2026a | help.ahrefs.com article 9025740, HTTP 200 | T4 vendor | RESOLVED | Title matches; page shows September 3, 2026 |
| R3 | Ahrefs 2026b | help.ahrefs.com article 1863206, HTTP 200 | T4 vendor | RESOLVED | Title matches; see difference 6 |
| R4 | Alibudbud 2023 | Crossref 10.3389/fdata.2023.1199060 | T2 | RESOLVED | Vol. 6, article 1199060, 4 July 2023 |
| R5 | Allaham 2026 | Crossref 10.1609/aies.v9i1.43129; OJS page | T2 | RESOLVED | 9(1), 142–154, 11 October 2026 |
| R6 | Balaraman 2018 | Crossref 10.1145/3184558.3191641 | T2 | RESOLVED | Three authors, pp. 1787–1792 |
| R7 | Bek 2026 | ahrefs.com/blog/brand-radar-methodology/, HTTP 200 | T4 vendor, labelled in text | RESOLVED | "By Rebekah Bek", "Updated: February 26, 2026" |
| R8 | Belkin 1982 | Crossref 10.1108/eb026722 | T2 | RESOLVED | 38(2), 61–71 |
| R9 | Broder 2002 | Crossref 10.1145/792550.792552 | T2, edited forum | RESOLVED | SIGIR Forum 36(2), 3–10 |
| R10 | Buckley 2004 | Crossref 10.1145/1008992.1009000 | T2 | RESOLVED | SIGIR 27th, pp. 25–32 |
| R11 | Carroll 2005 | Crossref 10.1145/1060745.1060835 | T2 | RESOLVED | Four authors, WWW '05; see difference 5 |
| R12 | Chapekis 2025 | pewresearch.org short-reads page, HTTP 200 | T3 | RESOLVED | Headline, byline, 22 July 2025 |
| R13 | Chen 2025 | arXiv 2509.08919v1 | T4 preprint, unlabelled at L81 | RESOLVED | Four authors, title; no published version in OpenAlex |
| R14 | Choi 2012 | Crossref 10.1111/j.1475-4932.2012.00809.x | T2 | RESOLVED | 88(s1), 2–9 |
| R15 | Chuklin 2015 | Crossref 10.2200/S00654ED1V01Y201507ICR043, redirects to Springer | T2 monograph | RESOLVED | Three authors, series, 2015 |
| R16 | Cohen 1968 | Crossref 10.1037/h0026256 | T2 | RESOLVED | 70(4), 213–220 |
| R17 | Cook 2025 | Crossref 10.2139/ssrn.5698748 | T4, unread and labelled so | RESOLVED | Author, title, 2025; SSRN page returned 403 |
| R18 | Costco 2026 | Company release PDF on s201.q4cdn.com; investor page via WebFetch | T1 | RESOLVED | Title and 24 September 2026 match |
| R19 | Eloundou 2025 | proceedings.iclr.cc page and PDF; arXiv 2410.19803v2 | T2; authors assess their employer's models | RESOLVED | Ten authors in order; see difference 2 |
| R20 | Font-Julián 2026 | Crossref 10.1177/01655515261445903; riunet handle | T2 | RESOLVED | 52(4), 1075–1088; open copy live |
| R21 | Font-Julián 2025 | Crossref 10.31235/osf.io/j4ryx_v1; OSF API | T4 preprint | RESOLVED | Order, title; see difference 4 |
| R22 | Galárraga 2017 | Crossref 10.1145/3018661.3018739 | T2 | RESOLVED | Four authors, pp. 375–383 |
| R23 | Gienapp 2024 | Crossref 10.1145/3626772.3657849 | T2 | RESOLVED | Twelve authors in order, pp. 1916–1929 |
| R24 | Goel 2010 | Crossref 10.1145/1718487.1718513 | T2 | RESOLVED | Four authors, pp. 201–210 |
| R25 | Golebiewski 2018 | datasociety.net page and PDF | T3 | RESOLVED | Two authors, May 2018 |
| R26 | Google 2026 | status.search.google.com history and incident pages | T4 by scheme; authoritative for its own incident dates | RESOLVED | See difference 7 |
| R27 | Gottfried 2025 | pewresearch.org page, HTTP 200 | T3 | RESOLVED | Title, byline, 20 November 2025 |
| R28 | Grossman 2026 | arXiv 2604.27790v1; Crossref 10.1145/3805712.3809667 | Cited as T4; T2 version exists | RESOLVED | See difference 1 |
| R29 | Hannak 2013 | Crossref 10.1145/2488388.2488435; author-hosted PDF | T2 | RESOLVED | Seven authors in order, pp. 527–538 |
| R30 | Haveliwala 2002 | Crossref 10.1145/511446.511513 | T2 | RESOLVED | pp. 517–526 |
| R31 | Hendricks 2026 | DataCite 10.5281/zenodo.22242102 | T4 self-published, unlabelled at L81 | RESOLVED | See difference 8 |
| R32 | Hölzl 2025 | Crossref 10.1016/j.ssresearch.2024.103099; MADOC PDF | T2 | RESOLVED | 126, 103099 |
| R33 | Hopkinson 2018 | ACL Anthology N18-3025 | T2 industry track | RESOLVED | Four authors, pp. 200–207 |

### Table B. Citing sentences

"Abstract only" means the full text was not read; in each such row the abstract states the claim directly.

| Ref | Line | Claim | Verdict | Evidence |
|---|---|---|---|---|
| R1 | L20 | GEO is the term for optimizing for AI answer engines | SUPPORTED | arXiv abstract: "we introduce Generative Engine Optimization (GEO), the first novel paradigm to aid content creators in improving their content visibility in generative engine responses" |
| R1 | L81 | GEO introduced to raise a source's visibility in generated answers | SUPPORTED | Same passage |
| R2 | L768 | Gap analysis lists keywords competitors rank for and a site does not | SUPPORTED | Help page: "check what organic keywords that other websites rank for, that your target website does not rank for" |
| R3 | L141 | Ahrefs metric: monthly Google clicks, summed over keywords from position, volume and estimated CTR | SUPPORTED | Help page: "based on its ranking position, monthly search volume, and our estimated CTR for that position"; "We sum up the traffic estimations of each keyword" |
| R4 | L91 | Page views treated as an instrument whose settings, dates, crawlers and redirects are reported | SUPPORTED | Table 1, "Recommended checklist of methodological considerations", items 3 and 7 |
| R4 | L301 | The items the review asks authors to state | PARTLY | Table 1 has seven items; item 5, type of data, is omitted. See item 4 above |
| R4 | L933 | Reporting items for page views; name no SEO or web-analytics tool | SUPPORTED | Table 1 names no tool. The body mentions "Google Analytics" once as a data source in reviewed studies |
| R5 | L22 | Audit of which sources engines cite, on real public-interest queries | SUPPORTED | Full text: "712 real-world human-generated queries spanning domains of public importance" |
| R5 | L81 | Four engines, 712 queries, about 16% of cited sources AI-generated | SUPPORTED | Full text: "approximately 16% of unique cited sources across all providers" |
| R6 | L89 | A study of knowledge-base completeness | SUPPORTED | Abstract only: "an approach towards measuring Relative Completeness in Wikidata by comparison with data present for similar entities" |
| R7 | L321 | Query sources; 282M, 24M, 13 to 15M a month; monthly over 90 days, Google continuous | SUPPORTED | Page: AI Overviews 282 million, AI Mode 24 million, assistants 13 to 14.6 million; "refreshed monthly, using a 90-day reporting window"; "update continuously" |
| R8 | L85 | Gap between the user's unit and the indexed unit is old ground | COULD NOT VERIFY | Abstract only. See item 7 above |
| R9 | L85 | Taxonomy distinguishes intent, not granularity | SUPPORTED | Abstract only: "it might be navigational (give me the url of the site I want to reach) or transactional" |
| R10 | L79 | Measures robust to incomplete judgments were proposed | SUPPORTED | Abstract only: "A new measure is introduced that is ... more robust to incomplete judgment sets." |
| R11 | L68 | Statements carry provenance, in the spirit of named graphs | SUPPORTED | Abstract only: "This enables RDF statements that describe graphs" |
| R12 | L81 | Click inside an AI summary in 1% of visits | SUPPORTED | Page: "This occurred in just 1% of all visits to pages with such a summary." Also 8% against 15% for result links |
| R12 | L83 | Behavioral evidence on AI summaries concerns clicks | SUPPORTED | Same page; it measures clicks and session endings |
| R13 | L81 | Controlled experiments across verticals; AI search favors earned media, unlike Google | SUPPORTED | Abstract: "overwhelming bias towards Earned media ... over Brand-owned and Social content, a stark contrast to Google's more balanced mix" |
| R14 | L87 | Search volume used to nowcast economic indicators | SUPPORTED | Abstract only: "how to use search engine data to forecast near-term values of economic indicators" |
| R15 | L24 | Click models are studied in information retrieval | SUPPORTED | Publisher description only: "attention of the information retrieval community" |
| R16 | L908 | Weighted kappa | SUPPORTED | Abstract only: "A generalization to weighted kappa (Kw) is presented." |
| R17 | L81 | A working paper on 80 global brands in LLM answers, unread | SUPPORTED | Title in the DOI record. Content not opened; the manuscript claims nothing about content |
| R18 | L508 | Quarter net sales $93.9 billion, up 11.2% | SUPPORTED | Release PDF: "Net sales for the quarter increased 11.2 percent, to $93.9 billion, from $84.4 billion last year." |
| R19 | L83 | Chatbot responses vary with users' demographic attributes | SUPPORTED | Abstract: "demographic differences in chatbot responses". See precision note 1 |
| R19 | L496 | Measured for chatbot responses | SUPPORTED | Same |
| R20 | L22 | Recommendations "closing" a tool comparison | PARTLY | See item 6 above |
| R20 | L77 | Three metrics "overlapped so little" | PARTLY | See item 3 above |
| R20 | L91 | Comparison "across many established sites" | PARTLY | See item 2 above |
| R20 | L933 | "Closes with" recommendations; four listed | PARTLY | See item 5 above |
| R21 | L77 | Traffic at global and country level for the same two publishers | SUPPORTED | Abstract: "using MDPI and Frontiers as case studies"; full text: "both global and country-level" |
| R22 | L89 | A study of knowledge-base completeness | SUPPORTED | Abstract only: "much less is known about their completeness" |
| R22 | L768 | Estimators measure what a knowledge base lacks | SUPPORTED | Abstract only: "allows us to predict where facts may be missing" |
| R23 | L81 | Evaluation reframed for systems that generate rather than rank | SUPPORTED | Abstract only: "Instead of a traditional document ranking, generative retrieval systems often directly return a grounded generated text" |
| R24 | L83 | Demand spread across rare items, in web search among others | SUPPORTED | Full text: "the tail, in aggregate, is nevertheless relatively heavy"; data cover "movies, music, Web search, and Web browsing" |
| R24 | L85 | Aggregate demand concentrates differently from individual demand | SUPPORTED | Abstract: "everyone is a bit eccentric, consuming both popular and specialty products". A paraphrase |
| R25 | L112 | Data void: thin or absent authoritative content that the first arrival fills | SUPPORTED | Report: "available relevant data is limited, non-existent, or deeply problematic"; "it would not be hard to fill the data void" |
| R26 | L155 | August 2026 spam update ran 18 to 21 August, days 23 to 26 | SUPPORTED | Incident page: "began at 2026-08-18 09:27 and ended at 2026-08-21 01:49 (all times are US/Pacific)". Day numbers recomputed from 26 July |
| R26 | L136, L468 | Not citations of Google 2026 | Not applicable | Neither line contains the key |
| R27 | L504 | TikTok 21% to 37%, Reddit 18% to 26%, YouTube and Facebook steady | SUPPORTED | Page: "up from 21% in 2021"; "26% today report using Reddit, compared with 18% four years ago"; "remained relatively stable in recent years" |
| R28 | L81 | 11,500 queries; Jaccard below 0.2; generative systems favor Google-owned content | SUPPORTED | Abstract: "(<0.2 average Jaccard similarity)"; "significantly more likely to retrieve Google-owned content". Full text gives 0.11 to 0.18 |
| R29 | L83 | 11.7% differed; login and location the drivers; gender and age no effect | SUPPORTED | Abstract: "on average, 11.7% of results show differences due to personalization"; full text as quoted in item 1 |
| R29 | L496 | Audits found variation "only weakly" for demographics | PARTLY | See item 1 above |
| R30 | L774 | Topic-sensitive PageRank with a teleport set | SUPPORTED | Abstract only: "computing a set of PageRank vectors, biased using a set of representative topics" |
| R31 | L81 | 480 questions, eight industries, four engines | SUPPORTED | DataCite abstract: "a fixed panel of 480 questions, spanning eight industries and ten question types" |
| R31 | L91 | Comparison in industries the author chose | SUPPORTED | Same |
| R32 | L91 | Google Trends treated as an instrument whose settings and access dates are reported | SUPPORTED | Table 5: "Provide the date(s) of last accessing Google Trends"; "State the full search input". It has no crawler or redirect item |
| R32 | L933 | Documentation checklist for Google Trends; names no SEO or web-analytics tool | SUPPORTED | Table 5 caption: "Checklist - Recommendations on using Google Trends for research." The body mentions Google Ads and cites Statcounter in passing |
| R33 | L89 | Demand-weighted completeness | SUPPORTED | Abstract: "we introduce the notion of Demand-Weighted Completeness" |
| R33 | L768 | Completeness relative to use; predicts required relations per class from usage data | SUPPORTED | Abstract: "we employ usage data to predict the distribution over relations for that entity"; full text confirms the usage data is the system's own |

### Precision notes on SUPPORTED rows (optional tightenings, not counted as defects)

1. **R19 L83.** The study varies the stored user name: "user name bias, meaning differences in chatbot responses as the stored user's name varies". It covers two genders and four races, and average harmful-stereotype rates are "a fraction of 1%". Exact form: "vary with the gender and race associated with a user's name".
2. **R29 L83.** 11.7% is the average extra likelihood that a real user's result differs from a control account's, above the noise floor between controls.
3. **R7 L321.** The page lists five assistants at 13 to 14.6 million (ChatGPT 14.5, Perplexity 14.6, Gemini 14.6, Copilot 13.3, Grok 13). The monthly-refresh statement names four of them.
4. **R5 L81.** The 16% is of unique cited sources, as classified by an AI-text detector, and the authors present it as a lower bound.
5. **R10 L79.** The source introduces one measure; the manuscript says "measures".
6. **R25 L112.** "Authoritative" and "whoever arrives first" are the manuscript's words; the source speaks of "high-quality content".
7. **R4 and R32 L91.** Both sources recommend rather than require. The crawler and redirect item comes from Alibudbud only.
8. **R18.** From the rounded figures, 93.9 / 84.4 = 1.1126; the release's 11.2% is computed from unrounded sales.

### Adjacent uncited statements checked against the same sources

- **L155**, "The September 2026 spam update began on 24 September, day 60": the dashboard gives 2026-09-24 09:15 to 2026-10-08, US/Pacific, and 24 September is day 60.
- **L141**, "Neither vendor states an uncertainty for its estimates": true of the cited Ahrefs page, which says estimates "can have discrepancy" but gives no figure. Other Ahrefs documentation was not read.
- **L321**, "model versions and search settings are not documented": the Bek page gives no model versions and does not say the surfaces share one query set. It does state that prompts run through "the free, publicly available web interfaces" and that locale mirrors its keyword database, which is some documentation of settings.
- **L933**, "Items 1, 2, 9 and 10 share their access-date, parameter, access-path and data-sharing items": consistent with Hölzl's Table 5. Alibudbud's Table 1 has dates and parameters only.
- **L22, L291, L293** report plain Cohen's kappa with no citation. The only Cohen entry in the list is the 1968 weighted-kappa paper, cited at L908 for a planned analysis.

### Tier notes

- Chen 2025 (arXiv preprint) and Hendricks 2026 (self-published first-party data set) carry findings at L81 with no label at point of use. OtterlyAI in the same sentence is labelled a vendor index.
- Grossman 2026 can be upgraded to its peer-reviewed version.
- Eloundou 2025 is peer-reviewed, but its authors evaluate their employer's own models.

### Control tests run

| Lookup | Known-good result | Negative control |
|---|---|---|
| Crossref by DOI | 10.1038/s41586-021-03819-2 returned the AlphaFold record | Invented DOI returned 404 |
| arXiv by id | 1706.03762 returned "Attention Is All You Need" | Not run |
| OpenAlex title search | "Attention Is All You Need" ranked first of 182 | Invented title returned 0 |
| DataCite by DOI | Zenodo DOIs returned records | Invented DOI returned 404 |
| Full-text absence searches | Same pattern found "Google Analytics" in Alibudbud and "Google Ads" and "Statcounter" in Hölzl | A first pattern silently missed line-start matches and was replaced |

### NOT VERIFIED

- Belkin 1982 full text (item 7 above).
- Cook 2025 content: SSRN returned 403. No content claim depends on it.
- The SEC copy of the Costco release returned 403; the figures were read from the company's own PDF.
- Font-Julián 2026 was read in the publisher-formatted PDF from the repository, paginated 1–14. I did not open the issue-paginated version; the section structure should be identical.
- Whether the Ahrefs and Bek pages read the same on the manuscript's access dates as today. No archive comparison was made.
- DBLP and the ACM Digital Library were not used; DBLP returned a bot challenge. Crossref, OpenAlex and Semantic Scholar stood in.

### DO NOT ASSERT

- RESOLVED means the entry exists and its metadata matches, not that the source's findings are correct.
- SUPPORTED on "abstract only" rows means the abstract states the claim; the full text was not read for those.
- COULD NOT VERIFY is not a pass.
- This report covers R1 to R33 only and says nothing about the other 64 references.

Downloaded source copies are in `/private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad`.

Sources:
- [Costco fourth quarter and fiscal year 2026 results (company PDF)](https://s201.q4cdn.com/287523651/files/doc_news/Costco-Wholesale-Corporation-Reports-Fourth-Quarter-and-Fiscal-Year-2026-Operating-Results-2026.pdf)
- [Costco Form 8-K exhibit (found by search, not opened: 403)](https://www.sec.gov/Archives/edgar/data/0000909832/000090983226000084/costex9918-k92426.htm)
- [Belkin, Oddy & Brooks repository record (found by search, not opened)](https://surface.syr.edu/istpub/150)
- [Font-Julián et al. 2026 open copy](https://riunet.upv.es/handle/10251/236956)
- [Grossman et al., SIGIR '26 version of record](https://doi.org/10.1145/3805712.3809667)
- [Google Search Status Dashboard, August 2026 spam update](https://status.search.google.com/incidents/LEubPCm2octf2uMqCFKE)
- [Pew, AI summaries and clicks](https://www.pewresearch.org/short-reads/2025/07/22/google-users-are-less-likely-to-click-on-links-when-an-ai-summary-appears-in-the-results/)
- [Pew, Americans' Social Media Use 2025](https://www.pewresearch.org/internet/2025/11/20/americans-social-media-use-2025/)
- [Data & Society, Data Voids](https://datasociety.net/library/data-voids-where-missing-data-can-easily-be-exploited/)
- [Hannak et al. 2013, author-hosted PDF](https://www.ccs.neu.edu/home/cbw/static/pdf/fp039-hannak.pdf)
- [Hölzl et al. 2025, MADOC copy](https://madoc.bib.uni-mannheim.de/68637/1/1-s2.0-S0049089X24001212-main.pdf)
- [Alibudbud 2023, Frontiers full text](https://www.frontiersin.org/journals/big-data/articles/10.3389/fdata.2023.1199060/full)
- [Allaham & Diakopoulos 2026, AIES](https://ojs.aaai.org/index.php/AIES/article/view/43129)
- [Hendricks, The Answer Index](https://hendricks.ai/research/the-answer-index)
- [Ahrefs Brand Radar methodology](https://ahrefs.com/blog/brand-radar-methodology/)


==> anc/08_REVIEW/factcheck_v5.5_2026-11-14/report_2.md <==
# Fact-check report 2 of 3: references R34 to R65 (manuscript v5.5, 14 November 2026)

Returned as text by the checking agent, whose harness could not write files; saved here unedited.

**`report_2.md` was not written.** My harness bars me from writing report files, so the full report is returned here as text, as your fallback allows. Nothing in the project was modified by me.

Two things to know first:
- **The manuscript changed while I worked.** `manuscript_v50.md` was edited at 16:41 (two lines inserted at 185–186), so every worklist line above 184 is now +2 (L349 is now 351, L353 is 355, L508 is 510, L768 is 770, L782 is 784, L884 is 886, L908 is 910, L933 is 935). I confirmed all 17 citing lines and the reference block are textually unchanged. Line numbers below are the worklist's.
- **One entry now has a peer-reviewed version.** Huang et al. 2026 is cited as an arXiv preprint but was published in Findings of EMNLP 2026 in October.

## Counts

- References checked: 32 (R34 to R65). All 32 resolve to live sources; no entry is fabricated or mismatched.
- Citing sentences checked: 45.
  - SUPPORTED: 34
  - PARTLY: 9
  - NOT SUPPORTED: 0
  - COULD NOT VERIFY: 2
- Entries with at least one printed element differing from the source record: 16 (all minor; 16 entries have no difference).

## Entry-level differences

1. **R35 Huang 2026.** The entry cites arXiv:2603.16138. The paper is now published.
   - Correct value: *Findings of the Association for Computational Linguistics: EMNLP 2026*, pp. 147–162, DOI 10.18653/2026.findings-emnlp.8, https://aclanthology.org/2026.findings-emnlp.8/ (dated 2026/10).
   - The DOI has no "v1/" segment; the "v1" form returns 404 at Crossref.
   - Authors, title, year and abstract are identical to arXiv v2 (28 Aug 2026).
2. **R38 Kakimov 2026.** Author order differs between the PMLR index page and the PDF.
   - Entry and PMLR page/BibTeX: Kakimov, Tan, Gillham, Bejtic.
   - PDF byline: Kakimov, Gillham, Bejtic, Tan.
   - Volume 318 and pp. 224–235 match.
3. **R40 Keet 2016.** LNCS volume number is omitted (it is 9678). Springer's book title is "The Semantic Web. Latest Advances and New Domains" (full stop, not colon). Pages and DOI match.
4. **R44 Kirsten 2026.** No change needed. The PDF byline reads "Jost Grosse Perdekamp", as printed. ACL Anthology and Crossref record him as "Jost Große Perdekamp", filed under family name "Perdekamp".
5. **R45 Kostygina 2023.** Crossref and PubMed Central give the bylines as "Zachary Seeskin" and "Felicia LeClere", without the middle initials "Z. H." and "F. B." that the entry prints.
   - The initials appear only on OpenAlex author profiles; the SAGE page returned 403, so I did not see the typeset byline.
   - The article number 20563051231216947 is omitted (the journal has no page numbers).
6. **R47 Langridge 2016.** The printed URL redirects to https://www.screamingfrog.co.uk/blog/how-accurate-are-website-traffic-estimators/ (the "/blog/" segment is missing). Date, author and title match.
7. **R49 Le Pochat 2019.** No DOI is printed; it is 10.14722/ndss.2019.23386. Crossref's container is "Proceedings 2019 Network and Distributed System Security Symposium" (the 26th). Authors, title and year match.
8. **R50 Lee 2026.** 10.5281/zenodo.18653093 is a Zenodo concept DOI covering eight versions. It currently resolves to version 6 (record 19831300, DOI 10.5281/zenodo.19831300, issued 27 April 2026). Author, title and year match.
9. **R52 Linehan 2025.** The page byline and structured data name only Louise Linehan as author. Xibeijia Guan is listed under "Contributors", not as co-author. Date, title and URL match.
10. **R54 Liu 2012.** Subtitle omitted. Full title: "When web search fails, searchers become askers: understanding the transition".
11. **R55 Luggen 2019.** No DOI is printed; it is 10.1007/978-3-030-30793-6_26. The container is abbreviated; in full it is "The Semantic Web – ISWC 2019" (LNCS). Crossref joins the subtitle with an em dash (U+2014) where the entry has a colon. Pages match.
12. **R57 Morris 2010.** Subtitle omitted. Full title: "What do people ask their social networks, and why? A survey study of status message Q&A behavior".
13. **R59 OtterlyAI 2026.** The page names an individual author, Rick Tousseyn.
    - Page title: "The AI Search Index: What ChatGPT, Gemini, Perplexity and Google Actually Cite in 17 Industries"; the entry's "AI search index" is a shortening.
    - 8 September 2026 is both the publication and the last-modified date.
14. **R62 Pagadala 2026b.** No change needed. Page metadata gives publication and modification date 14 November 2026, the same day as the entry's retrieval date. The page's own suggested citation uses the entry's title.
15. **R63 Piccardi 2018.** No DOI is printed; it is 10.1145/3209978.3209984. The venue in full is "The 41st International ACM SIGIR Conference on Research & Development in Information Retrieval". Pages match.
16. **R65 Punturo 2026.** The printed URL redirects to https://www.tryprofound.com/blog/enhanced-citation-categories (adds "www."). Authors, date and title match.

Not entry errors, but worth seeing:
- **R61 Pagadala 2026a (the page, not the entry).** The page's source list dates the Motley Fool transcript "September 24, 2026". The transcript was published 29 September 2026; the call was 24 September. The manuscript's R60 entry has both dates right.
- **In-text key style.** "Lebo et al. 2013" and "Punturo et al. 2026" are three-name sources keyed with "et al.". Other three-author sources are keyed in full (for example "Jansen, Jung & Salminen 2022").

No difference found: R34, R36, R37, R39, R41, R42, R43, R46, R48, R51, R53, R56, R58, R60, R61, R64.

## Everything not SUPPORTED

Ordered by how far the sentence departs from the source. There are no NOT SUPPORTED items.

**1. R38 Kakimov 2026, L81: PARTLY**
- Manuscript: "and Google's AI Overviews on "your money or your life" queries drawn from MS MARCO Web Search, which cited AI-generated documents more often than human-authored ones at the same retrieval rank [Kakimov et al. 2026]."
- Supported: the system, the query class, the dataset, and the direction of the finding. The abstract says AI-generated documents "are cited more frequently than human-authored documents even after controlling for retrieval rank".
- Not supported: "at the same retrieval rank". The paper compares within cumulative top-k cutoffs, not rank by rank.
  - At rank 1 the order is reversed: "at k = 1, the probability is slightly higher for Human documents than for AI documents (59.57% vs. 58.02%)".
  - Beyond about the top 50 the two converge.
  - Among retrieved documents overall, "retrieved citation probabilities are nearly identical for AI and Human documents"; the gap is "driven primarily by non-retrieved citation events".
- Proposed wording: "which cited AI-generated documents more often than human-authored ones even after controlling for retrieval rank".
- Tier note: two of the four authors are at Originality.ai Inc., whose detector supplies the "AI-generated" label. The manuscript does not flag this.

**2. R52 Linehan 2025, L81: PARTLY**
- Manuscript: "vendor measurement across 15,000 prompts reports that only 12% of URLs cited by ChatGPT, Gemini and Copilot rank in Google's top ten for the same prompt, with Perplexity at 28.6% [Linehan & Guan 2025]."
- Supported: every number is on the page, and the page's summary says "only 12% of links cited by ChatGPT, Gemini, and Copilot appear in Google's top 10 results for the same prompt".
- Not supported: the page's own arithmetic shows the 12% already includes Perplexity: "((28.6 + 8 + 6.1 + 8.6 + 8.2) / 5) = 11.9%". For the others, "that number hovers around 8%". Setting 12% for the three beside 28.6% for Perplexity counts Perplexity twice.
- Proposed wording: "vendor measurement across 15,000 prompts reports that on average only 12% of the URLs cited by ChatGPT, Gemini, Copilot and Perplexity rank in Google's top ten for the same prompt: 28.6% for Perplexity and about 8% for the others".

**3. R35 Huang 2026, L81: PARTLY**
- Manuscript: "five systems including Google AI Overviews on 11,000 real queries, with Wikipedia over-represented and social media under-represented among cited sources [Huang et al. 2026];"
- Supported: five systems, Google AI Overviews, 11,000 real queries.
- Not supported as worded: the over- and under-representation is about how much of a cited source's content reaches the generated summary, not its share of citations.
  - The paper says "Wikipedia is both the most-cited and most over-represented source".
  - The social-media result is reported for Google AI Overviews only: "social media and forum sources (Reddit, Quora) are under-covered by 22.1pp in Google AIO".
  - Search GPT and Perplexity cite almost no social sources (0.1% and 0.0% of cited domains), so no estimate is given for them.
- Proposed wording: "five systems including Google AI Overviews on 11,000 real queries, with Wikipedia the most-cited domain and over-represented in the generated summaries, and cited social media under-represented in the summaries of Google's AI Overviews".

**4. R40 Keet 2016, L782: PARTLY** (Keet's part only; Wiśniewski et al. 2019 is in another worklist)
- Manuscript: "as in test-driven ontology development, which tests a question against the ontology's vocabulary and separately against its instances [Keet & Ławrynowicz 2016; Wiśniewski et al. 2019]"
- Supported: a separate vocabulary check. Step 3 of the procedure is "check the vocabulary elements of x are in ontology O (itself a TDD test)".
- Not supported: a separate test against the ontology's instances. The paper offers two alternative routes for the same axiom test: "a test at the TBox-level or always using individuals explicitly asserted in the ABox". The individuals are temporary mock individuals, created for the test and then deleted.
- Proposed wording: "as in test-driven ontology development, which first checks that a question's vocabulary is present in the ontology and then tests whether the ontology entails the answer, at the schema level or through individuals".

**5. R64 Prantl 2018, L77: PARTLY** (abstract only; Emerald returned 403)
- Manuscript: "Comparisons of estimators with first-party analytics have found large and variable errors: Compete and Quantcast underestimated traffic for 18 sites, with occasional overestimates [Kamerer 2013], and neither Alexa nor SimilarWeb ranked Czech websites accurately, although both indicated their approximate size [Prantl & Prantl 2018]."
- Supported by the abstract: "neither tool can accurately determine the ranking of websites on the internet. However, it is possible to approximately determine the significance of a particular website."
- Not confirmed: that the baseline was first-party analytics. The abstract says only "accurate traffic data values". Jansen et al. 2022 describe the baseline as NetMonitor, which "uses a combination of site and user-centric measures".
- The source's word is "significance", not "size".
- Proposed wording: see item 6, which covers the same sentence.

**6. R39 Kamerer 2013, L77: PARTLY** (same sentence as item 5)
- Supported: an 18-site panel, underestimates by both services, occasional overestimates.
- Not supported: "for 18 sites" as applied to Quantcast. The full text says "conclusions should be tentative, since Quantcast measured only eight of 18 Web sites". Compete covered 18, 17 and 16 sites in the three months.
- Proposed wording for the whole sentence: "Comparisons of estimators with first-party analytics or reference traffic data have found large and variable errors: Compete and Quantcast underestimated traffic in a panel of 18 sites (Quantcast reported on eight of them), with occasional overestimates [Kamerer 2013], and neither Alexa nor SimilarWeb ranked Czech websites accurately, although both indicated a site's approximate significance [Prantl & Prantl 2018]."

**7. R65 Punturo 2026, L81: PARTLY**
- Manuscript: "19.4% against 5.3% across 15 industries [Punturo et al. 2026]"
- Supported: "Perplexity cites social at 19.4% compared to ChatGPT at 5.3%."
- Not supported: "across 15 industries". The page has a separate table with 15 industry rows, but never says the platform figures are computed across those 15 or that the data are limited to them.
- The page describes its data as "27 million citations across ChatGPT, Gemini, and AI Overviews", which does not name Perplexity although the table reports it.
- Proposed wording: "19.4% against 5.3% in a report that also breaks citations down for 15 industries". Alternatively, drop "across 15 industries".

**8. R50 Lee 2026, L81: PARTLY** (minor)
- Manuscript: "query intent and Google rank as predictors of citation across four chat assistants and eight verticals [Lee 2026];"
- Supported: four assistants (ChatGPT, Claude, Perplexity, Gemini), and eight verticals for the intent study: "n = 19,556 queries across 8 verticals".
- Not supported: eight verticals for the Google-rank analysis. The full text (v6) says "We selected 120 queries across 10 commercial verticals", a different set, and that study used ChatGPT and Perplexity only.
- Proposed wording: "query intent and Google rank as predictors of citation across four chat assistants, with intent classified in eight verticals and rank tested in ten".

**9. R62 Pagadala 2026b, L349: PARTLY**
- Manuscript: "The author analysed and published the collection, with different source categories, before it was read for this paper [Pagadala 2026b], so nothing here was predicted and this subsection is a replication read after the fact."
- Supported: the page is live and publishes an analysis of the same collection (3,724,208 answers, 13 countries, 44 export files, 17 August to 14 November 2026, 1,492 France answers missing). It uses its own source kinds (Video, Education sites, Government, Schools and universities, Wikipedia, Social, Forums and Q&A, Reference, Other websites).
- Not verifiable from the page: "before it was read for this paper". The page is dated 14 November 2026 with no time of day, the same day as the retrieval date. The repository's commit order is consistent with the claim (study pulled in at 14:55, Section 7.7 added at 15:27), but that is internal evidence.
- Proposed wording: "The author analysed and published the collection, with different source categories, on 14 November 2026 [Pagadala 2026b], before it was read for this paper, so nothing here was predicted".

**10. R64 Prantl 2018, L22: COULD NOT VERIFY**
- Manuscript: "a practice the validity studies in Section 2 caution against [Kamerer 2013; Prantl & Prantl 2018; Jansen, Jung & Salminen 2022]."
- Opened: the abstract only (Crossref, OpenAlex). Emerald returned 403, and the University of West Bohemia repository record has no file.
- The abstract is consistent: "it is still not possible to accurately estimate website traffic of any website in the world". It contains no explicit caution about single-vendor figures or uncertainty. Kamerer and Jansen do contain one (full text read).
- Proposed wording if the full text cannot be checked: "a practice the validity studies in Section 2 caution against [Kamerer 2013; Jansen, Jung & Salminen 2022] or show to be unreliable [Prantl & Prantl 2018]".

**11. R41 Kendall 1938, L884: COULD NOT VERIFY**
- Manuscript (table row): "Spearman and Kendall [Kendall 1938] between the two instruments' visits".
- Opened: the Crossref record only (title "A new measure of rank correlation", Biometrika 30(1–2), 81–93). OUP returned 403 and no open abstract exists.
- The attribution is consistent with the title and with MathWorld's Kendall tau entry, which gives this paper as its reference. No wording change proposed.

## Rest of the report (what would have been in the file)

### Scope

- Checked: 32 entries, 45 citing sentences, and the figures the manuscript takes from the two author pages. Accessed 14 November 2026.
- I searched the manuscript for every author name and found no citing sentence the worklist missed.
- No direct quotations from these sources appear in the 45 sentences, so there was nothing to check verbatim beyond numbers.
- Not checked: co-cited sources outside R34 to R65 (for example Wiśniewski, Scheitle, Tinuiti, Costco's press release).

### Verification table

Tier: T2 peer-reviewed; T3 standards body; T4 preprint, vendor, trade press or self-published.

| Ref | Line | Claim | Verdict | Evidence | Tier |
|---|---|---|---|---|---|
| R34 Hu & Liu 2004 | L87 | Reviews mined for aspects and opinions | SUPPORTED | Abstract only: "we only mine the features of the product on which the customers have expressed their opinions and whether the opinions are positive or negative". | T2 |
| R34 | L91 | Aspect mining of reviews | SUPPORTED | Abstract: "mining product features that have been commented on by customers". | T2 |
| R35 Huang 2026 | L22 | Audited on real search queries | SUPPORTED | Abstract: "We examine responses to 11,000 real search queries across five systems". | T2 (entry cites preprint) |
| R35 | L81 | Wikipedia over-, social under-represented among cited sources | PARTLY | Full text. See item 3. | T2 |
| R35 | L91 | Cited sources compared on an author-chosen query set | SUPPORTED | Full text, Section 3: "we randomly sampled 1,000 queries per topic, yielding a balanced set of 11,000 queries". | T2 |
| R36 Jansen 2022 | L22 | Cautions against point figures from one vendor | SUPPORTED | Full text: values "should not be viewed necessarily as 'truth.' Rather, the values are reported measures with some error rates (+/-)". | T2 |
| R36 | L77 | 86 sites: level differences, correlated ranks, systematic gaps | SUPPORTED | Abstract: "website rankings ... for all metrics are significantly correlated"; "the differences ... are systematic". | T2 |
| R36 | L91 | Estimator vs first-party analytics, many sites, one time | SUPPORTED | Abstract: "one year's average monthly data for 86 websites". The "one time" is a 12-month window averaged into one cross-section. | T2 |
| R37 Järvelin 2002 | L908 | nDCG at k | SUPPORTED | Abstract only: "The third one computes the relative-to-the-ideal performance of IR techniques". The acronym is not in the abstract. | T2 |
| R38 Kakimov 2026 | L81 | AI-generated cited more at the same rank | PARTLY | Full text. See item 1. | T2 (two vendor authors) |
| R39 Kamerer 2013 | L22 | Cautions against the practice | SUPPORTED | Full text: "Competitive analysis tools demand that you interpret with caution. Triangulate with other data sources or time periods." | T2 |
| R39 | L77 | Compete and Quantcast underestimated for 18 sites | PARTLY | Full text. See item 6. | T2 |
| R40 Keet 2016 | L67 | Competency questions written against an ontology | SUPPORTED | Chapter text on Springer: procedure begins "input: CQ into axiom, axiom, or template into axiom". | T2 |
| R40 | L782 | Tests against vocabulary and separately instances | PARTLY | Chapter text. See item 4. | T2 |
| R41 Kendall 1938 | L884 | Kendall rank correlation | COULD NOT VERIFY | See item 11. | T2 |
| R42 Khosravi 2026 | L77 | Processing can shrink, inflate or reverse an effect | SUPPORTED | Abstract and full text: "this error can attenuate, amplify, or reverse estimated treatment effects". | T4 preprint |
| R43 Kim 2016 | L933 | Reporting standard, commercial intermediaries, no SEO tool named | SUPPORTED | Full text (PMC4788740): "we propose a checklist"; data "from Gnip, Inc., licensed to provide access to the full stream". No SEO or web-analytics tool found by search. | T2 |
| R44 Kirsten 2026 | L81 | Five systems, three providers, comparable coverage | SUPPORTED | Section 5.3.2: "Across datasets, generative engines achieve coverage comparable to Organic search". | T2 |
| R45 Kostygina 2023 | L933 | Disclosure standards, intermediaries, no SEO tool named | SUPPORTED | Full text (PMC10795517, author manuscript): "A checklist of disclosure elements to meet minimal reporting standards is proposed". Names CrowdTangle, PowerTrack, ChatGPT, Google Trends only. | T2 |
| R46 Kumar 2026 | L81 | 100,000+ responses, 100+ brands, 78% corporate, YouTube leads | SUPPORTED | Abstract: "about 78% go to corporate websites; among non-corporate sources YouTube leads, ahead of Reddit, editorial media, and Wikipedia". | T4 (author co-founded the tool) |
| R47 Langridge 2016 | L77 | 25 sites; two tools below GA by 17% and 30% | SUPPORTED | Page: Ahrefs "underestimating total traffic for all sites by 17%"; "SEMRush underestimated total traffic for all sites by 30%". UK organic traffic only. | T4 agency |
| R48 Lebo 2013 | L68 | Provenance-typed statements | SUPPORTED | W3C abstract: "a set of classes, properties, and restrictions that can be used to represent and interchange provenance information". | T3 |
| R49 Le Pochat 2019 | L77 | Ranking built to be stable and hard to manipulate | SUPPORTED | Full text (arXiv 1806.01156v3): "it varies only by 0.6% daily and requires at least the quadrupled manipulation effort". Motivation is credited to its own analysis. | T2 |
| R50 Lee 2026 | L81 | Four assistants and eight verticals | PARTLY | Full text v6. See item 8. | T4 preprint |
| R50 | L91 | Author-chosen industries | SUPPORTED | Full text: "We assembled a corpus of 19,556 queries across 8 commercial verticals". | T4 |
| R51 Li 2024 | L22 | Audited on public-interest queries | SUPPORTED | Abstract only: "establish authority for topics of public importance". | T2 |
| R51 | L81 | ChatGPT, Bing Chat, Perplexity; sources classified | SUPPORTED | Abstract: "sentiment analysis, inductive coding, and source classification". | T2 |
| R52 Linehan 2025 | L81 | 12% for three assistants, Perplexity 28.6% | PARTLY | Page. See item 2. | T4 vendor (labelled) |
| R53 Liu 2023 | L81 | Citations audited for support | SUPPORTED | Abstract: "only 74.5% of citations support their associated sentence". | T2 |
| R54 Liu 2012 | L85 | Questions go to Q&A sites when search fails | SUPPORTED | Abstract only: "trace the transformation of a large number of failed searches into questions posted on a popular CQA site". | T2 |
| R55 Luggen 2019 | L89 | Study of knowledge-base completeness | SUPPORTED | arXiv 1909.01109 abstract: "Our method is able to estimate the completeness of a class". | T2 |
| R55 | L768 | Estimators measure what a KB lacks | SUPPORTED | Same abstract: "statistical techniques for class cardinality estimation". | T2 |
| R56 Martinez 2026 | L81 | 45 studies; gains establish neither; two levers | SUPPORTED | Abstract and full text: "they establish neither organic discoverability nor durable traffic effects". | T4 preprint |
| R57 Morris 2010 | L85 | People take questions to social networks | SUPPORTED | Abstract only: "We conducted a survey of 624 people". | T2 |
| R58 Nuti 2014 | L933 | Google Trends checklist; no SEO tool named | SUPPORTED | Full text: "we developed a checklist to improve the quality and reproducibility of studies that use Google Trends". | T2 |
| R59 OtterlyAI 2026 | L81 | 6,095,520 citations, seven engines, 17 undefined industries | SUPPORTED | Page: "That produced 6,095,520 citations". It names 16 industries in passing and defines none. The linked interactive report was not opened. | T4 vendor (labelled) |
| R60 Motley Fool 2026 | L508 | CFO: triple digits, second quarter, low base | SUPPORTED | Transcript: "Traffic to our site from AI search grew triple digits for the second consecutive quarter". | T4 transcript |
| R61 Pagadala 2026a | L508 | Author's reading: a measured sales channel | SUPPORTED | Page live (HTTP 200), dated October 1, 2026: "AI answers are now a sales channel that a retailer of Costco's size measures". | T4 author's page |
| R62 Pagadala 2026b | L349 | Published before being read for the paper | PARTLY | Page live. See item 9. | T4 author's page |
| R62 | L353 | Roughly one answer in ten off-topic | SUPPORTED | Page: "So roughly one answer in ten is not about education." Sample of 5,136 answers, labelled by AI models (12.3% and 8.8%). | T4 |
| R63 Piccardi 2018 | L89 | Gap discovery for encyclopedias | SUPPORTED | arXiv 1804.05995 abstract: "recommending what sections to add to already existing or newly created Wikipedia articles". | T2 |
| R63 | L768 | Sections from similar articles; about 80% precision | SUPPORTED | Abstract: "achieving precision@10 of about 80% in the human evaluation". The metric is precision@10. | T2 |
| R64 Prantl 2018 | L22 | Cautions against the practice | COULD NOT VERIFY | See item 10. | T2 |
| R64 | L77 | Neither ranked Czech sites accurately | PARTLY | Abstract. See item 5. | T2 |
| R65 Punturo 2026 | L81 | 19.4% vs 5.3% across 15 industries | PARTLY | Page. See item 7. | T4 vendor (labelled) |

### Source-tier notes

- Vendor and agency sources are labelled at point of use in the manuscript (Langridge, Linehan, OtterlyAI, Punturo, Kumar).
- Three preprints carry findings without a "preprint" label in the sentence: Khosravi, Martinez, and Lee. Lee's PDF says "Not yet peer-reviewed" and its author is at a consultancy.
- Kakimov is peer-reviewed, but its key label comes from a co-author's commercial detector (item 1).

### Control tests run

- **Crossref:** 10.1038/s41586-021-03819-2 returned HTTP 200 with the AlphaFold record; an invented DOI returned 404.
- **arXiv:** 1706.03762 returned "Attention Is All You Need" in the same call as the four cited ids.
- **DataCite:** an existing Zenodo DOI returned 200; an invented one returned 404.
- **OpenAlex title search:** a known title ranked first; an invented title returned count 0.
- **Fetch failures and workarounds:**
  - w3.org and proceedings.mlr.press failed once and succeeded on retry.
  - jmir.org returned an empty HTTP 202, so Kim was read from Europe PMC.
  - Europe PMC returned 503 for Kostygina, so it was read through NCBI efetch.
  - SAGE, Emerald and OUP returned 403.

### NOT VERIFIED

- Kendall 1938 and Prantl 2018 full texts (paywalled). Library access to the PDFs would settle both.
- Hu & Liu 2004, Järvelin 2002, Liu 2012, Morris 2010, Li & Sinnamon 2024: verdicts rest on abstracts; publisher full texts were not opened.
- Kostygina 2023: read as the NIH author manuscript, not SAGE's version of record.
- OtterlyAI's interactive industry report (a vendor dashboard, out of bounds by your rules): whether it defines the 17 industries.
- Ahrefs chart images: which of 8.6% and 8.2% is Gemini and which is Copilot.
- The time of day the education page went live on 14 November.

### DO NOT ASSERT

- SUPPORTED means the source says what the sentence attributes to it, not that the source's finding is correct.
- An abstract-only SUPPORTED could still be qualified by the full text, as happened with Kamerer, Lee and Kakimov.
- COULD NOT VERIFY is not a pass.
- This report covers R34 to R65 only.

### Files

- Worklist: `/Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/factcheck_v5.5_2026-11-14/worklist_2.md`
- Manuscript (modified by someone else at 16:41 during this check): `/Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/06_MANUSCRIPT/src/manuscript_v50.md`
- Intended report path, not written: `/Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/factcheck_v5.5_2026-11-14/report_2.md`
- Downloaded source texts and API responses: `/private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad`

Sources:
- [ACL Anthology: Answer Bubbles (Findings of EMNLP 2026)](https://aclanthology.org/2026.findings-emnlp.8/)
- [PMLR v318: Kakimov et al.](https://proceedings.mlr.press/v318/kakimov26a.html)
- [Ahrefs: Only 12% of AI cited URLs rank in Google's top 10](https://ahrefs.com/blog/ai-search-overlap/)
- [Profound: Enhanced citation categories](https://www.tryprofound.com/blog/enhanced-citation-categories)
- [First Monday: Kamerer 2013](https://firstmonday.org/ojs/index.php/fm/article/view/3986)
- [Springer: Keet and Ławrynowicz 2016](https://link.springer.com/chapter/10.1007/978-3-319-34129-3_39)
- [Zenodo: Lee 2026, version 6](https://zenodo.org/records/19831300)
- [PLOS ONE: Jansen, Jung and Salminen 2022](https://journals.plos.org/plosone/article?id=10.1371/journal.pone.0268212)
- [MathWorld: Kendall Tau](https://mathworld.wolfram.com/KendallTau.html)
- [arXiv: Tranco, 1806.01156](https://arxiv.org/abs/1806.01156)


==> anc/08_REVIEW/factcheck_v5.5_2026-11-14/report_3.md <==
# Fact-check report 3 of 3 (manuscript v5.5, checked 14 November 2026)

References R66 to R97 ("Rasool 2026" to "Zobel 1998"), from `worklist_3.md`, against `06_MANUSCRIPT/src/manuscript_v50.md`. This report verifies; it does not edit the manuscript.

## 1. Scope

- **Checked:** 32 reference entries (R66 to R97); 40 citing sentences (one row each below, including the narrative citation of Ripoll et al. at L89 that the extractor missed); 4 quoted strings from the two vendors' terms of service (manuscript Section 14, worklist-era L522); 3 paraphrases of Semrush knowledge-base pages (no quotation marks in the manuscript, checked against the live pages).
- **Completeness of the citing-sentence list:** a search of the manuscript body for every author name in this range found no citing sentence beyond those in the worklist plus the Ripoll sentence.
- **The manuscript changed while this check ran.** The file was modified at 16:41 on 14 November (uncommitted; 954 lines, was 952). A paragraph was inserted near L185, so every line after it moved down by two. The cited sentences themselves are unchanged. Line numbers below are the worklist's, with the current number in parentheses where it differs: L210 (212), L468 (470), L522 (524), L768 (770), L782 (784), L886 (888), L933 (935).
- **Not checked:** the manuscript's own arithmetic (for example the 12.6% to 20.0% Wilson interval at L886, which is the paper's computation, not a statement attributed to Wilson); references outside R66 to R97 that share a sentence with one of these (Keet & Ławrynowicz 2016, Hölzl et al. 2025, Alibudbud 2023, Allaham & Diakopoulos 2026 and others); the candidate-generating scripts `verify_claims.py` and `check_manuscript.py` were not run because the worklist already fixed the scope.
- **Basis of each verdict** is stated in the evidence column: full text, publisher abstract, or live web page. Where only an abstract could be opened, the row says so.

## 2. Verification table: one row per citing sentence

Verdicts: SUPPORTED, PARTLY, NOT SUPPORTED, COULD NOT VERIFY.

| # | Ref | Line | Claim attributed to the source | Verdict | Evidence (quote and where from) |
|---|---|---|---|---|---|
| 1 | R66 Rasool 2026 | L77 | On 50 open-access repositories SimilarWeb and Semrush differed significantly in level, about 4% for visits and for visitors, with Spearman 0.997 on total visits | SUPPORTED | "Semrush estimated 3.88% higher total visits ... whereas SimilarWeb reported 4.09% higher unique visitors"; "total visits (rs = 0.997)"; "50 repositories selected from OpenDOAR". Publisher abstract in the Crossref record. Full text paywalled (Emerald, HTTP 403). |
| 2 | R66 Rasool 2026 | L91 | A comparison of estimators with one another across many established sites at one time | SUPPORTED | "comparing the web analytics metrics reported by SimilarWeb and Semrush" for "50 prominent global repositories"; limitations call for "longitudinal analyses" in future work. Abstract only; the collection date is not in the abstract. |
| 3 | R67 Razniewski 2024 | L89 | Study of completeness in open-world knowledge bases | SUPPORTED | "we discuss how knowledge about completeness, recall, and negation in KBs can be expressed, extracted, and inferred". Abstract, Crossref. |
| 4 | R67 Razniewski 2024 | L768 (770) | Completeness estimators measure what a knowledge base lacks | SUPPORTED | "the first problem is arguably to know whether and where the KB is incomplete in the first place, and to which degree"; covers "the estimation of this information via statistical patterns". Abstract. The mapping to the score's coverage term is the manuscript's own. |
| 5 | R68 Razniewski 2016 | L89 | Study of completeness in open-world knowledge bases | SUPPORTED | "little is known about how much is unknown ... We envision that KBs become annotated with information about their recall on specific topics". Full text, ACL Anthology W16-1308; it has a paragraph headed "Open World Assumption". |
| 6 | R69 Redi 2020 | L89 | Gap discovery for encyclopedias | SUPPORTED | "we describe, group and classify knowledge gaps into a structured framework", from evidence of "knowledge gaps in readership, contributorship, and content of Wikimedia projects". arXiv abstract. See caveat C2. |
| 7 | R70 Ren 2014 | L67 | Competency questions written against an ontology | SUPPORTED | "we employ the linguistic notion of presupposition to describe the ontology requirements implied by competency questions, and show that these requirements can be tested automatically". Abstract, Springer page. |
| 8 | R71 Reyes-Lillo 2023 | L77 | Domain-authority scores of Moz, Semrush and Ahrefs compared with one another | SUPPORTED | "the domain authority scores provided by three leading platforms ...: Moz's Domain Authority, Semrush's Authority Score, and Ahrefs' Domain Rating". Abstract, journal page. |
| 9 | R72 Rijo 2026a | L468 (470) | Google has served altered result pages to suspected rank trackers since September 2026, social and forum sites replacing tracked ones; 8.0% of one tracker's pages since 13 September | SUPPORTED | "Nozzle ... counted 8.0% of the pages it collected since September 13 as "poisoned," against 0.17% before"; findings listed include "social sites and forums fill the gap". Live page, 14 Nov 2026. |
| 10 | R73 Rijo 2026b | L468 (470) | 5% to 20% by Ahrefs' account, depending on the provider; Ahrefs cleaning up past results; Semrush dating the problem to late summer | SUPPORTED | "put the share of affected results at between 5% and 20%, depending on the data provider"; "cleaning up past results that may have been affected"; "Semrush's "since late summer"". Live page. See caveat C6. |
| 11 | R74 Ripoll 2025 | L89 | Gives the most recent typology of content gaps for a collaborative knowledge base | PARTLY | Supported: "We propose a typology of gaps based on prior research" for Wikidata, "a collaborative knowledge graph" (arXiv abstract; Section 4, "Content gap typology"). Not supported: "the most recent"; the source does not say it and cannot establish it. |
| 12 | R75 Romero Ramos 2026 | L81 | A scoping review of 23 studies, mostly preprints, maps how presence and citation are measured | SUPPORTED | "Twenty-three primary studies were included (2023-2026), mostly preprints"; aim of "mapping how the emerging literature ... measures the presence, visibility, and citation of sources and brands". Abstract, Crossref and journal page. |
| 13 | R76 Scheitle 2018 | L77 | Major top-site lists disagree on most of their entries and churn by up to half of their domains a day | SUPPORTED | "low intersections between various lists (<30%)"; "revealing daily churn of up to 50% of domains". Full text, arXiv:1805.11506v2, Section 1. |
| 14 | R77 Schultheiß 2023 | L87 | Studies of search increasingly sample their queries, and the queries' volumes, from keyword research tools | PARTLY | Supported: the paper develops "an approach (query sampler) to sample queries from commercial search engines, using keyword research tools" with query volume, and notes "Other studies use keyword research tools, such as Google Keyword Planner." Not supported: "increasingly". The source says "query sets are developed rather unsystematically". Full text, Europe PMC PMC10280501. |
| 15 | R77 Schultheiß 2023 | L91 | Keyword tools as a source of queries and volumes | SUPPORTED | "generate large numbers of queries related to a given topic and derive information on how often each keyword is searched for, that is, the query volume". Abstract. |
| 16 | R78 Semrush n.d.-a | L768 (770) | Competitor gap analysis lists the keywords competitors rank for and a site does not | SUPPORTED | "You will be able to see the keywords that your competitors are ranking for that you're not." Live page, 14 Nov 2026. |
| 17 | R79 Semrush n.d.-b | L141 | Semrush describes its figure as the estimated number of visitors a domain receives from unpaid search results each month | SUPPORTED | "Organic search traffic is the estimated number of visitors the domain receives from unpaid search results each month." Live page, 14 Nov 2026. The paraphrase is word for word apart from "a" for "the". |
| 18 | R80 Semrush n.d.-c | L141 | Computed for its domain rankings from the click-through rate at the domain's positions and each keyword's monthly volume | SUPPORTED | "This is calculated by multiplying the average click-through rate (CTR) for the domain's positions by the monthly search volume of each keyword." Live page (definition of SE Traffic in the Semrush Rank article). |
| 19 | R81 Shao 2024 | L89 | Gap discovery for encyclopedias | NOT SUPPORTED | The source is about writing articles, not finding gaps: "We study how to apply large language models to write grounded and organized long-form articles from scratch, with comparable breadth and depth to Wikipedia pages." Full text, ACL Anthology 2024.naacl-long.347. |
| 20 | R82 Soulo 2022 | L77 | 1,635 sites against Google Search Console; median deviation 49.5% (Ahrefs) and 68.4% (Semrush); correlation 0.76 and 0.74 | SUPPORTED | "the median deviation turned out to be 49.52%"; "for SEMrush, and it turned out to be 68.36%"; "correlated with that of Ahrefs' at 0.76 (Pearson's)"; "As for SEMRush, theirs was 0.74". Live page. Rounding is correct. |
| 21 | R83 Taylor 1968 | L85 | The gap between the unit a user has in mind and the unit a retrieval system indexes is old ground | SUPPORTED | "At the fourth level the question is recast in anticipation of what the files can deliver. The searcher must think in terms of the organization of particular files and of the discrete packages available". Full text, p. 182. |
| 22 | R84 Thelwall 2008 | L91 | Treats search-engine hit counts as an instrument whose settings, access dates and handling of crawlers and redirects must be reported | PARTLY | Supported: hit counts treated as research data to be validated: "quantitative results from the three search engines are mostly consistent but with unexpected types of inconsistency that users should be aware of" (abstract). Not found: any statement that settings or access dates must be reported; nearest is "search engine algorithms change frequently and so it is not known for how long the results will be valid" (author's preprint). Crawlers and redirects are not discussed. |
| 23 | R84 Thelwall 2008 | L933 (935) | The design of comparing engines on one query set | SUPPORTED | "we compare the applications programming interfaces of Google, Yahoo!, and Live Search for 1,587 single word searches". Abstract, Crossref. |
| 24 | R85 Tinuiti 2026 | L81 | Social sources 31% of Perplexity's citations against about 7% of ChatGPT's, in nine categories it chose, January 2026 | SUPPORTED | "Perplexity stands out ... with 31% of all January citations coming from social media"; "nearly 7% of all ChatGPT citations were attributed to social media in January"; "The nine categories tracked are apparel, beauty, ...". Live page. |
| 25 | R86 Vállez 2020 | L77 | SEO tools used to compare the visibility of university library sites with that of their universities | SUPPORTED | "explores whether a correlation exists between the web visibility of libraries and of their respective universities ... a search engine optimization (SEO) tool called Sistrix Toolbox was used". Abstract (Semantic Scholar record of the DOI). |
| 26 | R87 Vaughan 2013 | L77 | Traffic-ranking services compared as proxies for organizational performance | SUPPORTED | "collected their Web traffic data from three sources: Alexa Internet, Google Trends for Websites, and Compete"; "compared their usefulness. We found that Alexa Internet outperformed the others." Abstract (RePEc record). |
| 27 | R88 Webber 2009 | L79 | The bias a pooled universe imposes on a new system can be estimated and adjusted | SUPPORTED | "we propose to estimate the degree of bias against an unpooled system, and to adjust the system's score accordingly". Abstract (OpenAlex record of the DOI). |
| 28 | R89 White 2015 | L85 | People phrase questions differently from queries | SUPPORTED | "While the average length of keyword queries with a question-answering intent is 3.80 words, questions averaged 7.39 words"; in about 70% of cases a question intent "is formulated as a keyword query". Full text, pp. 135-136. |
| 29 | R90 Wilson 1927 | L210 (212) | The interval used is Wilson's | SUPPORTED | The paper derives the interval p = (p0 + t/2)/(1 + t) ± sqrt(p0 q0 t + t²/4)/(1 + t), with t = λ²/n. Pages 209 to 210, read as page images of the JSTOR scan. |
| 30 | R90 Wilson 1927 | L886 (888) | The interval used is Wilson's | SUPPORTED | As row 29. The 12.6% to 20.0% values are the manuscript's own arithmetic and were not recomputed here. |
| 31 | R91 Wiśniewski 2019 | L69 | Competency questions as questions over the ontology, compiled to SPARQL along property paths | SUPPORTED | "a set of 234 CQs and their translations to SPARQL-OWL" (arXiv v1 abstract); published abstract: "234 competency questions and their SPARQL-OWL queries". See caveat C3. |
| 32 | R91 Wiśniewski 2019 | L782 (784) | Test-driven ontology development tests a question against the ontology's vocabulary and separately against its instances | PARTLY | Supported (vocabulary half): "131 out of 234 competency questions can be translated ... The reason why some CQs are not translated is due to missing vocabulary in the ontology". Not found (instances half): the source sets an instance-level question aside ("is a instance-level question and thus we did not translate it") and names test-driven development only in related work. arXiv v1 full text and published abstract. |
| 33 | R92 Wulczyn 2016 | L89 | Gap discovery for encyclopedias | SUPPORTED | "an approach to filling gaps in article coverage across different Wikipedia editions ... identifying missing articles, ranking the missing articles according to their importance". Abstract. |
| 34 | R92 Wulczyn 2016 | L768 (770) | Ranks missing articles by importance; controlled experiment with 12,000 French Wikipedia editors; recommending an article raised its chance of creation by a factor of 3.2 | SUPPORTED | "a controlled experiment involving 12,000 French Wikipedia editors ... recommending articles increases their chance of being created by a factor of 3.2". Abstract; same in full text (arXiv:1604.03235). |
| 35 | R93 Xu 2026 | L81 | Audit of 55,393 queries; nearly 30% of the domains cited by AI Overviews did not appear on the first page shown with them | SUPPORTED | "issuing 55,393 trending queries"; "29.8% of AIO reference domains do not appear anywhere on the corresponding first page". arXiv v2 full text. |
| 36 | R94 Yang 2025 | L22 | Which sources AI answer engines cite has been audited on public-interest, news and real search queries | PARTLY | Supported: an audit of cited sources across providers on real usage: "examine the citation patterns of AI search systems in real-world usage scenarios". Not supported if "news" is the query type meant for this study: the queries were unrestricted arena conversations; "news" is the kind of source ("Among the over 366,000 citations ..., 9% reference news sources"). Full text. |
| 37 | R94 Yang 2025 | L81 | OpenAI, Perplexity and Google models on 366,000 citations from a public comparison arena, which cite distinct news sources | SUPPORTED | "models across three major providers: OpenAI, Perplexity, and Google. Among the over 366,000 citations ..."; "models from different providers cite distinct news sources". Abstract. Exact count in the full text: 366,087. |
| 38 | R95 Yext 2025 | L81 | Brand-managed sources are 86% of the citations of three engines in four industries | SUPPORTED | "86% of citations come from sources brands already control"; "across ChatGPT (OpenAI), Gemini (Google), and Perplexity"; "across four industries: retail, financial services, healthcare, and food service". Live page. |
| 39 | R96 Zhao 2025 | L77 | A decline of about 7% in weekly visits within six weeks of blocking generative-AI crawlers, measured by SimilarWeb or by Semrush | SUPPORTED | "We find a 7% post-blocking decline in weekly visits measured by SimilarWeb or Semrush within the 6 weeks after blocking." arXiv v4 full text, Introduction, p. 3. Table 2: ATT -0.074 (SimilarWeb), -0.069 (Semrush), -0.065 (Comscore). This settles the open item. See caveat C5. |
| 40 | R97 Zobel 1998 | L79 | Pooled relevance judgments are incomplete; systems that did not contribute to the pool are scored on a universe they did not help define | SUPPORTED | "it is likely that at best 50%–70% of the relevant documents have been discovered"; "a technique that did not have an opportunity to contribute to the pool may have its effectiveness underestimated". Full text. See caveat C4. |

### Vendor terms quoted in the manuscript (worklist-era L522, now L524)

These terms pages are not entries in the reference list; they are checked here because the manuscript quotes them.

| # | Quoted string in the manuscript | Clause cited | Verdict | Source text (live page, 14 Nov 2026) |
|---|---|---|---|---|
| T1 | "through an automated means" | Ahrefs 4.4(j) | VERBATIM | "j) except through Ahrefs API, use Ahrefs Services through an automated means;" under "4.4. You agree that you will not, and will not use Agents to (where applicable)". https://ahrefs.com/legal/terms (https://ahrefs.com/terms redirects there). Page states "Last modified: September 14, 2026". |
| T2 | "engine, software, tool, agent, device or mechanism" | Ahrefs 4.4(i) | VERBATIM | "i) except through the software or search agents provided by Ahrefs Services, search, crawl, scrape or harvest data or information from Ahrefs Services through the use of any engine, software, tool, agent, device or mechanism;" |
| T3 | "any automated system" | Semrush 3.3(k) | VERBATIM | "(k) use or launch any automated system, including, “robots,” “spiders,” or “offline readers,” that sends more request messages to our servers in a given period of time than a human can reasonably produce in the same period by using a conventional browser;" https://www.semrush.com/company/legal/terms-of-service/. Page states "Last Updated: August 25, 2026". |
| T4 | "harvest or scrape any content of the Services" | Semrush 3.3(p) | VERBATIM | "(p) harvest or scrape any content of the Services or any related system or service;" |

Notes on the terms. The manuscript's paraphrases around the quotations match the clauses (the Ahrefs exception for its API and for its own software; the Semrush test of more requests than a human can reasonably produce). The Semrush page prints no section numerals in its text; they come from nested numbered lists. The restrictions are the third sub-item ("Restrictions") of the third top-level item ("USE OF SERVICES"), which is section 3.3 as the manuscript says. Both pages were last changed before every read date the manuscript gives (13 October, 15 October and 3 November 2026), so the text read then is the text live now.

## 3. Entry check: one row per reference

Tier: A = peer-reviewed literature; B = institutional or agency report; C = preprint, vendor material, press release or trade press (bottom tier, to be labelled where used).

| Ref | Identifier resolved | Record compared | Tier | Entry verdict |
|---|---|---|---|---|
| R66 Rasool 2026 | doi:10.1108/pmm-07-2026-0065 | Crossref (online 15 Sep 2026, pp. 1-19, no volume yet) | A | RESOLVED |
| R67 Razniewski 2024 | doi:10.1145/3639563 | Crossref; article number 150 confirmed on two university portal records | A | RESOLVED |
| R68 Razniewski 2016 | doi:10.18653/v1/W16-1308 (found by search) | Crossref, ACL Anthology PDF | A (workshop) | RESOLVED |
| R69 Redi 2020 | arXiv:2008.12314 | arXiv API | C (preprint, Wikimedia Foundation research draft) | RESOLVED, title differs (see Section 6) |
| R70 Ren 2014 | doi:10.1007/978-3-319-07443-6_50 | Crossref, Springer page | A | RESOLVED |
| R71 Reyes-Lillo 2023 | doi:10.3145/epi.2023.jul.03 | Crossref, journal page | A | RESOLVED, volume and issue missing (see Section 6) |
| R72 Rijo 2026a | URL | Live page (published 19 Oct 2026) | C (trade press) | RESOLVED |
| R73 Rijo 2026b | URL | Live page (published 22 Oct 2026) | C (trade press) | RESOLVED |
| R74 Ripoll 2025 | arXiv:2505.16383 | arXiv API (v2, 10 Jun 2025) | C (preprint) | RESOLVED |
| R75 Romero Ramos 2026 | doi:10.55946/latitude.v2i24.295 | Crossref, journal page | A (small institutional journal) | RESOLVED |
| R76 Scheitle 2018 | doi:10.1145/3278532.3278574 (found by search) | Crossref, arXiv:1805.11506 | A | RESOLVED |
| R77 Schultheiß 2023 | doi:10.7717/peerj-cs.1421 | Crossref, Europe PMC | A | RESOLVED |
| R78 Semrush n.d.-a | URL | Live page, title "How to use Keyword Gap?" | C (vendor documentation) | RESOLVED |
| R79 Semrush n.d.-b | URL | Live page, title "Overview report" | C (vendor documentation) | RESOLVED |
| R80 Semrush n.d.-c | URL | Live page, title "Semrush Rank" | C (vendor documentation) | RESOLVED, URL redirects (see Section 6) |
| R81 Shao 2024 | doi:10.18653/v1/2024.naacl-long.347 (found by search) | Crossref, ACL Anthology PDF | A | RESOLVED |
| R82 Soulo 2022 | URL | Live page (published 3 May 2022, modified 20 Oct 2022) | C (vendor study of itself and a competitor) | RESOLVED |
| R83 Taylor 1968 | doi:10.5860/crl_29_03_178 (found by search) | Crossref, journal page and PDF | A | RESOLVED |
| R84 Thelwall 2008 | doi:10.1002/asi.20834 | Crossref | A | RESOLVED |
| R85 Tinuiti 2026 | URL | Live page (published 25 Feb 2026, modified 26 Aug 2026) | C (agency report on a vendor tool) | RESOLVED |
| R86 Vállez 2020 | doi:10.1016/j.acalib.2020.102171 | Crossref | A | RESOLVED |
| R87 Vaughan 2013 | doi:10.1016/j.joi.2013.04.005 (found by search) | Crossref, RePEc | A | RESOLVED |
| R88 Webber 2009 | doi:10.1145/1571941.1572018 (found by search) | Crossref | A | RESOLVED |
| R89 White 2015 | doi:10.1145/2740908.2742769 | Crossref, IW3C2 archive PDF | A (two-page poster paper) | RESOLVED |
| R90 Wilson 1927 | doi:10.1080/01621459.1927.10502953 | Crossref, JSTOR scan cover | A | RESOLVED |
| R91 Wiśniewski 2019 | doi:10.1016/j.websem.2019.100534 | Crossref | A | RESOLVED |
| R92 Wulczyn 2016 | doi:10.1145/2872427.2883077 (found by search) | Crossref, arXiv:1604.03235 | A | RESOLVED, publisher differs (see Section 6) |
| R93 Xu 2026 | arXiv:2605.14021 | arXiv API (v2, 1 Oct 2026); Crossref doi:10.1145/3777912.3839818 | A now (was C) | RESOLVED, published version now exists (see Section 6) |
| R94 Yang 2025 | arXiv:2507.05301 | arXiv API (v1, 7 Jul 2025) | C (preprint) | RESOLVED |
| R95 Yext 2025 | URL | Live page (9 Oct 2025) | C (vendor press release) | RESOLVED |
| R96 Zhao 2025 | arXiv:2512.24968 | arXiv API (v4, 15 Apr 2026, the latest) | C (preprint) | RESOLVED |
| R97 Zobel 1998 | doi:10.1145/290941.291014 (found by search) | Crossref | A | RESOLVED |

Tier note. The manuscript labels its bottom-tier sources where it uses them for Soulo ("A vendor study ... the vendor reporting on itself and on a competitor"), Tinuiti and Yext ("Other vendor reports, built on their own tools") and Rijo ("Trade press reports ... These are secondary reports"). The four arXiv preprints (Redi, Ripoll, Yang, Zhao & Berman) are marked as preprints in the reference list only, not in the sentences that cite them; Zhao & Berman carries a number (about 7%).

## 4. Verdict counts

| Verdict | Citing sentences |
|---|---|
| SUPPORTED | 34 |
| PARTLY | 5 |
| NOT SUPPORTED | 1 |
| COULD NOT VERIFY | 0 |
| Total | 40 |

Quotations from vendor terms: 4 checked, 4 VERBATIM. References: 32 checked, 32 RESOLVED, of which 5 have an entry-level difference and 1 is out of date (Section 6).

## 5. Caveats on rows marked SUPPORTED

None of these changes a verdict. Each is a place where the manuscript's wording is its own gloss or where the source adds context a reader may check.

- **C1, Rasool L77.** The two gaps of about 4% run in opposite directions: Semrush is higher on total visits (3.88%), SimilarWeb higher on unique visitors (4.09%). The abstract says "50 prominent global repositories ... selected from OpenDOAR"; "open-access" rests on OpenDOAR being the Directory of Open Access Repositories. Only the abstract was readable.
- **C2, Redi L89.** The source is a taxonomy for classifying and later measuring knowledge gaps across Wikimedia projects (readers, contributors, content), not a method that discovers gaps in one encyclopedia.
- **C3, Wiśniewski L69.** The source's translation of questions to SPARQL-OWL was manual ("we manually translated them to SPARQL-OWL") and it states that "there is no automatic way to translate" a competency question. "Compiled ... along property paths" describes the manuscript's own implementation; the citation supports the practice of formalizing competency questions as SPARQL queries.
- **C4, Zobel L79.** Zobel's own conclusion is reassuring for TREC: "pooling bias does not appear to have a significant impact and the available relevance judgements provide a fair basis for measurement of new systems". The manuscript's sentence is neutral and does not contradict this.
- **C5, Zhao & Berman L77.** The 7% is the source's own rounding of log-point estimates. In its Table 2 the Semrush estimate's interval includes zero ([-0.145, 0.007], marked at the 10% level); the SimilarWeb interval does not ([-0.141, -0.007]). The abstract confines the finding to large publishers.
- **C6, Rijo L468.** The Semrush statement ("since late summer") is quoted in full in Rijo 2026a; Rijo 2026b, which the manuscript cites for it, refers back to it. Both articles carry it.
- **C7, Soulo L77.** The study compares United States Search Console traffic with United States estimates; the manuscript does not say so.
- **C8, Yang L81.** The source says "over 366,000" (366,087); the manuscript prints 366,000 without "over".

## 6. Entry-level differences

Each item gives the printed element, what the source's own record says, and the correct value.

1. **R71 Reyes-Lillo et al. 2023: volume and issue are missing.** Printed: "*El Profesional de la Información*, e320403." The journal's page for the article gives volume 32, issue 4 ("Vol. 32 Núm. 4 (2023)"; metadata `citation_volume = 32`, `citation_issue = 4`). Correct: *Profesional de la información, 32*(4), e320403. On the title: the journal's site now styles itself "Profesional de la información" (no "El"); Crossref's container title is "El Profesional de la información". Either is traceable; the printed capital in "Información" matches neither.
2. **R80 Semrush n.d.-c: the printed URL redirects.** Printed: https://www.semrush.com/kb/semrush-reports-tools/domain-analytics/ranks/traffic-ranks/. It returns the right page ("Semrush Rank") only after a redirect to https://www.semrush.com/kb/27-rank, which is the page's own canonical address. Correct URL: https://www.semrush.com/kb/27-rank.
3. **R93 Xu, Iqbal & Montgomery 2026: a published version now exists.** Printed as an arXiv preprint only. arXiv's record (v2, 1 October 2026) and Crossref give: *Proceedings of the 2026 ACM Internet Measurement Conference (IMC '26)*, pp. 529–546, ACM, published 12 October 2026, https://doi.org/10.1145/3777912.3839818. Title and authors are the same. The entry is not wrong, but it is out of date.
4. **R69 Redi et al. 2020: the title omits the draft designation.** arXiv's titles are "A Taxonomy of Knowledge Gaps for Wikimedia Projects (First Draft)" for v1 (27 August 2020) and "... (Second Draft)" for v2 (29 January 2021), the current version. The entry prints neither and gives no version. Correct, if the 2020 version is meant: *A taxonomy of knowledge gaps for Wikimedia projects (First draft).* arXiv:2008.12314v1; if the current text was read, it is the Second Draft, revised 29 January 2021.
5. **R92 Wulczyn et al. 2016: publisher.** Printed: "In *WWW '16* (pp. 975–985). ACM." Crossref gives the publisher as International World Wide Web Conferences Steering Committee, the proceedings title as *Proceedings of the 25th International Conference on World Wide Web*, and the DOI as 10.1145/2872427.2883077. Pages match.
6. **R95 Yext 2025: host name.** The printed URL (https://yext.com/about/news-media/ai-citations-release) redirects to https://www.yext.com/about/news-media/ai-citations-release. Same page; trivial.
7. **R85 Tinuiti 2026: date.** The page's metadata gives a publication date of 25 February 2026 and a modification date of 26 August 2026. The entry gives the year only and no retrieval date, unlike the other web entries.

**No difference found** (every printed element matches the source's record): R66, R67, R68, R70, R72, R73, R74, R75, R76, R77, R78, R79, R81, R82, R83, R84, R86, R87, R88, R89, R90, R91, R94, R96, R97.

**Omissions, not errors** (elements the record holds and the entry does not print): R68 DOI 10.18653/v1/W16-1308 and the full title *Proceedings of the 5th Workshop on Automated Knowledge Base Construction*; R70 LNCS volume 8465; R76 pages 478–493 and DOI 10.1145/3278532.3278574; R81 pages 6252–6278, DOI 10.18653/v1/2024.naacl-long.347 and the full proceedings title; R83 DOI 10.5860/crl_29_03_178; R87 DOI 10.1016/j.joi.2013.04.005; R88 DOI 10.1145/1571941.1572018; R97 DOI 10.1145/290941.291014.

## 7. Everything not SUPPORTED

Ordered by how far the manuscript's wording departs from the source. Proposed wordings are the smallest change the source supports; none alters the paper's argument.

### 7.1 Shao et al. 2024, L89: NOT SUPPORTED

**Manuscript sentence:** "Appendix B's scoring function draws on the study of completeness in open-world knowledge bases [Razniewski et al. 2016; Galárraga et al. 2017; Balaraman et al. 2018; Luggen et al. 2019; Razniewski et al. 2024], on demand-weighted completeness [Hopkinson et al. 2018], and on gap discovery for encyclopedias [Wulczyn et al. 2016; Piccardi et al. 2018; Redi et al. 2020; Shao et al. 2024], with Ripoll et al. [2025] giving the most recent typology of content gaps for a collaborative knowledge base."

**What the source says:** "We study how to apply large language models to write grounded and organized long-form articles from scratch, with comparable breadth and depth to Wikipedia pages." The system (STORM) researches a given topic by asking questions from several perspectives and drafts an outline and article. It does not find gaps in an existing encyclopedia.

**Proposed wording:** "... and on gap discovery for encyclopedias [Wulczyn et al. 2016; Piccardi et al. 2018; Redi et al. 2020] and the question-driven drafting of encyclopedia articles from scratch [Shao et al. 2024], ..."

### 7.2 Schultheiß et al. 2023, L87: PARTLY

**Manuscript sentence:** "Studies of search increasingly sample their queries, and the queries' volumes, from keyword research tools [Schultheiß et al. 2023]."

**What the source says:** It proposes the practice and reports a few earlier uses; it does not report a rising trend. "We address this problem by developing an approach (query sampler) to sample queries from commercial search engines, using keyword research tools". On existing practice: "In the literature, we find that query sets are developed rather unsystematically", and "studies similar to the pre-2016 studies using Google Keyword Planner could not be conducted anymore, at least not with accurate search volume data."

**Proposed wording:** "Some studies of search sample their queries, and the queries' volumes, from keyword research tools, and a systematic method for doing so has been proposed [Schultheiß et al. 2023]."

### 7.3 Thelwall 2008, L91: PARTLY

**Manuscript sentence:** "For Measurement 2: aspect mining of reviews [Hu & Liu 2004] and keyword tools as a source of queries and volumes [Schultheiß et al. 2023]; this paper places the two signals on one taxonomy and compares the topics each ranks; its second comparison (Section 6.2) follows the work that treats search-engine hit counts [Thelwall 2008], Google Trends [Hölzl, Keusch & Sajons 2025] and Wikipedia page views [Alibudbud 2023] as instruments whose settings, access dates and handling of crawlers and redirects must be reported, and checks one such count against a vendor's volume on a fixed class of entities."

**What the source says:** It treats hit counts as research data whose consistency must be tested: "quantitative results from the three search engines are mostly consistent but with unexpected types of inconsistency that users should be aware of." It does not say that settings or access dates must be reported, and it does not discuss crawlers or redirects. Its nearest remark is "search engine algorithms change frequently and so it is not known for how long the results will be valid." Basis: published abstract and the author's preprint; the published full text is paywalled.

**Proposed wording:** "... follows the work that treats search-engine hit counts as an instrument whose consistency must be checked before use [Thelwall 2008], and Google Trends [Hölzl, Keusch & Sajons 2025] and Wikipedia page views [Alibudbud 2023] as instruments whose settings, access dates and handling of crawlers and redirects must be reported, ..." (The second half depends on the two other sources, which are outside this worklist.)

### 7.4 Wiśniewski et al. 2019, L782 (now L784): PARTLY

**Manuscript sentence:** "The implementation reports competency-question performance as two separate rates, because they fail for different reasons, as in test-driven ontology development, which tests a question against the ontology's vocabulary and separately against its instances [Keet & Ławrynowicz 2016; Wiśniewski et al. 2019]: a schema rate, the share of questions the ontology can express (a property-path check, plus questions the author declares unsupported), and an instance coverage rate, the mean over expressible questions of the share of subjects for which the graph returns an answer."

**What the source says:** It supports the vocabulary half only. "In total, 131 out of 234 competency questions can be translated into a SPARQL-OWL form. ... The reason why some CQs are not translated is due to missing vocabulary in the ontology to construct expected query or expressing the CQ in a too vague way." It does not test questions against instances: one question "is a instance-level question and thus we did not translate it". Test-driven development appears only in its related work. Basis: arXiv v1 full text (titled "Competency Questions and SPARQL-OWL Queries Dataset and Analysis") and the published abstract; the journal full text was not opened.

**Proposed wording:** "..., as in test-driven ontology development, which tests a question against the ontology's vocabulary and separately against its instances [Keet & Ławrynowicz 2016], and as in the finding that many published competency questions cannot be expressed for want of vocabulary in the ontology [Wiśniewski et al. 2019]: a schema rate, ..." (This assumes Keet & Ławrynowicz 2016 carries the vocabulary and instances split; that source is outside this worklist.)

### 7.5 Ripoll et al. 2025, L89: PARTLY (one word)

**Manuscript sentence:** the same sentence as 7.1, in its last clause: "with Ripoll et al. [2025] giving the most recent typology of content gaps for a collaborative knowledge base."

**What the source says:** "We propose a typology of gaps based on prior research and contribute a theoretical framework intended to conceptualise gaps and support their measurement." It concerns Wikidata, "a collaborative knowledge graph". It does not claim to be the most recent, and no source could settle that. This check did not search systematically for later typologies.

**Proposed wording:** "with Ripoll et al. [2025] giving a recent typology of content gaps for a collaborative knowledge base."

### 7.6 Yang 2025, L22: PARTLY (one phrase)

**Manuscript sentence:** "Which sources different AI answer engines cite has been audited on public-interest, news and real search queries [Li & Sinnamon 2024; Yang 2025; Huang et al. 2026; Allaham & Diakopoulos 2026]; this paper adds a comparison of eight vendor-collected answer surfaces across a sector frame fixed by an external rule."

**What the source says:** The study audits which news sources are cited, on unrestricted real conversations from a public arena; its queries are not news queries. "The dataset comprises over 24,000 conversations and 65,000 responses ... Among the over 366,000 citations embedded in these responses, 9% reference news sources." If "news" in the manuscript's list is meant for another of the four studies, this sentence stands for Yang under "real search queries"; the manuscript's own longer description at L81 ("which cite distinct news sources") suggests "news" is meant for Yang.

**Proposed wording:** "Which sources different AI answer engines cite has been audited on public-interest queries, for news sources, and on real search queries [Li & Sinnamon 2024; Yang 2025; Huang et al. 2026; Allaham & Diakopoulos 2026]; ..."

## 8. Control tests run

| Endpoint | Control | Result |
|---|---|---|
| Crossref by DOI | Known-good 10.1038/s41586-021-03819-2 | HTTP 200, "Highly accurate protein structure prediction with AlphaFold", Nature |
| Crossref by DOI | Invented 10.1038/s41586-099-99999-9 | HTTP 404 |
| arXiv API | 1706.03762 | "Attention Is All You Need", 8 authors |
| OpenAlex by DOI | 10.1038/s41586-021-03819-2 | HTTP 200, correct record (before the daily budget ran out) |
| Crossref bibliographic search | Title and first author of R77 | Correct record returned, ranked second behind a "Peer Review #1 of ..." record; titles were compared, the count was ignored |
| Europe PMC | DOI of R77 | PMC10280501 found, full text retrieved |
| OpenAlex title search | "Attention Is All You Need" | FAILED, HTTP 429 ("Insufficient budget" for keyless requests from this network). No OpenAlex title-search result is used in this report |
| DBLP search | "Attention is All you Need Vaswani" | FAILED, HTTP 202 with empty body, then HTTP 429. No DBLP result is used in this report |

## 9. Not verified, and why

- **Published full texts not opened** (paywall or bot block); the verdict rests on the publisher's abstract, which carried the claim: Rasool 2026 (Emerald, HTTP 403), Razniewski 2024, Ren 2014, Vállez & Ventura 2020, Vaughan & Yang 2013, Webber & Park 2009, Reyes-Lillo 2023 and Romero Ramos 2026 (both open, abstract sufficient).
- **A substitute copy was read instead of the publisher's:** Thelwall 2008 (author's preprint from his university page, retrieved through the Internet Archive snapshot of 20 November 2024 because the host refused connections; plus the published abstract); Wiśniewski 2019 (arXiv v1 of November 2018 under an earlier title; plus the published abstract); Zobel 1998 (a university course copy of the paper, the ACM PDF returning HTTP 403); Wilson 1927 (a third-party copy of the JSTOR scan, pages read as images); Schultheiß 2023 (Europe PMC, the PeerJ page returning HTTP 403); White 2015 (the conference's own archive). A reviewer with library access could confirm the two PARTLY verdicts that rest on preprints (7.3 and 7.4) against the journal texts.
- **Published versions of the four preprints** (Redi, Ripoll, Yang, Zhao & Berman): a Crossref title and author search, with a passing control, found none. The OpenAlex title search that would double-check this failed its control. arXiv's own records list no journal reference for Ripoll, Yang or Zhao & Berman.
- **Retrieval and read dates** printed in the entries and in Section 14 (12 October, 13 October, 15 October and 3 November 2026) cannot be checked from outside. All pages were read live on 14 November 2026 and say what the manuscript reports.
- **Rijo 2026a and 2026b** are secondary reports. The underlying vendor posts (Nozzle, Ahrefs, Semrush's statement) were not opened; the check is that the manuscript reports the articles correctly, which it does.

## 10. Do not assert

- RESOLVED means the reference exists and its printed metadata matches the source's record. It does not mean the source's findings are correct.
- SUPPORTED means the source says what the manuscript attributes to it. It does not mean the manuscript's use of the source in its argument is sound.
- Rows resting on an abstract are supported at the level of the abstract only.
- This report covers R66 to R97. It says nothing about R1 to R65, nor about the co-cited sources named in Section 1 as outside this worklist.
- The line numbers were correct for the file as it stood when the worklist was built and are given with their current values; the file was still being edited during the check.


==> anc/08_REVIEW/reproduction_v5.2_2026-10-15/README.md <==
# Independent reproduction of the v5.2 source bundle (15 October 2026)

Run by the `independent-reproducer` agent (`~/.claude/agents/independent-reproducer.md`), separate from the agent that
writes the paper, on `06_MANUSCRIPT/User_First_Intelligence_v5.2_2026-10-14_source.zip` (SHA-256 `20778e70...cd3a`),
in a clean temporary folder, with only the bundle's files. The agent could not write into the project; its report was
saved here by the authoring agent from its working files, unedited: `checks/numbers_table.md` (every quoted number,
its script, the value obtained and the verdict), `checks/command_log.txt`, and the check scripts it wrote.

## Summary as returned

- Scripts: 3 of 31 ran as shipped (`analyze.py`, `instrument_extra.py`, `r2_link_check.py`); 7 failed as shipped; 21
  could not run because their inputs are withheld. `instrument_extra.py` reproduced its shipped output byte for byte.
- Numbers: 173 quoted numbers checked. 136 MATCH (60 from scripts run as shipped, 12 from scripts run once the bundle's
  own files sat where their docstrings say, 64 recomputed from bundle files because no runnable script prints them),
  0 MISMATCH, 37 CANNOT RUN (licensed review export, private link-check sample, raw vendor exports, live OpenAlex, ufi
  example files). Every CANNOT RUN number agrees with the output file shipped beside its script.

## Problems found, and what was done (version 5.2, same day)

1. No Section 7 script ran from the bundle as shipped (paths `02_DESIGN/`, `03_DATA/processed/` against the bundle's
   `design/`, `aggregates/`).
2. Tables C1 and C2 and the Section 7 headlines were printed only after sections that open the withheld raw exports.
3. "Every statistic in Section 5.5 is printed by a script" was overstated: eight statistics and Table 4's ratio
   columns were printed by no script; "38% power" was a fixed string.
4. The stakes count included three duplicated works (456, not 459; 86% unchanged).
5. Two shipped outputs were not produced by the shipped scripts (`analyze_reviews_output.txt`'s last line;
   `cross_sector_sensitivity_output.txt`'s education-pilot section).
6. The link check by label length needed a private file.
7. Figure and build scripts did not run from the bundle (a Linux-only font; paths outside the bundle).
8. Figure 5's panel note named Sections 6 to 8 for the deployment, which v5.2 numbers 8 to 11.
9. Minor drift in the bundle README and the protocol's command line; one YouTube rank differs between two aggregates.

The fixes are recorded in the changelog under v5.2 and were checked by a second reproduction run.


==> anc/08_REVIEW/reproduction_v5.2_2026-10-15/checks/check_appc.py <==
"""Reproducer's own check: Tables C1 to C4 as printed in manuscript_v50.md against (a) the shipped
cross_sector_sensitivity2_output.txt, (b) my recomputation from the aggregates (C1, C2), and (c) the
make_tables_sector_surface.py output obtained in the layout diagnostic (C3, C4).
Usage: python3 -I check_appc.py <bundle dir> <my_check_m3.txt> <make_tables stdout>
"""
import re
import sys
from pathlib import Path

B = Path(sys.argv[1])
mine = Path(sys.argv[2]).read_text()
mt = Path(sys.argv[3]).read_text()
ms = (B / "manuscript_v50.md").read_text()
s2 = (B / "ai_citation_cross_sector/scripts/cross_sector_sensitivity2_output.txt").read_text()


def table_after(marker):
    i = ms.index(marker)
    block = ms[i:].split("\n\n")[1]
    return [[c.strip() for c in ln.strip().strip("|").split("|")] for ln in block.splitlines()
            if ln.startswith("|") and not ln.startswith("|---")][1:]


SURF = ["aio_searchqueries", "aio_prompts", "aimode_searchqueries", "aimode_prompts", "chatgpt", "perplexity", "gemini", "copilot"]
# C1
c1 = table_after("*Table C1.")
mine_c1 = {ln.split()[0]: [x.strip() for x in ln.split(None, 1)[1].split("|")]
           for ln in mine.split("== Table C1 recomputed")[1].split("\n\n")[0].splitlines()[1:]}
s2_c1 = {}
for ln in s2.split("== Appendix C1")[1].split("\n\n")[0].splitlines()[1:]:
    name, rest = ln[:33].strip(), ln[33:]
    vals = re.findall(r"([\d.]+%) \(([\d.]+)%-([\d.]+)%\)", rest)
    s2_c1[name] = [f"{a} ({b}–{c})" for a, b, c in vals]
bad = 0
for row, p in zip(c1, SURF):
    paper = row[1:]
    m = mine_c1[p]
    s = s2_c1[row[0].replace("AI Overviews, search queries", "AI Overviews (search queries)").replace("AI Overviews, prompts", "AI Overviews (prompts)").replace("AI Mode, search queries", "AI Mode (search queries)").replace("AI Mode, prompts", "AI Mode (prompts)")]
    d = [(i, paper[i], m[i], s[i]) for i in range(6) if not (paper[i] == m[i] == s[i])]
    bad += len(d)
    print(f"C1 {row[0]:30s} {'6 of 6 cells: paper = shipped output = recomputed' if not d else d}")
print(f"C1 cells differing: {bad}\n")
# C2
c2 = table_after("*Table C2.")
mine_c2 = {}
for ln in mine.split("== Table C2 recomputed")[1].split("\n")[1:12]:
    mine_c2[ln[:27].strip()] = ln[27:].split()
s2_c2 = {}
for ln in s2.split("== Appendix C2")[1].split("\n\n")[0].splitlines()[1:]:
    s2_c2[ln[:27].strip()] = ln[27:].split()
bad = 0
for row in c2:
    d = [(i, row[1 + i], mine_c2[row[0]][i], s2_c2[row[0]][i]) for i in range(8) if not (row[1 + i] == mine_c2[row[0]][i] == s2_c2[row[0]][i])]
    bad += len(d)
    print(f"C2 {row[0]:24s} {'8 of 8 cells: paper = shipped output = recomputed' if not d else d}")
print(f"C2 cells differing: {bad}\n")
# C3 and C4 against the make_tables output (layout diagnostic)
mt_blocks = mt.split("\n\n")
mt_c3 = [[c.strip() for c in ln.strip().strip("|").split("|")] for ln in mt_blocks[0].splitlines()[2:]]
mt_c4 = [[c.strip() for c in ln.strip().strip("|").split("|")] for ln in mt_blocks[1].splitlines()[2:]]
for name, paper, script in (("C3", table_after("*Table C3."), mt_c3), ("C4", table_after("*Table C4."), mt_c4)):
    n = sum(len(r) - 1 for r in paper)
    d = [(pr[0], i, pr[i], sr[i]) for pr, sr in zip(paper, script) for i in range(1, len(pr)) if pr[i] != sr[i]]
    print(f"{name}: {n} cells; rows paper {len(paper)} script {len(script)}; differing cells {len(d)} {d if d else ''}")


==> anc/08_REVIEW/reproduction_v5.2_2026-10-15/checks/check_kappa.py <==
"""Reproducer's own check: agreement and kappa from the four judgment files, computed independently."""
import csv, sys
from collections import Counter
d = sys.argv[1]
def load(f, k):
    return {r["sample_id"]: r[k].strip().lower() for r in csv.DictReader(open(f"{d}/{f}"))}
for name, f1, f2, k in (("A", "r2_judgments_A.csv", "r2_judgments_A_annotator2.csv", "judgment"),
                        ("B", "r2_judgments_B.csv", "r2_judgments_B_annotator2.csv", "waiting_complaint")):
    a, b = load(f1, k), load(f2, k)
    ids = sorted(set(a) & set(b)); n = len(ids)
    po = sum(a[i] == b[i] for i in ids) / n
    ca, cb = Counter(a[i] for i in ids), Counter(b[i] for i in ids)
    pe = sum(ca[c] * cb[c] for c in set(ca) | set(cb)) / n / n
    print(f"{name}: n {n} (ids identical: {set(a) == set(b)}); counts {dict(ca)} / {dict(cb)}; agreement {po:.1%}; kappa {(po - pe) / (1 - pe):.3f}")


==> anc/08_REVIEW/reproduction_v5.2_2026-10-15/checks/check_m1.py <==
"""Reproducer's own check (not an author script): Table 4 and the Section 5.5/5.6 numbers that no
released script prints, recomputed from the bundle's data CSVs and Table 2 as printed in the manuscript.
Usage: python3 -I check_m1.py <bundle dir>
"""
import csv
import math
import sys
from pathlib import Path

B = Path(sys.argv[1])
A = {r["prefix"]: r for r in csv.DictReader((B / "data/ahrefs_prefixes_2026-10-12.csv").open())}
S = {r["prefix"]: r for r in csv.DictReader((B / "data/semrush_prefixes_2026-10-12.csv").open())}

# Table 4 as printed in the manuscript
ms = (B / "manuscript_v50.md").read_text()
i = ms.index("| Prefix | Age (mo) |")
lines = [ln for ln in ms[i:].split("\n\n")[0].splitlines() if ln.startswith("| /")]
T4 = {}
for ln in lines:
    c = [x.strip().replace("**", "") for x in ln.strip("|").split("|")]
    T4[c[0]] = c

def f(x):
    return float(x.replace(",", "").replace("%", ""))

print("== Table 4: each printed cell against the data files (computed value in brackets when different)")
bad = 0
rows = []
for p in A:
    a, s = A[p], S[p]
    y, m = map(int, a["ahrefs_first_traffic_month"].split("-"))
    age = (2026 - y) * 12 + (10 - m)
    at, st = float(a["ahrefs_organic_traffic"]), float(s["semrush_organic_traffic_us"])
    us = float(a["ahrefs_us_share"])
    ak, sk = float(a["ahrefs_organic_keywords"]), float(s["semrush_organic_keywords_us"])
    ar, sr = float(a["ahrefs_ref_domains"]), float(s["semrush_ref_domains"])
    comp = [p, f"{age}", f"{at:,.0f}", f"{st:,.0f}", f"{st/at:.2f}", f"{us*100:.1f}%", f"{st/(at*us):.2f}",
            f"{ak:,.0f}", f"{sk:,.0f}", f"{sk/ak:.1f}", f"{ar:,.0f}", f"{sr:,.0f}", f"{ar/sr:.1f}"]
    printed = T4[p]
    diffs = [(k, printed[k], comp[k]) for k in range(1, 13) if printed[k] != comp[k]]
    bad += len(diffs)
    print(f"  {p:22s} {'all 12 cells match' if not diffs else diffs}")
    rows.append(dict(p=p, age=age, vr=st / at, vm=st / (at * us), kr=sk / ak, rd=ar / sr, us=us))
print(f"  cells differing: {bad}")

print("\n== Section 5.5 statements no script prints")
old = [r for r in rows if 84 <= r["age"] <= 144]
print(f"  sections aged 7 to 12 years: {len(old)}; ages {sorted(r['age'] for r in old)}; "
      f"unmatched {min(r['vr'] for r in old):.2f}x to {max(r['vr'] for r in old):.2f}x; "
      f"matched {min(r['vm'] for r in old):.2f}x to {max(r['vm'] for r in old):.2f}x")
print(f"  prefixes under 21 months: {[r['p'] for r in rows if r['age'] < 21]}")
for p in ("/product-compare/", "/device-compare/", "/es-us/local/"):
    r = next(x for x in rows if x["p"] == p)
    print(f"  {p}: US share {r['us']:.1%}; unmatched {r['vr']:.2f}x -> matched {r['vm']:.2f}x")
kr = sorted(rows, key=lambda r: -r["kr"])
print(f"  keyword ratio ranking: first {kr[0]['p']} {kr[0]['kr']:.1f}x, second {kr[1]['p']} {kr[1]['kr']:.1f}x")
rd = sorted(rows, key=lambda r: -r["rd"])
print(f"  referring-domain ratio: highest {rd[0]['p']} {rd[0]['rd']:.1f}x, next {rd[1]['p']} {rd[1]['rd']:.1f}x")
vm = sorted(rows, key=lambda r: -r["vm"])
print(f"  matched ratio: highest {vm[0]['p']} {vm[0]['vm']:.2f}x")
z = math.atanh(0.5)
print(f"  power for rho = 0.5, n = 12, Fisher z approximation: {0.5 * math.erfc(-(z * 3 - 1.959964) / math.sqrt(2)):.3f}")

print("\n== Section 5.1 and 5.6 arithmetic on Table 2 (values from the manuscript's Table 2)")
T2 = {"Jul": (3862, 100012, 103045), "Aug": (32281, 876153, 963937), "Sep": (150113, 1534362, 1765077),
      "Oct": (215577, 1610284, 1858297)}
for k, (a_, u, w) in T2.items():
    print(f"  {k}: US/ww {u/a_:.2f}x; ww/ww {w/a_:.2f}x; US/US (81.5%) {u/(a_*0.815):.2f}x")
r = 876153 / 32281
print(f"  August ratio {r:.2f}; sqrt {math.sqrt(r):.2f}; larger error at least (ratio - 1)/2 = {(r - 1) / 2:.1f} times the smaller reading")


==> anc/08_REVIEW/reproduction_v5.2_2026-10-15/checks/check_m3.py <==
"""Reproducer's own check (not an author script): Section 7 and Appendix C numbers recomputed from the
bundle's shipped aggregates (ai_citation_cross_sector/aggregates) and design files only. Where a paper number
comes from a bootstrap, the resampling described in the paper is re-implemented here with the seed the author's
script uses, on the per-cell shares in the aggregates.
Usage: python3 -I check_m3.py <bundle dir>
"""
import csv
import json
import random
import statistics as st
import sys
from itertools import combinations
from pathlib import Path

B = Path(sys.argv[1])
AG = B / "ai_citation_cross_sector/aggregates"
DE = B / "ai_citation_cross_sector/design"
SECTORS = ["xlk", "xlv", "xlf", "xly", "xlc", "xli", "xlp", "xle", "xlu", "xlre", "xlb"]
NAME = {"xlk": "Information Technology", "xlv": "Health Care", "xlf": "Financials", "xly": "Consumer Discretionary",
        "xlc": "Communication Services", "xli": "Industrials", "xlp": "Consumer Staples", "xle": "Energy",
        "xlu": "Utilities", "xlre": "Real Estate", "xlb": "Materials"}
GOOGLE = ["aio_searchqueries", "aio_prompts", "aimode_searchqueries", "aimode_prompts"]
CHAT = ["chatgpt", "perplexity", "gemini", "copilot"]
SURF = GOOGLE + CHAT
med = st.median
pct = lambda x: f"{x:.1%}"

print("== Design and answer counts")
comp = list(csv.DictReader((DE / "cross_sector_companies.csv").open()))
props = list(csv.DictReader((DE / "cross_sector_company_properties.csv").open()))
print(f"  company rows {len(comp)}; per sector {dict((s, sum(r['etf'].lower() == s for r in comp)) for s in SECTORS)}")
print(f"  company-property rows {len(props)}")
cnt = {r["etf"]: int(r["ai_responses_us_all_platforms"]) for r in csv.DictReader((AG / "sector_answer_counts.csv").open())}
lo, hi = min(cnt, key=cnt.get), max(cnt, key=cnt.get)
print(f"  answer records summed {sum(cnt.values()):,}; min {cnt[lo]:,} ({NAME[lo]}); max {cnt[hi]:,} ({NAME[hi]})")

PM = {}
RTX = {}
for r in csv.DictReader((AG / "cross_sector_platform_metrics.csv").open()):
    if r["etf"] == "xli_rtxcorp":
        RTX[r["surface"]] = r
    else:
        PM[(r["etf"], r["surface"])] = r
print(f"  platform_metrics rows: {len(PM)} sector cells + {len(RTX)} RTX re-run cells")
sh = {k: float(v["share_community_video"]) for k, v in PM.items()}
ytr = {k: (int(v["yt_rank_nonbrand"]) if v["yt_rank_nonbrand"] else None) for k, v in PM.items()}
rdr = {k: (int(v["reddit_rank_nonbrand"]) if v["reddit_rank_nonbrand"] else None) for k, v in PM.items()}
yts = {k: float(v["yt_share"]) for k, v in PM.items()}

print("\n== Section 7.3 headline (video and community share)")
g = [sh[(s, p)] for s in SECTORS for p in GOOGLE]
c = [sh[(s, p)] for s in SECTORS for p in CHAT]
print(f"  Google median {pct(med(g))} (range {pct(min(g))} to {pct(max(g))}); other four median {pct(med(c))} (range {pct(min(c))} to {pct(max(c))})")
print("  per surface medians: " + "; ".join(f"{p} {pct(med([sh[(s, p)] for s in SECTORS]))}" for p in SURF))
every = sum(min(sh[(s, p)] for p in GOOGLE) > max(sh[(s, p)] for p in CHAT) for s in SECTORS)
print(f"  lowest Google view above highest other surface: {every}/11 sectors")
mp = [sh[(s, p)] for s in SECTORS for p in ("aio_prompts", "aimode_prompts")]
print(f"  Google prompt views only: median {pct(med(mp))}")
yt3g = sum((ytr[(s, p)] or 9999) <= 3 for s in SECTORS for p in GOOGLE)
yt3c = sum((ytr[(s, p)] or 9999) <= 3 for s in SECTORS for p in CHAT)
print(f"  YouTube in non-company top 3: Google cells {yt3g}/44; other cells {yt3c}/44")
print("  YouTube median non-company rank (not cited = 9999): " + "; ".join(f"{p} {med([ytr[(s, p)] or 9999 for s in SECTORS])}" for p in SURF))
ny = {k: sh[k] - yts[k] for k in sh}
g2 = [ny[(s, p)] for s in SECTORS for p in GOOGLE]
c2 = [ny[(s, p)] for s in SECTORS for p in CHAT]
every2 = sum(min(ny[(s, p)] for p in GOOGLE) > max(ny[(s, p)] for p in CHAT) for s in SECTORS)
print(f"  without YouTube: Google median {pct(med(g2))}, other four {pct(med(c2))}; lowest Google above highest other in {every2}/11")
rnd = random.Random(20261013)
bg, bc = [], []
for _ in range(10000):
    ss = [rnd.choice(SECTORS) for _ in SECTORS]
    bg.append(med([sh[(s, p)] for s in ss for p in GOOGLE]))
    bc.append(med([sh[(s, p)] for s in ss for p in CHAT]))
bg.sort(); bc.sort()
print(f"  bootstrap over sectors (seed 20261013, 10,000): Google {pct(bg[249])} to {pct(bg[9749])}; other four {pct(bc[249])} to {pct(bc[9749])}")

print("\n== Source types (cross_sector_type_shares.csv)")
TS = {}
for r in csv.DictReader((AG / "cross_sector_type_shares.csv").open()):
    t = {k: float(v) for k, v in r.items() if k.startswith("share_")}
    t["share_video_community"] = t["share_video"] + t["share_forum"] + t["share_social"] + t["share_user_publishing"]
    TS[(r["etf"], r["surface"])] = t
mx = max(abs(TS[k]["share_video_community"] - sh[k]) for k in sh)
print(f"  type_shares video+community vs platform_metrics share_community_video: max abs difference {mx:.2e}")
for k in ("share_reference", "share_forum", "share_report_brands", "share_other_web"):
    print(f"  {k[6:]}: Google pooled median {pct(med([TS[(s, p)][k] for s in SECTORS for p in GOOGLE]))}; "
          f"other four pooled median {pct(med([TS[(s, p)][k] for s in SECTORS for p in CHAT]))}; Copilot median {pct(med([TS[(s, 'copilot')][k] for s in SECTORS]))}")
KEYS = ["share_video_community", "share_video", "share_forum", "share_social", "share_reference", "share_news",
        "share_government", "share_report_brands", "share_other_web"]
for k in KEYS:
    v = {(s, p): TS[(s, p)][k] for s in SECTORS for p in SURF}
    gm = st.mean(v.values())
    tot = sum((x - gm) ** 2 for x in v.values())
    ssp = len(SECTORS) * sum((st.mean(v[(s, p)] for s in SECTORS) - gm) ** 2 for p in SURF)
    sss = len(SURF) * sum((st.mean(v[(s, p)] for p in SURF) - gm) ** 2 for s in SECTORS)
    print(f"  variance {k[6:]:18s} surface {ssp / tot:5.0%}  sector {sss / tot:5.0%}")
rng = random.Random(20261015)
for k in ("share_video_community", "share_news"):
    surf, sect = [], []
    for _ in range(10_000):
        S_ = [rng.choice(SECTORS) for _ in SECTORS]
        v = {(i, p): TS[(s, p)][k] for i, s in enumerate(S_) for p in SURF}
        gm = st.mean(v.values())
        tot = sum((x - gm) ** 2 for x in v.values())
        if tot == 0:
            continue
        surf.append(len(S_) * sum((st.mean(v[(i, p)] for i in range(len(S_))) - gm) ** 2 for p in SURF) / tot)
        sect.append(len(SURF) * sum((st.mean(v[(i, p)] for p in SURF) - gm) ** 2 for i in range(len(S_))) / tot)
    surf.sort(); sect.sort(); n = len(surf)
    print(f"  bootstrap (seed 20261015) {k[6:]:18s} surface [{surf[int(0.025 * n)]:.0%}, {surf[int(0.975 * n) - 1]:.0%}]  sector [{sect[int(0.025 * n)]:.0%}, {sect[int(0.975 * n) - 1]:.0%}]")

print("\n== Table C1 recomputed (median (min-max) over 11 sectors)")
C1 = {}
for p in SURF:
    row = []
    for k in ("share_video_community", "share_reference", "share_news", "share_government", "share_report_brands", "share_other_web"):
        xs = [TS[(s, p)][k] for s in SECTORS]
        row.append(f"{med(xs) * 100:.1f}% ({min(xs) * 100:.1f}–{max(xs) * 100:.1f})")
    C1[p] = row
    print(f"  {p:22s} " + " | ".join(row))

print("\n== Table C2 recomputed (cited_in_sum / 1000) and cell sizes (cross_sector_cells.csv)")
CE = {(r["etf"], r["surface"]): r for r in csv.DictReader((AG / "cross_sector_cells.csv").open())}
C2 = {}
for s in SECTORS:
    C2[s] = [f"{int(CE[(s, p)]['cited_in_sum']) / 1000:,.1f}" for p in SURF]
    print(f"  {NAME[s]:24s} " + " ".join(C2[s]))
sz = [int(r["cited_in_sum"]) for r in CE.values()]
rd = [int(r["registrable_domains"]) for r in CE.values()]
print(f"  cell sizes {min(sz):,} to {max(sz):,}; registrable domains per cell {min(rd)} to {max(rd)}")
ms = {p: med([float(CE[(s, p)]["mass_rows_501_1000"]) for s in SECTORS]) for p in SURF}
print("  median mass in rows 501-1000: " + "; ".join(f"{p} {pct(v)}" for p, v in ms.items()) + f"; range {pct(min(ms.values()))} to {pct(max(ms.values()))}")
pmsz = max(abs(int(PM[k]["cited_in_sum"]) - int(CE[k]["cited_in_sum"])) for k in PM)
print(f"  platform_metrics vs cells cited_in_sum: max abs difference {pmsz}")

print("\n== Predictions P1 to P4 from platform_metrics")
p1v = {p: sum(ytr[(s, p)] == 1 for s in SECTORS) for p in GOOGLE}
p1b = sum(any(ytr[(s, p)] == 1 for p in GOOGLE[:2]) and any(ytr[(s, p)] == 1 for p in GOOGLE[2:]) for s in SECTORS)
print(f"  P1 per view {p1v}; both products {p1b}/11")
p2 = {p: sum((ytr[(s, p)] or 9999) > 5 for s in SECTORS) for p in ("chatgpt", "perplexity", "copilot")}
print(f"  P2 {p2}")
hold = [s for s in SECTORS if all((rdr[(s, p)] or 9999) <= 10 for p in SURF if p != "copilot")]
fails = {s: [p for p in SURF if p != "copilot" and (rdr[(s, p)] or 9999) > 10] for s in SECTORS if s not in hold}
print(f"  P3 holds in {len(hold)}/11 {hold}; ChatGPT failing in {sum('chatgpt' in v for v in fails.values())} of {len(fails)} non-holding sectors")
CONS, NONC = ["xly", "xlp", "xlc", "xlv", "xlk"], ["xle", "xlb", "xlu", "xlre", "xli"]


def exact_p(a, b):
    pooled, obs = a + b, st.mean(a) - st.mean(b)
    hits = tot = 0
    for idx in combinations(range(len(pooled)), len(a)):
        s_ = set(idx)
        x = [pooled[i] for i in idx]
        y = [pooled[i] for i in range(len(pooled)) if i not in s_]
        tot += 1
        hits += (st.mean(x) - st.mean(y)) >= obs - 1e-12
    return hits / tot


for p in ("aio_searchqueries", "aio_prompts"):
    a = [sh[(s, p)] for s in CONS]; b = [sh[(s, p)] for s in NONC]
    print(f"  P4 {p}: consumer {pct(st.mean(a))} vs other {pct(st.mean(b))}; exact one-sided p {exact_p(a, b):.3f}")

print("\n== Without Industrials (10 sectors) and the RTX re-run (platform_metrics)")
xi = [s for s in SECTORS if s != "xli"]
print(f"  ChatGPT median without Industrials {pct(med([sh[(s, 'chatgpt')] for s in xi]))}; "
      f"P2 {dict((p, sum((ytr[(s, p)] or 9999) > 5 for s in xi)) for p in ('chatgpt', 'perplexity', 'copilot'))}; "
      f"P3 {sum(all((rdr[(s, p)] or 9999) <= 10 for p in SURF if p != 'copilot') for s in xi)}/10")
for p, r in RTX.items():
    o = PM[("xli", p)]
    print(f"  RTX {p:22s} comm+video {pct(float(o['share_community_video']))} -> {pct(float(r['share_community_video']))}; "
          f"YouTube rank {o['yt_rank_nonbrand']} -> {r['yt_rank_nonbrand']}; top {o['top1_nonbrand']} -> {r['top1_nonbrand']}")

print("\n== Top-10 non-company file: Jaccard and P1 with google.com set aside")
T10 = {}
for r in csv.DictReader((AG / "cross_sector_top10_nonbrand.csv").open()):
    T10.setdefault((r["etf"], r["surface"]), []).append((int(r["rank"]), r["domain"]))
T10 = {k: [d for _, d in sorted(v)] for k, v in T10.items()}
jac = {p: st.mean(len(set(T10[(a, p)]) & set(T10[(b, p)])) / len(set(T10[(a, p)]) | set(T10[(b, p)]))
                  for a, b in combinations(SECTORS, 2)) for p in SURF}
print("  Jaccard: " + "; ".join(f"{p} {v:.2f}" for p, v in jac.items()))
pj = json.loads((AG / "cross_sector_predictions.json").read_text())["exploratory_top10_jaccard"]
print(f"  max abs difference from predictions.json: {max(abs(jac[p] - pj[p]) for p in SURF):.2e}")
ng = {(s, p): ([d for d in T10[(s, p)] if d != "google.com"].index("youtube.com") + 1
               if "youtube.com" in T10[(s, p)] else None) for s in SECTORS for p in GOOGLE}
print(f"  P1 with google.com set aside: per view {dict((p, sum(ng[(s, p)] == 1 for s in SECTORS)) for p in GOOGLE)}; "
      f"both products {sum(any(ng[(s, p)] == 1 for p in GOOGLE[:2]) and any(ng[(s, p)] == 1 for p in GOOGLE[2:]) for s in SECTORS)}")
top1 = {(s, p): T10[(s, p)][0] for s in SECTORS for p in SURF}
agree = sum(top1[(s, p)] == PM[(s, p)]["top1_nonbrand"] for s in SECTORS for p in SURF)
print(f"  top-10 file rank 1 equals platform_metrics top1_nonbrand in {agree}/88 cells")


==> anc/08_REVIEW/reproduction_v5.2_2026-10-15/checks/check_stakes.py <==
"""Reproducer's own consistency check: the summary in stakes/vendor_reliance_output.txt recomputed from the
shipped stakes/vendor_reliance_works.csv (the script itself re-queries the live OpenAlex API and was not run).
Usage: python3 -I check_stakes.py <bundle dir>
"""
import csv
import sys
from collections import Counter
from pathlib import Path

rows = list(csv.DictReader((Path(sys.argv[1]) / "stakes/vendor_reliance_works.csv").open()))
for r in rows:
    r["n_tools"] = int(r["n_tools"])
matched = [r for r in rows if r["n_tools"] >= 1]
by_year = Counter(r["year"] for r in matched)
one = sum(1 for r in matched if r["n_tools"] == 1)
recent = [r for r in matched if r["year"] and 2023 <= int(r["year"]) <= 2026]
r1 = sum(1 for r in recent if r["n_tools"] == 1)
print(f"{len(rows)} works in the file; {len(matched)} name at least one tool")
print("by year:", ", ".join(f"{y}: {by_year[y]}" for y in sorted(k for k in by_year if k)))
print(f"name exactly one of the three: {one} of {len(matched)} ({one / len(matched):.0%}); two or more: {len(matched) - one}")
print(f"2023 to 2026: {len(recent)} works, {r1} ({r1 / len(recent):.0%}) name exactly one tool")
print("works per tool:", ", ".join(f"{t}: {sum(1 for r in matched if t in r['tools_named'].split(';'))}" for t in ("Ahrefs", "Semrush", "Similarweb")))
print(f"distinct ids: {len(set(r['id'] for r in rows))}")


==> anc/08_REVIEW/reproduction_v5.2_2026-10-15/checks/check_t3.py <==
"""Reproducer's own arithmetic check of Table 3 (Appendix D: 'arithmetic on Table 3')."""
import math
z = 1.96
for m, k, n, b in (("Jul", 47, 284, 138), ("Aug", 851, 6749, 2221), ("Sep", 3380, 22665, 8187), ("Oct", 7455, 37238, 10018)):
    p = k / n
    c = (p + z * z / (2 * n)) / (1 + z * z / n)
    h = z * math.sqrt(p * (1 - p) / n + z * z / (4 * n * n)) / (1 + z * z / n)
    print(f"{m}: {k}/{n} = {p:.1%} [{(c-h)*100:.1f}, {(c+h)*100:.1f}]; (b)/(a) {b/k:.2f}x")


==> anc/08_REVIEW/reproduction_v5.2_2026-10-15/checks/command_log.txt <==
# Command log (SP = /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/repro_v52)
# B = $SP/bundle/User_First_Intelligence_v5.2_2026-10-14_source
mkdir -p $SP/bundle $SP/zip $SP/mytools
cp .../06_MANUSCRIPT/User_First_Intelligence_v5.2_2026-10-14_source.zip $SP/zip/
shasum -a 256 <original zip> $SP/zip/User_First_Intelligence_v5.2_2026-10-14_source.zip
unzip -l $SP/zip/User_First_Intelligence_v5.2_2026-10-14_source.zip
cd $SP/bundle && unzip -q $SP/zip/User_First_Intelligence_v5.2_2026-10-14_source.zip
cat $B/README.txt
python3 --version; python3 -c "import numpy, scipy, pandas, networkx, ufi, matplotlib; print versions"
mkdir -p $SP/pristine && cd $SP/pristine && unzip -q $SP/zip/User_First_Intelligence_v5.2_2026-10-14_source.zip   # untouched reference copy
for r in analyze instrument_extra r2_link_check; do mkdir -p $SP/runs/$r && (cd $SP/runs/$r && unzip -q $Z); done   # one fresh unpack per script
cd $SP/runs/analyze/<bundle>/data && python3 analyze.py > $SP/runs/analyze_stdout.txt 2> $SP/runs/analyze_stderr.txt
cd $SP/runs/instrument_extra/<bundle>/instrument_divergence_extra && python3 instrument_extra.py > $SP/runs/instrument_extra_stdout.txt; cmp/diff vs $SP/pristine/<bundle>/instrument_divergence_extra/instrument_extra_output.txt; cmp each regenerated instrument_series_table*.csv vs pristine
cd $SP/runs/r2_link_check/<bundle>/review_demand && python3 r2_link_check.py > $SP/runs/r2_link_check_stdout.txt; diff vs pristine r2_link_check_output.txt
run analyze_reviews: cd $SP/runs/analyze_reviews/<bundle>/review_demand && python3 analyze_reviews.py (exit 1)
run supplement_r10: cd $SP/runs/supplement_r10/<bundle>/review_demand && python3 supplement_r10.py (exit 1)
run r2_link_sample: cd $SP/runs/r2_link_sample/<bundle>/review_demand && python3 r2_link_sample.py (exit 1)
run make_fig_reviews: cd $SP/runs/make_fig_reviews/<bundle>/review_demand && python3 make_fig_reviews.py (exit 1)
run make_fig_reviews_v50: cd $SP/runs/make_fig_reviews_v50/<bundle>/review_demand && python3 make_fig_reviews_v50.py (exit 1)
run cross_sector: cd $SP/runs/cross_sector/<bundle>/ai_citation_cross_sector/scripts && python3 cross_sector.py (exit 1)
run cross_sector_sensitivity: cd $SP/runs/cross_sector_sensitivity/<bundle>/ai_citation_cross_sector/scripts && python3 cross_sector_sensitivity.py (exit 1)
run cross_sector_sensitivity2: cd $SP/runs/cross_sector_sensitivity2/<bundle>/ai_citation_cross_sector/scripts && python3 cross_sector_sensitivity2.py (exit 1)
run make_tables_sector_surface: cd $SP/runs/make_tables_sector_surface/<bundle>/ai_citation_cross_sector/scripts && python3 make_tables_sector_surface.py (exit 1)
run make_fig_sources: cd $SP/runs/make_fig_sources/<bundle>/ai_citation_cross_sector/scripts && python3 make_fig_sources.py (exit 1)
run make_brand_radar_urls: cd $SP/runs/make_brand_radar_urls/<bundle>/ai_citation_cross_sector/scripts && python3 make_brand_radar_urls.py (exit 1)
run make_figs_v4: cd $SP/runs/make_figs_v4/<bundle>/. && python3 make_figs_v4.py (exit 1)
run make_fig0: cd $SP/runs/make_fig0/<bundle>/. && python3 make_fig0.py (exit 1)
run build_tex: cd $SP/runs/build_tex/<bundle>/. && python3 build_tex.py (exit 1)
run build_docx: cd $SP/runs/build_docx/<bundle>/. && zsh build_docx.sh (exit 1)
cmp $SP/runs/make_fig0/<bundle>/fig0_framework.pdf $SP/pristine/<bundle>/fig0_framework.pdf; strings | grep CreationDate
# LAYOUT DIAGNOSTIC (not a reproduction as shipped): fresh unpack in $SP/layout; the bundle's own files copied to the paths the docstrings name; no script edited
mkdir -p $SP/layout && cd $SP/layout && unzip -qo $Z
mkdir -p <bundle>/02_DESIGN <bundle>/03_DATA/processed
cp <bundle>/ai_citation_cross_sector/design/* <bundle>/02_DESIGN/
cp <bundle>/ai_citation_cross_sector/aggregates/* <bundle>/03_DATA/processed/
LAYOUT: cd <bundle>/ai_citation_cross_sector/scripts && python3 make_tables_sector_surface.py > $SP/runs/L_make_tables_stdout.txt; cmp vs pristine make_tables_sector_surface_output.txt
LAYOUT: cd <bundle>/ai_citation_cross_sector/scripts && python3 make_brand_radar_urls.py > $SP/runs/L_make_brand_radar_urls_stdout.txt (exit 0)
LAYOUT: cd <bundle>/ai_citation_cross_sector/scripts && python3 make_fig_sources.py > $SP/runs/L_make_fig_sources_stdout.txt (exit 0)
LAYOUT: cd <bundle>/ai_citation_cross_sector/scripts && python3 cross_sector.py > $SP/runs/L_cross_sector_stdout.txt (exit 1)
LAYOUT: cd <bundle>/ai_citation_cross_sector/scripts && python3 cross_sector_sensitivity.py > $SP/runs/L_cross_sector_sensitivity_stdout.txt (exit 1)
LAYOUT: cd <bundle>/ai_citation_cross_sector/scripts && python3 cross_sector_sensitivity2.py > $SP/runs/L_cross_sector_sensitivity2_stdout.txt (exit 1)
python3 -I $SP/mytools/check_m1.py $SP/pristine/<bundle>   # my own check: Table 4 and unprinted 5.5/5.6 numbers
python3 -I $SP/mytools/check_m3.py $SP/pristine/<bundle> > $SP/runs/my_check_m3.txt   # my own check of Section 7 / Appendix C from shipped aggregates
python3 -I $SP/mytools/check_appc.py $SP/pristine/<bundle> $SP/runs/my_check_m3.txt $SP/runs/L_make_tables_stdout.txt   # Tables C1-C4 in the paper vs outputs
python3 -I $SP/mytools/check_stakes.py $SP/pristine/<bundle>   # shipped stakes output vs shipped works CSV
shasum -a 1 aggregates/sector_answer_counts.csv; grep it in raw_exports_SHA1SUMS.txt
python3 -I $SP/mytools/dups.py $SP/pristine/<bundle>/stakes/vendor_reliance_works.csv   # duplicate OpenAlex ids
python3 -I $SP/mytools/md_vs_tex.py $SP/pristine/<bundle>   # numbers per section, manuscript_v50.md vs paper.tex
python3 -I $SP/mytools/check_t3.py   # Table 3 arithmetic
python3 -I -c (cells.csv export_rows, YouTube-not-cited cells, xlc Google shares)
python3 -I $SP/mytools/check_kappa.py $SP/pristine/<bundle>/review_demand   # independent kappa
cd $SP/runs/analyze/<bundle> && python3 data/analyze.py   # protocol-style invocation from the folder above (fails: CSVs opened relative to cwd)
python3 -I $SP/mytools/pdfdiff.py <regenerated pdf> <shipped pdf>   # fig10 (layout) and fig0: differences confined to /CreationDate


==> anc/08_REVIEW/reproduction_v5.2_2026-10-15/checks/dups.py <==
import csv, sys
from collections import Counter
rows = list(csv.DictReader(open(sys.argv[1])))
c = Counter(r["id"] for r in rows)
d = [k for k, v in c.items() if v > 1]
for k in d:
    for r in rows:
        if r["id"] == k:
            print(r["id"], r["year"], r["n_tools"], r["tools_named"], r["title"][:70])
seen, ded = set(), []
for r in rows:
    if r["id"] not in seen:
        seen.add(r["id"]); ded.append(r)
m = [r for r in ded if int(r["n_tools"]) >= 1]
one = sum(int(r["n_tools"]) == 1 for r in m)
print(f"deduplicated: {len(ded)} works; {len(m)} name a tool; exactly one {one} ({one/len(m):.1%})")


==> anc/08_REVIEW/reproduction_v5.2_2026-10-15/checks/md_vs_tex.py <==
"""Reproducer's own check: do manuscript_v50.md and paper.tex carry the same numbers, section by section?
Numeric tokens are compared as multisets per section, sections matched by title. Layout numbers that exist only
in LaTeX (column widths, spacing, list markers) are removed before comparing. Usage:
python3 -I md_vs_tex.py <bundle dir>
"""
import re
import sys
from collections import Counter
from pathlib import Path

B = Path(sys.argv[1])
md = (B / "manuscript_v50.md").read_text()
tex = (B / "paper.tex").read_text()
NUM = re.compile(r"\d[\d,]*(?:\.\d+)?")


def norm_tex(s):
    s = s.replace(r"\allowbreak{}", "").replace(r"\%", "%")
    s = re.sub(r"\\hsize=[\d.]+\\hsize", " ", s)
    s = re.sub(r"\\(?:vspace|hspace)\*?\{[^}]*\}", " ", s)
    s = re.sub(r"\\setlength\{[^}]*\}\{[^}]*\}", " ", s)
    s = re.sub(r"\\begin\{(?:minipage|tabularx)\}(\[[^\]]*\])?\{[^}]*\}", " ", s)
    s = re.sub(r"\\includegraphics\[[^\]]*\]", " ", s)
    s = re.sub(r"\\(?:label|ref)\{[^}]*\}", " ", s)
    s = re.sub(r"\[(?:width|height)=[^\]]*\]", " ", s)
    s = re.sub(r"\\begin\{enumerate\}\[[^\]]*\]", " ", s)
    s = re.sub(r"\\(?:leftmargin|itemsep|topsep|parsep|labelsep|itemindent)=[^,\]]*", " ", s)
    s = re.sub(r"\\(?:arraystretch|tabcolsep)\}\{[\d.]+\}", " ", s)
    s = re.sub(r"\\renewcommand\{\\arraystretch\}\{[\d.]+\}", " ", s)
    s = re.sub(r"\\setcounter\{[^}]*\}\{\d+\}", " ", s)
    return s


def norm_md(s):
    s = re.sub(r"(?m)^\d+\. ", " ", s)          # list markers
    s = re.sub(r"\]\(fig[^)]*\)", "]", s)         # figure file names
    return s


def nums(s):
    return Counter(t.rstrip(",.") for t in NUM.findall(s))


def key(h):
    h = re.sub(r"^Appendix [A-Z]: ", "", h)
    h = re.sub(r"^[\d.]+ ", "", h)
    return re.sub(r"\W", "", h.lower().replace("’", "'"))


md_parts = re.split(r"\n(?=#{2,3} )", md)
md_sec = {key(p.splitlines()[0].lstrip("#").strip()): p.split("\n", 1)[1] if "\n" in p else "" for p in md_parts[1:]}
md_order = [key(p.splitlines()[0].lstrip("#").strip()) for p in md_parts[1:]]
m = re.search(r"\\textbf\{Abstract\.\}(.*?)\\vspace", tex, re.S)
tex_sec = {"abstract": m.group(1)}
body = tex[tex.index(r"\section{Introduction}"):]
for p in re.split(r"\n(?=\\(?:sub)?section\*?\{)", body):
    h = re.match(r"\\(?:sub)?section\*?\{([^}]*)\}", p).group(1)
    tex_sec[key(h)] = p.split("\n", 1)[1] if "\n" in p else ""
total = 0
for k in md_order:
    if k not in tex_sec:
        print(f"{k[:50]:50s} NOT FOUND IN TEX")
        continue
    a, b = nums(norm_md(md_sec[k])), nums(norm_tex(tex_sec[k]))
    om, ot = a - b, b - a
    total += sum(om.values()) + sum(ot.values())
    print(f"{k[:50]:50s} {'same numbers (' + str(sum(a.values())) + ' tokens)' if not om and not ot else 'ONLY IN MD ' + str(dict(om)) + '; ONLY IN TEX ' + str(dict(ot))}")
print(f"sections: md {len(md_order)}, tex {len(tex_sec)}; tokens differing in total: {total}")


==> anc/08_REVIEW/reproduction_v5.2_2026-10-15/checks/numbers_table.md <==
| # | Location | Quoted in the paper | Script that prints it | What I obtained | Status | Basis | Note |
|---|---|---|---|---|---|---|---|
| 1 | 5.1, para 3 | growth Jul to Aug: 8.4x Ahrefs, 8.8x Semrush US | instrument_extra | 8.36x, 8.76x | MATCH | S |  |
| 2 | 5.1, para 3 | growth Aug to Sep: 4.65x against 1.75x | instrument_extra | 4.65x, 1.75x | MATCH | S |  |
| 3 | 5.1, para 3 | growth Sep to Oct run-rate: 1.44x against 1.05x | instrument_extra | 1.44x, 1.05x | MATCH | S |  |
| 4 | 5.1, para 3 | lift differs by a factor of more than two | instrument_extra | 2.66 | MATCH | S |  |
| 5 | 5.5, Table 4 | 144 numeric cells (12 prefixes x 12 columns) | none prints the table; data/*.csv | all 144 equal the values computed from the two CSVs | MATCH | R | ratio columns are arithmetic, not script output |
| 6 | 5.5, para 1 | Spearman(age, unmatched ratio) −0.11 | analyze | -0.11 | MATCH | S |  |
| 7 | 5.5, para 1 | Fisher 95% interval −0.64 to +0.49 | analyze | [-0.64, +0.49] | MATCH | S |  |
| 8 | 5.5, para 1 | permutation p 0.73 | analyze | 0.73 | MATCH | S |  |
| 9 | 5.5, para 1 | territory-matched −0.28 | analyze | -0.28 | MATCH | S |  |
| 10 | 5.5, para 1 | excluding the area-code section +0.15 | analyze | +0.15 (n = 11) | MATCH | S |  |
| 11 | 5.5, para 1 | roughly 38% power for rho = 0.5 | analyze | 'roughly 38%' | MATCH | S | fixed string in analyze.py, not computed; Fisher-z approximation gives 37.8% |
| 12 | 5.5, para 1 | seven sections aged 7 to 11 years: 0.25x to 6.57x unmatched | none (paper attributes to analyze) | 7 sections, 93 to 133 months, 0.25x to 6.57x | MATCH | R | not printed by any script |
| 13 | 5.5, para 1 | same seven: 0.46x to 6.61x matched | none | 0.46x to 6.61x | MATCH | R | not printed by any script |
| 14 | 5.5, para 1 | only one prefix under twenty-one months | none | 1 (/local/area-codes/, 3 months) | MATCH | R | not printed by any script |
| 15 | 5.5, para 2 | 0.20x (/local/bundles/) to 7.24x (/local/area-codes/) | analyze | min 0.20x, max 7.24x, same prefixes | MATCH | S |  |
| 16 | 5.5, para 2 | spread 1.55 orders of magnitude | analyze | 1.55 decades | MATCH | S |  |
| 17 | 5.5, para 2 | median 1.01; six of twelve below one | analyze | 1.01; 6 of 12 | MATCH | S |  |
| 18 | 5.5, para 2 | matched 0.20x to 8.89x, median 1.06, four of twelve below one | analyze | 0.20x, 8.89x, 1.06, 4 of 12 | MATCH | S |  |
| 19 | 5.5, para 2 | /product-compare/ 69.6% US, 0.75x to 1.07x | none (analyze prints 70%) | 69.6%, 0.75x, 1.07x | MATCH | R | not printed by any script |
| 20 | 5.5, para 2 | /device-compare/ 82.6% US, 0.99x to 1.20x | none (analyze prints 83%) | 82.6%, 0.99x, 1.20x | MATCH | R | not printed by any script |
| 21 | 5.5, para 2 | /es-us/local/ 42.6% US, 0.25x to 0.58x | none (analyze prints 43%) | 42.6%, 0.25x, 0.58x | MATCH | R | not printed by any script |
| 22 | 5.5, para 2 | geometric mean 1.13, bootstrap 0.62 to 2.12 | instrument_extra | 1.13x [0.62x, 2.12x] | MATCH | S |  |
| 23 | 5.5, para 2 | geometric SD 3.1 (1.9 to 4.1) | instrument_extra | 3.13 [1.92, 4.14] | MATCH | S |  |
| 24 | 5.5, para 2 | normal range about 0.12x to 10.6x | instrument_extra | 0.12x to 10.61x | MATCH | S |  |
| 25 | 5.5, para 3 | ordering Spearman +0.94 | analyze, instrument_extra | +0.94 (+0.937) | MATCH | S |  |
| 26 | 5.5, para 3 | bootstrap interval +0.70 to +1.00; p < 0.001 | instrument_extra | [+0.70, +1.00]; p = 7e-06 | MATCH | S |  |
| 27 | 5.5, para 3 | Kendall +0.82, interval +0.57 to +1.00 | analyze, instrument_extra | +0.82 [+0.57, +1.00] | MATCH | S |  |
| 28 | 5.5, para 3 | 60 of 66 pairs concordant | analyze | 60 of 66 | MATCH | S |  |
| 29 | 5.5, para 3 | all 51 pairs more than 3x apart ordered alike | instrument_extra | 19 of 19 plus 32 of 32 | MATCH | S | 51 is the sum of two printed lines |
| 30 | 5.5, para 3 | 9 of the 15 pairs within 3x | instrument_extra | 9 of 15 | MATCH | S |  |
| 31 | 5.5, para 4 | keyword ratio 2.0x to 20.9x, above one everywhere | analyze | 2.0x, 20.9x, all above one | MATCH | S |  |
| 32 | 5.5, para 4 | rho(keyword ratio, visits ratio) +0.17; +0.52 without area-codes | analyze | +0.17; +0.52 | MATCH | S |  |
| 33 | 5.5, para 4 | /local/bundles/ second-largest keyword ratio, 16.1x | none | 16.1x, second to /stores/ 20.9x | MATCH | R | not printed by any script |
| 34 | 5.5, para 5 | highest ratio 7.24x (8.89x matched); /stores/ next at 6.57x | analyze | max 7.24x, second 6.57x (/stores/), matched max 8.89x | MATCH | S | that the matched maximum is area-codes is not printed (R) |
| 35 | 5.5, para 5 | highest referring-domain ratio, 11.3x | none | 11.3x (next 4.6x) | MATCH | R | not printed by any script |
| 36 | 5.5, para 6 | 158.3K mentions, 29.5K cited pages (dashboard read) | none; single_reads_2026-10.csv | 158.3K, 29.5K in the released file | MATCH | R | a read, not a computation |
| 37 | 5.6, para 1 | factor of 5.2, square root of 27.1 | arithmetic on Table 2 | sqrt(27.14) = 5.21 | MATCH | R |  |
| 38 | 5.6, para 1 | larger error at least 13 times the smaller reading | arithmetic on Table 2 | (27.14 - 1)/2 = 13.07 | MATCH | R |  |
| 39 | 5.6, para 2 | 27.1 to 10.2 to 7.5 | arithmetic on Table 2 | 27.14, 10.22, 7.47 | MATCH | R |  |
| 40 | 5.6, para 3 | 7.47x = 2.02x x 3.70x | instrument_extra | same | MATCH | S |  |
| 41 | 5.6, para 3 | keyword universe about 35% (US pairing) | instrument_extra | 35% | MATCH | S |  |
| 42 | 5.6, para 3 | 8.62x = 3.19x x 2.70x | instrument_extra | same | MATCH | S |  |
| 43 | 5.6, para 3 | about 54% (worldwide pairing) | instrument_extra | 54% | MATCH | S |  |
| 44 | 5.6, para 4 | worldwide 8.62x (Oct); 26.7x to 29.9x (Jul, Aug) | arithmetic on Table 2 | 8.62, 26.68, 29.86 | MATCH | R |  |
| 45 | 5.6, para 4 | US to US 9.17x for October | arithmetic on Table 2 | 9.17 | MATCH | R |  |
| 46 | 5.6, para 4 | 31.8x, 33.3x and 12.5x | arithmetic on Table 2 | 31.77, 33.30, 12.54 | MATCH | R |  |
| 47 | 5.6, para 5 | 0.20x to 7.24x (0.20x to 8.89x matched) | analyze | same | MATCH | S |  |
| 48 | 5.6, para 5 | 60 of 66 pairs | analyze | 60 of 66 | MATCH | S |  |
| 49 | 5.6, para 5 | within a factor of three: 9 of 15 pairs | instrument_extra | 9 of 15 | MATCH | S |  |
| 50 | 5.6, para 5 | two pairs six to seven times apart ordered the other way | instrument_extra | 7.3x (area-codes vs internet, Semrush); 6.1x (stores vs support, Ahrefs) | MATCH | S | 7.3x described as seven |
| 51 | 5.6, para 5 | a factor of five below to nearly nine above | analyze | 0.20x; 8.89x | MATCH | S |  |
| 52 | 5.6, para 5 | growth differed by a factor of 2.7 in one month | instrument_extra | 2.66 | MATCH | S |  |
| 53 | 6, para 3 | 200 links judged | r2_link_check (inputs) | 200 judgments per annotator, same ids | MATCH | S |  |
| 54 | 6, para 3 | drawn uniformly from the 46,517 links | r2_link_sample | - | CANNOT RUN | - | needs Telecom_reviews_and_responses.xlsx and Telecom_classification.xlsx (licensed); r2_link_check prints 46,517 as a fixed string |
| 55 | 6, para 3 | 65% to 67% correct | r2_link_check | 65.0%, 65.5%, 66.8% | MATCH | S |  |
| 56 | 6, para 3 | Wilson 95% intervals about 58% to 73% | r2_link_check | 58.2% to 73.0% | MATCH | S |  |
| 57 | 6, para 3 | agreement 95.5%, Cohen's kappa 0.90 | r2_link_check | 95.5%; 0.90 (independent recomputation 0.902) | MATCH | S |  |
| 58 | 6, para 3 | single-word labels right about half the time | r2_link_check, section C | - | CANNOT RUN | - | needs 03_DATA/raw/r2_link_check/sample_A_links.csv (private, holds review text); shipped output 50.0%, 48.0% |
| 59 | 6, para 3 | multi-word labels 95% to 96% right | r2_link_check, section C | - | CANNOT RUN | - | same private file; shipped output 95.8%, 94.5% |
| 60 | 6, para 4 | 100 waiting matches judged | r2_link_check (inputs) | 100 judgments per annotator, same ids | MATCH | S |  |
| 61 | 6, para 4 | 83% to 85% are complaints about waiting | r2_link_check | 83.0%, 84.0%, 84.8% | MATCH | S |  |
| 62 | 6, para 4 | Cohen's kappa 0.93 | r2_link_check | 0.93 (independent recomputation 0.928) | MATCH | S |  |
| 63 | 6, para 4 | about nine in ten in the store | r2_link_check | 90.5%, 89.2% | MATCH | S |  |
| 64 | 6, para 4 | roughly 12% of one- and two-star reviews complain about a wait | r2_link_check | 11.9%, 11.6% | MATCH | S | uses 14.0% from analyze_reviews as a fixed input |
| 65 | 6, para 6 | links about two in three correct | r2_link_check | 65.0% to 66.8% | MATCH | S |  |
| 66 | 6, para 1 | 47,485 reviews, 379 locations; 37,193 with text at 378; 1 to 201 per location, median 145 | supplement_r10 | - | CANNOT RUN | - | licensed export withheld; shipped output agrees |
| 67 | 6, para 1 | owner responses name a carrier at 26 locations, five carriers | supplement_r10 | - | CANNOT RUN | - | also needs private 03_DATA/private/carrier_name_patterns.txt; shipped output agrees |
| 68 | 6, para 1 | 42,994-node taxonomy from 1,898,584 keywords | supplement_r10 | - | CANNOT RUN | - | needs Telecom_classification.xlsx, Telecom_keywords_full.csv.gz; shipped output agrees |
| 69 | 6, para 1 | 20,663 (55.6%) linked; 27,817 labels; 2.25 per linked review; 1,008 labels | analyze_reviews | - | CANNOT RUN | - | shipped output agrees |
| 70 | 6, para 2 | branch rho +0.75 (+0.44 to +0.90; p < 0.001), split | supplement_r10 | - | CANNOT RUN | - | shipped +0.748 [+0.443, +0.900], p 0.00056 |
| 71 | 6, para 2 | branch rho +0.47 (+0.01 to +0.78; p = 0.06), modal; earlier +0.78 | supplement_r10, analyze_reviews | - | CANNOT RUN | - | shipped +0.468 [+0.006, +0.783]; +0.777 |
| 72 | 6, para 2 | carriers 66.8% / 14.9%, devices 11.0% / 32.7%, broadband 4.0% / 18.1% | supplement_r10 | - | CANNOT RUN | - | shipped output agrees |
| 73 | 6, para 2 | label rho +0.19 (+0.12 to +0.25; tau +0.13); +0.27 (+0.26 to +0.29) over all linkable | analyze_reviews, supplement_r10 | - | CANNOT RUN | - | shipped output agrees; 26,809 = 27,817 - 1,008 is not printed |
| 74 | 6, para 2 | +0.28 over 213 labels; +0.16 (p = 0.10) over 106 complaint labels | analyze_reviews | - | CANNOT RUN | - | shipped output agrees |
| 75 | 6, para 2 | 367 (36.4%) under 1,000 searches; 106 (10.5%) none; own-volume +0.16 and +0.26 | analyze_reviews, supplement_r10 | - | CANNOT RUN | - | shipped output agrees |
| 76 | 6, para 3 | multi-word only: +0.91 (+0.74 to +0.98), +0.65, +0.24 (+0.16 to +0.33), carriers 56% / 15% | supplement_r10 | - | CANNOT RUN | - | shipped output agrees |
| 77 | 6, para 4 | 6,620 reviews; 924 (14.0%, 13.1% to 14.8%); five-star 1.9% (1.8% to 2.1%) | analyze_reviews, supplement_r10 | - | CANNOT RUN | - | shipped output agrees |
| 78 | 6, para 4 | 11 'wait' labels, 622 searches; mentioned one carries 12; 8 remedy labels, 13,170 searches; no check-in label | supplement_r10, analyze_reviews | - | CANNOT RUN | - | shipped outputs agree; the last line of analyze_reviews_output.txt is not what the shipped script prints |
| 79 | 7.2 | 109 companies (Communication Services 9) | cross_sector | 109 rows in design/cross_sector_companies.csv, xlc 9 | MATCH | R | cross_sector.py cannot run |
| 80 | 7.2 | 1,000 rows per export reduce to 760 to 975 registrable domains; 88 exports | cross_sector_sensitivity | 88 cells, 1,000 rows each, 760 to 975 | MATCH | R | from cross_sector_cells.csv |
| 81 | 7.2 | 20,389,967 answer records; 18,763 (Utilities) to 7,766,466 (Consumer Discretionary) | cross_sector | same | MATCH | R | sector_answer_counts.csv, SHA-1 equals the raw manifest entry |
| 82 | 7.3, para 1 | lowest Google view above highest other surface in every sector | cross_sector_sensitivity | 11 of 11 | MATCH | R |  |
| 83 | 7.3, para 1 | Google median 21.3% (range 8.1% to 35.8%) | cross_sector | same | MATCH | R |  |
| 84 | 7.3, para 1 | bootstrap over sectors 17.2% to 26.7% | cross_sector_sensitivity | same | MATCH | R | resampling re-implemented with the script's seed 20261013 on per-cell shares |
| 85 | 7.3, para 1 | other four 2.1% (range 0.3% to 16.7%) | cross_sector | same | MATCH | R |  |
| 86 | 7.3, para 1 | bootstrap 1.7% to 2.7% | cross_sector_sensitivity | same | MATCH | R | as above |
| 87 | 7.3, para 1 | Copilot 0.6%, ChatGPT 0.9%, Perplexity 4.6%, Gemini 9.2% | cross_sector | same | MATCH | R |  |
| 88 | 7.3, para 1 | Google prompt views only: 24.6% | cross_sector_sensitivity | 24.6% | MATCH | R |  |
| 89 | 7.3, para 1 | YouTube top three in 38 of 44 Google cells, none of the 44 others | cross_sector | 38/44; 0/44 | MATCH | R |  |
| 90 | 7.3, para 1 | YouTube median rank 1, 2, 7, 7, 151, 161 | cross_sector | same | MATCH | R |  |
| 91 | 7.3, para 1 | without YouTube 12.7% and 1.6%; 7 of 11 sectors | cross_sector_sensitivity | same | MATCH | R | share minus yt_share |
| 92 | 7.3, para 2 | reference 2.7% (other four) against 3.2% (Google) | cross_sector_sensitivity | same | MATCH | R |  |
| 93 | 7.3, para 2 | forum 1.1% against 5.7% | cross_sector_sensitivity | same | MATCH | R |  |
| 94 | 7.3, para 2 | company domains median 14.1% on the other four | cross_sector_sensitivity | 14.1% | MATCH | R |  |
| 95 | 7.3, para 2 | other web 61% Google, 72% other four, 90% Copilot | cross_sector_sensitivity | 61.1%, 71.7%, 89.9% | MATCH | R |  |
| 96 | 7.3, para 2 | surface 77%, sector 14% of variance (video and community) | cross_sector_sensitivity2 | 77%, 14% | MATCH | L | section 1 printed before the script stops at the raw exports; also R |
| 97 | 7.3, para 2 | bootstrap 70% to 91% (surface), 5% to 20% (sector) | cross_sector_sensitivity2 | same | MATCH | R | unreachable in the script without raw exports; re-implemented with seed 20261015 |
| 98 | 7.3, para 2 | news 12% / 73%, government 26% / 49%, companies 40% / 45% | cross_sector_sensitivity2 | same | MATCH | L |  |
| 99 | 7.3, para 3 | ChatGPT's top non-company domain in each of the 11 sectors | make_tables_sector_surface | google, fda.gov, nerdwallet, justwatch, go, nvidia, reddit, sec.gov x3, benjaminmoore | MATCH | L |  |
| 100 | 7.3, para 3 | Jaccard 0.36 to 0.40 (Google) against 0.08 to 0.23 | cross_sector | same; equals predictions.json | MATCH | R |  |
| 101 | 7.3, para 3 | P4 with company properties 22.5% against 24.2%; p = 0.23 to 0.63 | cross_sector_sensitivity2 | - | CANNOT RUN | - | needs raw exports; shipped output agrees |
| 102 | 7.3, para 3 | largest company: Sherwin-Williams 94%, Amazon 75%, Walmart 65%, Apple 62%, Uber 55% | cross_sector_sensitivity | - | CANNOT RUN | - | needs the all-surface raw exports; shipped 93.9, 75.4, 65.4, 62.2, 54.8 |
| 103 | 7.3, para 3 | go.com, chase.com, mobil.com among ChatGPT's top three | make_tables_sector_surface | in Table C4 output | MATCH | L |  |
| 104 | 7.4 | P1: 9 and 8 of 11 on AI Overviews, 2 of 11 on each AI Mode view | cross_sector | same | MATCH | R |  |
| 105 | 7.4 | www.google.com median 93% and 98% of google.com | cross_sector_sensitivity2 | - | CANNOT RUN | - | needs raw exports; shipped output agrees |
| 106 | 7.4 | P1 would hold (9 of 11) with google.com set aside | cross_sector_sensitivity | 9 | MATCH | R | from the shipped top-10 file |
| 107 | 7.4 | P2 held 11, 6 and 11 of 11 | cross_sector | same | MATCH | R |  |
| 108 | 7.4 | P3 held in 3 of 11; ChatGPT failing in all eight others | cross_sector | 3; 8 of 8 | MATCH | R |  |
| 109 | 7.4 | P4 26.9% / 24.2% (search queries), 29.6% / 24.4% (prompts) | cross_sector | same | MATCH | R |  |
| 110 | 7.4 | exact one-sided p 0.27 and 0.21 | cross_sector | 0.274, 0.210 | MATCH | R | all 252 splits enumerated |
| 111 | 7.5 | 'Found in': 21.5%, 3.3%, 11 of 11 | cross_sector_sensitivity | - | CANNOT RUN | - | needs raw exports; shipped output agrees |
| 112 | 7.5 | largest single host: 22.0%, 2.4%, 11 of 11 | cross_sector_sensitivity | - | CANNOT RUN | - | needs raw exports; shipped output agrees |
| 113 | 7.5 | 64 company properties | design/cross_sector_company_properties.csv | 64 rows | MATCH | R |  |
| 114 | 7.5 | company properties as company: 19.8%, 2.1%, 10 of 11 | cross_sector_sensitivity | - | CANNOT RUN | - | needs raw exports; shipped output agrees |
| 115 | 7.5 | Communication Services Google views 20.2% to 32.4% before reassignment | cross_sector_sensitivity | 31.9, 32.4, 20.2, 25.8 | MATCH | R |  |
| 116 | 7.5 | after reassignment 5.9% to 12.7%; Gemini 9.2% above AI Mode search | cross_sector_sensitivity | - | CANNOT RUN | - | needs raw exports; shipped output agrees |
| 117 | 7.5 | first 100, 250, 500 rows: 30.6%, 26.3%, 23.3% against 3.0%, 2.6%, 2.3% | cross_sector_sensitivity | - | CANNOT RUN | - | needs raw exports; shipped output agrees |
| 118 | 7.5 | ranks 501 to 1,000 carry a median 7.6% to 13.8% | cross_sector_sensitivity | 7.6% to 13.8% | MATCH | R | from cross_sector_cells.csv |
| 119 | 7.6 | RTX: 31.3% to 30.1% (AIO search); YouTube rank 1 to 1 (AIO), 2 to 1 (AI Mode prompts) | cross_sector | same | MATCH | R | RTX rows in platform_metrics |
| 120 | 7.6 | Perplexity 6.2% to 5.5%; Gemini 15.0% to 13.4%; Copilot top amazon.com to a flight-route site | cross_sector | same (flightconnections.com) | MATCH | R |  |
| 121 | 7.6 | without Industrials: ChatGPT 0.8%; P2 10/10, 10/10, 6/10; P3 3 of 10 | cross_sector_sensitivity, sensitivity2 | same | MATCH | R |  |
| 122 | 7.6 | 'Visa': immigration domains up to 2.2% of a Financials surface | cross_sector_sensitivity | - | CANNOT RUN | - | needs raw exports; shipped output agrees |
| 123 | 7.6 | cells range from 860 to 18,381,848 incidences | cross_sector_sensitivity | same | MATCH | R |  |
| 124 | 7.6, last para | about ten times the other four's pooled median; more than twice Gemini's | arithmetic | 21.3/2.1 = 10.1; 21.3/9.2 = 2.3 | MATCH | R |  |
| 125 | 7.1 | pilot: YouTube 1st on 4 Google views, 28th, 4th, 5th, 9th; reddit top three except Copilot (240th) | cross_sector_sensitivity (pilot section) | - | CANNOT RUN | - | pilot exports and brand set withheld; the released script omits this section, which only the shipped output contains |
| 126 | App. C, Table C1 | 48 cells (8 surfaces x 6 types, median and range) | cross_sector_sensitivity2 | all 48 equal my recomputation from cross_sector_type_shares.csv and the shipped output | MATCH | R | the script reaches these lines only after raw-export sections |
| 127 | App. C, Table C2 | 88 cell sizes | cross_sector_sensitivity2 | all 88 equal my recomputation from cross_sector_cells.csv and the shipped output | MATCH | R | as above |
| 128 | App. C, Table C3 | 88 cells | make_tables_sector_surface | 88 of 88 identical | MATCH | L |  |
| 129 | App. C, Table C4 | 22 cells (66 domains) | make_tables_sector_surface | 22 of 22 identical | MATCH | L |  |
| 130 | App. C, text | top source youtube.com or google.com in 38 of 44 Google cells | make_tables_sector_surface | 38 of 44 | MATCH | L |  |
| 131 | App. C, text | four of them Alphabet properties in Communication Services | make_tables_sector_surface | 4 marked Google cells in that row | MATCH | L |  |
| 132 | App. C, text | Perplexity and Gemini: wikipedia.org or reddit.com in 15 of 22 | make_tables_sector_surface | 15 of 22 | MATCH | L |  |
| 133 | App. C, text | ChatGPT: a government domain in 4 of 11 | make_tables_sector_surface | 4 of 11 | MATCH | L |  |
| 134 | App. C, text | Copilot: walmart.com or amazon.com in 6 of 11 | make_tables_sector_surface | 6 of 11 | MATCH | L |  |
| 135 | App. D, Stakes | 459; 86% | vendor_reliance | - | CANNOT RUN | - | reads the live OpenAlex API; shipped output agrees with the shipped CSV, but that CSV repeats 3 works (456 and 85.7% without them) |
| 136 | App. D, M1 visits ratio | 7.5x to 27.1x; 8.6x to 29.9x; 9.2x to 33.3x | arithmetic on Table 2 | 7.47 to 27.14; 8.62 to 29.86; 9.17 to 33.30 | MATCH | R |  |
| 137 | App. D, M1 growth | 0.95, 2.66, 1.37 | instrument_extra | same | MATCH | S |  |
| 138 | App. D, M1 error bound | 5.2 at 27.1x | arithmetic on Table 2 | 5.21 | MATCH | R |  |
| 139 | App. D, M1 decomposition | 35%, 54% | instrument_extra | same | MATCH | S |  |
| 140 | App. D, M1 cross-section | 0.20x to 7.24x (8.89x matched); median 1.01 | analyze | same | MATCH | S |  |
| 141 | App. D, M1 age | −0.11 [−0.64, +0.49], p = 0.73 | analyze | same | MATCH | S |  |
| 142 | App. D, M1 ordering | +0.94, +0.82, 60 of 66; 51 of 51 beyond 3x, 9 of 15 within | analyze, instrument_extra | same | MATCH | S |  |
| 143 | App. D, M1 dispersion | 1.13 and 3.1 | instrument_extra | 1.13, 3.13 | MATCH | S |  |
| 144 | App. D, M1 AI Overview | 12.6% to 20.0% | arithmetic on Table 3 | 12.6% to 20.0%; Table 3 intervals and ratios also recomputed | MATCH | R |  |
| 145 | App. D, M2 link rate | 55.6%; 2.25 | analyze_reviews | - | CANNOT RUN | - | licensed export; shipped output agrees |
| 146 | App. D, M2 label agreement | +0.19, +0.27 | analyze_reviews, supplement_r10 | - | CANNOT RUN | - | shipped output agrees |
| 147 | App. D, M2 branch agreement | +0.47, +0.75 | supplement_r10 | - | CANNOT RUN | - | shipped output agrees |
| 148 | App. D, M2 complaint rate | 14.0% against 1.9% | analyze_reviews | - | CANNOT RUN | - | shipped output agrees |
| 149 | App. D, M2 link precision | 65% to 67%; kappa 0.90 | r2_link_check | same | MATCH | S |  |
| 150 | App. D, M2 link precision | single-word about 50%, multi-word 95% to 96% | r2_link_check, section C | - | CANNOT RUN | - | private sample file; shipped output agrees |
| 151 | App. D, M2 waiting precision | 83% to 85%, kappa 0.93; about 90% in store | r2_link_check | same | MATCH | S |  |
| 152 | App. D, M3 source-type share | Table C1 | cross_sector, sensitivity2 | see Table C1 row | MATCH | R |  |
| 153 | App. D, M3 surface contrast | 21.3% (17.2 to 26.7) against 2.1% (1.7 to 2.7) | cross_sector_sensitivity | same | MATCH | R |  |
| 154 | App. D, M3 dominance | 11 of 11 | cross_sector_sensitivity | 11 of 11 | MATCH | R |  |
| 155 | App. D, M3 overlap | 0.36 to 0.40 against 0.08 to 0.23 | cross_sector | same | MATCH | R |  |
| 156 | App. D, M3 variance | 77% against 14% | cross_sector_sensitivity2 | same | MATCH | L |  |
| 157 | App. D, M3 predictions | one held, one in direction, two failed | cross_sector | P2 held, P4 direction only, P1 and P3 failed | MATCH | R |  |
| 158 | App. D, schema pass rate | 4/5 | ufi cq | - | CANNOT RUN | - | released example (examples/nanp ontology and graph) is in neither the bundle nor the installed ufi 0.2.0; rdflib not installed |
| 159 | App. D, instance coverage | 70.4% | ufi cq | - | CANNOT RUN | - | as above |
| 160 | Abstract | 7.5x to 27.1x; 8.6x to 29.9x | arithmetic on Table 2 | as Table 2 | MATCH | R |  |
| 161 | Abstract | 0.20x to 7.24x; Spearman −0.11; 60 of 66 pairs | analyze | same | MATCH | S |  |
| 162 | Abstract | links about two-thirds correct | r2_link_check | 65.0% to 66.8% | MATCH | S |  |
| 163 | Abstract | +0.47 to +0.75 (branches); +0.19 (topics) | supplement_r10, analyze_reviews | - | CANNOT RUN | - | shipped output agrees |
| 164 | Abstract | prediction tally; median 21% against 0.6% to 9.2%; every sector | cross_sector, sensitivity | same | MATCH | R |  |
| 165 | 1.2 | up to about 30 times worldwide (33 times US to US) | arithmetic on Table 2 | 29.86; 33.30 | MATCH | R |  |
| 166 | 1.2, item 1 | 7.5x to 27.1x; 8.6x to 29.9x; 0.20x to 7.24x; 60 of 66 | analyze, Table 2 | same | MATCH | S | the first two ranges are Table 2 arithmetic (R) |
| 167 | 1.2, item 3 | about ten times (21.3% against 2.1%); one held, one in direction, two failed | cross_sector | same | MATCH | R |  |
| 168 | 12, M1 | 0.20x to 7.24x (8.89x); 2.94 to 1.34; 2.7; 35% or 54%; two pairs six to seven times apart | analyze, instrument_extra, Table 3 | same | MATCH | S | 2.94 to 1.34 is Table 3 arithmetic (R) |
| 169 | 12, M2 | links about two in three correct | r2_link_check | 65.0% to 66.8% | MATCH | S |  |
| 170 | 12, M2 | half for single-word labels | r2_link_check, section C | - | CANNOT RUN | - | private sample file; shipped output agrees |
| 171 | 15 | one fifth to seven times; 60 of 66; factor 2.7; two pairs six to seven times apart | analyze, instrument_extra | same | MATCH | S |  |
| 172 | 15 | median 21%, 0.6% to 9.2%, every sector; two of four predictions failed | cross_sector, sensitivity | same | MATCH | R |  |
| 173 | 15 | +0.47 to +0.75, +0.19, +0.27, one in seven, 11 labels, 622 searches | analyze_reviews, supplement_r10 | - | CANNOT RUN | - | shipped output agrees |


==> anc/08_REVIEW/reproduction_v5.2_2026-10-15/checks/numbers_table.py <==
"""Builds the per-number table of the reproduction report and its tallies (reproducer's own bookkeeping).
Basis codes: S = printed by a bundle script run as shipped; L = printed by a bundle script run in the layout
diagnostic (bundle's own files placed at the paths its docstring names, script unedited); R = not printed by any
script that could run, recomputed by the reproducer's own code from files in the bundle; - = not obtained.
"""
import sys
from collections import Counter

M, X, C = "MATCH", "MISMATCH", "CANNOT RUN"
rows = [
    # Section 5.1 (numbers from instrument_extra.py)
    ("5.1, para 3", "growth Jul to Aug: 8.4x Ahrefs, 8.8x Semrush US", "instrument_extra", "8.36x, 8.76x", M, "S", ""),
    ("5.1, para 3", "growth Aug to Sep: 4.65x against 1.75x", "instrument_extra", "4.65x, 1.75x", M, "S", ""),
    ("5.1, para 3", "growth Sep to Oct run-rate: 1.44x against 1.05x", "instrument_extra", "1.44x, 1.05x", M, "S", ""),
    ("5.1, para 3", "lift differs by a factor of more than two", "instrument_extra", "2.66", M, "S", ""),
    # Section 5.5
    ("5.5, Table 4", "144 numeric cells (12 prefixes x 12 columns)", "none prints the table; data/*.csv", "all 144 equal the values computed from the two CSVs", M, "R", "ratio columns are arithmetic, not script output"),
    ("5.5, para 1", "Spearman(age, unmatched ratio) −0.11", "analyze", "-0.11", M, "S", ""),
    ("5.5, para 1", "Fisher 95% interval −0.64 to +0.49", "analyze", "[-0.64, +0.49]", M, "S", ""),
    ("5.5, para 1", "permutation p 0.73", "analyze", "0.73", M, "S", ""),
    ("5.5, para 1", "territory-matched −0.28", "analyze", "-0.28", M, "S", ""),
    ("5.5, para 1", "excluding the area-code section +0.15", "analyze", "+0.15 (n = 11)", M, "S", ""),
    ("5.5, para 1", "roughly 38% power for rho = 0.5", "analyze", "'roughly 38%'", M, "S", "fixed string in analyze.py, not computed; Fisher-z approximation gives 37.8%"),
    ("5.5, para 1", "seven sections aged 7 to 11 years: 0.25x to 6.57x unmatched", "none (paper attributes to analyze)", "7 sections, 93 to 133 months, 0.25x to 6.57x", M, "R", "not printed by any script"),
    ("5.5, para 1", "same seven: 0.46x to 6.61x matched", "none", "0.46x to 6.61x", M, "R", "not printed by any script"),
    ("5.5, para 1", "only one prefix under twenty-one months", "none", "1 (/local/area-codes/, 3 months)", M, "R", "not printed by any script"),
    ("5.5, para 2", "0.20x (/local/bundles/) to 7.24x (/local/area-codes/)", "analyze", "min 0.20x, max 7.24x, same prefixes", M, "S", ""),
    ("5.5, para 2", "spread 1.55 orders of magnitude", "analyze", "1.55 decades", M, "S", ""),
    ("5.5, para 2", "median 1.01; six of twelve below one", "analyze", "1.01; 6 of 12", M, "S", ""),
    ("5.5, para 2", "matched 0.20x to 8.89x, median 1.06, four of twelve below one", "analyze", "0.20x, 8.89x, 1.06, 4 of 12", M, "S", ""),
    ("5.5, para 2", "/product-compare/ 69.6% US, 0.75x to 1.07x", "none (analyze prints 70%)", "69.6%, 0.75x, 1.07x", M, "R", "not printed by any script"),
    ("5.5, para 2", "/device-compare/ 82.6% US, 0.99x to 1.20x", "none (analyze prints 83%)", "82.6%, 0.99x, 1.20x", M, "R", "not printed by any script"),
    ("5.5, para 2", "/es-us/local/ 42.6% US, 0.25x to 0.58x", "none (analyze prints 43%)", "42.6%, 0.25x, 0.58x", M, "R", "not printed by any script"),
    ("5.5, para 2", "geometric mean 1.13, bootstrap 0.62 to 2.12", "instrument_extra", "1.13x [0.62x, 2.12x]", M, "S", ""),
    ("5.5, para 2", "geometric SD 3.1 (1.9 to 4.1)", "instrument_extra", "3.13 [1.92, 4.14]", M, "S", ""),
    ("5.5, para 2", "normal range about 0.12x to 10.6x", "instrument_extra", "0.12x to 10.61x", M, "S", ""),
    ("5.5, para 3", "ordering Spearman +0.94", "analyze, instrument_extra", "+0.94 (+0.937)", M, "S", ""),
    ("5.5, para 3", "bootstrap interval +0.70 to +1.00; p < 0.001", "instrument_extra", "[+0.70, +1.00]; p = 7e-06", M, "S", ""),
    ("5.5, para 3", "Kendall +0.82, interval +0.57 to +1.00", "analyze, instrument_extra", "+0.82 [+0.57, +1.00]", M, "S", ""),
    ("5.5, para 3", "60 of 66 pairs concordant", "analyze", "60 of 66", M, "S", ""),
    ("5.5, para 3", "all 51 pairs more than 3x apart ordered alike", "instrument_extra", "19 of 19 plus 32 of 32", M, "S", "51 is the sum of two printed lines"),
    ("5.5, para 3", "9 of the 15 pairs within 3x", "instrument_extra", "9 of 15", M, "S", ""),
    ("5.5, para 4", "keyword ratio 2.0x to 20.9x, above one everywhere", "analyze", "2.0x, 20.9x, all above one", M, "S", ""),
    ("5.5, para 4", "rho(keyword ratio, visits ratio) +0.17; +0.52 without area-codes", "analyze", "+0.17; +0.52", M, "S", ""),
    ("5.5, para 4", "/local/bundles/ second-largest keyword ratio, 16.1x", "none", "16.1x, second to /stores/ 20.9x", M, "R", "not printed by any script"),
    ("5.5, para 5", "highest ratio 7.24x (8.89x matched); /stores/ next at 6.57x", "analyze", "max 7.24x, second 6.57x (/stores/), matched max 8.89x", M, "S", "that the matched maximum is area-codes is not printed (R)"),
    ("5.5, para 5", "highest referring-domain ratio, 11.3x", "none", "11.3x (next 4.6x)", M, "R", "not printed by any script"),
    ("5.5, para 6", "158.3K mentions, 29.5K cited pages (dashboard read)", "none; single_reads_2026-10.csv", "158.3K, 29.5K in the released file", M, "R", "a read, not a computation"),
    # Section 5.6
    ("5.6, para 1", "factor of 5.2, square root of 27.1", "arithmetic on Table 2", "sqrt(27.14) = 5.21", M, "R", ""),
    ("5.6, para 1", "larger error at least 13 times the smaller reading", "arithmetic on Table 2", "(27.14 - 1)/2 = 13.07", M, "R", ""),
    ("5.6, para 2", "27.1 to 10.2 to 7.5", "arithmetic on Table 2", "27.14, 10.22, 7.47", M, "R", ""),
    ("5.6, para 3", "7.47x = 2.02x x 3.70x", "instrument_extra", "same", M, "S", ""),
    ("5.6, para 3", "keyword universe about 35% (US pairing)", "instrument_extra", "35%", M, "S", ""),
    ("5.6, para 3", "8.62x = 3.19x x 2.70x", "instrument_extra", "same", M, "S", ""),
    ("5.6, para 3", "about 54% (worldwide pairing)", "instrument_extra", "54%", M, "S", ""),
    ("5.6, para 4", "worldwide 8.62x (Oct); 26.7x to 29.9x (Jul, Aug)", "arithmetic on Table 2", "8.62, 26.68, 29.86", M, "R", ""),
    ("5.6, para 4", "US to US 9.17x for October", "arithmetic on Table 2", "9.17", M, "R", ""),
    ("5.6, para 4", "31.8x, 33.3x and 12.5x", "arithmetic on Table 2", "31.77, 33.30, 12.54", M, "R", ""),
    ("5.6, para 5", "0.20x to 7.24x (0.20x to 8.89x matched)", "analyze", "same", M, "S", ""),
    ("5.6, para 5", "60 of 66 pairs", "analyze", "60 of 66", M, "S", ""),
    ("5.6, para 5", "within a factor of three: 9 of 15 pairs", "instrument_extra", "9 of 15", M, "S", ""),
    ("5.6, para 5", "two pairs six to seven times apart ordered the other way", "instrument_extra", "7.3x (area-codes vs internet, Semrush); 6.1x (stores vs support, Ahrefs)", M, "S", "7.3x described as seven"),
    ("5.6, para 5", "a factor of five below to nearly nine above", "analyze", "0.20x; 8.89x", M, "S", ""),
    ("5.6, para 5", "growth differed by a factor of 2.7 in one month", "instrument_extra", "2.66", M, "S", ""),
    # Section 6, link check
    ("6, para 3", "200 links judged", "r2_link_check (inputs)", "200 judgments per annotator, same ids", M, "S", ""),
    ("6, para 3", "drawn uniformly from the 46,517 links", "r2_link_sample", "-", C, "-", "needs Telecom_reviews_and_responses.xlsx and Telecom_classification.xlsx (licensed); r2_link_check prints 46,517 as a fixed string"),
    ("6, para 3", "65% to 67% correct", "r2_link_check", "65.0%, 65.5%, 66.8%", M, "S", ""),
    ("6, para 3", "Wilson 95% intervals about 58% to 73%", "r2_link_check", "58.2% to 73.0%", M, "S", ""),
    ("6, para 3", "agreement 95.5%, Cohen's kappa 0.90", "r2_link_check", "95.5%; 0.90 (independent recomputation 0.902)", M, "S", ""),
    ("6, para 3", "single-word labels right about half the time", "r2_link_check, section C", "-", C, "-", "needs 03_DATA/raw/r2_link_check/sample_A_links.csv (private, holds review text); shipped output 50.0%, 48.0%"),
    ("6, para 3", "multi-word labels 95% to 96% right", "r2_link_check, section C", "-", C, "-", "same private file; shipped output 95.8%, 94.5%"),
    ("6, para 4", "100 waiting matches judged", "r2_link_check (inputs)", "100 judgments per annotator, same ids", M, "S", ""),
    ("6, para 4", "83% to 85% are complaints about waiting", "r2_link_check", "83.0%, 84.0%, 84.8%", M, "S", ""),
    ("6, para 4", "Cohen's kappa 0.93", "r2_link_check", "0.93 (independent recomputation 0.928)", M, "S", ""),
    ("6, para 4", "about nine in ten in the store", "r2_link_check", "90.5%, 89.2%", M, "S", ""),
    ("6, para 4", "roughly 12% of one- and two-star reviews complain about a wait", "r2_link_check", "11.9%, 11.6%", M, "S", "uses 14.0% from analyze_reviews as a fixed input"),
    ("6, para 6", "links about two in three correct", "r2_link_check", "65.0% to 66.8%", M, "S", ""),
    # Section 6, review export (cannot run)
    ("6, para 1", "47,485 reviews, 379 locations; 37,193 with text at 378; 1 to 201 per location, median 145", "supplement_r10", "-", C, "-", "licensed export withheld; shipped output agrees"),
    ("6, para 1", "owner responses name a carrier at 26 locations, five carriers", "supplement_r10", "-", C, "-", "also needs private 03_DATA/private/carrier_name_patterns.txt; shipped output agrees"),
    ("6, para 1", "42,994-node taxonomy from 1,898,584 keywords", "supplement_r10", "-", C, "-", "needs Telecom_classification.xlsx, Telecom_keywords_full.csv.gz; shipped output agrees"),
    ("6, para 1", "20,663 (55.6%) linked; 27,817 labels; 2.25 per linked review; 1,008 labels", "analyze_reviews", "-", C, "-", "shipped output agrees"),
    ("6, para 2", "branch rho +0.75 (+0.44 to +0.90; p < 0.001), split", "supplement_r10", "-", C, "-", "shipped +0.748 [+0.443, +0.900], p 0.00056"),
    ("6, para 2", "branch rho +0.47 (+0.01 to +0.78; p = 0.06), modal; earlier +0.78", "supplement_r10, analyze_reviews", "-", C, "-", "shipped +0.468 [+0.006, +0.783]; +0.777"),
    ("6, para 2", "carriers 66.8% / 14.9%, devices 11.0% / 32.7%, broadband 4.0% / 18.1%", "supplement_r10", "-", C, "-", "shipped output agrees"),
    ("6, para 2", "label rho +0.19 (+0.12 to +0.25; tau +0.13); +0.27 (+0.26 to +0.29) over all linkable", "analyze_reviews, supplement_r10", "-", C, "-", "shipped output agrees; 26,809 = 27,817 - 1,008 is not printed"),
    ("6, para 2", "+0.28 over 213 labels; +0.16 (p = 0.10) over 106 complaint labels", "analyze_reviews", "-", C, "-", "shipped output agrees"),
    ("6, para 2", "367 (36.4%) under 1,000 searches; 106 (10.5%) none; own-volume +0.16 and +0.26", "analyze_reviews, supplement_r10", "-", C, "-", "shipped output agrees"),
    ("6, para 3", "multi-word only: +0.91 (+0.74 to +0.98), +0.65, +0.24 (+0.16 to +0.33), carriers 56% / 15%", "supplement_r10", "-", C, "-", "shipped output agrees"),
    ("6, para 4", "6,620 reviews; 924 (14.0%, 13.1% to 14.8%); five-star 1.9% (1.8% to 2.1%)", "analyze_reviews, supplement_r10", "-", C, "-", "shipped output agrees"),
    ("6, para 4", "11 'wait' labels, 622 searches; mentioned one carries 12; 8 remedy labels, 13,170 searches; no check-in label", "supplement_r10, analyze_reviews", "-", C, "-", "shipped outputs agree; the last line of analyze_reviews_output.txt is not what the shipped script prints"),
    # Section 7 (aggregates)
    ("7.2", "109 companies (Communication Services 9)", "cross_sector", "109 rows in design/cross_sector_companies.csv, xlc 9", M, "R", "cross_sector.py cannot run"),
    ("7.2", "1,000 rows per export reduce to 760 to 975 registrable domains; 88 exports", "cross_sector_sensitivity", "88 cells, 1,000 rows each, 760 to 975", M, "R", "from cross_sector_cells.csv"),
    ("7.2", "20,389,967 answer records; 18,763 (Utilities) to 7,766,466 (Consumer Discretionary)", "cross_sector", "same", M, "R", "sector_answer_counts.csv, SHA-1 equals the raw manifest entry"),
    ("7.3, para 1", "lowest Google view above highest other surface in every sector", "cross_sector_sensitivity", "11 of 11", M, "R", ""),
    ("7.3, para 1", "Google median 21.3% (range 8.1% to 35.8%)", "cross_sector", "same", M, "R", ""),
    ("7.3, para 1", "bootstrap over sectors 17.2% to 26.7%", "cross_sector_sensitivity", "same", M, "R", "resampling re-implemented with the script's seed 20261013 on per-cell shares"),
    ("7.3, para 1", "other four 2.1% (range 0.3% to 16.7%)", "cross_sector", "same", M, "R", ""),
    ("7.3, para 1", "bootstrap 1.7% to 2.7%", "cross_sector_sensitivity", "same", M, "R", "as above"),
    ("7.3, para 1", "Copilot 0.6%, ChatGPT 0.9%, Perplexity 4.6%, Gemini 9.2%", "cross_sector", "same", M, "R", ""),
    ("7.3, para 1", "Google prompt views only: 24.6%", "cross_sector_sensitivity", "24.6%", M, "R", ""),
    ("7.3, para 1", "YouTube top three in 38 of 44 Google cells, none of the 44 others", "cross_sector", "38/44; 0/44", M, "R", ""),
    ("7.3, para 1", "YouTube median rank 1, 2, 7, 7, 151, 161", "cross_sector", "same", M, "R", ""),
    ("7.3, para 1", "without YouTube 12.7% and 1.6%; 7 of 11 sectors", "cross_sector_sensitivity", "same", M, "R", "share minus yt_share"),
    ("7.3, para 2", "reference 2.7% (other four) against 3.2% (Google)", "cross_sector_sensitivity", "same", M, "R", ""),
    ("7.3, para 2", "forum 1.1% against 5.7%", "cross_sector_sensitivity", "same", M, "R", ""),
    ("7.3, para 2", "company domains median 14.1% on the other four", "cross_sector_sensitivity", "14.1%", M, "R", ""),
    ("7.3, para 2", "other web 61% Google, 72% other four, 90% Copilot", "cross_sector_sensitivity", "61.1%, 71.7%, 89.9%", M, "R", ""),
    ("7.3, para 2", "surface 77%, sector 14% of variance (video and community)", "cross_sector_sensitivity2", "77%, 14%", M, "L", "section 1 printed before the script stops at the raw exports; also R"),
    ("7.3, para 2", "bootstrap 70% to 91% (surface), 5% to 20% (sector)", "cross_sector_sensitivity2", "same", M, "R", "unreachable in the script without raw exports; re-implemented with seed 20261015"),
    ("7.3, para 2", "news 12% / 73%, government 26% / 49%, companies 40% / 45%", "cross_sector_sensitivity2", "same", M, "L", ""),
    ("7.3, para 3", "ChatGPT's top non-company domain in each of the 11 sectors", "make_tables_sector_surface", "google, fda.gov, nerdwallet, justwatch, go, nvidia, reddit, sec.gov x3, benjaminmoore", M, "L", ""),
    ("7.3, para 3", "Jaccard 0.36 to 0.40 (Google) against 0.08 to 0.23", "cross_sector", "same; equals predictions.json", M, "R", ""),
    ("7.3, para 3", "P4 with company properties 22.5% against 24.2%; p = 0.23 to 0.63", "cross_sector_sensitivity2", "-", C, "-", "needs raw exports; shipped output agrees"),
    ("7.3, para 3", "largest company: Sherwin-Williams 94%, Amazon 75%, Walmart 65%, Apple 62%, Uber 55%", "cross_sector_sensitivity", "-", C, "-", "needs the all-surface raw exports; shipped 93.9, 75.4, 65.4, 62.2, 54.8"),
    ("7.3, para 3", "go.com, chase.com, mobil.com among ChatGPT's top three", "make_tables_sector_surface", "in Table C4 output", M, "L", ""),
    ("7.4", "P1: 9 and 8 of 11 on AI Overviews, 2 of 11 on each AI Mode view", "cross_sector", "same", M, "R", ""),
    ("7.4", "www.google.com median 93% and 98% of google.com", "cross_sector_sensitivity2", "-", C, "-", "needs raw exports; shipped output agrees"),
    ("7.4", "P1 would hold (9 of 11) with google.com set aside", "cross_sector_sensitivity", "9", M, "R", "from the shipped top-10 file"),
    ("7.4", "P2 held 11, 6 and 11 of 11", "cross_sector", "same", M, "R", ""),
    ("7.4", "P3 held in 3 of 11; ChatGPT failing in all eight others", "cross_sector", "3; 8 of 8", M, "R", ""),
    ("7.4", "P4 26.9% / 24.2% (search queries), 29.6% / 24.4% (prompts)", "cross_sector", "same", M, "R", ""),
    ("7.4", "exact one-sided p 0.27 and 0.21", "cross_sector", "0.274, 0.210", M, "R", "all 252 splits enumerated"),
    ("7.5", "'Found in': 21.5%, 3.3%, 11 of 11", "cross_sector_sensitivity", "-", C, "-", "needs raw exports; shipped output agrees"),
    ("7.5", "largest single host: 22.0%, 2.4%, 11 of 11", "cross_sector_sensitivity", "-", C, "-", "needs raw exports; shipped output agrees"),
    ("7.5", "64 company properties", "design/cross_sector_company_properties.csv", "64 rows", M, "R", ""),
    ("7.5", "company properties as company: 19.8%, 2.1%, 10 of 11", "cross_sector_sensitivity", "-", C, "-", "needs raw exports; shipped output agrees"),
    ("7.5", "Communication Services Google views 20.2% to 32.4% before reassignment", "cross_sector_sensitivity", "31.9, 32.4, 20.2, 25.8", M, "R", ""),
    ("7.5", "after reassignment 5.9% to 12.7%; Gemini 9.2% above AI Mode search", "cross_sector_sensitivity", "-", C, "-", "needs raw exports; shipped output agrees"),
    ("7.5", "first 100, 250, 500 rows: 30.6%, 26.3%, 23.3% against 3.0%, 2.6%, 2.3%", "cross_sector_sensitivity", "-", C, "-", "needs raw exports; shipped output agrees"),
    ("7.5", "ranks 501 to 1,000 carry a median 7.6% to 13.8%", "cross_sector_sensitivity", "7.6% to 13.8%", M, "R", "from cross_sector_cells.csv"),
    ("7.6", "RTX: 31.3% to 30.1% (AIO search); YouTube rank 1 to 1 (AIO), 2 to 1 (AI Mode prompts)", "cross_sector", "same", M, "R", "RTX rows in platform_metrics"),
    ("7.6", "Perplexity 6.2% to 5.5%; Gemini 15.0% to 13.4%; Copilot top amazon.com to a flight-route site", "cross_sector", "same (flightconnections.com)", M, "R", ""),
    ("7.6", "without Industrials: ChatGPT 0.8%; P2 10/10, 10/10, 6/10; P3 3 of 10", "cross_sector_sensitivity, sensitivity2", "same", M, "R", ""),
    ("7.6", "'Visa': immigration domains up to 2.2% of a Financials surface", "cross_sector_sensitivity", "-", C, "-", "needs raw exports; shipped output agrees"),
    ("7.6", "cells range from 860 to 18,381,848 incidences", "cross_sector_sensitivity", "same", M, "R", ""),
    ("7.6, last para", "about ten times the other four's pooled median; more than twice Gemini's", "arithmetic", "21.3/2.1 = 10.1; 21.3/9.2 = 2.3", M, "R", ""),
    ("7.1", "pilot: YouTube 1st on 4 Google views, 28th, 4th, 5th, 9th; reddit top three except Copilot (240th)", "cross_sector_sensitivity (pilot section)", "-", C, "-", "pilot exports and brand set withheld; the released script omits this section, which only the shipped output contains"),
    # Appendix C
    ("App. C, Table C1", "48 cells (8 surfaces x 6 types, median and range)", "cross_sector_sensitivity2", "all 48 equal my recomputation from cross_sector_type_shares.csv and the shipped output", M, "R", "the script reaches these lines only after raw-export sections"),
    ("App. C, Table C2", "88 cell sizes", "cross_sector_sensitivity2", "all 88 equal my recomputation from cross_sector_cells.csv and the shipped output", M, "R", "as above"),
    ("App. C, Table C3", "88 cells", "make_tables_sector_surface", "88 of 88 identical", M, "L", ""),
    ("App. C, Table C4", "22 cells (66 domains)", "make_tables_sector_surface", "22 of 22 identical", M, "L", ""),
    ("App. C, text", "top source youtube.com or google.com in 38 of 44 Google cells", "make_tables_sector_surface", "38 of 44", M, "L", ""),
    ("App. C, text", "four of them Alphabet properties in Communication Services", "make_tables_sector_surface", "4 marked Google cells in that row", M, "L", ""),
    ("App. C, text", "Perplexity and Gemini: wikipedia.org or reddit.com in 15 of 22", "make_tables_sector_surface", "15 of 22", M, "L", ""),
    ("App. C, text", "ChatGPT: a government domain in 4 of 11", "make_tables_sector_surface", "4 of 11", M, "L", ""),
    ("App. C, text", "Copilot: walmart.com or amazon.com in 6 of 11", "make_tables_sector_surface", "6 of 11", M, "L", ""),
    # Appendix D, Table D1
    ("App. D, Stakes", "459; 86%", "vendor_reliance", "-", C, "-", "reads the live OpenAlex API; shipped output agrees with the shipped CSV, but that CSV repeats 3 works (456 and 85.7% without them)"),
    ("App. D, M1 visits ratio", "7.5x to 27.1x; 8.6x to 29.9x; 9.2x to 33.3x", "arithmetic on Table 2", "7.47 to 27.14; 8.62 to 29.86; 9.17 to 33.30", M, "R", ""),
    ("App. D, M1 growth", "0.95, 2.66, 1.37", "instrument_extra", "same", M, "S", ""),
    ("App. D, M1 error bound", "5.2 at 27.1x", "arithmetic on Table 2", "5.21", M, "R", ""),
    ("App. D, M1 decomposition", "35%, 54%", "instrument_extra", "same", M, "S", ""),
    ("App. D, M1 cross-section", "0.20x to 7.24x (8.89x matched); median 1.01", "analyze", "same", M, "S", ""),
    ("App. D, M1 age", "−0.11 [−0.64, +0.49], p = 0.73", "analyze", "same", M, "S", ""),
    ("App. D, M1 ordering", "+0.94, +0.82, 60 of 66; 51 of 51 beyond 3x, 9 of 15 within", "analyze, instrument_extra", "same", M, "S", ""),
    ("App. D, M1 dispersion", "1.13 and 3.1", "instrument_extra", "1.13, 3.13", M, "S", ""),
    ("App. D, M1 AI Overview", "12.6% to 20.0%", "arithmetic on Table 3", "12.6% to 20.0%; Table 3 intervals and ratios also recomputed", M, "R", ""),
    ("App. D, M2 link rate", "55.6%; 2.25", "analyze_reviews", "-", C, "-", "licensed export; shipped output agrees"),
    ("App. D, M2 label agreement", "+0.19, +0.27", "analyze_reviews, supplement_r10", "-", C, "-", "shipped output agrees"),
    ("App. D, M2 branch agreement", "+0.47, +0.75", "supplement_r10", "-", C, "-", "shipped output agrees"),
    ("App. D, M2 complaint rate", "14.0% against 1.9%", "analyze_reviews", "-", C, "-", "shipped output agrees"),
    ("App. D, M2 link precision", "65% to 67%; kappa 0.90", "r2_link_check", "same", M, "S", ""),
    ("App. D, M2 link precision", "single-word about 50%, multi-word 95% to 96%", "r2_link_check, section C", "-", C, "-", "private sample file; shipped output agrees"),
    ("App. D, M2 waiting precision", "83% to 85%, kappa 0.93; about 90% in store", "r2_link_check", "same", M, "S", ""),
    ("App. D, M3 source-type share", "Table C1", "cross_sector, sensitivity2", "see Table C1 row", M, "R", ""),
    ("App. D, M3 surface contrast", "21.3% (17.2 to 26.7) against 2.1% (1.7 to 2.7)", "cross_sector_sensitivity", "same", M, "R", ""),
    ("App. D, M3 dominance", "11 of 11", "cross_sector_sensitivity", "11 of 11", M, "R", ""),
    ("App. D, M3 overlap", "0.36 to 0.40 against 0.08 to 0.23", "cross_sector", "same", M, "R", ""),
    ("App. D, M3 variance", "77% against 14%", "cross_sector_sensitivity2", "same", M, "L", ""),
    ("App. D, M3 predictions", "one held, one in direction, two failed", "cross_sector", "P2 held, P4 direction only, P1 and P3 failed", M, "R", ""),
    ("App. D, schema pass rate", "4/5", "ufi cq", "-", C, "-", "released example (examples/nanp ontology and graph) is in neither the bundle nor the installed ufi 0.2.0; rdflib not installed"),
    ("App. D, instance coverage", "70.4%", "ufi cq", "-", C, "-", "as above"),
    # Other places the same numbers appear
    ("Abstract", "7.5x to 27.1x; 8.6x to 29.9x", "arithmetic on Table 2", "as Table 2", M, "R", ""),
    ("Abstract", "0.20x to 7.24x; Spearman −0.11; 60 of 66 pairs", "analyze", "same", M, "S", ""),
    ("Abstract", "links about two-thirds correct", "r2_link_check", "65.0% to 66.8%", M, "S", ""),
    ("Abstract", "+0.47 to +0.75 (branches); +0.19 (topics)", "supplement_r10, analyze_reviews", "-", C, "-", "shipped output agrees"),
    ("Abstract", "prediction tally; median 21% against 0.6% to 9.2%; every sector", "cross_sector, sensitivity", "same", M, "R", ""),
    ("1.2", "up to about 30 times worldwide (33 times US to US)", "arithmetic on Table 2", "29.86; 33.30", M, "R", ""),
    ("1.2, item 1", "7.5x to 27.1x; 8.6x to 29.9x; 0.20x to 7.24x; 60 of 66", "analyze, Table 2", "same", M, "S", "the first two ranges are Table 2 arithmetic (R)"),
    ("1.2, item 3", "about ten times (21.3% against 2.1%); one held, one in direction, two failed", "cross_sector", "same", M, "R", ""),
    ("12, M1", "0.20x to 7.24x (8.89x); 2.94 to 1.34; 2.7; 35% or 54%; two pairs six to seven times apart", "analyze, instrument_extra, Table 3", "same", M, "S", "2.94 to 1.34 is Table 3 arithmetic (R)"),
    ("12, M2", "links about two in three correct", "r2_link_check", "65.0% to 66.8%", M, "S", ""),
    ("12, M2", "half for single-word labels", "r2_link_check, section C", "-", C, "-", "private sample file; shipped output agrees"),
    ("15", "one fifth to seven times; 60 of 66; factor 2.7; two pairs six to seven times apart", "analyze, instrument_extra", "same", M, "S", ""),
    ("15", "median 21%, 0.6% to 9.2%, every sector; two of four predictions failed", "cross_sector, sensitivity", "same", M, "R", ""),
    ("15", "+0.47 to +0.75, +0.19, +0.27, one in seven, 11 labels, 622 searches", "analyze_reviews, supplement_r10", "-", C, "-", "shipped output agrees"),
]

out = ["| # | Location | Quoted in the paper | Script that prints it | What I obtained | Status | Basis | Note |",
       "|---|---|---|---|---|---|---|---|"]
for i, r in enumerate(rows, 1):
    out.append(f"| {i} | " + " | ".join(r) + " |")
t = Counter(r[4] for r in rows)
b = Counter(r[5] for r in rows if r[4] == M)
open(sys.argv[1], "w").write("\n".join(out) + "\n")
print(f"rows {len(rows)}; MATCH {t[M]} (S {b['S']}, L {b['L']}, R {b['R']}); MISMATCH {t[X]}; CANNOT RUN {t[C]}")


==> anc/08_REVIEW/reproduction_v5.2_2026-10-15/checks/pdfdiff.py <==
"""Reproducer's own check: are all byte differences between two PDFs inside the /CreationDate value?"""
import sys
a, b = open(sys.argv[1], "rb").read(), open(sys.argv[2], "rb").read()
if len(a) != len(b):
    print("sizes differ", len(a), len(b)); sys.exit()
diff = [i for i in range(len(a)) if a[i] != b[i]]
s = a.find(b"/CreationDate (D:"); e = a.find(b")", s)
print(f"{len(diff)} differing bytes; all inside /CreationDate value [{s},{e}]: {all(s < i < e for i in diff)}")


==> anc/08_REVIEW/reproduction_v5.2_run2_2026-10-15/README.md <==
# Second independent reproduction of the v5.2 source bundle (15 October 2026)

Run by the `independent-reproducer` agent, separate from the agent that writes the paper, on
`06_MANUSCRIPT/User_First_Intelligence_v5.2_2026-10-15_source.zip` as packaged at 01:13 EDT (SHA-256
`4e917905da08d4b3e60630416c19861b6981d0c8a35ab76579491bf23fff0ba4`), from 01:15 to 01:53 EDT in a fresh scratch folder,
with nothing from the project except the zip. The agent wrote its check scripts (`checks/`), its outputs and full
numbers table (`outputs/numbers_table.tsv`) and its command log (`command_log.txt`) here; the harness did not let it
write its report file, so its summary and its list of problems are copied below from the report it returned, and the
authoring agent added what was done about each.

## Summary as returned

1. Scripts: 22 of the bundle's 52 scripts ran, none failed, 30 could not run (8 need withheld data; 22 are edit
   records that need pre-edit manuscripts). Every shipped output of a script that ran was reproduced byte for byte,
   `paper.tex` included (figure PDFs differ only in their creation timestamp), and the paper builds to a 32-page PDF
   and to DOCX.
2. Matched: 899 of 1,056 quoted numeric values (and 139 of 147 domain names and phrases) matched the reruns, the
   agent's own recomputations or the released data.
3. Mismatched: 1. Table 2's days-live column adds to 78 (6 + 31 + 30 + 11) but was labelled "77 cumulative". No
   number printed by a script differed.
4. Could not run: 156 numeric values (and 8 text values), mostly Measurement 2 (licensed review export) and the
   Section 7 sensitivities that need the raw exports. Every one agrees with its script's shipped output.
5. Most important problem: Appendix A and README.txt said every single dashboard read is released as a data file,
   but 14 quoted reads were in no released file.

## Problems found, and what was done (same day)

1. **Quoted single reads not in a released file** (the keyword counts 29,000, 58,586 and 92.3K; Semrush's 80
   referring domains, 75% on .xyz and 88% at Authority Score 0 to 10; Ahrefs' top-level-domain shares; 917 new and 95
   lost referring domains; the eight Figure 8 page counts; Domain Ratings 90, 86, 13 to 83, 87, 91 and 97; "URL Rating
   below 10"; "40 to 170 reported searches"). All added to `03_DATA/single_reads_2026-10.csv` (47 rows), with the read
   dates the paper and its Table 1 state.
2. **Measurement 2 and Figure 6 not reproducible from the bundle.** Anonymized per-label counts (no label names,
   volumes as ranks) and `m2_from_counts.py` now recompute every Section 6 correlation, branch share and interval
   that does not need the review text (34 of 35 lines of the private analysis, identical). Figure 6's panel (a) needs
   per-label volumes from the licensed export and is still not redrawable outside the project; its script now saves
   beside itself outside the project.
3. **The raw-export scripts' stop message overstated what the aggregates recompute.** Reworded: the sensitivities that
   need row-level data are in the saved outputs only.
4. **Two edit records corrupted the manuscript if rerun** (`edit_v52f.py`, `edit_v52j.py`). Every edit script now
   refuses to run twice; rerunning all of them on the final manuscript changes nothing.
5. **Table 2's days-live column.** Now "78 in all, days 0 to 77".
6. **Smaller drift.** (a) The protocol's "Reproduce" commands now give the source-bundle paths too. (b) The data
   README now says which Section 5.5 figures `analyze.py` prints and which `instrument_extra.py` prints. (c) The 37.8%
   power is computed by `instrument_extra.py`; the public `analyze.py` keeps its fixed string. (d) `r2_link_check.py`
   reads the 46,517 links and 924 matches from the released outputs instead of fixed strings. (e) The earlier tally
   (173, 136, 0, 37) is that run's own verdict table; the paper now quotes this run. (f) The 17.2% bootstrap bound is
   reported with its fixed seed; over other seeds the lower bound moves by about half a point. (g) Figure PNGs depend
   on the fonts installed; noted.

Also checked by the agent, no problem found: the timestamp proof (Bitcoin block 971,506, merkle root and time
confirmed on a block explorer), the answer counts' checksum, the code-page file (381 = 372 + 2 + 7), the platform
list, the arXiv abstract's length, Figures 1, 6 and 7 against the text, and the same numbers in the Markdown and the
LaTeX.


==> anc/08_REVIEW/reproduction_v5.2_run2_2026-10-15/checks/boot_seeds.py <==
"""Reproducer's own check: the Section 7 bootstrap interval of the two medians, recomputed from the released
aggregates with my own code, first with the seed section7_from_aggregates.py uses (20261013), then with seeds
1 to 20, to show how much the printed interval depends on the seed.
Usage: python3 -I boot_seeds.py <bundle dir>
"""
import csv
import random
import statistics
import sys
from pathlib import Path

B = Path(sys.argv[1])
SECT = ["xlk", "xlv", "xlf", "xly", "xlc", "xli", "xlp", "xle", "xlu", "xlre", "xlb"]
GOO = ["aio_searchqueries", "aio_prompts", "aimode_searchqueries", "aimode_prompts"]
OTH = ["chatgpt", "perplexity", "gemini", "copilot"]
PM = {(r["etf"], r["surface"]): float(r["share_community_video"])
      for r in csv.DictReader((B / "ai_citation_cross_sector/aggregates/cross_sector_platform_metrics.csv").open())}


def boot(seed):
    rnd = random.Random(seed)
    bg, bo = [], []
    for _ in range(10000):
        ss = [rnd.choice(SECT) for _ in SECT]
        bg.append(statistics.median([PM[(s, p)] for s in ss for p in GOO]))
        bo.append(statistics.median([PM[(s, p)] for s in ss for p in OTH]))
    bg.sort()
    bo.sort()
    return bg[249], bg[9749], bo[249], bo[9749]


a = boot(20261013)
print(f"seed 20261013 (the script's): Google {a[0]:.1%} to {a[1]:.1%}; other four {a[2]:.1%} to {a[3]:.1%}")
res = [boot(s) for s in range(1, 21)]
for i, k in enumerate(("Google lower", "Google upper", "other lower", "other upper")):
    vals = [r[i] for r in res]
    print(f"seeds 1 to 20, {k}: {min(vals):.1%} to {max(vals):.1%}")


==> anc/08_REVIEW/reproduction_v5.2_run2_2026-10-15/checks/check_numbers.py <==
"""check_numbers.py: the reproducer's own check (run 2, 15 October 2026), not an author script.

Every number the paper (manuscript_v50.md in the bundle) quotes from a bundle script, and the arithmetic and
data-file numbers around them, compared with:
  S  the output of the bundle script as I reran it from the bundle (my rerun outputs in <W>/outputs);
  X  the output file shipped beside a script that cannot run here (status CANNOT RUN; agreement noted);
  C  my own recomputation from files in the bundle, or arithmetic on the paper's own tables;
  D  a value in a released data file (single dashboard reads, prefix data, design files);
  F  a literal in a bundle figure script;
  N  a number produced by a tool that is not in the bundle (status CANNOT RUN).
Every quote is looked up verbatim in the manuscript first; the script stops if a quote is not found.
A paper value matches when the obtained value, rounded half-up to the paper's precision, equals it.

Usage: python3 -I check_numbers.py <working folder> <out.md> <out.tsv>
"""
import csv
import math
import random
import re
import statistics
import sys
from datetime import date, timedelta
from decimal import Decimal, ROUND_HALF_UP
from itertools import combinations
from pathlib import Path

from scipy.stats import kendalltau, spearmanr

W = Path(sys.argv[1])
OUT_MD, OUT_TSV = Path(sys.argv[2]), Path(sys.argv[3])
B = W / "pristine" / "User_First_Intelligence_v5.2_2026-10-15_source"
O = W / "outputs"
RAW = (B / "manuscript_v50.md").read_text(encoding="utf-8")
LINES = RAW.split("\n")
MS = re.sub(r"\s+", " ", RAW)
M = "\u2212"  # the manuscript's minus sign
med = statistics.median


def rd(p):
    return Path(p).read_text(encoding="utf-8")


# ----------------------------------------------------------------------------------------------- inputs
A = rd(O / "analyze_output.txt")
IE = rd(O / "instrument_extra_output.txt")
LC = rd(O / "r2_link_check_output.txt")
S7 = rd(O / "section7_from_aggregates_output.txt")
MT = rd(O / "make_tables_sector_surface_output.txt")
VR = rd(O / "vendor_reliance_output.txt")
NT = rd(O / "prev_checks/numbers_table_stdout.txt")
BR = rd(O / "make_brand_radar_urls_stdout.txt")
OTS = rd(O / "ots_parse.txt")
EXPL = rd(O / "block_explorer_check.txt")
AR = rd(B / "review_demand/analyze_reviews_output.txt")
SR = rd(B / "review_demand/supplement_r10_output.txt")
LS = rd(B / "review_demand/r2_link_sample_output.txt")
CS = rd(B / "ai_citation_cross_sector/scripts/cross_sector_output.txt")
CSS = rd(B / "ai_citation_cross_sector/scripts/cross_sector_sensitivity_output.txt")
CSS2 = rd(B / "ai_citation_cross_sector/scripts/cross_sector_sensitivity2_output.txt")
PIL = rd(B / "ai_citation_cross_sector/scripts/pilot_section_output.txt")
FIGS = rd(B / "make_figs_v4.py")
SINGLE = {r["quantity"]: r["value"] for r in csv.DictReader((B / "instrument_divergence_extra/single_reads_2026-10.csv").open())}
AC = {r["prefix"]: r for r in csv.DictReader((B / "data/ahrefs_prefixes_2026-10-12.csv").open())}
SC = {r["prefix"]: r for r in csv.DictReader((B / "data/semrush_prefixes_2026-10-12.csv").open())}
CODES = list(csv.DictReader((B / "instrument_divergence_extra/section_code_pages_2026-10-14.csv").open()))
AGG = B / "ai_citation_cross_sector/aggregates"
DES = B / "ai_citation_cross_sector/design"
COMPANIES = list(csv.DictReader((DES / "cross_sector_companies.csv").open()))
PROPS = list(csv.DictReader((DES / "cross_sector_company_properties.csv").open()))


def g(text, pat, *grp):
    m = re.search(pat, text, re.M)
    if not m:
        raise SystemExit(f"PATTERN NOT FOUND: {pat!r}")
    if not grp:
        return m.group(1) if len(m.groups()) == 1 else m.groups()
    return m.group(grp[0]) if len(grp) == 1 else tuple(m.group(i) for i in grp)


# ----------------------------------------------------------------------------------------------- comparison
def dec(v):
    if isinstance(v, float):
        return Decimal(repr(v))
    if isinstance(v, int):
        return Decimal(v)
    t = str(v).strip().replace(",", "").replace(M, "-").replace("+", "").replace("≈", "")
    t = re.sub(r"[x%]$", "", t)
    return Decimal(t)


def agree(paper, got):
    if isinstance(paper, str) and paper.startswith("="):
        return paper[1:] == str(got).removeprefix("=")
    p, v = dec(paper), dec(got)
    q = Decimal(1).scaleb(p.as_tuple().exponent)
    return v.quantize(q, rounding=ROUND_HALF_UP) == p


def show(v):
    if isinstance(v, float):
        s = f"{v:.4f}".rstrip("0").rstrip(".")
        return s
    return str(v).removeprefix("=")


def where(quote):
    q = re.sub(r"\s+", " ", quote)
    hits = [i + 1 for i, line in enumerate(LINES) if q in re.sub(r"\s+", " ", line)]
    if not hits:
        raise SystemExit(f"QUOTE NOT FOUND IN MANUSCRIPT: {quote!r}")
    return hits


ROWS = []


def R(sec, quote, script, basis, pairs, note=""):
    """One quoted number (or a group quoted together). pairs: (paper value, obtained value)."""
    lines = where(quote)
    if basis == "N":  # produced by a tool that is not in the bundle: nothing to compare
        ok, bad = True, []
    else:
        ok = all(agree(p, v) for p, v in pairs)
        bad = [f"paper {show(p)} vs obtained {show(v)}" for p, v in pairs if not agree(p, v)]
    if basis in ("X", "N"):
        status = "CANNOT RUN"
        if basis == "X":
            note = ("shipped output agrees" if ok else "shipped output DIFFERS: " + "; ".join(bad)) + (f"; {note}" if note else "")
    else:
        status = "MATCH" if ok else "MISMATCH: " + "; ".join(bad)
    ROWS.append(dict(sec=sec, line=",".join(map(str, lines[:3])), quote=quote, script=script, basis=basis,
                     paper="; ".join(show(p) for p, _ in pairs), got="; ".join(show(v) for _, v in pairs),
                     status=status, note=note))


def md_table(caption_prefix):
    i = next(k for k, line in enumerate(LINES) if line.startswith(caption_prefix))
    j = i + 1
    while not LINES[j].startswith("|"):
        j += 1
    start = j
    rows = []
    while j < len(LINES) and LINES[j].startswith("|"):
        rows.append([c.strip() for c in LINES[j].strip().strip("|").split("|")])
        j += 1
    return rows[0], rows[2:], start + 3  # header, body rows, 1-based line of first body row


def n(s):
    return float(str(s).replace(",", "").replace("≈", "").replace("*", "").strip())


# ===================================================================================================== Table 2
_, T2, _ = md_table("*Table 2.")
T2 = {r[0]: r for r in T2}
t2 = {}
for k in ("July 2026 (total)", "August 2026 (total)", "September 2026 (total)", "October 2026 (run-rate)"):
    r = T2[k]
    ah = n(r[2])
    us, ww = re.match(r"([\d,]+) \(([\d,]+)\)", r[3]).groups()
    t2[k] = dict(ah=ah, us=n(us), ww=n(ww), usww=n(us) / ah, wwww=n(ww) / ah, usus=n(us) / (ah * 0.815), row=r)
r_usww = [v["usww"] for v in t2.values()]
r_wwww = [v["wwww"] for v in t2.values()]
r_usus = [v["usus"] for v in t2.values()]
# Table 5 and Table 6
_, T5, _ = md_table("*Table 5.")
T5 = {r[0]: [c.replace("*", "") for c in r[1:]] for r in T5}
DAYS = [0, 15, 30, 37, 45, 60, 75, 77]


def t5(metric, day):
    v = T5[metric][DAYS.index(day)]
    return None if v in ("n/r",) else n(v)


_, T6, _ = md_table("*Table 6.")
_, T3, _ = md_table("*Table 3.")


def wilson(k, nn, z=1.96):
    p = k / nn
    c = (p + z * z / (2 * nn)) / (1 + z * z / nn)
    h = z * math.sqrt(p * (1 - p) / nn + z * z / (4 * nn * nn)) / (1 + z * z / nn)
    return c - h, c + h


# ===================================================================================================== analyze.py (my independent re-implementation with scipy, from the two data files)
pre = []
for p, a in AC.items():
    s = SC[p]
    y, mo = map(int, a["ahrefs_first_traffic_month"].split("-"))
    at, st = float(a["ahrefs_organic_traffic"]), float(s["semrush_organic_traffic_us"])
    ak, sk = float(a["ahrefs_organic_keywords"]), float(s["semrush_organic_keywords_us"])
    us = float(a["ahrefs_us_share"])
    pre.append(dict(p=p, age=(2026 - y) * 12 + (10 - mo), at=at, st=st, ak=ak, sk=sk, us=us, vr=st / at, vru=st / (at * us),
                    kr=sk / ak, rd=float(a["ahrefs_ref_domains"]) / float(s["semrush_ref_domains"]),
                    ard=float(a["ahrefs_ref_domains"]), srd=float(s["semrush_ref_domains"])))
my = {}
my["rho_age"] = spearmanr([r["age"] for r in pre], [r["vr"] for r in pre]).statistic
z = math.atanh(my["rho_age"])
my["fisher"] = (math.tanh(z - 1.96 / 3), math.tanh(z + 1.96 / 3))
my["rho_age_us"] = spearmanr([r["age"] for r in pre], [r["vru"] for r in pre]).statistic
px = [r for r in pre if "area-codes" not in r["p"]]
my["rho_age_x"] = spearmanr([r["age"] for r in px], [r["vr"] for r in px]).statistic
my["rho_kv"] = spearmanr([r["kr"] for r in pre], [r["vr"] for r in pre]).statistic
my["rho_kv_x"] = spearmanr([r["kr"] for r in px], [r["vr"] for r in px]).statistic
my["rho_v"] = spearmanr([r["at"] for r in pre], [r["st"] for r in pre]).statistic
my["tau_v"] = kendalltau([r["at"] for r in pre], [r["st"] for r in pre]).statistic
conc = sum(1 for a_, b_ in combinations(pre, 2) if (a_["at"] - b_["at"]) * (a_["st"] - b_["st"]) > 0)
my["conc"] = conc
my["median"] = med([r["vr"] for r in pre])
my["median_us"] = med([r["vru"] for r in pre])
my["below"] = sum(r["vr"] < 1 for r in pre)
my["below_us"] = sum(r["vru"] < 1 for r in pre)
rnd = random.Random(20261015)
obs = abs(my["rho_age"])
yy = [r["vr"] for r in pre]
hits = 0
for _ in range(20000):
    rnd.shuffle(yy)
    hits += abs(spearmanr([r["age"] for r in pre], yy).statistic) >= obs - 1e-12
my["perm_p"] = hits / 20000
# Fisher-approximation power for rho = 0.5, n = 12, two-sided 5%
zr, se = math.atanh(0.5), 1 / math.sqrt(9)
Phi = lambda x: 0.5 * (1 + math.erf(x / math.sqrt(2)))
my["power"] = Phi(zr / se - 1.959964) + Phi(-zr / se - 1.959964)
my_note = (f"my scipy re-implementation from the data files: rho(age) {my['rho_age']:+.3f}, Fisher [{my['fisher'][0]:+.2f}, "
           f"{my['fisher'][1]:+.2f}], permutation p {my['perm_p']:.2f} (own seed), matched {my['rho_age_us']:+.3f}, "
           f"excl. area codes {my['rho_age_x']:+.3f}")

# ===================================================================================================== Section 7 (my independent recomputation from the released aggregates)
SECT = ["xlk", "xlv", "xlf", "xly", "xlc", "xli", "xlp", "xle", "xlu", "xlre", "xlb"]
GOO = ["aio_searchqueries", "aio_prompts", "aimode_searchqueries", "aimode_prompts"]
OTH = ["chatgpt", "perplexity", "gemini", "copilot"]
SURF = GOO + OTH
PM = {(r["etf"], r["surface"]): r for r in csv.DictReader((AGG / "cross_sector_platform_metrics.csv").open())}
TS = {(r["etf"], r["surface"]): {k: float(v) for k, v in r.items() if k.startswith("share_")}
      for r in csv.DictReader((AGG / "cross_sector_type_shares.csv").open())}
CE = {(r["etf"], r["surface"]): r for r in csv.DictReader((AGG / "cross_sector_cells.csv").open())}
TOP = {}
for r in csv.DictReader((AGG / "cross_sector_top10_nonbrand.csv").open()):
    TOP.setdefault((r["etf"], r["surface"]), []).append((int(r["rank"]), r["domain"]))
TOP = {k: [d for _, d in sorted(v)] for k, v in TOP.items()}
CNT = {r["etf"]: r for r in csv.DictReader((AGG / "sector_answer_counts.csv").open())}
vc = {(s, p): float(PM[(s, p)]["share_community_video"]) for s in SECT for p in SURF}
q7 = {}
q7["g_med"] = med([vc[(s, p)] for s in SECT for p in GOO])
q7["o_med"] = med([vc[(s, p)] for s in SECT for p in OTH])
q7["g_rng"] = (min(vc[(s, p)] for s in SECT for p in GOO), max(vc[(s, p)] for s in SECT for p in GOO))
q7["o_rng"] = (min(vc[(s, p)] for s in SECT for p in OTH), max(vc[(s, p)] for s in SECT for p in OTH))
q7["surf"] = {p: med([vc[(s, p)] for s in SECT]) for p in SURF}
q7["dom"] = sum(min(vc[(s, p)] for p in GOO) > max(vc[(s, p)] for p in OTH) for s in SECT)
q7["prompts"] = med([vc[(s, p)] for s in SECT for p in ("aio_prompts", "aimode_prompts")])


def yrank(s, p):
    v = PM[(s, p)]["yt_rank_nonbrand"]
    return int(v) if v else 99999


q7["top3_g"] = sum(yrank(s, p) <= 3 for s in SECT for p in GOO)
q7["top3_o"] = sum(yrank(s, p) <= 3 for s in SECT for p in OTH)
q7["mrank"] = {p: med([yrank(s, p) for s in SECT]) for p in SURF}
noyt = {(s, p): vc[(s, p)] - float(PM[(s, p)]["yt_share"]) for s in SECT for p in SURF}
q7["noyt_g"] = med([noyt[(s, p)] for s in SECT for p in GOO])
q7["noyt_o"] = med([noyt[(s, p)] for s in SECT for p in OTH])
q7["noyt_dom"] = sum(min(noyt[(s, p)] for p in GOO) > max(noyt[(s, p)] for p in OTH) for s in SECT)
for t in ("reference", "forum", "report_brands", "other_web"):
    q7[t] = (med([TS[(s, p)][f"share_{t}"] for s in SECT for p in GOO]), med([TS[(s, p)][f"share_{t}"] for s in SECT for p in OTH]),
             med([TS[(s, "copilot")][f"share_{t}"] for s in SECT]))
q7["p1"] = {p: sum(PM[(s, p)]["top1_nonbrand"] == "youtube.com" for s in SECT) for p in GOO}
q7["p2"] = {p: sum(yrank(s, p) > 5 for s in SECT) for p in ("chatgpt", "perplexity", "copilot")}


def rrank(s, p):
    v = PM[(s, p)]["reddit_rank_nonbrand"]
    return int(v) if v else 99999


p3_hold = [s for s in SECT if all(rrank(s, p) <= 10 for p in SURF if p != "copilot")]
q7["p3"] = len(p3_hold)
q7["p3_chatgpt_fail"] = sum(rrank(s, "chatgpt") > 10 for s in SECT if s not in p3_hold)
CONS, NONC = ["xly", "xlp", "xlc", "xlv", "xlk"], ["xle", "xlb", "xlu", "xlre", "xli"]


def exact_p(a, b):
    obs_ = statistics.mean(a) - statistics.mean(b)
    allv = a + b
    ge = tot = 0
    for idx in combinations(range(len(allv)), len(a)):
        x = [allv[i] for i in idx]
        y = [allv[i] for i in range(len(allv)) if i not in idx]
        tot += 1
        ge += statistics.mean(x) - statistics.mean(y) >= obs_ - 1e-12
    return ge / tot


q7["p4"] = {p: (statistics.mean(vc[(s, p)] for s in CONS), statistics.mean(vc[(s, p)] for s in NONC),
                exact_p([vc[(s, p)] for s in CONS], [vc[(s, p)] for s in NONC])) for p in ("aio_searchqueries", "aio_prompts")}
q7["jac"] = {p: statistics.mean(len(set(TOP[(a_, p)]) & set(TOP[(b_, p)])) / len(set(TOP[(a_, p)]) | set(TOP[(b_, p)]))
                                for a_, b_ in combinations(SECT, 2)) for p in SURF}


def varshare(vals):
    gm = statistics.mean(vals.values())
    tot = sum((x - gm) ** 2 for x in vals.values())
    ssp = len(SECT) * sum((statistics.mean(vals[(s, p)] for s in SECT) - gm) ** 2 for p in SURF)
    sss = len(SURF) * sum((statistics.mean(vals[(s, p)] for p in SURF) - gm) ** 2 for s in SECT)
    return ssp / tot, sss / tot


TS2 = {k: dict(v, share_video_community=v["share_video"] + v["share_forum"] + v["share_social"] + v["share_user_publishing"]) for k, v in TS.items()}
q7["var"] = {t: varshare({(s, p): TS2[(s, p)][f"share_{t}"] for s in SECT for p in SURF})
             for t in ("video_community", "news", "government", "report_brands")}
q7["cells"] = (min(int(CE[(s, p)]["cited_in_sum"]) for s in SECT for p in SURF), max(int(CE[(s, p)]["cited_in_sum"]) for s in SECT for p in SURF))
q7["regdom"] = (min(int(CE[(s, p)]["registrable_domains"]) for s in SECT for p in SURF), max(int(CE[(s, p)]["registrable_domains"]) for s in SECT for p in SURF))
q7["trunc"] = {p: med([float(CE[(s, p)]["mass_rows_501_1000"]) for s in SECT]) for p in SURF}
q7["answers"] = sum(int(r["ai_responses_us_all_platforms"]) for r in CNT.values())
q7["ans_min"] = min(CNT.values(), key=lambda r: int(r["ai_responses_us_all_platforms"]))
q7["ans_max"] = max(CNT.values(), key=lambda r: int(r["ai_responses_us_all_platforms"]))
q7["read_first"] = min(r["read_at_local"] for r in CNT.values())
S10 = [s for s in SECT if s != "xli"]
q7["noind_chatgpt"] = med([vc[(s, "chatgpt")] for s in S10])
q7["noind_p2"] = {p: sum(yrank(s, p) > 5 for s in S10) for p in ("chatgpt", "perplexity", "copilot")}
q7["noind_p3"] = sum(all(rrank(s, p) <= 10 for p in SURF if p != "copilot") for s in S10)


def first_without_google(s, p):
    return next(d for d in TOP[(s, p)] if d != "google.com")


p1g = {p: sum(first_without_google(s, p) == "youtube.com" for s in SECT) for p in GOO}
p1g_both = sum((first_without_google(s, "aio_searchqueries") == "youtube.com" or first_without_google(s, "aio_prompts") == "youtube.com")
               and (first_without_google(s, "aimode_searchqueries") == "youtube.com" or first_without_google(s, "aimode_prompts") == "youtube.com")
               for s in SECT)
q7["p1_google_aside"] = p1g_both
# bootstrap over sectors of the two medians (my own seed and scheme: 10,000 resamples of the 11 sectors)
rb = random.Random(7)
bg, bo = [], []
for _ in range(10000):
    smp = [rb.choice(SECT) for _ in SECT]
    bg.append(med([vc[(s, p)] for s in smp for p in GOO]))
    bo.append(med([vc[(s, p)] for s in smp for p in OTH]))
bg.sort()
bo.sort()
q7["boot_g"] = (bg[249], bg[9749])
q7["boot_o"] = (bo[249], bo[9749])
s7_note = (f"my recomputation from the aggregates: Google {q7['g_med']:.1%}, other {q7['o_med']:.1%}; my own bootstrap "
           f"(seed 7) Google {q7['boot_g'][0]:.1%} to {q7['boot_g'][1]:.1%}, other {q7['boot_o'][0]:.1%} to {q7['boot_o'][1]:.1%}")

# ===================================================================================================== link check (my recount from the judgment files)
def judg(name, key):
    return {r["sample_id"]: r[key].strip().lower() for r in csv.DictReader((B / "review_demand" / name).open())}


def kappa(a, b):
    ids = sorted(set(a) & set(b))
    po = sum(a[i] == b[i] for i in ids) / len(ids)
    cats = set(a.values()) | set(b.values())
    pe = sum((sum(a[i] == c for i in ids) / len(ids)) * (sum(b[i] == c for i in ids) / len(ids)) for c in cats)
    return (po - pe) / (1 - pe), po


ja1, ja2 = judg("r2_judgments_A.csv", "judgment"), judg("r2_judgments_A_annotator2.csv", "judgment")
jb1, jb2 = judg("r2_judgments_B.csv", "waiting_complaint"), judg("r2_judgments_B_annotator2.csv", "waiting_complaint")
ka, poa = kappa(ja1, ja2)
kb, pob = kappa(jb1, jb2)
lc_note = f"my recount from the judgment files: A agreement {poa:.1%}, kappa {ka:.3f}; B agreement {pob:.1%}, kappa {kb:.3f}"

# ===================================================================================================== stakes (my recount from the work list)
works = list(csv.DictReader((B / "stakes/vendor_reliance_works.csv").open()))
seen, uniq = set(), []
for r in works:
    if r["id"] not in seen:
        seen.add(r["id"])
        uniq.append(r)
named = [r for r in uniq if int(r["n_tools"]) >= 1]
named_raw = [r for r in works if int(r["n_tools"]) >= 1]
yr = {y: sum(r["year"] == y for r in named) for y in ("2020", "2025", "2026")}
one = sum(int(r["n_tools"]) == 1 for r in named) / len(named)
vr_note = f"my recount from vendor_reliance_works.csv: {len(named)} works; 2020 {yr['2020']}, 2025 {yr['2025']}, 2026 {yr['2026']}; one tool {one:.1%}"

# ===================================================================================================== the rows, in the paper's order
# ---- Abstract
R("Abstract", "differed on estimated monthly visits by 7.5x to 27.1x, and by 8.6x to 29.9x with both read worldwide",
  "none (arithmetic on Table 2)", "C", [("7.5x", min(r_usww)), ("27.1x", max(r_usww)), ("8.6x", min(r_wwww)), ("29.9x", max(r_wwww))])
R("Abstract", f"the ratio ran from 0.20x to 7.24x, with no detectable relationship to section age (Spearman {M}0.11), while the platforms agreed on which section is larger in 60 of 66 pairs",
  "analyze.py", "S", [("0.20x", g(A, r"min ([\d.]+)x")), ("7.24x", g(A, r"max ([\d.]+)x")), (f"{M}0.11", g(A, r"rho\(age, visits ratio\) = ([+-][\d.]+)")),
                      ("60", g(A, r"(\d+) of \d+ pairs concordant")), ("66", g(A, r"\d+ of (\d+) pairs concordant"))], my_note)
R("Abstract", "On 37,193 reviews of 378 telecom stores linked to a 42,994-node keyword taxonomy", "analyze_reviews.py; supplement_r10.py", "X",
  [("37,193", g(AR, r"reviews with text: (\d+)")), ("378", g(AR, r"businesses: (\d+)")), ("42,994", g(SR, r"taxonomy nodes: (\d+)"))])
R("Abstract", "(Spearman +0.47 to +0.75, depending on how labels are attributed to branches) and barely on topics (+0.19)", "supplement_r10.py; analyze_reviews.py", "X",
  [("+0.47", g(SR, r"modal attribution: rho=([+-][\d.]+)")), ("+0.75", g(SR, r"split mentions: rho=([+-][\d.]+)")), ("+0.19", g(AR, r"rho=([+-][\d.]+) p=3.4e-09"))])
prec = [float(x) for x in re.findall(r"precision \d+/\d+ = ([\d.]+)% \[Wilson", LC)[:2]]
R("Abstract", "on links two blind annotators judged about two-thirds correct", "r2_link_check.py", "S",
  [("=about two-thirds", "=about two-thirds" if all(62 <= x <= 71 for x in prec) else f"={prec}")], f"precision {prec[1]}% and {prec[0]}% (annotators 2 and 1)")


def tally(text):
    p1 = "fails" in g(text, r"^\s*P1 .*-> (\w+)$", 1)
    p2 = g(text, r"^\s*P2 .*-> (\w+)$", 1) == "holds"
    p3 = "fails" in g(text, r"^\s*P3 .*-> (\w+);", 1)
    p4 = [(float(c), float(o), float(pp)) for c, o, pp in re.findall(r"P4 \w+: consumer ([\d.]+)% against other ([\d.]+)%; exact one-sided p ([\d.]+)", text)]
    direction_only = all(c > o and pp > 0.05 for c, o, pp in p4)
    held = int(p2)
    failed = int(p1) + int(p3)
    return f"={held} held, {int(direction_only)} direction only, {failed} failed"


R("Abstract", "four predictions written before collection yielded one held, one held in direction only and two failed", "section7_from_aggregates.py", "S",
  [("=1 held, 1 direction only, 2 failed", tally(S7))])
surf = dict(re.findall(r"(\w+) ([\d.]+)%", g(S7, r"per surface: (.*)$", 1)))
R("Abstract", "video and community sites took a median 21% of citation incidences on Google's AI Overviews and AI Mode against 0.6% to 9.2% on ChatGPT, Copilot, Perplexity and Gemini",
  "section7_from_aggregates.py", "S", [("21%", g(S7, r"Google views median ([\d.]+)%")), ("0.6%", min(float(surf[p]) for p in OTH)), ("9.2%", max(float(surf[p]) for p in OTH))], s7_note)
R("Abstract", "with the lowest Google figure above the highest of the other four in every sector", "section7_from_aggregates.py", "S",
  [("11", g(S7, r"exceeds the highest other surface: (\d+)/11")), ("11", g(S7, r"exceeds the highest other surface: \d+/(\d+)"))], f"my recount from the aggregates: {q7['dom']} of 11")

# ---- Section 1
R("1, para 3", "in OpenAlex, 456 works name Ahrefs, Semrush or Similarweb in their title or abstract, 27 of them published in 2020, 87 in 2025 and 110 in 2026 to mid-October, and 86% name only one of the three",
  "vendor_reliance.py --offline", "S", [("456", g(VR, r"; (\d+) name at least one tool")), ("27", g(VR, r"2020: (\d+)")), ("87", g(VR, r"2025: (\d+)")),
                                        ("110", g(VR, r"2026: (\d+)")), ("86%", g(VR, r"\((\d+)%\); two or more"))], vr_note)
R("1.1", "observed for 77 days", "none (date arithmetic: 26 July to 11 October 2026)", "C", [("77", (date(2026, 10, 11) - date(2026, 7, 26)).days)])
R("1.2", "differ by up to about 30 times worldwide (33 times US to US, estimated)", "none (arithmetic on Table 2)", "C", [("30", max(r_wwww)), ("33", max(r_usus))])
R("1.2, item 1", "differ on estimated visits by 7.5x to 27.1x (8.6x to 29.9x worldwide against worldwide); across twelve sections of one domain the ratio spans 0.20x to 7.24x",
  "arithmetic on Table 2; analyze.py", "S+C", [("7.5x", min(r_usww)), ("27.1x", max(r_usww)), ("8.6x", min(r_wwww)), ("29.9x", max(r_wwww)),
                                              ("0.20x", g(A, r"min ([\d.]+)x")), ("7.24x", g(A, r"max ([\d.]+)x"))])
R("1.2, item 1", "while the platforms agree on the ordering of sections in 60 of 66 pairs", "analyze.py", "S",
  [("60", g(A, r"(\d+) of \d+ pairs concordant")), ("66", g(A, r"\d+ of (\d+) pairs concordant"))])
R("1.2, item 2", "On 37,193 business reviews linked to a 42,994-node keyword taxonomy", "analyze_reviews.py; supplement_r10.py", "X",
  [("37,193", g(AR, r"reviews with text: (\d+)")), ("42,994", g(SR, r"taxonomy nodes: (\d+)"))])
R("1.2, item 3", "about ten times their pooled median share (21.3% against 2.1%)", "section7_from_aggregates.py (ratio: arithmetic)", "S",
  [("21.3%", g(S7, r"Google views median ([\d.]+)%")), ("2.1%", g(S7, r"other four median ([\d.]+)%")), ("10", 21.3 / 2.1)])
R("1.2, item 3", "of four predictions written before collection, one held, one held in direction only and two failed", "section7_from_aggregates.py", "S",
  [("=1 held, 1 direction only, 2 failed", tally(S7))])
R("1.2, item 5", "(1.2 to 2.0 times the most-cited one)", "none (arithmetic on the Section 9.1 counts)", "C", [("1.2", 294 / 238), ("2.0", 474 / 238)])
R("1.2, item 5", "a 77-day series", "none (date arithmetic)", "C", [("77", (date(2026, 10, 11) - date(2026, 7, 26)).days)])

# ---- Section 3
grp = {}
for r in CODES:
    grp[r["group"]] = grp.get(r["group"], 0) + 1
R("3, para 1", "the section holds 381 code pages**: 374 for geographic codes assigned to US states and the District of Columbia (all 372 in service and two assigned but not yet in service), and 7 for toll-free codes",
  "none (released file section_code_pages_2026-10-14.csv)", "D", [("381", len(CODES)), ("374", sum(r["registry_use"] == "G" for r in CODES)),
                                                                 ("372", grp["geographic, in service"]), ("2", grp["geographic, assigned, not in service"]), ("7", grp["toll-free"])],
  f"{len({r['location'] for r in CODES if r['registry_use'] == 'G'})} distinct state-level locations (50 states and DC); the 52 state hubs are not listed in the bundle")
R("3, para 2", "Table 5's series of pages holding a position (210, 365, 391, 414, 440)", "none (Table 5)", "C",
  [("210", t5("Pages holding a position", 15)), ("365", t5("Pages holding a position", 30)), ("391", t5("Pages holding a position", 45)),
   ("414", t5("Pages holding a position", 60)), ("440", t5("Pages holding a position", 75))])
R("3, para 2", "a fixed set of 434 URLs", "none (arithmetic: 381 code pages + 53 hubs)", "C", [("434", 381 + 53)])
R("3, para 3", "it exceeds 381 plus the 53 hub pages by seven", "none (arithmetic on Table 5)", "C", [("7", t5("Pages holding a position", 77) - 434)])
R("3, para 3", "Brand Radar's count of 455 distinct cited pages", "none (single-read file)", "D", [("455", SINGLE["distinct pages under the prefix cited in stored AI answers"])])
R("3, para 3", "exceeds 434 by 21", "none (arithmetic)", "C", [("21", 455 - 434)])

# ---- Section 4
R("4.1", "The section ranks in 105 countries with 18.5% of Ahrefs' estimated visits from outside the US (18.6% in the 12 October read of Table 4)",
  "none (single-read file; data/ahrefs file)", "D", [("105", SINGLE["countries in which the section ranks"]),
                                                    ("18.5%", SINGLE["share of Ahrefs-estimated visits from outside the US"]),
                                                    ("18.6%", 100 * (1 - float(AC["/local/area-codes/"]["ahrefs_us_share"])))])
R("4.1", "is nonetheless between 7.5 and 27.1 times larger", "none (arithmetic on Table 2)", "C", [("7.5", min(r_usww)), ("27.1", max(r_usww))])
R("4.1", "worldwide over worldwide (8.6x to 29.9x); and US over US (9.2x to 33.3x), estimated by applying Ahrefs' US share of its own visits, 81.5%",
  "none (arithmetic on Table 2; single-read file)", "C", [("8.6x", min(r_wwww)), ("29.9x", max(r_wwww)), ("9.2x", min(r_usus)), ("33.3x", max(r_usus)),
                                                         ("81.5%", SINGLE["Ahrefs' US share of its own visits used for the US-to-US ratios"])])
d0 = date(2026, 7, 26)
hdr = "| Metric | Day 0 (26 Jul) | Day 15 (10 Aug) | Day 30 (25 Aug) | **Day 37 (1 Sep)** | Day 45 (9 Sep) | Day 60 (24 Sep) | Day 75 (9 Oct) | Day 77 (11 Oct) |"
pairs = []
for d, (mm, dd) in zip(DAYS, [(7, 26), (8, 10), (8, 25), (9, 1), (9, 9), (9, 24), (10, 9), (10, 11)]):
    pairs.append((str(d), (date(2026, mm, dd) - d0).days))
R("Table 5 header; 4.3", hdr, "none (date arithmetic from day 0 = 26 July 2026)", "C", pairs)
R("4.3", "began on 24 September, day 60", "none (date arithmetic)", "C", [("60", (date(2026, 9, 24) - d0).days)])
R("4.3", "on 29 September, day 65", "none (date arithmetic)", "C", [("65", (date(2026, 9, 29) - d0).days)])

# ---- Section 5.1, Table 2
for k, lab in (("July 2026 (total)", "Jul"), ("August 2026 (total)", "Aug"), ("September 2026 (total)", "Sep"), ("October 2026 (run-rate)", "Oct")):
    v = t2[k]
    row = "| " + " | ".join(v["row"]) + " |"
    R(f"5.1, Table 2 ({lab})", row, "none (arithmetic on the row's own values)", "C",
      [(v["row"][4], v["usww"]), (v["row"][5], v["wwww"]), (v["row"][6], v["usus"])])
days_live = [int(T2[k][1].split()[0]) for k in ("July 2026 (total)", "August 2026 (total)", "September 2026 (total)", "October 2026 (run-rate)")]
R("5.1, Table 2 (days live)", "| 11 (77 cumulative) |", "none (arithmetic on the days-live column)", "C",
  [("77", sum(days_live))], f"the column's entries {days_live} sum to {sum(days_live)} (26 July counted as a day live); 77 is the days elapsed from 26 July to 11 October")
growth = [g(IE, r"July -> August: Ahrefs worldwide ([\d.]+)x; Semrush US ([\d.]+)x"), g(IE, r"August -> September: Ahrefs worldwide ([\d.]+)x; Semrush US ([\d.]+)x"),
          g(IE, r"September -> October \(run-rate\): Ahrefs worldwide ([\d.]+)x; Semrush US ([\d.]+)x")]
gratio = re.findall(r"Ahrefs growth / Semrush US growth ([\d.]+)", IE)
my_growth = [(t2[b]["ah"] / t2[a]["ah"], t2[b]["us"] / t2[a]["us"]) for a, b in zip(list(t2)[:-1], list(t2)[1:])]
R("5.1, para 3", "From July to August they did (8.4x on Ahrefs, 8.8x on Semrush US); from August to September Ahrefs' estimate grew 4.65x and Semrush's 1.75x, and into October's run-rate 1.44x against 1.05x",
  "instrument_extra.py", "S", [("8.4x", growth[0][0]), ("8.8x", growth[0][1]), ("4.65x", growth[1][0]), ("1.75x", growth[1][1]), ("1.44x", growth[2][0]), ("1.05x", growth[2][1])],
  "my recomputation from Table 2: " + ", ".join(f"{a:.2f}x/{b:.2f}x" for a, b in my_growth))
R("5.1, para 3", "by a factor of more than two", "instrument_extra.py", "S", [("=more than two", "=more than two" if max(map(float, gratio)) > 2 else "=no")], f"largest ratio of growth {max(map(float, gratio))}")
R("5.1, para 4", "the section draws 18.5% of its Ahrefs-estimated visits from outside the US", "none (single-read file)", "D", [("18.5%", SINGLE["share of Ahrefs-estimated visits from outside the US"])])
R("5.1, para 4", "worldwide against worldwide it runs from 8.6x to 29.9x, and US against US, estimated, from 9.2x to 33.3x", "none (arithmetic on Table 2)", "C",
  [("8.6x", min(r_wwww)), ("29.9x", max(r_wwww)), ("9.2x", min(r_usus)), ("33.3x", max(r_usus))])
R("5.1, para 5", "from 27.1x to 10.2x to 7.5x", "none (arithmetic on Table 2)", "C", [("27.1x", r_usww[1]), ("10.2x", r_usww[2]), ("7.5x", r_usww[3])])

# ---- 5.2 to 5.4
R("5.2", "Ahrefs reports 29,000 for all locations and Semrush 58,586 for the US database, read a day apart: a factor of 2.0", "none (arithmetic)", "C", [("2.0", 58586 / 29000)])
R("5.2", "3.2 times Ahrefs' 28,900 for all locations on the same day (Table 4)", "none (arithmetic; data/ahrefs file)", "C",
  [("3.2", 92300 / 28900), ("28,900", AC["/local/area-codes/"]["ahrefs_organic_keywords"])])
R("5.2", "Pages holding at least one position are 441 in Ahrefs", "none (Table 5)", "C", [("441", t5("Pages holding a position", 77))])
R("5.3", "Brand Radar's 17,206 stored answers citing the section and Semrush's 158,100 mentions read on 10 October differ by a factor of 9.2", "none (arithmetic; single-read file; Table 5)", "C",
  [("17,206", t5("AI answers citing the section", 77)), ("158,100", SINGLE["mentions in the AI-visibility panel"]), ("9.2", 158100 / 17206)])
R("5.3", "Semrush's companion count of 29,600 cited pages is 68 times the 434 URLs", "none (arithmetic; single-read file)", "C",
  [("29,600", SINGLE["cited pages in the AI-visibility panel"]), ("68", 29600 / 434)])
for r in T3:
    k, nn = map(n, re.match(r"([\d,]+) of ([\d,]+)", r[1]).groups())
    lo, hi = wilson(k, nn)
    pct, wl, wh = re.match(r"([\d.]+)% \[([\d.]+), ([\d.]+)\]", r[2]).groups()
    R(f"5.3, Table 3 ({r[0]})", "| " + " | ".join(r) + " |", "none (arithmetic on the row: Wilson interval, ratio)", "C",
      [(pct, 100 * k / nn), (wl, 100 * lo), (wh, 100 * hi), (r[4], n(r[3]) / k)])
R("5.3", "The ratio between the two counts falls from 2.94 to 1.34 over four months", "none (arithmetic on Table 3)", "C", [("2.94", 138 / 47), ("1.34", 10018 / 7455)])
fig3 = re.search(r'\("Ahrefs\\n913 domains", \[\("\.info", ([\d.]+).*?\("\.asia", ([\d.]+).*?\("\.xyz", ([\d.]+).*?\("Semrush\\n80 domains", \[\("\.xyz", ([\d.]+)', FIGS, re.S).groups()
R("5.4", "Ahrefs reports 913 referring domains to the prefix; Semrush Backlink Analytics indexes 80 for the subfolder: a factor of 11.4", "none (arithmetic)", "C", [("11.4", 913 / 80)])
R("5.4", "Ahrefs puts 61.9% on .info, 26.4% on .asia and 10.2% on .xyz; Semrush puts 75% on .xyz", "make_figs_v4.py (Figure 4 literals)", "F",
  [("61.9%", fig3[0]), ("26.4%", fig3[1]), ("10.2%", fig3[2]), ("75%", fig3[3])], "dashboard reads; no data file; agrees with the figure script")
R("5.4", "its daily series gives 909 at day 75 against 913 on 11 October, and its new-and-lost report for September gives 917 new against 95 lost, which with nineteen at day 37 implies about 841",
  "none (arithmetic; Table 5)", "C", [("909", t5("Live referring domains", 75)), ("913", t5("Live referring domains", 77)), ("841", 19 + 917 - 95)])

# ---- 5.5, Table 4 against the data files and instrument_extra.py
hdr4, T4, _ = md_table("*Table 4.")
ie_rows = {m.group(1): m.groups() for m in re.finditer(
    r"^\s+(/\S+/)\s+(\d+)\s+([\d.]+)%\s+([\d.]+)x\s+([\d.]+)x\s+([\d.]+)x\s+([\d.]+)x$", IE, re.M)}
for r in T4:
    pfx = r[0]
    a, s = AC[pfx], SC[pfx]
    y, mo = map(int, a["ahrefs_first_traffic_month"].split("-"))
    ie = ie_rows[pfx]
    cells = [c.replace("*", "") for c in r[1:]]
    pairs = [(cells[0], (2026 - y) * 12 + (10 - mo)), (cells[1], a["ahrefs_organic_traffic"]), (cells[2], s["semrush_organic_traffic_us"]),
             (cells[3], ie[3]), (cells[4], ie[2]), (cells[5], ie[4]), (cells[6], a["ahrefs_organic_keywords"]), (cells[7], s["semrush_organic_keywords_us"]),
             (cells[8], ie[5]), (cells[9], a["ahrefs_ref_domains"]), (cells[10], s["semrush_ref_domains"]), (cells[11], ie[6])]
    R(f"5.5, Table 4 ({pfx})", "| " + " | ".join(r) + " |", "instrument_extra.py (ratios, US share, age); data/ files (raw columns)", "S+D", pairs,
      "12 cells: age, both visits, unmatched ratio, US share, matched ratio, both keyword counts, keyword ratio, both RD counts, RD ratio")
ages = sorted(((pr["age"], pr["p"]) for pr in pre), reverse=True)
R("5.5, Table 4 caption", "the oldest age (/es-us/local/) is left-censored at that horizon and the next two lie within four months of it", "none (data/ahrefs file)", "C",
  [("=/es-us/local/", "=" + ages[0][1]), ("=yes", "=yes" if ages[0][0] - ages[2][0] <= 4 else "=no")], f"ages {ages[0]}, {ages[1]}, {ages[2]}")
R("5.5, para 3", f"Spearman's rank correlation between age and the unmatched visits ratio is {M}0.11 over twelve prefixes, with a Fisher 95% interval of {M}0.64 to +0.49 and a permutation p of 0.73; territory-matched it is {M}0.28; excluding the area-code section it is +0.15",
  "analyze.py", "S", [(f"{M}0.11", g(A, r"rho\(age, visits ratio\) = ([+-][\d.]+)")), (f"{M}0.64", g(A, r"CI \[([+-][\d.]+),")), ("+0.49", g(A, r"CI \[[+-][\d.]+, ([+-][\d.]+)\]")),
                      ("0.73", g(A, r"permutation p = ([\d.]+)")), (f"{M}0.28", g(A, r"rho\(age, ratio\) = ([+-][\d.]+)")), ("+0.15", g(A, r"area-code section: rho = ([+-][\d.]+)"))], my_note)
R("5.5, para 3", "Twelve prefixes give about 38% power to detect a correlation of 0.5 (37.8% by the Fisher approximation)", "instrument_extra.py (analyze.py prints a fixed 38%)", "S",
  [("38%", g(IE, r"Fisher approximation\): ([\d.]+)%")), ("37.8%", g(IE, r"Fisher approximation\): ([\d.]+)%"))],
  f"my computation: {100 * my['power']:.1f}%; analyze.py's '38%' is a fixed string, not computed")
R("5.5, para 3", "the seven sections aged between seven and eleven years sit anywhere from 0.25x to 6.57x unmatched (0.46x to 6.61x matched)", "instrument_extra.py", "S",
  [("7", g(IE, r"seven to eleven years: (\d+)")), ("0.25x", g(IE, r"unmatched ratio ([\d.]+)x to")), ("6.57x", g(IE, r"unmatched ratio [\d.]+x to ([\d.]+)x")),
   ("0.46x", g(IE, r"matched ([\d.]+)x to [\d.]+x$")), ("6.61x", g(IE, r"; matched [\d.]+x to ([\d.]+)x$"))])
R("5.5, para 3", "the narrowing of the area-code ratio from 27.1x to 7.5x over three months", "none (arithmetic on Table 2)", "C", [("27.1x", r_usww[1]), ("7.5x", r_usww[3])])
R("5.5, para 3", "Only one prefix in the cross-section is under twenty-one months old", "instrument_extra.py", "S", [("1", g(IE, r"under twenty-one months old: (\d+)"))])
R("5.5, para 4", "Semrush's estimate runs from one fifth of Ahrefs' (/local/bundles/, 0.20x) to seven times it (/local/area-codes/, 7.24x), a spread of 1.55 orders of magnitude, with a median of 1.01 and six of twelve prefixes below one",
  "analyze.py", "S", [("0.20x", g(A, r"min ([\d.]+)x \(/local/bundles/\)")), ("7.24x", g(A, r"max ([\d.]+)x \(/local/area-codes/\)")), ("1.55", g(A, r"spread ([\d.]+) decades")),
                      ("1.01", g(A, r"median ([\d.]+), spread")), ("6", g(A, r"below one: (\d+) of 12"))], f"my recomputation: median {my['median']:.3f}, below one {my['below']}")
R("5.5, para 4", "Matched for territory the spread is wider (0.20x to 8.89x), the median is 1.06, and four of twelve are below one", "analyze.py", "S",
  [("0.20x", g(A, r"TERRITORY-MATCHED .*?min ([\d.]+)x")), ("8.89x", g(A, r"TERRITORY-MATCHED .*?max ([\d.]+)x")), ("1.06", g(A, r"TERRITORY-MATCHED .*?median ([\d.]+)")),
   ("4", g(A, r"below one (\d+) of 12"))], f"my recomputation: median {my['median_us']:.3f}, below one {my['below_us']}")
R("5.5, para 4", "(/product-compare/, 69.6% US, from 0.75x to 1.07x; /device-compare/, 82.6% US, from 0.99x to 1.20x); /es-us/local/, at 42.6% US, moves from 0.25x to 0.58x",
  "instrument_extra.py", "S", [("69.6%", ie_rows["/product-compare/"][2]), ("0.75x", ie_rows["/product-compare/"][3]), ("1.07x", ie_rows["/product-compare/"][4]),
                               ("82.6%", ie_rows["/device-compare/"][2]), ("0.99x", ie_rows["/device-compare/"][3]), ("1.20x", ie_rows["/device-compare/"][4]),
                               ("42.6%", ie_rows["/es-us/local/"][2]), ("0.25x", ie_rows["/es-us/local/"][3]), ("0.58x", ie_rows["/es-us/local/"][4])])
R("5.5, para 4", "the unmatched ratio has a geometric mean of 1.13 (bootstrap 95% interval 0.62 to 2.12) and a geometric standard deviation of 3.1 (1.9 to 4.1), a normal range on the log scale of about 0.12x to 10.6x",
  "instrument_extra.py", "S", [("1.13", g(IE, r"geometric mean ([\d.]+)x, geometric SD")), ("0.62", g(IE, r"geometric mean of the ratio [\d.]+x \[([\d.]+)x")),
                               ("2.12", g(IE, r"geometric mean of the ratio [\d.]+x \[[\d.]+x, ([\d.]+)x\]")), ("3.1", g(IE, r"geometric SD ([\d.]+);")),
                               ("1.9", g(IE, r"geometric SD [\d.]+ \[([\d.]+),")), ("4.1", g(IE, r"geometric SD [\d.]+ \[[\d.]+, ([\d.]+)\]")),
                               ("0.12x", g(IE, r"not a prediction\) ([\d.]+)x to")), ("10.6x", g(IE, r"not a prediction\) [\d.]+x to ([\d.]+)x"))])
R("5.5, para 5", "is +0.94 (bootstrap 95% interval over prefixes +0.70 to +1.00; p < 0.001; Kendall's tau +0.82, interval +0.57 to +1.00; 60 of 66 pairs concordant)",
  "analyze.py; instrument_extra.py", "S", [("+0.94", g(A, r"ORDERING sections by visits: Spearman ([+-][\d.]+)")), ("+0.70", g(IE, r"Spearman \(ordering\) [+-][\d.]+ \[([+-][\d.]+),")),
                                          ("+1.00", g(IE, r"Spearman \(ordering\) [+-][\d.]+ \[[+-][\d.]+, ([+-][\d.]+)\]")),
                                          ("=p < 0.001", "=p < 0.001" if float(g(IE, r"Spearman \+[\d.]+ \(p=([\d.e+-]+)\)")) < 0.001 else "=no"),
                                          ("+0.82", g(A, r"Kendall tau ([+-][\d.]+)")), ("+0.57", g(IE, r"Kendall [+-][\d.]+ \[([+-][\d.]+),")),
                                          ("+1.00", g(IE, r"Kendall [+-][\d.]+ \[[+-][\d.]+, ([+-][\d.]+)\]")), ("60", g(A, r"(\d+) of \d+ pairs concordant")), ("66", g(A, r"\d+ of (\d+) pairs concordant"))],
  f"my scipy recomputation: Spearman {my['rho_v']:+.3f}, Kendall {my['tau_v']:+.3f}, concordant {my['conc']} of 66")
b3 = int(g(IE, r"differ 3x to 10x: (\d+) of")) + int(g(IE, r"differ over 10x: (\d+) of"))
R("5.5, para 5", "all 51 are ordered alike; of the 15 pairs within a factor of three, 9 are", "instrument_extra.py", "S",
  [("51", b3), ("15", g(IE, r"within 3x: \d+ of (\d+)")), ("9", g(IE, r"within 3x: (\d+) of"))])
R("5.5, para 6", "Semrush reports more ranking keywords than Ahrefs on every prefix, by between 2.0x and 20.9x", "analyze.py", "S",
  [("2.0x", g(A, r"keyword ratio Semrush/Ahrefs: min ([\d.]+)x")), ("20.9x", g(A, r"keyword ratio Semrush/Ahrefs: min [\d.]+x, max ([\d.]+)x"))])
R("5.5, para 6", "The rank correlation between the keyword ratio and the visits ratio is +0.17 over all twelve, and +0.52 with the area-code section excluded", "analyze.py", "S",
  [("+0.17", g(A, r"rho\(keyword ratio, visits ratio\) = ([+-][\d.]+)")), ("+0.52", g(A, r"excluding area-codes ([+-][\d.]+)"))], f"my recomputation: {my['rho_kv']:+.3f}, {my['rho_kv_x']:+.3f}")
R("5.5, para 6", "/local/bundles/ has the second-largest keyword ratio (16.1x) and the smallest visits ratio (0.20x)", "instrument_extra.py; analyze.py", "S",
  [("=/local/bundles/", "=" + g(IE, r"keyword ratio, largest two: \S+ [\d.]+x, (\S+) [\d.]+x")), ("16.1x", g(IE, r"keyword ratio, largest two: \S+ [\d.]+x, \S+ ([\d.]+)x")),
   ("0.20x", g(A, r"min ([\d.]+)x \(/local/bundles/\)"))])
R("5.5, para 7", "It has the highest visits ratio (7.24x unmatched, 8.89x matched; /stores/ is next at 6.57x) and the highest referring-domain ratio (11.3x) of the twelve",
  "analyze.py; instrument_extra.py", "S", [("7.24x", g(A, r"max ([\d.]+)x \(/local/area-codes/\)")), ("8.89x", g(A, r"TERRITORY-MATCHED .*?max ([\d.]+)x")),
                                          ("=/stores/", "=" + g(A, r"second [\d.]+x \((\S+)\)")), ("6.57x", g(A, r"second ([\d.]+)x")),
                                          ("11.3x", g(IE, r"referring-domain ratio \(Ahrefs over Semrush\), largest two: /local/area-codes/ ([\d.]+)x"))])
R("5.5, para 8", "reported 158.3K mentions and 29.5K cited pages for every one of the twelve subfolders, identically, on 12 October (Section 5.3 quotes the 10 October read of 158,100 and 29,600)",
  "none (single-read file)", "D", [("158.3", SINGLE["mentions in the AI-visibility panel (identical for all twelve subfolders)"].rstrip("K")),
                                   ("29.5", SINGLE["cited pages in the AI-visibility panel (identical for all twelve subfolders)"].rstrip("K")),
                                   ("158,100", SINGLE["mentions in the AI-visibility panel"]), ("29,600", SINGLE["cited pages in the AI-visibility panel"])])

# ---- 5.6
R("5.6, para 2", "the two readings cannot both lie within a factor of 5.2, the square root of 27.1", "none (arithmetic)", "C", [("5.2", math.sqrt(27.1)), ("27.1", r_usww[1])])
R("5.6, para 2", "the larger of the two errors is at least 13 times the smaller reading", "none (arithmetic: (27.1 - 1) / 2)", "C", [("13", (r_usww[1] - 1) / 2)])
R("5.6, para 3", "The ratio falls 27.1 → 10.2 → 7.5 over three months", "none (arithmetic on Table 2)", "C", [("27.1", r_usww[1]), ("10.2", r_usww[2]), ("7.5", r_usww[3])])
dec_us = g(IE, r"visits ([\d.]+)x = keywords ([\d.]+)x x per-keyword ([\d.]+)x; keyword share of log ratio (\d+)%")
dec_ww = re.findall(r"visits ([\d.]+)x = keywords ([\d.]+)x x per-keyword ([\d.]+)x; keyword share of log ratio (\d+)%", IE)[1]
R("5.6, para 4", "7.47x = 2.02x (keyword universe) × 3.70x (estimated visits per ranking keyword)", "instrument_extra.py", "S",
  [("7.47x", dec_us[0]), ("2.02x", dec_us[1]), ("3.70x", dec_us[2])],
  f"my recomputation: {1610284 / 215577:.2f} = {58586 / 29000:.2f} x {(1610284 / 215577) / (58586 / 29000):.2f}; log share {math.log(58586 / 29000) / math.log(1610284 / 215577):.0%}")
R("5.6, para 4", "so the keyword universe accounts for about 35% of the divergence in log terms", "instrument_extra.py", "S", [("35%", dec_us[3])])
R("5.6, para 4", "it is 8.62x = 3.19x (keyword universe) × 2.70x (per keyword), and the keyword universe accounts for about 54%", "instrument_extra.py", "S",
  [("8.62x", dec_ww[0]), ("3.19x", dec_ww[1]), ("2.70x", dec_ww[2]), ("54%", dec_ww[3])],
  f"my recomputation: {1858297 / 215577:.2f} = {92300 / 28900:.2f} x {(1858297 / 215577) / (92300 / 28900):.2f}; log share {math.log(92300 / 28900) / math.log(1858297 / 215577):.0%}")
R("5.6, para 5", "Matching worldwide to worldwide gives 8.62x for October and 26.7x to 29.9x in the first two months", "none (arithmetic on Table 2)", "C",
  [("8.62x", r_wwww[3]), ("26.7x", r_wwww[0]), ("29.9x", r_wwww[1])])
R("5.6, para 5", "gives **9.17x** for October against the 7.5x unmatched", "none (arithmetic on Table 2)", "C", [("9.17x", r_usus[3]), ("7.5x", r_usww[3])])
R("5.6, para 5", "Applying the same share to July, August and September gives 31.8x, 33.3x and 12.5x", "none (arithmetic on Table 2)", "C",
  [("31.8x", r_usus[0]), ("33.3x", r_usus[1]), ("12.5x", r_usus[2])])
R("5.6, para 6", "the vendor ratio on estimated visits spans 0.20x to 7.24x (0.20x to 8.89x territory-matched)", "analyze.py", "S",
  [("0.20x", g(A, r"min ([\d.]+)x")), ("7.24x", g(A, r"max ([\d.]+)x")), ("0.20x", g(A, r"TERRITORY-MATCHED .*?min ([\d.]+)x")), ("8.89x", g(A, r"TERRITORY-MATCHED .*?max ([\d.]+)x"))])
R("5.6, para 6", "The vendors agree on which of two sections is larger in 60 of 66 pairs", "analyze.py", "S",
  [("60", g(A, r"(\d+) of \d+ pairs concordant")), ("66", g(A, r"\d+ of (\d+) pairs concordant"))])
rev = re.findall(r"ordered oppositely: .*?Ahrefs [\d,]+ vs [\d,]+ \(([\d.]+)x\); Semrush [\d,]+ vs [\d,]+ \(([\d.]+)x\); three or more times apart on one instrument", IE)
R("5.6, para 6", "within a factor of three (9 of 15 pairs); measured on one instrument alone, two pairs six to seven times apart were ordered the other way on the second",
  "instrument_extra.py", "S", [("9", g(IE, r"within 3x: (\d+) of")), ("15", g(IE, r"within 3x: \d+ of (\d+)")), ("2", len(rev)),
                               ("=six to seven", "=six to seven" if all(6 <= max(map(float, x)) < 8 for x in rev) else f"={rev}")],
  "reversed pairs three or more times apart on one instrument: " + "; ".join(f"{max(map(float, x))}x" for x in rev))
R("5.6, para 6", "can differ by a factor of five below to nearly nine above", "analyze.py", "S",
  [("5", 1 / float(g(A, r"min ([\d.]+)x"))), ("=nearly nine", "=nearly nine" if 8.5 <= float(g(A, r"TERRITORY-MATCHED .*?max ([\d.]+)x")) < 9 else "=no")], "1 / 0.20 and 8.89")
R("5.6, para 6", "Growth measured on the two instruments also differed, by a factor of 2.7 in one month", "instrument_extra.py", "S", [("2.7", max(map(float, gratio)))])

# ---- Section 6 (the review data are licensed and withheld; the scripts cannot run)
R("6, para 1", "It holds 47,485 Google reviews of 379 retail locations", "supplement_r10.py", "X",
  [("47,485", g(SR, r"review rows (\d+)")), ("379", g(SR, r"locations in the export (\d+)"))])
R("6, para 1", "of which 37,193 carry text, at 378 of the locations", "supplement_r10.py", "X",
  [("37,193", g(SR, r"with text (\d+);")), ("378", g(SR, r"with at least one text review (\d+)"))])
R("6, para 1", "The export holds between 1 and 201 reviews per location (median 145)", "supplement_r10.py", "X",
  [("1", g(SR, r"reviews per location min (\d+)")), ("201", g(SR, r"max (\d+);")), ("145", g(SR, r"median (\d+), max"))])
R("6, para 1", "at 26 locations, they name five different carriers", "supplement_r10.py", "X",
  [("26", g(SR, r"name a carrier (\d+)")), ("5", g(SR, r"naming (\d+) different carriers"))], "also needs the private 03_DATA/private/carrier_name_patterns.txt")
R("6, para 1", "a 42,994-node telecom taxonomy built by the author's clustering engine from 1,898,584 keywords", "supplement_r10.py", "X",
  [("42,994", g(SR, r"taxonomy nodes (\d+);")), ("1,898,584", g(SR, r"built from (\d+)"))], "also needs the private Telecom_keywords_full.csv.gz")
R("6, para 1", "Of the 37,193 reviews, 20,663 (55.6%) linked to at least one of 27,817 linkable labels, at 2.25 labels per linked review, and 1,008 labels were mentioned at least once",
  "analyze_reviews.py", "X", [("37,193", g(AR, r"reviews with text: (\d+)")), ("20,663", g(AR, r"at least one label: (\d+)")), ("55.6%", g(AR, r"at least one label: \d+ \(([\d.]+)%")),
                              ("27,817", g(AR, r"linkable labels: (\d+)")), ("2.25", g(AR, r"per linked review ([\d.]+)")), ("1,008", g(AR, r"at least one review: (\d+)"))])
R("6, para 2", "At the level of the taxonomy's 17 top-level branches", "supplement_r10.py", "X", [("17", g(SR, r"over (\d+) branches"))])
R("6, para 2", "+0.75 (bootstrap 95% interval over branches +0.44 to +0.90; p < 0.001, 17 branches; Figure 6b), and +0.47 (+0.01 to +0.78; p = 0.06)", "supplement_r10.py", "X",
  [("+0.75", g(SR, r"split attribution: ([+-][\d.]+)")), ("+0.44", g(SR, r"split attribution: [+-][\d.]+ \[95% ([+-][\d.]+),")), ("+0.90", g(SR, r"split attribution: [+-][\d.]+ \[95% [+-][\d.]+, ([+-][\d.]+)\]")),
   ("=p < 0.001", "=p < 0.001" if float(g(SR, r"split mentions: rho=[+-][\d.]+ p=([\d.e-]+)")) < 0.001 else "=no"),
   ("+0.47", g(SR, r"modal attribution: ([+-][\d.]+)")), ("+0.01", g(SR, r"modal attribution: [+-][\d.]+ \[95% ([+-][\d.]+),")), ("+0.78", g(SR, r"modal attribution: [+-][\d.]+ \[95% [+-][\d.]+, ([+-][\d.]+)\]")),
   ("0.06", g(SR, r"modal attribution: rho=[+-][\d.]+ p=([\d.]+)"))])
R("6, para 2", "An earlier computation gave +0.78", "analyze_reviews.py", "X", [("+0.78", g(AR, r"branch-level Spearman: rho=([+-][\d.]+)"))])
R("6, para 2", "carriers draw 66.8% of review mentions and 14.9% of search volume, devices 11.0% and 32.7%, broadband 4.0% and 18.1%", "supplement_r10.py", "X",
  [("66.8%", g(SR, r"Mobile & Wireless Carriers\s+([\d.]+)%\s+[\d.]+%$")), ("14.9%", g(SR, r"Mobile & Wireless Carriers\s+[\d.]+%\s+([\d.]+)%$")),
   ("11.0%", g(SR, r"Devices & Hardware\s+([\d.]+)%\s+[\d.]+%$")), ("32.7%", g(SR, r"Devices & Hardware\s+[\d.]+%\s+([\d.]+)%$")),
   ("4.0%", g(SR, r"Internet & Broadband \(ISP\)\s+([\d.]+)%\s+[\d.]+%$")), ("18.1%", g(SR, r"Internet & Broadband \(ISP\)\s+[\d.]+%\s+([\d.]+)%$"))])
R("6, para 2", "the rank correlation between review mentions and monthly volume is +0.19 (bootstrap 95% interval +0.12 to +0.25; Kendall's tau +0.13)", "analyze_reviews.py; supplement_r10.py", "X",
  [("+0.19", g(AR, r"rho=([+-][\d.]+) p=3.4e-09")), ("+0.12", g(SR, r"mentioned labels: [+-][\d.]+ \[95% ([+-][\d.]+),")),
   ("+0.25", g(SR, r"mentioned labels: [+-][\d.]+ \[95% [+-][\d.]+, ([+-][\d.]+)\]")), ("+0.13", g(AR, r"Kendall tau=([+-][\d.]+)"))])
R("6, para 2", "counting the 26,809 linkable labels that no review mentions as zero, it is +0.27 (+0.26 to +0.29); both p < 0.001", "supplement_r10.py", "X",
  [("26,809", int(g(SR, r"linkable labels: (\d+); mentioned")) - int(g(SR, r"; mentioned: (\d+)"))), ("+0.27", g(SR, r"all linkable labels: ([+-][\d.]+) \[")),
   ("+0.26", g(SR, r"all linkable labels: [+-][\d.]+ \[95% ([+-][\d.]+),")), ("+0.29", g(SR, r"all linkable labels: [+-][\d.]+ \[95% [+-][\d.]+, ([+-][\d.]+)\]"))],
  "the printed upper bound is +0.285, so +0.29 relies on rounding a value printed to three decimals")
R("6, para 2", "It is +0.28 (p < 0.001) among the 213 labels with at least twenty mentions, and +0.16 (p = 0.10) among the 106 labels mentioned at least twenty times in one- and two-star reviews",
  "analyze_reviews.py", "X", [("+0.28", g(AR, r">=20 mentions \(\d+\): rho=([+-][\d.]+)")), ("213", g(AR, r">=20 mentions \((\d+)\)")),
                              ("+0.16", g(AR, r"complaint labels .*?rho\(neg mentions, volume\)=([+-][\d.]+)")), ("0.10", g(AR, r"complaint labels .*? p=([\d.]+)$")),
                              ("106", g(AR, r"1-2 star reviews, (\d+)\)"))])
R("6, para 2", "Of the 1,008 labels, 367 (36.4%) carry under 1,000 monthly searches and 106 (10.5%) carry none", "analyze_reviews.py", "X",
  [("367", g(AR, r"<1,000 monthly volume: (\d+)")), ("36.4%", g(AR, r"<1,000 monthly volume: \d+ \(([\d.]+)%")), ("106", g(AR, r"ZERO monthly volume: (\d+)")),
   ("10.5%", g(AR, r"ZERO monthly volume: \d+ \(([\d.]+)%"))])
R("6, para 2", "the two label-level correlations are +0.16 and +0.26", "supplement_r10.py", "X",
  [("+0.16", g(SR, r"own \(non-nested\) volumes: mentioned labels ([+-][\d.]+)")), ("+0.26", g(SR, r"own \(non-nested\) volumes: .*all linkable labels ([+-][\d.]+)"))])
pa = re.findall(r"annotator \d: \{[^}]*\}; precision (\d+)/(\d+) = ([\d.]+)% \[Wilson 95% ([\d.]+)%, ([\d.]+)%\] excluding unclear; \d+/\d+ = ([\d.]+)% \[([\d.]+)%, ([\d.]+)%\]", LC)
A_prec = [float(x[2]) for x in pa[:2]] + [float(x[5]) for x in pa[:2]]
A_lo = [float(x[3]) for x in pa[:2]] + [float(x[6]) for x in pa[:2]]
A_hi = [float(x[4]) for x in pa[:2]] + [float(x[7]) for x in pa[:2]]
R("6, para 3", "judged 200 links drawn uniformly from the 46,517: 65% to 67% are correct (Wilson 95% intervals about 58% to 73%), and the two agree on 95.5% of the items (Cohen's kappa 0.90)",
  "r2_link_check.py (46,517: r2_link_sample.py)", "S", [("200", g(LC, r"\((\d+) sampled uniformly")), ("46,517", g(LS, r"links: (\d+)")),
                                                         ("65%", min(A_prec)), ("67%", max(A_prec)), ("58%", min(A_lo)), ("73%", max(A_hi)),
                                                         ("95.5%", g(LC, r"agreement: ([\d.]+)% of 200 items")), ("0.90", g(LC, r"of 200 items; Cohen's kappa ([\d.]+)"))],
  "46,517 is a fixed string in r2_link_check.py; it is computed only by r2_link_sample.py, which cannot run (its shipped output prints 46517); " + lc_note)
sw = [float(x) for x in re.findall(r"single-word labels: \d+/\d+ = ([\d.]+)%", LC)]
mw = [float(x) for x in re.findall(r"multi-word labels: \d+/\d+ = ([\d.]+)%", LC)]
R("6, para 3", "which are right about half the time", "r2_link_check.py", "S", [("=about half", "=about half" if all(45 <= x <= 55 for x in sw) else f"={sw}")], f"single-word labels {sw}")
R("6, para 3", "while multi-word labels are 95% to 96% right", "r2_link_check.py", "S", [("95%", min(mw)), ("96%", max(mw))], f"multi-word labels {mw}; 94.5% rounds half-up to 95%")
R("6, para 3", "the branch-level correlation is +0.91 (bootstrap 95% interval +0.74 to +0.98) with split attribution and +0.65 with modal attribution, the label-level correlation over mentioned labels is +0.24 (+0.16 to +0.33), and carriers still draw 56% of review mentions against 15% of search volume",
  "supplement_r10.py", "X", [("+0.91", g(SR, r"own volumes: split ([+-][\d.]+)")), ("+0.74", g(SR, r"own volumes: split [+-][\d.]+ \[95% ([+-][\d.]+),")),
                             ("+0.98", g(SR, r"own volumes: split [+-][\d.]+ \[95% [+-][\d.]+, ([+-][\d.]+)\]")), ("+0.65", g(SR, r"modal ([+-][\d.]+) \(p=0.0048\)")),
                             ("+0.24", g(SR, r"label-level Spearman: mentioned labels ([+-][\d.]+) \[")), ("+0.16", g(SR, r"label-level Spearman: mentioned labels [+-][\d.]+ \[95% ([+-][\d.]+),")),
                             ("+0.33", g(SR, r"label-level Spearman: mentioned labels [+-][\d.]+ \[95% [+-][\d.]+, ([+-][\d.]+)\]")),
                             ("56%", g(SR, r"Mobile & Wireless Carriers ([\d.]+)% of mentions")), ("15%", g(SR, r"Mobile & Wireless Carriers [\d.]+% of mentions, ([\d.]+)% of volume"))],
  "the printed lower bound is +0.735, so +0.74 relies on rounding a value printed to three decimals")
wl1, wh1 = wilson(924, 6620)
wl5, wh5 = wilson(564, 29225)
R("6, para 4", "Of 6,620 one- and two-star reviews, 924 (14.0%, Wilson 95% interval 13.1% to 14.8%) match a pattern for waiting", "analyze_reviews.py; supplement_r10.py", "X",
  [("6,620", g(AR, r"1-2 star reviews: (\d+)")), ("924", g(AR, r"mentioning waiting: (\d+)")), ("14.0%", g(AR, r"mentioning waiting: \d+ \(([\d.]+)%")),
   ("13.1%", g(SR, r"one- and two-star 924/6620 = [\d.]+% \[Wilson 95% ([\d.]+)%")), ("14.8%", g(SR, r"one- and two-star 924/6620 = [\d.]+% \[Wilson 95% [\d.]+%, ([\d.]+)%\]"))],
  f"my Wilson interval from the printed counts: {wl1:.1%} to {wh1:.1%}")
R("6, para 4", "against 1.9% (1.8% to 2.1%) of five-star reviews", "analyze_reviews.py; supplement_r10.py", "X",
  [("1.9%", g(AR, r"in 5-star reviews: ([\d.]+)%")), ("1.8%", g(SR, r"five-star 564/29225 = [\d.]+% \[([\d.]+)%")), ("2.1%", g(SR, r"five-star 564/29225 = [\d.]+% \[[\d.]+%, ([\d.]+)%\]"))],
  f"my Wilson interval from the printed counts: {wl5:.1%} to {wh5:.1%}")
pb = re.findall(r"annotator \d: \{[^}]*\}; precision (\d+)/(\d+) = ([\d.]+)% \[Wilson 95% [\d.]+%, [\d.]+%\] excluding unclear; \d+/\d+ = ([\d.]+)%", LC.split("== B.")[1])
B_prec = [float(x[2]) for x in pb[:2]] + [float(x[3]) for x in pb[:2]]
instore = [float(x) for x in re.findall(r"in store \d+/\d+ = ([\d.]+)%", LC)]
implied = [float(x) for x in re.findall(r"= ([\d.]+)%$", LC, re.M)]
R("6, para 4", "The same annotators judged 100 of the 924 matches: 83% to 85% are complaints about waiting (Cohen's kappa 0.93), and about nine in ten of those concern waiting in the store, so roughly 12% of one- and two-star reviews complain about a wait",
  "r2_link_check.py", "S", [("100", g(LC, r"\((\d+) sampled uniformly from the 924")), ("924", g(LC, r"uniformly from the (\d+) one- and two-star")),
                            ("83%", min(B_prec)), ("85%", max(B_prec)), ("0.93", g(LC, r"of 100 items; Cohen's kappa ([\d.]+)")),
                            ("=about nine in ten", "=about nine in ten" if all(85 <= x <= 95 for x in instore) else f"={instore}"),
                            ("12%", statistics.mean(implied[-2:]))], f"in store {instore}; implied shares {implied[-2:]}; " + lc_note)
R("6, para 4", 'The whole taxonomy, built from 1.9 million keywords, holds 11 labels containing "wait", with 622 searches a month between them', "supplement_r10.py", "X",
  [("1.9", int(g(SR, r"built from (\d+)")) / 1e6), ("11", g(SR, r"distinct such labels: (\d+)")), ("622", g(SR, r"their monthly volume: (\d+)"))])
R("6, para 4", "the one that reviews mention carries 12", "analyze_reviews.py", "X",
  [("1", g(AR, r"taxonomy\): (\d+) \|")), ("12", g(AR, r"total monthly volume on them: (\d+)"))])
R("6, para 4", "Eight labels name a remedy, appointments, queues or callbacks, with 13,170 searches a month between them, most of it for appointment reminders; the label for scheduling a store appointment carries none, and no label concerns check-in",
  "supplement_r10.py", "X", [("8", g(SR, r"queues or callbacks: (\d+) labels")), ("13,170", g(SR, r"queues or callbacks: \d+ labels, (\d+) searches")),
                             ("=most", "=most" if int(g(SR, r"Appointment Reminders: (\d+)")) / int(g(SR, r"queues or callbacks: \d+ labels, (\d+) searches")) > 0.5 else "=no"),
                             ("0", g(SR, r"Scheduling a Store Appointment for Tech Help: (\d+)")), ("0", g(SR, r"naming check-in: (\d+)"))])
R("6, Figure 6 caption", "37,193 Google reviews of 378 retail locations of major US telecom carriers, linked to a 42,994-node taxonomy", "analyze_reviews.py; supplement_r10.py", "X",
  [("37,193", g(AR, r"reviews with text: (\d+)")), ("378", g(AR, r"businesses: (\d+)")), ("42,994", g(SR, r"taxonomy nodes: (\d+)"))],
  "the shipped figure (fig9_reviews.png) prints 1,008 labels, +0.19 and +0.75; its script needs out/*.csv, not shipped")
R("6, Figure 6 caption", "Each marker is one of the 1,008 taxonomy labels mentioned in at least one review", "analyze_reviews.py", "X", [("1,008", g(AR, r"at least one review: (\d+)"))])
R("6, Figure 6 caption", "the nine largest of the 17 top-level branches", "supplement_r10.py", "X", [("17", g(SR, r"over (\d+) branches"))])
R("6, para 5", "exact-match links of which about two in three are correct", "r2_link_check.py", "S",
  [("=about two in three", "=about two in three" if all(62 <= x <= 71 for x in prec) else f"={prec}")])

# ---- Section 7
R("7.1", "youtube.com was the most-cited non-brand domain on all four Google views and ranked 28th on ChatGPT, 4th on Perplexity, 5th on Gemini and 9th on Copilot, and reddit.com was in the top three on every surface except Copilot (240th)",
  "cross_sector_sensitivity.py, project copy (pilot section not released; pilot exports withheld)", "X",
  [("1", max(int(x) for x in re.findall(r"\((?:search queries|prompts)\)\s+YouTube non-brand rank (\d+)", PIL))),
   ("28", g(PIL, r"ChatGPT\s+YouTube non-brand rank (\d+)")), ("4", g(PIL, r"Perplexity\s+YouTube non-brand rank (\d+)")),
   ("5", g(PIL, r"Gemini\s+YouTube non-brand rank (\d+)")), ("9", g(PIL, r"Copilot\s+YouTube non-brand rank (\d+)")),
   ("3", max(int(x) for x in re.findall(r"Reddit (\d+);", PIL) if int(x) != 240)), ("240", g(PIL, r"Copilot\s+YouTube non-brand rank \d+; Reddit (\d+)"))],
  "pilot_section_output.txt is a copy of the project script's output, not produced by any bundle script")
R("7.2", "109 companies, because Communication Services counts one issuer, Alphabet, through two share classes", "make_brand_radar_urls.py; design/cross_sector_companies.csv", "S+D",
  [("109", sum(int(x) for x in re.findall(r"'\w+': (\d+)", BR))), ("109", len(COMPANIES))], "companies per sector printed by make_brand_radar_urls.py: Communication Services " + g(BR, r"'xlc': (\d+)"))
R("7.2", "which reduce to 760 to 975 registrable domains; the 88 exports are analyzed", "section7_from_aggregates.py", "S",
  [("760", g(S7, r"registrable domains per export (\d+) to")), ("975", g(S7, r"registrable domains per export \d+ to (\d+)")), ("88", g(S7, r"(\d+) cells;"))],
  f"my recomputation from cross_sector_cells.csv: {q7['regdom']}")
R("7.2", "Summed over sectors it holds 20,389,967 answer records, from 18,763 (Utilities) to 7,766,466 (Consumer Discretionary)", "section7_from_aggregates.py", "S",
  [("20,389,967", g(S7, r"summed over sectors ([\d,]+);")), ("18,763", g(S7, r"range ([\d,]+) \(xlu\)")), ("7,766,466", g(S7, r"to ([\d,]+) \(xly\)"))],
  f"my sum of sector_answer_counts.csv: {q7['answers']:,}")
R("7.2", "(exports until 01:05, answer counts from 01:10)", "none (aggregates/sector_answer_counts.csv read times)", "D",
  [("=01:10", "=" + q7["read_first"].split()[1])], "the export end time 01:05 is not in a released file")
R("7.3", "In every one of the eleven sectors, the lowest of the four Google views gave video and community domains a larger share of citation incidences than the highest of ChatGPT, Copilot, Perplexity and Gemini",
  "section7_from_aggregates.py", "S", [("11", g(S7, r"exceeds the highest other surface: (\d+)/11"))], f"my recount: {q7['dom']}")
R("7.3", "the median share was 21.3% on the Google views (range 8.1% to 35.8%; 95% bootstrap interval over sectors 17.2% to 26.7%) against 2.1% on the other four (range 0.3% to 16.7%; interval 1.7% to 2.7%), and by surface 0.6% on Copilot, 0.9% on ChatGPT, 4.6% on Perplexity and 9.2% on Gemini",
  "section7_from_aggregates.py", "S", [("21.3%", g(S7, r"Google views median ([\d.]+)%")), ("8.1%", g(S7, r"Google views median [\d.]+% \(range ([\d.]+)%")),
                                      ("35.8%", g(S7, r"Google views median [\d.]+% \(range [\d.]+% to ([\d.]+)%")), ("17.2%", g(S7, r"Google ([\d.]+)% to [\d.]+%; other four")),
                                      ("26.7%", g(S7, r"Google [\d.]+% to ([\d.]+)%; other four")), ("2.1%", g(S7, r"other four median ([\d.]+)%")),
                                      ("0.3%", g(S7, r"other four median [\d.]+% \(range ([\d.]+)%")), ("16.7%", g(S7, r"other four median [\d.]+% \(range [\d.]+% to ([\d.]+)%")),
                                      ("1.7%", g(S7, r"other four ([\d.]+)% to [\d.]+%$")), ("2.7%", g(S7, r"other four [\d.]+% to ([\d.]+)%$")),
                                      ("0.6%", surf["copilot"]), ("0.9%", surf["chatgpt"]), ("4.6%", surf["perplexity"]), ("9.2%", surf["gemini"])], s7_note)
R("7.3", "the Google median is 24.6%", "section7_from_aggregates.py", "S", [("24.6%", g(S7, r"Google prompt views only: median ([\d.]+)%"))], f"my recomputation: {q7['prompts']:.1%}")
mr = dict(re.findall(r"^\s+(\w+)\s+median rank\s+(\d+);", S7, re.M))
R("7.3", "youtube.com was among the three most-cited domains other than the sector's own companies in 38 of the 44 sector-by-Google-view cells and in none of the 44 others; its median rank was 1 on AI Overviews, 2 on AI Mode, 7 on Perplexity and Gemini, 151 on ChatGPT and 161 on Copilot",
  "section7_from_aggregates.py", "S", [("38", g(S7, r"top three on Google views (\d+)/44")), ("0", g(S7, r"on the other four (\d+)/44")),
                                      ("1", mr["aio_searchqueries"]), ("1", mr["aio_prompts"]), ("2", mr["aimode_searchqueries"]), ("2", mr["aimode_prompts"]),
                                      ("7", mr["perplexity"]), ("7", mr["gemini"]), ("151", mr["chatgpt"]), ("161", mr["copilot"])],
  f"my recount: top three {q7['top3_g']}/44 and {q7['top3_o']}/44; median ranks {q7['mrank']}")
R("7.3", "without it, the medians are 12.7% and 1.6%, and the lowest Google view exceeds the highest other surface in 7 of 11 sectors", "section7_from_aggregates.py", "S",
  [("12.7%", g(S7, r"without YouTube: Google median ([\d.]+)%")), ("1.6%", g(S7, r"without YouTube: Google median [\d.]+%, other four ([\d.]+)%")), ("7", g(S7, r"highest other in (\d+)/11"))],
  f"my recomputation: {q7['noyt_g']:.1%}, {q7['noyt_o']:.1%}, {q7['noyt_dom']} of 11")
ot = {k: g(S7, rf"^\s+{k}\s+Google ([\d.]+)%; other four ([\d.]+)%; Copilot ([\d.]+)%$") for k in ("reference", "forum", "report_brands", "other_web")}
R("7.3", "the median reference share was 2.7% on the other four surfaces against 3.2% on the Google views, and forum sites 1.1% against 5.7%", "section7_from_aggregates.py", "S",
  [("2.7%", ot["reference"][1]), ("3.2%", ot["reference"][0]), ("1.1%", ot["forum"][1]), ("5.7%", ot["forum"][0])],
  f"my recomputation: reference {q7['reference'][1]:.1%}/{q7['reference'][0]:.1%}, forum {q7['forum'][1]:.1%}/{q7['forum'][0]:.1%}")
R("7.3", "the largest classified type was the sector's own company domains (median 14.1%)", "section7_from_aggregates.py", "S", [("14.1%", ot["report_brands"][1])])
R("7.3", "held a median 61% of incidences on the Google views and 72% on the other four (90% on Copilot)", "section7_from_aggregates.py", "S",
  [("61%", ot["other_web"][0]), ("72%", ot["other_web"][1]), ("90%", ot["other_web"][2])])
TYPES_SRC = rd(B / "ai_citation_cross_sector/scripts/cross_sector.py")
comm = set()
for t in ("video", "forum", "social", "user_publishing"):
    comm |= set(re.findall(r'"([\w.]+\.\w+)"', g(TYPES_SRC, rf'"{t}": \{{([^}}]*)\}}', 1)))
platforms = {d for d in comm if d != "twitter.com"}  # x.com and twitter.com are one platform
R("7.3", "the claim here is about the share going to seventeen named video and community platforms", "cross_sector.py (type list)", "C",
  [("17", len(platforms))], f"{len(comm)} domains, of which x.com and twitter.com are one platform")
var = {k: g(S7, rf"^\s+{k}\s+surface (\d+)%\s+sector (\d+)%$") for k in ("video_community", "news", "government", "report_brands")}
R("7.3", "Across the 88 cells, answer surface explains 77% of the variance of that share (bootstrap 95% interval over sectors 70% to 91%) and sector 14% (5% to 20%); for news (12% against 73%), government (26% against 49%) and the companies' own domains (40% against 45%)",
  "section7_from_aggregates.py", "S", [("88", g(S7, r"(\d+) cells;")), ("77%", var["video_community"][0]), ("70%", g(S7, r"bootstrap video_community\s+surface \[(\d+)%")),
                                      ("91%", g(S7, r"bootstrap video_community\s+surface \[\d+%, (\d+)%\]")), ("14%", var["video_community"][1]),
                                      ("5%", g(S7, r"bootstrap video_community\s+surface \[\d+%, \d+%\]\s+sector \[(\d+)%")),
                                      ("20%", g(S7, r"bootstrap video_community\s+surface \[\d+%, \d+%\]\s+sector \[\d+%, (\d+)%\]")),
                                      ("12%", var["news"][0]), ("73%", var["news"][1]), ("26%", var["government"][0]), ("49%", var["government"][1]),
                                      ("40%", var["report_brands"][0]), ("45%", var["report_brands"][1])],
  "my recomputation: " + ", ".join(f"{k} {a:.0%}/{b:.0%}" for k, (a, b) in q7["var"].items()))
jac = dict(re.findall(r"(\w+) ([\d.]+)", g(S7, r"^\s+aio_searchqueries 0[\d.]+, .*$", 0)))
R("7.3", "(mean pairwise Jaccard 0.36 to 0.40 across the 55 sector pairs) than on the other four (0.08 to 0.23)", "section7_from_aggregates.py", "S",
  [("0.36", min(float(jac[p]) for p in GOO)), ("0.40", max(float(jac[p]) for p in GOO)), ("55", g(S7, r"across the (\d+) sector pairs")),
   ("0.08", min(float(jac[p]) for p in OTH)), ("0.23", max(float(jac[p]) for p in OTH))],
  "my recomputation from the top-ten file: " + ", ".join(f"{p} {v:.2f}" for p, v in q7["jac"].items()))
c3 = {}
c3rows = [l for l in MT.split("\n\n")[0].splitlines()[2:]]
for line in c3rows:
    cells = [c.strip().rstrip("†") for c in line.strip().strip("|").split("|")]
    c3[cells[0]] = cells[1:]
chat_col = [c3[s][4] for s in ["Information Technology", "Health Care", "Financials", "Consumer Discretionary", "Communication Services", "Industrials",
                               "Consumer Staples", "Energy", "Utilities", "Real Estate", "Materials"]]
R("7.3", "ChatGPT, whose most-cited domain other than the sector's own companies was a search engine (Information Technology), the Food and Drug Administration (Health Care), a personal-finance publisher (Financials), a streaming guide (Consumer Discretionary), a Disney property (Communication Services), a graphics-card maker (Industrials, the ambiguous name described under Limits), reddit.com (Consumer Staples), the Securities and Exchange Commission (Energy, Utilities and Real Estate) and a paint maker (Materials)",
  "make_tables_sector_surface.py", "S", [("=google|fda.gov|nerdwallet|justwatch|go|nvidia|reddit|sec.gov|sec.gov|sec.gov|benjaminmoore", "=" + "|".join(chat_col))],
  "descriptions mapped to domains by me: search engine = google.com, personal-finance publisher = nerdwallet.com, streaming guide = justwatch.com, Disney property = go.com, graphics-card maker = nvidia.com, paint maker = benjaminmoore.com")
R("7.3", "with the company-property list its direction reversed on search queries (22.5% against 24.2%), and in no check did it approach significance (p = 0.23 to 0.63)",
  "cross_sector_sensitivity2.py (needs the raw exports)", "X", [("22.5%", g(CSS2, r"company properties\s+AI Overviews \(search queries\)\s+([\d.]+)% vs")),
                                                                ("24.2%", g(CSS2, r"company properties\s+AI Overviews \(search queries\)\s+[\d.]+% vs ([\d.]+)%")),
                                                                ("0.23", min(float(x) for x in re.findall(r"vs [\d.]+%, p ([\d.]+)", CSS2))),
                                                                ("0.63", max(float(x) for x in re.findall(r"vs [\d.]+%, p ([\d.]+)", CSS2)))])
R("7.3", "Sherwin-Williams holds 94% of Materials, Amazon 75% of Consumer Discretionary, Walmart 65% of Consumer Staples, Apple 62% of Information Technology and Uber 55% of Industrials",
  "cross_sector_sensitivity.py (needs the raw all-surface exports)", "X",
  [("94%", g(CSS, r"Materials\s+Sherwin-Williams\s+([\d.]+)%")), ("75%", g(CSS, r"Consumer Discretionary\s+Amazon\s+([\d.]+)%")),
   ("65%", g(CSS, r"Consumer Staples\s+Walmart\s+([\d.]+)%")), ("62%", g(CSS, r"Information Technology\s+Apple\s+([\d.]+)%")), ("55%", g(CSS, r"Industrials\s+Uber\s+([\d.]+)%"))])
c4 = {}
for line in MT.split("\n\n")[1].splitlines()[2:]:
    cells = [c.strip() for c in line.strip().strip("|").split("|")]
    c4[cells[0]] = (cells[1].split(", "), cells[2].split(", "))
chat3 = {d for v in c4.values() for d in v[1]}
R("7.3", "such as go.com, chase.com and mobil.com among ChatGPT's top three", "make_tables_sector_surface.py", "S",
  [("=yes", "=yes" if {"go†", "chase†", "mobil†"} <= chat3 else "=no")], "Table C4 ChatGPT column, marked as company properties")
R("7.4", "it held on AI Overviews (9 of 11 sectors on search queries, 8 of 11 on prompts) and not on AI Mode (2 of 11 on each)", "section7_from_aggregates.py", "S",
  [("9", g(S7, r"'aio_searchqueries': (\d+)")), ("8", g(S7, r"'aio_prompts': (\d+)")), ("2", g(S7, r"'aimode_searchqueries': (\d+)")), ("2", g(S7, r"'aimode_prompts': (\d+)"))],
  f"my recount from the aggregates: {q7['p1']}")
R("7.4", "(median 93% and 98% of its incidences on the two views)", "cross_sector_sensitivity2.py (needs the raw exports)", "X",
  [("93%", g(CSS2, r"AI Mode \(search queries\)\s+www.google.com (\d+)%")), ("98%", g(CSS2, r"AI Mode \(prompts\)\s+www.google.com (\d+)%"))])
R("7.4", "it would hold (9 of 11) if google.com, Google's answer surfaces citing Google's own pages, were set aside", "cross_sector_sensitivity.py (needs the raw exports)", "X",
  [("9", g(CSS, r"P1 with google.com set aside: .* both products (\d+)"))], f"my recount from the released top-ten file: {q7['p1_google_aside']} of 11")
R("7.4", "held on all three (11, 6 and 11 of 11)", "section7_from_aggregates.py", "S",
  [("11", g(S7, r"'chatgpt': (\d+)")), ("6", g(S7, r"'perplexity': (\d+)")), ("11", g(S7, r"'copilot': (\d+)"))], f"my recount: {q7['p2']}")
R("7.4", "it held in 3 of 11, and ChatGPT was a failing surface in all eight sectors where it did not hold", "section7_from_aggregates.py", "S",
  [("3", g(S7, r"every surface but Copilot (\d+)/11")), ("8", g(S7, r"ChatGPT fails in (\d+) of")), ("8", g(S7, r"ChatGPT fails in \d+ of the (\d+) others"))],
  f"my recount: {q7['p3']} of 11; ChatGPT failing in {q7['p3_chatgpt_fail']}")
p4 = re.findall(r"P4 (\w+): consumer ([\d.]+)% against other ([\d.]+)%; exact one-sided p ([\d.]+)", S7)
R("7.4", "held in direction (26.9% against 24.2% on search queries, 29.6% against 24.4% on prompts) and not beyond chance (exact one-sided permutation p = 0.27 and 0.21)",
  "section7_from_aggregates.py", "S", [("26.9%", p4[0][1]), ("24.2%", p4[0][2]), ("29.6%", p4[1][1]), ("24.4%", p4[1][2]), ("0.27", p4[0][3]), ("0.21", p4[1][3])],
  "my recomputation (exact over 252 splits): " + "; ".join(f"{p} {a:.1%} vs {b:.1%}, p {pp:.3f}" for p, (a, b, pp) in q7["p4"].items()))
R("7.5", "(Google median 21.5%, other four 3.3%; lowest Google view above the highest other surface in 11 of 11 sectors)", "cross_sector_sensitivity.py (needs the raw exports)", "X",
  [("21.5%", g(CSS, r"'Found in' instead of 'Cited in': Google median ([\d.]+)%")), ("3.3%", g(CSS, r"'Found in' instead of 'Cited in': Google median [\d.]+%, other four median ([\d.]+)%")),
   ("11", g(CSS, r"'Found in' instead of 'Cited in': .* in (\d+)/11 sectors"))])
R("7.5", "with the largest single host in place of summed hosts (22.0%, 2.4%, 11 of 11)", "cross_sector_sensitivity.py (needs the raw exports)", "X",
  [("22.0%", g(CSS, r"largest single host instead of summed hosts: Google median ([\d.]+)%")), ("2.4%", g(CSS, r"largest single host instead of summed hosts: Google median [\d.]+%, other four median ([\d.]+)%")),
   ("11", g(CSS, r"largest single host instead of summed hosts: .* in (\d+)/11 sectors"))])
R("7.5", "and with 64 properties of the sector's companies", "none (design/cross_sector_company_properties.csv)", "D", [("64", len(PROPS))])
R("7.5", "counted as company domains (19.8%, 2.1%, 10 of 11)", "cross_sector_sensitivity.py (needs the raw exports)", "X",
  [("19.8%", g(CSS, r"company properties counted as company domains: Google median ([\d.]+)%")), ("2.1%", g(CSS, r"company properties counted as company domains: Google median [\d.]+%, other four median ([\d.]+)%")),
   ("10", g(CSS, r"company properties counted as company domains: .* in (\d+)/11 sectors"))])
cs_line = g(CSS, r"^Communication Services, entered domains -> .*$", 0)
cs_pairs = re.findall(r"([\w ()]+?) ([\d.]+)% -> ([\d.]+)%", cs_line)
cs_g = [(float(a), float(b)) for nm, a, b in cs_pairs if nm.strip().startswith(("AI Overviews", "AI Mode"))]
R("7.5", "the Google views fall from 20.2% to 32.4% to 5.9% to 12.7%, and Gemini's 9.2% exceeds AI Mode on search queries", "cross_sector_sensitivity.py (needs the raw exports)", "X",
  [("20.2%", min(a for a, _ in cs_g)), ("32.4%", max(a for a, _ in cs_g)), ("5.9%", min(b for _, b in cs_g)), ("12.7%", max(b for _, b in cs_g)),
   ("9.2%", g(cs_line, r"Gemini [\d.]+% -> ([\d.]+)%", 1)),
   ("=yes", "=yes" if float(g(cs_line, r"Gemini [\d.]+% -> ([\d.]+)%", 1)) > float(g(cs_line, r"AI Mode \(search queries\) [\d.]+% -> ([\d.]+)%", 1)) else "=no")])
tr = {k: g(CSS, rf"first {k} export rows only: Google median ([\d.]+)%, other four median ([\d.]+)%") for k in ("100", "250", "500")}
R("7.5", "Restricting each export to its first 100, 250 or 500 rows gives Google medians of 30.6%, 26.3% and 23.3% against 3.0%, 2.6% and 2.3%", "cross_sector_sensitivity.py (needs the raw exports)", "X",
  [("30.6%", tr["100"][0]), ("26.3%", tr["250"][0]), ("23.3%", tr["500"][0]), ("3.0%", tr["100"][1]), ("2.6%", tr["250"][1]), ("2.3%", tr["500"][1])])
R("7.5", "while the ratio between the two groups stays near ten", "cross_sector_sensitivity.py (needs the raw exports); ratio: arithmetic", "X",
  [("=near ten", "=near ten" if all(9 <= float(a) / float(b) <= 11 for a, b in tr.values()) else "=no")],
  "ratios " + ", ".join(f"{float(a) / float(b):.1f}" for a, b in tr.values()))
trs = dict(re.findall(r"(\w+) ([\d.]+)%", g(S7, r"^\s+aio_searchqueries [\d.]+%, aio_prompts .*range of medians.*$", 0)))
R("7.5", "Ranks 501 to 1,000 carry a median 7.6% to 13.8% of each export's incidences", "section7_from_aggregates.py", "S",
  [("7.6%", min(float(trs[p]) for p in SURF)), ("13.8%", max(float(trs[p]) for p in SURF))],
  "my recomputation from cross_sector_cells.csv: " + f"{min(q7['trunc'].values()):.1%} to {max(q7['trunc'].values()):.1%}")
rtx = {p: g(S7, rf"^\s+{p}\s+video and community ([\d.]+)% -> ([\d.]+)%; YouTube rank (\d+) -> (\d+); top non-company (\S+) -> (\S+)$") for p in SURF if p != "chatgpt"}
R("7.6", "(video and community share 31.3% to 30.1% on AI Overviews search queries; YouTube's rank stayed 1 on AI Overviews and moved from 2 to 1 on AI Mode prompts), moved Perplexity from 6.2% to 5.5% and Gemini from 15.0% to 13.4%, and changed Copilot's top non-company domain from amazon.com to a flight-route site",
  "section7_from_aggregates.py", "S", [("31.3%", rtx["aio_searchqueries"][0]), ("30.1%", rtx["aio_searchqueries"][1]), ("1", rtx["aio_searchqueries"][3]), ("1", rtx["aio_prompts"][3]),
                                      ("2", rtx["aimode_prompts"][2]), ("1", rtx["aimode_prompts"][3]), ("6.2%", rtx["perplexity"][0]), ("5.5%", rtx["perplexity"][1]),
                                      ("15.0%", rtx["gemini"][0]), ("13.4%", rtx["gemini"][1]), ("=amazon.com", "=" + rtx["copilot"][4]),
                                      ("=a flight-route site", "=a flight-route site" if rtx["copilot"][5] == "flightconnections.com" else "=" + rtx["copilot"][5])])
R("7.6", "without Industrials the ChatGPT median is 0.8%, P2 holds on ChatGPT and Copilot in 10 of 10 sectors and on Perplexity in 6 of 10, and P3 holds in 3 of 10",
  "cross_sector_sensitivity.py; cross_sector_sensitivity2.py (need the raw exports)", "X",
  [("0.8%", g(CSS, r"ChatGPT without Industrials \(RTX\): comm\+video median ([\d.]+)%")), ("10", g(CSS2, r"P2 ChatGPT\s+(\d+)/10")), ("10", g(CSS2, r"P2 Copilot\s+(\d+)/10")),
   ("6", g(CSS2, r"P2 Perplexity\s+(\d+)/10")), ("3", g(CSS2, r"P3 (\d+)/10"))],
  f"my recomputation from the released aggregates: ChatGPT median {q7['noind_chatgpt']:.1%}; P2 {q7['noind_p2']}; P3 {q7['noind_p3']} of 10")
visa = [float(x) for x in re.findall(r"state.gov\+uscis.gov\+cbp.gov\+dhs.gov ([\d.]+)%", CSS)]
R("7.6", "four immigration and border domains of the US government hold up to 2.2% of a Financials surface's incidences", "cross_sector_sensitivity.py (needs the raw exports)", "X",
  [("4", len(g(CSS, r"(state.gov\+uscis.gov\+cbp.gov\+dhs.gov)", 1).split("+"))), ("2.2%", max(visa))])
R("7.6", "cells range from 860 to 18,381,848 incidences", "section7_from_aggregates.py", "S",
  [("860", g(S7, r"per cell ([\d,]+) to")), ("18,381,848", g(S7, r"per cell [\d,]+ to ([\d,]+)"))], f"my recomputation: {q7['cells']}")
R("7.6, last para", "give video and community domains about ten times the pooled median share of the other four surfaces, and more than twice Gemini's", "section7_from_aggregates.py (ratios: arithmetic)", "S",
  [("10", float(g(S7, r"Google views median ([\d.]+)%")) / float(g(S7, r"other four median ([\d.]+)%"))),
   ("=more than twice", "=more than twice" if float(g(S7, r"Google views median ([\d.]+)%")) / float(surf["gemini"]) > 2 else "=no")])
R("7, Figure 7 caption", "(nine companies in Communication Services)", "make_brand_radar_urls.py", "S", [("9", g(BR, r"'xlc': (\d+)"))])

# ---- Section 8, Table 5
derived = []
for d in DAYS:
    tot, b1, b2, b3_ = t5("Ranking positions, all", d), t5("Positions 1–3", d), t5("Positions 4–10", d), t5("Positions 11–20", d)
    if None in (tot, b1, b2, b3_):
        continue
    derived.append((T5["Positions 21–100 (derived)"][DAYS.index(d)], tot - b1 - b2 - b3_))
R("8, Table 5", "| Positions 21–100 (derived) | 1 | 255 | 314 | **n/r** | 242 | 250 | 70 | n/r |", "none (arithmetic on Table 5)", "C", derived, "total less the three reported bands, every full column")
R("8", "the section held 15,830 ranking positions, 1,874 of them in positions 1 to 3, with an estimated 51,800 monthly visits and nineteen referring domains", "none (Table 5, day 37)", "C",
  [("15,830", t5("Ranking positions, all", 37)), ("1,874", t5("Positions 1–3", 37)), ("51,800", t5("Estimated visits (Ahrefs)", 37)), ("19", t5("Live referring domains", 37))])
R("8", "By day 77 it held 43,980 positions across 441 URLs holding at least one position, ranked for 29,000 keywords in one instrument and 58,586 in the other, was recorded as a cited source in Google AI Overviews on 7,455 keywords, and appeared in 17,206 stored AI answers",
  "none (Table 5; Table 3; Section 5.2)", "C", [("43,980", t5("Ranking positions, all", 77)), ("441", t5("Pages holding a position", 77)),
                                               ("7,455", n(T3[3][1].split(" of ")[0])), ("17,206", t5("AI answers citing the section", 77))])
R("8", "the ten highest-traffic carry 22.8% of estimated visits and the top 50 carry 64.9%", "none (single-read file)", "D",
  [("22.8%", SINGLE["share of estimated visits carried by the ten highest-traffic URLs of the 441 holding a position"]),
   ("64.9%", SINGLE["share of estimated visits carried by the top 50 of the 441 URLs"])])
R("8", "Fifty of 441 is 11% of the pages", "none (arithmetic)", "C", [("11%", 100 * 50 / 441)])
R("8", "The section ranks in 105 countries, with 18.5% of Ahrefs-estimated visits from outside the US", "none (single-read file)", "D",
  [("105", SINGLE["countries in which the section ranks"]), ("18.5%", SINGLE["share of Ahrefs-estimated visits from outside the US"])])

# ---- Section 9
pages = dict((k, int(v)) for k, v in re.findall(r'\("([^"]+?) (?:hub|code page)", (\d+), (?:True|False)\)', FIGS))
R("9.1", "New York 474 answers, California 337, Texas 322, Florida 304, and the national hub 294. Each exceeds any individual code page: 214 Dallas 238, 786 Miami 228, 404 Atlanta 218",
  "make_figs_v4.py (Figure 8 literals)", "F", [("474", pages["New York"]), ("337", pages["California"]), ("322", pages["Texas"]), ("304", pages["Florida"]),
                                               ("294", pages["national"]), ("238", pages["214 (Dallas)"]), ("228", pages["786 (Miami)"]), ("218", pages["404 (Atlanta)"]),
                                               ("=yes", "=yes" if min(474, 337, 322, 304, 294) > 238 else "=no")], "dashboard reads; no data file")
per = {st: sum(r["location"] == st for r in CODES) for st in ("NY", "CA", "TX", "FL")}
R("9.1", "per code it lists, a state hub is cited less often than the most-cited code pages", "none (arithmetic; section_code_pages file)", "C",
  [("=yes", "=yes" if max(474 / per["NY"], 337 / per["CA"], 322 / per["TX"], 304 / per["FL"]) < 218 else "=no")],
  f"answers per listed code: NY {474 / per['NY']:.0f} ({per['NY']} codes), CA {337 / per['CA']:.0f}, TX {322 / per['TX']:.0f}, FL {304 / per['FL']:.0f}")
R("9.2", "Wikipedia, at 97, is co-cited in roughly 11,000 of the answers that cite the section. Two other national carriers of comparable authority are co-cited 9 times (Domain Rating 91) and 240 times (Domain Rating 87), against the section's 17,206",
  "none (single-read file; Table 5)", "D", [("11,000", SINGLE["answers citing the section that also cite wikipedia.org"].replace("about ", "")),
                                           ("9", SINGLE["answers citing the section that also cite a national carrier (Domain Rating 91)"]),
                                           ("240", SINGLE["answers citing the section that also cite a national carrier (Domain Rating 87)"]),
                                           ("17,206", t5("AI answers citing the section", 77))])

# ---- Section 10
R("10", "which with nineteen at day 37 implies about 841 at the end of September", "none (arithmetic)", "C", [("841", 19 + 917 - 95)])
R("10", "61.9% .info, 26.4% .asia, 10.2% .xyz", "make_figs_v4.py (Figure 4 literals)", "F", [("61.9%", fig3[0]), ("26.4%", fig3[1]), ("10.2%", fig3[2])])
R("10", "The second instrument indexes 80 referring domains for the subfolder, 88% from domains at Authority Score 0–10 and 75% on .xyz", "make_figs_v4.py (Figure 4 literals)", "F",
  [("80", 80 if "Semrush\\n80 domains" in FIGS else 0), ("75%", fig3[3])], "88% is a dashboard read in no file")
seq = [(0, 15), (15, 30), (30, 37), (37, 45), (45, 60), (60, 75)]
for r_, (a_, b_) in zip(T6, seq):
    rda, rdb = t5("Live referring domains", a_), t5("Live referring domains", b_)
    pa_, pb_ = t5("Ranking positions, all", a_), t5("Ranking positions, all", b_)
    rate = n(r_[4].split("/")[0])
    R(f"10.1, Table 6 ({r_[0]})", "| " + " | ".join(r_) + " |", "none (arithmetic on Table 5)", "C",
      [(r_[1].split(" to ")[0], rda), (r_[1].split(" to ")[1], rdb), (r_[2], rdb - rda), (r_[3], pb_ - pa_), (str(int(rate)), (pb_ - pa_) / (b_ - a_))])
R("10.1, Figure 9 caption", "day 6 (984 positions, 186 in 1–3) and day 67 (38,801 and 6,942)", "none (single-read file); make_figs_v4.py literals", "D+F",
  [("984", SINGLE["ranking positions at day 6"]), ("186", SINGLE["positions 1 to 3 at day 6"]), ("38,801", SINGLE["ranking positions at day 67"]),
   ("6,942", SINGLE["positions 1 to 3 at day 67"]), ("=yes", "=yes" if "984" in FIGS and "38801" in FIGS and "6942" in FIGS and "186" in FIGS else "=no")])
p75, p37, p45 = t5("Ranking positions, all", 75), t5("Ranking positions, all", 37), t5("Ranking positions, all", 45)
R("10.1", "Of the 43,302 positions held at day 75, 15,830 (36.6%) were held at day 37 and 27,472 (63.4%) were acquired after the network began arriving", "none (arithmetic on Table 5)", "C",
  [("43,302", p75), ("15,830", p37), ("36.6%", 100 * p37 / p75), ("27,472", p75 - p37), ("63.4%", 100 * (p75 - p37) / p75)])
R("10.1", "that share is itself bounded rather than exact: 53.1% to 63.4%", "none (arithmetic on Table 5: day 45 and day 37)", "C",
  [("53.1%", 100 * (p75 - p45) / p75), ("63.4%", 100 * (p75 - p37) / p75)])
a75, a30, a45 = t5("AI answers citing the section", 75), t5("AI answers citing the section", 30), t5("AI answers citing the section", 45)
R("10.1", "so the corresponding share is bounded 56.9% to 74.9%", "none (arithmetic on Table 5: day 45 and day 30)", "C",
  [("56.9%", 100 * (a75 - a45) / a75), ("74.9%", 100 * (a75 - a30) / a75)])
R("10.1", "The fastest clean interval, 768 a day across days 15 to 30, is 37% faster than the 562 a day of the arrival interval", "none (arithmetic on Table 6)", "C",
  [("37%", 100 * (768 / 562 - 1))])

# ---- Section 12
R("12", "2.0x on ranking keywords (3.2x worldwide) and 11.4x on referring domains", "none (arithmetic)", "C", [("2.0x", 58586 / 29000), ("3.2x", 92300 / 28900), ("11.4x", 913 / 80)])
R("12", "across twelve prefixes of the same domain the visits ratio runs from 0.20x to 7.24x (8.89x territory-matched)", "analyze.py", "S",
  [("0.20x", g(A, r"min ([\d.]+)x")), ("7.24x", g(A, r"max ([\d.]+)x")), ("8.89x", g(A, r"TERRITORY-MATCHED .*?max ([\d.]+)x"))])
R("12", "which differ by a factor that falls from 2.94 to 1.34", "none (arithmetic on Table 3)", "C", [("2.94", 138 / 47), ("1.34", 10018 / 7455)])
R("12", "The two instruments also disagree about growth, by a factor of 2.7 in one month, and the share of the divergence the keyword universe explains depends on the territory pairing (35% or 54%)",
  "instrument_extra.py", "S", [("2.7", max(map(float, gratio))), ("35%", dec_us[3]), ("54%", dec_ww[3])])
R("12", "between 53.1% and 63.4% of day-75 positions postdate its arrival", "none (arithmetic on Table 5)", "C", [("53.1%", 100 * (p75 - p45) / p75), ("63.4%", 100 * (p75 - p37) / p75)])

# ---- Section 13
R("13", "The example ships a 924-query demonstration over the 66 codes in its registry extract, at digest `f05ce279942be5f8`", "ufi freeze (ufi repository; not in the bundle)", "N", [("924", "-"), ("66", "-")])
R("13", "lock digest `7290a2235d8de05f`, locked 12 October 2026", "ufi parameter lock (ufi repository; not in the bundle)", "N", [("=7290a2235d8de05f", "-")])
R("13", "Every one of the 372 geographic codes in service received a page", "none (section_code_pages file)", "D", [("372", grp["geographic, in service"])])
ots_h = g(OTS, r"Bitcoin block height (\d+)", 1)
ots_ok = "MATCH" in g(OTS, r"-> (MATCH|MISMATCH)", 1)
ex_root = g(EXPL, r"merkle_root (\w+)", 1)
ex_time = g(EXPL, r"timestamp (\S+)", 1)
ots_root = g(OTS, r"as block explorers show it (\w+)", 1)
R("13", "the stamp is anchored in Bitcoin block 971,506, mined at 04:05 UTC on 15 October 2026", "none (framework_test_r1 .ots proof, read offline; block explorer)", "C",
  [("971,506", ots_h), ("=04:05 UTC on 15 October 2026", "=04:05 UTC on 15 October 2026" if ex_time.startswith("2026-10-15T04:05") else "=" + ex_time),
   ("=proof commits to the shipped manifest", "=proof commits to the shipped manifest" if ots_ok else "=no"),
   ("=merkle root in the proof equals the block's", "=merkle root in the proof equals the block's" if ex_root == ots_root else "=no")],
  f"merkle root {ots_root}; block time {ex_time}; the held-back R1 files themselves are not in the bundle")
R("13", "(14 of 88 exports, 44,463 answers)", "none (prompt-level exports withheld; no file in the bundle)", "N", [("14", "-"), ("44,463", "-")])
R("13", "was stamped with OpenTimestamps before any reading under it, in the same Bitcoin block", "none (the second-domain protocol and its proof are not in the bundle)", "N", [("=same block", "-")])
R("13.1", "Costco is one of the 109 companies of Section 7", "none (design/cross_sector_companies.csv)", "D",
  [("=yes", "=yes" if any(r["brand_name_used"] == "Costco" for r in COMPANIES) else "=no"), ("109", len(COMPANIES))])

# ---- Section 14
R("14", "which moved from 14,823 (9 October) to 17,206 (11 October) and 17,400 (12 October)", "none (Table 5; data/ahrefs file)", "D",
  [("14,823", t5("AI answers citing the section", 75)), ("17,206", t5("AI answers citing the section", 77)), ("17,400", AC["/local/area-codes/"]["ahrefs_ai_responses"])])
R("14", "the October run-rate had moved by about 3% (worldwide 1,910,867, US 1,659,636)", "none (single-read file; arithmetic)", "D+C",
  [("1,910,867", SINGLE["October run-rate visits on the Semrush re-read (worldwide)"]), ("1,659,636", SINGLE["October run-rate visits on the Semrush re-read (US)"]),
   ("3%", 100 * (1910867 / 1858297 - 1)), ("3%", 100 * (1659636 / 1610284 - 1))])
R("14", "of 173 numbers the paper quotes, 136 matched what the released scripts and data give, none differed, and 37 could not be checked", "08_REVIEW/.../checks/numbers_table.py", "S",
  [("173", g(NT, r"rows (\d+);")), ("136", g(NT, r"MATCH (\d+) \(")), ("0", g(NT, r"MISMATCH (\d+);")), ("37", g(NT, r"CANNOT RUN (\d+)"))],
  "numbers_table.py is a hand-written table of the earlier run's verdicts (on the 14 October bundle); it recomputes nothing")

# ---- Appendix A
R("Appendix A", "withdrew a 9.2x AI-answer comparison as a scope mismatch", "none (arithmetic)", "C", [("9.2x", 158100 / 17206)])
R("Appendix A", "corrected that bound from 13 times to a factor of 5.2", "none (arithmetic)", "C", [("13", (r_usww[1] - 1) / 2), ("5.2", math.sqrt(27.1))])
R("Appendix A", "branch agreement reported as +0.47 to +0.75 depending on how labels are attributed, replacing an earlier +0.78", "supplement_r10.py; analyze_reviews.py", "X",
  [("+0.47", g(SR, r"modal attribution: rho=([+-][\d.]+)")), ("+0.75", g(SR, r"split mentions: rho=([+-][\d.]+)")), ("+0.78", g(AR, r"branch-level Spearman: rho=([+-][\d.]+)"))])
R("Appendix A", "the taxonomy-wide count of waiting labels, 11 rather than one", "supplement_r10.py; analyze_reviews.py", "X",
  [("11", g(SR, r"distinct such labels: (\d+)")), ("1", g(AR, r"taxonomy\): (\d+) \|"))])
R("Appendix A", f"replaced a stale copy of Figure 5 whose panel showed {M}0.09 for the {M}0.11 the text reports", "make_figs_v4.py (Figure 5 title); analyze.py", "F+S",
  [(f"{M}0.11", g(FIGS, r"Spearman ρ = ([−-][\d.]+)", 1)), (f"{M}0.11", g(A, r"rho\(age, visits ratio\) = ([+-][\d.]+)"))])
R("Appendix A", "the count of works naming the vendor tools included three duplicates (456, not 459)", "vendor_reliance.py --offline", "S",
  [("3", g(VR, r"\((\d+) duplicates dropped\)")), ("456", g(VR, r"; (\d+) name at least one tool")), ("459", len(named_raw))], "459 = my count of named works before removing duplicate ids")

# ---- Appendix B
R("Appendix B", "about 0.22 when 30 of 66 entities have none", "ufi score (ufi repository; not in the bundle)", "N", [("0.22", "-")],
  "(30 + 1) / 2 tied rank normalized as (r - 1) / (n - 1) gives 0.223; the implementation is not in the bundle")
R("Appendix B", "On the released example these are 4/5 and 70.4%", "ufi cq (ufi repository; not in the bundle)", "N", [("=4/5", "-"), ("70.4%", "-")])

# ---- Appendix C: Tables C1 to C4 against the script outputs
_, C1, _ = md_table("*Table C1.")
c1s = {}
for line in g(S7, r"== Appendix C1:.*?\n((?:  .*\n)+)", 1).splitlines():
    nm = line.split()[0]
    c1s[nm] = re.findall(r"([\d.]+)% \(([\d.]+)%-([\d.]+)%\)", line)
names = {"AI Overviews, search queries": "aio_searchqueries", "AI Overviews, prompts": "aio_prompts", "AI Mode, search queries": "aimode_searchqueries",
         "AI Mode, prompts": "aimode_prompts", "ChatGPT": "chatgpt", "Perplexity": "perplexity", "Gemini": "gemini", "Copilot": "copilot"}
for r in C1:
    got = c1s[names[r[0]]]
    pairs = []
    for cell, (m_, lo_, hi_) in zip(r[1:], got):
        pm, plo, phi = re.match(r"([\d.]+)% \(([\d.]+)–([\d.]+)\)", cell).groups()
        pairs += [(pm, m_), (plo, lo_), (phi, hi_)]
    R(f"Appendix C, Table C1 ({r[0]})", "| " + " | ".join(r) + " |", "section7_from_aggregates.py", "S", pairs, "6 cells x (median, min, max)")
_, C2, _ = md_table("*Table C2.")
c2s = {}
for line in g(S7, r"== Appendix C2:.*?\n((?:  .*\n)+)", 1).splitlines():
    parts = line.split()
    c2s[parts[0]] = parts[1:]
sec_code = {"Information Technology": "xlk", "Health Care": "xlv", "Financials": "xlf", "Consumer Discretionary": "xly", "Communication Services": "xlc",
            "Industrials": "xli", "Consumer Staples": "xlp", "Energy": "xle", "Utilities": "xlu", "Real Estate": "xlre", "Materials": "xlb"}
for r in C2:
    R(f"Appendix C, Table C2 ({r[0]})", "| " + " | ".join(r) + " |", "section7_from_aggregates.py", "S", list(zip(r[1:], c2s[sec_code[r[0]]])), "8 cells, thousands")
_, C3, _ = md_table("*Table C3.")
c3m = {}
for line in MT.split("\n\n")[0].splitlines()[2:]:
    cells = [c.strip() for c in line.strip().strip("|").split("|")]
    c3m[cells[0]] = cells[1:]
for r in C3:
    R(f"Appendix C, Table C3 ({r[0]})", "| " + " | ".join(r) + " |", "make_tables_sector_surface.py", "S", [("=" + c, "=" + d) for c, d in zip(r[1:], c3m[r[0]])], "8 cells (domain names)")
_, C4, _ = md_table("*Table C4.")
c4m = {}
for line in MT.split("\n\n")[1].splitlines()[2:]:
    cells = [c.strip() for c in line.strip().strip("|").split("|")]
    c4m[cells[0]] = cells[1:]
for r in C4:
    R(f"Appendix C, Table C4 ({r[0]})", "| " + " | ".join(r) + " |", "make_tables_sector_surface.py", "S", [("=" + c, "=" + d) for c, d in zip(r[1:], c4m[r[0]])], "2 cells x 3 domains")
cs_google = [c.rstrip("†") for c in c3m["Communication Services"][:4]]
R("Appendix C, closing para", "the top source is youtube.com or google.com in 38 of the 44 sector-by-view cells, four of them Alphabet's own properties in Communication Services. On Perplexity and Gemini it is wikipedia.org or reddit.com in 15 of 22, on ChatGPT a government domain in 4 of 11 sectors, and on Copilot a retailer (walmart.com or amazon.com) in 6 of 11",
  "make_tables_sector_surface.py", "S", [("38", g(MT, r"youtube.com or google.com in (\d+) of")), ("44", g(MT, r"youtube.com or google.com in \d+ of (\d+)")),
                                         ("4", sum(c.endswith("†") for c in c3m["Communication Services"][:4])), ("15", g(MT, r"wikipedia.org or reddit.com in (\d+) of 22")),
                                         ("4", g(MT, r"a .gov domain in (\d+) of 11")), ("6", g(MT, r"walmart.com or amazon.com in (\d+) of 11"))])

# ---- Appendix D, Table D1
_, D1, d1line = md_table("*Table D1.")
D1 = {r[0]: r for r in D1}


def d1(metric):
    r = D1[metric]
    return "| " + " | ".join(r) + " |"


R("Appendix D, Table D1", d1("Stakes"), "vendor_reliance.py --offline", "S", [("456", g(VR, r"; (\d+) name at least one tool")), ("86%", g(VR, r"\((\d+)%\); two or more"))])
R("Appendix D, Table D1", d1("M1 visits ratio"), "arithmetic on Table 2", "C",
  [("7.5x", min(r_usww)), ("27.1x", max(r_usww)), ("8.6x", min(r_wwww)), ("29.9x", max(r_wwww)), ("9.2x", min(r_usus)), ("33.3x", max(r_usus))])
R("Appendix D, Table D1", d1("M1 growth agreement"), "instrument_extra.py", "S", [("0.95", gratio[0]), ("2.66", gratio[1]), ("1.37", gratio[2])])
R("Appendix D, Table D1", d1("M1 error bound"), "arithmetic on Table 2", "C", [("5.2", math.sqrt(27.1)), ("27.1x", r_usww[1])])
R("Appendix D, Table D1", d1("M1 decomposition"), "instrument_extra.py", "S", [("35%", dec_us[3]), ("54%", dec_ww[3])])
R("Appendix D, Table D1", d1("M1 cross-section"), "analyze.py", "S",
  [("0.20x", g(A, r"min ([\d.]+)x")), ("7.24x", g(A, r"max ([\d.]+)x")), ("8.89x", g(A, r"TERRITORY-MATCHED .*?max ([\d.]+)x")), ("1.01", g(A, r"median ([\d.]+), spread"))])
R("Appendix D, Table D1", d1("M1 age relationship"), "analyze.py", "S",
  [(f"{M}0.11", g(A, r"rho\(age, visits ratio\) = ([+-][\d.]+)")), (f"{M}0.64", g(A, r"CI \[([+-][\d.]+),")), ("+0.49", g(A, r"CI \[[+-][\d.]+, ([+-][\d.]+)\]")), ("0.73", g(A, r"permutation p = ([\d.]+)"))])
R("Appendix D, Table D1", d1("M1 ordering agreement"), "analyze.py; instrument_extra.py", "S",
  [("+0.94", g(A, r"ORDERING sections by visits: Spearman ([+-][\d.]+)")), ("+0.82", g(A, r"Kendall tau ([+-][\d.]+)")), ("60", g(A, r"(\d+) of \d+ pairs concordant")),
   ("66", g(A, r"\d+ of (\d+) pairs concordant")), ("51", b3), ("51", b3), ("9", g(IE, r"within 3x: (\d+) of")), ("15", g(IE, r"within 3x: \d+ of (\d+)"))])
R("Appendix D, Table D1", d1("M1 dispersion"), "instrument_extra.py", "S", [("1.13", g(IE, r"geometric mean ([\d.]+)x, geometric SD")), ("3.1", g(IE, r"geometric SD ([\d.]+);"))])
pcts = [100 * n(r[1].split(" of ")[0]) / n(r[1].split(" of ")[1]) for r in T3]
R("Appendix D, Table D1", d1("M1 AI Overview citation"), "arithmetic on Table 3", "C", [("12.6%", min(pcts)), ("20.0%", max(pcts))])
R("Appendix D, Table D1", d1("M2 link rate"), "analyze_reviews.py", "X", [("55.6%", g(AR, r"at least one label: \d+ \(([\d.]+)%")), ("2.25", g(AR, r"per linked review ([\d.]+)"))])
R("Appendix D, Table D1", d1("M2 label agreement"), "analyze_reviews.py; supplement_r10.py", "X",
  [("+0.19", g(AR, r"rho=([+-][\d.]+) p=3.4e-09")), ("+0.27", g(SR, r"unmentioned = 0\): ([+-][\d.]+)"))])
R("Appendix D, Table D1", d1("M2 branch agreement"), "supplement_r10.py", "X",
  [("+0.47", g(SR, r"modal attribution: rho=([+-][\d.]+)")), ("+0.75", g(SR, r"split mentions: rho=([+-][\d.]+)"))])
R("Appendix D, Table D1", d1("M2 complaint rate"), "analyze_reviews.py", "X", [("14.0%", g(AR, r"mentioning waiting: \d+ \(([\d.]+)%")), ("1.9%", g(AR, r"in 5-star reviews: ([\d.]+)%"))])
R("Appendix D, Table D1", d1("M2 link precision"), "r2_link_check.py", "S",
  [("65%", min(A_prec)), ("67%", max(A_prec)), ("0.90", g(LC, r"of 200 items; Cohen's kappa ([\d.]+)")), ("=about 50%", "=about 50%" if all(45 <= x <= 55 for x in sw) else f"={sw}"), ("95%", min(mw)), ("96%", max(mw))],
  f"single-word {sw} (paper: 'about 50%')")
R("Appendix D, Table D1", d1("M2 waiting-match precision"), "r2_link_check.py", "S",
  [("83%", min(B_prec)), ("85%", max(B_prec)), ("0.93", g(LC, r"of 100 items; Cohen's kappa ([\d.]+)")), ("90%", statistics.mean(instore))], f"in store {instore}")
R("Appendix D, Table D1", d1("M3 surface contrast"), "section7_from_aggregates.py (table names cross_sector_sensitivity.py)", "S",
  [("21.3%", g(S7, r"Google views median ([\d.]+)%")), ("17.2", g(S7, r"Google ([\d.]+)% to [\d.]+%; other four")), ("26.7", g(S7, r"Google [\d.]+% to ([\d.]+)%; other four")),
   ("2.1%", g(S7, r"other four median ([\d.]+)%")), ("1.7", g(S7, r"other four ([\d.]+)% to [\d.]+%$")), ("2.7", g(S7, r"other four [\d.]+% to ([\d.]+)%$"))],
  "the shipped cross_sector_sensitivity_output.txt prints the same values")
R("Appendix D, Table D1", d1("M3 every-sector dominance"), "section7_from_aggregates.py (table names cross_sector_sensitivity.py)", "S",
  [("11", g(S7, r"exceeds the highest other surface: (\d+)/11"))])
R("Appendix D, Table D1", d1("M3 cross-sector overlap"), "section7_from_aggregates.py (table names cross_sector.py)", "S",
  [("0.36", min(float(jac[p]) for p in GOO)), ("0.40", max(float(jac[p]) for p in GOO)), ("0.08", min(float(jac[p]) for p in OTH)), ("0.23", max(float(jac[p]) for p in OTH))])
R("Appendix D, Table D1", d1("M3 variance decomposition"), "section7_from_aggregates.py (table names cross_sector_sensitivity2.py)", "S",
  [("77%", var["video_community"][0]), ("14%", var["video_community"][1])])
R("Appendix D, Table D1", d1("M3 predictions"), "section7_from_aggregates.py (table names cross_sector.py)", "S", [("=1 held, 1 direction only, 2 failed", tally(S7))])
R("Appendix D, Table D1", d1("Schema pass rate"), "ufi cq (not in the bundle)", "N", [("=4/5", "-")])
R("Appendix D, Table D1", d1("Instance coverage rate"), "ufi cq (not in the bundle)", "N", [("70.4%", "-")])

# ===================================================================================================== output
cnt = {}
for r in ROWS:
    k = r["status"].split(":")[0]
    cnt[k] = cnt.get(k, 0) + 1
nnum = {}
for r in ROWS:
    k = r["status"].split(":")[0]
    nnum[k] = nnum.get(k, 0) + len(r["paper"].split("; "))
with OUT_TSV.open("w", newline="", encoding="utf-8") as f:
    w = csv.writer(f, delimiter="\t")
    w.writerow(["#", "section", "line", "quote", "script", "basis", "paper", "obtained", "status", "note"])
    for i, r in enumerate(ROWS, 1):
        w.writerow([i, r["sec"], r["line"], r["quote"], r["script"], r["basis"], r["paper"], r["got"], r["status"], r["note"]])


def esc(s):
    return s.replace("|", "\\|").replace("\n", " ")


out = ["| # | Where (section; manuscript line) | Quoted in the paper | Script (basis) | Paper value(s) | Obtained | Status | Note |",
       "|---|---|---|---|---|---|---|---|"]
for i, r in enumerate(ROWS, 1):
    q = r["quote"] if len(r["quote"]) <= 160 else r["quote"][:157] + "..."
    out.append(f"| {i} | {esc(r['sec'])}; l. {r['line']} | {esc(q)} | {esc(r['script'])} ({r['basis']}) | {esc(r['paper'])} | {esc(r['got'])} | {esc(r['status'])} | {esc(r['note'])} |")
OUT_MD.write_text("\n".join(out) + "\n", encoding="utf-8")
print(f"rows {len(ROWS)}: " + ", ".join(f"{k} {v}" for k, v in sorted(cnt.items())))
print(f"individual values: " + ", ".join(f"{k} {v}" for k, v in sorted(nnum.items())))
by_basis = {}
for r in ROWS:
    k = (r["basis"], r["status"].split(":")[0])
    by_basis[k] = by_basis.get(k, 0) + len(r["paper"].split("; "))
print("values by basis and status: " + ", ".join(f"{b}/{s} {v}" for (b, s), v in sorted(by_basis.items())))
for i, r in enumerate(ROWS, 1):
    if r["status"].startswith("MISMATCH") or "DIFFERS" in r["note"]:
        print(f"  #{i} {r['sec']}: {r['status']} {r['note']}")


==> anc/08_REVIEW/reproduction_v5.2_run2_2026-10-15/checks/coverage.py <==
"""Reproducer's own bookkeeping: which numeric tokens of the manuscript lie outside every quote checked in
numbers_table.tsv. Prints, per manuscript line, the numbers not covered, skipping the reference list.
Usage: python3 -I coverage.py <manuscript_v50.md> <numbers_table.tsv>
"""
import csv
import re
import sys

ms = open(sys.argv[1], encoding="utf-8").read().split("\n")
rows = list(csv.DictReader(open(sys.argv[2], encoding="utf-8"), delimiter="\t"))
NUM = re.compile(r"[−+-]?\d[\d,]*(?:\.\d+)?")
ref_start = next(i for i, line in enumerate(ms) if line.startswith("## References"))
ref_end = next(i for i, line in enumerate(ms) if line.startswith("## Appendix A"))
covered = {}
for r in rows:
    for ln in r["line"].split(","):
        covered.setdefault(int(ln), []).append(re.sub(r"\s+", " ", r["quote"]))
for i, line in enumerate(ms, 1):
    if ref_start < i <= ref_end or not line.strip():
        continue
    text = re.sub(r"\s+", " ", line)
    spans = []
    for q in covered.get(i, []):
        start = 0
        while True:
            k = text.find(q, start)
            if k < 0:
                break
            spans.append((k, k + len(q)))
            start = k + 1
    out = []
    for m in NUM.finditer(text):
        if not any(a <= m.start() and m.end() <= b for a, b in spans):
            out.append(m.group())
    if out:
        print(f"{i}: {' '.join(out)}")


==> anc/08_REVIEW/reproduction_v5.2_run2_2026-10-15/checks/logrun.sh <==
#!/bin/bash
# logrun.sh: run one shell command, appending the command, its working directory,
# start time, exit code and a short output tail to the command log.
# Usage: logrun.sh <workdir> <command string>
W=/private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/repro52_run2_20261015_011513
LOG="$W/log/command_log.txt"
DIR="$1"; shift
CMD="$*"
TS=$(date '+%Y-%m-%d %H:%M:%S')
OUT=$(mktemp "$W/log/out.XXXXXX")
{
  echo "----"
  echo "[$TS] cwd: ${DIR/#$W/\$W}"
  echo "\$ ${CMD//$W/\$W}"
} >> "$LOG"
( cd "$DIR" && bash -c "$CMD" ) > "$OUT" 2>&1
RC=$?
echo "exit: $RC" >> "$LOG"
cat "$OUT"
echo "[logrun exit code: $RC]"
rm -f "$OUT"
exit $RC


==> anc/08_REVIEW/reproduction_v5.2_run2_2026-10-15/checks/ots_parse.py <==
"""Offline reading of an OpenTimestamps proof (.ots), without the ots client (not installed here).

Usage: python3 -I ots_parse.py <file.ots> <stamped file>

Checks that the proof's file digest equals the SHA-256 of the stamped file, walks the timestamp tree executing
each operation (append, prepend, sha256, sha1, ripemd160, keccak256, reverse, hexlify), and prints every
attestation with the commitment reached there. For a Bitcoin attestation the commitment is the block's merkle
root in internal byte order; block explorers show the byte-reversed hex, so both are printed.
This verifies the structure and the claimed height offline; it cannot confirm that the merkle root belongs to
that block without a copy of the block header.
"""
import hashlib
import sys

MAGIC = b"\x00OpenTimestamps\x00\x00Proof\x00\xbf\x89\xe2\xe8\x84\xe8\x92\x94"
BTC = bytes.fromhex("0588960d73d71901")
PENDING = bytes.fromhex("83dfe30d2ef90c8e")
LTC = bytes.fromhex("06869a0d73d71b45")
ETH = bytes.fromhex("30fe8087b5c7ead7")


class R:
    def __init__(self, b):
        self.b, self.i = b, 0

    def byte(self):
        v = self.b[self.i]
        self.i += 1
        return v

    def bytes(self, n):
        v = self.b[self.i:self.i + n]
        if len(v) != n:
            raise ValueError("truncated")
        self.i += n
        return v

    def varuint(self):
        v, s = 0, 0
        while True:
            c = self.byte()
            v |= (c & 0x7F) << s
            if not c & 0x80:
                return v
            s += 7

    def varbytes(self):
        return self.bytes(self.varuint())


def keccak256(_):
    raise NotImplementedError("keccak256 op not supported offline here")


def apply(tag, arg, msg):
    if tag == 0xF0:
        return msg + arg
    if tag == 0xF1:
        return arg + msg
    if tag == 0xF2:
        return msg[::-1]
    if tag == 0xF3:
        return msg.hex().encode()
    if tag == 0x08:
        return hashlib.sha256(msg).digest()
    if tag == 0x02:
        return hashlib.sha1(msg).digest()
    if tag == 0x03:
        return hashlib.new("ripemd160", msg).digest()
    if tag == 0x67:
        return keccak256(msg)
    raise ValueError(f"unknown op tag {tag:#x}")


def walk(r, msg, depth, out):
    # A timestamp is: (0xff item)* item, where item is an attestation (0x00 ...) or an op followed by a timestamp.
    while True:
        tag = r.byte()
        last = tag != 0xFF
        if not last:
            tag = r.byte()
        if tag == 0x00:
            atag = r.bytes(8)
            payload = r.varbytes()
            p = R(payload)
            if atag == BTC:
                out.append(("bitcoin", p.varuint(), msg))
            elif atag == LTC:
                out.append(("litecoin", p.varuint(), msg))
            elif atag == PENDING:
                out.append(("pending", p.varbytes().decode("utf-8", "replace"), msg))
            elif atag == ETH:
                out.append(("ethereum", p.varuint(), msg))
            else:
                out.append(("unknown:" + atag.hex(), payload.hex(), msg))
        else:
            arg = r.varbytes() if tag in (0xF0, 0xF1) else b""
            walk(r, apply(tag, arg, msg), depth + 1, out)
        if last:
            return


def main(ots_path, stamped_path):
    b = open(ots_path, "rb").read()
    r = R(b)
    if r.bytes(len(MAGIC)) != MAGIC:
        raise SystemExit("not an OpenTimestamps proof (bad magic)")
    version = r.varuint()
    file_op = r.byte()
    if file_op != 0x08:
        raise SystemExit(f"file hash op {file_op:#x} is not SHA-256")
    digest = r.bytes(32)
    actual = hashlib.sha256(open(stamped_path, "rb").read()).digest()
    print(f"proof version {version}; file hash SHA-256 {digest.hex()}")
    print(f"SHA-256 of {stamped_path.split('/')[-1]}: {actual.hex()}  -> {'MATCH' if digest == actual else 'MISMATCH'}")
    out = []
    walk(r, digest, 0, out)
    print(f"bytes read {r.i} of {len(b)}")
    for kind, val, msg in out:
        if kind == "bitcoin":
            print(f"attestation: Bitcoin block height {val}; merkle root (internal order) {msg.hex()}; "
                  f"as block explorers show it {msg[::-1].hex()}")
        else:
            print(f"attestation: {kind} {val}; commitment {msg.hex()}")


if __name__ == "__main__":
    main(sys.argv[1], sys.argv[2])


==> anc/08_REVIEW/reproduction_v5.2_run2_2026-10-15/checks/pdfdiff_bytes.py <==
"""Compare two PDF files byte for byte and describe every differing region.

Usage: python3 -I pdfdiff_bytes.py <a.pdf> <b.pdf>

Prints the size of each file, the number of differing bytes (when sizes are equal), and for
each contiguous run of differing bytes the surrounding text from both files, so that a
difference confined to metadata (for example /CreationDate) can be told apart from a
difference in page content. If the only differences are inside /CreationDate (or /ModDate)
strings, the script says so explicitly.
"""
import re
import sys


def main(a_path, b_path):
    a = open(a_path, "rb").read()
    b = open(b_path, "rb").read()
    print(f"{a_path}: {len(a)} bytes")
    print(f"{b_path}: {len(b)} bytes")
    if a == b:
        print("IDENTICAL")
        return
    if len(a) != len(b):
        print("sizes differ: not a metadata-only difference of equal length")
    n = min(len(a), len(b))
    runs, i = [], 0
    while i < n:
        if a[i] != b[i]:
            j = i
            while j < n and a[j] != b[j]:
                j += 1
            runs.append((i, j))
            i = j
        else:
            i += 1
    print(f"differing runs (over the common length): {len(runs)}")
    date_re = re.compile(rb"/(CreationDate|ModDate) \(D:[0-9]{14}[^)]*\)")
    spans_a = [(m.start(), m.end()) for m in date_re.finditer(a)]
    only_dates = len(a) == len(b)
    for s, e in runs[:20]:
        ctx_a = a[max(0, s - 40):e + 40]
        ctx_b = b[max(0, s - 40):e + 40]
        print(f"  bytes {s}..{e}:")
        print(f"    a: {ctx_a!r}")
        print(f"    b: {ctx_b!r}")
        if not any(ds <= s and e <= de for ds, de in spans_a):
            only_dates = False
    if only_dates:
        print("RESULT: the files differ only inside /CreationDate or /ModDate strings (metadata timestamp)")
    else:
        print("RESULT: the files differ outside the PDF date metadata")


if __name__ == "__main__":
    main(sys.argv[1], sys.argv[2])


==> anc/08_REVIEW/reproduction_v5.2_run2_2026-10-15/checks/run_edit_scripts.sh <==
#!/bin/bash
# Attempt every edit_v*.py change-record script, each in its own disposable copy of the pristine bundle,
# exactly as a reader would run it (python3 <script> from the bundle's top folder), and report the exit code,
# the last line of its output, and whether it changed any file (sha256 of every file before and after).
W=/private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/repro52_run2_20261015_011513
P="$W/pristine/User_First_Intelligence_v5.2_2026-10-15_source"
R="$W/edit_runs"
mkdir -p "$R"
for f in $(cd "$P" && ls edit_v*.py | sort -V); do
  s="${f%.py}"
  d="$R/$s"
  rm -rf "$d"; mkdir -p "$d"
  cp -Rp "$P" "$d/"
  b="$d/User_First_Intelligence_v5.2_2026-10-15_source"
  (cd "$d" && find . -type f -print0 | sort -z | xargs -0 shasum -a 256) > "$d/before.sha"
  (cd "$b" && python3 "$f" > "$d/stdout.txt" 2> "$d/stderr.txt"); rc=$?
  (cd "$d" && find . -type f ! -name before.sha ! -name after.sha ! -name stdout.txt ! -name stderr.txt -print0 | sort -z | xargs -0 shasum -a 256) > "$d/after.sha"
  changed=$(diff <(grep -v -e ' ./before.sha$' -e ' ./stdout.txt$' -e ' ./stderr.txt$' "$d/before.sha") "$d/after.sha" | grep -c '^[<>]')
  last=$(cat "$d/stdout.txt" "$d/stderr.txt" | tail -1 | cut -c1-200)
  echo "$f | exit $rc | changed-file lines in sha diff: $changed | last line: $last"
done


==> anc/08_REVIEW/reproduction_v5.2_run2_2026-10-15/checks/single_reads_coverage.py <==
"""Reproducer's own check: single dashboard reads the manuscript quotes, and whether each appears in a released
data file of the bundle (CSV, JSON or TXT data, excluding script outputs, the literature search and the earlier
reproduction). README.txt says single_reads_2026-10.csv holds "every single dashboard read the paper quotes";
Appendix A says version 5.2 "released every single dashboard read the paper quotes as a data file".
Usage: python3 -I single_reads_coverage.py <bundle dir>
"""
import re
import sys
from pathlib import Path

B = Path(sys.argv[1])
ms = (B / "manuscript_v50.md").read_text(encoding="utf-8")
data_files = [p for p in B.rglob("*") if p.is_file() and p.suffix in (".csv", ".json", ".txt")
              and not any(x in p.parts for x in ("08_REVIEW", "literature", "framework_test_r1"))
              and "_output" not in p.name and p.name not in ("arxiv_abstract.txt", "raw_exports_SHA1SUMS.txt")]
texts = {p.relative_to(B).as_posix(): p.read_text(encoding="utf-8", errors="replace") for p in data_files}
figs = (B / "make_figs_v4.py").read_text(encoding="utf-8")

# (what, how it is quoted in the paper, patterns that would count as the value in a data file)
READS = [
    ("Ahrefs Domain Rating of the domain", "an Ahrefs Domain Rating of 90", [r"\b90\b.*domain rating|domain rating.*\b90\b"]),
    ("Semrush Authority Score of the domain", "a Semrush Authority Score of 86", [r"authority score.*\b86\b|\b86\b.*authority score"]),
    ("Ahrefs ranking keywords, 11 Oct", "Ahrefs reports 29,000 for all locations", [r"\b29,?000\b"]),
    ("Semrush US ranking keywords, 10 Oct", "Semrush 58,586 for the US database", [r"\b58,?586\b"]),
    ("Semrush worldwide ranking keywords, 12 Oct", "is 92.3K", [r"\b92\.3K\b", r"\b92,?300\b"]),
    ("Semrush referring domains, 11 Oct", "indexes 80 for the subfolder", [r"semrush.*\b80\b.*referring|referring.*\b80\b"]),
    ("Ahrefs TLD composition", "Ahrefs puts 61.9% on .info, 26.4% on .asia and 10.2% on .xyz", [r"61\.9", r"26\.4%"]),
    ("Semrush TLD and Authority Score composition", "Semrush puts 75% on .xyz and 88% at Authority Score 0 to 10", [r"\b88%"]),
    ("Ahrefs new and lost referring domains, September", "917 new against 95 lost", [r"917 new", r"\b95 lost"]),
    ("Brand Radar answers citing each hub and code page", "New York 474 answers, California 337", [r"\b474\b.*(new york|hub)|(new york|hub).*\b474\b"]),
    ("Domain Ratings of the incumbent pages", "Domain Rating 13 to 83", [r"\b13\b.*\b83\b"]),
    ("Domain Rating of Wikipedia", "Wikipedia, at 97", [r"wikipedia.*\b97\b"]),
    ("URL Rating of linking pages", "every linking page at URL Rating below 10", [r"url rating"]),
    ("reported searches of the lowest-traffic keywords", "40 to 170 reported searches", [r"\b40\b.*\b170\b"]),
]
print(f"released data files searched: {len(texts)}")
for what, quote, pats in READS:
    assert quote in ms, quote
    hits = [f for f, t in texts.items() if any(re.search(p, t, re.I) for p in pats)]
    in_fig = "yes" if any(re.search(p, figs, re.I) for p in pats) or (what.startswith("Brand Radar") and "474" in figs) \
        or (what == "Ahrefs TLD composition" and "61.9" in figs) else "no"
    print(f"{what:55s} | paper: '{quote}' | in a released data file: {', '.join(hits) if hits else 'NO'} | literal in make_figs_v4.py: {in_fig}")


==> anc/08_REVIEW/reproduction_v5.2_run2_2026-10-15/checks/tally.py <==
"""Reproducer's own bookkeeping: tallies of numbers_table.tsv by status and basis, counting numeric values
(a number with an optional sign, x or %) apart from text values (domain names, qualitative phrases).
Usage: python3 -I tally.py <numbers_table.tsv>
"""
import csv
import re
import sys
from collections import Counter

rows = list(csv.DictReader(open(sys.argv[1], encoding="utf-8"), delimiter="\t"))
NUMERIC = re.compile(r"^[−+-]?[\d,]+(\.\d+)?[x%]?$")
by_status_rows = Counter(r["status"].split(":")[0] for r in rows)
num, txt = Counter(), Counter()
num_basis = Counter()
for r in rows:
    st = r["status"].split(":")[0]
    for v in r["paper"].split("; "):
        if NUMERIC.match(v.strip()):
            num[st] += 1
            num_basis[(r["basis"], st)] += 1
        else:
            txt[st] += 1
print(f"checks (rows): {len(rows)}; " + ", ".join(f"{k} {v}" for k, v in sorted(by_status_rows.items())))
print(f"numeric values: {sum(num.values())}; " + ", ".join(f"{k} {v}" for k, v in sorted(num.items())))
print(f"text values (domain names, qualitative phrases): {sum(txt.values())}; " + ", ".join(f"{k} {v}" for k, v in sorted(txt.items())))
print("numeric values by basis: " + ", ".join(f"{b} {s} {v}" for (b, s), v in sorted(num_basis.items())))
s_scripts = Counter()
for r in rows:
    if r["basis"].startswith("S") or r["basis"] in ("F+S",):
        for sc in re.findall(r"[\w./-]+\.py|vendor_reliance|numbers_table", r["script"]):
            s_scripts[sc] += 1
print("rows per script among script-basis rows: " + ", ".join(f"{k} {v}" for k, v in s_scripts.most_common()))
x_scripts = Counter()
for r in rows:
    if r["basis"] == "X":
        for sc in re.findall(r"[\w./-]+\.py", r["script"]):
            x_scripts[sc] += 1
print("rows per script among CANNOT RUN (X) rows: " + ", ".join(f"{k} {v}" for k, v in x_scripts.most_common()))


==> anc/08_REVIEW/reproduction_v5.2_run2_2026-10-15/command_log.txt <==
# Command log, independent reproduction of User_First_Intelligence_v5.2_2026-10-15_source.zip (run 2)
# $W = /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/repro52_run2_20261015_011513
# Started 2026-10-15 01:15:24 EDT on Darwin 24.4.0
----
[2026-10-15 01:15:25] cwd: $W
$ shasum -a 256 /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/06_MANUSCRIPT/User_First_Intelligence_v5.2_2026-10-15_source.zip
exit: 0
----
[2026-10-15 01:15:25] cwd: $W
$ cp /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/06_MANUSCRIPT/User_First_Intelligence_v5.2_2026-10-15_source.zip $W/zip/ && shasum -a 256 $W/zip/User_First_Intelligence_v5.2_2026-10-15_source.zip
exit: 0
----
[2026-10-15 01:15:25] cwd: $W
$ unzip -l $W/zip/User_First_Intelligence_v5.2_2026-10-15_source.zip
exit: 0
----
[2026-10-15 01:15:30] cwd: $W/pristine
$ unzip -q $W/zip/User_First_Intelligence_v5.2_2026-10-15_source.zip -d $W/pristine && find $W/pristine -type f | wc -l
exit: 0
----
[2026-10-15 01:15:30] cwd: $W
$ cp -Rp $W/pristine/User_First_Intelligence_v5.2_2026-10-15_source $W/work/ && find $W/work -type f | wc -l
exit: 0
----
[2026-10-15 01:15:30] cwd: $W
$ cd $W/pristine/User_First_Intelligence_v5.2_2026-10-15_source && find . -type f -print0 | sort -z | xargs -0 shasum -a 256 > $W/log/pristine_sha256.txt && wc -l $W/log/pristine_sha256.txt
exit: 0
----
[2026-10-15 01:18:06] cwd: $W
$ which python3; python3 --version; python3 -c "import sys, numpy, scipy, pandas, matplotlib; print(sys.executable); print(\"numpy\", numpy.__version__, \"scipy\", scipy.__version__, \"pandas\", pandas.__version__, \"matplotlib\", matplotlib.__version__)"; python3 -c "import openpyxl; print(\"openpyxl\", openpyxl.__version__)" 2>&1 | tail -1; python3 -c "import ufi" 2>&1 | tail -1; tectonic --version; pandoc --version | head -1; which xelatex ots 2>&1; sw_vers 2>/dev/null | tr "\n" " "
exit: 0
----
[2026-10-15 01:18:19] cwd: $W
$ cd /tmp && python3 -I -c "import ufi, ufi.demand; print(ufi.__file__); print(getattr(ufi, \"__version__\", \"?\"))"; command -v xelatex || echo "xelatex: not installed"; command -v ots || echo "ots (OpenTimestamps client): not installed"
exit: 0
----
[2026-10-15 01:18:26] cwd: $W
$ cd /tmp && python3 -c "import ufi; print(\"ufi found:\", getattr(ufi, \"__file__\", None), list(getattr(ufi, \"__path__\", [])))" 2>&1 | tail -2; cd $W && python3 -c "import ufi; print(\"ufi found:\", getattr(ufi, \"__file__\", None), list(getattr(ufi, \"__path__\", [])))" 2>&1 | tail -2
exit: 0
----
[2026-10-15 01:18:32] cwd: $W/work/User_First_Intelligence_v5.2_2026-10-15_source/data
$ python3 analyze.py > $W/outputs/analyze_output.txt 2> $W/outputs/analyze_stderr.txt; echo rc=$?
exit: 0
----
[2026-10-15 01:18:46] cwd: $W/work/User_First_Intelligence_v5.2_2026-10-15_source/instrument_divergence_extra
$ python3 instrument_extra.py > $W/outputs/instrument_extra_output.txt 2> $W/outputs/instrument_extra_stderr.txt; echo rc=$?
exit: 0
----
[2026-10-15 01:18:55] cwd: $W
$ cmp $W/outputs/instrument_extra_output.txt $W/pristine/User_First_Intelligence_v5.2_2026-10-15_source/instrument_divergence_extra/instrument_extra_output.txt && echo IDENTICAL: instrument_extra_output.txt; for f in instrument_series_table2_visits_by_month.csv instrument_series_table3_ai_overview_citation_by_month.csv instrument_series_table5_checkpoints.csv instrument_series_table6_intervals.csv; do cmp $W/work/User_First_Intelligence_v5.2_2026-10-15_source/instrument_divergence_extra/$f $W/pristine/User_First_Intelligence_v5.2_2026-10-15_source/instrument_divergence_extra/$f && echo IDENTICAL: $f; done
exit: 0
----
[2026-10-15 01:19:00] cwd: $W/work/User_First_Intelligence_v5.2_2026-10-15_source/review_demand
$ python3 r2_link_check.py > $W/outputs/r2_link_check_output.txt 2> $W/outputs/r2_link_check_stderr.txt; echo rc=$?; cmp $W/outputs/r2_link_check_output.txt $W/pristine/User_First_Intelligence_v5.2_2026-10-15_source/review_demand/r2_link_check_output.txt && echo IDENTICAL: r2_link_check_output.txt
exit: 0
----
[2026-10-15 01:19:08] cwd: $W/work/User_First_Intelligence_v5.2_2026-10-15_source/ai_citation_cross_sector/scripts
$ python3 section7_from_aggregates.py > $W/outputs/section7_from_aggregates_output.txt 2> $W/outputs/section7_from_aggregates_stderr.txt; echo rc=$?; cmp $W/outputs/section7_from_aggregates_output.txt $W/pristine/User_First_Intelligence_v5.2_2026-10-15_source/ai_citation_cross_sector/scripts/section7_from_aggregates_output.txt && echo IDENTICAL: section7_from_aggregates_output.txt
exit: 0
----
[2026-10-15 01:20:16] cwd: $W/work/User_First_Intelligence_v5.2_2026-10-15_source/ai_citation_cross_sector/scripts
$ python3 make_tables_sector_surface.py > $W/outputs/make_tables_sector_surface_output.txt 2> $W/outputs/make_tables_sector_surface_stderr.txt; echo rc=$?; cmp $W/outputs/make_tables_sector_surface_output.txt $W/pristine/User_First_Intelligence_v5.2_2026-10-15_source/ai_citation_cross_sector/scripts/make_tables_sector_surface_output.txt && echo IDENTICAL: make_tables_sector_surface_output.txt
exit: 0
----
[2026-10-15 01:20:23] cwd: $W/work/User_First_Intelligence_v5.2_2026-10-15_source/ai_citation_cross_sector/scripts
$ python3 make_fig_sources.py > $W/outputs/make_fig_sources_stdout.txt 2> $W/outputs/make_fig_sources_stderr.txt; echo rc=$?; ls -la fig10_sources.* 2>&1; for e in pdf png; do cmp fig10_sources.$e $W/pristine/User_First_Intelligence_v5.2_2026-10-15_source/fig10_sources.$e && echo IDENTICAL: fig10_sources.$e; done
exit: 0
----
[2026-10-15 01:20:39] cwd: $W/checks
$ python3 -I $W/checks/pdfdiff_bytes.py $W/work/User_First_Intelligence_v5.2_2026-10-15_source/ai_citation_cross_sector/scripts/fig10_sources.pdf $W/pristine/User_First_Intelligence_v5.2_2026-10-15_source/fig10_sources.pdf
exit: 0
----
[2026-10-15 01:20:45] cwd: $W/work/User_First_Intelligence_v5.2_2026-10-15_source/ai_citation_cross_sector/scripts
$ python3 make_brand_radar_urls.py > $W/outputs/make_brand_radar_urls_stdout.txt 2> $W/outputs/make_brand_radar_urls_stderr.txt; echo rc=$?; cmp ../design/cross_sector_report_urls.json $W/pristine/User_First_Intelligence_v5.2_2026-10-15_source/ai_citation_cross_sector/design/cross_sector_report_urls.json && echo IDENTICAL: cross_sector_report_urls.json
exit: 0
----
[2026-10-15 01:20:53] cwd: $W/work/User_First_Intelligence_v5.2_2026-10-15_source/ai_citation_cross_sector/scripts
$ python3 cross_sector.py > $W/outputs/cross_sector_rerun_stdout.txt 2> $W/outputs/cross_sector_rerun_stderr.txt; echo rc=$?
exit: 0
----
[2026-10-15 01:20:53] cwd: $W/work/User_First_Intelligence_v5.2_2026-10-15_source/ai_citation_cross_sector/scripts
$ python3 cross_sector_sensitivity.py > $W/outputs/cross_sector_sensitivity_rerun_stdout.txt 2> $W/outputs/cross_sector_sensitivity_rerun_stderr.txt; echo rc=$?
exit: 0
----
[2026-10-15 01:20:53] cwd: $W/work/User_First_Intelligence_v5.2_2026-10-15_source/ai_citation_cross_sector/scripts
$ python3 cross_sector_sensitivity2.py > $W/outputs/cross_sector_sensitivity2_rerun_stdout.txt 2> $W/outputs/cross_sector_sensitivity2_rerun_stderr.txt; echo rc=$?
exit: 0
----
[2026-10-15 01:21:24] cwd: $W
$ n=$(wc -l < $W/outputs/cross_sector_sensitivity2_rerun_stdout.txt); echo rerun stdout lines: $n; head -n $n $W/pristine/User_First_Intelligence_v5.2_2026-10-15_source/ai_citation_cross_sector/scripts/cross_sector_sensitivity2_output.txt | cmp - $W/outputs/cross_sector_sensitivity2_rerun_stdout.txt && echo IDENTICAL: the partial rerun equals the first $n lines of the shipped cross_sector_sensitivity2_output.txt
exit: 0
----
[2026-10-15 01:21:24] cwd: $W/work/User_First_Intelligence_v5.2_2026-10-15_source/stakes
$ python3 vendor_reliance.py --offline > $W/outputs/vendor_reliance_output.txt 2> $W/outputs/vendor_reliance_stderr.txt; echo rc=$?; cmp $W/outputs/vendor_reliance_output.txt $W/pristine/User_First_Intelligence_v5.2_2026-10-15_source/stakes/vendor_reliance_output.txt && echo IDENTICAL: vendor_reliance_output.txt; cmp vendor_reliance_works.csv $W/pristine/User_First_Intelligence_v5.2_2026-10-15_source/stakes/vendor_reliance_works.csv && echo UNCHANGED: vendor_reliance_works.csv
exit: 0
----
[2026-10-15 01:21:40] cwd: $W/work/User_First_Intelligence_v5.2_2026-10-15_source/review_demand
$ python3 analyze_reviews.py > $W/outputs/analyze_reviews_rerun_stdout.txt 2> $W/outputs/analyze_reviews_rerun_stderr.txt; echo rc=$?
exit: 0
----
[2026-10-15 01:21:41] cwd: $W/work/User_First_Intelligence_v5.2_2026-10-15_source/review_demand
$ python3 supplement_r10.py > $W/outputs/supplement_r10_rerun_stdout.txt 2> $W/outputs/supplement_r10_rerun_stderr.txt; echo rc=$?
exit: 0
----
[2026-10-15 01:21:42] cwd: $W/work/User_First_Intelligence_v5.2_2026-10-15_source/review_demand
$ python3 r2_link_sample.py > $W/outputs/r2_link_sample_rerun_stdout.txt 2> $W/outputs/r2_link_sample_rerun_stderr.txt; echo rc=$?
exit: 0
----
[2026-10-15 01:21:50] cwd: $W/work/User_First_Intelligence_v5.2_2026-10-15_source/review_demand
$ python3 make_fig_reviews.py > $W/outputs/make_fig_reviews_rerun_stdout.txt 2> $W/outputs/make_fig_reviews_rerun_stderr.txt; echo rc=$?
exit: 0
----
[2026-10-15 01:21:50] cwd: $W/work/User_First_Intelligence_v5.2_2026-10-15_source/review_demand
$ python3 make_fig_reviews_v50.py > $W/outputs/make_fig_reviews_v50_rerun_stdout.txt 2> $W/outputs/make_fig_reviews_v50_rerun_stderr.txt; echo rc=$?
exit: 0
----
[2026-10-15 01:22:03] cwd: $W/work/User_First_Intelligence_v5.2_2026-10-15_source
$ python3 make_figs_v4.py > $W/outputs/make_figs_v4_stdout.txt 2> $W/outputs/make_figs_v4_stderr.txt; echo rc=$?; for f in fig1_divergence fig4_prefixes fig6_positions fig2_aio fig5_cited fig3_refdomains; do for e in pdf png; do if cmp -s $f.$e $W/pristine/User_First_Intelligence_v5.2_2026-10-15_source/$f.$e; then echo IDENTICAL: $f.$e; else echo DIFFERS: $f.$e $(stat -f %z $f.$e) vs $(stat -f %z $W/pristine/User_First_Intelligence_v5.2_2026-10-15_source/$f.$e) bytes; fi; done; done
exit: 0
----
[2026-10-15 01:22:04] cwd: $W/work/User_First_Intelligence_v5.2_2026-10-15_source
$ python3 make_fig0.py > $W/outputs/make_fig0_stdout.txt 2> $W/outputs/make_fig0_stderr.txt; echo rc=$?; for e in pdf png; do if cmp -s fig0_framework.$e $W/pristine/User_First_Intelligence_v5.2_2026-10-15_source/fig0_framework.$e; then echo IDENTICAL: fig0_framework.$e; else echo DIFFERS: fig0_framework.$e $(stat -f %z fig0_framework.$e) vs $(stat -f %z $W/pristine/User_First_Intelligence_v5.2_2026-10-15_source/fig0_framework.$e) bytes; fi; done
exit: 0
----
[2026-10-15 01:22:09] cwd: $W/checks
$ for f in fig0_framework fig1_divergence fig4_prefixes fig6_positions fig2_aio fig5_cited fig3_refdomains; do python3 -I $W/checks/pdfdiff_bytes.py $W/work/User_First_Intelligence_v5.2_2026-10-15_source/$f.pdf $W/pristine/User_First_Intelligence_v5.2_2026-10-15_source/$f.pdf | grep -E 'RESULT|differing runs|a: |b: '; done
exit: 0
----
[2026-10-15 01:22:24] cwd: $W
$ cp -Rp $W/pristine/User_First_Intelligence_v5.2_2026-10-15_source $W/build_copy/ && echo copied
exit: 0
----
[2026-10-15 01:22:24] cwd: $W/build_copy/User_First_Intelligence_v5.2_2026-10-15_source
$ time python3 build_tex.py > $W/outputs/build_tex_stdout.txt 2> $W/outputs/build_tex_stderr.txt; echo rc=$?
exit: 0
----
[2026-10-15 01:22:31] cwd: $W
$ cmp $W/build_copy/User_First_Intelligence_v5.2_2026-10-15_source/build/paper.tex $W/pristine/User_First_Intelligence_v5.2_2026-10-15_source/paper.tex && echo IDENTICAL: build/paper.tex equals shipped paper.tex; shasum -a 256 $W/build_copy/User_First_Intelligence_v5.2_2026-10-15_source/build/paper.tex $W/pristine/User_First_Intelligence_v5.2_2026-10-15_source/paper.tex
exit: 0
----
[2026-10-15 01:22:40] cwd: $W/build_copy/User_First_Intelligence_v5.2_2026-10-15_source/build
$ time tectonic --keep-logs paper.tex > $W/outputs/tectonic_build_stdout.txt 2>&1; echo rc=$?; ls -la paper.pdf paper.log 2>&1
exit: 0
----
[2026-10-15 01:22:49] cwd: $W/build_copy/User_First_Intelligence_v5.2_2026-10-15_source/build
$ echo errors: $(grep -c '^!' paper.log); echo missing-character: $(grep -c 'Missing character' paper.log); echo undefined: $(grep -ci 'undefined' paper.log); echo overfull: $(grep -c 'Overfull' paper.log); echo underfull: $(grep -c 'Underfull' paper.log); grep 'Overfull' paper.log; grep -i 'Missing character' paper.log | sort | uniq -c | head; python3 -I -c "import re; d=open('paper.pdf','rb').read(); print('pages (PDF /Type /Page count):', len(re.findall(rb'/Type\s*/Page[^s]', d)))"; command -v pdfinfo && pdfinfo paper.pdf | grep -E 'Pages|Producer|Creator'
exit: 0
----
[2026-10-15 01:22:58] cwd: $W
$ cp -Rp $W/pristine/User_First_Intelligence_v5.2_2026-10-15_source $W/build_copy2/ && echo copied
exit: 0
----
[2026-10-15 01:22:58] cwd: $W/build_copy2/User_First_Intelligence_v5.2_2026-10-15_source
$ tectonic --keep-logs paper.tex > $W/outputs/tectonic_toplevel_stdout.txt 2>&1; echo rc=$?; echo errors: $(grep -c '^!' paper.log) missing-character: $(grep -c 'Missing character' paper.log) overfull: $(grep -c 'Overfull' paper.log); pdfinfo paper.pdf | grep Pages; python3 -I -c "import sys; print('text layer identical to build/ PDF apart from metadata?')"; pdftotext -layout paper.pdf $W/outputs/paper_toplevel.txt; pdftotext -layout $W/build_copy/User_First_Intelligence_v5.2_2026-10-15_source/build/paper.pdf $W/outputs/paper_build.txt; cmp $W/outputs/paper_toplevel.txt $W/outputs/paper_build.txt && echo IDENTICAL text layers
exit: 0
----
[2026-10-15 01:23:09] cwd: $W/build_copy2/User_First_Intelligence_v5.2_2026-10-15_source
$ zsh build_docx.sh > $W/outputs/build_docx_stdout.txt 2>&1; echo rc=$?; ls -la build/; cat $W/outputs/build_docx_stdout.txt
exit: 0
----
[2026-10-15 01:23:17] cwd: $W/build_copy2/User_First_Intelligence_v5.2_2026-10-15_source
$ unzip -l build/paper.docx | grep -i media; grep -c '](fig' build/manuscript_docx.md; grep -o '](fig[0-9]*_[a-z]*\.[a-z]*)' build/manuscript_docx.md
exit: 0
----
[2026-10-15 01:25:52] cwd: $W
$ bash $W/checks/run_edit_scripts.sh
exit: 0
----
[2026-10-15 01:26:29] cwd: $W/work/User_First_Intelligence_v5.2_2026-10-15_source/08_REVIEW/reproduction_v5.2_2026-10-15/checks
$ python3 -I check_t3.py > $W/outputs/prev_checks/check_t3.txt 2>&1; echo check_t3 rc=$?; python3 -I check_kappa.py $W/pristine/User_First_Intelligence_v5.2_2026-10-15_source/review_demand > $W/outputs/prev_checks/check_kappa.txt 2>&1; echo check_kappa rc=$?; python3 -I check_m1.py $W/pristine/User_First_Intelligence_v5.2_2026-10-15_source > $W/outputs/prev_checks/check_m1.txt 2>&1; echo check_m1 rc=$?; python3 -I check_m3.py $W/pristine/User_First_Intelligence_v5.2_2026-10-15_source > $W/outputs/prev_checks/check_m3.txt 2>&1; echo check_m3 rc=$?; python3 -I check_stakes.py $W/pristine/User_First_Intelligence_v5.2_2026-10-15_source > $W/outputs/prev_checks/check_stakes.txt 2>&1; echo check_stakes rc=$?; python3 -I dups.py $W/pristine/User_First_Intelligence_v5.2_2026-10-15_source/stakes/vendor_reliance_works.csv > $W/outputs/prev_checks/dups.txt 2>&1; echo dups rc=$?; python3 -I md_vs_tex.py $W/pristine/User_First_Intelligence_v5.2_2026-10-15_source > $W/outputs/prev_checks/md_vs_tex.txt 2>&1; echo md_vs_tex rc=$?; python3 -I numbers_table.py $W/outputs/prev_checks/numbers_table.md > $W/outputs/prev_checks/numbers_table_stdout.txt 2>&1; echo numbers_table rc=$?; python3 -I check_appc.py $W/pristine/User_First_Intelligence_v5.2_2026-10-15_source $W/outputs/prev_checks/check_m3.txt $W/outputs/make_tables_sector_surface_output.txt > $W/outputs/prev_checks/check_appc.txt 2>&1; echo check_appc rc=$?; python3 -I pdfdiff.py $W/work/User_First_Intelligence_v5.2_2026-10-15_source/fig1_divergence.pdf $W/pristine/User_First_Intelligence_v5.2_2026-10-15_source/fig1_divergence.pdf > $W/outputs/prev_checks/pdfdiff_fig1.txt 2>&1; echo pdfdiff rc=$?
exit: 0
----
[2026-10-15 01:26:46] cwd: $W
$ cmp $W/outputs/prev_checks/numbers_table.md $W/pristine/User_First_Intelligence_v5.2_2026-10-15_source/08_REVIEW/reproduction_v5.2_2026-10-15/checks/numbers_table.md && echo IDENTICAL: numbers_table.md
exit: 0
----
[2026-10-15 01:28:08] cwd: $W
$ python3 -I -c "
import csv, collections, sys
rows = list(csv.DictReader(open(sys.argv[1])))
print('code pages:', len(rows))
print('by group:', dict(collections.Counter(r['group'] for r in rows)))
print('by registry_use:', dict(collections.Counter(r['registry_use'] for r in rows)))
print('in_service:', dict(collections.Counter(r['in_service'] for r in rows)))
print('distinct locations (geographic):', len({r['location'] for r in rows if r['registry_use']=='G'}))
print('not in service:', [(r['code'], r['location'], r['assigned_date']) for r in rows if r['in_service']!='Y'])
" $W/pristine/User_First_Intelligence_v5.2_2026-10-15_source/instrument_divergence_extra/section_code_pages_2026-10-14.csv; grep sector_answer_counts $W/pristine/User_First_Intelligence_v5.2_2026-10-15_source/ai_citation_cross_sector/aggregates/raw_exports_SHA1SUMS.txt; shasum -a 1 $W/pristine/User_First_Intelligence_v5.2_2026-10-15_source/ai_citation_cross_sector/aggregates/sector_answer_counts.csv
exit: 0
----
[2026-10-15 01:28:32] cwd: $W/checks
$ python3 -I $W/checks/ots_parse.py $W/pristine/User_First_Intelligence_v5.2_2026-10-15_source/framework_test_r1/framework_retro_test_381_manifest.txt.ots $W/pristine/User_First_Intelligence_v5.2_2026-10-15_source/framework_test_r1/framework_retro_test_381_manifest.txt
exit: 0
----
[2026-10-15 01:28:42] cwd: $W
$ h=$(curl -s --max-time 20 https://blockstream.info/api/block-height/971506); echo "block hash at height 971506: $h"; if [ -n "$h" ] && [ ${#h} -eq 64 ]; then curl -s --max-time 20 "https://blockstream.info/api/block/$h" | python3 -I -c "import json,sys,datetime; d=json.load(sys.stdin); print(\"height\", d[\"height\"], \"merkle_root\", d[\"merkle_root\"], \"timestamp\", datetime.datetime.fromtimestamp(d[\"timestamp\"], datetime.timezone.utc).isoformat())"; else echo "no answer from the explorer (network unavailable or height unknown)"; fi
exit: 0
----
[2026-10-15 01:43:26] cwd: $W/checks
$ python3 -I $W/checks/check_numbers.py $W $W/outputs/numbers_table.md $W/outputs/numbers_table.tsv
exit: 1
----
[2026-10-15 01:43:37] cwd: $W/checks
$ python3 -I $W/checks/check_numbers.py $W $W/outputs/numbers_table.md $W/outputs/numbers_table.tsv
exit: 0
----
[2026-10-15 01:44:19] cwd: $W/checks
$ python3 -I $W/checks/boot_seeds.py $W/pristine/User_First_Intelligence_v5.2_2026-10-15_source
exit: 0
----
[2026-10-15 01:44:37] cwd: $W/checks
$ python3 -I $W/checks/coverage.py $W/pristine/User_First_Intelligence_v5.2_2026-10-15_source/manuscript_v50.md $W/outputs/numbers_table.tsv
exit: 0
----
[2026-10-15 01:45:37] cwd: $W
$ for k in 'Figure 1.' 'Figure 2.' 'Figure 3.' 'Figure 4.' 'Figure 5.' 'Figure 6.' 'Figure 7.' 'Figure 8.' 'Figure 9.' 'Table 1.' 'Table 2.' 'Table 3.' 'Table 4.' 'Table 5.' 'Table 6.' 'Table 7.' 'Table C1.' 'Table C2.' 'Table C3.' 'Table C4.' 'Table D1.'; do printf '%-10s %s\n' "$k" $(grep -c "$k" $W/outputs/paper_build.txt); done; pdfimages -list $W/build_copy/User_First_Intelligence_v5.2_2026-10-15_source/build/paper.pdf 2>/dev/null | tail -n +3 | wc -l; pdffonts $W/build_copy/User_First_Intelligence_v5.2_2026-10-15_source/build/paper.pdf | head -20
exit: 0
----
[2026-10-15 01:45:47] cwd: $W
$ cd $W/pristine/User_First_Intelligence_v5.2_2026-10-15_source && find . -type f -print0 | sort -z | xargs -0 shasum -a 256 > $W/log/pristine_sha256_after.txt && cmp $W/log/pristine_sha256.txt $W/log/pristine_sha256_after.txt && echo 'PRISTINE UNCHANGED: 128 files'; cd $W/work/User_First_Intelligence_v5.2_2026-10-15_source && find . -type f -print0 | sort -z | xargs -0 shasum -a 256 > $W/log/work_sha256_after.txt; diff $W/log/pristine_sha256.txt $W/log/work_sha256_after.txt | grep '^[<>]' | sed 's/^\([<>]\) [0-9a-f]*  /\1 /'
exit: 0
----
[2026-10-15 01:46:02] cwd: $W/build_copy2/User_First_Intelligence_v5.2_2026-10-15_source
$ (cd data/instrument_divergence && python3 analyze.py) > /dev/null 2>&1; echo 'protocol s.3: cd data/instrument_divergence && python3 analyze.py -> exit' $?; python3 04_ANALYSIS/instrument_divergence/instrument_extra.py > /dev/null 2>&1; echo 'protocol s.3: python3 04_ANALYSIS/instrument_divergence/instrument_extra.py -> exit' $?; (cd data/ai_citation_cross_sector/scripts && python3 section7_from_aggregates.py) > /dev/null 2>&1; echo 'protocol s.5: cd data/ai_citation_cross_sector/scripts && python3 section7_from_aggregates.py -> exit' $?; ls -d data/instrument_divergence data/ai_citation_cross_sector 04_ANALYSIS 2>&1 | sed 's/^/  /'
exit: 0
----
[2026-10-15 01:47:05] cwd: $W/checks
$ python3 -I $W/checks/single_reads_coverage.py $W/pristine/User_First_Intelligence_v5.2_2026-10-15_source
exit: 0
----
[2026-10-15 01:48:01] cwd: $W/checks
$ python3 -I $W/checks/tally.py $W/outputs/numbers_table.tsv
exit: 0
----
[2026-10-15 01:50:06] cwd: $W
$ mkdir -p /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run2_2026-10-15/checks /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/prev_checks && cp $W/checks/logrun.sh $W/checks/pdfdiff_bytes.py $W/checks/run_edit_scripts.sh $W/checks/ots_parse.py $W/checks/check_numbers.py $W/checks/boot_seeds.py $W/checks/coverage.py $W/checks/single_reads_coverage.py $W/checks/tally.py /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run2_2026-10-15/checks/ && cd $W/outputs && cp *.txt numbers_table.md numbers_table.tsv /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/ && rm -f /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/paper_build.txt /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/paper_toplevel.txt && cp prev_checks/* /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/prev_checks/ && cp $W/log/environment.txt $W/log/pristine_sha256.txt $W/log/pristine_sha256_after.txt $W/log/work_sha256_after.txt /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/ && ls -la /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run2_2026-10-15 /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run2_2026-10-15/checks /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs | head -80
exit: 0
----
[2026-10-15 01:52:57] cwd: $W
$ rm -f /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/numbers_table.md && ls /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs | wc -l
exit: 0
----
[2026-10-15 01:53:08] cwd: $W/checks
$ python3 -I - $W/outputs/numbers_table.tsv > $W/outputs/numbers_table_compact.txt <<'EOF'
import csv, sys
rows = list(csv.DictReader(open(sys.argv[1], encoding='utf-8'), delimiter='\t'))
def esc(s): return s.replace('|', '/').replace('\n', ' ')
def short(note, n=140):
    note = note.replace('shipped output agrees; ', 'shipped output agrees. ')
    return note if len(note) <= n else note[:n - 3] + '...'
print('| # | Where (section; line) | Script (basis) | Paper | Obtained | Status | Note |')
print('|---|---|---|---|---|---|---|')
for r in rows:
    paper, got = r['paper'], r['obtained']
    if 'Table C3' in r['section'] or 'Table C4' in r['section']:
        k = len(paper.split('; '))
        paper = f'{k} cells of domain names' if 'C3' in r['section'] else f'{k} cells of three domains'
        got = 'identical' if r['status'] == 'MATCH' else got
    status = r['status'].replace('MISMATCH: ', 'MISMATCH (') + (')' if r['status'].startswith('MISMATCH') else '')
    print(f"| {r['#']} | {esc(r['section'])}; l. {r['line']} | {esc(r['script'])} ({r['basis']}) | {esc(paper)} | {esc(got)} | {esc(status)} | {esc(short(r['note']))} |")
EOF
wc -c $W/outputs/numbers_table_compact.txt
exit: 0
----
[2026-10-15 01:53:15] cwd: $W
$ cat $W/log/command_log.txt $W/log/command_log_addendum.txt > /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run2_2026-10-15/command_log.txt && wc -l /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run2_2026-10-15/command_log.txt && find /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run2_2026-10-15 -type f | sed 's|/Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run2_2026-10-15/||' | sort | tr '\n' ' '

================================================================================================
Addendum A. Exit codes of the scripts themselves
================================================================================================
The "exit:" lines above are the status of the whole wrapped command line, which usually ended with
"echo rc=$?". The scripts' own exit codes, as printed by those rc= lines, were:

  data/analyze.py                                         0
  instrument_divergence_extra/instrument_extra.py         0
  review_demand/r2_link_check.py                          0
  ai_citation_cross_sector/scripts/section7_from_aggregates.py   0
  ai_citation_cross_sector/scripts/make_tables_sector_surface.py 0
  ai_citation_cross_sector/scripts/make_fig_sources.py    0
  ai_citation_cross_sector/scripts/make_brand_radar_urls.py      0
  ai_citation_cross_sector/scripts/cross_sector.py        1  (stops: raw vendor exports not released)
  ai_citation_cross_sector/scripts/cross_sector_sensitivity.py   1  (same)
  ai_citation_cross_sector/scripts/cross_sector_sensitivity2.py  1  (same, after printing its first block)
  stakes/vendor_reliance.py --offline                     0
  review_demand/analyze_reviews.py                        1  (FileNotFoundError: Telecom_reviews_and_responses.xlsx)
  review_demand/supplement_r10.py                         1  (same)
  review_demand/r2_link_sample.py                         1  (same)
  review_demand/make_fig_reviews.py                       1  (FileNotFoundError: out/label_demand_aggregates.csv)
  review_demand/make_fig_reviews_v50.py                   1  (same)
  make_figs_v4.py                                         0
  make_fig0.py                                            0
  build_tex.py                                            0
  tectonic --keep-logs paper.tex (build/)                 0
  tectonic --keep-logs paper.tex (bundle top folder)      0
  zsh build_docx.sh                                       0
  edit_v49.py ... edit_v52m.py                            see outputs/edit_scripts_attempts.txt (20 exit 1; edit_v52f.py and edit_v52j.py exit 0)
  08_REVIEW/reproduction_v5.2_2026-10-15/checks/*.py      0 (all ten)

================================================================================================
Addendum B. Read-only inspection commands run outside the logging wrapper
================================================================================================
$PROJ = /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence
$SP   = the session scratchpad (parent of $W)
$P    = $W/pristine/User_First_Intelligence_v5.2_2026-10-15_source
None of these wrote anything except where stated (the working folder setup and my own check files).

 1. ls -la $SP; ls -la $PROJ/06_MANUSCRIPT/ | head -50; ls -la $PROJ/08_REVIEW/ | head -50
 2. shasum -a 256 $PROJ/06_MANUSCRIPT/User_First_Intelligence_v5.2_2026-10-15_source.zip; which python3 python3.13 tectonic pandoc xelatex;
    python3 --version; python3 -c "import numpy, scipy, pandas, matplotlib; print(versions)"; tectonic --version; pandoc --version | head -1
 3. W="$SP/repro52_run2_$(date +%Y%m%d_%H%M%S)"; mkdir -p "$W/zip" "$W/pristine" "$W/work" "$W/checks" "$W/log"; ls -la "$W"   (creates the working folder)
 4. Write tool: $W/checks/logrun.sh; chmod +x $W/checks/logrun.sh; echo header lines > $W/log/command_log.txt
 5. cat $P/README.txt $P/data/README.md $P/ai_citation_cross_sector/README.md $P/framework_test_r1/README.md $P/build_docx.sh
 6. head -40 $P/data/analyze.py $P/review_demand/{analyze_reviews,supplement_r10,r2_link_sample,r2_link_check,make_fig_reviews,make_fig_reviews_v50}.py
 7. head -45 $P/ai_citation_cross_sector/scripts/{section7_from_aggregates,make_fig_sources,make_brand_radar_urls,make_tables_sector_surface,cross_sector,cross_sector_sensitivity,cross_sector_sensitivity2}.py
 8. head -50 $P/instrument_divergence_extra/instrument_extra.py $P/stakes/vendor_reliance.py $P/make_figs_v4.py $P/make_fig0.py
 9. tail -15 $P/make_fig0.py; grep -n "save(\|# ------\|savefig\|OUT\b" $P/make_figs_v4.py; head -60 $P/build_tex.py
10. tail -40 $P/build_tex.py; (an "echo ===" failed under zsh); grep -n "fontspec\|setmainfont\|setmathfont\|..." $P/build_tex.py $P/paper.tex;
    grep -n "def measure_tables" -A30 $P/build_tex.py
11. for f in edit_v*.py: head -22 $f | grep -v "^$"; grep -n "open(\|Path(\|read_text\|write_text\|sys.argv\|__file__" $f | head -8
12. wc -l -c $P/manuscript_v50.md; grep -n "^#" $P/manuscript_v50.md; awk '{ if (length($0) > 1900) print NR": "length($0) }' $P/manuscript_v50.md
13. Read tool: $P/manuscript_v50.md, lines 1 to 801, in four parts; sed -n "Np" $P/manuscript_v50.md | fold -s -w 400 for N = 20, 75, 79, 303, 325, 508, 678
14. sed -n '50,200p' $P/stakes/vendor_reliance.py; cat $P/stakes/vendor_reliance_output.txt; head -3 and wc -l $P/stakes/vendor_reliance_works.csv
15. sed -n '40,200p' $P/data/analyze.py
16. cat $P/ai_citation_cross_sector/scripts/{cross_sector_output,pilot_section_output,cross_sector_sensitivity_output,cross_sector_sensitivity2_output}.txt
17. cat $P/08_REVIEW/reproduction_v5.2_2026-10-15/README.md; head -15 and grep of each checks/*.py
18. cd $P && find . -type f \( -name "*.py" -o -name "*.sh" \) | sort | nl; find . -type f -name "*output*" | sort
19. cat $P/review_demand/{analyze_reviews_output,supplement_r10_output,r2_link_sample_output}.txt
20. sed -n '40,200p' $P/review_demand/analyze_reviews.py; sed -n '40,400p' $P/review_demand/supplement_r10.py
21. cat $P/instrument_divergence_extra/single_reads_2026-10.csv; head -5 and wc -l $P/instrument_divergence_extra/section_code_pages_2026-10-14.csv;
    cat $P/instrument_divergence_extra/instrument_series_*.csv
22. sed -n '53,220p' $P/make_figs_v4.py
23. head -3 $P/ai_citation_cross_sector/aggregates/*.csv; head -60 cross_sector_predictions.json; head -5 and wc -l raw_exports_SHA1SUMS.txt; head -3 $P/ai_citation_cross_sector/design/*.csv
24. cat $P/UFI_Metrics_and_Evaluation_Protocol_v1.0.md; cat $P/arxiv_abstract.txt; python3 -I -c "character count of arxiv_abstract.txt"
25. grep -n "TYPES" -A 22 and grep -n "def registrable" -A 12 $P/ai_citation_cross_sector/scripts/cross_sector.py
26. cut -d, -f1-12 $P/ai_citation_cross_sector/aggregates/cross_sector_platform_metrics.csv | awk (rows outside the eleven sectors); cut -d, -f1 ... | sort | uniq -c;
    grep -n "rtx\|RTX" section7_from_aggregates.py; grep -c "" design/cross_sector_company_properties.csv; grep -i costco design/cross_sector_companies.csv
27. cat $P/data/ahrefs_prefixes_2026-10-12.csv $P/data/semrush_prefixes_2026-10-12.csv; head -3 $P/review_demand/r2_judgments_*.csv $P/review_demand/r2_sample_A_label_words.csv
28. python3 -I -c "tally of non-ASCII characters in manuscript_v50.md"; grep -n "46,517\|46517" $P/review_demand/r2_link_check.py
29. Read tool (images): $P/fig9_reviews.png; $W/work/.../fig0_framework.png; $W/work/.../ai_citation_cross_sector/scripts/fig10_sources.png
30. grep -n "random\|boot\|seed\|quantile\|0.025\|0.975" $P/ai_citation_cross_sector/scripts/section7_from_aggregates.py (a following sed call failed on BSD syntax);
    sed -n '70,90p' $P/ai_citation_cross_sector/scripts/section7_from_aggregates.py
31. head -30 and grep -n -i "databases\|five\|..." $P/literature/novelty_search_scout_2026-10-15/README.md; head -40 $P/literature/novelty_search_2026-10-14/README.md
32. grep -rl ... --include=*.csv (failed: zsh glob); then grep -rlF --include='*.csv' --include='*.json' --include='*.txt' -- <value> . for 16 values
33. grep -n -E '\b29,?000\b' $P/stakes/vendor_reliance_works.csv
34. Write tool: $W/checks/check_numbers.py; two python3 -I patch steps (heredoc) that edited my own check_numbers.py (my file, not a bundle file)
35. python3 -I -c "print rows of numbers_table.tsv whose note carries my recomputation"
36. head/sed previews of $W/outputs/numbers_table.md; wc -l, grep -c and cut of $W/log/command_log.txt
37. uname -m; sysctl -n machdep.cpu.brand_string; ls -l of the bundle zip (size); ls -ld of the destination folder (absent)
38. Write tool: this addendum. The copy of the check scripts and text outputs into
    $PROJ/08_REVIEW/reproduction_v5.2_run2_2026-10-15/ is logged above through the wrapper.
39. Write tool (blocked): $W/log/report_head.md. The harness refused it ("Subagents should return findings as text,
    not write report files"), so reproduction_report.md was not written; the report is returned as text instead.
40. Removal of my own outputs/numbers_table.md from the destination (the same table stays as outputs/numbers_table.tsv),
    then a python3 -I step printing a compact form of numbers_table.tsv for the returned report, and the final copy of
    this log (command_log.txt) into the destination; those last steps run through the wrapper and appear above.


==> anc/08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/analyze_output.txt <==
n = 12 prefixes, one domain, read 2026-10-12
visits ratio Semrush/Ahrefs: min 0.20x (/local/bundles/), max 7.24x (/local/area-codes/), second 6.57x (/stores/), median 1.01, spread 1.55 decades
prefixes with ratio below one: 6 of 12: /product-compare/, /local/bundles/, /device-compare/, /local/fiber/, /local/internet/, /es-us/local/
Spearman rho(age, visits ratio) = -0.11; Fisher 95% CI [-0.64, +0.49]; permutation p = 0.73
  excluding the area-code section: rho = +0.15 (n = 11)
Spearman rho(keyword ratio, visits ratio) = +0.17; excluding area-codes +0.52
keyword ratio Semrush/Ahrefs: min 2.0x, max 20.9x, all above one
Vendor agreement on ORDERING sections by visits: Spearman +0.94, Kendall tau +0.82, 60 of 66 pairs concordant, 6 discordant
Power note: n = 12 gives roughly 38% power to detect rho = 0.5 at alpha 0.05 (two-sided).
TERRITORY-MATCHED (Semrush US / Ahrefs US-only): min 0.20x, max 8.89x, median 1.06, below one 4 of 12; rho(age, ratio) = -0.28
  US share of Ahrefs visits by prefix: /local/area-codes/ 81%, /product-compare/ 70%, /local/bundles/ 99%, /device-compare/ 83%, /local/cell-phones/ 99%, /support/ 99%, /local/fiber/ 100%, /buy/ 98%, /local/internet/ 94%, /stores/ 99%, /deals/ 99%, /es-us/local/ 43%


==> anc/08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/analyze_reviews_rerun_stderr.txt <==
Traceback (most recent call last):
  File "/private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/repro52_run2_20261015_011513/work/User_First_Intelligence_v5.2_2026-10-15_source/review_demand/analyze_reviews.py", line 24, in <module>
    r = pd.read_excel(SRC / "Telecom_reviews_and_responses.xlsx", sheet_name="Reviews")
  File "/opt/homebrew/lib/python3.13/site-packages/pandas/io/excel/_base.py", line 481, in read_excel
    io = ExcelFile(
        io,
    ...<2 lines>...
        engine_kwargs=engine_kwargs,
    )
  File "/opt/homebrew/lib/python3.13/site-packages/pandas/io/excel/_base.py", line 1604, in __init__
    ext = inspect_excel_format(
        content_or_path=path_or_buffer, storage_options=storage_options
    )
  File "/opt/homebrew/lib/python3.13/site-packages/pandas/io/excel/_base.py", line 1452, in inspect_excel_format
    with get_handle(
         ~~~~~~~~~~^
        content_or_path, "rb", storage_options=storage_options, is_text=False
        ^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^
    ) as handle:
    ^
  File "/opt/homebrew/lib/python3.13/site-packages/pandas/io/common.py", line 935, in get_handle
    handle = open(handle, ioargs.mode)
FileNotFoundError: [Errno 2] No such file or directory: 'Telecom_reviews_and_responses.xlsx'


==> anc/08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/block_explorer_check.txt <==
block hash at height 971506: 00000000000000000001eae50cb039defe3499981760a7a14cc7c3040bf18484
height 971506 merkle_root 7bdc60257b41068f09d1157f28005268d7430ba65143d263243a5d46a24659a3 timestamp 2026-10-15T04:05:42+00:00
[logrun exit code: 0]


==> anc/08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/boot_seeds.txt <==
seed 20261013 (the script's): Google 17.2% to 26.7%; other four 1.7% to 2.7%
seeds 1 to 20, Google lower: 16.6% to 17.2%
seeds 1 to 20, Google upper: 26.4% to 26.9%
seeds 1 to 20, other lower: 1.7% to 1.7%
seeds 1 to 20, other upper: 2.7% to 2.8%
[logrun exit code: 0]


==> anc/08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/build_docx_stdout.txt <==
wrote build/paper.docx


==> anc/08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/build_tex_stdout.txt <==
table 0: measured 374.92364 pt, est 408, chunks 1
table 1: measured 105.59943000000001 pt, est 112, chunks 1
table 2: measured 75.67452 pt, est 81, chunks 1
table 3: measured 201.0738 pt, est 239, chunks 1
table 4: measured 187.29907 pt, est 201, chunks 1
table 5: measured 88.02434 pt, est 96, chunks 1
table 6: measured 166.09938 pt, est 180, chunks 1
table 7: measured 128.87416 pt, est 141, chunks 1
table 8: measured 142.64889 pt, est 159, chunks 1
table 9: measured 180.64889 pt, est 198, chunks 1
table 10: measured 163.34897 pt, est 174, chunks 1
table 11: measured 590.0976499999999 pt, est 643, chunks 2
wrote /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/repro52_run2_20261015_011513/build_copy/User_First_Intelligence_v5.2_2026-10-15_source/build/paper.tex 189299 chars


==> anc/08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/coverage_uncovered.txt <==
6: 5.2 15 2026
14: 381 2026 500
18: 1
20: 8 7 1 9.1 2024
22: 2 2013 2018 2022 14 2026, 15 2 2024 2025 2026 2026
24: 2015 1
26: 1.1
30: 5.5
32: 381 26 2026 4.1
34: 1 6, 7 0
36: 1.2
38: 1 1 2 3
40: 1 1, 5
41: 2 2, 6 13
42: 3 3, 7 500
43: 4 1.4 1 14 13
44: 5 3.1 8 11
46: 1.3
52: 90 86 12 9.2
58: 14
60: 1.4
62: 2 6 13 14
64: 1 1
65: 2 2014 2016
66: 3 1 11.2 2005 2013
67: 4 2019
68: 5 7
69: 6
71: 6, 11.2 1
73: 2
75: 25 17 30 2016 1,635 49.5 68.4 0.76 0.74 2022 2013 2018 2019 2023 2026 2025 2020 2026 18 2013 2018 86 2022 5.5
77: 1998 2004 2009 5.6
79: 55,393 30 2026 15,000 12 28.6 2025 2024 2023 2024 1 2025 45 2026 2024 366,000 2025 11,000 2026 712 16 2026 480 2026 2025 2026 6,095,520 17 2026 100,000 100 78 2026 23 2026 7 5.3
81: 2010 8 11.7 2013 2013 2024 2025 13
83: 2010 2012 2015 1982 1968 2010 2002 8 381 29,000
85: 2004 2012 2023 2
87: 2016 2017 2018 2019 2024 2018 2016 2018 2020 2024 2025
89: 3
91: 12 2026 52 14 2026 381 381 200, 451, 15 2026,
95: 381 441 11 11 26 2026, 0
97: 3.1
101: 1
102: 2
103: 3
104: 4 90, 86
105: 5 87 91
106: 6 13 83,
108: 1 3 4 6 6 2018 14
110: 4
112: 5 11
114: 4.1
116: 1 5 10
120: 1 100, 11 2026
121: 1 100 11 10 12 2026
122: 11 2026
123: 11 10 2026
124: 11 2026
125: 10 2026
126: 11 2026
127: 5.5 10 12 2026
128: 11 2026
129: 4 2015 12 2026
130: 4 12 2026
131: 12 19 2025
132: 6 8 2026
133: 7 1,000 12 13 2026
135: 5
139: 14 2 3 10 11 5, 11 13
141: 2
143: 4.2
145: 8 10
147: 5, 8 9 7
149: 4.3
151: 2026 60, 65, 65 75 -37 -45
153: 37 1 2026 37 11 37
155: 5 1
159: 5.1 7.5 27.1
161: 2 10 11 81.5 11
165: 2026 0 0 0 0
171: 2 10 11 2026 2 1
173: 2
177: 2
179: 5.5 5.6
181: 5.2
183: 1 100, 5.6 12 92.3
185: 5.3
187: 5.5
189: 4.1 17,206 5
191: 4.1
193: 3
195: 95
202: 3 95 284 37,238 3 2
204: 3 47
206: 284 37,238, 1927
208: 5.4 11.4
210: 4.1
212: 88 0 10
214: 4 11 2026 913 80 75 3
216: 4 10
218: 5.5
220: 5.1 5.4 12 2026, 4
222: 4 12 2026 2015, 12 5.2 5.4 10 11 29,000 58,586 80 11.4
239: 5 12 2026 4 4
241: 5
247: 60 66 5.6
249: 5.6
251: 10 8
253: 5.3
255: 2015
257: 5.6
261: 2
263: 27.1
265: 5.5 2026
267: 10 11
271: 12
273: 2 2 18.5 2
275: 5.5 5.1 1 2 13
277: 77 13
279: 6 2
281: 8 2026,
283: 1,008 6
289: 6 9
291: 13 5 8 11,
293: 7 3
297: 7.1
299: 12 22 21 22 26,
301: 7.2
303: 12 2026, 1 2, 1 3, 14 88 13 500, 9 2026 5 8 11 23 05 12 01 15 13 2026 14 1,000 2026 282 24 13 15 90
305: 7 500 12 13 2026 1,000 10
307: 7.3
309: 7 7
311: 88
313: 3 4 4,
315: 7.4
317: 1, 2, 3, 4,
319: 7.5
321: 14 1,000
323: 7.6
325: 25 7.2
327: 3
329: 8
331: 5, 381 3.1
333: 5 11 2026 37 11
337: 2 210 365 391 414 440 441
338: 2 3,385 14,905 15,830 20,326 37,141 43,302 43,980
339: 1 3 0 727 1,801 1,874 2,649 5,822 8,753 9,239
340: 4 10 1 1,494 10,151 15,104 28,733 33,203 33,560
341: 11 20 0 909 2,639 2,331 2,336 1,276
343: 2 22,016 51,517 51,800 92,897 244,041 221,933
344: 0 1 19 19 415 828 909 913
345: 0 1,603 3,725 6,390 10,266 14,823 17,206
347: 21 100 4.1 1 100 77 11 20 21 100 75 2 10
349: 75 60 60
351: 37
353: 441 11
355: 58,586 40 170
357: 9
359: 9.1
361: 8
363: 8 11 2026 5
365: 214 214 1.0 0.5
369: 9.2
371: 13 83
375: 13
377: 10
379: 31 10 25 1 15,830
381: 11 913, 909 75 917 95 75 77 37, 75
383: 10,
385: 10.1
387: 6
398: 9 77 1 100 1 3, 11 2026 37 2026 60 65 6, 5 6
400: 9 37
402: 15,830 1,874
406: 132 441
410: 11
412: 11.1
414: 7
416: 7
420: 3 2025 2026,
421: 2
422: 0
423: 0
424: 6,000
427: 1 3 3.1
429: 11.2
433: 1
434: 2
435: 3 1 1.4 6
436: 4
437: 5 14
438: 6
440: 12
442: 1 5 7.5 27.1 8.6 29.9 5.3 65 75 77
444: 2 6
446: 3 7 7.6
448: 8 11 9.2 77
450: 14 5,
452: 13
454: 3
456: 9.1 1.2 2.0
460: 37, 0.5 0.5 0.85
462: 14 2026 02 381
466: 2 6 1
468: 3 7 1 10,000 10,000 2, 3 14
470: 2013 2024
472: 1 5.5
474: 13.1
478: 21 2021 37 2025 18 26 2025
480: 3
482: 2026 2026 93.9 11.2 2026 2026 7
484: 14
486: 2.0 0.2 0, 149994 12 2026, 2, 3.10 22 21 924 13
488: 4 7, 109
490: 5 8 10 13 2 2, 3, 5 6 7 2
492: 11.1
494: 6
496: 3, 5 8 10 11.1 7 11 2026 7, 4.4 13 2026 13
498: 13 83, 6 3.1
502: 4 12
504: 1 2 7 3 6 4
506: 12 109 7, 7 7 13
508: 5, 5.5 5 5.1 2026 7 5.2 3 5.2 6 11.2 5, 5.5 6, 7, 5.5 1 6 7 2 7 7 15 2026 08 5.2 2026 -10 -15
510: -37 5 4 12 2026 5.5 3
512: 15
514: 9.1
516: 1 7.5 27.1 8.6 29.9 60 66 2.7
518: 2 37,193 +0.47 +0.75 +0.19 +0.27 11 622
520: 3 500 21 0.6 9.2
522: 15,830 37, 77 17,206 13
678: 1 2.2 4.6 4.8 4 290 381, 88 45 37, 45 37 2 5.5 4.9 7 5.8 5.0 5 7 1.2 5.1 1 3 7, 7 2026 5.0 5.1 19 5.2 2 5.5 7 7
682: 5 10
684: 2018 12,000 3.2 2016 80 2018 2017 2019 2024
688: 1 1 1 1
690: 1 2002
692: 1.0 0.5 0 1.0 0.5 0 0,
694: 0.5 0.5 0.85 13 7290 2235 8 05 02 00 12 2026 03 45 02 7588
696: 0.8 11.2 6 9.1
698: 2016 2019 1.4
700: 7
702: 1 12 13 2026 1,000
715: 2 7
731: 2 1 2 7 7
733: 3 12 13 2026, 1,000 7.6
749: 4 3
765: 3 4
771: 1 1, 2 3 1 3
791: 3 1,000 1 2
801: 13 13 37, 2002 1968 7
[logrun exit code: 0]


==> anc/08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/cross_sector_rerun_stderr.txt <==
This step reads the raw vendor exports, which are not released. Every number it feeds is recomputed from the released aggregates by section7_from_aggregates.py.


==> anc/08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/cross_sector_sensitivity2_rerun_stderr.txt <==
This step reads the raw vendor exports, which are not released. Every number it feeds is recomputed from the released aggregates by section7_from_aggregates.py.


==> anc/08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/cross_sector_sensitivity2_rerun_stdout.txt <==
== Variance of cell shares explained by surface and by sector
  video_community    surface   77%  sector   14%  interaction    8%
  video              surface   79%  sector   12%  interaction    9%
  forum              surface   66%  sector   23%  interaction   11%
  social             surface   74%  sector   12%  interaction   14%
  reference          surface   48%  sector   34%  interaction   18%
  news               surface   12%  sector   73%  interaction   16%
  government         surface   26%  sector   49%  interaction   26%
  report_brands      surface   40%  sector   45%  interaction   15%
  other_web          surface   57%  sector   25%  interaction   18%

== P4 under sensitivities (AI Overviews, consumer vs five others; exact one-sided p)


==> anc/08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/cross_sector_sensitivity_rerun_stderr.txt <==
This step reads the raw vendor exports, which are not released. Every number it feeds is recomputed from the released aggregates by section7_from_aggregates.py.


==> anc/08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/edit_scripts_attempts.txt <==
edit_v49.py | exit 1 | changed-file lines in sha diff: 0 | last line: FileNotFoundError: [Errno 2] No such file or directory: '/private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/sc
edit_v49_r9.py | exit 1 | changed-file lines in sha diff: 0 | last line: FileNotFoundError: [Errno 2] No such file or directory: '/private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/sc
edit_v49_r9b.py | exit 1 | changed-file lines in sha diff: 0 | last line: FileNotFoundError: [Errno 2] No such file or directory: '/private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/sc
edit_v49_r9c.py | exit 1 | changed-file lines in sha diff: 0 | last line: FileNotFoundError: [Errno 2] No such file or directory: '/private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/sc
edit_v50.py | exit 1 | changed-file lines in sha diff: 0 | last line: FileNotFoundError: [Errno 2] No such file or directory: '/private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/sc
edit_v50b.py | exit 1 | changed-file lines in sha diff: 0 | last line: REFUSE: 0 matches for 'review demand and search volume agree across branches (Spearman +0.78) but barely across topics (+0.19)'
edit_v50c.py | exit 1 | changed-file lines in sha diff: 0 | last line: REFUSE: 0 matches for "review demand and search volume rank the taxonomy's branches alike (Spearman +0.75) but barely agree on topics"
edit_v51.py | exit 1 | changed-file lines in sha diff: 0 | last line: REFUSE: 0 matches for '(Spearman +0.47 to +0.78, depending on how labels are assigned to branches)'
edit_v51b.py | exit 1 | changed-file lines in sha diff: 0 | last line: REFUSE: 0 matches for '### 7.1 Two pilots'
edit_v52.py | exit 1 | changed-file lines in sha diff: 0 | last line: REFUSE: 0 matches for '**Venkata Pagadala**\nKL University (doctoral program), Andhra Pradesh, India\n'
edit_v52b.py | exit 1 | changed-file lines in sha diff: 0 | last line: REFUSE: 0 matches for 'An earlier version of this work claimed a bound from a comparison with two carriers of similar authority; that'
edit_v52c.py | exit 1 | changed-file lines in sha diff: 0 | last line: REFUSE: 0 matches for "What has not been reported, to the author's knowledge, is a direct comparison of two vendors' records of a sin"
edit_v52d.py | exit 1 | changed-file lines in sha diff: 0 | last line: REFUSE: 0 matches for 'Manuscript version 5.1, 13 October 2026. Preprint, not yet peer reviewed.'
edit_v52e.py | exit 1 | changed-file lines in sha diff: 0 | last line: REFUSE: 0 matches for 'Collection was stopped after two small sectors, Energy and Utilities (14 of 88 exports, 44,463 answers), a dec'
edit_v52f.py | exit 0 | changed-file lines in sha diff: 2 | last line: 28,291 words
edit_v52g.py | exit 1 | changed-file lines in sha diff: 0 | last line: REFUSE: 0 matches for 'the section holds 381 code pages**: 374 for geographic codes assigned to US states and the District of Columbi'
edit_v52h.py | exit 1 | changed-file lines in sha diff: 0 | last line: REFUSE: 0 matches for 'People say what they want to know in many places that are not a search box, and '
edit_v52i.py | exit 1 | changed-file lines in sha diff: 0 | last line: REFUSE: 0 matches for "is +0.94 (p < 0.001; Kendall's tau +0.82, 60 of 66 pairs concordant)."
edit_v52j.py | exit 0 | changed-file lines in sha diff: 2 | last line: 13.1: 400 -> 400 words; total 28,371
edit_v52k.py | exit 1 | changed-file lines in sha diff: 0 | last line: REFUSE: 0 matches for 'against 1.9% (1.8% to 2.1%) of five-star reviews; the matches have not been checked by hand.'
edit_v52l.py | exit 1 | changed-file lines in sha diff: 0 | last line: REFUSE: 0 matches for 'in OpenAlex, 459 works name Ahrefs, Semrush or Similarweb in their title or abstract, 28 of them published in '
edit_v52m.py | exit 1 | changed-file lines in sha diff: 0 | last line: REFUSE: 0 matches for 'Manuscript version 5.2, 14 October 2026. Preprint, not yet peer reviewed.'
[logrun exit code: 0]


==> anc/08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/environment.txt <==
/Users/venkatapagadala/.pyenv/shims/python3
Python 3.13.2
/opt/homebrew/opt/python@3.13/bin/python3.13
numpy 2.4.1 scipy 1.17.1 pandas 3.0.0 matplotlib 3.11.1
openpyxl 3.1.5
Tectonic 0.17.0
pandoc 3.9.0.2
ProductName:		macOS ProductVersion:		15.4.1 BuildVersion:		24E263 [logrun exit code: 0]
Traceback (most recent call last):
  File "<string>", line 1, in <module>
    import ufi, ufi.demand; print(ufi.__file__); print(getattr(ufi, "__version__", "?"))
    ^^^^^^^^^^^^^^^^^^^^^^
ModuleNotFoundError: No module named 'ufi'
xelatex: not installed
ots (OpenTimestamps client): not installed
[logrun exit code: 0]
ufi found: /Users/venkatapagadala/Library/Python/3.13/lib/python/site-packages/ufi/__init__.py ['/Users/venkatapagadala/Library/Python/3.13/lib/python/site-packages/ufi']
ufi found: /Users/venkatapagadala/Library/Python/3.13/lib/python/site-packages/ufi/__init__.py ['/Users/venkatapagadala/Library/Python/3.13/lib/python/site-packages/ufi']
[logrun exit code: 0]


==> anc/08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/instrument_extra_output.txt <==
== 1. Growth per instrument (Table 2)
  July -> August: Ahrefs worldwide 8.36x; Semrush US 8.76x; Semrush worldwide 9.35x; Ahrefs growth / Semrush US growth 0.95
  August -> September: Ahrefs worldwide 4.65x; Semrush US 1.75x; Semrush worldwide 1.83x; Ahrefs growth / Semrush US growth 2.66
  September -> October (run-rate): Ahrefs worldwide 1.44x; Semrush US 1.05x; Semrush worldwide 1.05x; Ahrefs growth / Semrush US growth 1.37

== 2. Decomposition of the October visits ratio
  Semrush US vs Ahrefs worldwide (10-11 Oct): visits 7.47x = keywords 2.02x x per-keyword 3.70x; keyword share of log ratio 35%
  worldwide vs worldwide (visits 10-11 Oct; keywords 12 Oct): visits 8.62x = keywords 3.19x x per-keyword 2.70x; keyword share of log ratio 54%

== 3 and 4. Twelve prefixes (Table 4)
  pairs whose sizes (geometric mean of the two estimates) differ within 3x: 9 of 15 ordered alike
  pairs whose sizes (geometric mean of the two estimates) differ 3x to 10x: 19 of 19 ordered alike
  pairs whose sizes (geometric mean of the two estimates) differ over 10x: 32 of 32 ordered alike
  unmatched ratio: geometric mean 1.13x, geometric SD 3.13; normal range on the log scale (describes these twelve; not a prediction) 0.12x to 10.61x

== 5. Tables to CSV
  wrote instrument_series_table2_visits_by_month.csv: 5 rows
  wrote instrument_series_table3_ai_overview_citation_by_month.csv: 4 rows
  wrote instrument_series_table5_checkpoints.csv: 9 rows
  wrote instrument_series_table6_intervals.csv: 6 rows

== 6. Ordering agreement significance: Spearman +0.937 (p=7e-06); Kendall +0.818 (p=4.4e-05)
  ordered oppositely: /local/area-codes/ vs /local/internet/: Ahrefs 221,000 vs 243,000 (1.1x); Semrush 1,600,000 vs 220,600 (7.3x); three or more times apart on one instrument
  ordered oppositely: /local/area-codes/ vs /buy/: Ahrefs 221,000 vs 644,000 (2.9x); Semrush 1,600,000 vs 1,014,124 (1.6x); within 3x on both
  ordered oppositely: /local/cell-phones/ vs /local/fiber/: Ahrefs 37,300 vs 102,000 (2.7x); Semrush 135,100 vs 47,300 (2.9x); within 3x on both
  ordered oppositely: /stores/ vs /support/: Ahrefs 312,000 vs 1,900,000 (6.1x); Semrush 2,051,269 vs 1,957,880 (1.0x); three or more times apart on one instrument
  ordered oppositely: /stores/ vs /buy/: Ahrefs 312,000 vs 644,000 (2.1x); Semrush 2,051,269 vs 1,014,124 (2.0x); within 3x on both
  ordered oppositely: /es-us/local/ vs /product-compare/: Ahrefs 8,900 vs 5,500 (1.6x); Semrush 2,200 vs 4,100 (1.9x); within 3x on both

== 7. Bootstrap 95% intervals over the twelve prefixes (10,000 resamples)
  Spearman (ordering) +0.94 [+0.70, +1.00]; Kendall +0.82 [+0.57, +1.00]
  geometric mean of the ratio 1.13x [0.62x, 2.12x]; geometric SD 3.13 [1.92, 4.14]

== 8. Table 4 ratios and the remaining Section 5.5 figures
  prefix                 age (months)  US share  visits ratio  matched  keyword ratio  ref. domains A/S
  /local/area-codes/                3     81.4%         7.24x    8.89x           2.0x             11.3x
  /product-compare/                21     69.6%         0.75x    1.07x           3.2x              4.6x
  /local/bundles/                  36     99.2%         0.20x    0.20x          16.1x              0.6x
  /device-compare/                 39     82.6%         0.99x    1.20x           5.2x              1.0x
  /local/cell-phones/              57     98.8%         3.62x    3.67x          10.4x              0.6x
  /support/                        93     98.7%         1.03x    1.04x           9.1x              1.5x
  /local/fiber/                    95     99.8%         0.46x    0.46x           5.9x              1.1x
  /buy/                            95     98.5%         1.57x    1.60x          10.4x              2.3x
  /local/internet/                114     93.6%         0.91x    0.97x           6.0x              3.3x
  /stores/                        129     99.4%         6.57x    6.61x          20.9x              1.2x
  /deals/                         132     99.3%         1.03x    1.03x           6.0x              0.8x
  /es-us/local/                   133     42.6%         0.25x    0.58x           3.7x              4.6x
  sections aged seven to eleven years: 7; unmatched ratio 0.25x to 6.57x; matched 0.46x to 6.61x
  prefixes under twenty-one months old: 1
  keyword ratio, largest two: /stores/ 20.9x, /local/bundles/ 16.1x
  referring-domain ratio (Ahrefs over Semrush), largest two: /local/area-codes/ 11.3x, /es-us/local/ 4.6x
  power of a two-sided test at 5% to detect a Spearman correlation of 0.5 with 12 prefixes (Fisher approximation): 37.8%


==> anc/08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/make_brand_radar_urls_stdout.txt <==
11 sectors; companies per sector: {'xlk': 10, 'xlv': 10, 'xlf': 10, 'xly': 10, 'xlc': 9, 'xli': 10, 'xlp': 10, 'xle': 10, 'xlu': 10, 'xlre': 10, 'xlb': 10}
example: https://app.ahrefs.com/brand-radar/ai/cited-pages?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22 ...


==> anc/08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/make_fig0_stdout.txt <==
ok


==> anc/08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/make_fig_reviews_rerun_stderr.txt <==
Traceback (most recent call last):
  File "/private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/repro52_run2_20261015_011513/work/User_First_Intelligence_v5.2_2026-10-15_source/review_demand/make_fig_reviews.py", line 11, in <module>
    agg = pd.read_csv("out/label_demand_aggregates.csv")
  File "/opt/homebrew/lib/python3.13/site-packages/pandas/io/parsers/readers.py", line 873, in read_csv
    return _read(filepath_or_buffer, kwds)
  File "/opt/homebrew/lib/python3.13/site-packages/pandas/io/parsers/readers.py", line 300, in _read
    parser = TextFileReader(filepath_or_buffer, **kwds)
  File "/opt/homebrew/lib/python3.13/site-packages/pandas/io/parsers/readers.py", line 1645, in __init__
    self._engine = self._make_engine(f, self.engine)
                   ~~~~~~~~~~~~~~~~~^^^^^^^^^^^^^^^^
  File "/opt/homebrew/lib/python3.13/site-packages/pandas/io/parsers/readers.py", line 1904, in _make_engine
    self.handles = get_handle(
                   ~~~~~~~~~~^
        f,
        ^^
    ...<6 lines>...
        storage_options=self.options.get("storage_options", None),
        ^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^
    )
    ^
  File "/opt/homebrew/lib/python3.13/site-packages/pandas/io/common.py", line 926, in get_handle
    handle = open(
        handle,
    ...<3 lines>...
        newline="",
    )
FileNotFoundError: [Errno 2] No such file or directory: 'out/label_demand_aggregates.csv'


==> anc/08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/make_fig_reviews_v50_rerun_stderr.txt <==
Traceback (most recent call last):
  File "/private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/repro52_run2_20261015_011513/work/User_First_Intelligence_v5.2_2026-10-15_source/review_demand/make_fig_reviews_v50.py", line 11, in <module>
    agg = pd.read_csv("out/label_demand_aggregates.csv")
  File "/opt/homebrew/lib/python3.13/site-packages/pandas/io/parsers/readers.py", line 873, in read_csv
    return _read(filepath_or_buffer, kwds)
  File "/opt/homebrew/lib/python3.13/site-packages/pandas/io/parsers/readers.py", line 300, in _read
    parser = TextFileReader(filepath_or_buffer, **kwds)
  File "/opt/homebrew/lib/python3.13/site-packages/pandas/io/parsers/readers.py", line 1645, in __init__
    self._engine = self._make_engine(f, self.engine)
                   ~~~~~~~~~~~~~~~~~^^^^^^^^^^^^^^^^
  File "/opt/homebrew/lib/python3.13/site-packages/pandas/io/parsers/readers.py", line 1904, in _make_engine
    self.handles = get_handle(
                   ~~~~~~~~~~^
        f,
        ^^
    ...<6 lines>...
        storage_options=self.options.get("storage_options", None),
        ^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^
    )
    ^
  File "/opt/homebrew/lib/python3.13/site-packages/pandas/io/common.py", line 926, in get_handle
    handle = open(
        handle,
    ...<3 lines>...
        newline="",
    )
FileNotFoundError: [Errno 2] No such file or directory: 'out/label_demand_aggregates.csv'


==> anc/08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/make_fig_sources_stdout.txt <==
wrote fig10_sources.pdf/.png; sector order: ['xlk', 'xli', 'xlc', 'xly', 'xlb', 'xlp', 'xle', 'xlf', 'xlre', 'xlu', 'xlv']


==> anc/08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/make_figs_v4_stdout.txt <==
ok


==> anc/08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/make_tables_sector_surface_output.txt <==
| Sector | AIO search | AIO prompt | AIM search | AIM prompt | ChatGPT | Perplexity | Gemini | Copilot |
|---|---|---|---|---|---|---|---|---|
| Information Technology | youtube | youtube | google | google | google | wikipedia.org | reddit | walmart |
| Health Care | youtube | youtube | youtube | goodrx | fda.gov | nih.gov | goodrx | msn |
| Financials | youtube | reddit | youtube | nerdwallet | nerdwallet | nerdwallet | wallethub | wallethub |
| Consumer Discretionary | google | youtube | google | google | justwatch | wikipedia.org | reddit | walmart |
| Communication Services | youtube† | youtube† | google† | google† | go† | wikipedia.org | reddit | walmart |
| Industrials | youtube | youtube | google | google | nvidia | wikipedia.org | reddit | amazon |
| Consumer Staples | google | youtube | google | google | reddit | amazon | reddit | amazon |
| Energy | youtube | youtube | google | youtube | sec.gov | wikipedia.org | reddit | walmart |
| Utilities | youtube | reddit | google | yahoo | sec.gov | wikipedia.org | wikipedia.org | msn |
| Real Estate | youtube | extraspace | google | google | sec.gov | wikipedia.org | wikipedia.org | extraspace |
| Materials | youtube | youtube | google | youtube | benjaminmoore | kylieminteriors.ca | facadecolorizer | facadecolorizer |

| Sector | AI Overviews (search queries) | ChatGPT |
|---|---|---|
| Information Technology | youtube, reddit, google | google, wikipedia.org, justwatch |
| Health Care | youtube, nih.gov, wikipedia.org | fda.gov, nih.gov, sec.gov |
| Financials | youtube, reddit, nerdwallet | nerdwallet, chase†, capitalone |
| Consumer Discretionary | google, youtube, reddit | justwatch, consumerreports.org, aboutamazon† |
| Communication Services | youtube†, wikipedia.org, reddit | go†, justwatch, wikipedia.org |
| Industrials | youtube, reddit, google | nvidia, tomshardware, techspot |
| Consumer Staples | google, youtube, amazon | reddit, wikipedia.org, consumerreports.org |
| Energy | youtube, wikipedia.org, google | sec.gov, chevronlubricants†, mobil† |
| Utilities | youtube, wikipedia.org, reddit | sec.gov, reuters, stockanalysis |
| Real Estate | youtube, google, wikipedia.org | sec.gov, extraspace, wikipedia.org |
| Materials | youtube, google, reddit | benjaminmoore, behr, plan-home |

Google surfaces: top source youtube.com or google.com in 38 of 44 cells
Copilot: top source walmart.com or amazon.com in 6 of 11 sectors; msn.com in 2
Perplexity and Gemini: top source wikipedia.org or reddit.com in 15 of 22 cells
ChatGPT: top source a .gov domain in 4 of 11 sectors
company properties marked: Table C3 5 of 88 cells; Table C4 6 of 66 entries
  in Table C3: ['Communication Services: go.com', 'Communication Services: google.com', 'Communication Services: youtube.com']
  in Table C4: ['Communication Services: go.com', 'Communication Services: youtube.com', 'Consumer Discretionary: aboutamazon.com', 'Energy: chevronlubricants.com', 'Energy: mobil.com', 'Financials: chase.com']


==> anc/08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/numbers_table.tsv <==
#	section	line	quote	script	basis	paper	obtained	status	note
1	Abstract	14	differed on estimated monthly visits by 7.5x to 27.1x, and by 8.6x to 29.9x with both read worldwide	none (arithmetic on Table 2)	C	7.5x; 27.1x; 8.6x; 29.9x	7.4696; 27.1414; 8.6201; 29.8608	MATCH	
2	Abstract	14	the ratio ran from 0.20x to 7.24x, with no detectable relationship to section age (Spearman −0.11), while the platforms agreed on which section is larger in 60 of 66 pairs	analyze.py	S	0.20x; 7.24x; −0.11; 60; 66	0.20; 7.24; -0.11; 60; 66	MATCH	my scipy re-implementation from the data files: rho(age) -0.112, Fisher [-0.64, +0.49], permutation p 0.73 (own seed), matched -0.284, excl. area codes +0.155
3	Abstract	14	On 37,193 reviews of 378 telecom stores linked to a 42,994-node keyword taxonomy	analyze_reviews.py; supplement_r10.py	X	37,193; 378; 42,994	37193; 378; 42994	CANNOT RUN	shipped output agrees
4	Abstract	14	(Spearman +0.47 to +0.75, depending on how labels are attributed to branches) and barely on topics (+0.19)	supplement_r10.py; analyze_reviews.py	X	+0.47; +0.75; +0.19	+0.468; +0.748; +0.185	CANNOT RUN	shipped output agrees
5	Abstract	14	on links two blind annotators judged about two-thirds correct	r2_link_check.py	S	about two-thirds	about two-thirds	MATCH	precision 65.0% and 66.8% (annotators 2 and 1)
6	Abstract	14	four predictions written before collection yielded one held, one held in direction only and two failed	section7_from_aggregates.py	S	1 held, 1 direction only, 2 failed	1 held, 1 direction only, 2 failed	MATCH	
7	Abstract	14	video and community sites took a median 21% of citation incidences on Google's AI Overviews and AI Mode against 0.6% to 9.2% on ChatGPT, Copilot, Perplexity and Gemini	section7_from_aggregates.py	S	21%; 0.6%; 9.2%	21.3; 0.6; 9.2	MATCH	my recomputation from the aggregates: Google 21.3%, other 2.1%; my own bootstrap (seed 7) Google 16.8% to 26.7%, other 1.7% to 2.7%
8	Abstract	14	with the lowest Google figure above the highest of the other four in every sector	section7_from_aggregates.py	S	11; 11	11; 11	MATCH	my recount from the aggregates: 11 of 11
9	1, para 3	22	in OpenAlex, 456 works name Ahrefs, Semrush or Similarweb in their title or abstract, 27 of them published in 2020, 87 in 2025 and 110 in 2026 to mid-October, and 86% name only one of the three	vendor_reliance.py --offline	S	456; 27; 87; 110; 86%	456; 27; 87; 110; 86	MATCH	my recount from vendor_reliance_works.csv: 456 works; 2020 27, 2025 87, 2026 110; one tool 85.7%
10	1.1	32	observed for 77 days	none (date arithmetic: 26 July to 11 October 2026)	C	77	77	MATCH	
11	1.2	38	differ by up to about 30 times worldwide (33 times US to US, estimated)	none (arithmetic on Table 2)	C	30; 33	29.8608; 33.3024	MATCH	
12	1.2, item 1	40	differ on estimated visits by 7.5x to 27.1x (8.6x to 29.9x worldwide against worldwide); across twelve sections of one domain the ratio spans 0.20x to 7.24x	arithmetic on Table 2; analyze.py	S+C	7.5x; 27.1x; 8.6x; 29.9x; 0.20x; 7.24x	7.4696; 27.1414; 8.6201; 29.8608; 0.20; 7.24	MATCH	
13	1.2, item 1	40	while the platforms agree on the ordering of sections in 60 of 66 pairs	analyze.py	S	60; 66	60; 66	MATCH	
14	1.2, item 2	41	On 37,193 business reviews linked to a 42,994-node keyword taxonomy	analyze_reviews.py; supplement_r10.py	X	37,193; 42,994	37193; 42994	CANNOT RUN	shipped output agrees
15	1.2, item 3	42	about ten times their pooled median share (21.3% against 2.1%)	section7_from_aggregates.py (ratio: arithmetic)	S	21.3%; 2.1%; 10	21.3; 2.1; 10.1429	MATCH	
16	1.2, item 3	42	of four predictions written before collection, one held, one held in direction only and two failed	section7_from_aggregates.py	S	1 held, 1 direction only, 2 failed	1 held, 1 direction only, 2 failed	MATCH	
17	1.2, item 5	44	(1.2 to 2.0 times the most-cited one)	none (arithmetic on the Section 9.1 counts)	C	1.2; 2.0	1.2353; 1.9916	MATCH	
18	1.2, item 5	44	a 77-day series	none (date arithmetic)	C	77	77	MATCH	
19	3, para 1	91	the section holds 381 code pages**: 374 for geographic codes assigned to US states and the District of Columbia (all 372 in service and two assigned but not yet in service), and 7 for toll-free codes	none (released file section_code_pages_2026-10-14.csv)	D	381; 374; 372; 2; 7	381; 374; 372; 2; 7	MATCH	51 distinct state-level locations (50 states and DC); the 52 state hubs are not listed in the bundle
20	3, para 2	93	Table 5's series of pages holding a position (210, 365, 391, 414, 440)	none (Table 5)	C	210; 365; 391; 414; 440	210; 365; 391; 414; 440	MATCH	
21	3, para 2	93	a fixed set of 434 URLs	none (arithmetic: 381 code pages + 53 hubs)	C	434	434	MATCH	
22	3, para 3	95	it exceeds 381 plus the 53 hub pages by seven	none (arithmetic on Table 5)	C	7	7	MATCH	
23	3, para 3	95	Brand Radar's count of 455 distinct cited pages	none (single-read file)	D	455	455	MATCH	
24	3, para 3	95	exceeds 434 by 21	none (arithmetic)	C	21	21	MATCH	
25	4.1	141	The section ranks in 105 countries with 18.5% of Ahrefs' estimated visits from outside the US (18.6% in the 12 October read of Table 4)	none (single-read file; data/ahrefs file)	D	105; 18.5%; 18.6%	105; 18.5%; 18.6	MATCH	
26	4.1	141	is nonetheless between 7.5 and 27.1 times larger	none (arithmetic on Table 2)	C	7.5; 27.1	7.4696; 27.1414	MATCH	
27	4.1	141	worldwide over worldwide (8.6x to 29.9x); and US over US (9.2x to 33.3x), estimated by applying Ahrefs' US share of its own visits, 81.5%	none (arithmetic on Table 2; single-read file)	C	8.6x; 29.9x; 9.2x; 33.3x; 81.5%	8.6201; 29.8608; 9.1652; 33.3024; 81.5%	MATCH	
28	Table 5 header; 4.3	335	| Metric | Day 0 (26 Jul) | Day 15 (10 Aug) | Day 30 (25 Aug) | **Day 37 (1 Sep)** | Day 45 (9 Sep) | Day 60 (24 Sep) | Day 75 (9 Oct) | Day 77 (11 Oct) |	none (date arithmetic from day 0 = 26 July 2026)	C	0; 15; 30; 37; 45; 60; 75; 77	0; 15; 30; 37; 45; 60; 75; 77	MATCH	
29	4.3	151	began on 24 September, day 60	none (date arithmetic)	C	60	60	MATCH	
30	4.3	151	on 29 September, day 65	none (date arithmetic)	C	65	65	MATCH	
31	5.1, Table 2 (Jul)	166	| July 2026 (total) | 6 | 3,862 | 100,012 (103,045) | 25.9x | 26.7x | 31.8x |	none (arithmetic on the row's own values)	C	25.9x; 26.7x; 31.8x	25.8964; 26.6818; 31.7748	MATCH	
32	5.1, Table 2 (Aug)	167	| August 2026 (total) | 31 | 32,281 | 876,153 (963,937) | 27.1x | 29.9x | 33.3x |	none (arithmetic on the row's own values)	C	27.1x; 29.9x; 33.3x	27.1414; 29.8608; 33.3024	MATCH	
33	5.1, Table 2 (Sep)	168	| September 2026 (total) | 30 | 150,113 | 1,534,362 (1,765,077) | 10.2x | 11.8x | 12.5x |	none (arithmetic on the row's own values)	C	10.2x; 11.8x; 12.5x	10.2214; 11.7583; 12.5416	MATCH	
34	5.1, Table 2 (Oct)	169	| October 2026 (run-rate) | 11 (77 cumulative) | 215,577 | 1,610,284 (1,858,297) | 7.5x | 8.6x | 9.2x |	none (arithmetic on the row's own values)	C	7.5x; 8.6x; 9.2x	7.4696; 8.6201; 9.1652	MATCH	
35	5.1, Table 2 (days live)	169	| 11 (77 cumulative) |	none (arithmetic on the days-live column)	C	77	78	MISMATCH: paper 77 vs obtained 78	the column's entries [6, 31, 30, 11] sum to 78 (26 July counted as a day live); 77 is the days elapsed from 26 July to 11 October
36	5.1, para 3	175	From July to August they did (8.4x on Ahrefs, 8.8x on Semrush US); from August to September Ahrefs' estimate grew 4.65x and Semrush's 1.75x, and into October's run-rate 1.44x against 1.05x	instrument_extra.py	S	8.4x; 8.8x; 4.65x; 1.75x; 1.44x; 1.05x	8.36; 8.76; 4.65; 1.75; 1.44; 1.05	MATCH	my recomputation from Table 2: 8.36x/8.76x, 4.65x/1.75x, 1.44x/1.05x
37	5.1, para 3	175	by a factor of more than two	instrument_extra.py	S	more than two	more than two	MATCH	largest ratio of growth 2.66
38	5.1, para 4	177	the section draws 18.5% of its Ahrefs-estimated visits from outside the US	none (single-read file)	D	18.5%	18.5%	MATCH	
39	5.1, para 4	177	worldwide against worldwide it runs from 8.6x to 29.9x, and US against US, estimated, from 9.2x to 33.3x	none (arithmetic on Table 2)	C	8.6x; 29.9x; 9.2x; 33.3x	8.6201; 29.8608; 9.1652; 33.3024	MATCH	
40	5.1, para 5	179	from 27.1x to 10.2x to 7.5x	none (arithmetic on Table 2)	C	27.1x; 10.2x; 7.5x	27.1414; 10.2214; 7.4696	MATCH	
41	5.2	183	Ahrefs reports 29,000 for all locations and Semrush 58,586 for the US database, read a day apart: a factor of 2.0	none (arithmetic)	C	2.0	2.0202	MATCH	
42	5.2	183	3.2 times Ahrefs' 28,900 for all locations on the same day (Table 4)	none (arithmetic; data/ahrefs file)	C	3.2; 28,900	3.1938; 28900	MATCH	
43	5.2	183	Pages holding at least one position are 441 in Ahrefs	none (Table 5)	C	441	441	MATCH	
44	5.3	187	Brand Radar's 17,206 stored answers citing the section and Semrush's 158,100 mentions read on 10 October differ by a factor of 9.2	none (arithmetic; single-read file; Table 5)	C	17,206; 158,100; 9.2	17206; 158,100; 9.1887	MATCH	
45	5.3	187	Semrush's companion count of 29,600 cited pages is 68 times the 434 URLs	none (arithmetic; single-read file)	C	29,600; 68	29,600; 68.2028	MATCH	
46	5.3, Table 3 (July 2026)	197	| July 2026 | 47 of 284 | 16.5% [12.7, 21.3] | 138 | 2.94x |	none (arithmetic on the row: Wilson interval, ratio)	C	16.5; 12.7; 21.3; 2.94x	16.5493; 12.6794; 21.3121; 2.9362	MATCH	
47	5.3, Table 3 (August 2026)	198	| August 2026 | 851 of 6,749 | 12.6% [11.8, 13.4] | 2,221 | 2.61x |	none (arithmetic on the row: Wilson interval, ratio)	C	12.6; 11.8; 13.4; 2.61x	12.6093; 11.8385; 13.4226; 2.6099	MATCH	
48	5.3, Table 3 (September 2026)	199	| September 2026 | 3,380 of 22,665 | 14.9% [14.5, 15.4] | 8,187 | 2.42x |	none (arithmetic on the row: Wilson interval, ratio)	C	14.9; 14.5; 15.4; 2.42x	14.9129; 14.4551; 15.3826; 2.4222	MATCH	
49	5.3, Table 3 (October 2026 (run-rate))	200	| October 2026 (run-rate) | 7,455 of 37,238 | 20.0% [19.6, 20.4] | 10,018 | 1.34x |	none (arithmetic on the row: Wilson interval, ratio)	C	20.0; 19.6; 20.4; 1.34x	20.0199; 19.6165; 20.4294; 1.3438	MATCH	
50	5.3	204	The ratio between the two counts falls from 2.94 to 1.34 over four months	none (arithmetic on Table 3)	C	2.94; 1.34	2.9362; 1.3438	MATCH	
51	5.4	212	Ahrefs reports 913 referring domains to the prefix; Semrush Backlink Analytics indexes 80 for the subfolder: a factor of 11.4	none (arithmetic)	C	11.4	11.4125	MATCH	
52	5.4	212	Ahrefs puts 61.9% on .info, 26.4% on .asia and 10.2% on .xyz; Semrush puts 75% on .xyz	make_figs_v4.py (Figure 4 literals)	F	61.9%; 26.4%; 10.2%; 75%	61.9; 26.4; 10.2; 75.0	MATCH	dashboard reads; no data file; agrees with the figure script
53	5.4	216	its daily series gives 909 at day 75 against 913 on 11 October, and its new-and-lost report for September gives 917 new against 95 lost, which with nineteen at day 37 implies about 841	none (arithmetic; Table 5)	C	909; 913; 841	909; 913; 841	MATCH	
54	5.5, Table 4 (/local/area-codes/)	226	| /local/area-codes/ | 3 | 221,000 | 1,600,000 | **7.24** | 81.4% | **8.89** | 28,900 | 59,000 | 2.0 | 913 | 81 | **11.3** |	instrument_extra.py (ratios, US share, age); data/ files (raw columns)	S+D	3; 221,000; 1,600,000; 7.24; 81.4%; 8.89; 28,900; 59,000; 2.0; 913; 81; 11.3	3; 221000; 1600000; 7.24; 81.4; 8.89; 28900; 59000; 2.0; 913; 81; 11.3	MATCH	12 cells: age, both visits, unmatched ratio, US share, matched ratio, both keyword counts, keyword ratio, both RD counts, RD ratio
55	5.5, Table 4 (/product-compare/)	227	| /product-compare/ | 21 | 5,500 | 4,100 | 0.75 | 69.6% | 1.07 | 716 | 2,300 | 3.2 | 187 | 41 | 4.6 |	instrument_extra.py (ratios, US share, age); data/ files (raw columns)	S+D	21; 5,500; 4,100; 0.75; 69.6%; 1.07; 716; 2,300; 3.2; 187; 41; 4.6	21; 5500; 4100; 0.75; 69.6; 1.07; 716; 2300; 3.2; 187; 41; 4.6	MATCH	12 cells: age, both visits, unmatched ratio, US share, matched ratio, both keyword counts, keyword ratio, both RD counts, RD ratio
56	5.5, Table 4 (/local/bundles/)	228	| /local/bundles/ | 36 | 25,600 | 5,200 | 0.20 | 99.2% | 0.20 | 2,100 | 33,800 | 16.1 | 115 | 194 | 0.6 |	instrument_extra.py (ratios, US share, age); data/ files (raw columns)	S+D	36; 25,600; 5,200; 0.20; 99.2%; 0.20; 2,100; 33,800; 16.1; 115; 194; 0.6	36; 25600; 5200; 0.20; 99.2; 0.20; 2100; 33800; 16.1; 115; 194; 0.6	MATCH	12 cells: age, both visits, unmatched ratio, US share, matched ratio, both keyword counts, keyword ratio, both RD counts, RD ratio
57	5.5, Table 4 (/device-compare/)	229	| /device-compare/ | 39 | 26,700 | 26,400 | 0.99 | 82.6% | 1.20 | 2,400 | 12,600 | 5.2 | 47 | 45 | 1.0 |	instrument_extra.py (ratios, US share, age); data/ files (raw columns)	S+D	39; 26,700; 26,400; 0.99; 82.6%; 1.20; 2,400; 12,600; 5.2; 47; 45; 1.0	39; 26700; 26400; 0.99; 82.6; 1.20; 2400; 12600; 5.2; 47; 45; 1.0	MATCH	12 cells: age, both visits, unmatched ratio, US share, matched ratio, both keyword counts, keyword ratio, both RD counts, RD ratio
58	5.5, Table 4 (/local/cell-phones/)	230	| /local/cell-phones/ | 57 | 37,300 | 135,100 | 3.62 | 98.8% | 3.67 | 3,600 | 37,500 | 10.4 | 144 | 225 | 0.6 |	instrument_extra.py (ratios, US share, age); data/ files (raw columns)	S+D	57; 37,300; 135,100; 3.62; 98.8%; 3.67; 3,600; 37,500; 10.4; 144; 225; 0.6	57; 37300; 135100; 3.62; 98.8; 3.67; 3600; 37500; 10.4; 144; 225; 0.6	MATCH	12 cells: age, both visits, unmatched ratio, US share, matched ratio, both keyword counts, keyword ratio, both RD counts, RD ratio
59	5.5, Table 4 (/support/)	231	| /support/ | 93 | 1,900,000 | 1,957,880 | 1.03 | 98.7% | 1.04 | 38,700 | 351,854 | 9.1 | 10,600 | 7,056 | 1.5 |	instrument_extra.py (ratios, US share, age); data/ files (raw columns)	S+D	93; 1,900,000; 1,957,880; 1.03; 98.7%; 1.04; 38,700; 351,854; 9.1; 10,600; 7,056; 1.5	93; 1900000; 1957880; 1.03; 98.7; 1.04; 38700; 351854; 9.1; 10600; 7056; 1.5	MATCH	12 cells: age, both visits, unmatched ratio, US share, matched ratio, both keyword counts, keyword ratio, both RD counts, RD ratio
60	5.5, Table 4 (/local/fiber/)	232	| /local/fiber/ | 95 | 102,000 | 47,300 | 0.46 | 99.8% | 0.46 | 5,400 | 31,900 | 5.9 | 258 | 245 | 1.1 |	instrument_extra.py (ratios, US share, age); data/ files (raw columns)	S+D	95; 102,000; 47,300; 0.46; 99.8%; 0.46; 5,400; 31,900; 5.9; 258; 245; 1.1	95; 102000; 47300; 0.46; 99.8; 0.46; 5400; 31900; 5.9; 258; 245; 1.1	MATCH	12 cells: age, both visits, unmatched ratio, US share, matched ratio, both keyword counts, keyword ratio, both RD counts, RD ratio
61	5.5, Table 4 (/buy/)	233	| /buy/ | 95 | 644,000 | 1,014,124 | 1.57 | 98.5% | 1.60 | 19,800 | 206,365 | 10.4 | 7,400 | 3,246 | 2.3 |	instrument_extra.py (ratios, US share, age); data/ files (raw columns)	S+D	95; 644,000; 1,014,124; 1.57; 98.5%; 1.60; 19,800; 206,365; 10.4; 7,400; 3,246; 2.3	95; 644000; 1014124; 1.57; 98.5; 1.60; 19800; 206365; 10.4; 7400; 3246; 2.3	MATCH	12 cells: age, both visits, unmatched ratio, US share, matched ratio, both keyword counts, keyword ratio, both RD counts, RD ratio
62	5.5, Table 4 (/local/internet/)	234	| /local/internet/ | 114 | 243,000 | 220,600 | 0.91 | 93.6% | 0.97 | 13,300 | 79,700 | 6.0 | 1,700 | 516 | 3.3 |	instrument_extra.py (ratios, US share, age); data/ files (raw columns)	S+D	114; 243,000; 220,600; 0.91; 93.6%; 0.97; 13,300; 79,700; 6.0; 1,700; 516; 3.3	114; 243000; 220600; 0.91; 93.6; 0.97; 13300; 79700; 6.0; 1700; 516; 3.3	MATCH	12 cells: age, both visits, unmatched ratio, US share, matched ratio, both keyword counts, keyword ratio, both RD counts, RD ratio
63	5.5, Table 4 (/stores/)	235	| /stores/ | 129 | 312,000 | 2,051,269 | 6.57 | 99.4% | 6.61 | 14,700 | 306,952 | 20.9 | 4,100 | 3,527 | 1.2 |	instrument_extra.py (ratios, US share, age); data/ files (raw columns)	S+D	129; 312,000; 2,051,269; 6.57; 99.4%; 6.61; 14,700; 306,952; 20.9; 4,100; 3,527; 1.2	129; 312000; 2051269; 6.57; 99.4; 6.61; 14700; 306952; 20.9; 4100; 3527; 1.2	MATCH	12 cells: age, both visits, unmatched ratio, US share, matched ratio, both keyword counts, keyword ratio, both RD counts, RD ratio
64	5.5, Table 4 (/deals/)	236	| /deals/ | 132 | 214,000 | 219,600 | 1.03 | 99.3% | 1.03 | 5,300 | 32,000 | 6.0 | 1,600 | 2,042 | 0.8 |	instrument_extra.py (ratios, US share, age); data/ files (raw columns)	S+D	132; 214,000; 219,600; 1.03; 99.3%; 1.03; 5,300; 32,000; 6.0; 1,600; 2,042; 0.8	132; 214000; 219600; 1.03; 99.3; 1.03; 5300; 32000; 6.0; 1600; 2042; 0.8	MATCH	12 cells: age, both visits, unmatched ratio, US share, matched ratio, both keyword counts, keyword ratio, both RD counts, RD ratio
65	5.5, Table 4 (/es-us/local/)	237	| /es-us/local/ | 133 | 8,900 | 2,200 | 0.25 | 42.6% | 0.58 | 1,300 | 4,800 | 3.7 | 284 | 62 | 4.6 |	instrument_extra.py (ratios, US share, age); data/ files (raw columns)	S+D	133; 8,900; 2,200; 0.25; 42.6%; 0.58; 1,300; 4,800; 3.7; 284; 62; 4.6	133; 8900; 2200; 0.25; 42.6; 0.58; 1300; 4800; 3.7; 284; 62; 4.6	MATCH	12 cells: age, both visits, unmatched ratio, US share, matched ratio, both keyword counts, keyword ratio, both RD counts, RD ratio
66	5.5, Table 4 caption	222	the oldest age (/es-us/local/) is left-censored at that horizon and the next two lie within four months of it	none (data/ahrefs file)	C	/es-us/local/; yes	/es-us/local/; yes	MATCH	ages (133, '/es-us/local/'), (132, '/deals/'), (129, '/stores/')
67	5.5, para 3	243	Spearman's rank correlation between age and the unmatched visits ratio is −0.11 over twelve prefixes, with a Fisher 95% interval of −0.64 to +0.49 and a permutation p of 0.73; territory-matched it is −0.28; excluding the area-code section it is +0.15	analyze.py	S	−0.11; −0.64; +0.49; 0.73; −0.28; +0.15	-0.11; -0.64; +0.49; 0.73; -0.28; +0.15	MATCH	my scipy re-implementation from the data files: rho(age) -0.112, Fisher [-0.64, +0.49], permutation p 0.73 (own seed), matched -0.284, excl. area codes +0.155
68	5.5, para 3	243	Twelve prefixes give about 38% power to detect a correlation of 0.5 (37.8% by the Fisher approximation)	instrument_extra.py (analyze.py prints a fixed 38%)	S	38%; 37.8%	37.8; 37.8	MATCH	my computation: 37.8%; analyze.py's '38%' is a fixed string, not computed
69	5.5, para 3	243	the seven sections aged between seven and eleven years sit anywhere from 0.25x to 6.57x unmatched (0.46x to 6.61x matched)	instrument_extra.py	S	7; 0.25x; 6.57x; 0.46x; 6.61x	7; 0.25; 6.57; 0.46; 6.61	MATCH	
70	5.5, para 3	243	the narrowing of the area-code ratio from 27.1x to 7.5x over three months	none (arithmetic on Table 2)	C	27.1x; 7.5x	27.1414; 7.4696	MATCH	
71	5.5, para 3	243	Only one prefix in the cross-section is under twenty-one months old	instrument_extra.py	S	1	1	MATCH	
72	5.5, para 4	245	Semrush's estimate runs from one fifth of Ahrefs' (/local/bundles/, 0.20x) to seven times it (/local/area-codes/, 7.24x), a spread of 1.55 orders of magnitude, with a median of 1.01 and six of twelve prefixes below one	analyze.py	S	0.20x; 7.24x; 1.55; 1.01; 6	0.20; 7.24; 1.55; 1.01; 6	MATCH	my recomputation: median 1.007, below one 6
73	5.5, para 4	245	Matched for territory the spread is wider (0.20x to 8.89x), the median is 1.06, and four of twelve are below one	analyze.py	S	0.20x; 8.89x; 1.06; 4	0.20; 8.89; 1.06; 4	MATCH	my recomputation: median 1.058, below one 4
74	5.5, para 4	245	(/product-compare/, 69.6% US, from 0.75x to 1.07x; /device-compare/, 82.6% US, from 0.99x to 1.20x); /es-us/local/, at 42.6% US, moves from 0.25x to 0.58x	instrument_extra.py	S	69.6%; 0.75x; 1.07x; 82.6%; 0.99x; 1.20x; 42.6%; 0.25x; 0.58x	69.6; 0.75; 1.07; 82.6; 0.99; 1.20; 42.6; 0.25; 0.58	MATCH	
75	5.5, para 4	245	the unmatched ratio has a geometric mean of 1.13 (bootstrap 95% interval 0.62 to 2.12) and a geometric standard deviation of 3.1 (1.9 to 4.1), a normal range on the log scale of about 0.12x to 10.6x	instrument_extra.py	S	1.13; 0.62; 2.12; 3.1; 1.9; 4.1; 0.12x; 10.6x	1.13; 0.62; 2.12; 3.13; 1.92; 4.14; 0.12; 10.61	MATCH	
76	5.5, para 5	247	is +0.94 (bootstrap 95% interval over prefixes +0.70 to +1.00; p < 0.001; Kendall's tau +0.82, interval +0.57 to +1.00; 60 of 66 pairs concordant)	analyze.py; instrument_extra.py	S	+0.94; +0.70; +1.00; p < 0.001; +0.82; +0.57; +1.00; 60; 66	+0.94; +0.70; +1.00; p < 0.001; +0.82; +0.57; +1.00; 60; 66	MATCH	my scipy recomputation: Spearman +0.937, Kendall +0.818, concordant 60 of 66
77	5.5, para 5	247	all 51 are ordered alike; of the 15 pairs within a factor of three, 9 are	instrument_extra.py	S	51; 15; 9	51; 15; 9	MATCH	
78	5.5, para 6	249	Semrush reports more ranking keywords than Ahrefs on every prefix, by between 2.0x and 20.9x	analyze.py	S	2.0x; 20.9x	2.0; 20.9	MATCH	
79	5.5, para 6	249	The rank correlation between the keyword ratio and the visits ratio is +0.17 over all twelve, and +0.52 with the area-code section excluded	analyze.py	S	+0.17; +0.52	+0.17; +0.52	MATCH	my recomputation: +0.168, +0.518
80	5.5, para 6	249	/local/bundles/ has the second-largest keyword ratio (16.1x) and the smallest visits ratio (0.20x)	instrument_extra.py; analyze.py	S	/local/bundles/; 16.1x; 0.20x	/local/bundles/; 16.1; 0.20	MATCH	
81	5.5, para 7	251	It has the highest visits ratio (7.24x unmatched, 8.89x matched; /stores/ is next at 6.57x) and the highest referring-domain ratio (11.3x) of the twelve	analyze.py; instrument_extra.py	S	7.24x; 8.89x; /stores/; 6.57x; 11.3x	7.24; 8.89; /stores/; 6.57; 11.3	MATCH	
82	5.5, para 8	253	reported 158.3K mentions and 29.5K cited pages for every one of the twelve subfolders, identically, on 12 October (Section 5.3 quotes the 10 October read of 158,100 and 29,600)	none (single-read file)	D	158.3; 29.5; 158,100; 29,600	158.3; 29.5; 158,100; 29,600	MATCH	
83	5.6, para 2	263	the two readings cannot both lie within a factor of 5.2, the square root of 27.1	none (arithmetic)	C	5.2; 27.1	5.2058; 27.1414	MATCH	
84	5.6, para 2	263	the larger of the two errors is at least 13 times the smaller reading	none (arithmetic: (27.1 - 1) / 2)	C	13	13.0707	MATCH	
85	5.6, para 3	265	The ratio falls 27.1 → 10.2 → 7.5 over three months	none (arithmetic on Table 2)	C	27.1; 10.2; 7.5	27.1414; 10.2214; 7.4696	MATCH	
86	5.6, para 4	269	7.47x = 2.02x (keyword universe) × 3.70x (estimated visits per ranking keyword)	instrument_extra.py	S	7.47x; 2.02x; 3.70x	7.47; 2.02; 3.70	MATCH	my recomputation: 7.47 = 2.02 x 3.70; log share 35%
87	5.6, para 4	271	so the keyword universe accounts for about 35% of the divergence in log terms	instrument_extra.py	S	35%	35	MATCH	
88	5.6, para 4	271	it is 8.62x = 3.19x (keyword universe) × 2.70x (per keyword), and the keyword universe accounts for about 54%	instrument_extra.py	S	8.62x; 3.19x; 2.70x; 54%	8.62; 3.19; 2.70; 54	MATCH	my recomputation: 8.62 = 3.19 x 2.70; log share 54%
89	5.6, para 5	273	Matching worldwide to worldwide gives 8.62x for October and 26.7x to 29.9x in the first two months	none (arithmetic on Table 2)	C	8.62x; 26.7x; 29.9x	8.6201; 26.6818; 29.8608	MATCH	
90	5.6, para 5	273	gives **9.17x** for October against the 7.5x unmatched	none (arithmetic on Table 2)	C	9.17x; 7.5x	9.1652; 7.4696	MATCH	
91	5.6, para 5	273	Applying the same share to July, August and September gives 31.8x, 33.3x and 12.5x	none (arithmetic on Table 2)	C	31.8x; 33.3x; 12.5x	31.7748; 33.3024; 12.5416	MATCH	
92	5.6, para 6	275	the vendor ratio on estimated visits spans 0.20x to 7.24x (0.20x to 8.89x territory-matched)	analyze.py	S	0.20x; 7.24x; 0.20x; 8.89x	0.20; 7.24; 0.20; 8.89	MATCH	
93	5.6, para 6	275	The vendors agree on which of two sections is larger in 60 of 66 pairs	analyze.py	S	60; 66	60; 66	MATCH	
94	5.6, para 6	275	within a factor of three (9 of 15 pairs); measured on one instrument alone, two pairs six to seven times apart were ordered the other way on the second	instrument_extra.py	S	9; 15; 2; six to seven	9; 15; 2; six to seven	MATCH	reversed pairs three or more times apart on one instrument: 7.3x; 6.1x
95	5.6, para 6	275	can differ by a factor of five below to nearly nine above	analyze.py	S	5; nearly nine	5; nearly nine	MATCH	1 / 0.20 and 8.89
96	5.6, para 6	275	Growth measured on the two instruments also differed, by a factor of 2.7 in one month	instrument_extra.py	S	2.7	2.66	MATCH	
97	6, para 1	281	It holds 47,485 Google reviews of 379 retail locations	supplement_r10.py	X	47,485; 379	47485; 379	CANNOT RUN	shipped output agrees
98	6, para 1	281	of which 37,193 carry text, at 378 of the locations	supplement_r10.py	X	37,193; 378	37193; 378	CANNOT RUN	shipped output agrees
99	6, para 1	281	The export holds between 1 and 201 reviews per location (median 145)	supplement_r10.py	X	1; 201; 145	1; 201; 145	CANNOT RUN	shipped output agrees
100	6, para 1	281	at 26 locations, they name five different carriers	supplement_r10.py	X	26; 5	26; 5	CANNOT RUN	shipped output agrees; also needs the private 03_DATA/private/carrier_name_patterns.txt
101	6, para 1	281	a 42,994-node telecom taxonomy built by the author's clustering engine from 1,898,584 keywords	supplement_r10.py	X	42,994; 1,898,584	42994; 1898584	CANNOT RUN	shipped output agrees; also needs the private Telecom_keywords_full.csv.gz
102	6, para 1	281	Of the 37,193 reviews, 20,663 (55.6%) linked to at least one of 27,817 linkable labels, at 2.25 labels per linked review, and 1,008 labels were mentioned at least once	analyze_reviews.py	X	37,193; 20,663; 55.6%; 27,817; 2.25; 1,008	37193; 20663; 55.6; 27817; 2.25; 1008	CANNOT RUN	shipped output agrees
103	6, para 2	283	At the level of the taxonomy's 17 top-level branches	supplement_r10.py	X	17	17	CANNOT RUN	shipped output agrees
104	6, para 2	283	+0.75 (bootstrap 95% interval over branches +0.44 to +0.90; p < 0.001, 17 branches; Figure 6b), and +0.47 (+0.01 to +0.78; p = 0.06)	supplement_r10.py	X	+0.75; +0.44; +0.90; p < 0.001; +0.47; +0.01; +0.78; 0.06	+0.748; +0.443; +0.900; p < 0.001; +0.468; +0.006; +0.783; 0.058	CANNOT RUN	shipped output agrees
105	6, para 2	283	An earlier computation gave +0.78	analyze_reviews.py	X	+0.78	+0.777	CANNOT RUN	shipped output agrees
106	6, para 2	283	carriers draw 66.8% of review mentions and 14.9% of search volume, devices 11.0% and 32.7%, broadband 4.0% and 18.1%	supplement_r10.py	X	66.8%; 14.9%; 11.0%; 32.7%; 4.0%; 18.1%	66.8; 14.9; 11.0; 32.7; 4.0; 18.1	CANNOT RUN	shipped output agrees
107	6, para 2	283	the rank correlation between review mentions and monthly volume is +0.19 (bootstrap 95% interval +0.12 to +0.25; Kendall's tau +0.13)	analyze_reviews.py; supplement_r10.py	X	+0.19; +0.12; +0.25; +0.13	+0.185; +0.124; +0.245; +0.132	CANNOT RUN	shipped output agrees
108	6, para 2	283	counting the 26,809 linkable labels that no review mentions as zero, it is +0.27 (+0.26 to +0.29); both p < 0.001	supplement_r10.py	X	26,809; +0.27; +0.26; +0.29	26809; +0.273; +0.260; +0.285	CANNOT RUN	shipped output agrees; the printed upper bound is +0.285, so +0.29 relies on rounding a value printed to three decimals
109	6, para 2	283	It is +0.28 (p < 0.001) among the 213 labels with at least twenty mentions, and +0.16 (p = 0.10) among the 106 labels mentioned at least twenty times in one- and two-star reviews	analyze_reviews.py	X	+0.28; 213; +0.16; 0.10; 106	+0.282; 213; +0.160; 0.1; 106	CANNOT RUN	shipped output agrees
110	6, para 2	283	Of the 1,008 labels, 367 (36.4%) carry under 1,000 monthly searches and 106 (10.5%) carry none	analyze_reviews.py	X	367; 36.4%; 106; 10.5%	367; 36.4; 106; 10.5	CANNOT RUN	shipped output agrees
111	6, para 2	283	the two label-level correlations are +0.16 and +0.26	supplement_r10.py	X	+0.16; +0.26	+0.162; +0.258	CANNOT RUN	shipped output agrees
112	6, para 3	285	judged 200 links drawn uniformly from the 46,517: 65% to 67% are correct (Wilson 95% intervals about 58% to 73%), and the two agree on 95.5% of the items (Cohen's kappa 0.90)	r2_link_check.py (46,517: r2_link_sample.py)	S	200; 46,517; 65%; 67%; 58%; 73%; 95.5%; 0.90	200; 46517; 65; 66.8; 58.2; 73; 95.5; 0.90	MATCH	46,517 is a fixed string in r2_link_check.py; it is computed only by r2_link_sample.py, which cannot run (its shipped output prints 46517); my recount from the judgment files: A agreement 95.5%, kappa 0.902; B agreement 98.0%, kappa 0.928
113	6, para 3	285	which are right about half the time	r2_link_check.py	S	about half	about half	MATCH	single-word labels [50.0, 48.0]
114	6, para 3	285	while multi-word labels are 95% to 96% right	r2_link_check.py	S	95%; 96%	94.5; 95.8	MATCH	multi-word labels [95.8, 94.5]; 94.5% rounds half-up to 95%
115	6, para 3	285	the branch-level correlation is +0.91 (bootstrap 95% interval +0.74 to +0.98) with split attribution and +0.65 with modal attribution, the label-level correlation over mentioned labels is +0.24 (+0.16 to +0.33), and carriers still draw 56% of review mentions against 15% of search volume	supplement_r10.py	X	+0.91; +0.74; +0.98; +0.65; +0.24; +0.16; +0.33; 56%; 15%	+0.914; +0.735; +0.983; +0.649; +0.243; +0.158; +0.326; 56.1; 14.9	CANNOT RUN	shipped output agrees; the printed lower bound is +0.735, so +0.74 relies on rounding a value printed to three decimals
116	6, para 4	287	Of 6,620 one- and two-star reviews, 924 (14.0%, Wilson 95% interval 13.1% to 14.8%) match a pattern for waiting	analyze_reviews.py; supplement_r10.py	X	6,620; 924; 14.0%; 13.1%; 14.8%	6620; 924; 14.0; 13.1; 14.8	CANNOT RUN	shipped output agrees; my Wilson interval from the printed counts: 13.1% to 14.8%
117	6, para 4	287	against 1.9% (1.8% to 2.1%) of five-star reviews	analyze_reviews.py; supplement_r10.py	X	1.9%; 1.8%; 2.1%	1.9; 1.8; 2.1	CANNOT RUN	shipped output agrees; my Wilson interval from the printed counts: 1.8% to 2.1%
118	6, para 4	287	The same annotators judged 100 of the 924 matches: 83% to 85% are complaints about waiting (Cohen's kappa 0.93), and about nine in ten of those concern waiting in the store, so roughly 12% of one- and two-star reviews complain about a wait	r2_link_check.py	S	100; 924; 83%; 85%; 0.93; about nine in ten; 12%	100; 924; 83; 84.8; 0.93; about nine in ten; 11.75	MATCH	in store [90.5, 89.2]; implied shares [11.9, 11.6]; my recount from the judgment files: A agreement 95.5%, kappa 0.902; B agreement 98.0%, kappa 0.928
119	6, para 4	287	"The whole taxonomy, built from 1.9 million keywords, holds 11 labels containing ""wait"", with 622 searches a month between them"	supplement_r10.py	X	1.9; 11; 622	1.8986; 11; 622	CANNOT RUN	shipped output agrees
120	6, para 4	287	the one that reviews mention carries 12	analyze_reviews.py	X	1; 12	1; 12	CANNOT RUN	shipped output agrees
121	6, para 4	287	Eight labels name a remedy, appointments, queues or callbacks, with 13,170 searches a month between them, most of it for appointment reminders; the label for scheduling a store appointment carries none, and no label concerns check-in	supplement_r10.py	X	8; 13,170; most; 0; 0	8; 13170; most; 0; 0	CANNOT RUN	shipped output agrees
122	6, Figure 6 caption	289	37,193 Google reviews of 378 retail locations of major US telecom carriers, linked to a 42,994-node taxonomy	analyze_reviews.py; supplement_r10.py	X	37,193; 378; 42,994	37193; 378; 42994	CANNOT RUN	shipped output agrees; the shipped figure (fig9_reviews.png) prints 1,008 labels, +0.19 and +0.75; its script needs out/*.csv, not shipped
123	6, Figure 6 caption	289	Each marker is one of the 1,008 taxonomy labels mentioned in at least one review	analyze_reviews.py	X	1,008	1008	CANNOT RUN	shipped output agrees
124	6, Figure 6 caption	289	the nine largest of the 17 top-level branches	supplement_r10.py	X	17	17	CANNOT RUN	shipped output agrees
125	6, para 5	291	exact-match links of which about two in three are correct	r2_link_check.py	S	about two in three	about two in three	MATCH	
126	7.1	299	youtube.com was the most-cited non-brand domain on all four Google views and ranked 28th on ChatGPT, 4th on Perplexity, 5th on Gemini and 9th on Copilot, and reddit.com was in the top three on every surface except Copilot (240th)	cross_sector_sensitivity.py, project copy (pilot section not released; pilot exports withheld)	X	1; 28; 4; 5; 9; 3; 240	1; 28; 4; 5; 9; 3; 240	CANNOT RUN	shipped output agrees; pilot_section_output.txt is a copy of the project script's output, not produced by any bundle script
127	7.2	303	109 companies, because Communication Services counts one issuer, Alphabet, through two share classes	make_brand_radar_urls.py; design/cross_sector_companies.csv	S+D	109; 109	109; 109	MATCH	companies per sector printed by make_brand_radar_urls.py: Communication Services 9
128	7.2	303	which reduce to 760 to 975 registrable domains; the 88 exports are analyzed	section7_from_aggregates.py	S	760; 975; 88	760; 975; 88	MATCH	my recomputation from cross_sector_cells.csv: (760, 975)
129	7.2	303	Summed over sectors it holds 20,389,967 answer records, from 18,763 (Utilities) to 7,766,466 (Consumer Discretionary)	section7_from_aggregates.py	S	20,389,967; 18,763; 7,766,466	20,389,967; 18,763; 7,766,466	MATCH	my sum of sector_answer_counts.csv: 20,389,967
130	7.2	303	(exports until 01:05, answer counts from 01:10)	none (aggregates/sector_answer_counts.csv read times)	D	01:10	01:10	MATCH	the export end time 01:05 is not in a released file
131	7.3	309	In every one of the eleven sectors, the lowest of the four Google views gave video and community domains a larger share of citation incidences than the highest of ChatGPT, Copilot, Perplexity and Gemini	section7_from_aggregates.py	S	11	11	MATCH	my recount: 11
132	7.3	309	the median share was 21.3% on the Google views (range 8.1% to 35.8%; 95% bootstrap interval over sectors 17.2% to 26.7%) against 2.1% on the other four (range 0.3% to 16.7%; interval 1.7% to 2.7%), and by surface 0.6% on Copilot, 0.9% on ChatGPT, 4.6% on Perplexity and 9.2% on Gemini	section7_from_aggregates.py	S	21.3%; 8.1%; 35.8%; 17.2%; 26.7%; 2.1%; 0.3%; 16.7%; 1.7%; 2.7%; 0.6%; 0.9%; 4.6%; 9.2%	21.3; 8.1; 35.8; 17.2; 26.7; 2.1; 0.3; 16.7; 1.7; 2.7; 0.6; 0.9; 4.6; 9.2	MATCH	my recomputation from the aggregates: Google 21.3%, other 2.1%; my own bootstrap (seed 7) Google 16.8% to 26.7%, other 1.7% to 2.7%
133	7.3	309	the Google median is 24.6%	section7_from_aggregates.py	S	24.6%	24.6	MATCH	my recomputation: 24.6%
134	7.3	309	youtube.com was among the three most-cited domains other than the sector's own companies in 38 of the 44 sector-by-Google-view cells and in none of the 44 others; its median rank was 1 on AI Overviews, 2 on AI Mode, 7 on Perplexity and Gemini, 151 on ChatGPT and 161 on Copilot	section7_from_aggregates.py	S	38; 0; 1; 1; 2; 2; 7; 7; 151; 161	38; 0; 1; 1; 2; 2; 7; 7; 151; 161	MATCH	my recount: top three 38/44 and 0/44; median ranks {'aio_searchqueries': 1, 'aio_prompts': 1, 'aimode_searchqueries': 2, 'aimode_prompts': 2, 'chatgpt': 151, 'perplexity': 7, 'gemini': 7, 'copilot': 161}
135	7.3	309	without it, the medians are 12.7% and 1.6%, and the lowest Google view exceeds the highest other surface in 7 of 11 sectors	section7_from_aggregates.py	S	12.7%; 1.6%; 7	12.7; 1.6; 7	MATCH	my recomputation: 12.7%, 1.6%, 7 of 11
136	7.3	311	the median reference share was 2.7% on the other four surfaces against 3.2% on the Google views, and forum sites 1.1% against 5.7%	section7_from_aggregates.py	S	2.7%; 3.2%; 1.1%; 5.7%	2.7; 3.2; 1.1; 5.7	MATCH	my recomputation: reference 2.7%/3.2%, forum 1.1%/5.7%
137	7.3	311	the largest classified type was the sector's own company domains (median 14.1%)	section7_from_aggregates.py	S	14.1%	14.1	MATCH	
138	7.3	311	held a median 61% of incidences on the Google views and 72% on the other four (90% on Copilot)	section7_from_aggregates.py	S	61%; 72%; 90%	61.1; 71.7; 89.9	MATCH	
139	7.3	311	the claim here is about the share going to seventeen named video and community platforms	cross_sector.py (type list)	C	17	17	MATCH	18 domains, of which x.com and twitter.com are one platform
140	7.3	311	Across the 88 cells, answer surface explains 77% of the variance of that share (bootstrap 95% interval over sectors 70% to 91%) and sector 14% (5% to 20%); for news (12% against 73%), government (26% against 49%) and the companies' own domains (40% against 45%)	section7_from_aggregates.py	S	88; 77%; 70%; 91%; 14%; 5%; 20%; 12%; 73%; 26%; 49%; 40%; 45%	88; 77; 70; 91; 14; 5; 20; 12; 73; 26; 49; 40; 45	MATCH	my recomputation: video_community 77%/14%, news 12%/73%, government 26%/49%, report_brands 40%/45%
141	7.3	313	(mean pairwise Jaccard 0.36 to 0.40 across the 55 sector pairs) than on the other four (0.08 to 0.23)	section7_from_aggregates.py	S	0.36; 0.40; 55; 0.08; 0.23	0.36; 0.4; 55; 0.08; 0.23	MATCH	my recomputation from the top-ten file: aio_searchqueries 0.39, aio_prompts 0.36, aimode_searchqueries 0.39, aimode_prompts 0.40, chatgpt 0.08, perplexity 0.15, gemini 0.23, copilot 0.16
142	7.3	313	ChatGPT, whose most-cited domain other than the sector's own companies was a search engine (Information Technology), the Food and Drug Administration (Health Care), a personal-finance publisher (Financials), a streaming guide (Consumer Discretionary), a Disney property (Communication Services), a graphics-card maker (Industrials, the ambiguous name described under Limits), reddit.com (Consumer Staples), the Securities and Exchange Commission (Energy, Utilities and Real Estate) and a paint maker (Materials)	make_tables_sector_surface.py	S	google|fda.gov|nerdwallet|justwatch|go|nvidia|reddit|sec.gov|sec.gov|sec.gov|benjaminmoore	google|fda.gov|nerdwallet|justwatch|go|nvidia|reddit|sec.gov|sec.gov|sec.gov|benjaminmoore	MATCH	descriptions mapped to domains by me: search engine = google.com, personal-finance publisher = nerdwallet.com, streaming guide = justwatch.com, Disney property = go.com, graphics-card maker = nvidia.com, paint maker = benjaminmoore.com
143	7.3	313	with the company-property list its direction reversed on search queries (22.5% against 24.2%), and in no check did it approach significance (p = 0.23 to 0.63)	cross_sector_sensitivity2.py (needs the raw exports)	X	22.5%; 24.2%; 0.23; 0.63	22.5; 24.2; 0.23; 0.63	CANNOT RUN	shipped output agrees
144	7.3	313	Sherwin-Williams holds 94% of Materials, Amazon 75% of Consumer Discretionary, Walmart 65% of Consumer Staples, Apple 62% of Information Technology and Uber 55% of Industrials	cross_sector_sensitivity.py (needs the raw all-surface exports)	X	94%; 75%; 65%; 62%; 55%	93.9; 75.4; 65.4; 62.2; 54.8	CANNOT RUN	shipped output agrees
145	7.3	313	such as go.com, chase.com and mobil.com among ChatGPT's top three	make_tables_sector_surface.py	S	yes	yes	MATCH	Table C4 ChatGPT column, marked as company properties
146	7.4	317	it held on AI Overviews (9 of 11 sectors on search queries, 8 of 11 on prompts) and not on AI Mode (2 of 11 on each)	section7_from_aggregates.py	S	9; 8; 2; 2	9; 8; 2; 2	MATCH	my recount from the aggregates: {'aio_searchqueries': 9, 'aio_prompts': 8, 'aimode_searchqueries': 2, 'aimode_prompts': 2}
147	7.4	317	(median 93% and 98% of its incidences on the two views)	cross_sector_sensitivity2.py (needs the raw exports)	X	93%; 98%	93; 98	CANNOT RUN	shipped output agrees
148	7.4	317	it would hold (9 of 11) if google.com, Google's answer surfaces citing Google's own pages, were set aside	cross_sector_sensitivity.py (needs the raw exports)	X	9	9	CANNOT RUN	shipped output agrees; my recount from the released top-ten file: 9 of 11
149	7.4	317	held on all three (11, 6 and 11 of 11)	section7_from_aggregates.py	S	11; 6; 11	11; 6; 11	MATCH	my recount: {'chatgpt': 11, 'perplexity': 6, 'copilot': 11}
150	7.4	317	it held in 3 of 11, and ChatGPT was a failing surface in all eight sectors where it did not hold	section7_from_aggregates.py	S	3; 8; 8	3; 8; 8	MATCH	my recount: 3 of 11; ChatGPT failing in 8
151	7.4	317	held in direction (26.9% against 24.2% on search queries, 29.6% against 24.4% on prompts) and not beyond chance (exact one-sided permutation p = 0.27 and 0.21)	section7_from_aggregates.py	S	26.9%; 24.2%; 29.6%; 24.4%; 0.27; 0.21	26.9; 24.2; 29.6; 24.4; 0.274; 0.210	MATCH	my recomputation (exact over 252 splits): aio_searchqueries 26.9% vs 24.2%, p 0.274; aio_prompts 29.6% vs 24.4%, p 0.210
152	7.5	321	(Google median 21.5%, other four 3.3%; lowest Google view above the highest other surface in 11 of 11 sectors)	cross_sector_sensitivity.py (needs the raw exports)	X	21.5%; 3.3%; 11	21.5; 3.3; 11	CANNOT RUN	shipped output agrees
153	7.5	321	with the largest single host in place of summed hosts (22.0%, 2.4%, 11 of 11)	cross_sector_sensitivity.py (needs the raw exports)	X	22.0%; 2.4%; 11	22.0; 2.4; 11	CANNOT RUN	shipped output agrees
154	7.5	321	and with 64 properties of the sector's companies	none (design/cross_sector_company_properties.csv)	D	64	64	MATCH	
155	7.5	321	counted as company domains (19.8%, 2.1%, 10 of 11)	cross_sector_sensitivity.py (needs the raw exports)	X	19.8%; 2.1%; 10	19.8; 2.1; 10	CANNOT RUN	shipped output agrees
156	7.5	321	the Google views fall from 20.2% to 32.4% to 5.9% to 12.7%, and Gemini's 9.2% exceeds AI Mode on search queries	cross_sector_sensitivity.py (needs the raw exports)	X	20.2%; 32.4%; 5.9%; 12.7%; 9.2%; yes	20.2; 32.4; 5.9; 12.7; 9.2; yes	CANNOT RUN	shipped output agrees
157	7.5	321	Restricting each export to its first 100, 250 or 500 rows gives Google medians of 30.6%, 26.3% and 23.3% against 3.0%, 2.6% and 2.3%	cross_sector_sensitivity.py (needs the raw exports)	X	30.6%; 26.3%; 23.3%; 3.0%; 2.6%; 2.3%	30.6; 26.3; 23.3; 3.0; 2.6; 2.3	CANNOT RUN	shipped output agrees
158	7.5	321	while the ratio between the two groups stays near ten	cross_sector_sensitivity.py (needs the raw exports); ratio: arithmetic	X	near ten	near ten	CANNOT RUN	shipped output agrees; ratios 10.2, 10.1, 10.1
159	7.5	321	Ranks 501 to 1,000 carry a median 7.6% to 13.8% of each export's incidences	section7_from_aggregates.py	S	7.6%; 13.8%	7.6; 13.8	MATCH	my recomputation from cross_sector_cells.csv: 7.6% to 13.8%
160	7.6	325	(video and community share 31.3% to 30.1% on AI Overviews search queries; YouTube's rank stayed 1 on AI Overviews and moved from 2 to 1 on AI Mode prompts), moved Perplexity from 6.2% to 5.5% and Gemini from 15.0% to 13.4%, and changed Copilot's top non-company domain from amazon.com to a flight-route site	section7_from_aggregates.py	S	31.3%; 30.1%; 1; 1; 2; 1; 6.2%; 5.5%; 15.0%; 13.4%; amazon.com; a flight-route site	31.3; 30.1; 1; 1; 2; 1; 6.2; 5.5; 15.0; 13.4; amazon.com; a flight-route site	MATCH	
161	7.6	325	without Industrials the ChatGPT median is 0.8%, P2 holds on ChatGPT and Copilot in 10 of 10 sectors and on Perplexity in 6 of 10, and P3 holds in 3 of 10	cross_sector_sensitivity.py; cross_sector_sensitivity2.py (need the raw exports)	X	0.8%; 10; 10; 6; 3	0.8; 10; 10; 6; 3	CANNOT RUN	shipped output agrees; my recomputation from the released aggregates: ChatGPT median 0.8%; P2 {'chatgpt': 10, 'perplexity': 6, 'copilot': 10}; P3 3 of 10
162	7.6	325	four immigration and border domains of the US government hold up to 2.2% of a Financials surface's incidences	cross_sector_sensitivity.py (needs the raw exports)	X	4; 2.2%	4; 2.2	CANNOT RUN	shipped output agrees
163	7.6	325	cells range from 860 to 18,381,848 incidences	section7_from_aggregates.py	S	860; 18,381,848	860; 18,381,848	MATCH	my recomputation: (860, 18381848)
164	7.6, last para	327	give video and community domains about ten times the pooled median share of the other four surfaces, and more than twice Gemini's	section7_from_aggregates.py (ratios: arithmetic)	S	10; more than twice	10.1429; more than twice	MATCH	
165	7, Figure 7 caption	305	(nine companies in Communication Services)	make_brand_radar_urls.py	S	9	9	MATCH	
166	8, Table 5	342	| Positions 21–100 (derived) | 1 | 255 | 314 | **n/r** | 242 | 250 | 70 | n/r |	none (arithmetic on Table 5)	C	1; 255; 314; 242; 250; 70	1; 255; 314; 242; 250; 70	MATCH	total less the three reported bands, every full column
167	8	351	the section held 15,830 ranking positions, 1,874 of them in positions 1 to 3, with an estimated 51,800 monthly visits and nineteen referring domains	none (Table 5, day 37)	C	15,830; 1,874; 51,800; 19	15830; 1874; 51800; 19	MATCH	
168	8	351	By day 77 it held 43,980 positions across 441 URLs holding at least one position, ranked for 29,000 keywords in one instrument and 58,586 in the other, was recorded as a cited source in Google AI Overviews on 7,455 keywords, and appeared in 17,206 stored AI answers	none (Table 5; Table 3; Section 5.2)	C	43,980; 441; 7,455; 17,206	43980; 441; 7455; 17206	MATCH	
169	8	353	the ten highest-traffic carry 22.8% of estimated visits and the top 50 carry 64.9%	none (single-read file)	D	22.8%; 64.9%	22.8%; 64.9%	MATCH	
170	8	353	Fifty of 441 is 11% of the pages	none (arithmetic)	C	11%	11.3379	MATCH	
171	8	355	The section ranks in 105 countries, with 18.5% of Ahrefs-estimated visits from outside the US	none (single-read file)	D	105; 18.5%	105; 18.5%	MATCH	
172	9.1	361	New York 474 answers, California 337, Texas 322, Florida 304, and the national hub 294. Each exceeds any individual code page: 214 Dallas 238, 786 Miami 228, 404 Atlanta 218	make_figs_v4.py (Figure 8 literals)	F	474; 337; 322; 304; 294; 238; 228; 218; yes	474; 337; 322; 304; 294; 238; 228; 218; yes	MATCH	dashboard reads; no data file
173	9.1	361	per code it lists, a state hub is cited less often than the most-cited code pages	none (arithmetic; section_code_pages file)	C	yes	yes	MATCH	answers per listed code: NY 21 (23 codes), CA 8, TX 11, FL 13
174	9.2	371	Wikipedia, at 97, is co-cited in roughly 11,000 of the answers that cite the section. Two other national carriers of comparable authority are co-cited 9 times (Domain Rating 91) and 240 times (Domain Rating 87), against the section's 17,206	none (single-read file; Table 5)	D	11,000; 9; 240; 17,206	11,000; 9; 240; 17206	MATCH	
175	10	216,381	which with nineteen at day 37 implies about 841 at the end of September	none (arithmetic)	C	841	841	MATCH	
176	10	383	61.9% .info, 26.4% .asia, 10.2% .xyz	make_figs_v4.py (Figure 4 literals)	F	61.9%; 26.4%; 10.2%	61.9; 26.4; 10.2	MATCH	
177	10	383	The second instrument indexes 80 referring domains for the subfolder, 88% from domains at Authority Score 0–10 and 75% on .xyz	make_figs_v4.py (Figure 4 literals)	F	80; 75%	80; 75.0	MATCH	88% is a dashboard read in no file
178	10.1, Table 6 (Day 0 to 15)	391	| Day 0 to 15 | 0 to 1 | 1 | 3,383 | 226 / day | clean |	none (arithmetic on Table 5)	C	0; 1; 1; 3,383; 226	0; 1; 1; 3383; 225.5333	MATCH	
179	10.1, Table 6 (Day 15 to 30)	392	| Day 15 to 30 | 1 to 19 | 18 | 11,520 | 768 / day | clean |	none (arithmetic on Table 5)	C	1; 19; 18; 11,520; 768	1; 19; 18; 11520; 768	MATCH	
180	10.1, Table 6 (Day 30 to 37)	393	| Day 30 to 37 | 19 to 19 | 0 | 925 | 132 / day | clean |	none (arithmetic on Table 5)	C	19; 19; 0; 925; 132	19; 19; 0; 925; 132.1429	MATCH	
181	10.1, Table 6 (Day 37 to 45)	394	| Day 37 to 45 | 19 to 415 | 396 | 4,496 | 562 / day | network arriving |	none (arithmetic on Table 5)	C	19; 415; 396; 4,496; 562	19; 415; 396; 4496; 562	MATCH	
182	10.1, Table 6 (Day 45 to 60)	395	| Day 45 to 60 | 415 to 828 | 413 | 16,815 | 1,121 / day | network present |	none (arithmetic on Table 5)	C	415; 828; 413; 16,815; 1121	415; 828; 413; 16815; 1121	MATCH	
183	10.1, Table 6 (Day 60 to 75)	396	| Day 60 to 75 | 828 to 909 | 81 | 6,161 | 411 / day | network present, data notice |	none (arithmetic on Table 5)	C	828; 909; 81; 6,161; 411	828; 909; 81; 6161; 410.7333	MATCH	
184	10.1, Figure 9 caption	398	day 6 (984 positions, 186 in 1–3) and day 67 (38,801 and 6,942)	none (single-read file); make_figs_v4.py literals	D+F	984; 186; 38,801; 6,942; yes	984; 186; 38,801; 6,942; yes	MATCH	
185	10.1	400	Of the 43,302 positions held at day 75, 15,830 (36.6%) were held at day 37 and 27,472 (63.4%) were acquired after the network began arriving	none (arithmetic on Table 5)	C	43,302; 15,830; 36.6%; 27,472; 63.4%	43302; 15830; 36.5572; 27472; 63.4428	MATCH	
186	10.1	400	that share is itself bounded rather than exact: 53.1% to 63.4%	none (arithmetic on Table 5: day 45 and day 37)	C	53.1%; 63.4%	53.0599; 63.4428	MATCH	
187	10.1	400	so the corresponding share is bounded 56.9% to 74.9%	none (arithmetic on Table 5: day 45 and day 30)	C	56.9%; 74.9%	56.8913; 74.8701	MATCH	
188	10.1	406	The fastest clean interval, 768 a day across days 15 to 30, is 37% faster than the 562 a day of the arrival interval	none (arithmetic on Table 6)	C	37%	36.6548	MATCH	
189	12	442	2.0x on ranking keywords (3.2x worldwide) and 11.4x on referring domains	none (arithmetic)	C	2.0x; 3.2x; 11.4x	2.0202; 3.1938; 11.4125	MATCH	
190	12	442	across twelve prefixes of the same domain the visits ratio runs from 0.20x to 7.24x (8.89x territory-matched)	analyze.py	S	0.20x; 7.24x; 8.89x	0.20; 7.24; 8.89	MATCH	
191	12	442	which differ by a factor that falls from 2.94 to 1.34	none (arithmetic on Table 3)	C	2.94; 1.34	2.9362; 1.3438	MATCH	
192	12	442	The two instruments also disagree about growth, by a factor of 2.7 in one month, and the share of the divergence the keyword universe explains depends on the territory pairing (35% or 54%)	instrument_extra.py	S	2.7; 35%; 54%	2.66; 35; 54	MATCH	
193	12	448	between 53.1% and 63.4% of day-75 positions postdate its arrival	none (arithmetic on Table 5)	C	53.1%; 63.4%	53.0599; 63.4428	MATCH	
194	13	458	The example ships a 924-query demonstration over the 66 codes in its registry extract, at digest `f05ce279942be5f8`	ufi freeze (ufi repository; not in the bundle)	N	924; 66	-; -	CANNOT RUN	
195	13	460	lock digest `7290a2235d8de05f`, locked 12 October 2026	ufi parameter lock (ufi repository; not in the bundle)	N	7290a2235d8de05f	-	CANNOT RUN	
196	13	462	Every one of the 372 geographic codes in service received a page	none (section_code_pages file)	D	372	372	MATCH	
197	13	462	the stamp is anchored in Bitcoin block 971,506, mined at 04:05 UTC on 15 October 2026	none (framework_test_r1 .ots proof, read offline; block explorer)	C	971,506; 04:05 UTC on 15 October 2026; proof commits to the shipped manifest; merkle root in the proof equals the block's	971506; 04:05 UTC on 15 October 2026; proof commits to the shipped manifest; merkle root in the proof equals the block's	MATCH	merkle root 7bdc60257b41068f09d1157f28005268d7430ba65143d263243a5d46a24659a3; block time 2026-10-15T04:05:42+00:00; the held-back R1 files themselves are not in the bundle
198	13	468	(14 of 88 exports, 44,463 answers)	none (prompt-level exports withheld; no file in the bundle)	N	14; 44,463	-; -	CANNOT RUN	
199	13	472	was stamped with OpenTimestamps before any reading under it, in the same Bitcoin block	none (the second-domain protocol and its proof are not in the bundle)	N	same block	-	CANNOT RUN	
200	13.1	482	Costco is one of the 109 companies of Section 7	none (design/cross_sector_companies.csv)	D	yes; 109	yes; 109	MATCH	
201	14	490	which moved from 14,823 (9 October) to 17,206 (11 October) and 17,400 (12 October)	none (Table 5; data/ahrefs file)	D	14,823; 17,206; 17,400	14823; 17206; 17400	MATCH	
202	14	490	the October run-rate had moved by about 3% (worldwide 1,910,867, US 1,659,636)	none (single-read file; arithmetic)	D+C	1,910,867; 1,659,636; 3%; 3%	1,910,867; 1,659,636; 2.8289; 3.0648	MATCH	
203	14	508	of 173 numbers the paper quotes, 136 matched what the released scripts and data give, none differed, and 37 could not be checked	08_REVIEW/.../checks/numbers_table.py	S	173; 136; 0; 37	173; 136; 0; 37	MATCH	numbers_table.py is a hand-written table of the earlier run's verdicts (on the 14 October bundle); it recomputes nothing
204	Appendix A	678	withdrew a 9.2x AI-answer comparison as a scope mismatch	none (arithmetic)	C	9.2x	9.1887	MATCH	
205	Appendix A	678	corrected that bound from 13 times to a factor of 5.2	none (arithmetic)	C	13; 5.2	13.0707; 5.2058	MATCH	
206	Appendix A	678	branch agreement reported as +0.47 to +0.75 depending on how labels are attributed, replacing an earlier +0.78	supplement_r10.py; analyze_reviews.py	X	+0.47; +0.75; +0.78	+0.468; +0.748; +0.777	CANNOT RUN	shipped output agrees
207	Appendix A	678	the taxonomy-wide count of waiting labels, 11 rather than one	supplement_r10.py; analyze_reviews.py	X	11; 1	11; 1	CANNOT RUN	shipped output agrees
208	Appendix A	678	replaced a stale copy of Figure 5 whose panel showed −0.09 for the −0.11 the text reports	make_figs_v4.py (Figure 5 title); analyze.py	F+S	−0.11; −0.11	−0.11; -0.11	MATCH	
209	Appendix A	678	the count of works naming the vendor tools included three duplicates (456, not 459)	vendor_reliance.py --offline	S	3; 456; 459	3; 456; 459	MATCH	459 = my count of named works before removing duplicate ids
210	Appendix B	690	about 0.22 when 30 of 66 entities have none	ufi score (ufi repository; not in the bundle)	N	0.22	-	CANNOT RUN	(30 + 1) / 2 tied rank normalized as (r - 1) / (n - 1) gives 0.223; the implementation is not in the bundle
211	Appendix B	698	On the released example these are 4/5 and 70.4%	ufi cq (ufi repository; not in the bundle)	N	4/5; 70.4%	-; -	CANNOT RUN	
212	Appendix C, Table C1 (AI Overviews, search queries)	706	| AI Overviews, search queries | 25.8% (14.3–34.3) | 4.3% (1.3–8.1) | 0.7% (0.2–2.8) | 0.4% (0.2–8.6) | 11.9% (6.1–23.5) | 55.6% (41.1–62.0) |	section7_from_aggregates.py	S	25.8; 14.3; 34.3; 4.3; 1.3; 8.1; 0.7; 0.2; 2.8; 0.4; 0.2; 8.6; 11.9; 6.1; 23.5; 55.6; 41.1; 62.0	25.8; 14.3; 34.3; 4.3; 1.3; 8.1; 0.7; 0.2; 2.8; 0.4; 0.2; 8.6; 11.9; 6.1; 23.5; 55.6; 41.1; 62.0	MATCH	6 cells x (median, min, max)
213	Appendix C, Table C1 (AI Overviews, prompts)	707	| AI Overviews, prompts | 32.4% (13.4–35.8) | 2.6% (0.7–3.9) | 1.0% (0.1–5.8) | 0.3% (0.1–3.8) | 8.1% (2.7–20.5) | 59.0% (42.0–75.3) |	section7_from_aggregates.py	S	32.4; 13.4; 35.8; 2.6; 0.7; 3.9; 1.0; 0.1; 5.8; 0.3; 0.1; 3.8; 8.1; 2.7; 20.5; 59.0; 42.0; 75.3	32.4; 13.4; 35.8; 2.6; 0.7; 3.9; 1.0; 0.1; 5.8; 0.3; 0.1; 3.8; 8.1; 2.7; 20.5; 59.0; 42.0; 75.3	MATCH	6 cells x (median, min, max)
214	Appendix C, Table C1 (AI Mode, search queries)	708	| AI Mode, search queries | 17.8% (9.0–23.8) | 4.2% (2.2–10.4) | 1.0% (0.3–4.2) | 0.4% (0.1–8.6) | 10.8% (5.1–17.6) | 65.3% (53.1–71.4) |	section7_from_aggregates.py	S	17.8; 9.0; 23.8; 4.2; 2.2; 10.4; 1.0; 0.3; 4.2; 0.4; 0.1; 8.6; 10.8; 5.1; 17.6; 65.3; 53.1; 71.4	17.8; 9.0; 23.8; 4.2; 2.2; 10.4; 1.0; 0.3; 4.2; 0.4; 0.1; 8.6; 10.8; 5.1; 17.6; 65.3; 53.1; 71.4	MATCH	6 cells x (median, min, max)
215	Appendix C, Table C1 (AI Mode, prompts)	709	| AI Mode, prompts | 24.1% (8.1–28.3) | 2.7% (0.9–4.5) | 1.4% (0.3–5.6) | 0.4% (0.1–5.0) | 9.5% (2.7–19.3) | 65.1% (50.1–79.3) |	section7_from_aggregates.py	S	24.1; 8.1; 28.3; 2.7; 0.9; 4.5; 1.4; 0.3; 5.6; 0.4; 0.1; 5.0; 9.5; 2.7; 19.3; 65.1; 50.1; 79.3	24.1; 8.1; 28.3; 2.7; 0.9; 4.5; 1.4; 0.3; 5.6; 0.4; 0.1; 5.0; 9.5; 2.7; 19.3; 65.1; 50.1; 79.3	MATCH	6 cells x (median, min, max)
216	Appendix C, Table C1 (ChatGPT)	710	| ChatGPT | 0.9% (0.3–2.5) | 1.7% (0.5–3.4) | 1.7% (0.7–5.2) | 3.0% (1.6–18.2) | 27.4% (13.5–38.2) | 61.5% (51.2–76.1) |	section7_from_aggregates.py	S	0.9; 0.3; 2.5; 1.7; 0.5; 3.4; 1.7; 0.7; 5.2; 3.0; 1.6; 18.2; 27.4; 13.5; 38.2; 61.5; 51.2; 76.1	0.9; 0.3; 2.5; 1.7; 0.5; 3.4; 1.7; 0.7; 5.2; 3.0; 1.6; 18.2; 27.4; 13.5; 38.2; 61.5; 51.2; 76.1	MATCH	6 cells x (median, min, max)
217	Appendix C, Table C1 (Perplexity)	711	| Perplexity | 4.6% (1.8–7.7) | 5.9% (2.8–10.7) | 1.5% (0.3–7.9) | 0.8% (0.1–12.0) | 15.6% (8.2–29.8) | 67.8% (56.4–73.9) |	section7_from_aggregates.py	S	4.6; 1.8; 7.7; 5.9; 2.8; 10.7; 1.5; 0.3; 7.9; 0.8; 0.1; 12.0; 15.6; 8.2; 29.8; 67.8; 56.4; 73.9	4.6; 1.8; 7.7; 5.9; 2.8; 10.7; 1.5; 0.3; 7.9; 0.8; 0.1; 12.0; 15.6; 8.2; 29.8; 67.8; 56.4; 73.9	MATCH	6 cells x (median, min, max)
218	Appendix C, Table C1 (Gemini)	712	| Gemini | 9.2% (2.9–16.7) | 3.7% (1.2–6.9) | 0.5% (0.1–3.8) | 0.3% (0.1–2.4) | 8.3% (3.2–33.2) | 75.2% (49.5–85.3) |	section7_from_aggregates.py	S	9.2; 2.9; 16.7; 3.7; 1.2; 6.9; 0.5; 0.1; 3.8; 0.3; 0.1; 2.4; 8.3; 3.2; 33.2; 75.2; 49.5; 85.3	9.2; 2.9; 16.7; 3.7; 1.2; 6.9; 0.5; 0.1; 3.8; 0.3; 0.1; 2.4; 8.3; 3.2; 33.2; 75.2; 49.5; 85.3	MATCH	6 cells x (median, min, max)
219	Appendix C, Table C1 (Copilot)	713	| Copilot | 0.6% (0.3–1.0) | 1.6% (0.3–2.7) | 0.9% (0.2–5.2) | 0.1% (0.0–2.2) | 4.5% (1.6–27.0) | 89.9% (71.6–94.6) |	section7_from_aggregates.py	S	0.6; 0.3; 1.0; 1.6; 0.3; 2.7; 0.9; 0.2; 5.2; 0.1; 0.0; 2.2; 4.5; 1.6; 27.0; 89.9; 71.6; 94.6	0.6; 0.3; 1.0; 1.6; 0.3; 2.7; 0.9; 0.2; 5.2; 0.1; 0.0; 2.2; 4.5; 1.6; 27.0; 89.9; 71.6; 94.6	MATCH	6 cells x (median, min, max)
220	Appendix C, Table C2 (Information Technology)	719	| Information Technology | 10,891.5 | 294.3 | 1,128.4 | 352.4 | 317.5 | 186.8 | 147.9 | 405.6 |	section7_from_aggregates.py	S	10,891.5; 294.3; 1,128.4; 352.4; 317.5; 186.8; 147.9; 405.6	10,891.5; 294.3; 1,128.4; 352.4; 317.5; 186.8; 147.9; 405.6	MATCH	8 cells, thousands
221	Appendix C, Table C2 (Health Care)	720	| Health Care | 604.2 | 10.1 | 69.8 | 16.5 | 13.9 | 8.5 | 7.4 | 20.9 |	section7_from_aggregates.py	S	604.2; 10.1; 69.8; 16.5; 13.9; 8.5; 7.4; 20.9	604.2; 10.1; 69.8; 16.5; 13.9; 8.5; 7.4; 20.9	MATCH	8 cells, thousands
222	Appendix C, Table C2 (Financials)	721	| Financials | 1,776.8 | 78.8 | 173.5 | 97.5 | 64.4 | 37.4 | 45.3 | 85.9 |	section7_from_aggregates.py	S	1,776.8; 78.8; 173.5; 97.5; 64.4; 37.4; 45.3; 85.9	1,776.8; 78.8; 173.5; 97.5; 64.4; 37.4; 45.3; 85.9	MATCH	8 cells, thousands
223	Appendix C, Table C2 (Consumer Discretionary)	722	| Consumer Discretionary | 18,381.8 | 790.0 | 1,752.1 | 660.9 | 347.0 | 441.7 | 128.8 | 1,581.3 |	section7_from_aggregates.py	S	18,381.8; 790.0; 1,752.1; 660.9; 347.0; 441.7; 128.8; 1,581.3	18,381.8; 790.0; 1,752.1; 660.9; 347.0; 441.7; 128.8; 1,581.3	MATCH	8 cells, thousands
224	Appendix C, Table C2 (Communication Services)	723	| Communication Services | 4,350.7 | 134.3 | 591.5 | 163.5 | 150.1 | 71.8 | 76.0 | 197.9 |	section7_from_aggregates.py	S	4,350.7; 134.3; 591.5; 163.5; 150.1; 71.8; 76.0; 197.9	4,350.7; 134.3; 591.5; 163.5; 150.1; 71.8; 76.0; 197.9	MATCH	8 cells, thousands
225	Appendix C, Table C2 (Industrials)	724	| Industrials | 1,223.2 | 52.6 | 112.9 | 60.2 | 52.6 | 21.7 | 27.2 | 79.3 |	section7_from_aggregates.py	S	1,223.2; 52.6; 112.9; 60.2; 52.6; 21.7; 27.2; 79.3	1,223.2; 52.6; 112.9; 60.2; 52.6; 21.7; 27.2; 79.3	MATCH	8 cells, thousands
226	Appendix C, Table C2 (Consumer Staples)	725	| Consumer Staples | 8,832.0 | 395.4 | 982.3 | 446.6 | 351.7 | 215.6 | 149.8 | 1,295.6 |	section7_from_aggregates.py	S	8,832.0; 395.4; 982.3; 446.6; 351.7; 215.6; 149.8; 1,295.6	8,832.0; 395.4; 982.3; 446.6; 351.7; 215.6; 149.8; 1,295.6	MATCH	8 cells, thousands
227	Appendix C, Table C2 (Energy)	726	| Energy | 103.6 | 3.8 | 14.8 | 5.5 | 5.1 | 2.0 | 2.9 | 9.0 |	section7_from_aggregates.py	S	103.6; 3.8; 14.8; 5.5; 5.1; 2.0; 2.9; 9.0	103.6; 3.8; 14.8; 5.5; 5.1; 2.0; 2.9; 9.0	MATCH	8 cells, thousands
228	Appendix C, Table C2 (Utilities)	727	| Utilities | 50.3 | 2.1 | 7.2 | 2.6 | 2.1 | 0.9 | 1.5 | 3.2 |	section7_from_aggregates.py	S	50.3; 2.1; 7.2; 2.6; 2.1; 0.9; 1.5; 3.2	50.3; 2.1; 7.2; 2.6; 2.1; 0.9; 1.5; 3.2	MATCH	8 cells, thousands
229	Appendix C, Table C2 (Real Estate)	728	| Real Estate | 77.9 | 6.4 | 22.1 | 6.8 | 6.8 | 4.4 | 2.1 | 6.8 |	section7_from_aggregates.py	S	77.9; 6.4; 22.1; 6.8; 6.8; 4.4; 2.1; 6.8	77.9; 6.4; 22.1; 6.8; 6.8; 4.4; 2.1; 6.8	MATCH	8 cells, thousands
230	Appendix C, Table C2 (Materials)	729	| Materials | 337.5 | 15.6 | 24.3 | 17.5 | 18.5 | 5.6 | 6.5 | 18.7 |	section7_from_aggregates.py	S	337.5; 15.6; 24.3; 17.5; 18.5; 5.6; 6.5; 18.7	337.5; 15.6; 24.3; 17.5; 18.5; 5.6; 6.5; 18.7	MATCH	8 cells, thousands
231	Appendix C, Table C3 (Information Technology)	737	| Information Technology | youtube | youtube | google | google | google | wikipedia.org | reddit | walmart |	make_tables_sector_surface.py	S	youtube; youtube; google; google; google; wikipedia.org; reddit; walmart	youtube; youtube; google; google; google; wikipedia.org; reddit; walmart	MATCH	8 cells (domain names)
232	Appendix C, Table C3 (Health Care)	738	| Health Care | youtube | youtube | youtube | goodrx | fda.gov | nih.gov | goodrx | msn |	make_tables_sector_surface.py	S	youtube; youtube; youtube; goodrx; fda.gov; nih.gov; goodrx; msn	youtube; youtube; youtube; goodrx; fda.gov; nih.gov; goodrx; msn	MATCH	8 cells (domain names)
233	Appendix C, Table C3 (Financials)	739	| Financials | youtube | reddit | youtube | nerdwallet | nerdwallet | nerdwallet | wallethub | wallethub |	make_tables_sector_surface.py	S	youtube; reddit; youtube; nerdwallet; nerdwallet; nerdwallet; wallethub; wallethub	youtube; reddit; youtube; nerdwallet; nerdwallet; nerdwallet; wallethub; wallethub	MATCH	8 cells (domain names)
234	Appendix C, Table C3 (Consumer Discretionary)	740	| Consumer Discretionary | google | youtube | google | google | justwatch | wikipedia.org | reddit | walmart |	make_tables_sector_surface.py	S	google; youtube; google; google; justwatch; wikipedia.org; reddit; walmart	google; youtube; google; google; justwatch; wikipedia.org; reddit; walmart	MATCH	8 cells (domain names)
235	Appendix C, Table C3 (Communication Services)	741	| Communication Services | youtube† | youtube† | google† | google† | go† | wikipedia.org | reddit | walmart |	make_tables_sector_surface.py	S	youtube†; youtube†; google†; google†; go†; wikipedia.org; reddit; walmart	youtube†; youtube†; google†; google†; go†; wikipedia.org; reddit; walmart	MATCH	8 cells (domain names)
236	Appendix C, Table C3 (Industrials)	742	| Industrials | youtube | youtube | google | google | nvidia | wikipedia.org | reddit | amazon |	make_tables_sector_surface.py	S	youtube; youtube; google; google; nvidia; wikipedia.org; reddit; amazon	youtube; youtube; google; google; nvidia; wikipedia.org; reddit; amazon	MATCH	8 cells (domain names)
237	Appendix C, Table C3 (Consumer Staples)	743	| Consumer Staples | google | youtube | google | google | reddit | amazon | reddit | amazon |	make_tables_sector_surface.py	S	google; youtube; google; google; reddit; amazon; reddit; amazon	google; youtube; google; google; reddit; amazon; reddit; amazon	MATCH	8 cells (domain names)
238	Appendix C, Table C3 (Energy)	744	| Energy | youtube | youtube | google | youtube | sec.gov | wikipedia.org | reddit | walmart |	make_tables_sector_surface.py	S	youtube; youtube; google; youtube; sec.gov; wikipedia.org; reddit; walmart	youtube; youtube; google; youtube; sec.gov; wikipedia.org; reddit; walmart	MATCH	8 cells (domain names)
239	Appendix C, Table C3 (Utilities)	745	| Utilities | youtube | reddit | google | yahoo | sec.gov | wikipedia.org | wikipedia.org | msn |	make_tables_sector_surface.py	S	youtube; reddit; google; yahoo; sec.gov; wikipedia.org; wikipedia.org; msn	youtube; reddit; google; yahoo; sec.gov; wikipedia.org; wikipedia.org; msn	MATCH	8 cells (domain names)
240	Appendix C, Table C3 (Real Estate)	746	| Real Estate | youtube | extraspace | google | google | sec.gov | wikipedia.org | wikipedia.org | extraspace |	make_tables_sector_surface.py	S	youtube; extraspace; google; google; sec.gov; wikipedia.org; wikipedia.org; extraspace	youtube; extraspace; google; google; sec.gov; wikipedia.org; wikipedia.org; extraspace	MATCH	8 cells (domain names)
241	Appendix C, Table C3 (Materials)	747	| Materials | youtube | youtube | google | youtube | benjaminmoore | kylieminteriors.ca | facadecolorizer | facadecolorizer |	make_tables_sector_surface.py	S	youtube; youtube; google; youtube; benjaminmoore; kylieminteriors.ca; facadecolorizer; facadecolorizer	youtube; youtube; google; youtube; benjaminmoore; kylieminteriors.ca; facadecolorizer; facadecolorizer	MATCH	8 cells (domain names)
242	Appendix C, Table C4 (Information Technology)	753	| Information Technology | youtube, reddit, google | google, wikipedia.org, justwatch |	make_tables_sector_surface.py	S	youtube, reddit, google; google, wikipedia.org, justwatch	youtube, reddit, google; google, wikipedia.org, justwatch	MATCH	2 cells x 3 domains
243	Appendix C, Table C4 (Health Care)	754	| Health Care | youtube, nih.gov, wikipedia.org | fda.gov, nih.gov, sec.gov |	make_tables_sector_surface.py	S	youtube, nih.gov, wikipedia.org; fda.gov, nih.gov, sec.gov	youtube, nih.gov, wikipedia.org; fda.gov, nih.gov, sec.gov	MATCH	2 cells x 3 domains
244	Appendix C, Table C4 (Financials)	755	| Financials | youtube, reddit, nerdwallet | nerdwallet, chase†, capitalone |	make_tables_sector_surface.py	S	youtube, reddit, nerdwallet; nerdwallet, chase†, capitalone	youtube, reddit, nerdwallet; nerdwallet, chase†, capitalone	MATCH	2 cells x 3 domains
245	Appendix C, Table C4 (Consumer Discretionary)	756	| Consumer Discretionary | google, youtube, reddit | justwatch, consumerreports.org, aboutamazon† |	make_tables_sector_surface.py	S	google, youtube, reddit; justwatch, consumerreports.org, aboutamazon†	google, youtube, reddit; justwatch, consumerreports.org, aboutamazon†	MATCH	2 cells x 3 domains
246	Appendix C, Table C4 (Communication Services)	757	| Communication Services | youtube†, wikipedia.org, reddit | go†, justwatch, wikipedia.org |	make_tables_sector_surface.py	S	youtube†, wikipedia.org, reddit; go†, justwatch, wikipedia.org	youtube†, wikipedia.org, reddit; go†, justwatch, wikipedia.org	MATCH	2 cells x 3 domains
247	Appendix C, Table C4 (Industrials)	758	| Industrials | youtube, reddit, google | nvidia, tomshardware, techspot |	make_tables_sector_surface.py	S	youtube, reddit, google; nvidia, tomshardware, techspot	youtube, reddit, google; nvidia, tomshardware, techspot	MATCH	2 cells x 3 domains
248	Appendix C, Table C4 (Consumer Staples)	759	| Consumer Staples | google, youtube, amazon | reddit, wikipedia.org, consumerreports.org |	make_tables_sector_surface.py	S	google, youtube, amazon; reddit, wikipedia.org, consumerreports.org	google, youtube, amazon; reddit, wikipedia.org, consumerreports.org	MATCH	2 cells x 3 domains
249	Appendix C, Table C4 (Energy)	760	| Energy | youtube, wikipedia.org, google | sec.gov, chevronlubricants†, mobil† |	make_tables_sector_surface.py	S	youtube, wikipedia.org, google; sec.gov, chevronlubricants†, mobil†	youtube, wikipedia.org, google; sec.gov, chevronlubricants†, mobil†	MATCH	2 cells x 3 domains
250	Appendix C, Table C4 (Utilities)	761	| Utilities | youtube, wikipedia.org, reddit | sec.gov, reuters, stockanalysis |	make_tables_sector_surface.py	S	youtube, wikipedia.org, reddit; sec.gov, reuters, stockanalysis	youtube, wikipedia.org, reddit; sec.gov, reuters, stockanalysis	MATCH	2 cells x 3 domains
251	Appendix C, Table C4 (Real Estate)	762	| Real Estate | youtube, google, wikipedia.org | sec.gov, extraspace, wikipedia.org |	make_tables_sector_surface.py	S	youtube, google, wikipedia.org; sec.gov, extraspace, wikipedia.org	youtube, google, wikipedia.org; sec.gov, extraspace, wikipedia.org	MATCH	2 cells x 3 domains
252	Appendix C, Table C4 (Materials)	763	| Materials | youtube, google, reddit | benjaminmoore, behr, plan-home |	make_tables_sector_surface.py	S	youtube, google, reddit; benjaminmoore, behr, plan-home	youtube, google, reddit; benjaminmoore, behr, plan-home	MATCH	2 cells x 3 domains
253	Appendix C, closing para	765	the top source is youtube.com or google.com in 38 of the 44 sector-by-view cells, four of them Alphabet's own properties in Communication Services. On Perplexity and Gemini it is wikipedia.org or reddit.com in 15 of 22, on ChatGPT a government domain in 4 of 11 sectors, and on Copilot a retailer (walmart.com or amazon.com) in 6 of 11	make_tables_sector_surface.py	S	38; 44; 4; 15; 4; 6	38; 44; 4; 15; 4; 6	MATCH	
254	Appendix D, Table D1	775	| Stakes | works in OpenAlex naming Ahrefs, Semrush or Similarweb in title or abstract; share naming only one | 456; 86% (read 14 October 2026) | `vendor_reliance` |	vendor_reliance.py --offline	S	456; 86%	456; 86	MATCH	
255	Appendix D, Table D1	776	| M1 visits ratio | Semrush over Ahrefs estimated monthly visits: unmatched; worldwide; US to US (estimated) | 7.5x to 27.1x; 8.6x to 29.9x; 9.2x to 33.3x | arithmetic on Table 2 |	arithmetic on Table 2	C	7.5x; 27.1x; 8.6x; 29.9x; 9.2x; 33.3x	7.4696; 27.1414; 8.6201; 29.8608; 9.1652; 33.3024	MATCH	
256	Appendix D, Table D1	777	| M1 growth agreement | ratio of month-on-month growth, Ahrefs over Semrush US | 0.95, 2.66, 1.37 | `instrument_extra` |	instrument_extra.py	S	0.95; 2.66; 1.37	0.95; 2.66; 1.37	MATCH	
257	Appendix D, Table D1	778	| M1 error bound | at least one of two readings is a factor of at least the square root of their ratio from the true value | 5.2 at 27.1x | arithmetic on Table 2 |	arithmetic on Table 2	C	5.2; 27.1x	5.2058; 27.1414	MATCH	
258	Appendix D, Table D1	779	| M1 decomposition | share of the log visits ratio due to the keyword-universe ratio | 35% (US pairing), 54% (worldwide) | `instrument_extra` |	instrument_extra.py	S	35%; 54%	35; 54	MATCH	
259	Appendix D, Table D1	780	| M1 cross-section | visits ratio across twelve prefixes on one date | 0.20x to 7.24x (8.89x matched); median 1.01 | `analyze` |	analyze.py	S	0.20x; 7.24x; 8.89x; 1.01	0.20; 7.24; 8.89; 1.01	MATCH	
260	Appendix D, Table D1	781	| M1 age relationship | Spearman between section age and the ratio, Fisher 95% interval, permutation p | −0.11 [−0.64, +0.49], p = 0.73 | `analyze` |	analyze.py	S	−0.11; −0.64; +0.49; 0.73	-0.11; -0.64; +0.49; 0.73	MATCH	
261	Appendix D, Table D1	782	| M1 ordering agreement | Spearman and Kendall [Kendall 1938] between the two instruments' visits; concordant pairs; by size band | +0.94, +0.82, 60 of 66; 51 of 51 beyond 3x, 9 of 15 within | `analyze`, `instrument_extra` |	analyze.py; instrument_extra.py	S	+0.94; +0.82; 60; 66; 51; 51; 9; 15	+0.94; +0.82; 60; 66; 51; 51; 9; 15	MATCH	
262	Appendix D, Table D1	783	| M1 dispersion | geometric mean and geometric standard deviation of the ratio | 1.13 and 3.1 | `instrument_extra` |	instrument_extra.py	S	1.13; 3.1	1.13; 3.13	MATCH	
263	Appendix D, Table D1	784	| M1 AI Overview citation | cited keywords over all AI Overview keywords the prefix ranks on, Wilson interval [Wilson 1927] | 12.6% to 20.0% | arithmetic on Table 3 |	arithmetic on Table 3	C	12.6%; 20.0%	12.6093; 20.0199	MATCH	
264	Appendix D, Table D1	785	| M2 link rate | reviews linked to at least one label; labels per linked review | 55.6%; 2.25 | `analyze_reviews` |	analyze_reviews.py	X	55.6%; 2.25	55.6; 2.25	CANNOT RUN	shipped output agrees
265	Appendix D, Table D1	786	| M2 label agreement | Spearman between mentions and volume per label | +0.19 (mentioned), +0.27 (all linkable) | `analyze_reviews`, `supplement_r10` |	analyze_reviews.py; supplement_r10.py	X	+0.19; +0.27	+0.185; +0.273	CANNOT RUN	shipped output agrees
266	Appendix D, Table D1	787	| M2 branch agreement | Spearman between branch shares on each branch's own volume, by attribution rule | +0.47 (modal), +0.75 (split) | `supplement_r10` |	supplement_r10.py	X	+0.47; +0.75	+0.468; +0.748	CANNOT RUN	shipped output agrees
267	Appendix D, Table D1	788	| M2 complaint rate | one- and two-star reviews matching a waiting pattern, against five-star | 14.0% against 1.9% | `analyze_reviews` |	analyze_reviews.py	X	14.0%; 1.9%	14.0; 1.9	CANNOT RUN	shipped output agrees
268	Appendix D, Table D1	789	| M2 link precision | sampled links judged correct by two blind annotators; their agreement | 65% to 67%; kappa 0.90 (single-word labels about 50%, multi-word 95% to 96%) | `r2_link_check` |	r2_link_check.py	S	65%; 67%; 0.90; about 50%; 95%; 96%	65; 66.8; 0.90; about 50%; 94.5; 95.8	MATCH	single-word [50.0, 48.0] (paper: 'about 50%')
269	Appendix D, Table D1	790	| M2 waiting-match precision | sampled waiting matches judged complaints about waiting; share in store | 83% to 85%, kappa 0.93; about 90% in store | `r2_link_check` |	r2_link_check.py	S	83%; 85%; 0.93; 90%	83; 84.8; 0.93; 89.85	MATCH	in store [90.5, 89.2]
270	Appendix D, Table D1	792	| M3 surface contrast | median video and community share, Google views against the other four, bootstrap over sectors | 21.3% (17.2 to 26.7) against 2.1% (1.7 to 2.7) | `cross_sector_sensitivity` |	section7_from_aggregates.py (table names cross_sector_sensitivity.py)	S	21.3%; 17.2; 26.7; 2.1%; 1.7; 2.7	21.3; 17.2; 26.7; 2.1; 1.7; 2.7	MATCH	the shipped cross_sector_sensitivity_output.txt prints the same values
271	Appendix D, Table D1	793	| M3 every-sector dominance | sectors where the lowest Google view exceeds the highest other surface | 11 of 11 | `cross_sector_sensitivity` |	section7_from_aggregates.py (table names cross_sector_sensitivity.py)	S	11	11	MATCH	
272	Appendix D, Table D1	794	| M3 cross-sector overlap | mean pairwise Jaccard of top-ten non-company domains between sectors | 0.36 to 0.40 against 0.08 to 0.23 | `cross_sector` |	section7_from_aggregates.py (table names cross_sector.py)	S	0.36; 0.40; 0.08; 0.23	0.36; 0.4; 0.08; 0.23	MATCH	
273	Appendix D, Table D1	795	| M3 variance decomposition | share of the sum of squares of cell shares explained by surface and by sector | 77% against 14% (video and community) | `cross_sector_sensitivity2` |	section7_from_aggregates.py (table names cross_sector_sensitivity2.py)	S	77%; 14%	77; 14	MATCH	
274	Appendix D, Table D1	796	| M3 predictions | P1 to P4 as written before collection | one held, one in direction, two failed | `cross_sector` |	section7_from_aggregates.py (table names cross_sector.py)	S	1 held, 1 direction only, 2 failed	1 held, 1 direction only, 2 failed	MATCH	
275	Appendix D, Table D1	797	| Schema pass rate | share of competency questions the ontology can express | 4/5 (released example) | `ufi cq` |	ufi cq (not in the bundle)	N	4/5	-	CANNOT RUN	
276	Appendix D, Table D1	798	| Instance coverage rate | mean share of subjects the graph answers, over expressible questions | 70.4% (released example) | `ufi cq` |	ufi cq (not in the bundle)	N	70.4%	-	CANNOT RUN	


==> anc/08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/ots_parse.txt <==
proof version 1; file hash SHA-256 003311481c2ce8f3cedd02fa14f474cca5eb5233f8371ee2b787c2f29908e4b9
SHA-256 of framework_retro_test_381_manifest.txt: 003311481c2ce8f3cedd02fa14f474cca5eb5233f8371ee2b787c2f29908e4b9  -> MATCH
bytes read 1806 of 1806
attestation: pending https://alice.btc.calendar.opentimestamps.org; commitment 6ad04c5c6657cfeb48ca13b3dcf96b10b27f00deb8101d79405a2a176091c7ab9274c8ef6e2e23735aeba940
attestation: Bitcoin block height 971506; merkle root (internal order) a35946a2465d3a2463d24351a60b43d7685200287f15d1098f06417b2560dc7b; as block explorers show it 7bdc60257b41068f09d1157f28005268d7430ba65143d263243a5d46a24659a3
attestation: pending https://finney.calendar.eternitywall.com; commitment 6ad04c5dd01d7857c38d128556bc232507abe8440e73497c7a8a162372501d686d3a6f87e87e4002a352f3a5
attestation: pending https://btc.calendar.catallaxy.com; commitment 6ad04c5cdb6c71a43a9f553a5d773107fa34866db3d0d1f1d9fbd5be4492396690611f50dd9894a77f72ad49
attestation: pending https://bob.btc.calendar.opentimestamps.org; commitment 6ad04c5cf614876c2232768985e2a3fe69ac4e75138c8a9bc3971ad48a1ec2d1cb8467d55ea923774773b110
[logrun exit code: 0]


==> anc/08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/prev_checks/check_appc.txt <==
C1 AI Overviews, search queries   6 of 6 cells: paper = shipped output = recomputed
C1 AI Overviews, prompts          6 of 6 cells: paper = shipped output = recomputed
C1 AI Mode, search queries        6 of 6 cells: paper = shipped output = recomputed
C1 AI Mode, prompts               6 of 6 cells: paper = shipped output = recomputed
C1 ChatGPT                        6 of 6 cells: paper = shipped output = recomputed
C1 Perplexity                     6 of 6 cells: paper = shipped output = recomputed
C1 Gemini                         6 of 6 cells: paper = shipped output = recomputed
C1 Copilot                        6 of 6 cells: paper = shipped output = recomputed
C1 cells differing: 0

C2 Information Technology   8 of 8 cells: paper = shipped output = recomputed
C2 Health Care              8 of 8 cells: paper = shipped output = recomputed
C2 Financials               8 of 8 cells: paper = shipped output = recomputed
C2 Consumer Discretionary   8 of 8 cells: paper = shipped output = recomputed
C2 Communication Services   8 of 8 cells: paper = shipped output = recomputed
C2 Industrials              8 of 8 cells: paper = shipped output = recomputed
C2 Consumer Staples         8 of 8 cells: paper = shipped output = recomputed
C2 Energy                   8 of 8 cells: paper = shipped output = recomputed
C2 Utilities                8 of 8 cells: paper = shipped output = recomputed
C2 Real Estate              8 of 8 cells: paper = shipped output = recomputed
C2 Materials                8 of 8 cells: paper = shipped output = recomputed
C2 cells differing: 0

C3: 88 cells; rows paper 11 script 11; differing cells 0 
C4: 22 cells; rows paper 11 script 11; differing cells 0 


==> anc/08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/prev_checks/check_kappa.txt <==
A: n 200 (ids identical: True); counts {'correct': 131, 'unclear': 4, 'incorrect': 65} / {'correct': 130, 'incorrect': 70}; agreement 95.5%; kappa 0.902
B: n 100 (ids identical: True); counts {'yes': 84, 'no': 15, 'unclear': 1} / {'yes': 83, 'no': 17}; agreement 98.0%; kappa 0.928


==> anc/08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/prev_checks/check_m1.txt <==
== Table 4: each printed cell against the data files (computed value in brackets when different)
  /local/area-codes/     all 12 cells match
  /device-compare/       all 12 cells match
  /local/cell-phones/    all 12 cells match
  /local/internet/       all 12 cells match
  /local/fiber/          all 12 cells match
  /local/bundles/        all 12 cells match
  /stores/               all 12 cells match
  /es-us/local/          all 12 cells match
  /product-compare/      all 12 cells match
  /support/              all 12 cells match
  /buy/                  all 12 cells match
  /deals/                all 12 cells match
  cells differing: 0

== Section 5.5 statements no script prints
  sections aged 7 to 12 years: 7; ages [93, 95, 95, 114, 129, 132, 133]; unmatched 0.25x to 6.57x; matched 0.46x to 6.61x
  prefixes under 21 months: ['/local/area-codes/']
  /product-compare/: US share 69.6%; unmatched 0.75x -> matched 1.07x
  /device-compare/: US share 82.6%; unmatched 0.99x -> matched 1.20x
  /es-us/local/: US share 42.6%; unmatched 0.25x -> matched 0.58x
  keyword ratio ranking: first /stores/ 20.9x, second /local/bundles/ 16.1x
  referring-domain ratio: highest /local/area-codes/ 11.3x, next /es-us/local/ 4.6x
  matched ratio: highest /local/area-codes/ 8.89x
  power for rho = 0.5, n = 12, Fisher z approximation: 0.378

== Section 5.1 and 5.6 arithmetic on Table 2 (values from the manuscript's Table 2)
  Jul: US/ww 25.90x; ww/ww 26.68x; US/US (81.5%) 31.77x
  Aug: US/ww 27.14x; ww/ww 29.86x; US/US (81.5%) 33.30x
  Sep: US/ww 10.22x; ww/ww 11.76x; US/US (81.5%) 12.54x
  Oct: US/ww 7.47x; ww/ww 8.62x; US/US (81.5%) 9.17x
  August ratio 27.14; sqrt 5.21; larger error at least (ratio - 1)/2 = 13.1 times the smaller reading


==> anc/08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/prev_checks/check_m3.txt <==
== Design and answer counts
  company rows 109; per sector {'xlk': 10, 'xlv': 10, 'xlf': 10, 'xly': 10, 'xlc': 9, 'xli': 10, 'xlp': 10, 'xle': 10, 'xlu': 10, 'xlre': 10, 'xlb': 10}
  company-property rows 64
  answer records summed 20,389,967; min 18,763 (Utilities); max 7,766,466 (Consumer Discretionary)
  platform_metrics rows: 88 sector cells + 7 RTX re-run cells

== Section 7.3 headline (video and community share)
  Google median 21.3% (range 8.1% to 35.8%); other four median 2.1% (range 0.3% to 16.7%)
  per surface medians: aio_searchqueries 25.8%; aio_prompts 32.4%; aimode_searchqueries 17.8%; aimode_prompts 24.1%; chatgpt 0.9%; perplexity 4.6%; gemini 9.2%; copilot 0.6%
  lowest Google view above highest other surface: 11/11 sectors
  Google prompt views only: median 24.6%
  YouTube in non-company top 3: Google cells 38/44; other cells 0/44
  YouTube median non-company rank (not cited = 9999): aio_searchqueries 1; aio_prompts 1; aimode_searchqueries 2; aimode_prompts 2; chatgpt 151; perplexity 7; gemini 7; copilot 161
  without YouTube: Google median 12.7%, other four 1.6%; lowest Google above highest other in 7/11
  bootstrap over sectors (seed 20261013, 10,000): Google 17.2% to 26.7%; other four 1.7% to 2.7%

== Source types (cross_sector_type_shares.csv)
  type_shares video+community vs platform_metrics share_community_video: max abs difference 1.00e-06
  reference: Google pooled median 3.2%; other four pooled median 2.7%; Copilot median 1.6%
  forum: Google pooled median 5.7%; other four pooled median 1.1%; Copilot median 0.0%
  report_brands: Google pooled median 10.4%; other four pooled median 14.1%; Copilot median 4.5%
  other_web: Google pooled median 61.1%; other four pooled median 71.7%; Copilot median 89.9%
  variance video_community    surface   77%  sector   14%
  variance video              surface   79%  sector   12%
  variance forum              surface   66%  sector   23%
  variance social             surface   74%  sector   12%
  variance reference          surface   48%  sector   34%
  variance news               surface   12%  sector   73%
  variance government         surface   26%  sector   49%
  variance report_brands      surface   40%  sector   45%
  variance other_web          surface   57%  sector   25%
  bootstrap (seed 20261015) video_community    surface [70%, 91%]  sector [5%, 20%]
  bootstrap (seed 20261015) news               surface [7%, 50%]  sector [20%, 83%]

== Table C1 recomputed (median (min-max) over 11 sectors)
  aio_searchqueries      25.8% (14.3–34.3) | 4.3% (1.3–8.1) | 0.7% (0.2–2.8) | 0.4% (0.2–8.6) | 11.9% (6.1–23.5) | 55.6% (41.1–62.0)
  aio_prompts            32.4% (13.4–35.8) | 2.6% (0.7–3.9) | 1.0% (0.1–5.8) | 0.3% (0.1–3.8) | 8.1% (2.7–20.5) | 59.0% (42.0–75.3)
  aimode_searchqueries   17.8% (9.0–23.8) | 4.2% (2.2–10.4) | 1.0% (0.3–4.2) | 0.4% (0.1–8.6) | 10.8% (5.1–17.6) | 65.3% (53.1–71.4)
  aimode_prompts         24.1% (8.1–28.3) | 2.7% (0.9–4.5) | 1.4% (0.3–5.6) | 0.4% (0.1–5.0) | 9.5% (2.7–19.3) | 65.1% (50.1–79.3)
  chatgpt                0.9% (0.3–2.5) | 1.7% (0.5–3.4) | 1.7% (0.7–5.2) | 3.0% (1.6–18.2) | 27.4% (13.5–38.2) | 61.5% (51.2–76.1)
  perplexity             4.6% (1.8–7.7) | 5.9% (2.8–10.7) | 1.5% (0.3–7.9) | 0.8% (0.1–12.0) | 15.6% (8.2–29.8) | 67.8% (56.4–73.9)
  gemini                 9.2% (2.9–16.7) | 3.7% (1.2–6.9) | 0.5% (0.1–3.8) | 0.3% (0.1–2.4) | 8.3% (3.2–33.2) | 75.2% (49.5–85.3)
  copilot                0.6% (0.3–1.0) | 1.6% (0.3–2.7) | 0.9% (0.2–5.2) | 0.1% (0.0–2.2) | 4.5% (1.6–27.0) | 89.9% (71.6–94.6)

== Table C2 recomputed (cited_in_sum / 1000) and cell sizes (cross_sector_cells.csv)
  Information Technology   10,891.5 294.3 1,128.4 352.4 317.5 186.8 147.9 405.6
  Health Care              604.2 10.1 69.8 16.5 13.9 8.5 7.4 20.9
  Financials               1,776.8 78.8 173.5 97.5 64.4 37.4 45.3 85.9
  Consumer Discretionary   18,381.8 790.0 1,752.1 660.9 347.0 441.7 128.8 1,581.3
  Communication Services   4,350.7 134.3 591.5 163.5 150.1 71.8 76.0 197.9
  Industrials              1,223.2 52.6 112.9 60.2 52.6 21.7 27.2 79.3
  Consumer Staples         8,832.0 395.4 982.3 446.6 351.7 215.6 149.8 1,295.6
  Energy                   103.6 3.8 14.8 5.5 5.1 2.0 2.9 9.0
  Utilities                50.3 2.1 7.2 2.6 2.1 0.9 1.5 3.2
  Real Estate              77.9 6.4 22.1 6.8 6.8 4.4 2.1 6.8
  Materials                337.5 15.6 24.3 17.5 18.5 5.6 6.5 18.7
  cell sizes 860 to 18,381,848; registrable domains per cell 760 to 975
  median mass in rows 501-1000: aio_searchqueries 8.5%; aio_prompts 7.6%; aimode_searchqueries 8.5%; aimode_prompts 7.9%; chatgpt 8.9%; perplexity 9.5%; gemini 11.1%; copilot 13.8%; range 7.6% to 13.8%
  platform_metrics vs cells cited_in_sum: max abs difference 0

== Predictions P1 to P4 from platform_metrics
  P1 per view {'aio_searchqueries': 9, 'aio_prompts': 8, 'aimode_searchqueries': 2, 'aimode_prompts': 2}; both products 4/11
  P2 {'chatgpt': 11, 'perplexity': 6, 'copilot': 11}
  P3 holds in 3/11 ['xlk', 'xly', 'xlp']; ChatGPT failing in 8 of 8 non-holding sectors
  P4 aio_searchqueries: consumer 26.9% vs other 24.2%; exact one-sided p 0.274
  P4 aio_prompts: consumer 29.6% vs other 24.4%; exact one-sided p 0.210

== Without Industrials (10 sectors) and the RTX re-run (platform_metrics)
  ChatGPT median without Industrials 0.8%; P2 {'chatgpt': 10, 'perplexity': 6, 'copilot': 10}; P3 3/10
  RTX aio_searchqueries      comm+video 31.3% -> 30.1%; YouTube rank 1 -> 1; top youtube.com -> youtube.com
  RTX aio_prompts            comm+video 33.9% -> 31.3%; YouTube rank 1 -> 1; top youtube.com -> youtube.com
  RTX aimode_searchqueries   comm+video 21.4% -> 20.7%; YouTube rank 2 -> 2; top google.com -> google.com
  RTX aimode_prompts         comm+video 27.6% -> 26.3%; YouTube rank 2 -> 1; top google.com -> youtube.com
  RTX perplexity             comm+video 6.2% -> 5.5%; YouTube rank 5 -> 4; top wikipedia.org -> wikipedia.org
  RTX gemini                 comm+video 15.0% -> 13.4%; YouTube rank 4 -> 5; top reddit.com -> reddit.com
  RTX copilot                comm+video 0.7% -> 0.8%; YouTube rank 43 -> 78; top amazon.com -> flightconnections.com

== Top-10 non-company file: Jaccard and P1 with google.com set aside
  Jaccard: aio_searchqueries 0.39; aio_prompts 0.36; aimode_searchqueries 0.39; aimode_prompts 0.40; chatgpt 0.08; perplexity 0.15; gemini 0.23; copilot 0.16
  max abs difference from predictions.json: 0.00e+00
  P1 with google.com set aside: per view {'aio_searchqueries': 11, 'aio_prompts': 8, 'aimode_searchqueries': 8, 'aimode_prompts': 6}; both products 9
  top-10 file rank 1 equals platform_metrics top1_nonbrand in 88/88 cells


==> anc/08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/prev_checks/check_stakes.txt <==
505 works in the file; 459 name at least one tool
by year: 2011: 2, 2013: 1, 2014: 1, 2015: 2, 2016: 11, 2017: 7, 2018: 16, 2019: 18, 2020: 28, 2021: 32, 2022: 29, 2023: 62, 2024: 48, 2025: 88, 2026: 111
name exactly one of the three: 394 of 459 (86%); two or more: 65
2023 to 2026: 309 works, 260 (84%) name exactly one tool
works per tool: Ahrefs: 119, Semrush: 190, Similarweb: 221
distinct ids: 502


==> anc/08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/prev_checks/check_t3.txt <==
Jul: 47/284 = 16.5% [12.7, 21.3]; (b)/(a) 2.94x
Aug: 851/6749 = 12.6% [11.8, 13.4]; (b)/(a) 2.61x
Sep: 3380/22665 = 14.9% [14.5, 15.4]; (b)/(a) 2.42x
Oct: 7455/37238 = 20.0% [19.6, 20.4]; (b)/(a) 1.34x


==> anc/08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/prev_checks/dups.txt <==
https://openalex.org/W7159552906 2025 1 Similarweb A comparative study of UI/UX challenges in insurance company websites 
https://openalex.org/W7159552906 2025 1 Similarweb A comparative study of UI/UX challenges in insurance company websites 
https://openalex.org/W4310672874 2020 1 Similarweb Key Traffic Metrics as a Basis to Measure Library Performance
https://openalex.org/W4310672874 2020 1 Similarweb Key Traffic Metrics as a Basis to Measure Library Performance
https://openalex.org/W7214789467 2026 1 Semrush Evaluating Kidney Cyst Information from Chatbots: A Comparative Study
https://openalex.org/W7214789467 2026 1 Semrush Evaluating Kidney Cyst Information from Chatbots: A Comparative Study
deduplicated: 502 works; 456 name a tool; exactly one 391 (85.7%)


==> anc/08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/prev_checks/md_vs_tex.txt <==
abstract                                           same numbers (21 tokens)
introduction                                       same numbers (27 tokens)
whyanewsectionistherightinstrument                 ONLY IN MD {}; ONLY IN TEX {'0': 1}
whatthispaperreports                               same numbers (36 tokens)
whatthispaperdoesnotreport                         same numbers (5 tokens)
theframeworkstated                                 same numbers (16 tokens)
relatedwork                                        same numbers (98 tokens)
setting                                            same numbers (34 tokens)
sixconditionsthatmakethisdeploymentunrepresentativ same numbers (13 tokens)
measurementdesign                                  same numbers (2 tokens)
instrumentsdefinitionsanddenominators              same numbers (70 tokens)
thequeryuniverseandwhatcannotbecomputedonit        same numbers (6 tokens)
theprimarycheckpoint                               same numbers (15 tokens)
measurement1twoinstrumentsononeprefix              same numbers (0 tokens)
estimatedvisitsadivergenceof75xto271xononeprefix   ONLY IN MD {}; ONLY IN TEX {'1': 1}
rankingkeywordsafactoroftwoandthreelikeforlike     same numbers (12 tokens)
aianswersandaioverviewstwodefinitionsconverging    ONLY IN MD {}; ONLY IN TEX {'2': 1}
referringdomains114xanddisagreementaboutcompositio ONLY IN MD {}; ONLY IN TEX {'3': 1}
twelveprefixesononedomainthedivergenceisprefixspec ONLY IN MD {}; ONLY IN TEX {'4': 1}
whatfollowsforappliedsearchresearch                same numbers (49 tokens)
measurement2reviewsagainstkeywordvolumeononetaxono ONLY IN MD {}; ONLY IN TEX {'9': 1}
measurement3whataianswersciteacrosselevensectorsan same numbers (0 tokens)
pilot                                              same numbers (10 tokens)
design                                             ONLY IN MD {}; ONLY IN TEX {'10': 1}
results                                            same numbers (70 tokens)
thepredictionswrittenbeforecollection              same numbers (26 tokens)
sensitivity                                        same numbers (33 tokens)
limits                                             same numbers (24 tokens)
thedeploymentseries                                same numbers (137 tokens)
whattheanswersciteandwhattheydonot                 same numbers (0 tokens)
enumeratingpagesarecitedmoreoftenthananysinglecode ONLY IN MD {}; ONLY IN TEX {'5': 1}
whoelseiscitedandwhatthatdoesnotestablish          same numbers (10 tokens)
thelinkprofile                                     same numbers (26 tokens)
whatthelinkprofilecanandcannotexplain              ONLY IN MD {}; ONLY IN TEX {'6': 1}
whatthedeploymentcostandwhatitgotwrong             same numbers (0 tokens)
cost                                               same numbers (12 tokens)
sixlessonsstatedasthisdeploymentsfailures          same numbers (4 tokens)
threatstovalidity                                  same numbers (35 tokens)
whatwouldtestwhatthispaperdeclinestoclaim          same numbers (48 tokens)
furtherdirections                                  same numbers (17 tokens)
reproducibilityethicsandconflictsofinterest        same numbers (107 tokens)
conclusion                                         same numbers (27 tokens)
acknowledgments                                    same numbers (0 tokens)
references                                         same numbers (366 tokens)
correctionsacrossversions                          same numbers (47 tokens)
thecontentgapscoreasaspecification                 same numbers (53 tokens)
section7bysourcetypeandcell                        same numbers (262 tokens)
metricsvaluesandscripts                            ONLY IN MD {}; ONLY IN TEX {'1': 1}
sections: md 48, tex 48; tokens differing in total: 10


==> anc/08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/prev_checks/numbers_table.md <==
| # | Location | Quoted in the paper | Script that prints it | What I obtained | Status | Basis | Note |
|---|---|---|---|---|---|---|---|
| 1 | 5.1, para 3 | growth Jul to Aug: 8.4x Ahrefs, 8.8x Semrush US | instrument_extra | 8.36x, 8.76x | MATCH | S |  |
| 2 | 5.1, para 3 | growth Aug to Sep: 4.65x against 1.75x | instrument_extra | 4.65x, 1.75x | MATCH | S |  |
| 3 | 5.1, para 3 | growth Sep to Oct run-rate: 1.44x against 1.05x | instrument_extra | 1.44x, 1.05x | MATCH | S |  |
| 4 | 5.1, para 3 | lift differs by a factor of more than two | instrument_extra | 2.66 | MATCH | S |  |
| 5 | 5.5, Table 4 | 144 numeric cells (12 prefixes x 12 columns) | none prints the table; data/*.csv | all 144 equal the values computed from the two CSVs | MATCH | R | ratio columns are arithmetic, not script output |
| 6 | 5.5, para 1 | Spearman(age, unmatched ratio) −0.11 | analyze | -0.11 | MATCH | S |  |
| 7 | 5.5, para 1 | Fisher 95% interval −0.64 to +0.49 | analyze | [-0.64, +0.49] | MATCH | S |  |
| 8 | 5.5, para 1 | permutation p 0.73 | analyze | 0.73 | MATCH | S |  |
| 9 | 5.5, para 1 | territory-matched −0.28 | analyze | -0.28 | MATCH | S |  |
| 10 | 5.5, para 1 | excluding the area-code section +0.15 | analyze | +0.15 (n = 11) | MATCH | S |  |
| 11 | 5.5, para 1 | roughly 38% power for rho = 0.5 | analyze | 'roughly 38%' | MATCH | S | fixed string in analyze.py, not computed; Fisher-z approximation gives 37.8% |
| 12 | 5.5, para 1 | seven sections aged 7 to 11 years: 0.25x to 6.57x unmatched | none (paper attributes to analyze) | 7 sections, 93 to 133 months, 0.25x to 6.57x | MATCH | R | not printed by any script |
| 13 | 5.5, para 1 | same seven: 0.46x to 6.61x matched | none | 0.46x to 6.61x | MATCH | R | not printed by any script |
| 14 | 5.5, para 1 | only one prefix under twenty-one months | none | 1 (/local/area-codes/, 3 months) | MATCH | R | not printed by any script |
| 15 | 5.5, para 2 | 0.20x (/local/bundles/) to 7.24x (/local/area-codes/) | analyze | min 0.20x, max 7.24x, same prefixes | MATCH | S |  |
| 16 | 5.5, para 2 | spread 1.55 orders of magnitude | analyze | 1.55 decades | MATCH | S |  |
| 17 | 5.5, para 2 | median 1.01; six of twelve below one | analyze | 1.01; 6 of 12 | MATCH | S |  |
| 18 | 5.5, para 2 | matched 0.20x to 8.89x, median 1.06, four of twelve below one | analyze | 0.20x, 8.89x, 1.06, 4 of 12 | MATCH | S |  |
| 19 | 5.5, para 2 | /product-compare/ 69.6% US, 0.75x to 1.07x | none (analyze prints 70%) | 69.6%, 0.75x, 1.07x | MATCH | R | not printed by any script |
| 20 | 5.5, para 2 | /device-compare/ 82.6% US, 0.99x to 1.20x | none (analyze prints 83%) | 82.6%, 0.99x, 1.20x | MATCH | R | not printed by any script |
| 21 | 5.5, para 2 | /es-us/local/ 42.6% US, 0.25x to 0.58x | none (analyze prints 43%) | 42.6%, 0.25x, 0.58x | MATCH | R | not printed by any script |
| 22 | 5.5, para 2 | geometric mean 1.13, bootstrap 0.62 to 2.12 | instrument_extra | 1.13x [0.62x, 2.12x] | MATCH | S |  |
| 23 | 5.5, para 2 | geometric SD 3.1 (1.9 to 4.1) | instrument_extra | 3.13 [1.92, 4.14] | MATCH | S |  |
| 24 | 5.5, para 2 | normal range about 0.12x to 10.6x | instrument_extra | 0.12x to 10.61x | MATCH | S |  |
| 25 | 5.5, para 3 | ordering Spearman +0.94 | analyze, instrument_extra | +0.94 (+0.937) | MATCH | S |  |
| 26 | 5.5, para 3 | bootstrap interval +0.70 to +1.00; p < 0.001 | instrument_extra | [+0.70, +1.00]; p = 7e-06 | MATCH | S |  |
| 27 | 5.5, para 3 | Kendall +0.82, interval +0.57 to +1.00 | analyze, instrument_extra | +0.82 [+0.57, +1.00] | MATCH | S |  |
| 28 | 5.5, para 3 | 60 of 66 pairs concordant | analyze | 60 of 66 | MATCH | S |  |
| 29 | 5.5, para 3 | all 51 pairs more than 3x apart ordered alike | instrument_extra | 19 of 19 plus 32 of 32 | MATCH | S | 51 is the sum of two printed lines |
| 30 | 5.5, para 3 | 9 of the 15 pairs within 3x | instrument_extra | 9 of 15 | MATCH | S |  |
| 31 | 5.5, para 4 | keyword ratio 2.0x to 20.9x, above one everywhere | analyze | 2.0x, 20.9x, all above one | MATCH | S |  |
| 32 | 5.5, para 4 | rho(keyword ratio, visits ratio) +0.17; +0.52 without area-codes | analyze | +0.17; +0.52 | MATCH | S |  |
| 33 | 5.5, para 4 | /local/bundles/ second-largest keyword ratio, 16.1x | none | 16.1x, second to /stores/ 20.9x | MATCH | R | not printed by any script |
| 34 | 5.5, para 5 | highest ratio 7.24x (8.89x matched); /stores/ next at 6.57x | analyze | max 7.24x, second 6.57x (/stores/), matched max 8.89x | MATCH | S | that the matched maximum is area-codes is not printed (R) |
| 35 | 5.5, para 5 | highest referring-domain ratio, 11.3x | none | 11.3x (next 4.6x) | MATCH | R | not printed by any script |
| 36 | 5.5, para 6 | 158.3K mentions, 29.5K cited pages (dashboard read) | none; single_reads_2026-10.csv | 158.3K, 29.5K in the released file | MATCH | R | a read, not a computation |
| 37 | 5.6, para 1 | factor of 5.2, square root of 27.1 | arithmetic on Table 2 | sqrt(27.14) = 5.21 | MATCH | R |  |
| 38 | 5.6, para 1 | larger error at least 13 times the smaller reading | arithmetic on Table 2 | (27.14 - 1)/2 = 13.07 | MATCH | R |  |
| 39 | 5.6, para 2 | 27.1 to 10.2 to 7.5 | arithmetic on Table 2 | 27.14, 10.22, 7.47 | MATCH | R |  |
| 40 | 5.6, para 3 | 7.47x = 2.02x x 3.70x | instrument_extra | same | MATCH | S |  |
| 41 | 5.6, para 3 | keyword universe about 35% (US pairing) | instrument_extra | 35% | MATCH | S |  |
| 42 | 5.6, para 3 | 8.62x = 3.19x x 2.70x | instrument_extra | same | MATCH | S |  |
| 43 | 5.6, para 3 | about 54% (worldwide pairing) | instrument_extra | 54% | MATCH | S |  |
| 44 | 5.6, para 4 | worldwide 8.62x (Oct); 26.7x to 29.9x (Jul, Aug) | arithmetic on Table 2 | 8.62, 26.68, 29.86 | MATCH | R |  |
| 45 | 5.6, para 4 | US to US 9.17x for October | arithmetic on Table 2 | 9.17 | MATCH | R |  |
| 46 | 5.6, para 4 | 31.8x, 33.3x and 12.5x | arithmetic on Table 2 | 31.77, 33.30, 12.54 | MATCH | R |  |
| 47 | 5.6, para 5 | 0.20x to 7.24x (0.20x to 8.89x matched) | analyze | same | MATCH | S |  |
| 48 | 5.6, para 5 | 60 of 66 pairs | analyze | 60 of 66 | MATCH | S |  |
| 49 | 5.6, para 5 | within a factor of three: 9 of 15 pairs | instrument_extra | 9 of 15 | MATCH | S |  |
| 50 | 5.6, para 5 | two pairs six to seven times apart ordered the other way | instrument_extra | 7.3x (area-codes vs internet, Semrush); 6.1x (stores vs support, Ahrefs) | MATCH | S | 7.3x described as seven |
| 51 | 5.6, para 5 | a factor of five below to nearly nine above | analyze | 0.20x; 8.89x | MATCH | S |  |
| 52 | 5.6, para 5 | growth differed by a factor of 2.7 in one month | instrument_extra | 2.66 | MATCH | S |  |
| 53 | 6, para 3 | 200 links judged | r2_link_check (inputs) | 200 judgments per annotator, same ids | MATCH | S |  |
| 54 | 6, para 3 | drawn uniformly from the 46,517 links | r2_link_sample | - | CANNOT RUN | - | needs Telecom_reviews_and_responses.xlsx and Telecom_classification.xlsx (licensed); r2_link_check prints 46,517 as a fixed string |
| 55 | 6, para 3 | 65% to 67% correct | r2_link_check | 65.0%, 65.5%, 66.8% | MATCH | S |  |
| 56 | 6, para 3 | Wilson 95% intervals about 58% to 73% | r2_link_check | 58.2% to 73.0% | MATCH | S |  |
| 57 | 6, para 3 | agreement 95.5%, Cohen's kappa 0.90 | r2_link_check | 95.5%; 0.90 (independent recomputation 0.902) | MATCH | S |  |
| 58 | 6, para 3 | single-word labels right about half the time | r2_link_check, section C | - | CANNOT RUN | - | needs 03_DATA/raw/r2_link_check/sample_A_links.csv (private, holds review text); shipped output 50.0%, 48.0% |
| 59 | 6, para 3 | multi-word labels 95% to 96% right | r2_link_check, section C | - | CANNOT RUN | - | same private file; shipped output 95.8%, 94.5% |
| 60 | 6, para 4 | 100 waiting matches judged | r2_link_check (inputs) | 100 judgments per annotator, same ids | MATCH | S |  |
| 61 | 6, para 4 | 83% to 85% are complaints about waiting | r2_link_check | 83.0%, 84.0%, 84.8% | MATCH | S |  |
| 62 | 6, para 4 | Cohen's kappa 0.93 | r2_link_check | 0.93 (independent recomputation 0.928) | MATCH | S |  |
| 63 | 6, para 4 | about nine in ten in the store | r2_link_check | 90.5%, 89.2% | MATCH | S |  |
| 64 | 6, para 4 | roughly 12% of one- and two-star reviews complain about a wait | r2_link_check | 11.9%, 11.6% | MATCH | S | uses 14.0% from analyze_reviews as a fixed input |
| 65 | 6, para 6 | links about two in three correct | r2_link_check | 65.0% to 66.8% | MATCH | S |  |
| 66 | 6, para 1 | 47,485 reviews, 379 locations; 37,193 with text at 378; 1 to 201 per location, median 145 | supplement_r10 | - | CANNOT RUN | - | licensed export withheld; shipped output agrees |
| 67 | 6, para 1 | owner responses name a carrier at 26 locations, five carriers | supplement_r10 | - | CANNOT RUN | - | also needs private 03_DATA/private/carrier_name_patterns.txt; shipped output agrees |
| 68 | 6, para 1 | 42,994-node taxonomy from 1,898,584 keywords | supplement_r10 | - | CANNOT RUN | - | needs Telecom_classification.xlsx, Telecom_keywords_full.csv.gz; shipped output agrees |
| 69 | 6, para 1 | 20,663 (55.6%) linked; 27,817 labels; 2.25 per linked review; 1,008 labels | analyze_reviews | - | CANNOT RUN | - | shipped output agrees |
| 70 | 6, para 2 | branch rho +0.75 (+0.44 to +0.90; p < 0.001), split | supplement_r10 | - | CANNOT RUN | - | shipped +0.748 [+0.443, +0.900], p 0.00056 |
| 71 | 6, para 2 | branch rho +0.47 (+0.01 to +0.78; p = 0.06), modal; earlier +0.78 | supplement_r10, analyze_reviews | - | CANNOT RUN | - | shipped +0.468 [+0.006, +0.783]; +0.777 |
| 72 | 6, para 2 | carriers 66.8% / 14.9%, devices 11.0% / 32.7%, broadband 4.0% / 18.1% | supplement_r10 | - | CANNOT RUN | - | shipped output agrees |
| 73 | 6, para 2 | label rho +0.19 (+0.12 to +0.25; tau +0.13); +0.27 (+0.26 to +0.29) over all linkable | analyze_reviews, supplement_r10 | - | CANNOT RUN | - | shipped output agrees; 26,809 = 27,817 - 1,008 is not printed |
| 74 | 6, para 2 | +0.28 over 213 labels; +0.16 (p = 0.10) over 106 complaint labels | analyze_reviews | - | CANNOT RUN | - | shipped output agrees |
| 75 | 6, para 2 | 367 (36.4%) under 1,000 searches; 106 (10.5%) none; own-volume +0.16 and +0.26 | analyze_reviews, supplement_r10 | - | CANNOT RUN | - | shipped output agrees |
| 76 | 6, para 3 | multi-word only: +0.91 (+0.74 to +0.98), +0.65, +0.24 (+0.16 to +0.33), carriers 56% / 15% | supplement_r10 | - | CANNOT RUN | - | shipped output agrees |
| 77 | 6, para 4 | 6,620 reviews; 924 (14.0%, 13.1% to 14.8%); five-star 1.9% (1.8% to 2.1%) | analyze_reviews, supplement_r10 | - | CANNOT RUN | - | shipped output agrees |
| 78 | 6, para 4 | 11 'wait' labels, 622 searches; mentioned one carries 12; 8 remedy labels, 13,170 searches; no check-in label | supplement_r10, analyze_reviews | - | CANNOT RUN | - | shipped outputs agree; the last line of analyze_reviews_output.txt is not what the shipped script prints |
| 79 | 7.2 | 109 companies (Communication Services 9) | cross_sector | 109 rows in design/cross_sector_companies.csv, xlc 9 | MATCH | R | cross_sector.py cannot run |
| 80 | 7.2 | 1,000 rows per export reduce to 760 to 975 registrable domains; 88 exports | cross_sector_sensitivity | 88 cells, 1,000 rows each, 760 to 975 | MATCH | R | from cross_sector_cells.csv |
| 81 | 7.2 | 20,389,967 answer records; 18,763 (Utilities) to 7,766,466 (Consumer Discretionary) | cross_sector | same | MATCH | R | sector_answer_counts.csv, SHA-1 equals the raw manifest entry |
| 82 | 7.3, para 1 | lowest Google view above highest other surface in every sector | cross_sector_sensitivity | 11 of 11 | MATCH | R |  |
| 83 | 7.3, para 1 | Google median 21.3% (range 8.1% to 35.8%) | cross_sector | same | MATCH | R |  |
| 84 | 7.3, para 1 | bootstrap over sectors 17.2% to 26.7% | cross_sector_sensitivity | same | MATCH | R | resampling re-implemented with the script's seed 20261013 on per-cell shares |
| 85 | 7.3, para 1 | other four 2.1% (range 0.3% to 16.7%) | cross_sector | same | MATCH | R |  |
| 86 | 7.3, para 1 | bootstrap 1.7% to 2.7% | cross_sector_sensitivity | same | MATCH | R | as above |
| 87 | 7.3, para 1 | Copilot 0.6%, ChatGPT 0.9%, Perplexity 4.6%, Gemini 9.2% | cross_sector | same | MATCH | R |  |
| 88 | 7.3, para 1 | Google prompt views only: 24.6% | cross_sector_sensitivity | 24.6% | MATCH | R |  |
| 89 | 7.3, para 1 | YouTube top three in 38 of 44 Google cells, none of the 44 others | cross_sector | 38/44; 0/44 | MATCH | R |  |
| 90 | 7.3, para 1 | YouTube median rank 1, 2, 7, 7, 151, 161 | cross_sector | same | MATCH | R |  |
| 91 | 7.3, para 1 | without YouTube 12.7% and 1.6%; 7 of 11 sectors | cross_sector_sensitivity | same | MATCH | R | share minus yt_share |
| 92 | 7.3, para 2 | reference 2.7% (other four) against 3.2% (Google) | cross_sector_sensitivity | same | MATCH | R |  |
| 93 | 7.3, para 2 | forum 1.1% against 5.7% | cross_sector_sensitivity | same | MATCH | R |  |
| 94 | 7.3, para 2 | company domains median 14.1% on the other four | cross_sector_sensitivity | 14.1% | MATCH | R |  |
| 95 | 7.3, para 2 | other web 61% Google, 72% other four, 90% Copilot | cross_sector_sensitivity | 61.1%, 71.7%, 89.9% | MATCH | R |  |
| 96 | 7.3, para 2 | surface 77%, sector 14% of variance (video and community) | cross_sector_sensitivity2 | 77%, 14% | MATCH | L | section 1 printed before the script stops at the raw exports; also R |
| 97 | 7.3, para 2 | bootstrap 70% to 91% (surface), 5% to 20% (sector) | cross_sector_sensitivity2 | same | MATCH | R | unreachable in the script without raw exports; re-implemented with seed 20261015 |
| 98 | 7.3, para 2 | news 12% / 73%, government 26% / 49%, companies 40% / 45% | cross_sector_sensitivity2 | same | MATCH | L |  |
| 99 | 7.3, para 3 | ChatGPT's top non-company domain in each of the 11 sectors | make_tables_sector_surface | google, fda.gov, nerdwallet, justwatch, go, nvidia, reddit, sec.gov x3, benjaminmoore | MATCH | L |  |
| 100 | 7.3, para 3 | Jaccard 0.36 to 0.40 (Google) against 0.08 to 0.23 | cross_sector | same; equals predictions.json | MATCH | R |  |
| 101 | 7.3, para 3 | P4 with company properties 22.5% against 24.2%; p = 0.23 to 0.63 | cross_sector_sensitivity2 | - | CANNOT RUN | - | needs raw exports; shipped output agrees |
| 102 | 7.3, para 3 | largest company: Sherwin-Williams 94%, Amazon 75%, Walmart 65%, Apple 62%, Uber 55% | cross_sector_sensitivity | - | CANNOT RUN | - | needs the all-surface raw exports; shipped 93.9, 75.4, 65.4, 62.2, 54.8 |
| 103 | 7.3, para 3 | go.com, chase.com, mobil.com among ChatGPT's top three | make_tables_sector_surface | in Table C4 output | MATCH | L |  |
| 104 | 7.4 | P1: 9 and 8 of 11 on AI Overviews, 2 of 11 on each AI Mode view | cross_sector | same | MATCH | R |  |
| 105 | 7.4 | www.google.com median 93% and 98% of google.com | cross_sector_sensitivity2 | - | CANNOT RUN | - | needs raw exports; shipped output agrees |
| 106 | 7.4 | P1 would hold (9 of 11) with google.com set aside | cross_sector_sensitivity | 9 | MATCH | R | from the shipped top-10 file |
| 107 | 7.4 | P2 held 11, 6 and 11 of 11 | cross_sector | same | MATCH | R |  |
| 108 | 7.4 | P3 held in 3 of 11; ChatGPT failing in all eight others | cross_sector | 3; 8 of 8 | MATCH | R |  |
| 109 | 7.4 | P4 26.9% / 24.2% (search queries), 29.6% / 24.4% (prompts) | cross_sector | same | MATCH | R |  |
| 110 | 7.4 | exact one-sided p 0.27 and 0.21 | cross_sector | 0.274, 0.210 | MATCH | R | all 252 splits enumerated |
| 111 | 7.5 | 'Found in': 21.5%, 3.3%, 11 of 11 | cross_sector_sensitivity | - | CANNOT RUN | - | needs raw exports; shipped output agrees |
| 112 | 7.5 | largest single host: 22.0%, 2.4%, 11 of 11 | cross_sector_sensitivity | - | CANNOT RUN | - | needs raw exports; shipped output agrees |
| 113 | 7.5 | 64 company properties | design/cross_sector_company_properties.csv | 64 rows | MATCH | R |  |
| 114 | 7.5 | company properties as company: 19.8%, 2.1%, 10 of 11 | cross_sector_sensitivity | - | CANNOT RUN | - | needs raw exports; shipped output agrees |
| 115 | 7.5 | Communication Services Google views 20.2% to 32.4% before reassignment | cross_sector_sensitivity | 31.9, 32.4, 20.2, 25.8 | MATCH | R |  |
| 116 | 7.5 | after reassignment 5.9% to 12.7%; Gemini 9.2% above AI Mode search | cross_sector_sensitivity | - | CANNOT RUN | - | needs raw exports; shipped output agrees |
| 117 | 7.5 | first 100, 250, 500 rows: 30.6%, 26.3%, 23.3% against 3.0%, 2.6%, 2.3% | cross_sector_sensitivity | - | CANNOT RUN | - | needs raw exports; shipped output agrees |
| 118 | 7.5 | ranks 501 to 1,000 carry a median 7.6% to 13.8% | cross_sector_sensitivity | 7.6% to 13.8% | MATCH | R | from cross_sector_cells.csv |
| 119 | 7.6 | RTX: 31.3% to 30.1% (AIO search); YouTube rank 1 to 1 (AIO), 2 to 1 (AI Mode prompts) | cross_sector | same | MATCH | R | RTX rows in platform_metrics |
| 120 | 7.6 | Perplexity 6.2% to 5.5%; Gemini 15.0% to 13.4%; Copilot top amazon.com to a flight-route site | cross_sector | same (flightconnections.com) | MATCH | R |  |
| 121 | 7.6 | without Industrials: ChatGPT 0.8%; P2 10/10, 10/10, 6/10; P3 3 of 10 | cross_sector_sensitivity, sensitivity2 | same | MATCH | R |  |
| 122 | 7.6 | 'Visa': immigration domains up to 2.2% of a Financials surface | cross_sector_sensitivity | - | CANNOT RUN | - | needs raw exports; shipped output agrees |
| 123 | 7.6 | cells range from 860 to 18,381,848 incidences | cross_sector_sensitivity | same | MATCH | R |  |
| 124 | 7.6, last para | about ten times the other four's pooled median; more than twice Gemini's | arithmetic | 21.3/2.1 = 10.1; 21.3/9.2 = 2.3 | MATCH | R |  |
| 125 | 7.1 | pilot: YouTube 1st on 4 Google views, 28th, 4th, 5th, 9th; reddit top three except Copilot (240th) | cross_sector_sensitivity (pilot section) | - | CANNOT RUN | - | pilot exports and brand set withheld; the released script omits this section, which only the shipped output contains |
| 126 | App. C, Table C1 | 48 cells (8 surfaces x 6 types, median and range) | cross_sector_sensitivity2 | all 48 equal my recomputation from cross_sector_type_shares.csv and the shipped output | MATCH | R | the script reaches these lines only after raw-export sections |
| 127 | App. C, Table C2 | 88 cell sizes | cross_sector_sensitivity2 | all 88 equal my recomputation from cross_sector_cells.csv and the shipped output | MATCH | R | as above |
| 128 | App. C, Table C3 | 88 cells | make_tables_sector_surface | 88 of 88 identical | MATCH | L |  |
| 129 | App. C, Table C4 | 22 cells (66 domains) | make_tables_sector_surface | 22 of 22 identical | MATCH | L |  |
| 130 | App. C, text | top source youtube.com or google.com in 38 of 44 Google cells | make_tables_sector_surface | 38 of 44 | MATCH | L |  |
| 131 | App. C, text | four of them Alphabet properties in Communication Services | make_tables_sector_surface | 4 marked Google cells in that row | MATCH | L |  |
| 132 | App. C, text | Perplexity and Gemini: wikipedia.org or reddit.com in 15 of 22 | make_tables_sector_surface | 15 of 22 | MATCH | L |  |
| 133 | App. C, text | ChatGPT: a government domain in 4 of 11 | make_tables_sector_surface | 4 of 11 | MATCH | L |  |
| 134 | App. C, text | Copilot: walmart.com or amazon.com in 6 of 11 | make_tables_sector_surface | 6 of 11 | MATCH | L |  |
| 135 | App. D, Stakes | 459; 86% | vendor_reliance | - | CANNOT RUN | - | reads the live OpenAlex API; shipped output agrees with the shipped CSV, but that CSV repeats 3 works (456 and 85.7% without them) |
| 136 | App. D, M1 visits ratio | 7.5x to 27.1x; 8.6x to 29.9x; 9.2x to 33.3x | arithmetic on Table 2 | 7.47 to 27.14; 8.62 to 29.86; 9.17 to 33.30 | MATCH | R |  |
| 137 | App. D, M1 growth | 0.95, 2.66, 1.37 | instrument_extra | same | MATCH | S |  |
| 138 | App. D, M1 error bound | 5.2 at 27.1x | arithmetic on Table 2 | 5.21 | MATCH | R |  |
| 139 | App. D, M1 decomposition | 35%, 54% | instrument_extra | same | MATCH | S |  |
| 140 | App. D, M1 cross-section | 0.20x to 7.24x (8.89x matched); median 1.01 | analyze | same | MATCH | S |  |
| 141 | App. D, M1 age | −0.11 [−0.64, +0.49], p = 0.73 | analyze | same | MATCH | S |  |
| 142 | App. D, M1 ordering | +0.94, +0.82, 60 of 66; 51 of 51 beyond 3x, 9 of 15 within | analyze, instrument_extra | same | MATCH | S |  |
| 143 | App. D, M1 dispersion | 1.13 and 3.1 | instrument_extra | 1.13, 3.13 | MATCH | S |  |
| 144 | App. D, M1 AI Overview | 12.6% to 20.0% | arithmetic on Table 3 | 12.6% to 20.0%; Table 3 intervals and ratios also recomputed | MATCH | R |  |
| 145 | App. D, M2 link rate | 55.6%; 2.25 | analyze_reviews | - | CANNOT RUN | - | licensed export; shipped output agrees |
| 146 | App. D, M2 label agreement | +0.19, +0.27 | analyze_reviews, supplement_r10 | - | CANNOT RUN | - | shipped output agrees |
| 147 | App. D, M2 branch agreement | +0.47, +0.75 | supplement_r10 | - | CANNOT RUN | - | shipped output agrees |
| 148 | App. D, M2 complaint rate | 14.0% against 1.9% | analyze_reviews | - | CANNOT RUN | - | shipped output agrees |
| 149 | App. D, M2 link precision | 65% to 67%; kappa 0.90 | r2_link_check | same | MATCH | S |  |
| 150 | App. D, M2 link precision | single-word about 50%, multi-word 95% to 96% | r2_link_check, section C | - | CANNOT RUN | - | private sample file; shipped output agrees |
| 151 | App. D, M2 waiting precision | 83% to 85%, kappa 0.93; about 90% in store | r2_link_check | same | MATCH | S |  |
| 152 | App. D, M3 source-type share | Table C1 | cross_sector, sensitivity2 | see Table C1 row | MATCH | R |  |
| 153 | App. D, M3 surface contrast | 21.3% (17.2 to 26.7) against 2.1% (1.7 to 2.7) | cross_sector_sensitivity | same | MATCH | R |  |
| 154 | App. D, M3 dominance | 11 of 11 | cross_sector_sensitivity | 11 of 11 | MATCH | R |  |
| 155 | App. D, M3 overlap | 0.36 to 0.40 against 0.08 to 0.23 | cross_sector | same | MATCH | R |  |
| 156 | App. D, M3 variance | 77% against 14% | cross_sector_sensitivity2 | same | MATCH | L |  |
| 157 | App. D, M3 predictions | one held, one in direction, two failed | cross_sector | P2 held, P4 direction only, P1 and P3 failed | MATCH | R |  |
| 158 | App. D, schema pass rate | 4/5 | ufi cq | - | CANNOT RUN | - | released example (examples/nanp ontology and graph) is in neither the bundle nor the installed ufi 0.2.0; rdflib not installed |
| 159 | App. D, instance coverage | 70.4% | ufi cq | - | CANNOT RUN | - | as above |
| 160 | Abstract | 7.5x to 27.1x; 8.6x to 29.9x | arithmetic on Table 2 | as Table 2 | MATCH | R |  |
| 161 | Abstract | 0.20x to 7.24x; Spearman −0.11; 60 of 66 pairs | analyze | same | MATCH | S |  |
| 162 | Abstract | links about two-thirds correct | r2_link_check | 65.0% to 66.8% | MATCH | S |  |
| 163 | Abstract | +0.47 to +0.75 (branches); +0.19 (topics) | supplement_r10, analyze_reviews | - | CANNOT RUN | - | shipped output agrees |
| 164 | Abstract | prediction tally; median 21% against 0.6% to 9.2%; every sector | cross_sector, sensitivity | same | MATCH | R |  |
| 165 | 1.2 | up to about 30 times worldwide (33 times US to US) | arithmetic on Table 2 | 29.86; 33.30 | MATCH | R |  |
| 166 | 1.2, item 1 | 7.5x to 27.1x; 8.6x to 29.9x; 0.20x to 7.24x; 60 of 66 | analyze, Table 2 | same | MATCH | S | the first two ranges are Table 2 arithmetic (R) |
| 167 | 1.2, item 3 | about ten times (21.3% against 2.1%); one held, one in direction, two failed | cross_sector | same | MATCH | R |  |
| 168 | 12, M1 | 0.20x to 7.24x (8.89x); 2.94 to 1.34; 2.7; 35% or 54%; two pairs six to seven times apart | analyze, instrument_extra, Table 3 | same | MATCH | S | 2.94 to 1.34 is Table 3 arithmetic (R) |
| 169 | 12, M2 | links about two in three correct | r2_link_check | 65.0% to 66.8% | MATCH | S |  |
| 170 | 12, M2 | half for single-word labels | r2_link_check, section C | - | CANNOT RUN | - | private sample file; shipped output agrees |
| 171 | 15 | one fifth to seven times; 60 of 66; factor 2.7; two pairs six to seven times apart | analyze, instrument_extra | same | MATCH | S |  |
| 172 | 15 | median 21%, 0.6% to 9.2%, every sector; two of four predictions failed | cross_sector, sensitivity | same | MATCH | R |  |
| 173 | 15 | +0.47 to +0.75, +0.19, +0.27, one in seven, 11 labels, 622 searches | analyze_reviews, supplement_r10 | - | CANNOT RUN | - | shipped output agrees |


==> anc/08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/prev_checks/numbers_table_stdout.txt <==
rows 173; MATCH 136 (S 60, L 12, R 64); MISMATCH 0; CANNOT RUN 37


==> anc/08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/prev_checks/pdfdiff_fig1.txt <==
4 differing bytes; all inside /CreationDate value [32131,32169]: True


==> anc/08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/pristine_sha256.txt <==
9c810ab358a444eaa4c1c4e0221bef890180afbf4967dba40eb91232c5a83476  ./08_REVIEW/reproduction_v5.2_2026-10-15/README.md
30412a66229a8fc882584c86ef73042dc1981526c3a85f6f6c936ab4515160c2  ./08_REVIEW/reproduction_v5.2_2026-10-15/checks/check_appc.py
eaedc104a352e1336bf8198ebd8fcecf5105af1f7fa55d01c6f0b367ff356dc4  ./08_REVIEW/reproduction_v5.2_2026-10-15/checks/check_kappa.py
2c0e7af532c09a13a13c298dae25736077874a17b8a31e47eb0cc0d4b4bd552e  ./08_REVIEW/reproduction_v5.2_2026-10-15/checks/check_m1.py
c00d0eea460b6b52f01108f21848923cb738249d23084874d463c6aef81ae04a  ./08_REVIEW/reproduction_v5.2_2026-10-15/checks/check_m3.py
263fa30185dac11f0c10e7f4a8c43fac34c80ec3bc1831e98b658c121f65883d  ./08_REVIEW/reproduction_v5.2_2026-10-15/checks/check_stakes.py
90f5fd4819474b404eccaf271338b49090223285dc133e9dce0a576fb50b9534  ./08_REVIEW/reproduction_v5.2_2026-10-15/checks/check_t3.py
3db13a87b63c5187ed3a933066a62af4bd2486b86e0471086288f816610ffc94  ./08_REVIEW/reproduction_v5.2_2026-10-15/checks/command_log.txt
e077a96b3bd68107c10a14b4a53c169ec96427f90bb63a1ae85c848a0f834955  ./08_REVIEW/reproduction_v5.2_2026-10-15/checks/dups.py
5d19a414a63f8cf66d9bda46066a13f692694429588f6757ebd6eb1afb20d287  ./08_REVIEW/reproduction_v5.2_2026-10-15/checks/md_vs_tex.py
c3326be2e80d25797ac91af8e77d72dc3c76603a44974e5241d3ed8d70166cbb  ./08_REVIEW/reproduction_v5.2_2026-10-15/checks/numbers_table.md
db85b04e9b39653ec77eac31642edf4b88fbcfc79805001c77ea604fc11ded69  ./08_REVIEW/reproduction_v5.2_2026-10-15/checks/numbers_table.py
aea428b7b9a0b922cfa3b79d9e2a224804d911651029bcbf94f31a0f34b000b7  ./08_REVIEW/reproduction_v5.2_2026-10-15/checks/pdfdiff.py
843f37794755532e507f6c224b7aa5ed4fc331d07b859fe0798642eda6aa675e  ./CHANGELOG_versions.md
811204085114c09b2d0b2709735db43c3ad2110c43a26925feab3f39a78c66f6  ./README.txt
d1e040239c0caf1ae14a65da13e4bfbd1ac660a4cdd45dad2a1b445be7f3a3aa  ./UFI_Metrics_and_Evaluation_Protocol_v1.0.md
acaecf46bf8fcffa302cf593c78be53b1bdfbf03c0ce9e132298a81e307415f6  ./UFI_Metrics_and_Evaluation_Protocol_v1.0.pdf
f43a2d02bcf40c7e7980c9c759e9d63909ac01fd73c81c39994a03388088d039  ./ai_citation_cross_sector/README.md
65156d0d0014f5ea7f7b4678b542be7f4b00d295c3d3eab403fd84b9b2184e5d  ./ai_citation_cross_sector/aggregates/cross_sector_cells.csv
2dd978c3a0be5662cd2ce000e998347ab111eca09ff67031c55b54d73ac97be7  ./ai_citation_cross_sector/aggregates/cross_sector_platform_metrics.csv
e15d608eb5568c2d3eb3c2ca5255be2996cbb0cce564812ff831074f7abbd9b5  ./ai_citation_cross_sector/aggregates/cross_sector_predictions.json
0a868aae6ce347b657a66a3c0f026ea05ed8bb57ce7ee428941eabebeeb7c98c  ./ai_citation_cross_sector/aggregates/cross_sector_top10_nonbrand.csv
3e640db9d84abb9c21cdb0f6753f3d760cad26f0cfd88324b71d7c885d7d1357  ./ai_citation_cross_sector/aggregates/cross_sector_type_shares.csv
3884317d2fc86f7b4327bab36277e8bf5c48750876487768db5f8427f282ad35  ./ai_citation_cross_sector/aggregates/raw_exports_SHA1SUMS.txt
fc817a1c9c5f03a1db6a8a7749049f919798e336ebe5947e73d3bb88dfd2d808  ./ai_citation_cross_sector/aggregates/sector_answer_counts.csv
f0f0d1cb1f99f6317367edcf7ed61dec8a7d0de75be5a769153aa18382bffc8b  ./ai_citation_cross_sector/design/cross_sector_ai_citation_study.md
f2fd1fbf20b6169ef866584ccd0a642cfb83e1a3e82477e9214cebe975e93b3a  ./ai_citation_cross_sector/design/cross_sector_companies.csv
a3475c5efe172a0f36045a712f62fd42dc509a80742774a467e463477df2ecfc  ./ai_citation_cross_sector/design/cross_sector_company_properties.csv
f3b237fe3620e0f1e22d1b187aaa55f3527470acbd60bc9927c8012b0feddaa8  ./ai_citation_cross_sector/design/cross_sector_report_urls.json
12c9e852843cadfce741511b8a06e2903842bcd025948323a00ed41bd704948d  ./ai_citation_cross_sector/scripts/cross_sector.py
3cdb5cf15c6f71d271221afe69d31093f12ac9555e4402a10f0744418dfe3b56  ./ai_citation_cross_sector/scripts/cross_sector_output.txt
0bb238030cbabdd64c9c11c2fc78ea0e7bd3585f0a5e1e37e37db3ecc1f8aa5f  ./ai_citation_cross_sector/scripts/cross_sector_sensitivity.py
c1c74dafa3c2f5562e077fe3fb6aa339d92c72a0b289682551e7ccaf544607c5  ./ai_citation_cross_sector/scripts/cross_sector_sensitivity2.py
edd227f7380cfaf7992cfe278607d8727728b045feb89d3b70e8c32ebe22196e  ./ai_citation_cross_sector/scripts/cross_sector_sensitivity2_output.txt
487f75a55e0e7cc8ec5f323acfad70f7e174ab7cd27f0f8e2cfe4108a5fa6834  ./ai_citation_cross_sector/scripts/cross_sector_sensitivity_output.txt
770cf983359ed422a483104e09df54547e85775c5485b66a45b3788a95f25f96  ./ai_citation_cross_sector/scripts/make_brand_radar_urls.py
34555d1157c38c68d4e93a48085d8b2003de2c64fa9bb209a7b41b58989955d0  ./ai_citation_cross_sector/scripts/make_fig_sources.py
788799146dd21ba6fb7ecf1c67285946efe60d0a4022ceb8f81af0a6b2389821  ./ai_citation_cross_sector/scripts/make_tables_sector_surface.py
be08ae75b32298f2325e66c2b09aaf533f3880dac91781de85c9d9fbf8ee1b1e  ./ai_citation_cross_sector/scripts/make_tables_sector_surface_output.txt
74bcad6aed2bf0c5bc6df5326b0a09a2865e40958455413f1beedb559b99f234  ./ai_citation_cross_sector/scripts/pilot_section_output.txt
e128b05ab5d3db1da88769792c76968458ebf7687092c2ff7d631e6eea208203  ./ai_citation_cross_sector/scripts/section7_from_aggregates.py
018ca149a054e640364437d80716e8ee78784f37f7afd18a842bdcd51a2fff8c  ./ai_citation_cross_sector/scripts/section7_from_aggregates_output.txt
708ef3915edbecf0f681a8edcf2a7c75eae54f3119996f625c3c02ae1c5dfabf  ./arxiv_abstract.txt
0b00f9cc7ae2f86069b11cab36c19618e30276657ccc77062a4bd889dfede4e4  ./build_docx.sh
95968324be9e81b6bd7b511b491470dbd3b2b7550a1b5e9beb32a6ed1574d545  ./build_tex.py
aa404d48901b23a4a4ca1b570100ce1aeb4f2defa67e2c4b1011bdda9200f029  ./data/README.md
5e3135c6c844a1b75c757bf610b991fa946e53d8bba798d0265382a60c938780  ./data/ahrefs_prefixes_2026-10-12.csv
a7e079595b94238b6b5e7edaf00f099748b75341acb4749bdec4d67f7b424edc  ./data/analyze.py
711a4331a353b65b7409f630ecbcc5a145e117a05f28834684b5c36f91acf622  ./data/semrush_prefixes_2026-10-12.csv
6a3af4c6f5aeb66ffd88167fd2f3c1b8be872d762df8f16301d57ba303927d3e  ./edit_v49.py
348b01a1dc4a99fa6c82b52a8392eb3346137e98340b8f055b2518cc9e5467c5  ./edit_v49_r9.py
350dce04d561b35021a2e97782bdbe9cfdb12346cf632f9e4159f1a60316dedc  ./edit_v49_r9b.py
4bf5a024efcc7e8b5125aeef8af464e2a93fed4fa11b2d6ee64e34781e80db43  ./edit_v49_r9c.py
f193225d39b79c598cd8fd33e254af73d2b72abaa7216acf4cb6fe07fa4c7b36  ./edit_v50.py
c6bfe8d9260020238ff322cf45618015c6375472520c30b4588e311610e14abc  ./edit_v50b.py
7e3d4cbc4551c9a8279db5691b097236ab53dad67209fa3fc133564ebf5cea71  ./edit_v50c.py
7465d66eb356aee79d55321f03ff7354c43547a57d8e3c4e632d1ec528648b3f  ./edit_v51.py
77dff28f88d85eb5437e7b6c4ceb7a8c23df178c077036cd703eac77ce60958f  ./edit_v51b.py
aee1e3b060840a943ef1d5736d025958b190371ad75e6ac3551cde24c0eb32a0  ./edit_v52.py
e1e55fa744aaa77f1b132d9858873c48f65963dcbf8f353e3f1aa064718c2c87  ./edit_v52b.py
36fc33b112726ffb211881380a5ba98c165115ad537c387d8b352b620f2b33d2  ./edit_v52c.py
9de02f13fe447466344217dbc0f15e80da1e7b3a08957bd9dea7f73490f28360  ./edit_v52d.py
ada90eddce56659a893bd8173710b8f69ce0e7bfe54e6a4b8f53e5d668b6fec0  ./edit_v52e.py
175813ba0459c66b398b9e8d04bff88c3389eb5b956faf68c20a48bc774f3517  ./edit_v52f.py
c7245d084d9f961ff8486852d7194c71c22af514e7d18611e2283141971589b4  ./edit_v52g.py
3e04363ca3dbd93f06c478b9e34af18b5c7e2fa471778a4817d0208791134417  ./edit_v52h.py
97ed0b07239d84fae50098d1d822a8658808b6de4c33d35c400aed9a7f4d7b11  ./edit_v52i.py
7add70e1b76498b54a8e0fa57fdb4ea7e95c0ec39aef58c1b35f73279e36e56f  ./edit_v52j.py
9fc1bfab066e7d2626477f306cf0743fe7ea85f622aee543fe44fc4a755e5a55  ./edit_v52k.py
d64bf48abb2e889e7bb9dd7085ecfdd185cf4ebc740d1a6228160412e6dd10a7  ./edit_v52l.py
064d665f22d4bf1bd0c61aa9a20011ee82acaba2514b09cc6a8d86da53795e23  ./edit_v52m.py
5688a7e01017a3df023e03c0087c64e1bcf1d32e97affea13eb49acfec7b9bc3  ./fig0_framework.pdf
83eccb176a5b8f6c6ba9ae7fca624809a88cdf5ed923e71fa9ce73b6858fcf50  ./fig0_framework.png
74bb78ce201c6e46af35f9f1622b8f89848b9689a30a8d090de9d35b48e8ed13  ./fig10_sources.pdf
8c5d41958f4509e06e78d8204689bb1e2cf53fd1549dc0766ff18f2efa3fb01b  ./fig10_sources.png
00d06daf237922f6a306bffe9b1de0a8e361b2f3ed846d680d80f00b2a2c6b5a  ./fig1_divergence.pdf
8e3e6da02af3754559861a5f07270cb1b57fb330c73d8f3ccb6154c7fdf77d32  ./fig1_divergence.png
75e44ac3bd42b3938b5c2840fa01ced1bd4f5dead8023774ff4bef6f23315cf9  ./fig2_aio.pdf
12d5691d04dbe5df3cb4f58f977eaa7a88354b5d0910c69a1cbb03befb671535  ./fig2_aio.png
20da96934973cf49114200488456f4e652c2bdca17cabd4a81f0566f5b0c970c  ./fig3_refdomains.pdf
25ee9b8dda8487f867e8aa234454b61dfbe21c3483ca8ef66561cbce3b6834e3  ./fig3_refdomains.png
f02899021bc11c7fa89b70db6f2e05b5715209a25130198f43a006c4b3fb53b4  ./fig4_prefixes.pdf
c175f4af653aeb48286bf693debd7943bdcaeb5ad552f627de66df483adcd8d9  ./fig4_prefixes.png
2868bef5158332b59497c02bd40ea2db4bd25e0b9eab30d317e642e7ee318cf3  ./fig5_cited.pdf
ff337891dffaf3289e9044e6f10eba96ab4a4b185b5bf119882c7883d1fa7419  ./fig5_cited.png
efea54f2ff21e21bd8d4d15770b25db748e379e52ad9472bc25f1dc2fb24c4b7  ./fig6_positions.pdf
3029e0421d27e7c5dc8b546903493b601b6407e10876185525c4033dcff2cc5f  ./fig6_positions.png
11de1b869f69c8a781a14dddccd1d12965d790e929c7d02ba44f7979af706fb7  ./fig9_reviews.pdf
33890918b063f21d527baa78f5c77d813b882e58c42713dd583fb48c23136c1f  ./fig9_reviews.png
954c5d0222f720c15e7f5b61f8f2ec91759d3f13d381774a5965738a99d8d109  ./framework_test_r1/README.md
003311481c2ce8f3cedd02fa14f474cca5eb5233f8371ee2b787c2f29908e4b9  ./framework_test_r1/framework_retro_test_381_manifest.txt
62e6ea3c1066eebc91ebe3429f2291146196487325a4443544ac005703303837  ./framework_test_r1/framework_retro_test_381_manifest.txt.ots
6802cc38fe49028af54dfce38a030517ed5d70e925c7ff5920a6fc6883854e4f  ./instrument_divergence_extra/instrument_extra.py
ab76903d85b99d74060d635bfcbd49f4792b909fa34d7586f554e3424f4a28d6  ./instrument_divergence_extra/instrument_extra_output.txt
8a0f2006da358b377c7487efff0a4ec42612883559a643bfe1d3047b35d172bd  ./instrument_divergence_extra/instrument_series_table2_visits_by_month.csv
b89803b2a73e0ea8f9661553ac7692672a92a19938f1bbe0e76875dc5ee03b0d  ./instrument_divergence_extra/instrument_series_table3_ai_overview_citation_by_month.csv
d34948492763482522a6fcbe66e20a042be69ee99d9e7afcbfbba9d89b20a068  ./instrument_divergence_extra/instrument_series_table5_checkpoints.csv
5c2659c691e9a73da1dbaf477d19c7656d37309fa481e897da6dcdb885678e01  ./instrument_divergence_extra/instrument_series_table6_intervals.csv
7860677660d84a30d29ab2175e423ff8873b6b607ff2c62604eb28f3b6f7e51d  ./instrument_divergence_extra/section_code_pages_2026-10-14.csv
a1f24c48c5ee4cd64ba1a1ef550eaaaf03a45da1cf3acf59bea44ff38e440020  ./instrument_divergence_extra/single_reads_2026-10.csv
1a9d1fa49f6119444373b3e70199c16cb0f553fae9601d3ae773168c6b32d5c4  ./literature/novelty_search_2026-10-14/README.md
3f6524261cd412a1d6a2bb7698e44690a1746cc0928d8d3b829bca411af4d6d5  ./literature/novelty_search_2026-10-14/citation_chasing.csv
ed0091342dd63f8f12ca91a53d0c4890fa34aaeab70ad84eec1fe530eb9625b6  ./literature/novelty_search_2026-10-14/crossref_results.csv
7f385a10de61304c51b9ac3030f9b8e371117b765bdf39b3907dfe01c748a39e  ./literature/novelty_search_2026-10-14/openalex_results.csv
9661edbad0c1d57e71b0388fcd15082f3ca4ae0cda13fb1cb3603777e5729edd  ./literature/novelty_search_2026-10-14/relevant_records.json
a4cddcfdf3aaf88f7c9a84497653cd628491369d1b6055854cb7bda7911ecec7  ./literature/novelty_search_scout_2026-10-15/README.md
6c891d80025d4341fe1fec686b0731c4adddf6a38d09f4ed6aa1863dd08c2a2e  ./make_fig0.py
52f6c81948799a80f7e0d892c5d7497eb3aad3158d56f3074a75f2e73fcc9fe8  ./make_figs_v4.py
778473ef50347b24eb7b1785b46227fc760650e2d2e4510e10c5af46cd3cd12f  ./manuscript_v50.md
ed0285f51f9e85a1430a195dca4e8b0976ba62f557174ffe80939436e11370b2  ./paper.tex
097c8f433bca3510c6b091efac3b34024613a69a3c967c651834485bf056d5d3  ./review_demand/analyze_reviews.py
a89bc9a5ee31c8ad7d538fe3a4e5906504f484640de63aa82709a384f50010d4  ./review_demand/analyze_reviews_output.txt
73b014189557a9ce5cf0507a57dfe9f9f29856468b595bdc97e223a1a59a61b3  ./review_demand/make_fig_reviews.py
1905728004c525fa6bb4350a6013d1b340221eb30f87d17f394ecd538d16339d  ./review_demand/make_fig_reviews_v50.py
d1f88130bbc12752598030fab92164c9b2694e32e60b80c9f24261ff3648e94a  ./review_demand/r2_judgments_A.csv
786431a2de6c868b02ab136171383206ba29b032d7920b2d6a875c6adeb910ea  ./review_demand/r2_judgments_A_annotator2.csv
3f4417aa8e03f887bf6fec8e0dc8283b945cb330c8cda02c87b423eb7ee7eb7a  ./review_demand/r2_judgments_B.csv
cc9387f24fa205e4b0d20a930787b2d6916b311ec9dc4286a2e9857aed32f52e  ./review_demand/r2_judgments_B_annotator2.csv
aa343883123945c6f530ef9b2a1618ff87a6ebbe5ec0c37cc216370c94289aed  ./review_demand/r2_link_check.py
212148791ee11c59c5b6d1df2eb4e448c7d044541e6317f982921e595ee87c30  ./review_demand/r2_link_check_output.txt
3f0229281baf3bc06ce4913d924df86b3c53295746b579da60ff58c1736685a2  ./review_demand/r2_link_sample.py
ec9769c38f7d995da86c6955e82ae292394a99deed4edcc9af49cb124f96d936  ./review_demand/r2_link_sample_output.txt
d378c6ce543c7f459d5dbc657428fa6be5c9c36bbfa2ca87c214f90582c25511  ./review_demand/r2_sample_A_label_words.csv
98c47a26d886365f55bc4f7adfa225182363c530f1cb2e109772ded1e1d8097b  ./review_demand/supplement_r10.py
ec61b2b5b8048658e437381fb512ff739632be6e807c0d644cfc8b44a15e36f0  ./review_demand/supplement_r10_output.txt
60f52cea137674be682fb8ac954eef6aa33bf35141f3662ce4e446d9dbc21c4d  ./stakes/vendor_reliance.py
f2ebb1d24d5d12cd012f1991be326a1f536bd46afaf510014df3e5b314aa0cb4  ./stakes/vendor_reliance_output.txt
a34480cd6922ea4c02b7dc340a755295ec62ac2e5142926b1268281ab38db3d1  ./stakes/vendor_reliance_works.csv


==> anc/08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/pristine_sha256_after.txt <==
9c810ab358a444eaa4c1c4e0221bef890180afbf4967dba40eb91232c5a83476  ./08_REVIEW/reproduction_v5.2_2026-10-15/README.md
30412a66229a8fc882584c86ef73042dc1981526c3a85f6f6c936ab4515160c2  ./08_REVIEW/reproduction_v5.2_2026-10-15/checks/check_appc.py
eaedc104a352e1336bf8198ebd8fcecf5105af1f7fa55d01c6f0b367ff356dc4  ./08_REVIEW/reproduction_v5.2_2026-10-15/checks/check_kappa.py
2c0e7af532c09a13a13c298dae25736077874a17b8a31e47eb0cc0d4b4bd552e  ./08_REVIEW/reproduction_v5.2_2026-10-15/checks/check_m1.py
c00d0eea460b6b52f01108f21848923cb738249d23084874d463c6aef81ae04a  ./08_REVIEW/reproduction_v5.2_2026-10-15/checks/check_m3.py
263fa30185dac11f0c10e7f4a8c43fac34c80ec3bc1831e98b658c121f65883d  ./08_REVIEW/reproduction_v5.2_2026-10-15/checks/check_stakes.py
90f5fd4819474b404eccaf271338b49090223285dc133e9dce0a576fb50b9534  ./08_REVIEW/reproduction_v5.2_2026-10-15/checks/check_t3.py
3db13a87b63c5187ed3a933066a62af4bd2486b86e0471086288f816610ffc94  ./08_REVIEW/reproduction_v5.2_2026-10-15/checks/command_log.txt
e077a96b3bd68107c10a14b4a53c169ec96427f90bb63a1ae85c848a0f834955  ./08_REVIEW/reproduction_v5.2_2026-10-15/checks/dups.py
5d19a414a63f8cf66d9bda46066a13f692694429588f6757ebd6eb1afb20d287  ./08_REVIEW/reproduction_v5.2_2026-10-15/checks/md_vs_tex.py
c3326be2e80d25797ac91af8e77d72dc3c76603a44974e5241d3ed8d70166cbb  ./08_REVIEW/reproduction_v5.2_2026-10-15/checks/numbers_table.md
db85b04e9b39653ec77eac31642edf4b88fbcfc79805001c77ea604fc11ded69  ./08_REVIEW/reproduction_v5.2_2026-10-15/checks/numbers_table.py
aea428b7b9a0b922cfa3b79d9e2a224804d911651029bcbf94f31a0f34b000b7  ./08_REVIEW/reproduction_v5.2_2026-10-15/checks/pdfdiff.py
843f37794755532e507f6c224b7aa5ed4fc331d07b859fe0798642eda6aa675e  ./CHANGELOG_versions.md
811204085114c09b2d0b2709735db43c3ad2110c43a26925feab3f39a78c66f6  ./README.txt
d1e040239c0caf1ae14a65da13e4bfbd1ac660a4cdd45dad2a1b445be7f3a3aa  ./UFI_Metrics_and_Evaluation_Protocol_v1.0.md
acaecf46bf8fcffa302cf593c78be53b1bdfbf03c0ce9e132298a81e307415f6  ./UFI_Metrics_and_Evaluation_Protocol_v1.0.pdf
f43a2d02bcf40c7e7980c9c759e9d63909ac01fd73c81c39994a03388088d039  ./ai_citation_cross_sector/README.md
65156d0d0014f5ea7f7b4678b542be7f4b00d295c3d3eab403fd84b9b2184e5d  ./ai_citation_cross_sector/aggregates/cross_sector_cells.csv
2dd978c3a0be5662cd2ce000e998347ab111eca09ff67031c55b54d73ac97be7  ./ai_citation_cross_sector/aggregates/cross_sector_platform_metrics.csv
e15d608eb5568c2d3eb3c2ca5255be2996cbb0cce564812ff831074f7abbd9b5  ./ai_citation_cross_sector/aggregates/cross_sector_predictions.json
0a868aae6ce347b657a66a3c0f026ea05ed8bb57ce7ee428941eabebeeb7c98c  ./ai_citation_cross_sector/aggregates/cross_sector_top10_nonbrand.csv
3e640db9d84abb9c21cdb0f6753f3d760cad26f0cfd88324b71d7c885d7d1357  ./ai_citation_cross_sector/aggregates/cross_sector_type_shares.csv
3884317d2fc86f7b4327bab36277e8bf5c48750876487768db5f8427f282ad35  ./ai_citation_cross_sector/aggregates/raw_exports_SHA1SUMS.txt
fc817a1c9c5f03a1db6a8a7749049f919798e336ebe5947e73d3bb88dfd2d808  ./ai_citation_cross_sector/aggregates/sector_answer_counts.csv
f0f0d1cb1f99f6317367edcf7ed61dec8a7d0de75be5a769153aa18382bffc8b  ./ai_citation_cross_sector/design/cross_sector_ai_citation_study.md
f2fd1fbf20b6169ef866584ccd0a642cfb83e1a3e82477e9214cebe975e93b3a  ./ai_citation_cross_sector/design/cross_sector_companies.csv
a3475c5efe172a0f36045a712f62fd42dc509a80742774a467e463477df2ecfc  ./ai_citation_cross_sector/design/cross_sector_company_properties.csv
f3b237fe3620e0f1e22d1b187aaa55f3527470acbd60bc9927c8012b0feddaa8  ./ai_citation_cross_sector/design/cross_sector_report_urls.json
12c9e852843cadfce741511b8a06e2903842bcd025948323a00ed41bd704948d  ./ai_citation_cross_sector/scripts/cross_sector.py
3cdb5cf15c6f71d271221afe69d31093f12ac9555e4402a10f0744418dfe3b56  ./ai_citation_cross_sector/scripts/cross_sector_output.txt
0bb238030cbabdd64c9c11c2fc78ea0e7bd3585f0a5e1e37e37db3ecc1f8aa5f  ./ai_citation_cross_sector/scripts/cross_sector_sensitivity.py
c1c74dafa3c2f5562e077fe3fb6aa339d92c72a0b289682551e7ccaf544607c5  ./ai_citation_cross_sector/scripts/cross_sector_sensitivity2.py
edd227f7380cfaf7992cfe278607d8727728b045feb89d3b70e8c32ebe22196e  ./ai_citation_cross_sector/scripts/cross_sector_sensitivity2_output.txt
487f75a55e0e7cc8ec5f323acfad70f7e174ab7cd27f0f8e2cfe4108a5fa6834  ./ai_citation_cross_sector/scripts/cross_sector_sensitivity_output.txt
770cf983359ed422a483104e09df54547e85775c5485b66a45b3788a95f25f96  ./ai_citation_cross_sector/scripts/make_brand_radar_urls.py
34555d1157c38c68d4e93a48085d8b2003de2c64fa9bb209a7b41b58989955d0  ./ai_citation_cross_sector/scripts/make_fig_sources.py
788799146dd21ba6fb7ecf1c67285946efe60d0a4022ceb8f81af0a6b2389821  ./ai_citation_cross_sector/scripts/make_tables_sector_surface.py
be08ae75b32298f2325e66c2b09aaf533f3880dac91781de85c9d9fbf8ee1b1e  ./ai_citation_cross_sector/scripts/make_tables_sector_surface_output.txt
74bcad6aed2bf0c5bc6df5326b0a09a2865e40958455413f1beedb559b99f234  ./ai_citation_cross_sector/scripts/pilot_section_output.txt
e128b05ab5d3db1da88769792c76968458ebf7687092c2ff7d631e6eea208203  ./ai_citation_cross_sector/scripts/section7_from_aggregates.py
018ca149a054e640364437d80716e8ee78784f37f7afd18a842bdcd51a2fff8c  ./ai_citation_cross_sector/scripts/section7_from_aggregates_output.txt
708ef3915edbecf0f681a8edcf2a7c75eae54f3119996f625c3c02ae1c5dfabf  ./arxiv_abstract.txt
0b00f9cc7ae2f86069b11cab36c19618e30276657ccc77062a4bd889dfede4e4  ./build_docx.sh
95968324be9e81b6bd7b511b491470dbd3b2b7550a1b5e9beb32a6ed1574d545  ./build_tex.py
aa404d48901b23a4a4ca1b570100ce1aeb4f2defa67e2c4b1011bdda9200f029  ./data/README.md
5e3135c6c844a1b75c757bf610b991fa946e53d8bba798d0265382a60c938780  ./data/ahrefs_prefixes_2026-10-12.csv
a7e079595b94238b6b5e7edaf00f099748b75341acb4749bdec4d67f7b424edc  ./data/analyze.py
711a4331a353b65b7409f630ecbcc5a145e117a05f28834684b5c36f91acf622  ./data/semrush_prefixes_2026-10-12.csv
6a3af4c6f5aeb66ffd88167fd2f3c1b8be872d762df8f16301d57ba303927d3e  ./edit_v49.py
348b01a1dc4a99fa6c82b52a8392eb3346137e98340b8f055b2518cc9e5467c5  ./edit_v49_r9.py
350dce04d561b35021a2e97782bdbe9cfdb12346cf632f9e4159f1a60316dedc  ./edit_v49_r9b.py
4bf5a024efcc7e8b5125aeef8af464e2a93fed4fa11b2d6ee64e34781e80db43  ./edit_v49_r9c.py
f193225d39b79c598cd8fd33e254af73d2b72abaa7216acf4cb6fe07fa4c7b36  ./edit_v50.py
c6bfe8d9260020238ff322cf45618015c6375472520c30b4588e311610e14abc  ./edit_v50b.py
7e3d4cbc4551c9a8279db5691b097236ab53dad67209fa3fc133564ebf5cea71  ./edit_v50c.py
7465d66eb356aee79d55321f03ff7354c43547a57d8e3c4e632d1ec528648b3f  ./edit_v51.py
77dff28f88d85eb5437e7b6c4ceb7a8c23df178c077036cd703eac77ce60958f  ./edit_v51b.py
aee1e3b060840a943ef1d5736d025958b190371ad75e6ac3551cde24c0eb32a0  ./edit_v52.py
e1e55fa744aaa77f1b132d9858873c48f65963dcbf8f353e3f1aa064718c2c87  ./edit_v52b.py
36fc33b112726ffb211881380a5ba98c165115ad537c387d8b352b620f2b33d2  ./edit_v52c.py
9de02f13fe447466344217dbc0f15e80da1e7b3a08957bd9dea7f73490f28360  ./edit_v52d.py
ada90eddce56659a893bd8173710b8f69ce0e7bfe54e6a4b8f53e5d668b6fec0  ./edit_v52e.py
175813ba0459c66b398b9e8d04bff88c3389eb5b956faf68c20a48bc774f3517  ./edit_v52f.py
c7245d084d9f961ff8486852d7194c71c22af514e7d18611e2283141971589b4  ./edit_v52g.py
3e04363ca3dbd93f06c478b9e34af18b5c7e2fa471778a4817d0208791134417  ./edit_v52h.py
97ed0b07239d84fae50098d1d822a8658808b6de4c33d35c400aed9a7f4d7b11  ./edit_v52i.py
7add70e1b76498b54a8e0fa57fdb4ea7e95c0ec39aef58c1b35f73279e36e56f  ./edit_v52j.py
9fc1bfab066e7d2626477f306cf0743fe7ea85f622aee543fe44fc4a755e5a55  ./edit_v52k.py
d64bf48abb2e889e7bb9dd7085ecfdd185cf4ebc740d1a6228160412e6dd10a7  ./edit_v52l.py
064d665f22d4bf1bd0c61aa9a20011ee82acaba2514b09cc6a8d86da53795e23  ./edit_v52m.py
5688a7e01017a3df023e03c0087c64e1bcf1d32e97affea13eb49acfec7b9bc3  ./fig0_framework.pdf
83eccb176a5b8f6c6ba9ae7fca624809a88cdf5ed923e71fa9ce73b6858fcf50  ./fig0_framework.png
74bb78ce201c6e46af35f9f1622b8f89848b9689a30a8d090de9d35b48e8ed13  ./fig10_sources.pdf
8c5d41958f4509e06e78d8204689bb1e2cf53fd1549dc0766ff18f2efa3fb01b  ./fig10_sources.png
00d06daf237922f6a306bffe9b1de0a8e361b2f3ed846d680d80f00b2a2c6b5a  ./fig1_divergence.pdf
8e3e6da02af3754559861a5f07270cb1b57fb330c73d8f3ccb6154c7fdf77d32  ./fig1_divergence.png
75e44ac3bd42b3938b5c2840fa01ced1bd4f5dead8023774ff4bef6f23315cf9  ./fig2_aio.pdf
12d5691d04dbe5df3cb4f58f977eaa7a88354b5d0910c69a1cbb03befb671535  ./fig2_aio.png
20da96934973cf49114200488456f4e652c2bdca17cabd4a81f0566f5b0c970c  ./fig3_refdomains.pdf
25ee9b8dda8487f867e8aa234454b61dfbe21c3483ca8ef66561cbce3b6834e3  ./fig3_refdomains.png
f02899021bc11c7fa89b70db6f2e05b5715209a25130198f43a006c4b3fb53b4  ./fig4_prefixes.pdf
c175f4af653aeb48286bf693debd7943bdcaeb5ad552f627de66df483adcd8d9  ./fig4_prefixes.png
2868bef5158332b59497c02bd40ea2db4bd25e0b9eab30d317e642e7ee318cf3  ./fig5_cited.pdf
ff337891dffaf3289e9044e6f10eba96ab4a4b185b5bf119882c7883d1fa7419  ./fig5_cited.png
efea54f2ff21e21bd8d4d15770b25db748e379e52ad9472bc25f1dc2fb24c4b7  ./fig6_positions.pdf
3029e0421d27e7c5dc8b546903493b601b6407e10876185525c4033dcff2cc5f  ./fig6_positions.png
11de1b869f69c8a781a14dddccd1d12965d790e929c7d02ba44f7979af706fb7  ./fig9_reviews.pdf
33890918b063f21d527baa78f5c77d813b882e58c42713dd583fb48c23136c1f  ./fig9_reviews.png
954c5d0222f720c15e7f5b61f8f2ec91759d3f13d381774a5965738a99d8d109  ./framework_test_r1/README.md
003311481c2ce8f3cedd02fa14f474cca5eb5233f8371ee2b787c2f29908e4b9  ./framework_test_r1/framework_retro_test_381_manifest.txt
62e6ea3c1066eebc91ebe3429f2291146196487325a4443544ac005703303837  ./framework_test_r1/framework_retro_test_381_manifest.txt.ots
6802cc38fe49028af54dfce38a030517ed5d70e925c7ff5920a6fc6883854e4f  ./instrument_divergence_extra/instrument_extra.py
ab76903d85b99d74060d635bfcbd49f4792b909fa34d7586f554e3424f4a28d6  ./instrument_divergence_extra/instrument_extra_output.txt
8a0f2006da358b377c7487efff0a4ec42612883559a643bfe1d3047b35d172bd  ./instrument_divergence_extra/instrument_series_table2_visits_by_month.csv
b89803b2a73e0ea8f9661553ac7692672a92a19938f1bbe0e76875dc5ee03b0d  ./instrument_divergence_extra/instrument_series_table3_ai_overview_citation_by_month.csv
d34948492763482522a6fcbe66e20a042be69ee99d9e7afcbfbba9d89b20a068  ./instrument_divergence_extra/instrument_series_table5_checkpoints.csv
5c2659c691e9a73da1dbaf477d19c7656d37309fa481e897da6dcdb885678e01  ./instrument_divergence_extra/instrument_series_table6_intervals.csv
7860677660d84a30d29ab2175e423ff8873b6b607ff2c62604eb28f3b6f7e51d  ./instrument_divergence_extra/section_code_pages_2026-10-14.csv
a1f24c48c5ee4cd64ba1a1ef550eaaaf03a45da1cf3acf59bea44ff38e440020  ./instrument_divergence_extra/single_reads_2026-10.csv
1a9d1fa49f6119444373b3e70199c16cb0f553fae9601d3ae773168c6b32d5c4  ./literature/novelty_search_2026-10-14/README.md
3f6524261cd412a1d6a2bb7698e44690a1746cc0928d8d3b829bca411af4d6d5  ./literature/novelty_search_2026-10-14/citation_chasing.csv
ed0091342dd63f8f12ca91a53d0c4890fa34aaeab70ad84eec1fe530eb9625b6  ./literature/novelty_search_2026-10-14/crossref_results.csv
7f385a10de61304c51b9ac3030f9b8e371117b765bdf39b3907dfe01c748a39e  ./literature/novelty_search_2026-10-14/openalex_results.csv
9661edbad0c1d57e71b0388fcd15082f3ca4ae0cda13fb1cb3603777e5729edd  ./literature/novelty_search_2026-10-14/relevant_records.json
a4cddcfdf3aaf88f7c9a84497653cd628491369d1b6055854cb7bda7911ecec7  ./literature/novelty_search_scout_2026-10-15/README.md
6c891d80025d4341fe1fec686b0731c4adddf6a38d09f4ed6aa1863dd08c2a2e  ./make_fig0.py
52f6c81948799a80f7e0d892c5d7497eb3aad3158d56f3074a75f2e73fcc9fe8  ./make_figs_v4.py
778473ef50347b24eb7b1785b46227fc760650e2d2e4510e10c5af46cd3cd12f  ./manuscript_v50.md
ed0285f51f9e85a1430a195dca4e8b0976ba62f557174ffe80939436e11370b2  ./paper.tex
097c8f433bca3510c6b091efac3b34024613a69a3c967c651834485bf056d5d3  ./review_demand/analyze_reviews.py
a89bc9a5ee31c8ad7d538fe3a4e5906504f484640de63aa82709a384f50010d4  ./review_demand/analyze_reviews_output.txt
73b014189557a9ce5cf0507a57dfe9f9f29856468b595bdc97e223a1a59a61b3  ./review_demand/make_fig_reviews.py
1905728004c525fa6bb4350a6013d1b340221eb30f87d17f394ecd538d16339d  ./review_demand/make_fig_reviews_v50.py
d1f88130bbc12752598030fab92164c9b2694e32e60b80c9f24261ff3648e94a  ./review_demand/r2_judgments_A.csv
786431a2de6c868b02ab136171383206ba29b032d7920b2d6a875c6adeb910ea  ./review_demand/r2_judgments_A_annotator2.csv
3f4417aa8e03f887bf6fec8e0dc8283b945cb330c8cda02c87b423eb7ee7eb7a  ./review_demand/r2_judgments_B.csv
cc9387f24fa205e4b0d20a930787b2d6916b311ec9dc4286a2e9857aed32f52e  ./review_demand/r2_judgments_B_annotator2.csv
aa343883123945c6f530ef9b2a1618ff87a6ebbe5ec0c37cc216370c94289aed  ./review_demand/r2_link_check.py
212148791ee11c59c5b6d1df2eb4e448c7d044541e6317f982921e595ee87c30  ./review_demand/r2_link_check_output.txt
3f0229281baf3bc06ce4913d924df86b3c53295746b579da60ff58c1736685a2  ./review_demand/r2_link_sample.py
ec9769c38f7d995da86c6955e82ae292394a99deed4edcc9af49cb124f96d936  ./review_demand/r2_link_sample_output.txt
d378c6ce543c7f459d5dbc657428fa6be5c9c36bbfa2ca87c214f90582c25511  ./review_demand/r2_sample_A_label_words.csv
98c47a26d886365f55bc4f7adfa225182363c530f1cb2e109772ded1e1d8097b  ./review_demand/supplement_r10.py
ec61b2b5b8048658e437381fb512ff739632be6e807c0d644cfc8b44a15e36f0  ./review_demand/supplement_r10_output.txt
60f52cea137674be682fb8ac954eef6aa33bf35141f3662ce4e446d9dbc21c4d  ./stakes/vendor_reliance.py
f2ebb1d24d5d12cd012f1991be326a1f536bd46afaf510014df3e5b314aa0cb4  ./stakes/vendor_reliance_output.txt
a34480cd6922ea4c02b7dc340a755295ec62ac2e5142926b1268281ab38db3d1  ./stakes/vendor_reliance_works.csv


==> anc/08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/r2_link_check_output.txt <==
== A. Review-to-label links (200 sampled uniformly from 46,517 links)
  annotator 1: {'correct': 131, 'unclear': 4, 'incorrect': 65}; precision 131/196 = 66.8% [Wilson 95% 60.0%, 73.0%] excluding unclear; 131/200 = 65.5% [58.7%, 71.7%] counting unclear as wrong
  annotator 2: {'correct': 130, 'incorrect': 70}; precision 130/200 = 65.0% [Wilson 95% 58.2%, 71.3%] excluding unclear; 130/200 = 65.0% [58.2%, 71.3%] counting unclear as wrong
  items the two annotators judged alike (correct or incorrect): 191; precision on them 127/191 = 66.5% [59.5%, 72.8%]
  agreement: 95.5% of 200 items; Cohen's kappa 0.90

== B. Waiting-pattern matches (100 sampled uniformly from the 924 one- and two-star matches)
  annotator 1: {'yes': 84, 'no': 15, 'unclear': 1}; precision 84/99 = 84.8% [Wilson 95% 76.5%, 90.6%] excluding unclear; 84/100 = 84.0% [75.6%, 89.9%] counting unclear as wrong
  annotator 2: {'yes': 83, 'no': 17}; precision 83/100 = 83.0% [Wilson 95% 74.5%, 89.1%] excluding unclear; 83/100 = 83.0% [74.5%, 89.1%] counting unclear as wrong
  agreement: 98.0% of 100 items; Cohen's kappa 0.93
  annotator 1, where the complained-of wait was: {'other': 2, 'in_store': 76, 'order_or_delivery': 4, 'repair_or_activation': 2}; in store 76/84 = 90.5% [82.3%, 95.1%]
  annotator 2, where the complained-of wait was: {'other': 2, 'in_store': 74, 'order_or_delivery': 4, 'unclear': 1, 'repair_or_activation': 2}; in store 74/83 = 89.2% [80.7%, 94.2%]
  implied share of one- and two-star reviews complaining about waiting (annotator 1): 14.0% x 84.8% = 11.9%
  implied share of one- and two-star reviews complaining about waiting (annotator 2): 14.0% x 83.0% = 11.6%

== C. Link precision by label length (single-word against multi-word labels)
  annotator 1, single-word labels: 62/124 = 50.0% [41.3%, 58.7%]
  annotator 1, multi-word labels: 69/72 = 95.8% [88.5%, 98.6%]
  annotator 2, single-word labels: 61/127 = 48.0% [39.5%, 56.7%]
  annotator 2, multi-word labels: 69/73 = 94.5% [86.7%, 97.8%]


==> anc/08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/r2_link_sample_rerun_stderr.txt <==
Traceback (most recent call last):
  File "/private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/repro52_run2_20261015_011513/work/User_First_Intelligence_v5.2_2026-10-15_source/review_demand/r2_link_sample.py", line 30, in <module>
    r = pd.read_excel(SRC / "Telecom_reviews_and_responses.xlsx", sheet_name="Reviews")
  File "/opt/homebrew/lib/python3.13/site-packages/pandas/io/excel/_base.py", line 481, in read_excel
    io = ExcelFile(
        io,
    ...<2 lines>...
        engine_kwargs=engine_kwargs,
    )
  File "/opt/homebrew/lib/python3.13/site-packages/pandas/io/excel/_base.py", line 1604, in __init__
    ext = inspect_excel_format(
        content_or_path=path_or_buffer, storage_options=storage_options
    )
  File "/opt/homebrew/lib/python3.13/site-packages/pandas/io/excel/_base.py", line 1452, in inspect_excel_format
    with get_handle(
         ~~~~~~~~~~^
        content_or_path, "rb", storage_options=storage_options, is_text=False
        ^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^
    ) as handle:
    ^
  File "/opt/homebrew/lib/python3.13/site-packages/pandas/io/common.py", line 935, in get_handle
    handle = open(handle, ioargs.mode)
FileNotFoundError: [Errno 2] No such file or directory: 'Telecom_reviews_and_responses.xlsx'


==> anc/08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/section7_from_aggregates_output.txt <==
== Frame
  answer records, US, all platforms, summed over sectors 20,389,967; range 18,763 (xlu) to 7,766,466 (xly)
  88 cells; summed citation incidences per cell 860 to 18,381,848; registrable domains per export 760 to 975

== Video and community share (registered reduction)
  Google views median 21.3% (range 8.1% to 35.8%); other four median 2.1% (range 0.3% to 16.7%)
  per surface: aio_searchqueries 25.8%, aio_prompts 32.4%, aimode_searchqueries 17.8%, aimode_prompts 24.1%, chatgpt 0.9%, perplexity 4.6%, gemini 9.2%, copilot 0.6%
  sectors where the lowest Google view exceeds the highest other surface: 11/11
  Google prompt views only: median 24.6%
  bootstrap over sectors, 95% interval of the median: Google 17.2% to 26.7%; other four 1.7% to 2.7%
  without YouTube: Google median 12.7%, other four 1.6%; lowest Google view above highest other in 7/11

== YouTube among non-company domains
  aio_searchqueries      median rank     1; in the top three in 11/11
  aio_prompts            median rank     1; in the top three in 10/11
  aimode_searchqueries   median rank     2; in the top three in 9/11
  aimode_prompts         median rank     2; in the top three in 8/11
  chatgpt                median rank   151; in the top three in 0/11
  perplexity             median rank     7; in the top three in 0/11
  gemini                 median rank     7; in the top three in 0/11
  copilot                median rank   161; in the top three in 0/11
  top three on Google views 38/44; on the other four 0/44

== Other source types, medians
  reference       Google 3.2%; other four 2.7%; Copilot 1.6%
  forum           Google 5.7%; other four 1.1%; Copilot 0.0%
  report_brands   Google 10.4%; other four 14.1%; Copilot 4.5%
  other_web       Google 61.1%; other four 71.7%; Copilot 89.9%

== Predictions written before collection
  P1 sectors with YouTube first, per view {'aio_searchqueries': 9, 'aio_prompts': 8, 'aimode_searchqueries': 2, 'aimode_prompts': 2}; on both products 4/11 -> fails
  P2 sectors with YouTube outside the top five {'chatgpt': 11, 'perplexity': 6, 'copilot': 11} -> holds
  P3 sectors with Reddit in the top ten on every surface but Copilot 3/11 -> fails; ChatGPT fails in 8 of the 8 others
  P4 aio_searchqueries: consumer 26.9% against other 24.2%; exact one-sided p 0.274
  P4 aio_prompts: consumer 29.6% against other 24.4%; exact one-sided p 0.210

== Exploratory: mean pairwise Jaccard of the non-company top ten across the 55 sector pairs
  aio_searchqueries 0.39, aio_prompts 0.36, aimode_searchqueries 0.39, aimode_prompts 0.40, chatgpt 0.08, perplexity 0.15, gemini 0.23, copilot 0.16
  Google views 0.36 to 0.40; other four 0.08 to 0.23

== Variance of cell shares explained by surface and by sector (unweighted)
  video_community    surface 77%  sector 14%
  news               surface 12%  sector 73%
  government         surface 26%  sector 49%
  report_brands      surface 40%  sector 45%
  bootstrap video_community    surface [70%, 91%]  sector [5%, 20%]
  bootstrap news               surface [7%, 50%]  sector [20%, 83%]

== Appendix C1: registered type shares by surface, median (min to max) over 11 sectors
  aio_searchqueries      video_community 25.8% (14.3%-34.3%) | reference 4.3% (1.3%-8.1%) | news 0.7% (0.2%-2.8%) | government 0.4% (0.2%-8.6%) | report_brands 11.9% (6.1%-23.5%) | other_web 55.6% (41.1%-62.0%)
  aio_prompts            video_community 32.4% (13.4%-35.8%) | reference 2.6% (0.7%-3.9%) | news 1.0% (0.1%-5.8%) | government 0.3% (0.1%-3.8%) | report_brands 8.1% (2.7%-20.5%) | other_web 59.0% (42.0%-75.3%)
  aimode_searchqueries   video_community 17.8% (9.0%-23.8%) | reference 4.2% (2.2%-10.4%) | news 1.0% (0.3%-4.2%) | government 0.4% (0.1%-8.6%) | report_brands 10.8% (5.1%-17.6%) | other_web 65.3% (53.1%-71.4%)
  aimode_prompts         video_community 24.1% (8.1%-28.3%) | reference 2.7% (0.9%-4.5%) | news 1.4% (0.3%-5.6%) | government 0.4% (0.1%-5.0%) | report_brands 9.5% (2.7%-19.3%) | other_web 65.1% (50.1%-79.3%)
  chatgpt                video_community 0.9% (0.3%-2.5%) | reference 1.7% (0.5%-3.4%) | news 1.7% (0.7%-5.2%) | government 3.0% (1.6%-18.2%) | report_brands 27.4% (13.5%-38.2%) | other_web 61.5% (51.2%-76.1%)
  perplexity             video_community 4.6% (1.8%-7.7%) | reference 5.9% (2.8%-10.7%) | news 1.5% (0.3%-7.9%) | government 0.8% (0.1%-12.0%) | report_brands 15.6% (8.2%-29.8%) | other_web 67.8% (56.4%-73.9%)
  gemini                 video_community 9.2% (2.9%-16.7%) | reference 3.7% (1.2%-6.9%) | news 0.5% (0.1%-3.8%) | government 0.3% (0.1%-2.4%) | report_brands 8.3% (3.2%-33.2%) | other_web 75.2% (49.5%-85.3%)
  copilot                video_community 0.6% (0.3%-1.0%) | reference 1.6% (0.3%-2.7%) | news 0.9% (0.2%-5.2%) | government 0.1% (0.0%-2.2%) | report_brands 4.5% (1.6%-27.0%) | other_web 89.9% (71.6%-94.6%)

== Appendix C2: summed citation incidences per cell, thousands
  xlk   10,891.5 294.3 1,128.4 352.4 317.5 186.8 147.9 405.6
  xlv   604.2 10.1 69.8 16.5 13.9 8.5 7.4 20.9
  xlf   1,776.8 78.8 173.5 97.5 64.4 37.4 45.3 85.9
  xly   18,381.8 790.0 1,752.1 660.9 347.0 441.7 128.8 1,581.3
  xlc   4,350.7 134.3 591.5 163.5 150.1 71.8 76.0 197.9
  xli   1,223.2 52.6 112.9 60.2 52.6 21.7 27.2 79.3
  xlp   8,832.0 395.4 982.3 446.6 351.7 215.6 149.8 1,295.6
  xle   103.6 3.8 14.8 5.5 5.1 2.0 2.9 9.0
  xlu   50.3 2.1 7.2 2.6 2.1 0.9 1.5 3.2
  xlre  77.9 6.4 22.1 6.8 6.8 4.4 2.1 6.8
  xlb   337.5 15.6 24.3 17.5 18.5 5.6 6.5 18.7

== Truncation: median share of a cell's incidences in export rows 501 to 1,000
  aio_searchqueries 8.5%, aio_prompts 7.6%, aimode_searchqueries 8.5%, aimode_prompts 7.9%, chatgpt 8.9%, perplexity 9.5%, gemini 11.1%, copilot 13.8%; range of medians 7.6% to 13.8%

== Industrials re-run as 'RTX Corporation' (ChatGPT export unavailable)
  aio_searchqueries      video and community 31.3% -> 30.1%; YouTube rank 1 -> 1; top non-company youtube.com -> youtube.com
  aio_prompts            video and community 33.9% -> 31.3%; YouTube rank 1 -> 1; top non-company youtube.com -> youtube.com
  aimode_searchqueries   video and community 21.4% -> 20.7%; YouTube rank 2 -> 2; top non-company google.com -> google.com
  aimode_prompts         video and community 27.6% -> 26.3%; YouTube rank 2 -> 1; top non-company google.com -> youtube.com
  perplexity             video and community 6.2% -> 5.5%; YouTube rank 5 -> 4; top non-company wikipedia.org -> wikipedia.org
  gemini                 video and community 15.0% -> 13.4%; YouTube rank 4 -> 5; top non-company reddit.com -> reddit.com
  copilot                video and community 0.7% -> 0.8%; YouTube rank 43 -> 78; top non-company amazon.com -> flightconnections.com

(check) predictions file: P1 per view {'aio_searchqueries': 9, 'aio_prompts': 8, 'aimode_searchqueries': 2, 'aimode_prompts': 2}; P2 {'chatgpt': 11, 'perplexity': 6, 'copilot': 11}; P3 3


==> anc/08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/single_reads_coverage.txt <==
released data files searched: 24
Ahrefs Domain Rating of the domain                      | paper: 'an Ahrefs Domain Rating of 90' | in a released data file: NO | literal in make_figs_v4.py: no
Semrush Authority Score of the domain                   | paper: 'a Semrush Authority Score of 86' | in a released data file: NO | literal in make_figs_v4.py: no
Ahrefs ranking keywords, 11 Oct                         | paper: 'Ahrefs reports 29,000 for all locations' | in a released data file: stakes/vendor_reliance_works.csv | literal in make_figs_v4.py: no
Semrush US ranking keywords, 10 Oct                     | paper: 'Semrush 58,586 for the US database' | in a released data file: NO | literal in make_figs_v4.py: no
Semrush worldwide ranking keywords, 12 Oct              | paper: 'is 92.3K' | in a released data file: NO | literal in make_figs_v4.py: no
Semrush referring domains, 11 Oct                       | paper: 'indexes 80 for the subfolder' | in a released data file: NO | literal in make_figs_v4.py: no
Ahrefs TLD composition                                  | paper: 'Ahrefs puts 61.9% on .info, 26.4% on .asia and 10.2% on .xyz' | in a released data file: NO | literal in make_figs_v4.py: yes
Semrush TLD and Authority Score composition             | paper: 'Semrush puts 75% on .xyz and 88% at Authority Score 0 to 10' | in a released data file: NO | literal in make_figs_v4.py: no
Ahrefs new and lost referring domains, September        | paper: '917 new against 95 lost' | in a released data file: NO | literal in make_figs_v4.py: no
Brand Radar answers citing each hub and code page       | paper: 'New York 474 answers, California 337' | in a released data file: NO | literal in make_figs_v4.py: yes
Domain Ratings of the incumbent pages                   | paper: 'Domain Rating 13 to 83' | in a released data file: NO | literal in make_figs_v4.py: no
Domain Rating of Wikipedia                              | paper: 'Wikipedia, at 97' | in a released data file: NO | literal in make_figs_v4.py: no
URL Rating of linking pages                             | paper: 'every linking page at URL Rating below 10' | in a released data file: NO | literal in make_figs_v4.py: no
reported searches of the lowest-traffic keywords        | paper: '40 to 170 reported searches' | in a released data file: NO | literal in make_figs_v4.py: no
[logrun exit code: 0]


==> anc/08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/supplement_r10_rerun_stderr.txt <==
Traceback (most recent call last):
  File "/private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/repro52_run2_20261015_011513/work/User_First_Intelligence_v5.2_2026-10-15_source/review_demand/supplement_r10.py", line 17, in <module>
    r = pd.read_excel(SRC / "Telecom_reviews_and_responses.xlsx", sheet_name="Reviews")
  File "/opt/homebrew/lib/python3.13/site-packages/pandas/io/excel/_base.py", line 481, in read_excel
    io = ExcelFile(
        io,
    ...<2 lines>...
        engine_kwargs=engine_kwargs,
    )
  File "/opt/homebrew/lib/python3.13/site-packages/pandas/io/excel/_base.py", line 1604, in __init__
    ext = inspect_excel_format(
        content_or_path=path_or_buffer, storage_options=storage_options
    )
  File "/opt/homebrew/lib/python3.13/site-packages/pandas/io/excel/_base.py", line 1452, in inspect_excel_format
    with get_handle(
         ~~~~~~~~~~^
        content_or_path, "rb", storage_options=storage_options, is_text=False
        ^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^
    ) as handle:
    ^
  File "/opt/homebrew/lib/python3.13/site-packages/pandas/io/common.py", line 935, in get_handle
    handle = open(handle, ioargs.mode)
FileNotFoundError: [Errno 2] No such file or directory: 'Telecom_reviews_and_responses.xlsx'


==> anc/08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/tally.txt <==
checks (rows): 276; CANNOT RUN 54, MATCH 221, MISMATCH 1
numeric values: 1056; CANNOT RUN 156, MATCH 899, MISMATCH 1
text values (domain names, qualitative phrases): 147; CANNOT RUN 8, MATCH 139
numeric values by basis: C MATCH 179, C MISMATCH 1, D MATCH 28, D+C MATCH 4, D+F MATCH 4, F MATCH 17, F+S MATCH 2, N CANNOT RUN 7, S MATCH 513, S+C MATCH 6, S+D MATCH 146, X CANNOT RUN 149
rows per script among script-basis rows: section7_from_aggregates.py 49, instrument_extra.py 33, make_tables_sector_surface.py 25, analyze.py 20, r2_link_check.py 8, vendor_reliance.py 3, make_brand_radar_urls.py 2, cross_sector_sensitivity.py 2, cross_sector.py 2, r2_link_sample.py 1, 08_REVIEW/.../checks/numbers_table.py 1, make_figs_v4.py 1, cross_sector_sensitivity2.py 1
rows per script among CANNOT RUN (X) rows: supplement_r10.py 25, analyze_reviews.py 18, cross_sector_sensitivity.py 11, cross_sector_sensitivity2.py 3
[logrun exit code: 0]


==> anc/08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/tectonic_build_stdout.txt <==
note: Running TeX ...
warning: paper.tex:87: Underfull \vbox (badness 10000) has occurred while \output is active
warning: paper.tex:89: Underfull \vbox (badness 10000) has occurred while \output is active
warning: paper.tex:116: Underfull \vbox (badness 3525) has occurred while \output is active
warning: paper.tex:139: Underfull \hbox (badness 1496) in paragraph at lines 138--139
warning: paper.tex:143: Underfull \vbox (badness 10000) has occurred while \output is active
warning: paper.tex:152: Underfull \hbox (badness 1082) in paragraph at lines 151--152
warning: paper.tex:158: Underfull \hbox (badness 1521) in paragraph at lines 157--158
warning: paper.tex:162: Underfull \hbox (badness 2426) in paragraph at lines 161--162
warning: paper.tex:162: Underfull \hbox (badness 1460) in paragraph at lines 161--162
warning: paper.tex:224: Underfull \hbox (badness 5359) in paragraph at lines 223--224
warning: paper.tex:224: Underfull \hbox (badness 1077) in paragraph at lines 223--224
warning: paper.tex:224: Underfull \vbox (badness 10000) has occurred while \output is active
warning: paper.tex:348: Overfull \hbox (2.9606pt too wide) in paragraph at lines 348--348
warning: paper.tex:348: Overfull \hbox (2.9606pt too wide) in paragraph at lines 348--348
warning: paper.tex:348: Underfull \hbox (badness 10000) in alignment at lines 348--348
warning: paper.tex:360: Underfull \vbox (badness 10000) has occurred while \output is active
warning: paper.tex:360: Underfull \vbox (badness 10000) has occurred while \output is active
warning: paper.tex:362: Underfull \hbox (badness 1087) in paragraph at lines 361--362
warning: paper.tex:424: Underfull \vbox (badness 10000) has occurred while \output is active
warning: paper.tex:438: Underfull \vbox (badness 10000) has occurred while \output is active
warning: paper.tex:510: Underfull \hbox (badness 4096) in paragraph at lines 509--510
warning: paper.tex:510: Underfull \hbox (badness 1242) in paragraph at lines 509--510
warning: paper.tex:589: Underfull \vbox (badness 10000) has occurred while \output is active
warning: paper.tex:595: Underfull \vbox (badness 10000) has occurred while \output is active
warning: paper.tex:599: Underfull \vbox (badness 10000) has occurred while \output is active
warning: paper.tex:607: Underfull \hbox (badness 1082) in paragraph at lines 606--607
warning: paper.tex:615: Underfull \hbox (badness 1509) in paragraph at lines 614--615
warning: paper.tex:639: Underfull \hbox (badness 8075) in paragraph at lines 638--639
warning: paper.tex:639: Underfull \hbox (badness 10000) in paragraph at lines 638--639
warning: paper.tex:639: Underfull \hbox (badness 1231) in paragraph at lines 638--639
warning: paper.tex:639: Underfull \vbox (badness 2529) has occurred while \output is active
warning: paper.tex:641: Underfull \hbox (badness 10000) in paragraph at lines 640--641
warning: paper.tex:641: Underfull \hbox (badness 5696) in paragraph at lines 640--641
warning: paper.tex:641: Underfull \hbox (badness 3260) in paragraph at lines 640--641
warning: paper.tex:641: Underfull \hbox (badness 5359) in paragraph at lines 640--641
warning: paper.tex:641: Underfull \hbox (badness 1412) in paragraph at lines 640--641
warning: paper.tex:661: Underfull \hbox (badness 1789) in paragraph at lines 660--661
warning: paper.tex:661: Underfull \hbox (badness 1521) in paragraph at lines 660--661
warning: paper.tex:675: Underfull \hbox (badness 1173) in paragraph at lines 674--675
warning: paper.tex:681: Underfull \vbox (badness 10000) has occurred while \output is active
warning: paper.tex:685: Underfull \hbox (badness 1062) in paragraph at lines 684--685
warning: paper.tex:693: Underfull \hbox (badness 3861) in paragraph at lines 692--693
warning: paper.tex:697: Underfull \hbox (badness 10000) in paragraph at lines 696--697
warning: paper.tex:697: Underfull \hbox (badness 4699) in paragraph at lines 696--697
warning: paper.tex:697: Underfull \hbox (badness 10000) in paragraph at lines 696--697
warning: paper.tex:697: Underfull \hbox (badness 10000) in paragraph at lines 696--697
warning: paper.tex:698: Underfull \hbox (badness 1655) in paragraph at lines 697--698
warning: paper.tex:705: Underfull \hbox (badness 2005) in paragraph at lines 704--705
warning: paper.tex:705: Underfull \hbox (badness 3954) in paragraph at lines 704--705
warning: paper.tex:705: Underfull \hbox (badness 10000) in paragraph at lines 704--705
warning: paper.tex:715: Underfull \vbox (badness 10000) has occurred while \output is active
warning: paper.tex:716: Underfull \hbox (badness 1694) in paragraph at lines 715--716
warning: paper.tex:716: Underfull \hbox (badness 1735) in paragraph at lines 715--716
warning: paper.tex:731: Underfull \hbox (badness 2134) in paragraph at lines 730--731
warning: paper.tex:731: Underfull \hbox (badness 2173) in paragraph at lines 730--731
warning: paper.tex:731: Underfull \hbox (badness 3701) in paragraph at lines 730--731
warning: paper.tex:731: Underfull \vbox (badness 10000) has occurred while \output is active
warning: paper.tex:736: Underfull \hbox (badness 2799) in paragraph at lines 735--736
warning: paper.tex:746: Underfull \hbox (badness 3271) in paragraph at lines 745--746
warning: paper.tex:746: Underfull \hbox (badness 6758) in paragraph at lines 745--746
warning: paper.tex:746: Underfull \vbox (badness 10000) has occurred while \output is active
warning: paper.tex:751: Underfull \hbox (badness 1163) in paragraph at lines 750--751
warning: paper.tex:763: Underfull \vbox (badness 10000) has occurred while \output is active
warning: paper.tex:802: Underfull \hbox (badness 10000) in alignment at lines 802--802
warning: paper.tex:828: Underfull \hbox (badness 10000) in paragraph at lines 827--828
warning: paper.tex:828: Underfull \hbox (badness 10000) in paragraph at lines 827--828
warning: paper.tex:828: Underfull \hbox (badness 1902) in paragraph at lines 827--828
warning: paper.tex:848: Overfull \hbox (3.97612pt too wide) in paragraph at lines 848--848
warning: paper.tex:911: Underfull \hbox (badness 1845) in paragraph at lines 911--911
warning: paper.tex:911: Overfull \hbox (1.34601pt too wide) in paragraph at lines 911--911
warning: paper.tex:911: Overfull \hbox (1.34601pt too wide) in paragraph at lines 911--911
warning: paper.tex:911: Underfull \hbox (badness 10000) in alignment at lines 911--911
warning: paper.tex:923: Underfull \hbox (badness 10000) in alignment at lines 923--923
warning: paper.tex:930: Overfull \vbox (1.76997pt too high) has occurred while \output is active
note: Rerunning TeX because "paper.aux" changed ...
warning: paper.tex:87: Underfull \vbox (badness 10000) has occurred while \output is active
warning: paper.tex:89: Underfull \vbox (badness 10000) has occurred while \output is active
warning: paper.tex:116: Underfull \vbox (badness 3525) has occurred while \output is active
warning: paper.tex:139: Underfull \hbox (badness 1496) in paragraph at lines 138--139
warning: paper.tex:143: Underfull \vbox (badness 10000) has occurred while \output is active
warning: paper.tex:152: Underfull \hbox (badness 1082) in paragraph at lines 151--152
warning: paper.tex:158: Underfull \hbox (badness 1521) in paragraph at lines 157--158
warning: paper.tex:162: Underfull \hbox (badness 2426) in paragraph at lines 161--162
warning: paper.tex:162: Underfull \hbox (badness 1460) in paragraph at lines 161--162
warning: paper.tex:224: Underfull \hbox (badness 5359) in paragraph at lines 223--224
warning: paper.tex:224: Underfull \hbox (badness 1077) in paragraph at lines 223--224
warning: paper.tex:224: Underfull \vbox (badness 10000) has occurred while \output is active
warning: paper.tex:348: Overfull \hbox (2.9606pt too wide) in paragraph at lines 348--348
warning: paper.tex:348: Overfull \hbox (2.9606pt too wide) in paragraph at lines 348--348
warning: paper.tex:348: Underfull \hbox (badness 10000) in alignment at lines 348--348
warning: paper.tex:360: Underfull \vbox (badness 10000) has occurred while \output is active
warning: paper.tex:360: Underfull \vbox (badness 10000) has occurred while \output is active
warning: paper.tex:362: Underfull \hbox (badness 1087) in paragraph at lines 361--362
warning: paper.tex:424: Underfull \vbox (badness 10000) has occurred while \output is active
warning: paper.tex:438: Underfull \vbox (badness 10000) has occurred while \output is active
warning: paper.tex:510: Underfull \hbox (badness 4096) in paragraph at lines 509--510
warning: paper.tex:510: Underfull \hbox (badness 1242) in paragraph at lines 509--510
warning: paper.tex:589: Underfull \vbox (badness 10000) has occurred while \output is active
warning: paper.tex:595: Underfull \vbox (badness 10000) has occurred while \output is active
warning: paper.tex:599: Underfull \vbox (badness 10000) has occurred while \output is active
warning: paper.tex:607: Underfull \hbox (badness 1082) in paragraph at lines 606--607
warning: paper.tex:615: Underfull \hbox (badness 1509) in paragraph at lines 614--615
warning: paper.tex:639: Underfull \hbox (badness 8075) in paragraph at lines 638--639
warning: paper.tex:639: Underfull \hbox (badness 10000) in paragraph at lines 638--639
warning: paper.tex:639: Underfull \hbox (badness 1231) in paragraph at lines 638--639
warning: paper.tex:639: Underfull \vbox (badness 2529) has occurred while \output is active
warning: paper.tex:641: Underfull \hbox (badness 10000) in paragraph at lines 640--641
warning: paper.tex:641: Underfull \hbox (badness 5696) in paragraph at lines 640--641
warning: paper.tex:641: Underfull \hbox (badness 3260) in paragraph at lines 640--641
warning: paper.tex:641: Underfull \hbox (badness 5359) in paragraph at lines 640--641
warning: paper.tex:641: Underfull \hbox (badness 1412) in paragraph at lines 640--641
warning: paper.tex:661: Underfull \hbox (badness 1789) in paragraph at lines 660--661
warning: paper.tex:661: Underfull \hbox (badness 1521) in paragraph at lines 660--661
warning: paper.tex:675: Underfull \hbox (badness 1173) in paragraph at lines 674--675
warning: paper.tex:681: Underfull \vbox (badness 10000) has occurred while \output is active
warning: paper.tex:685: Underfull \hbox (badness 1062) in paragraph at lines 684--685
warning: paper.tex:693: Underfull \hbox (badness 3861) in paragraph at lines 692--693
warning: paper.tex:697: Underfull \hbox (badness 10000) in paragraph at lines 696--697
warning: paper.tex:697: Underfull \hbox (badness 4699) in paragraph at lines 696--697
warning: paper.tex:697: Underfull \hbox (badness 10000) in paragraph at lines 696--697
warning: paper.tex:697: Underfull \hbox (badness 10000) in paragraph at lines 696--697
warning: paper.tex:698: Underfull \hbox (badness 1655) in paragraph at lines 697--698
warning: paper.tex:705: Underfull \hbox (badness 2005) in paragraph at lines 704--705
warning: paper.tex:705: Underfull \hbox (badness 3954) in paragraph at lines 704--705
warning: paper.tex:705: Underfull \hbox (badness 10000) in paragraph at lines 704--705
warning: paper.tex:715: Underfull \vbox (badness 10000) has occurred while \output is active
warning: paper.tex:716: Underfull \hbox (badness 1694) in paragraph at lines 715--716
warning: paper.tex:716: Underfull \hbox (badness 1735) in paragraph at lines 715--716
warning: paper.tex:731: Underfull \hbox (badness 2134) in paragraph at lines 730--731
warning: paper.tex:731: Underfull \hbox (badness 2173) in paragraph at lines 730--731
warning: paper.tex:731: Underfull \hbox (badness 3701) in paragraph at lines 730--731
warning: paper.tex:731: Underfull \vbox (badness 10000) has occurred while \output is active
warning: paper.tex:736: Underfull \hbox (badness 2799) in paragraph at lines 735--736
warning: paper.tex:746: Underfull \hbox (badness 3271) in paragraph at lines 745--746
warning: paper.tex:746: Underfull \hbox (badness 6758) in paragraph at lines 745--746
warning: paper.tex:746: Underfull \vbox (badness 10000) has occurred while \output is active
warning: paper.tex:751: Underfull \hbox (badness 1163) in paragraph at lines 750--751
warning: paper.tex:763: Underfull \vbox (badness 10000) has occurred while \output is active
warning: paper.tex:802: Underfull \hbox (badness 10000) in alignment at lines 802--802
warning: paper.tex:828: Underfull \hbox (badness 10000) in paragraph at lines 827--828
warning: paper.tex:828: Underfull \hbox (badness 10000) in paragraph at lines 827--828
warning: paper.tex:828: Underfull \hbox (badness 1902) in paragraph at lines 827--828
warning: paper.tex:848: Overfull \hbox (3.97612pt too wide) in paragraph at lines 848--848
warning: paper.tex:911: Underfull \hbox (badness 1845) in paragraph at lines 911--911
warning: paper.tex:911: Overfull \hbox (1.34601pt too wide) in paragraph at lines 911--911
warning: paper.tex:911: Overfull \hbox (1.34601pt too wide) in paragraph at lines 911--911
warning: paper.tex:911: Underfull \hbox (badness 10000) in alignment at lines 911--911
warning: paper.tex:923: Underfull \hbox (badness 10000) in alignment at lines 923--923
warning: paper.tex:930: Overfull \vbox (1.76997pt too high) has occurred while \output is active
warning: warnings were issued by the TeX engine; use --print and/or --keep-logs for details.
note: Running xdvipdfmx ...
note: Writing `paper.log` (47.431640625 KiB)
note: Writing `paper.pdf` (663.939453125 KiB)
note: Skipped writing 2 intermediate files (use --keep-intermediates to keep them)


==> anc/08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/tectonic_toplevel_stdout.txt <==
note: Running TeX ...
warning: paper.tex:87: Underfull \vbox (badness 10000) has occurred while \output is active
warning: paper.tex:89: Underfull \vbox (badness 10000) has occurred while \output is active
warning: paper.tex:116: Underfull \vbox (badness 3525) has occurred while \output is active
warning: paper.tex:139: Underfull \hbox (badness 1496) in paragraph at lines 138--139
warning: paper.tex:143: Underfull \vbox (badness 10000) has occurred while \output is active
warning: paper.tex:152: Underfull \hbox (badness 1082) in paragraph at lines 151--152
warning: paper.tex:158: Underfull \hbox (badness 1521) in paragraph at lines 157--158
warning: paper.tex:162: Underfull \hbox (badness 2426) in paragraph at lines 161--162
warning: paper.tex:162: Underfull \hbox (badness 1460) in paragraph at lines 161--162
warning: paper.tex:224: Underfull \hbox (badness 5359) in paragraph at lines 223--224
warning: paper.tex:224: Underfull \hbox (badness 1077) in paragraph at lines 223--224
warning: paper.tex:224: Underfull \vbox (badness 10000) has occurred while \output is active
warning: paper.tex:348: Overfull \hbox (2.9606pt too wide) in paragraph at lines 348--348
warning: paper.tex:348: Overfull \hbox (2.9606pt too wide) in paragraph at lines 348--348
warning: paper.tex:348: Underfull \hbox (badness 10000) in alignment at lines 348--348
warning: paper.tex:360: Underfull \vbox (badness 10000) has occurred while \output is active
warning: paper.tex:360: Underfull \vbox (badness 10000) has occurred while \output is active
warning: paper.tex:362: Underfull \hbox (badness 1087) in paragraph at lines 361--362
warning: paper.tex:424: Underfull \vbox (badness 10000) has occurred while \output is active
warning: paper.tex:438: Underfull \vbox (badness 10000) has occurred while \output is active
warning: paper.tex:510: Underfull \hbox (badness 4096) in paragraph at lines 509--510
warning: paper.tex:510: Underfull \hbox (badness 1242) in paragraph at lines 509--510
warning: paper.tex:589: Underfull \vbox (badness 10000) has occurred while \output is active
warning: paper.tex:595: Underfull \vbox (badness 10000) has occurred while \output is active
warning: paper.tex:599: Underfull \vbox (badness 10000) has occurred while \output is active
warning: paper.tex:607: Underfull \hbox (badness 1082) in paragraph at lines 606--607
warning: paper.tex:615: Underfull \hbox (badness 1509) in paragraph at lines 614--615
warning: paper.tex:639: Underfull \hbox (badness 8075) in paragraph at lines 638--639
warning: paper.tex:639: Underfull \hbox (badness 10000) in paragraph at lines 638--639
warning: paper.tex:639: Underfull \hbox (badness 1231) in paragraph at lines 638--639
warning: paper.tex:639: Underfull \vbox (badness 2529) has occurred while \output is active
warning: paper.tex:641: Underfull \hbox (badness 10000) in paragraph at lines 640--641
warning: paper.tex:641: Underfull \hbox (badness 5696) in paragraph at lines 640--641
warning: paper.tex:641: Underfull \hbox (badness 3260) in paragraph at lines 640--641
warning: paper.tex:641: Underfull \hbox (badness 5359) in paragraph at lines 640--641
warning: paper.tex:641: Underfull \hbox (badness 1412) in paragraph at lines 640--641
warning: paper.tex:661: Underfull \hbox (badness 1789) in paragraph at lines 660--661
warning: paper.tex:661: Underfull \hbox (badness 1521) in paragraph at lines 660--661
warning: paper.tex:675: Underfull \hbox (badness 1173) in paragraph at lines 674--675
warning: paper.tex:681: Underfull \vbox (badness 10000) has occurred while \output is active
warning: paper.tex:685: Underfull \hbox (badness 1062) in paragraph at lines 684--685
warning: paper.tex:693: Underfull \hbox (badness 3861) in paragraph at lines 692--693
warning: paper.tex:697: Underfull \hbox (badness 10000) in paragraph at lines 696--697
warning: paper.tex:697: Underfull \hbox (badness 4699) in paragraph at lines 696--697
warning: paper.tex:697: Underfull \hbox (badness 10000) in paragraph at lines 696--697
warning: paper.tex:697: Underfull \hbox (badness 10000) in paragraph at lines 696--697
warning: paper.tex:698: Underfull \hbox (badness 1655) in paragraph at lines 697--698
warning: paper.tex:705: Underfull \hbox (badness 2005) in paragraph at lines 704--705
warning: paper.tex:705: Underfull \hbox (badness 3954) in paragraph at lines 704--705
warning: paper.tex:705: Underfull \hbox (badness 10000) in paragraph at lines 704--705
warning: paper.tex:715: Underfull \vbox (badness 10000) has occurred while \output is active
warning: paper.tex:716: Underfull \hbox (badness 1694) in paragraph at lines 715--716
warning: paper.tex:716: Underfull \hbox (badness 1735) in paragraph at lines 715--716
warning: paper.tex:731: Underfull \hbox (badness 2134) in paragraph at lines 730--731
warning: paper.tex:731: Underfull \hbox (badness 2173) in paragraph at lines 730--731
warning: paper.tex:731: Underfull \hbox (badness 3701) in paragraph at lines 730--731
warning: paper.tex:731: Underfull \vbox (badness 10000) has occurred while \output is active
warning: paper.tex:736: Underfull \hbox (badness 2799) in paragraph at lines 735--736
warning: paper.tex:746: Underfull \hbox (badness 3271) in paragraph at lines 745--746
warning: paper.tex:746: Underfull \hbox (badness 6758) in paragraph at lines 745--746
warning: paper.tex:746: Underfull \vbox (badness 10000) has occurred while \output is active
warning: paper.tex:751: Underfull \hbox (badness 1163) in paragraph at lines 750--751
warning: paper.tex:763: Underfull \vbox (badness 10000) has occurred while \output is active
warning: paper.tex:802: Underfull \hbox (badness 10000) in alignment at lines 802--802
warning: paper.tex:828: Underfull \hbox (badness 10000) in paragraph at lines 827--828
warning: paper.tex:828: Underfull \hbox (badness 10000) in paragraph at lines 827--828
warning: paper.tex:828: Underfull \hbox (badness 1902) in paragraph at lines 827--828
warning: paper.tex:848: Overfull \hbox (3.97612pt too wide) in paragraph at lines 848--848
warning: paper.tex:911: Underfull \hbox (badness 1845) in paragraph at lines 911--911
warning: paper.tex:911: Overfull \hbox (1.34601pt too wide) in paragraph at lines 911--911
warning: paper.tex:911: Overfull \hbox (1.34601pt too wide) in paragraph at lines 911--911
warning: paper.tex:911: Underfull \hbox (badness 10000) in alignment at lines 911--911
warning: paper.tex:923: Underfull \hbox (badness 10000) in alignment at lines 923--923
warning: paper.tex:930: Overfull \vbox (1.76997pt too high) has occurred while \output is active
note: Rerunning TeX because "paper.aux" changed ...
warning: paper.tex:87: Underfull \vbox (badness 10000) has occurred while \output is active
warning: paper.tex:89: Underfull \vbox (badness 10000) has occurred while \output is active
warning: paper.tex:116: Underfull \vbox (badness 3525) has occurred while \output is active
warning: paper.tex:139: Underfull \hbox (badness 1496) in paragraph at lines 138--139
warning: paper.tex:143: Underfull \vbox (badness 10000) has occurred while \output is active
warning: paper.tex:152: Underfull \hbox (badness 1082) in paragraph at lines 151--152
warning: paper.tex:158: Underfull \hbox (badness 1521) in paragraph at lines 157--158
warning: paper.tex:162: Underfull \hbox (badness 2426) in paragraph at lines 161--162
warning: paper.tex:162: Underfull \hbox (badness 1460) in paragraph at lines 161--162
warning: paper.tex:224: Underfull \hbox (badness 5359) in paragraph at lines 223--224
warning: paper.tex:224: Underfull \hbox (badness 1077) in paragraph at lines 223--224
warning: paper.tex:224: Underfull \vbox (badness 10000) has occurred while \output is active
warning: paper.tex:348: Overfull \hbox (2.9606pt too wide) in paragraph at lines 348--348
warning: paper.tex:348: Overfull \hbox (2.9606pt too wide) in paragraph at lines 348--348
warning: paper.tex:348: Underfull \hbox (badness 10000) in alignment at lines 348--348
warning: paper.tex:360: Underfull \vbox (badness 10000) has occurred while \output is active
warning: paper.tex:360: Underfull \vbox (badness 10000) has occurred while \output is active
warning: paper.tex:362: Underfull \hbox (badness 1087) in paragraph at lines 361--362
warning: paper.tex:424: Underfull \vbox (badness 10000) has occurred while \output is active
warning: paper.tex:438: Underfull \vbox (badness 10000) has occurred while \output is active
warning: paper.tex:510: Underfull \hbox (badness 4096) in paragraph at lines 509--510
warning: paper.tex:510: Underfull \hbox (badness 1242) in paragraph at lines 509--510
warning: paper.tex:589: Underfull \vbox (badness 10000) has occurred while \output is active
warning: paper.tex:595: Underfull \vbox (badness 10000) has occurred while \output is active
warning: paper.tex:599: Underfull \vbox (badness 10000) has occurred while \output is active
warning: paper.tex:607: Underfull \hbox (badness 1082) in paragraph at lines 606--607
warning: paper.tex:615: Underfull \hbox (badness 1509) in paragraph at lines 614--615
warning: paper.tex:639: Underfull \hbox (badness 8075) in paragraph at lines 638--639
warning: paper.tex:639: Underfull \hbox (badness 10000) in paragraph at lines 638--639
warning: paper.tex:639: Underfull \hbox (badness 1231) in paragraph at lines 638--639
warning: paper.tex:639: Underfull \vbox (badness 2529) has occurred while \output is active
warning: paper.tex:641: Underfull \hbox (badness 10000) in paragraph at lines 640--641
warning: paper.tex:641: Underfull \hbox (badness 5696) in paragraph at lines 640--641
warning: paper.tex:641: Underfull \hbox (badness 3260) in paragraph at lines 640--641
warning: paper.tex:641: Underfull \hbox (badness 5359) in paragraph at lines 640--641
warning: paper.tex:641: Underfull \hbox (badness 1412) in paragraph at lines 640--641
warning: paper.tex:661: Underfull \hbox (badness 1789) in paragraph at lines 660--661
warning: paper.tex:661: Underfull \hbox (badness 1521) in paragraph at lines 660--661
warning: paper.tex:675: Underfull \hbox (badness 1173) in paragraph at lines 674--675
warning: paper.tex:681: Underfull \vbox (badness 10000) has occurred while \output is active
warning: paper.tex:685: Underfull \hbox (badness 1062) in paragraph at lines 684--685
warning: paper.tex:693: Underfull \hbox (badness 3861) in paragraph at lines 692--693
warning: paper.tex:697: Underfull \hbox (badness 10000) in paragraph at lines 696--697
warning: paper.tex:697: Underfull \hbox (badness 4699) in paragraph at lines 696--697
warning: paper.tex:697: Underfull \hbox (badness 10000) in paragraph at lines 696--697
warning: paper.tex:697: Underfull \hbox (badness 10000) in paragraph at lines 696--697
warning: paper.tex:698: Underfull \hbox (badness 1655) in paragraph at lines 697--698
warning: paper.tex:705: Underfull \hbox (badness 2005) in paragraph at lines 704--705
warning: paper.tex:705: Underfull \hbox (badness 3954) in paragraph at lines 704--705
warning: paper.tex:705: Underfull \hbox (badness 10000) in paragraph at lines 704--705
warning: paper.tex:715: Underfull \vbox (badness 10000) has occurred while \output is active
warning: paper.tex:716: Underfull \hbox (badness 1694) in paragraph at lines 715--716
warning: paper.tex:716: Underfull \hbox (badness 1735) in paragraph at lines 715--716
warning: paper.tex:731: Underfull \hbox (badness 2134) in paragraph at lines 730--731
warning: paper.tex:731: Underfull \hbox (badness 2173) in paragraph at lines 730--731
warning: paper.tex:731: Underfull \hbox (badness 3701) in paragraph at lines 730--731
warning: paper.tex:731: Underfull \vbox (badness 10000) has occurred while \output is active
warning: paper.tex:736: Underfull \hbox (badness 2799) in paragraph at lines 735--736
warning: paper.tex:746: Underfull \hbox (badness 3271) in paragraph at lines 745--746
warning: paper.tex:746: Underfull \hbox (badness 6758) in paragraph at lines 745--746
warning: paper.tex:746: Underfull \vbox (badness 10000) has occurred while \output is active
warning: paper.tex:751: Underfull \hbox (badness 1163) in paragraph at lines 750--751
warning: paper.tex:763: Underfull \vbox (badness 10000) has occurred while \output is active
warning: paper.tex:802: Underfull \hbox (badness 10000) in alignment at lines 802--802
warning: paper.tex:828: Underfull \hbox (badness 10000) in paragraph at lines 827--828
warning: paper.tex:828: Underfull \hbox (badness 10000) in paragraph at lines 827--828
warning: paper.tex:828: Underfull \hbox (badness 1902) in paragraph at lines 827--828
warning: paper.tex:848: Overfull \hbox (3.97612pt too wide) in paragraph at lines 848--848
warning: paper.tex:911: Underfull \hbox (badness 1845) in paragraph at lines 911--911
warning: paper.tex:911: Overfull \hbox (1.34601pt too wide) in paragraph at lines 911--911
warning: paper.tex:911: Overfull \hbox (1.34601pt too wide) in paragraph at lines 911--911
warning: paper.tex:911: Underfull \hbox (badness 10000) in alignment at lines 911--911
warning: paper.tex:923: Underfull \hbox (badness 10000) in alignment at lines 923--923
warning: paper.tex:930: Overfull \vbox (1.76997pt too high) has occurred while \output is active
warning: warnings were issued by the TeX engine; use --print and/or --keep-logs for details.
note: Running xdvipdfmx ...
note: Writing `paper.log` (47.431640625 KiB)
note: Writing `paper.pdf` (663.939453125 KiB)
note: Skipped writing 2 intermediate files (use --keep-intermediates to keep them)


==> anc/08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/vendor_reliance_output.txt <==
offline, from the saved list: 502 distinct works (3 duplicates dropped); 456 name at least one tool in the retrieved title or abstract
by year: 2011: 2, 2013: 1, 2014: 1, 2015: 2, 2016: 11, 2017: 7, 2018: 16, 2019: 18, 2020: 27, 2021: 32, 2022: 29, 2023: 62, 2024: 48, 2025: 87, 2026: 110
name exactly one of the three: 391 of 456 (86%); two or more: 65
2023 to 2026: 307 works, 258 (84%) name exactly one tool
works per tool: Ahrefs: 119, Semrush: 189, Similarweb: 219


==> anc/08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/work_sha256_after.txt <==
9c810ab358a444eaa4c1c4e0221bef890180afbf4967dba40eb91232c5a83476  ./08_REVIEW/reproduction_v5.2_2026-10-15/README.md
30412a66229a8fc882584c86ef73042dc1981526c3a85f6f6c936ab4515160c2  ./08_REVIEW/reproduction_v5.2_2026-10-15/checks/check_appc.py
eaedc104a352e1336bf8198ebd8fcecf5105af1f7fa55d01c6f0b367ff356dc4  ./08_REVIEW/reproduction_v5.2_2026-10-15/checks/check_kappa.py
2c0e7af532c09a13a13c298dae25736077874a17b8a31e47eb0cc0d4b4bd552e  ./08_REVIEW/reproduction_v5.2_2026-10-15/checks/check_m1.py
c00d0eea460b6b52f01108f21848923cb738249d23084874d463c6aef81ae04a  ./08_REVIEW/reproduction_v5.2_2026-10-15/checks/check_m3.py
263fa30185dac11f0c10e7f4a8c43fac34c80ec3bc1831e98b658c121f65883d  ./08_REVIEW/reproduction_v5.2_2026-10-15/checks/check_stakes.py
90f5fd4819474b404eccaf271338b49090223285dc133e9dce0a576fb50b9534  ./08_REVIEW/reproduction_v5.2_2026-10-15/checks/check_t3.py
3db13a87b63c5187ed3a933066a62af4bd2486b86e0471086288f816610ffc94  ./08_REVIEW/reproduction_v5.2_2026-10-15/checks/command_log.txt
e077a96b3bd68107c10a14b4a53c169ec96427f90bb63a1ae85c848a0f834955  ./08_REVIEW/reproduction_v5.2_2026-10-15/checks/dups.py
5d19a414a63f8cf66d9bda46066a13f692694429588f6757ebd6eb1afb20d287  ./08_REVIEW/reproduction_v5.2_2026-10-15/checks/md_vs_tex.py
c3326be2e80d25797ac91af8e77d72dc3c76603a44974e5241d3ed8d70166cbb  ./08_REVIEW/reproduction_v5.2_2026-10-15/checks/numbers_table.md
db85b04e9b39653ec77eac31642edf4b88fbcfc79805001c77ea604fc11ded69  ./08_REVIEW/reproduction_v5.2_2026-10-15/checks/numbers_table.py
aea428b7b9a0b922cfa3b79d9e2a224804d911651029bcbf94f31a0f34b000b7  ./08_REVIEW/reproduction_v5.2_2026-10-15/checks/pdfdiff.py
843f37794755532e507f6c224b7aa5ed4fc331d07b859fe0798642eda6aa675e  ./CHANGELOG_versions.md
811204085114c09b2d0b2709735db43c3ad2110c43a26925feab3f39a78c66f6  ./README.txt
d1e040239c0caf1ae14a65da13e4bfbd1ac660a4cdd45dad2a1b445be7f3a3aa  ./UFI_Metrics_and_Evaluation_Protocol_v1.0.md
acaecf46bf8fcffa302cf593c78be53b1bdfbf03c0ce9e132298a81e307415f6  ./UFI_Metrics_and_Evaluation_Protocol_v1.0.pdf
f43a2d02bcf40c7e7980c9c759e9d63909ac01fd73c81c39994a03388088d039  ./ai_citation_cross_sector/README.md
65156d0d0014f5ea7f7b4678b542be7f4b00d295c3d3eab403fd84b9b2184e5d  ./ai_citation_cross_sector/aggregates/cross_sector_cells.csv
2dd978c3a0be5662cd2ce000e998347ab111eca09ff67031c55b54d73ac97be7  ./ai_citation_cross_sector/aggregates/cross_sector_platform_metrics.csv
e15d608eb5568c2d3eb3c2ca5255be2996cbb0cce564812ff831074f7abbd9b5  ./ai_citation_cross_sector/aggregates/cross_sector_predictions.json
0a868aae6ce347b657a66a3c0f026ea05ed8bb57ce7ee428941eabebeeb7c98c  ./ai_citation_cross_sector/aggregates/cross_sector_top10_nonbrand.csv
3e640db9d84abb9c21cdb0f6753f3d760cad26f0cfd88324b71d7c885d7d1357  ./ai_citation_cross_sector/aggregates/cross_sector_type_shares.csv
3884317d2fc86f7b4327bab36277e8bf5c48750876487768db5f8427f282ad35  ./ai_citation_cross_sector/aggregates/raw_exports_SHA1SUMS.txt
fc817a1c9c5f03a1db6a8a7749049f919798e336ebe5947e73d3bb88dfd2d808  ./ai_citation_cross_sector/aggregates/sector_answer_counts.csv
f0f0d1cb1f99f6317367edcf7ed61dec8a7d0de75be5a769153aa18382bffc8b  ./ai_citation_cross_sector/design/cross_sector_ai_citation_study.md
f2fd1fbf20b6169ef866584ccd0a642cfb83e1a3e82477e9214cebe975e93b3a  ./ai_citation_cross_sector/design/cross_sector_companies.csv
a3475c5efe172a0f36045a712f62fd42dc509a80742774a467e463477df2ecfc  ./ai_citation_cross_sector/design/cross_sector_company_properties.csv
f3b237fe3620e0f1e22d1b187aaa55f3527470acbd60bc9927c8012b0feddaa8  ./ai_citation_cross_sector/design/cross_sector_report_urls.json
12c9e852843cadfce741511b8a06e2903842bcd025948323a00ed41bd704948d  ./ai_citation_cross_sector/scripts/cross_sector.py
3cdb5cf15c6f71d271221afe69d31093f12ac9555e4402a10f0744418dfe3b56  ./ai_citation_cross_sector/scripts/cross_sector_output.txt
0bb238030cbabdd64c9c11c2fc78ea0e7bd3585f0a5e1e37e37db3ecc1f8aa5f  ./ai_citation_cross_sector/scripts/cross_sector_sensitivity.py
c1c74dafa3c2f5562e077fe3fb6aa339d92c72a0b289682551e7ccaf544607c5  ./ai_citation_cross_sector/scripts/cross_sector_sensitivity2.py
edd227f7380cfaf7992cfe278607d8727728b045feb89d3b70e8c32ebe22196e  ./ai_citation_cross_sector/scripts/cross_sector_sensitivity2_output.txt
487f75a55e0e7cc8ec5f323acfad70f7e174ab7cd27f0f8e2cfe4108a5fa6834  ./ai_citation_cross_sector/scripts/cross_sector_sensitivity_output.txt
d9989299709e3a81caae48c89d1b0d482b85517ba837498821ff9e1b12925901  ./ai_citation_cross_sector/scripts/fig10_sources.pdf
8c5d41958f4509e06e78d8204689bb1e2cf53fd1549dc0766ff18f2efa3fb01b  ./ai_citation_cross_sector/scripts/fig10_sources.png
770cf983359ed422a483104e09df54547e85775c5485b66a45b3788a95f25f96  ./ai_citation_cross_sector/scripts/make_brand_radar_urls.py
34555d1157c38c68d4e93a48085d8b2003de2c64fa9bb209a7b41b58989955d0  ./ai_citation_cross_sector/scripts/make_fig_sources.py
788799146dd21ba6fb7ecf1c67285946efe60d0a4022ceb8f81af0a6b2389821  ./ai_citation_cross_sector/scripts/make_tables_sector_surface.py
be08ae75b32298f2325e66c2b09aaf533f3880dac91781de85c9d9fbf8ee1b1e  ./ai_citation_cross_sector/scripts/make_tables_sector_surface_output.txt
74bcad6aed2bf0c5bc6df5326b0a09a2865e40958455413f1beedb559b99f234  ./ai_citation_cross_sector/scripts/pilot_section_output.txt
e128b05ab5d3db1da88769792c76968458ebf7687092c2ff7d631e6eea208203  ./ai_citation_cross_sector/scripts/section7_from_aggregates.py
018ca149a054e640364437d80716e8ee78784f37f7afd18a842bdcd51a2fff8c  ./ai_citation_cross_sector/scripts/section7_from_aggregates_output.txt
708ef3915edbecf0f681a8edcf2a7c75eae54f3119996f625c3c02ae1c5dfabf  ./arxiv_abstract.txt
0b00f9cc7ae2f86069b11cab36c19618e30276657ccc77062a4bd889dfede4e4  ./build_docx.sh
95968324be9e81b6bd7b511b491470dbd3b2b7550a1b5e9beb32a6ed1574d545  ./build_tex.py
aa404d48901b23a4a4ca1b570100ce1aeb4f2defa67e2c4b1011bdda9200f029  ./data/README.md
5e3135c6c844a1b75c757bf610b991fa946e53d8bba798d0265382a60c938780  ./data/ahrefs_prefixes_2026-10-12.csv
a7e079595b94238b6b5e7edaf00f099748b75341acb4749bdec4d67f7b424edc  ./data/analyze.py
711a4331a353b65b7409f630ecbcc5a145e117a05f28834684b5c36f91acf622  ./data/semrush_prefixes_2026-10-12.csv
6a3af4c6f5aeb66ffd88167fd2f3c1b8be872d762df8f16301d57ba303927d3e  ./edit_v49.py
348b01a1dc4a99fa6c82b52a8392eb3346137e98340b8f055b2518cc9e5467c5  ./edit_v49_r9.py
350dce04d561b35021a2e97782bdbe9cfdb12346cf632f9e4159f1a60316dedc  ./edit_v49_r9b.py
4bf5a024efcc7e8b5125aeef8af464e2a93fed4fa11b2d6ee64e34781e80db43  ./edit_v49_r9c.py
f193225d39b79c598cd8fd33e254af73d2b72abaa7216acf4cb6fe07fa4c7b36  ./edit_v50.py
c6bfe8d9260020238ff322cf45618015c6375472520c30b4588e311610e14abc  ./edit_v50b.py
7e3d4cbc4551c9a8279db5691b097236ab53dad67209fa3fc133564ebf5cea71  ./edit_v50c.py
7465d66eb356aee79d55321f03ff7354c43547a57d8e3c4e632d1ec528648b3f  ./edit_v51.py
77dff28f88d85eb5437e7b6c4ceb7a8c23df178c077036cd703eac77ce60958f  ./edit_v51b.py
aee1e3b060840a943ef1d5736d025958b190371ad75e6ac3551cde24c0eb32a0  ./edit_v52.py
e1e55fa744aaa77f1b132d9858873c48f65963dcbf8f353e3f1aa064718c2c87  ./edit_v52b.py
36fc33b112726ffb211881380a5ba98c165115ad537c387d8b352b620f2b33d2  ./edit_v52c.py
9de02f13fe447466344217dbc0f15e80da1e7b3a08957bd9dea7f73490f28360  ./edit_v52d.py
ada90eddce56659a893bd8173710b8f69ce0e7bfe54e6a4b8f53e5d668b6fec0  ./edit_v52e.py
175813ba0459c66b398b9e8d04bff88c3389eb5b956faf68c20a48bc774f3517  ./edit_v52f.py
c7245d084d9f961ff8486852d7194c71c22af514e7d18611e2283141971589b4  ./edit_v52g.py
3e04363ca3dbd93f06c478b9e34af18b5c7e2fa471778a4817d0208791134417  ./edit_v52h.py
97ed0b07239d84fae50098d1d822a8658808b6de4c33d35c400aed9a7f4d7b11  ./edit_v52i.py
7add70e1b76498b54a8e0fa57fdb4ea7e95c0ec39aef58c1b35f73279e36e56f  ./edit_v52j.py
9fc1bfab066e7d2626477f306cf0743fe7ea85f622aee543fe44fc4a755e5a55  ./edit_v52k.py
d64bf48abb2e889e7bb9dd7085ecfdd185cf4ebc740d1a6228160412e6dd10a7  ./edit_v52l.py
064d665f22d4bf1bd0c61aa9a20011ee82acaba2514b09cc6a8d86da53795e23  ./edit_v52m.py
8d5e89af05e2d1575856ae156650b1d8117d4d4b77faf8464181f61b96321900  ./fig0_framework.pdf
83eccb176a5b8f6c6ba9ae7fca624809a88cdf5ed923e71fa9ce73b6858fcf50  ./fig0_framework.png
74bb78ce201c6e46af35f9f1622b8f89848b9689a30a8d090de9d35b48e8ed13  ./fig10_sources.pdf
8c5d41958f4509e06e78d8204689bb1e2cf53fd1549dc0766ff18f2efa3fb01b  ./fig10_sources.png
5a2b660d5c57e3af535e6a1a53efcc2ec167386d9622ad2ea356ee80c95469d6  ./fig1_divergence.pdf
8e3e6da02af3754559861a5f07270cb1b57fb330c73d8f3ccb6154c7fdf77d32  ./fig1_divergence.png
acf9b7ba501560cfb9ecc2d598d747ab8d8f993e5bd854c0b306e72057eb2c5c  ./fig2_aio.pdf
12d5691d04dbe5df3cb4f58f977eaa7a88354b5d0910c69a1cbb03befb671535  ./fig2_aio.png
314c978731de86101d0ebce97e3c04fd4c58bfb5cf20989e8607501a49cfeae5  ./fig3_refdomains.pdf
25ee9b8dda8487f867e8aa234454b61dfbe21c3483ca8ef66561cbce3b6834e3  ./fig3_refdomains.png
f2f15d0f501db2aee72da7c5afbdfe992e1bf0f296dc61bb91100b798c546838  ./fig4_prefixes.pdf
c175f4af653aeb48286bf693debd7943bdcaeb5ad552f627de66df483adcd8d9  ./fig4_prefixes.png
4ace4ca94328688eb99d504d8d18d3ed31fad9ca265c6b98edc5433579ae761a  ./fig5_cited.pdf
ff337891dffaf3289e9044e6f10eba96ab4a4b185b5bf119882c7883d1fa7419  ./fig5_cited.png
0327062e7d68cc4352a3f86c416be96a2e314e97396a43493a8dd91ff52f3c51  ./fig6_positions.pdf
3029e0421d27e7c5dc8b546903493b601b6407e10876185525c4033dcff2cc5f  ./fig6_positions.png
11de1b869f69c8a781a14dddccd1d12965d790e929c7d02ba44f7979af706fb7  ./fig9_reviews.pdf
33890918b063f21d527baa78f5c77d813b882e58c42713dd583fb48c23136c1f  ./fig9_reviews.png
954c5d0222f720c15e7f5b61f8f2ec91759d3f13d381774a5965738a99d8d109  ./framework_test_r1/README.md
003311481c2ce8f3cedd02fa14f474cca5eb5233f8371ee2b787c2f29908e4b9  ./framework_test_r1/framework_retro_test_381_manifest.txt
62e6ea3c1066eebc91ebe3429f2291146196487325a4443544ac005703303837  ./framework_test_r1/framework_retro_test_381_manifest.txt.ots
6802cc38fe49028af54dfce38a030517ed5d70e925c7ff5920a6fc6883854e4f  ./instrument_divergence_extra/instrument_extra.py
ab76903d85b99d74060d635bfcbd49f4792b909fa34d7586f554e3424f4a28d6  ./instrument_divergence_extra/instrument_extra_output.txt
8a0f2006da358b377c7487efff0a4ec42612883559a643bfe1d3047b35d172bd  ./instrument_divergence_extra/instrument_series_table2_visits_by_month.csv
b89803b2a73e0ea8f9661553ac7692672a92a19938f1bbe0e76875dc5ee03b0d  ./instrument_divergence_extra/instrument_series_table3_ai_overview_citation_by_month.csv
d34948492763482522a6fcbe66e20a042be69ee99d9e7afcbfbba9d89b20a068  ./instrument_divergence_extra/instrument_series_table5_checkpoints.csv
5c2659c691e9a73da1dbaf477d19c7656d37309fa481e897da6dcdb885678e01  ./instrument_divergence_extra/instrument_series_table6_intervals.csv
7860677660d84a30d29ab2175e423ff8873b6b607ff2c62604eb28f3b6f7e51d  ./instrument_divergence_extra/section_code_pages_2026-10-14.csv
a1f24c48c5ee4cd64ba1a1ef550eaaaf03a45da1cf3acf59bea44ff38e440020  ./instrument_divergence_extra/single_reads_2026-10.csv
1a9d1fa49f6119444373b3e70199c16cb0f553fae9601d3ae773168c6b32d5c4  ./literature/novelty_search_2026-10-14/README.md
3f6524261cd412a1d6a2bb7698e44690a1746cc0928d8d3b829bca411af4d6d5  ./literature/novelty_search_2026-10-14/citation_chasing.csv
ed0091342dd63f8f12ca91a53d0c4890fa34aaeab70ad84eec1fe530eb9625b6  ./literature/novelty_search_2026-10-14/crossref_results.csv
7f385a10de61304c51b9ac3030f9b8e371117b765bdf39b3907dfe01c748a39e  ./literature/novelty_search_2026-10-14/openalex_results.csv
9661edbad0c1d57e71b0388fcd15082f3ca4ae0cda13fb1cb3603777e5729edd  ./literature/novelty_search_2026-10-14/relevant_records.json
a4cddcfdf3aaf88f7c9a84497653cd628491369d1b6055854cb7bda7911ecec7  ./literature/novelty_search_scout_2026-10-15/README.md
6c891d80025d4341fe1fec686b0731c4adddf6a38d09f4ed6aa1863dd08c2a2e  ./make_fig0.py
52f6c81948799a80f7e0d892c5d7497eb3aad3158d56f3074a75f2e73fcc9fe8  ./make_figs_v4.py
778473ef50347b24eb7b1785b46227fc760650e2d2e4510e10c5af46cd3cd12f  ./manuscript_v50.md
ed0285f51f9e85a1430a195dca4e8b0976ba62f557174ffe80939436e11370b2  ./paper.tex
097c8f433bca3510c6b091efac3b34024613a69a3c967c651834485bf056d5d3  ./review_demand/analyze_reviews.py
a89bc9a5ee31c8ad7d538fe3a4e5906504f484640de63aa82709a384f50010d4  ./review_demand/analyze_reviews_output.txt
73b014189557a9ce5cf0507a57dfe9f9f29856468b595bdc97e223a1a59a61b3  ./review_demand/make_fig_reviews.py
1905728004c525fa6bb4350a6013d1b340221eb30f87d17f394ecd538d16339d  ./review_demand/make_fig_reviews_v50.py
d1f88130bbc12752598030fab92164c9b2694e32e60b80c9f24261ff3648e94a  ./review_demand/r2_judgments_A.csv
786431a2de6c868b02ab136171383206ba29b032d7920b2d6a875c6adeb910ea  ./review_demand/r2_judgments_A_annotator2.csv
3f4417aa8e03f887bf6fec8e0dc8283b945cb330c8cda02c87b423eb7ee7eb7a  ./review_demand/r2_judgments_B.csv
cc9387f24fa205e4b0d20a930787b2d6916b311ec9dc4286a2e9857aed32f52e  ./review_demand/r2_judgments_B_annotator2.csv
aa343883123945c6f530ef9b2a1618ff87a6ebbe5ec0c37cc216370c94289aed  ./review_demand/r2_link_check.py
212148791ee11c59c5b6d1df2eb4e448c7d044541e6317f982921e595ee87c30  ./review_demand/r2_link_check_output.txt
3f0229281baf3bc06ce4913d924df86b3c53295746b579da60ff58c1736685a2  ./review_demand/r2_link_sample.py
ec9769c38f7d995da86c6955e82ae292394a99deed4edcc9af49cb124f96d936  ./review_demand/r2_link_sample_output.txt
d378c6ce543c7f459d5dbc657428fa6be5c9c36bbfa2ca87c214f90582c25511  ./review_demand/r2_sample_A_label_words.csv
98c47a26d886365f55bc4f7adfa225182363c530f1cb2e109772ded1e1d8097b  ./review_demand/supplement_r10.py
ec61b2b5b8048658e437381fb512ff739632be6e807c0d644cfc8b44a15e36f0  ./review_demand/supplement_r10_output.txt
60f52cea137674be682fb8ac954eef6aa33bf35141f3662ce4e446d9dbc21c4d  ./stakes/vendor_reliance.py
f2ebb1d24d5d12cd012f1991be326a1f536bd46afaf510014df3e5b314aa0cb4  ./stakes/vendor_reliance_output.txt
a34480cd6922ea4c02b7dc340a755295ec62ac2e5142926b1268281ab38db3d1  ./stakes/vendor_reliance_works.csv


==> anc/08_REVIEW/reproduction_v5.2_run3_2026-10-15/checks/boundary_scan.py <==
"""Find checks whose obtained value, as printed, sits exactly on a rounding boundary of the paper's precision (for
example a printed 0.185 against a quoted 0.19). Such a match depends on the unprinted digits; each one listed here
needs the full-precision value before it can be called a match.

Usage: python3 -I boundary_scan.py <numbers_table.tsv>
"""
import csv
import re
import sys

rows = list(csv.DictReader(open(sys.argv[1], encoding="utf-8"), delimiter="\t"))


def parse(s):
    s = s.strip().replace("−", "-").replace(",", "").replace("%", "").replace("+", "").replace("x", "").replace("**", "")
    return float(s)


def dec(s):
    m = re.search(r"\d+(?:\.(\d+))?", s.replace(",", ""))
    return len(m.group(1)) if m and m.group(1) else 0


hits = 0
for r in rows:
    try:
        p, o = parse(r["value quoted"]), parse(r["obtained"])
    except ValueError:
        continue
    dp, do = dec(r["value quoted"]), dec(r["obtained"])
    if do > dp and abs(abs(o - p) - 0.5 * 10 ** (-dp)) < 1e-9:
        hits += 1
        print(f"{r['id']}\t{r['location in the paper']}\tquoted {r['value quoted']}\tobtained {r['obtained']}\t{r['source']}\t{r['status']}")
print(f"boundary cases: {hits}")


==> anc/08_REVIEW/reproduction_v5.2_run3_2026-10-15/checks/check_numbers.py <==
"""Every number the paper (manuscript_v50.md) quotes from a script or a released data file, checked one by one.

For each quoted value the script (1) confirms the quoted text is in the manuscript, (2) obtains the value from the
source the paper names or implies, and (3) compares them at the paper's precision (a difference of at most half a unit
in the paper's last digit). Sources:
  rerun:<script>    stdout of the bundle script rerun in this reproduction (outputs/), or of a check script written here
  data:<file>       computed from a released data file in the bundle
  arith:<what>      arithmetic on figures the paper itself quotes (or on the released table CSVs)
  figure:<script>   a value hard-coded in a figure script, compared with the released data
  shipped:<file>    the saved output of a script that cannot run on the bundle (withheld input): CANNOT RUN, with a
                    note saying whether the paper agrees with the saved output
  none:<reason>     no released source: CANNOT RUN
Writes numbers_table.tsv and prints a tally.

Usage: python3 -I check_numbers.py <pristine bundle folder> <outputs folder> <tsv to write>
"""
import ast
import csv
import math
import re
import sys
from pathlib import Path

B, O, TSV = Path(sys.argv[1]), Path(sys.argv[2]), Path(sys.argv[3])
MS = (B / "manuscript_v50.md").read_text(encoding="utf-8")
MSN = re.sub(r"\s+", " ", MS)


def rd(p):
    return Path(p).read_text(encoding="utf-8")


A = rd(O / "analyze_stdout.txt")
IE = rd(O / "instrument_extra_stdout.txt")
LC = rd(O / "r2_link_check_stdout.txt")
M2 = rd(O / "m2_from_counts_stdout.txt")
S7 = rd(O / "section7_from_aggregates_stdout.txt")
MT = rd(O / "make_tables_sector_surface_stdout.txt")
VR = rd(O / "vendor_reliance_offline_stdout.txt")
URLS = rd(O / "make_brand_radar_urls_stdout.txt")
MP = rd(O / "m2_precise.txt")
OTS = rd(O / "ots_parse.txt")
FIGTXT = rd(O / "figure_text_fig9_fig0_fig4.txt")
AR = rd(B / "review_demand/analyze_reviews_output.txt")
SUP = rd(B / "review_demand/supplement_r10_output.txt")
LS = rd(B / "review_demand/r2_link_sample_output.txt")
CSO = rd(B / "ai_citation_cross_sector/scripts/cross_sector_output.txt")
SE = rd(B / "ai_citation_cross_sector/scripts/cross_sector_sensitivity_output.txt")
SE2 = rd(B / "ai_citation_cross_sector/scripts/cross_sector_sensitivity2_output.txt")
PI = rd(B / "ai_citation_cross_sector/scripts/pilot_section_output.txt")
DESIGN = rd(B / "ai_citation_cross_sector/design/cross_sector_ai_citation_study.md")
RUN2 = rd(B / "08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/tally.txt")
CSPY = rd(B / "ai_citation_cross_sector/scripts/cross_sector.py")
FIGPY = rd(B / "make_figs_v4.py")
FIG0PY = rd(B / "make_fig0.py")


def g(text, pat, grp=1):
    m = re.search(pat, text, re.S)
    if not m:
        raise KeyError(f"pattern not found: {pat}")
    return m.group(grp)


def csvrows(p):
    return list(csv.reader((B / p).open(encoding="utf-8")))


def dictrows(p):
    return list(csv.DictReader((B / p).open(encoding="utf-8")))


# ---------------------------------------------------------------- released data
AH = {r["prefix"]: r for r in dictrows("data/ahrefs_prefixes_2026-10-12.csv")}
SM = {r["prefix"]: r for r in dictrows("data/semrush_prefixes_2026-10-12.csv")}
SRR = dictrows("instrument_divergence_extra/single_reads_2026-10.csv")
CP = dictrows("instrument_divergence_extra/section_code_pages_2026-10-14.csv")
T2 = csvrows("instrument_divergence_extra/instrument_series_table2_visits_by_month.csv")
T3 = csvrows("instrument_divergence_extra/instrument_series_table3_ai_overview_citation_by_month.csv")
T5 = csvrows("instrument_divergence_extra/instrument_series_table5_checkpoints.csv")
T6 = csvrows("instrument_divergence_extra/instrument_series_table6_intervals.csv")
PROPS = dictrows("ai_citation_cross_sector/design/cross_sector_company_properties.csv")
COMP = dictrows("ai_citation_cross_sector/design/cross_sector_companies.csv")
WORKS = dictrows("stakes/vendor_reliance_works.csv")


def sr(sub, date=None):
    m = [r for r in SRR if sub in r["quantity"] and (date is None or r["read date as stated in the paper"].startswith(date))]
    if len(m) > 1 and any(r["quantity"] == sub for r in m):
        m = [r for r in m if r["quantity"] == sub]
    if len(m) != 1:
        raise KeyError(f"single read {sub!r}: {len(m)} rows")
    return m[0]["value"]


def n_(s):
    return float(str(s).replace(",", ""))


def age(p):
    y, m = map(int, AH[p]["ahrefs_first_traffic_month"].split("-"))
    return (2026 - y) * 12 + (10 - m)


at = {p: n_(AH[p]["ahrefs_organic_traffic"]) for p in AH}
st = {p: n_(SM[p]["semrush_organic_traffic_us"]) for p in AH}
us = {p: n_(AH[p]["ahrefs_us_share"]) for p in AH}
akw = {p: n_(AH[p]["ahrefs_organic_keywords"]) for p in AH}
skw = {p: n_(SM[p]["semrush_organic_keywords_us"]) for p in AH}
ard = {p: n_(AH[p]["ahrefs_ref_domains"]) for p in AH}
srd = {p: n_(SM[p]["semrush_ref_domains"]) for p in AH}

# Table 2 series from the released CSV
T2V = {}
for r in T2[1:]:
    m = re.match(r"([\d,]+) \(([\d,]+)\)", r[3])
    T2V[r[0].split(" ")[0]] = dict(days=r[1], a=n_(r[2]), us=n_(m.group(1)), ww=n_(m.group(2)))
MONTHS = ["July", "August", "September", "October"]
T3V = {}
for r in T3[1:]:
    k, n = re.match(r"([\d,]+) of ([\d,]+)", r[1]).groups()
    T3V[r[0].split(" ")[0]] = dict(k=n_(k), n=n_(n), b=n_(r[3]))
T5V = {r[0]: r[1:] for r in T5[1:]}
T5D = [0, 15, 30, 37, 45, 60, 75, 77]


def t5(metric, day):
    v = T5V[metric][T5D.index(day)]
    return v


def wilson(k, n, z=1.96):
    p = k / n
    d = 1 + z * z / n
    c = (p + z * z / (2 * n)) / d
    h = z * math.sqrt(p * (1 - p) / n + z * z / (4 * n * n)) / d
    return c - h, c + h


# ---------------------------------------------------------------- comparison
def num(s):
    s = str(s).strip().replace("−", "-").replace(",", "").replace("≈", "").replace("%", "").replace("+", "")
    s = s.replace("**", "").strip()
    if s.endswith("x"):
        s = s[:-1]
    return float(s)


def decimals(s):
    s = str(s).replace("**", "")
    m = re.search(r"\d+(?:\.(\d+))?", s.replace(",", ""))
    return len(m.group(1)) if m and m.group(1) else 0


def norm(s):
    return re.sub(r"\s+", " ", str(s)).strip().lower()


ROWS = []


def add(loc, quote, paper, src, got, note="", tol=None, exact=False):
    ROWS.append(dict(loc=loc, quote=quote, paper=paper, src=src, got=got, note=note, tol=tol, exact=exact))


def same(paper, got, tol, exact):
    if isinstance(got, bool):
        return got
    if exact:
        return norm(paper) == norm(got)
    try:
        p = num(paper)
        o = num(got) if isinstance(got, str) else float(got)
    except (ValueError, TypeError):
        return norm(paper) == norm(got)
    t = tol if tol is not None else 0.5 * 10 ** (-decimals(paper)) + 1e-9
    return abs(o - p) <= t


# =============================================================================================== claims
# Shorthand source labels
sA, sIE, sLC, sM2 = "rerun:analyze.py", "rerun:instrument_extra.py", "rerun:r2_link_check.py", "rerun:m2_from_counts.py"
sS7, sMT, sVR = "rerun:section7_from_aggregates.py", "rerun:make_tables_sector_surface.py", "rerun:vendor_reliance.py --offline"
sMP = "rerun:m2_from_counts.py (full precision via checks/m2_precise.py)"
dSR, dCP, dT2 = "data:single_reads_2026-10.csv", "data:section_code_pages_2026-10-14.csv", "data:instrument_series_table2 CSV"
dT3, dT5, dT6 = "data:instrument_series_table3 CSV", "data:instrument_series_table5 CSV", "data:instrument_series_table6 CSV"
dPX = "data:ahrefs/semrush_prefixes_2026-10-12.csv"
xAR, xSUP, xLS = "shipped:analyze_reviews_output.txt", "shipped:supplement_r10_output.txt", "shipped:r2_link_sample_output.txt"
xCS, xSE, xSE2 = "shipped:cross_sector_output.txt", "shipped:cross_sector_sensitivity_output.txt", "shipped:cross_sector_sensitivity2_output.txt"
xPI = "shipped:pilot_section_output.txt"
nUFI = "none:ufi repository and package not in the bundle"

# frequently used obtained values
an_min, an_max = g(A, r"min ([\d.]+)x \(/local/bundles/\)"), g(A, r"max ([\d.]+)x \(/local/area-codes/\)")
an_rho = g(A, r"rho\(age, visits ratio\) = ([+-][\d.]+)")
an_conc, an_pairs = g(A, r"(\d+) of (\d+) pairs concordant", 1), g(A, r"(\d+) of (\d+) pairs concordant", 2)
an_mmax = g(A, r"TERRITORY-MATCHED.*?max ([\d.]+)x")
ie_w3, ie_w3n = g(IE, r"within 3x: (\d+) of (\d+)", 1), g(IE, r"within 3x: (\d+) of (\d+)", 2)
ie_310 = g(IE, r"3x to 10x: (\d+) of (\d+)", 2)
ie_o10 = g(IE, r"over 10x: (\d+) of (\d+)", 2)
ie_o10a, ie_310a = g(IE, r"over 10x: (\d+) of", 1), g(IE, r"3x to 10x: (\d+) of", 1)
ie_g = re.findall(r"Ahrefs growth / Semrush US growth ([\d.]+)", IE)
ie_ga = re.findall(r"Ahrefs worldwide ([\d.]+)x; Semrush US ([\d.]+)x", IE)
mp_rho_m = float(g(MP, r"mentioned labels: rho ([\d.]+)"))
mp_int_m = [float(x) for x in re.search(r"interval, mentioned labels: \[([\d.]+), ([\d.]+)\]", MP).groups()]
mp_int_a = [float(x) for x in re.search(r"interval, all linkable labels: \[([\d.]+), ([\d.]+)\]", MP).groups()]
mp_mw = [float(x) for x in re.search(r"multi-word, branch split: rho ([\d.]+) \[([\d.]+), ([\d.]+)\]", MP).groups()]
s7_g = g(S7, r"Google views median ([\d.]+)%")
s7_c = g(S7, r"other four median ([\d.]+)%")
s7_surf = dict(re.findall(r"(\w+) ([\d.]+)%", g(S7, r"per surface: ([^\n]+)")))
s7_every = g(S7, r"highest other surface: (\d+)/11")
ratio_unm = {m: T2V[m]["us"] / T2V[m]["a"] for m in MONTHS}
ratio_ww = {m: T2V[m]["ww"] / T2V[m]["a"] for m in MONTHS}
US_SHARE = num(sr("Ahrefs' US share of its own visits")) / 100
ratio_uu = {m: T2V[m]["us"] / (T2V[m]["a"] * US_SHARE) for m in MONTHS}


def predictions_tally():
    p1 = "fails" in g(S7, r"P1 .*?-> (\w+)", 0)
    p2 = g(S7, r"P2 .*?-> (\w+)") == "holds"
    p3 = g(S7, r"P3 .*?-> (\w+)") == "holds"
    p4 = re.findall(r"P4 \w+: consumer ([\d.]+)% against other ([\d.]+)%; exact one-sided p ([\d.]+)", S7)
    p4_dir = all(float(a) > float(b) for a, b, _ in p4)
    p4_sig = any(float(p) < 0.05 for _, _, p in p4)
    held = int(p2) + int(p3)
    direction = int(p4_dir and not p4_sig)
    failed = int(p1) + int(not p3)
    return f"{held} held, {direction} held in direction only, {failed} failed", (held, direction, failed) == (1, 1, 2)


pt_str, pt_ok = predictions_tally()

# ---------------------------------------------------------------- Abstract
add("Abstract", "differed on estimated monthly visits by 7.5x to 27.1x", "7.5x", "arith:Table 2 (released CSV values)", min(ratio_unm.values()))
add("Abstract", "differed on estimated monthly visits by 7.5x to 27.1x", "27.1x", "arith:Table 2 (released CSV values)", max(ratio_unm.values()))
add("Abstract", "and by 8.6x to 29.9x with both read worldwide", "8.6x", "arith:Table 2 (released CSV values)", min(ratio_ww.values()))
add("Abstract", "and by 8.6x to 29.9x with both read worldwide", "29.9x", "arith:Table 2 (released CSV values)", max(ratio_ww.values()))
add("Abstract", "the ratio ran from 0.20x to 7.24x", "0.20x", sA, an_min)
add("Abstract", "the ratio ran from 0.20x to 7.24x", "7.24x", sA, an_max)
add("Abstract", "(Spearman −0.11, a test of low power", "−0.11", sA, an_rho)
add("Abstract", "is larger in 60 of 66 pairs", "60", sA, an_conc)
add("Abstract", "is larger in 60 of 66 pairs", "66", sA, an_pairs)
add("Abstract", "in only 9 of the 15 pairs within a factor of three", "9", sIE, ie_w3)
add("Abstract", "in only 9 of the 15 pairs within a factor of three", "15", sIE, ie_w3n)
add("Abstract", "On 37,193 reviews of 378 telecom stores", "37,193", xAR, g(AR, r"reviews with text: (\d+)"))
add("Abstract", "On 37,193 reviews of 378 telecom stores", "378", xAR, g(AR, r"businesses: (\d+)"))
add("Abstract", "linked to a 42,994-node keyword taxonomy", "42,994", xSUP, g(SUP, r"taxonomy nodes: (\d+)"))
add("Abstract", "(Spearman +0.47 to +0.75, depending on how labels are attributed to branches)", "+0.47", sM2, g(M2, r"modal attribution: rho=([+-][\d.]+)"))
add("Abstract", "(Spearman +0.47 to +0.75, depending on how labels are attributed to branches)", "+0.75", sM2, g(M2, r"split mentions: rho=([+-][\d.]+)"))
add("Abstract", "barely on topics (+0.19)", "+0.19", sMP, mp_rho_m,
    "prints +0.185; the full value 0.184869 is +0.18 to two decimals (double rounding)")
add("Abstract", "judged about two-thirds correct", "about two-thirds", sLC,
    (lambda v: (f"{min(v)}% to {max(v)}%", 60 <= min(v) and max(v) <= 70))([float(x) for x in re.findall(r"precision \d+/\d+ = ([\d.]+)%", g(LC, r"== A\.(.*?)items the two"))]))
add("Abstract", "four predictions written before collection yielded one held, one held in direction only and two failed",
    "1 held, 1 in direction only, 2 failed", sS7, (pt_str, pt_ok))
add("Abstract", "took a median 21% of citation incidences", "21%", sS7, s7_g)
add("Abstract", "against 0.6% to 9.2% on ChatGPT, Copilot, Perplexity and Gemini", "0.6%", sS7, min(float(s7_surf[p]) for p in ("chatgpt", "perplexity", "gemini", "copilot")))
add("Abstract", "against 0.6% to 9.2% on ChatGPT, Copilot, Perplexity and Gemini", "9.2%", sS7, max(float(s7_surf[p]) for p in ("chatgpt", "perplexity", "gemini", "copilot")))
add("Abstract", "with the lowest Google figure above the highest of the other four in every sector", "11 of 11", sS7, (f"{s7_every}/11", s7_every == "11"))

# ---------------------------------------------------------------- Section 1
add("§1 para 3", "in OpenAlex, 456 works name Ahrefs", "456", sVR, g(VR, r"; (\d+) name at least one tool"))
yr = dict(x.split(": ") for x in g(VR, r"by year: ([^\n]+)").split(", "))
add("§1 para 3", "27 of them published in 2020", "27", sVR, yr["2020"])
add("§1 para 3", "87 in 2025 and 110 in 2026", "87", sVR, yr["2025"])
add("§1 para 3", "87 in 2025 and 110 in 2026", "110", sVR, yr["2026"])
add("§1 para 3", "and 86% name only one of the three", "86%", sVR, g(VR, r"of \d+ \((\d+)%\); two or more"))
add("§1.1", "381 code pages plus hubs under a single prefix", "381", dCP, len(CP))
add("§1.1", "and observed for 77 days", "77", "arith:dates (26 Jul to 11 Oct 2026)", (31 - 26) + 31 + 30 + 11)
add("§1.1", "the other quantities at seven checkpoints", "7", dT5, (str(len(T5[0]) - 2), len(T5[0]) - 2 == 7), "Table 5 columns after day 0")
add("§1.2", "up to about 30 times worldwide", "about 30", "arith:Table 2 (released CSV values)", (f"{max(ratio_ww.values()):.1f}", round(max(ratio_ww.values())) == 30))
add("§1.2", "(33 times US to US, estimated)", "33", "arith:Table 2 x 81.5% (single read)", max(ratio_uu.values()))
add("§1.2 item 1", "differ on estimated visits by 7.5x to 27.1x (8.6x to 29.9x worldwide against worldwide)", "7.5x", "arith:Table 2 (released CSV values)", min(ratio_unm.values()))
add("§1.2 item 1", "differ on estimated visits by 7.5x to 27.1x (8.6x to 29.9x worldwide against worldwide)", "27.1x", "arith:Table 2 (released CSV values)", max(ratio_unm.values()))
add("§1.2 item 1", "differ on estimated visits by 7.5x to 27.1x (8.6x to 29.9x worldwide against worldwide)", "8.6x", "arith:Table 2 (released CSV values)", min(ratio_ww.values()))
add("§1.2 item 1", "differ on estimated visits by 7.5x to 27.1x (8.6x to 29.9x worldwide against worldwide)", "29.9x", "arith:Table 2 (released CSV values)", max(ratio_ww.values()))
add("§1.2 item 1", "the ratio spans 0.20x to 7.24x", "0.20x", sA, an_min)
add("§1.2 item 1", "the ratio spans 0.20x to 7.24x", "7.24x", sA, an_max)
add("§1.2 item 1", "the ordering of sections in 60 of 66 pairs", "60 of 66", sA, (f"{an_conc} of {an_pairs}", (an_conc, an_pairs) == ("60", "66")))
add("§1.2 item 2", "On 37,193 business reviews linked to a 42,994-node keyword taxonomy", "37,193", xAR, g(AR, r"reviews with text: (\d+)"))
add("§1.2 item 2", "On 37,193 business reviews linked to a 42,994-node keyword taxonomy", "42,994", xSUP, g(SUP, r"taxonomy nodes: (\d+)"))
add("§1.2 item 3", "(21.3% against 2.1%)", "21.3%", sS7, s7_g)
add("§1.2 item 3", "(21.3% against 2.1%)", "2.1%", sS7, s7_c)
add("§1.2 item 3", "about ten times their pooled median share", "about ten times", sS7, (f"{float(s7_g) / float(s7_c):.1f}", round(float(s7_g) / float(s7_c)) == 10))
hub = {k: n_(sr(f"stored AI answers citing the page: {k}")) for k in ("New York state hub", "California state hub", "Texas state hub", "Florida state hub", "national hub", "214 (Dallas) code page", "786 (Miami) code page", "404 (Atlanta) code page")}
hubs = [hub[k] for k in hub if "hub" in k]
top_code = max(hub[k] for k in hub if "code page" in k)
add("§1.2 item 5", "(1.2 to 2.0 times the most-cited one)", "1.2", "arith:single reads (Figure 8 values)", min(hubs) / top_code)
add("§1.2 item 5", "(1.2 to 2.0 times the most-cited one)", "2.0", "arith:single reads (Figure 8 values)", max(hubs) / top_code)
add("§1.2 item 5", "a 77-day series", "77", "arith:dates (26 Jul to 11 Oct 2026)", 77)
add("§1.3", "an Ahrefs Domain Rating of 90 and a Semrush Authority Score of 86", "90", dSR, sr("Domain Rating of the domain"))
add("§1.3", "an Ahrefs Domain Rating of 90 and a Semrush Authority Score of 86", "86", dSR, sr("Authority Score of the domain"))
add("§1.4 item 1", "The implementation declares thirteen surface types", "13", nUFI, None, "make_fig0.py draws 13 types (10 + 3), consistent")

# ---------------------------------------------------------------- Section 3
geo = [r for r in CP if r["registry_use"] == "G"]
add("§3", "fetching every code page linked from the section's 52 state hubs", "52", dCP, len({r["location"] for r in CP}),
    "the hub list itself is not released; the released code list has 52 registry locations, which the paper equates with the hubs")
add("§3", "the section holds 381 code pages**", "381", dCP, len(CP))
add("§3", "374 for geographic codes assigned to US states", "374", dCP, len(geo))
add("§3", "(all 372 in service and two assigned but not yet in service)", "372", dCP, sum(r["in_service"] == "Y" for r in geo))
add("§3", "(all 372 in service and two assigned but not yet in service)", "2", dCP, sum(r["in_service"] != "Y" for r in geo))
add("§3", "and 7 for toll-free codes", "7", dCP, sum(r["registry_use"] == "N" for r in CP))
add("§3", "which takes 52 values", "52", dCP, len({r["location"] for r in CP}))
add("§3", "found the same 381 and matched them", "381", dCP, len(CP))
add("§3", "are the six assigned to US territories and 451", "6; 451 (15 Sep 2026)", "none:numbering-plan registry not released (the released list holds only codes with pages)", None)
add("§3", "(210, 365, 391, 414, 440)", "210, 365, 391, 414, 440", dT5, ", ".join(T5V["Pages holding a position"][1:3] + T5V["Pages holding a position"][4:7]), exact=True)
add("§3", "a fixed set of 434 URLs", "434", "arith:381 code pages + 53 hubs", len(CP) + 53)
add("§3", "**441** is the number of URLs under the prefix", "441", dT5, t5("Pages holding a position", 77))
add("§3", "it exceeds 381 plus the 53 hub pages by seven", "7", "arith:441 - 434", n_(t5("Pages holding a position", 77)) - (len(CP) + 53))
add("§3", "Brand Radar's count of 455 distinct cited pages", "455", dSR, sr("distinct pages under the prefix cited"))
add("§3", "exceeds 434 by 21", "21", "arith:455 - 434", n_(sr("distinct pages under the prefix cited")) - 434)
add("§3.1 item 4", "Ahrefs Domain Rating 90, Semrush Authority Score 86", "90", dSR, sr("Domain Rating of the domain"))
add("§3.1 item 4", "Ahrefs Domain Rating 90, Semrush Authority Score 86", "86", dSR, sr("Authority Score of the domain"))
add("§3.1 item 5", "Two carriers at Domain Rating 87 and 91", "87 and 91", dSR, sr("Domain Ratings of the two national carriers"), exact=True)
add("§3.1 item 6", "voice vendors at Domain Rating 13 to 83", "13 to 83", dSR, sr("Domain Rating of the five domains"), exact=True)

# ---------------------------------------------------------------- Section 4
add("§4.1", "The section ranks in 105 countries", "105", dSR, sr("countries in which the section ranks"))
add("§4.1", "with 18.5% of Ahrefs' estimated visits from outside the US", "18.5%", dSR, sr("share of Ahrefs-estimated visits from outside the US"))
add("§4.1", "(18.6% in the 12 October read of Table 4)", "18.6%", dPX, 100 * (1 - us["/local/area-codes/"]))
add("§4.1", "is nonetheless between 7.5 and 27.1 times larger", "7.5", "arith:Table 2 (released CSV values)", min(ratio_unm.values()))
add("§4.1", "is nonetheless between 7.5 and 27.1 times larger", "27.1", "arith:Table 2 (released CSV values)", max(ratio_unm.values()))
add("§4.1", "worldwide over worldwide (8.6x to 29.9x)", "8.6x", "arith:Table 2 (released CSV values)", min(ratio_ww.values()))
add("§4.1", "worldwide over worldwide (8.6x to 29.9x)", "29.9x", "arith:Table 2 (released CSV values)", max(ratio_ww.values()))
add("§4.1", "and US over US (9.2x to 33.3x)", "9.2x", "arith:Table 2 x 81.5% (single read)", min(ratio_uu.values()))
add("§4.1", "and US over US (9.2x to 33.3x)", "33.3x", "arith:Table 2 x 81.5% (single read)", max(ratio_uu.values()))
add("§4.1", "Ahrefs' US share of its own visits, 81.5%", "81.5%", dSR, sr("Ahrefs' US share of its own visits"))
add("§4.1 Table 1", "| Ranking keywords | distinct keywords on which any URL under the prefix ranks 1–100 | Ahrefs (all locations); Semrush (US database, and worldwide) | 11 Oct; 10 Oct (worldwide 12 Oct) 2026 |",
    "11 Oct; 10 Oct; 12 Oct", dSR, "; ".join(x[8:10].lstrip("0") + " Oct" for x in (
        [r["read date as stated in the paper"] for r in SRR if r["quantity"].startswith("distinct keywords") and "all locations" in r["quantity"]] +
        [r["read date as stated in the paper"] for r in SRR if r["quantity"].startswith("distinct keywords") and "US database" in r["quantity"]] +
        [r["read date as stated in the paper"] for r in SRR if r["quantity"].startswith("distinct keywords") and "worldwide" in r["quantity"]])), exact=True)
add("§4.3", "began on 24 September, day 60", "day 60 = 24 Sep", "arith:dates", ("26 Jul + 60 days = 24 Sep", (31 - 26) + 31 + 24 == 60))
add("§4.3", "Ahrefs posted a notice on 29 September, day 65", "day 65 = 29 Sep", "arith:dates", ("26 Jul + 65 days = 29 Sep", (31 - 26) + 31 + 29 == 65))
add("§4.3", "**Day 37 (1 September 2026) is the primary checkpoint**", "day 37 = 1 Sep", "arith:dates", ("26 Jul + 37 days = 1 Sep", (31 - 26) + 31 + 1 == 37))
add("§4.3", "the 11 October read gives four of the nine quantities for it", "4 of 9", dT5,
    (lambda col: (f"{sum(v != 'n/r' for v in col)} of {len(col)}", (sum(v != 'n/r' for v in col), len(col)) == (4, 9)))([T5V[k][3] for k in T5V]))

# ---------------------------------------------------------------- Table 2: manuscript cells against the released CSV
def md_table(caption_start):
    i = MS.index(caption_start)
    block = MS[i:].split("\n\n")[1]
    return [[c.strip() for c in ln.strip().strip("|").split("|")] for ln in block.splitlines()
            if ln.startswith("|") and not ln.startswith("|---")]


for label, md, rel in (("Table 2", md_table("*Table 2."), T2), ("Table 3", md_table("*Table 3."), T3),
                       ("Table 5", md_table("*Table 5."), T5), ("Table 6", md_table("*Table 6."), T6)):
    for i, (mr, cr) in enumerate(zip(md[1:], rel[1:])):
        for j, (mc, cc) in enumerate(zip(mr[1:], cr[1:]), start=1):
            mcs = mc.replace("**", "")
            add(f"{label}, row '{mr[0].replace('**', '')}', column '{md[0][j].replace('**', '')}'", mc, mcs,
                f"data:released CSV of {label} (instrument_divergence_extra/)", cc, exact=True,
                note="" if mcs == cc else "the released CSV was not regenerated after edit_v52n.py corrected the manuscript")
# Table 2 ratio columns recomputed from the CSV values
for m in MONTHS:
    row = [r for r in md_table("*Table 2.") if r[0].startswith(m)][0]
    add(f"Table 2, {m}, Semrush US / Ahrefs worldwide", row[4], row[4], "arith:Table 2 values", ratio_unm[m])
    add(f"Table 2, {m}, worldwide vs worldwide", row[5], row[5], "arith:Table 2 values", ratio_ww[m])
    add(f"Table 2, {m}, US vs US (estimated)", row[6], row[6], "arith:Table 2 values x 81.5%", ratio_uu[m])
add("Table 2, days-live column", "11 (78 in all, days 0 to 77)", "78", "arith:Table 2 days-live column", sum(int(T2V[k]["days"].split()[0]) for k in T2V))
add("Table 2 caption", "times 81.5%, Ahrefs' US share read on 11 October", "81.5%", dSR, sr("Ahrefs' US share of its own visits"))
# Table 3 arithmetic
for m in MONTHS:
    row = [r for r in md_table("*Table 3.") if r[0].startswith(m)][0]
    k, n, b = T3V[m]["k"], T3V[m]["n"], T3V[m]["b"]
    pct, lo, hi = re.match(r"([\d.]+)% \[([\d.]+), ([\d.]+)\]", row[2]).groups()
    lo_, hi_ = wilson(k, n)
    add(f"Table 3, {m}, share", row[2], pct + "%", "arith:Table 3 counts", 100 * k / n)
    add(f"Table 3, {m}, Wilson lower", row[2], lo, "arith:Wilson on Table 3 counts", 100 * lo_)
    add(f"Table 3, {m}, Wilson upper", row[2], hi, "arith:Wilson on Table 3 counts", 100 * hi_)
    add(f"Table 3, {m}, (b)/(a)", row[4], row[4], "arith:Table 3 counts", b / k)

# ---------------------------------------------------------------- Section 5.1 to 5.4
add("§5.1", "(8.4x on Ahrefs, 8.8x on Semrush US)", "8.4x", sIE, ie_ga[0][0])
add("§5.1", "(8.4x on Ahrefs, 8.8x on Semrush US)", "8.8x", sIE, ie_ga[0][1])
add("§5.1", "Ahrefs' estimate grew 4.65x and Semrush's 1.75x", "4.65x", sIE, ie_ga[1][0])
add("§5.1", "Ahrefs' estimate grew 4.65x and Semrush's 1.75x", "1.75x", sIE, ie_ga[1][1])
add("§5.1", "into October's run-rate 1.44x against 1.05x", "1.44x", sIE, ie_ga[2][0])
add("§5.1", "into October's run-rate 1.44x against 1.05x", "1.05x", sIE, ie_ga[2][1])
add("§5.1", "by a factor of more than two", "more than 2", sIE, (ie_g[1], float(ie_g[1]) > 2))
add("§5.1", "the section draws 18.5% of its Ahrefs-estimated visits from outside the US", "18.5%", dSR, sr("share of Ahrefs-estimated visits from outside the US"))
add("§5.1", "worldwide against worldwide it runs from 8.6x to 29.9x", "8.6x", "arith:Table 2 values", min(ratio_ww.values()))
add("§5.1", "worldwide against worldwide it runs from 8.6x to 29.9x", "29.9x", "arith:Table 2 values", max(ratio_ww.values()))
add("§5.1", "and US against US, estimated, from 9.2x to 33.3x", "9.2x", "arith:Table 2 values x 81.5%", min(ratio_uu.values()))
add("§5.1", "and US against US, estimated, from 9.2x to 33.3x", "33.3x", "arith:Table 2 values x 81.5%", max(ratio_uu.values()))
for v, m in (("27.1x", "August"), ("10.2x", "September"), ("7.5x", "October")):
    add("§5.1", "from 27.1x to 10.2x to 7.5x", v, "arith:Table 2 values", ratio_unm[m])
add("§5.2", "Ahrefs reports 29,000 for all locations", "29,000", dSR, sr("ranks 1 to 100 (all locations)"))
add("§5.2", "Semrush 58,586 for the US database", "58,586", dSR, sr("ranks 1 to 100 (US database)"))
add("§5.2", "a factor of 2.0, again with the larger figure", "2.0", "arith:58,586 / 29,000", 58586 / 29000)
add("§5.2", "is 92.3K (the interface rounds to the hundred)", "92.3K", dSR, sr("ranks 1 to 100 (worldwide)"), exact=True)
add("§5.2", "3.2 times Ahrefs' 28,900 for all locations", "3.2", "arith:92,300 / 28,900", 92300 / akw["/local/area-codes/"])
add("§5.2", "3.2 times Ahrefs' 28,900 for all locations", "28,900", dPX, akw["/local/area-codes/"])
add("§5.2", "Pages holding at least one position are 441 in Ahrefs", "441", dT5, t5("Pages holding a position", 77))
add("§5.3", "Brand Radar's 17,206 stored answers citing the section", "17,206", dT5, t5("AI answers citing the section", 77))
add("§5.3", "Semrush's 158,100 mentions read on 10 October", "158,100", dSR, sr("mentions in the AI-visibility panel", "2026-10-10"))
add("§5.3", "differ by a factor of 9.2", "9.2", "arith:158,100 / 17,206", 158100 / 17206)
add("§5.3", "companion count of 29,600 cited pages", "29,600", dSR, sr("cited pages in the AI-visibility panel", "2026-10-10"))
add("§5.3", "is 68 times the 434 URLs the section holds", "68", "arith:29,600 / 434", 29600 / 434)
add("§5.3", "The Ahrefs figure of 17,206 stored answers", "17,206", dT5, t5("AI answers citing the section", 77))
add("§5.3 Figure 3 caption", "the denominators grow from 284 to 37,238", "284", dT3, T3V["July"]["n"])
add("§5.3 Figure 3 caption", "the denominators grow from 284 to 37,238", "37,238", dT3, T3V["October"]["n"])
add("§5.3", "falls from 2.94 to 1.34 over four months", "2.94", "arith:Table 3 counts", T3V["July"]["b"] / T3V["July"]["k"])
add("§5.3", "falls from 2.94 to 1.34 over four months", "1.34", "arith:Table 3 counts", T3V["October"]["b"] / T3V["October"]["k"])
add("§5.3", "The July row rests on 47 events over six days live", "47", dT3, T3V["July"]["k"])
add("§5.3", "The July row rests on 47 events over six days live", "6", dT2, T2V["July"]["days"])
add("§5.3", "two orders of magnitude across the series, from 284 to 37,238", "two orders of magnitude", "arith:37,238 / 284",
    (f"{T3V['October']['n'] / T3V['July']['n']:.0f}x", 100 <= T3V["October"]["n"] / T3V["July"]["n"] < 1000))
add("§5.4", "Ahrefs reports 913 referring domains to the prefix", "913", dSR, sr("live referring domains to the prefix"))
add("§5.4", "Semrush Backlink Analytics indexes 80 for the subfolder", "80", dSR, sr("referring domains to the subfolder"))
add("§5.4", "80 for the subfolder: a factor of 11.4", "11.4", "arith:913 / 80", 913 / 80)
add("§5.4", "Ahrefs puts 61.9% on .info", "61.9%", dSR, sr("share of those referring domains on .info"))
add("§5.4", "26.4% on .asia", "26.4%", dSR, sr("share of those referring domains on .asia"))
add("§5.4", "and 10.2% on .xyz", "10.2%", dSR, [r["value"] for r in SRR if r["quantity"] == "share of those referring domains on .xyz" and r["instrument"] == "Ahrefs Site Explorer"][0])
add("§5.4", "Semrush puts 75% on .xyz", "75%", dSR, [r["value"] for r in SRR if r["quantity"] == "share of those referring domains on .xyz" and r["instrument"].startswith("Semrush")][0])
add("§5.4", "and 88% at Authority Score 0 to 10", "88%", dSR, sr("Authority Score 0 to 10"))
add("§5.4 Figure 4 caption", "Ahrefs: 913 domains; Semrush Backlink Analytics: 80 domains", "913", dSR, sr("live referring domains to the prefix"))
add("§5.4 Figure 4 caption", "Ahrefs: 913 domains; Semrush Backlink Analytics: 80 domains", "80", dSR, sr("referring domains to the subfolder"))
add("§5.4 Figure 4 caption", "the instrument reports 75% on .xyz", "75%", dSR, [r["value"] for r in SRR if r["quantity"] == "share of those referring domains on .xyz" and r["instrument"].startswith("Semrush")][0])
add("§5.4", "its daily series gives 909 at day 75", "909", dT5, t5("Live referring domains", 75))
add("§5.4", "against 913 on 11 October", "913", dT5, t5("Live referring domains", 77))
add("§5.4", "gives 917 new against 95 lost", "917", dSR, sr("new referring domains in September"))
add("§5.4", "gives 917 new against 95 lost", "95", dSR, sr("lost referring domains in September"))
add("§5.4", "which with nineteen at day 37 implies about 841", "19", dT5, t5("Live referring domains", 37))
add("§5.4", "which with nineteen at day 37 implies about 841", "841", "arith:19 + 917 - 95", 19 + 917 - 95)

# ---------------------------------------------------------------- Section 5.5: Table 4 against the released prefix data
T4 = md_table("*Table 4.")
ie_t4 = {m.group(1): m.groups() for m in re.finditer(r"  (/\S+)\s+(\d+)\s+([\d.]+)%\s+([\d.]+)x\s+([\d.]+)x\s+([\d.]+)x\s+([\d.]+)x", IE)}
for row in T4[1:]:
    p = row[0]
    calc = [age(p), at[p], st[p], st[p] / at[p], 100 * us[p], st[p] / (at[p] * us[p]), akw[p], skw[p], skw[p] / akw[p], ard[p], srd[p], ard[p] / srd[p]]
    for j, (cell, v) in enumerate(zip(row[1:], calc), start=1):
        add(f"Table 4, {p}, {T4[0][j]}", cell, cell.replace("**", ""), dPX, v)
    # the same row as instrument_extra.py prints it
    if p in ie_t4:
        _, a_, u_, vr_, mt_, kr_, rd_ = ie_t4[p]
        for j, v in ((1, a_), (4, vr_), (5, u_), (6, mt_), (9, kr_), (12, rd_)):
            add(f"Table 4, {p}, {T4[0][j]} (as printed by instrument_extra.py)", row[j], row[j].replace("**", ""), sIE, v)
add("Table 4 caption", "and the next two lie within four months of it", "within four months", dPX,
    (f"{age('/es-us/local/') - age('/deals/')} and {age('/es-us/local/') - age('/stores/')} months", max(age("/es-us/local/") - age(p) for p in ("/deals/", "/stores/")) <= 4))
for v, src_, got in (("29,000", dSR, sr("ranks 1 to 100 (all locations)")), ("58,586", dSR, sr("ranks 1 to 100 (US database)")),
                     ("80", dSR, sr("referring domains to the subfolder")), ("11.4x", "arith:913 / 80", 913 / 80)):
    add("Table 4 caption", "(29,000 and 58,586 keywords; 80 Semrush domains, 11.4x)", v, src_, got)
add("§5.5 Figure 5 caption", "(a) The Semrush over Ahrefs ratio", "12 prefixes", dPX, (str(len(AH)), len(AH) == 12))
P55 = "§5.5 para 'no detectable relationship'"
add(P55, "and the unmatched visits ratio is −0.11 over twelve prefixes", "−0.11", sA, an_rho)
add(P55, "with a Fisher 95% interval of −0.64 to +0.49", "−0.64", sA, g(A, r"Fisher 95% CI \[([+-][\d.]+),"))
add(P55, "with a Fisher 95% interval of −0.64 to +0.49", "+0.49", sA, g(A, r"Fisher 95% CI \[[+-][\d.]+, ([+-][\d.]+)\]"))
add(P55, "and a permutation p of 0.73", "0.73", sA, g(A, r"permutation p = ([\d.]+)"))
add(P55, "territory-matched it is −0.28", "−0.28", sA, g(A, r"rho\(age, ratio\) = ([+-][\d.]+)"))
add(P55, "excluding the area-code section it is +0.15", "+0.15", sA, g(A, r"excluding the area-code section: rho = ([+-][\d.]+)"))
add(P55, "Twelve prefixes give about 38% power", "38%", sIE, g(IE, r"\(Fisher approximation\): ([\d.]+)%"))
add(P55, "(37.8% by the Fisher approximation)", "37.8%", sIE, g(IE, r"\(Fisher approximation\): ([\d.]+)%"))
add(P55, "the seven sections aged between seven and eleven years", "7", sIE, g(IE, r"seven to eleven years: (\d+)"))
add(P55, "sit anywhere from 0.25x to 6.57x unmatched", "0.25x", sIE, g(IE, r"unmatched ratio ([\d.]+)x to [\d.]+x; matched"))
add(P55, "sit anywhere from 0.25x to 6.57x unmatched", "6.57x", sIE, g(IE, r"unmatched ratio [\d.]+x to ([\d.]+)x; matched"))
add(P55, "(0.46x to 6.61x matched)", "0.46x", sIE, g(IE, r"; matched ([\d.]+)x to"))
add(P55, "(0.46x to 6.61x matched)", "6.61x", sIE, g(IE, r"; matched [\d.]+x to ([\d.]+)x"))
add(P55, "from 27.1x to 7.5x over three months", "27.1x", "arith:Table 2 values", ratio_unm["August"])
add(P55, "from 27.1x to 7.5x over three months", "7.5x", "arith:Table 2 values", ratio_unm["October"])
add(P55, "Only one prefix in the cross-section is under twenty-one months old", "1", sIE, g(IE, r"under twenty-one months old: (\d+)"))
P55b = "§5.5 para 'prefix-specific'"
add(P55b, "one fifth of Ahrefs' (/local/bundles/, 0.20x)", "0.20x", sA, an_min)
add(P55b, "to seven times it (/local/area-codes/, 7.24x)", "7.24x", sA, an_max)
add(P55b, "a spread of 1.55 orders of magnitude", "1.55", sA, g(A, r"spread ([\d.]+) decades"))
add(P55b, "with a median of 1.01", "1.01", sA, g(A, r"median ([\d.]+), spread"))
add(P55b, "and six of twelve prefixes below one", "6", sA, g(A, r"below one: (\d+) of"))
add(P55b, "Matched for territory the spread is wider (0.20x to 8.89x)", "0.20x", sA, g(A, r"TERRITORY-MATCHED[^:]*: min ([\d.]+)x"))
add(P55b, "Matched for territory the spread is wider (0.20x to 8.89x)", "8.89x", sA, an_mmax)
add(P55b, "the median is 1.06", "1.06", sA, g(A, r"TERRITORY-MATCHED.*?median ([\d.]+)"))
add(P55b, "and four of twelve are below one", "4", sA, g(A, r"below one (\d+) of 12; rho"))
add(P55b, "two of the six sub-one prefixes cross one", "2", sA, int(g(A, r"below one: (\d+) of")) - int(g(A, r"below one (\d+) of 12; rho")))
for p, u_, a1, a2 in (("/product-compare/", "69.6%", "0.75x", "1.07x"), ("/device-compare/", "82.6%", "0.99x", "1.20x"), ("/es-us/local/", "42.6%", "0.25x", "0.58x")):
    add(P55b, f"{p}, {u_} US" if p != "/es-us/local/" else "/es-us/local/, at 42.6% US, moves from 0.25x to 0.58x", u_, sIE, ie_t4[p][2])
    add(P55b, f"from {a1} to {a2}", a1, sIE, ie_t4[p][3])
    add(P55b, f"from {a1} to {a2}", a2, sIE, ie_t4[p][4])
add(P55b, "has a geometric mean of 1.13", "1.13", sIE, g(IE, r"geometric mean of the ratio ([\d.]+)x"))
add(P55b, "(bootstrap 95% interval 0.62 to 2.12)", "0.62", sIE, g(IE, r"geometric mean of the ratio [\d.]+x \[([\d.]+)x"))
add(P55b, "(bootstrap 95% interval 0.62 to 2.12)", "2.12", sIE, g(IE, r"geometric mean of the ratio [\d.]+x \[[\d.]+x, ([\d.]+)x\]"))
add(P55b, "a geometric standard deviation of 3.1 (1.9 to 4.1)", "3.1", sIE, g(IE, r"geometric SD ([\d.]+) \["))
add(P55b, "a geometric standard deviation of 3.1 (1.9 to 4.1)", "1.9", sIE, g(IE, r"geometric SD [\d.]+ \[([\d.]+),"))
add(P55b, "a geometric standard deviation of 3.1 (1.9 to 4.1)", "4.1", sIE, g(IE, r"geometric SD [\d.]+ \[[\d.]+, ([\d.]+)\]"))
add(P55b, "a normal range on the log scale of about 0.12x to 10.6x", "0.12x", sIE, g(IE, r"not a prediction\) ([\d.]+)x to"))
add(P55b, "a normal range on the log scale of about 0.12x to 10.6x", "10.6x", sIE, g(IE, r"not a prediction\) [\d.]+x to ([\d.]+)x"))
P55c = "§5.5 para 'ordering'"
add(P55c, "visit estimates is +0.94 (bootstrap 95% interval over prefixes +0.70 to +1.00", "+0.94", sIE, g(IE, r"Spearman \(ordering\) ([+-][\d.]+)"))
add(P55c, "visit estimates is +0.94 (bootstrap 95% interval over prefixes +0.70 to +1.00", "+0.70", sIE, g(IE, r"Spearman \(ordering\) [+-][\d.]+ \[([+-][\d.]+),"))
add(P55c, "visit estimates is +0.94 (bootstrap 95% interval over prefixes +0.70 to +1.00", "+1.00", sIE, g(IE, r"Spearman \(ordering\) [+-][\d.]+ \[[+-][\d.]+, ([+-][\d.]+)\]"))
add(P55c, "p < 0.001; Kendall's tau +0.82", "p < 0.001", sIE, (g(IE, r"Spearman \+0\.937 \(p=([\d.e-]+)\)"), float(g(IE, r"Spearman \+0\.937 \(p=([\d.e-]+)\)")) < 0.001))
add(P55c, "p < 0.001; Kendall's tau +0.82", "+0.82", sIE, g(IE, r"Kendall ([+-][\d.]+) \[[+-]"))
add(P55c, "interval +0.57 to +1.00; 60 of 66 pairs concordant", "+0.57", sIE, g(IE, r"Kendall [+-][\d.]+ \[([+-][\d.]+),"))
add(P55c, "interval +0.57 to +1.00; 60 of 66 pairs concordant", "+1.00", sIE, g(IE, r"Kendall [+-][\d.]+ \[[+-][\d.]+, ([+-][\d.]+)\]"))
add(P55c, "interval +0.57 to +1.00; 60 of 66 pairs concordant", "60 of 66", sA, (f"{an_conc} of {an_pairs}", (an_conc, an_pairs) == ("60", "66")))
add(P55c, "The vendors agree on which section is larger in 60 of 66 pairs", "60 of 66", sA, (f"{an_conc} of {an_pairs}", (an_conc, an_pairs) == ("60", "66")))
add(P55c, "differ by more than a factor of three, all 51 are ordered alike", "51", sIE, int(ie_310) + int(ie_o10), "19 of 19 (3x to 10x) + 32 of 32 (over 10x)")
add(P55c, "differ by more than a factor of three, all 51 are ordered alike", "all", sIE, (f"{int(ie_310a) + int(ie_o10a)} of {int(ie_310) + int(ie_o10)}", ie_310a == ie_310 and ie_o10a == ie_o10))
add(P55c, "of the 15 pairs within a factor of three, 9 are", "15", sIE, ie_w3n)
add(P55c, "of the 15 pairs within a factor of three, 9 are", "9", sIE, ie_w3)
P55d = "§5.5 para 'keyword universes'"
add(P55d, "by between 2.0x and 20.9x", "2.0x", sA, g(A, r"keyword ratio Semrush/Ahrefs: min ([\d.]+)x"))
add(P55d, "by between 2.0x and 20.9x", "20.9x", sA, g(A, r"keyword ratio Semrush/Ahrefs: min [\d.]+x, max ([\d.]+)x"))
add(P55d, "Semrush reports more ranking keywords than Ahrefs on every prefix", "every prefix", sA, ("all above one" , "all above one" in A))
add(P55d, "the visits ratio is +0.17 over all twelve", "+0.17", sA, g(A, r"rho\(keyword ratio, visits ratio\) = ([+-][\d.]+)"))
add(P55d, "and +0.52 with the area-code section excluded", "+0.52", sA, g(A, r"excluding area-codes ([+-][\d.]+)"))
add(P55d, "/local/bundles/ has the second-largest keyword ratio (16.1x)", "16.1x", sIE, g(IE, r"largest two: /stores/ [\d.]+x, /local/bundles/ ([\d.]+)x"))
add(P55d, "/local/bundles/ has the second-largest keyword ratio (16.1x)", "second-largest", sIE, ("second", "/local/bundles/" in g(IE, r"keyword ratio, largest two: \S+ [\d.]+x, (\S+)")))
add(P55d, "and the smallest visits ratio (0.20x)", "0.20x", sA, g(A, r"min ([\d.]+)x \((/local/bundles/)\)"))
add(P55d, "(two-sided p = 0.60 over all twelve", "0.60", sIE, g(IE, r"all twelve prefixes \(n=12\): Spearman [+-][\d.]+; two-sided p ([\d.]+) \(t"))
add(P55d, "and 0.10 without the area-code section", "0.10", sIE, g(IE, r"without /local/area-codes/ \(n=11\): Spearman [+-][\d.]+; two-sided p ([\d.]+) \(t"),
    "t approximation; the permutation p printed beside it is 0.11")
P55e = "§5.5 para 'studied section'"
add(P55e, "It has the highest visits ratio (7.24x unmatched, 8.89x matched", "7.24x", sA, an_max)
add(P55e, "It has the highest visits ratio (7.24x unmatched, 8.89x matched", "8.89x", sA, an_mmax)
add(P55e, "/stores/ is next at 6.57x", "6.57x", sA, g(A, r"second ([\d.]+)x \(/stores/\)"))
add(P55e, "and the highest referring-domain ratio (11.3x)", "11.3x", sIE, g(IE, r"largest two: /local/area-codes/ ([\d.]+)x"))
add(P55e, "Semrush's AI-visibility panel reported 158.3K mentions and 29.5K cited pages", "158.3K", dSR, sr("mentions in the AI-visibility panel (identical"), exact=True)
add(P55e, "Semrush's AI-visibility panel reported 158.3K mentions and 29.5K cited pages", "29.5K", dSR, sr("cited pages in the AI-visibility panel (identical"), exact=True)
add(P55e, "(Section 5.3 quotes the 10 October read of 158,100 and 29,600)", "158,100", dSR, sr("mentions in the AI-visibility panel", "2026-10-10"))
add(P55e, "(Section 5.3 quotes the 10 October read of 158,100 and 29,600)", "29,600", dSR, sr("cited pages in the AI-visibility panel", "2026-10-10"))

# ---------------------------------------------------------------- Section 5.6
add("§5.6", "At the August ratio of 27.1x", "27.1x", "arith:Table 2 values", ratio_unm["August"])
add("§5.6", "within a factor of 5.2, the square root of 27.1", "5.2", "arith:sqrt of the August ratio", math.sqrt(ratio_unm["August"]))
add("§5.6", "the larger of the two errors is at least 13 times the smaller reading", "13", "arith:(876,153 - 32,281) / 2 / 32,281", (T2V["August"]["us"] - T2V["August"]["a"]) / 2 / T2V["August"]["a"], tol=0.5)
for v, m in (("27.1", "August"), ("10.2", "September"), ("7.5", "October")):
    add("§5.6", "The ratio falls 27.1 → 10.2 → 7.5 over three months", v, "arith:Table 2 values", ratio_unm[m])
dec = re.search(r"visits ([\d.]+)x = keywords ([\d.]+)x x per-keyword ([\d.]+)x; keyword share of log ratio (\d+)%", IE).groups()
dec2 = re.findall(r"visits ([\d.]+)x = keywords ([\d.]+)x x per-keyword ([\d.]+)x; keyword share of log ratio (\d+)%", IE)[1]
for v, o in zip(("7.47x", "2.02x", "3.70x"), dec[:3]):
    add("§5.6", "7.47x = 2.02x (keyword universe) × 3.70x (estimated visits per ranking keyword)", v, sIE, o)
add("§5.6", "accounts for about 35% of the divergence in log terms", "35%", sIE, dec[3])
for v, o in zip(("8.62x", "3.19x", "2.70x"), dec2[:3]):
    add("§5.6", "it is 8.62x = 3.19x (keyword universe) × 2.70x (per keyword)", v, sIE, o)
add("§5.6", "and the keyword universe accounts for about 54%", "54%", sIE, dec2[3])
add("§5.6", "Matching worldwide to worldwide gives 8.62x for October", "8.62x", "arith:Table 2 values", ratio_ww["October"])
add("§5.6", "and 26.7x to 29.9x in the first two months", "26.7x", "arith:Table 2 values", ratio_ww["July"])
add("§5.6", "and 26.7x to 29.9x in the first two months", "29.9x", "arith:Table 2 values", ratio_ww["August"])
add("§5.6", "deflating the Ahrefs figure by the 18.5% non-US share", "18.5%", dSR, sr("share of Ahrefs-estimated visits from outside the US"))
add("§5.6", "gives **9.17x** for October", "9.17x", "arith:Table 2 values x 81.5%", ratio_uu["October"])
add("§5.6", "for October against the 7.5x unmatched", "7.5x", "arith:Table 2 values", ratio_unm["October"])
for v, m in (("31.8x", "July"), ("33.3x", "August"), ("12.5x", "September")):
    add("§5.6", "gives 31.8x, 33.3x and 12.5x (Table 2)", v, "arith:Table 2 values x 81.5%", ratio_uu[m])
add("§5.6", "spans 0.20x to 7.24x (0.20x to 8.89x territory-matched)", "0.20x", sA, an_min)
add("§5.6", "spans 0.20x to 7.24x (0.20x to 8.89x territory-matched)", "7.24x", sA, an_max)
add("§5.6", "spans 0.20x to 7.24x (0.20x to 8.89x territory-matched)", "8.89x", sA, an_mmax)
add("§5.6", "which of two sections is larger in 60 of 66 pairs", "60 of 66", sA, (f"{an_conc} of {an_pairs}", (an_conc, an_pairs) == ("60", "66")))
add("§5.6", "within a factor of three (9 of 15 pairs)", "9 of 15", sIE, (f"{ie_w3} of {ie_w3n}", (ie_w3, ie_w3n) == ("9", "15")))
opp = re.findall(r"ordered oppositely: .*?\(([\d.]+)x\); Semrush .*?\(([\d.]+)x\); three or more times apart", IE)
add("§5.6", "two pairs six to seven times apart were ordered the other way on the second", "two pairs, 6x to 7x apart", sIE,
    (f"{len(opp)} pairs: " + ", ".join(f"{max(map(float, x)):.1f}x" for x in opp), len(opp) == 2 and all(6 <= max(map(float, x)) < 8 for x in opp)))
add("§5.6", "can differ by a factor of five below to nearly nine above", "five below", sA, (f"1/{an_min} = {1 / float(an_min):.1f}", round(1 / float(an_min)) == 5))
add("§5.6", "can differ by a factor of five below to nearly nine above", "nearly nine above", sA, (an_mmax, 8.5 <= float(an_mmax) < 9))
add("§5.6", "also differed, by a factor of 2.7 in one month", "2.7", sIE, ie_g[1])
add("§5.6 limits", "from a factor of five below to nearly nine above, that no relationship", "five below to nearly nine above", sA, (f"{an_min}x to {an_mmax}x", round(1 / float(an_min)) == 5 and 8.5 <= float(an_mmax) < 9))
add("§5.6 limits", "only one of them under twenty-one months old", "1", sIE, g(IE, r"under twenty-one months old: (\d+)"))

# ---------------------------------------------------------------- Section 6
P6 = "§6 para 1"
add(P6, "It holds 47,485 Google reviews of 379 retail locations", "47,485", xSUP, g(SUP, r"review rows (\d+)"))
add(P6, "It holds 47,485 Google reviews of 379 retail locations", "379", xSUP, g(SUP, r"locations in the export (\d+)"))
add(P6, "of which 37,193 carry text, at 378 of the locations", "37,193", xSUP, g(SUP, r"with text (\d+);"))
add(P6, "of which 37,193 carry text, at 378 of the locations", "378", xSUP, g(SUP, r"with at least one text review (\d+)"))
add(P6, "between 1 and 201 reviews per location (median 145)", "1", xSUP, g(SUP, r"reviews per location min (\d+)"))
add(P6, "between 1 and 201 reviews per location (median 145)", "201", xSUP, g(SUP, r"max (\d+); reviews with an absolute"))
add(P6, "between 1 and 201 reviews per location (median 145)", "145", xSUP, g(SUP, r"median (\d+), max"))
add(P6, "at 26 locations, they name five different carriers", "26", xSUP, g(SUP, r"name a carrier (\d+)"))
add(P6, "at 26 locations, they name five different carriers", "5", xSUP, g(SUP, r"naming (\d+) different carriers"))
add(P6, "a 42,994-node telecom taxonomy", "42,994", xSUP, g(SUP, r"taxonomy nodes (\d+)"))
add(P6, "from 1,898,584 keywords", "1,898,584", xSUP, g(SUP, r"built from (\d+)"))
add(P6, "Of the 37,193 reviews, 20,663 (55.6%) linked", "37,193", xAR, g(AR, r"reviews with text: (\d+)"))
add(P6, "Of the 37,193 reviews, 20,663 (55.6%) linked", "20,663", xAR, g(AR, r"at least one label: (\d+)"))
add(P6, "Of the 37,193 reviews, 20,663 (55.6%) linked", "55.6%", xAR, g(AR, r"at least one label: \d+ \(([\d.]+)%\)"))
add(P6, "linked to at least one of 27,817 linkable labels", "27,817", sM2, g(M2, r"linkable labels: (\d+);"))
add(P6, "at 2.25 labels per linked review", "2.25", xAR, g(AR, r"labels per linked review ([\d.]+)"))
add(P6, "and 1,008 labels were mentioned at least once", "1,008", sM2, g(M2, r"mentioned: (\d+)"))
P6b = "§6 para 2"
add(P6b, "At the level of the taxonomy's 17 top-level branches", "17", sM2, g(M2, r"over (\d+) branches"))
add(P6b, "is then +0.75 (bootstrap 95% interval over branches +0.44 to +0.90; p < 0.001, 17 branches", "+0.75", sM2, g(M2, r"split mentions: rho=([+-][\d.]+)"))
add(P6b, "is then +0.75 (bootstrap 95% interval over branches +0.44 to +0.90; p < 0.001, 17 branches", "+0.44", sM2, g(M2, r"split attribution: [+-][\d.]+ \[95% ([+-][\d.]+),"))
add(P6b, "is then +0.75 (bootstrap 95% interval over branches +0.44 to +0.90; p < 0.001, 17 branches", "+0.90", sM2, g(M2, r"split attribution: [+-][\d.]+ \[95% [+-][\d.]+, ([+-][\d.]+)\]"))
add(P6b, "is then +0.75 (bootstrap 95% interval over branches +0.44 to +0.90; p < 0.001, 17 branches", "p < 0.001", sM2, (g(M2, r"split mentions: rho=[+-][\d.]+ p=([\d.e-]+)"), float(g(M2, r"split mentions: rho=[+-][\d.]+ p=([\d.e-]+)")) < 0.001))
add(P6b, "and +0.47 (+0.01 to +0.78; p = 0.06)", "+0.47", sM2, g(M2, r"modal attribution: rho=([+-][\d.]+)"))
add(P6b, "and +0.47 (+0.01 to +0.78; p = 0.06)", "+0.01", sM2, g(M2, r"modal attribution: [+-][\d.]+ \[95% ([+-][\d.]+),"))
add(P6b, "and +0.47 (+0.01 to +0.78; p = 0.06)", "+0.78", sM2, g(M2, r"modal attribution: [+-][\d.]+ \[95% [+-][\d.]+, ([+-][\d.]+)\]"))
add(P6b, "and +0.47 (+0.01 to +0.78; p = 0.06)", "0.06", sM2, g(M2, r"modal attribution: rho=[+-][\d.]+ p=([\d.]+)"))
add(P6b, "An earlier computation gave +0.78", "+0.78", xAR, g(AR, r"branch-level Spearman: rho=([+-][\d.]+)"))
for lab, rv, vv in (("Mobile & Wireless Carriers", "66.8%", "14.9%"), ("Devices & Hardware", "11.0%", "32.7%"), ("Internet & Broadband (ISP)", "4.0%", "18.1%")):
    m = re.search(re.escape(lab) + r"\s+([\d.]+)%\s+([\d.]+)%", M2)
    q = {"Mobile & Wireless Carriers": "carriers draw 66.8% of review mentions and 14.9% of search volume",
         "Devices & Hardware": "devices 11.0% and 32.7%", "Internet & Broadband (ISP)": "broadband 4.0% and 18.1%"}[lab]
    add(P6b, q, rv, sM2, m.group(1))
    add(P6b, q, vv, sM2, m.group(2))
add(P6b, "Across the 1,008 labels that at least one review mentions", "1,008", sM2, g(M2, r"mentioned: (\d+)"))
add(P6b, "and monthly volume is +0.19 (bootstrap 95% interval over labels +0.12 to +0.25", "+0.19", sMP, mp_rho_m,
    "prints +0.185; the full value 0.184869 is +0.18 to two decimals (double rounding)")
add(P6b, "and monthly volume is +0.19 (bootstrap 95% interval over labels +0.12 to +0.25", "+0.12", sMP, mp_int_m[0])
add(P6b, "and monthly volume is +0.19 (bootstrap 95% interval over labels +0.12 to +0.25", "+0.25", sMP, mp_int_m[1], "prints +0.245; full value 0.245035")
add(P6b, "Kendall's tau +0.13)", "+0.13", xAR, g(AR, r"Kendall tau=([+-][\d.]+)"))
add(P6b, "counting the 26,809 linkable labels that no review mentions as zero", "26,809", sM2, int(g(M2, r"linkable labels: (\d+);")) - int(g(M2, r"mentioned: (\d+)")))
add(P6b, "it is +0.27 (+0.26 to +0.29)", "+0.27", sM2, g(M2, r"unmentioned = 0\): ([+-][\d.]+)"))
add(P6b, "it is +0.27 (+0.26 to +0.29)", "+0.26", sMP, mp_int_a[0])
add(P6b, "it is +0.27 (+0.26 to +0.29)", "+0.29", sMP, mp_int_a[1], "prints +0.285; the full value 0.284982 is +0.28 to two decimals (double rounding)")
add(P6b, "It is +0.28 among the 213 labels with at least twenty mentions", "+0.28", xAR, g(AR, r"labels with >=20 mentions \(\d+\): rho=([+-][\d.]+)"))
add(P6b, "It is +0.28 among the 213 labels with at least twenty mentions", "213", xAR, g(AR, r"labels with >=20 mentions \((\d+)\)"))
add(P6b, "and +0.16 among the 106 labels mentioned at least twenty times", "+0.16", xAR, g(AR, r"rho\(neg mentions, volume\)=([+-][\d.]+)"))
add(P6b, "and +0.16 among the 106 labels mentioned at least twenty times", "106", xAR, g(AR, r"1-2 star reviews, (\d+)\)"))
add(P6b, "the p-values below 0.001 the scripts print", "below 0.001", sM2, (", ".join(re.findall(r"\(p=([\d.e-]+)\)", M2)[:2]), all(float(x) < 0.001 for x in re.findall(r"\(p=([\d.e-]+)\)", M2)[:2])))
add(P6b, "(`supplement_r10.py`, section 12)", "section 12", xSUP, ("== 12. Bootstraps over reviews", "== 12. Bootstraps over reviews" in SUP))
add(P6b, "Of the 1,008 labels, 367 (36.4%) carry under 1,000 monthly searches", "367", xAR, g(AR, r"<1,000 monthly volume: (\d+)"))
add(P6b, "Of the 1,008 labels, 367 (36.4%) carry under 1,000 monthly searches", "36.4%", xAR, g(AR, r"<1,000 monthly volume: \d+ \(([\d.]+)%\)"))
add(P6b, "and 106 (10.5%) carry none", "106", xAR, g(AR, r"ZERO monthly volume: (\d+)"))
add(P6b, "and 106 (10.5%) carry none", "10.5%", xAR, g(AR, r"ZERO monthly volume: \d+ \(([\d.]+)%\)"))
add(P6b, "the two label-level correlations are +0.16 and +0.26", "+0.16", sM2, g(M2, r"mentioned labels ([+-][\d.]+) \(p=2"))
add(P6b, "the two label-level correlations are +0.16 and +0.26", "+0.26", sM2, g(M2, r"all linkable labels ([+-][\d.]+) \(p=0\)\n\n== 10"))
P6c = "§6 para 'How good the links are'"
add(P6c, "judged 200 links drawn uniformly from the 46,517", "200", sLC, g(LC, r"== A\. Review-to-label links \((\d+) sampled"))
add(P6c, "judged 200 links drawn uniformly from the 46,517", "46,517", sLC, g(LC, r"sampled uniformly from ([\d,]+) links"), "r2_link_check.py reads it from r2_link_sample_output.txt (shipped; r2_link_sample.py needs the withheld export)")
prec = [float(x) for x in re.findall(r"precision \d+/\d+ = ([\d.]+)%", g(LC, r"== A\.(.*?)items the two"))]
add(P6c, "65% to 67% are correct", "65%", sLC, min(prec))
add(P6c, "65% to 67% are correct", "67%", sLC, max(prec))
wl = [float(x) for x in re.findall(r"\[(?:Wilson 95% )?([\d.]+)%, ([\d.]+)%\]", g(LC, r"== A\.(.*?)items the two")) for x in x]
add(P6c, "(Wilson 95% intervals about 58% to 73%)", "58%", sLC, min(wl))
add(P6c, "(Wilson 95% intervals about 58% to 73%)", "73%", sLC, max(wl))
add(P6c, "the two agree on 95.5% of the items (Cohen's kappa 0.90)", "95.5%", sLC, g(LC, r"agreement: ([\d.]+)% of 200"))
add(P6c, "the two agree on 95.5% of the items (Cohen's kappa 0.90)", "0.90", sLC, g(LC, r"of 200 items; Cohen's kappa ([\d.]+)"))
sw = [float(x) for x in re.findall(r"single-word labels: \d+/\d+ = ([\d.]+)%", LC)]
mw = [float(x) for x in re.findall(r"multi-word labels: \d+/\d+ = ([\d.]+)%", LC)]
add(P6c, "which are right about half the time", "about half", sLC, (" and ".join(f"{x}%" for x in sw), all(45 <= x <= 55 for x in sw)))
add(P6c, "while multi-word labels are 95% to 96% right", "95%", sLC, min(mw))
add(P6c, "while multi-word labels are 95% to 96% right", "96%", sLC, max(mw))
add(P6c, "the branch-level correlation is +0.91 (bootstrap 95% interval +0.74 to +0.98)", "+0.91", sM2, g(M2, r"split ([+-][\d.]+) \[95%"))
add(P6c, "the branch-level correlation is +0.91 (bootstrap 95% interval +0.74 to +0.98)", "+0.74", sMP, mp_mw[1],
    "prints +0.735; the full value is 0.735 to machine precision, so +0.74 is the conventional rounding (Python's float formatting gives 0.73)", tol=0.005 + 1e-6)
add(P6c, "the branch-level correlation is +0.91 (bootstrap 95% interval +0.74 to +0.98)", "+0.98", sM2, g(M2, r"split [+-][\d.]+ \[95% [+-][\d.]+, ([+-][\d.]+)\]"))
add(P6c, "and +0.65 with modal attribution", "+0.65", sM2, g(M2, r"modal ([+-][\d.]+) \(p=0\.0048\)"))
add(P6c, "the label-level correlation over mentioned labels is +0.24 (+0.16 to +0.33)", "+0.24", sM2, g(M2, r"mentioned labels ([+-][\d.]+) \[95%"))
add(P6c, "the label-level correlation over mentioned labels is +0.24 (+0.16 to +0.33)", "+0.16", sM2, g(M2, r"mentioned labels [+-][\d.]+ \[95% ([+-][\d.]+),"))
add(P6c, "the label-level correlation over mentioned labels is +0.24 (+0.16 to +0.33)", "+0.33", sM2, g(M2, r"mentioned labels [+-][\d.]+ \[95% [+-][\d.]+, ([+-][\d.]+)\]"))
add(P6c, "carriers still draw 56% of review mentions against 15% of search volume", "56%", sM2, g(M2, r"Mobile & Wireless Carriers ([\d.]+)% of mentions"))
add(P6c, "carriers still draw 56% of review mentions against 15% of search volume", "15%", sM2, g(M2, r"Mobile & Wireless Carriers [\d.]+% of mentions, ([\d.]+)% of volume"))
P6d = "§6 para 'waiting'"
add(P6d, "Of 6,620 one- and two-star reviews, 924 (14.0%", "6,620", xAR, g(AR, r"1-2 star reviews: (\d+)"))
add(P6d, "Of 6,620 one- and two-star reviews, 924 (14.0%", "924", xAR, g(AR, r"mentioning waiting: (\d+)"))
add(P6d, "Of 6,620 one- and two-star reviews, 924 (14.0%", "14.0%", "arith:924 / 6,620", 100 * 924 / 6620)
lo_, hi_ = wilson(924, 6620)
add(P6d, "Wilson 95% interval 13.1% to 14.8%", "13.1%", "arith:Wilson on 924 / 6,620", 100 * lo_)
add(P6d, "Wilson 95% interval 13.1% to 14.8%", "14.8%", "arith:Wilson on 924 / 6,620", 100 * hi_)
add(P6d, "against 1.9% (1.8% to 2.1%) of five-star reviews", "1.9%", xAR, g(AR, r"in 5-star reviews: ([\d.]+)%"))
add(P6d, "against 1.9% (1.8% to 2.1%) of five-star reviews", "1.8%", xSUP, g(SUP, r"five-star \d+/\d+ = [\d.]+% \[([\d.]+)%"), "Wilson on 564 / 29,225 from the same output agrees")
add(P6d, "against 1.9% (1.8% to 2.1%) of five-star reviews", "2.1%", xSUP, g(SUP, r"five-star \d+/\d+ = [\d.]+% \[[\d.]+%, ([\d.]+)%\]"))
add(P6d, "The same annotators judged 100 of the 924 matches", "100", sLC, g(LC, r"== B\. Waiting-pattern matches \((\d+) sampled"))
add(P6d, "The same annotators judged 100 of the 924 matches", "924", sLC, g(LC, r"from the (\d+) one- and two-star matches"), "read from r2_link_sample_output.txt (shipped)")
pb = [float(x) for x in re.findall(r"precision \d+/\d+ = ([\d.]+)%", g(LC, r"== B\.(.*?)agreement"))]
add(P6d, "83% to 85% are complaints about waiting (Cohen's kappa 0.93)", "83%", sLC, min(pb))
add(P6d, "83% to 85% are complaints about waiting (Cohen's kappa 0.93)", "85%", sLC, max(pb))
add(P6d, "83% to 85% are complaints about waiting (Cohen's kappa 0.93)", "0.93", sLC, g(LC, r"of 100 items; Cohen's kappa ([\d.]+)"))
instore = [float(x) for x in re.findall(r"in store \d+/\d+ = ([\d.]+)%", LC)]
add(P6d, "about nine in ten of those concern waiting in the store", "about 90%", sLC, (" and ".join(f"{x}%" for x in instore), all(85 <= x <= 95 for x in instore)))
impl = [float(x) for x in re.findall(r"= ([\d.]+)%\n", g(LC, r"(implied share.*?)== C"))]
add(P6d, "so roughly 12% of one- and two-star reviews complain about a wait", "12%", sLC, (" and ".join(f"{x}%" for x in impl), all(round(x) == 12 for x in impl)))
add(P6d, "The whole taxonomy, built from 1.9 million keywords", "1.9 million", xSUP, (g(SUP, r"built from (\d+)"), round(int(g(SUP, r"built from (\d+)")) / 1e6, 1) == 1.9))
add(P6d, "holds 11 labels containing \"wait\"", "11", xSUP, g(SUP, r"distinct such labels: (\d+)"))
add(P6d, "with 622 searches a month between them", "622", xSUP, g(SUP, r"their monthly volume: (\d+)"))
add(P6d, "the one that reviews mention carries 12", "1", xAR, g(AR, r"contain 'wait' .*?: (\d+) \|"))
add(P6d, "the one that reviews mention carries 12", "12", xAR, g(AR, r"total monthly volume on them: (\d+)"))
add(P6d, "Eight labels name a remedy, appointments, queues or callbacks", "8", xSUP, g(SUP, r"appointments, queues or callbacks: (\d+) labels"))
add(P6d, "with 13,170 searches a month between them", "13,170", xSUP, g(SUP, r"callbacks: \d+ labels, (\d+) searches"))
add(P6d, "most of it for appointment reminders", "most", xSUP, (f"{g(SUP, r'Appointment Reminders: (\d+)')} of 13170", int(g(SUP, r"Appointment Reminders: (\d+)")) > 13170 / 2))
add(P6d, "the label for scheduling a store appointment carries none", "0", xSUP, g(SUP, r"Scheduling a Store Appointment for Tech Help: (\d+)"))
add(P6d, "and no label concerns check-in", "0", xSUP, g(SUP, r"naming check-in: (\d+)"))
add("§6 Figure 6 caption", "37,193 Google reviews of 378 retail locations", "37,193", xAR, g(AR, r"reviews with text: (\d+)"))
add("§6 Figure 6 caption", "37,193 Google reviews of 378 retail locations", "378", xAR, g(AR, r"businesses: (\d+)"))
add("§6 Figure 6 caption", "linked to a 42,994-node taxonomy carrying", "42,994", xSUP, g(SUP, r"taxonomy nodes: (\d+)"))
add("§6 Figure 6 caption", "Each marker is one of the 1,008 taxonomy labels", "1,008", sM2, g(M2, r"mentioned: (\d+)"))
add("§6 Figure 6 caption", "for the nine largest of the 17 top-level branches", "17", sM2, g(M2, r"over (\d+) branches"))
add("§6 last para", "exact-match links of which about two in three are correct", "about two in three", sLC, (f"{min(prec)}% to {max(prec)}%", 60 <= min(prec) and max(prec) <= 70))

# ---------------------------------------------------------------- Section 7
P7a = "§7.1"
add(P7a, "made on 12 October between 22:21 and 22:26", "22:21 to 22:26", xPI, g(PI, r"\(12 Oct ([\d:]+-[\d:]+)\)").replace("-", " to "), exact=True)
pil = dict(re.findall(r"  (AI Overviews \(search queries\)|AI Overviews \(prompts\)|AI Mode \(search queries\)|AI Mode \(prompts\)|ChatGPT|Perplexity|Gemini|Copilot)\s+YouTube non-brand rank (\d+)", PI))
pir = dict(re.findall(r"  (AI Overviews \(search queries\)|AI Overviews \(prompts\)|AI Mode \(search queries\)|AI Mode \(prompts\)|ChatGPT|Perplexity|Gemini|Copilot)\s+YouTube non-brand rank \d+; Reddit (\d+)", PI))
add(P7a, "youtube.com was the most-cited non-brand domain on all four Google views", "1 on all four", xPI, ("ranks " + ", ".join(pil[k] for k in list(pil)[:4]), all(pil[k] == "1" for k in list(pil)[:4])))
for k, v in (("ChatGPT", "28"), ("Perplexity", "4"), ("Gemini", "5"), ("Copilot", "9")):
    add(P7a, "ranked 28th on ChatGPT, 4th on Perplexity, 5th on Gemini and 9th on Copilot", v, xPI, pil[k])
add(P7a, "reddit.com was in the top three on every surface except Copilot (240th)", "top three except Copilot", xPI, (", ".join(pir.values()), all(int(v) <= 3 for k, v in pir.items() if k != "Copilot")))
add(P7a, "reddit.com was in the top three on every surface except Copilot (240th)", "240", xPI, pir["Copilot"])
P7b = "§7.2"
add(P7b, "set aside eight exports that repeated a view or mixed two platforms", "8", "data:design file (amendment A2)", ("Eight exports", "Eight exports that repeated an earlier view or mixed two platforms" in DESIGN))
add(P7b, "the prompt-level sample was stopped after 14 of 88 exports", "14 of 88", "data:design file (amendment A3)", ("after 14 of 88 exports", "after 14 of 88 exports" in DESIGN))
add(P7b, "(holdings as of 9 October 2026): 109 companies", "109", "data:cross_sector_companies.csv", len(COMP))
add(P7b, "because Communication Services counts one issuer, Alphabet, through two share classes", "9 companies in Communication Services", "rerun:make_brand_radar_urls.py", (g(URLS, r"'xlc': (\d+)"), g(URLS, r"'xlc': (\d+)") == "9"))
add(P7b, "which reduce to 760 to 975 registrable domains", "760", sS7, g(S7, r"registrable domains per export (\d+) to"))
add(P7b, "which reduce to 760 to 975 registrable domains", "975", sS7, g(S7, r"registrable domains per export \d+ to (\d+)"))
add(P7b, "the 88 exports are analyzed", "88", sS7, g(S7, r"(\d+) cells; summed"))
add(P7b, "Summed over sectors it holds 20,389,967 answer records", "20,389,967", sS7, g(S7, r"summed over sectors ([\d,]+)"))
add(P7b, "from 18,763 (Utilities) to 7,766,466 (Consumer Discretionary)", "18,763", sS7, g(S7, r"range ([\d,]+) \(xlu\)"))
add(P7b, "from 18,763 (Utilities) to 7,766,466 (Consumer Discretionary)", "7,766,466", sS7, g(S7, r"to ([\d,]+) \(xly\)"))
add("§7.2 Figure 7 caption", "(nine companies in Communication Services)", "9", "rerun:make_brand_radar_urls.py", g(URLS, r"'xlc': (\d+)"))
P7c = "§7.3 Descriptive"
add(P7c, "In every one of the eleven sectors, the lowest of the four Google views", "11 of 11", sS7, (f"{s7_every}/11", s7_every == "11"))
add(P7c, "the median share was 21.3% on the Google views (range 8.1% to 35.8%", "21.3%", sS7, s7_g)
add(P7c, "the median share was 21.3% on the Google views (range 8.1% to 35.8%", "8.1%", sS7, g(S7, r"Google views median [\d.]+% \(range ([\d.]+)%"))
add(P7c, "the median share was 21.3% on the Google views (range 8.1% to 35.8%", "35.8%", sS7, g(S7, r"Google views median [\d.]+% \(range [\d.]+% to ([\d.]+)%"))
add(P7c, "95% bootstrap interval over sectors 17.2% to 26.7%)", "17.2%", sS7, g(S7, r"median: Google ([\d.]+)% to"))
add(P7c, "95% bootstrap interval over sectors 17.2% to 26.7%)", "26.7%", sS7, g(S7, r"median: Google [\d.]+% to ([\d.]+)%"))
add(P7c, "against 2.1% on the other four (range 0.3% to 16.7%; interval 1.7% to 2.7%)", "2.1%", sS7, s7_c)
add(P7c, "against 2.1% on the other four (range 0.3% to 16.7%; interval 1.7% to 2.7%)", "0.3%", sS7, g(S7, r"other four median [\d.]+% \(range ([\d.]+)%"))
add(P7c, "against 2.1% on the other four (range 0.3% to 16.7%; interval 1.7% to 2.7%)", "16.7%", sS7, g(S7, r"other four median [\d.]+% \(range [\d.]+% to ([\d.]+)%"))
add(P7c, "against 2.1% on the other four (range 0.3% to 16.7%; interval 1.7% to 2.7%)", "1.7%", sS7, g(S7, r"other four ([\d.]+)% to [\d.]+%\n"))
add(P7c, "against 2.1% on the other four (range 0.3% to 16.7%; interval 1.7% to 2.7%)", "2.7%", sS7, g(S7, r"other four [\d.]+% to ([\d.]+)%\n"))
for k, v in (("copilot", "0.6%"), ("chatgpt", "0.9%"), ("perplexity", "4.6%"), ("gemini", "9.2%")):
    add(P7c, "by surface 0.6% on Copilot, 0.9% on ChatGPT, 4.6% on Perplexity and 9.2% on Gemini", v, sS7, s7_surf[k])
add(P7c, "the Google median is 24.6%", "24.6%", sS7, g(S7, r"Google prompt views only: median ([\d.]+)%"))
add(P7c, "in 38 of the 44 sector-by-Google-view cells and in none of the 44 others", "38", sS7, g(S7, r"top three on Google views (\d+)/44"))
add(P7c, "in 38 of the 44 sector-by-Google-view cells and in none of the 44 others", "0", sS7, g(S7, r"on the other four (\d+)/44"))
ymed = dict(re.findall(r"  (\w+)\s+median rank\s+(\d+);", S7))
for v, ks in (("1", ("aio_searchqueries", "aio_prompts")), ("2", ("aimode_searchqueries", "aimode_prompts")), ("7", ("perplexity", "gemini")), ("151", ("chatgpt",)), ("161", ("copilot",))):
    for k in ks:
        add(P7c, "its median rank was 1 on AI Overviews, 2 on AI Mode, 7 on Perplexity and Gemini, 151 on ChatGPT and 161 on Copilot", v, sS7, ymed[k], f"surface {k}")
add(P7c, "without it, the medians are 12.7% and 1.6%", "12.7%", sS7, g(S7, r"without YouTube: Google median ([\d.]+)%"))
add(P7c, "without it, the medians are 12.7% and 1.6%", "1.6%", sS7, g(S7, r"without YouTube: Google median [\d.]+%, other four ([\d.]+)%"))
add(P7c, "the lowest Google view exceeds the highest other surface in 7 of 11 sectors", "7", sS7, g(S7, r"lowest Google view above highest other in (\d+)/11"))
P7d = "§7.3 Source types"
oth = {m.group(1): m.groups()[1:] for m in re.finditer(r"  (\w+)\s+Google ([\d.]+)%; other four ([\d.]+)%; Copilot ([\d.]+)%", S7)}
add(P7d, "the median reference share was 2.7% on the other four surfaces against 3.2% on the Google views", "2.7%", sS7, oth["reference"][1])
add(P7d, "the median reference share was 2.7% on the other four surfaces against 3.2% on the Google views", "3.2%", sS7, oth["reference"][0])
add(P7d, "and forum sites 1.1% against 5.7%", "1.1%", sS7, oth["forum"][1])
add(P7d, "and forum sites 1.1% against 5.7%", "5.7%", sS7, oth["forum"][0])
add(P7d, "the sector's own company domains (median 14.1%)", "14.1%", sS7, oth["report_brands"][1])
add(P7d, "held a median 61% of incidences on the Google views and 72% on the other four (90% on Copilot)", "61%", sS7, oth["other_web"][0])
add(P7d, "held a median 61% of incidences on the Google views and 72% on the other four (90% on Copilot)", "72%", sS7, oth["other_web"][1])
add(P7d, "held a median 61% of incidences on the Google views and 72% on the other four (90% on Copilot)", "90%", sS7, oth["other_web"][2])
types = ast.literal_eval(re.search(r"TYPES = (\{.*?\n\})", CSPY, re.S).group(1))
comm = [d for k in ("video", "forum", "social", "user_publishing") for d in sorted(types[k])]
plat = len(comm) - (("x.com" in comm) and ("twitter.com" in comm))
add(P7d, "the share going to seventeen named video and community platforms", "17", "data:cross_sector.py TYPES (released script)", plat,
    f"{len(comm)} domains; x.com and twitter.com are one platform (X)")
vs_ = {m.group(1): m.groups()[1:] for m in re.finditer(r"  (\w+)\s+surface (\d+)%  sector (\d+)%", S7)}
add(P7d, "Across the 88 cells, answer surface explains 77% of the variance", "77%", sS7, vs_["video_community"][0])
add(P7d, "(bootstrap 95% interval over sectors 70% to 91%)", "70%", sS7, g(S7, r"bootstrap video_community\s+surface \[(\d+)%"))
add(P7d, "(bootstrap 95% interval over sectors 70% to 91%)", "91%", sS7, g(S7, r"bootstrap video_community\s+surface \[\d+%, (\d+)%\]"))
add(P7d, "and sector 14% (5% to 20%)", "14%", sS7, vs_["video_community"][1])
add(P7d, "and sector 14% (5% to 20%)", "5%", sS7, g(S7, r"bootstrap video_community\s+surface \[\d+%, \d+%\]\s+sector \[(\d+)%"))
add(P7d, "and sector 14% (5% to 20%)", "20%", sS7, g(S7, r"bootstrap video_community\s+surface \[\d+%, \d+%\]\s+sector \[\d+%, (\d+)%\]"))
for k, a_, b_ in (("news", "12%", "73%"), ("government", "26%", "49%"), ("report_brands", "40%", "45%")):
    q = {"news": "for news (12% against 73%)", "government": "government (26% against 49%)", "report_brands": "the companies' own domains (40% against 45%)"}[k]
    add(P7d, q, a_, sS7, vs_[k][0])
    add(P7d, q, b_, sS7, vs_[k][1])
P7e = "§7.3 By sector"
c3 = {}
for ln in MT.splitlines():
    if ln.startswith("| ") and not ln.startswith("| Sector"):
        cells = [c.strip() for c in ln.strip("|").split("|")]
        if len(cells) == 9:
            c3[cells[0]] = cells[1:]
desc = (("Information Technology", "a search engine (Information Technology)", "google"), ("Health Care", "the Food and Drug Administration (Health Care)", "fda.gov"),
        ("Financials", "a personal-finance publisher (Financials)", "nerdwallet"), ("Consumer Discretionary", "a streaming guide (Consumer Discretionary)", "justwatch"),
        ("Communication Services", "a Disney property (Communication Services)", "go†"), ("Industrials", "a graphics-card maker (Industrials", "nvidia"),
        ("Consumer Staples", "reddit.com (Consumer Staples)", "reddit"), ("Energy", "the Securities and Exchange Commission (Energy, Utilities and Real Estate)", "sec.gov"),
        ("Utilities", "the Securities and Exchange Commission (Energy, Utilities and Real Estate)", "sec.gov"), ("Real Estate", "the Securities and Exchange Commission (Energy, Utilities and Real Estate)", "sec.gov"),
        ("Materials", "and a paint maker (Materials)", "benjaminmoore"))
for sec, q, dom in desc:
    add(P7e, q, f"{sec}: {dom}", sMT, f"{sec}: {c3[sec][4]}", "ChatGPT column of Table C3 as printed", exact=True)
jac = dict(re.findall(r"(\w+) ([\d.]+)", g(S7, r"55 sector pairs\n  ([^\n]+)")))
add(P7e, "(mean pairwise Jaccard 0.36 to 0.40 across the 55 sector pairs)", "0.36", sS7, min(float(jac[p]) for p in ("aio_searchqueries", "aio_prompts", "aimode_searchqueries", "aimode_prompts")))
add(P7e, "(mean pairwise Jaccard 0.36 to 0.40 across the 55 sector pairs)", "0.40", sS7, max(float(jac[p]) for p in ("aio_searchqueries", "aio_prompts", "aimode_searchqueries", "aimode_prompts")))
add(P7e, "(mean pairwise Jaccard 0.36 to 0.40 across the 55 sector pairs)", "55", sS7, ("55 sector pairs", "55 sector pairs" in S7))
add(P7e, "than on the other four (0.08 to 0.23)", "0.08", sS7, min(float(jac[p]) for p in ("chatgpt", "perplexity", "gemini", "copilot")))
add(P7e, "than on the other four (0.08 to 0.23)", "0.23", sS7, max(float(jac[p]) for p in ("chatgpt", "perplexity", "gemini", "copilot")))
add(P7e, "its direction reversed on search queries (22.5% against 24.2%)", "22.5%", xSE2, g(SE2, r"company properties\s+AI Overviews \(search queries\)\s+([\d.]+)% vs"))
add(P7e, "its direction reversed on search queries (22.5% against 24.2%)", "24.2%", xSE2, g(SE2, r"company properties\s+AI Overviews \(search queries\)\s+[\d.]+% vs ([\d.]+)%"))
p4s = [float(x) for x in re.findall(r"vs [\d.]+%, p ([\d.]+)", SE2)]
add(P7e, "in no check did it approach significance (p = 0.23 to 0.63)", "0.23", xSE2, min(p4s))
add(P7e, "in no check did it approach significance (p = 0.23 to 0.63)", "0.63", xSE2, max(p4s))
dom_ = {m.group(1).strip(): (m.group(2).strip(), m.group(3)) for m in re.finditer(r"  (Information Technology|Health Care|Financials|Consumer Discretionary|Communication Services|Industrials|Consumer Staples|Energy|Utilities|Real Estate|Materials)\s+(.+?)\s+([\d.]+)%\n", SE)}
for sec, name, v in (("Materials", "Sherwin-Williams", "94%"), ("Consumer Discretionary", "Amazon", "75%"), ("Consumer Staples", "Walmart", "65%"),
                     ("Information Technology", "Apple", "62%"), ("Industrials", "Uber", "55%")):
    add(P7e, f"{name} holds 94% of Materials" if name == "Sherwin-Williams" else f"{name} {v} of {sec}", f"{name} {v}", xSE, (f"{dom_[sec][0]} {dom_[sec][1]}%", dom_[sec][0] == name and same(v, dom_[sec][1], None, False)))
c4 = {}
for ln in MT.splitlines():
    if ln.startswith("| ") and ln.count("|") == 4 and not ln.startswith("| Sector"):
        cells = [c.strip() for c in ln.strip("|").split("|")]
        c4[cells[0]] = cells[1:]
for d, sec in (("go†", "Communication Services"), ("chase†", "Financials"), ("mobil†", "Energy")):
    add(P7e, "such as go.com, chase.com and mobil.com among ChatGPT's top three", d.rstrip("†") + ".com", sMT, (c4[sec][1], d in [x.strip() for x in c4[sec][1].split(",")]))
P7f = "§7.4"
p1 = ast.literal_eval(g(S7, r"P1 sectors with YouTube first, per view (\{[^}]*\})"))
add(P7f, "it held on AI Overviews (9 of 11 sectors on search queries, 8 of 11 on prompts)", "9", sS7, p1["aio_searchqueries"])
add(P7f, "it held on AI Overviews (9 of 11 sectors on search queries, 8 of 11 on prompts)", "8", sS7, p1["aio_prompts"])
add(P7f, "and not on AI Mode (2 of 11 on each)", "2", sS7, p1["aimode_searchqueries"])
add(P7f, "and not on AI Mode (2 of 11 on each)", "2", sS7, p1["aimode_prompts"])
add(P7f, "P1, that youtube.com is the most-cited non-company domain on AI Overviews and AI Mode in a majority of sectors, failed as written", "fails", sS7, ("fails", "-> fails" in g(S7, r"(P1 sectors.*?)\n")))
add(P7f, "(median 93% and 98% of its incidences on the two views)", "93%", xSE2, g(SE2, r"AI Mode \(search queries\)\s+www\.google\.com (\d+)%"))
add(P7f, "(median 93% and 98% of its incidences on the two views)", "98%", xSE2, g(SE2, r"AI Mode \(prompts\)\s+www\.google\.com (\d+)%"))
add(P7f, "it would hold (9 of 11) if google.com", "9", xSE, g(SE, r"P1 with google\.com set aside: .*? both products (\d+)"))
add(P7f, "It fails under every domain reduction tried", "fails under every reduction", xSE, (", ".join(re.findall(r"both products (\d+)/11", SE)), all(int(x) < 6 for x in re.findall(r"both products (\d+)/11", SE))))
p2 = ast.literal_eval(g(S7, r"P2 sectors with YouTube outside the top five (\{[^}]*\})"))
for k, v in (("chatgpt", "11"), ("perplexity", "6"), ("copilot", "11")):
    add(P7f, "held on all three (11, 6 and 11 of 11)", v, sS7, p2[k])
add(P7f, "failed: it held in 3 of 11", "3", sS7, g(S7, r"every surface but Copilot (\d+)/11"))
add(P7f, "ChatGPT was a failing surface in all eight sectors where it did not hold", "8 of 8", sS7, (g(S7, r"ChatGPT fails in (\d+ of the \d+) others"), g(S7, r"ChatGPT fails in (\d+ of the \d+) others") == "8 of the 8"))
add(P7f, "(Financials is in neither group)", "Financials in neither group", "data:cross_sector.py CONSUMER/NONCONSUMER", ("xlf absent", "xlf" not in re.search(r"CONSUMER = (\[.*?\])", CSPY).group(1) + re.search(r"NONCONSUMER = (\[.*?\])", CSPY).group(1)))
p4 = re.findall(r"P4 (\w+): consumer ([\d.]+)% against other ([\d.]+)%; exact one-sided p ([\d.]+)", S7)
add(P7f, "held in direction (26.9% against 24.2% on search queries", "26.9%", sS7, p4[0][1])
add(P7f, "held in direction (26.9% against 24.2% on search queries", "24.2%", sS7, p4[0][2])
add(P7f, "29.6% against 24.4% on prompts)", "29.6%", sS7, p4[1][1])
add(P7f, "29.6% against 24.4% on prompts)", "24.4%", sS7, p4[1][2])
add(P7f, "(exact one-sided permutation p = 0.27 and 0.21)", "0.27", sS7, p4[0][3])
add(P7f, "(exact one-sided permutation p = 0.27 and 0.21)", "0.21", sS7, p4[1][3])
add(P7f, "Of the four, one held, one held in direction only and two failed", "1, 1, 2", sS7, (pt_str, pt_ok))
P7g = "§7.5"
sen = {}
for m in re.finditer(r"\n(YouTube removed from numerator|'Found in' instead of 'Cited in'|largest single host instead of summed hosts|company properties counted as company domains|first 100 export rows only|first 250 export rows only|first 500 export rows only): Google median ([\d.]+)%, other four median ([\d.]+)%;.*?in (\d+)/11 sectors", SE):
    sen[m.group(1)] = m.groups()[1:]
for key, q, vals in (("'Found in' instead of 'Cited in'", "(Google median 21.5%, other four 3.3%; lowest Google view above the highest other surface in 11 of 11 sectors)", ("21.5%", "3.3%", "11")),
                     ("largest single host instead of summed hosts", "(22.0%, 2.4%, 11 of 11)", ("22.0%", "2.4%", "11")),
                     ("company properties counted as company domains", "(19.8%, 2.1%, 10 of 11)", ("19.8%", "2.1%", "10"))):
    for v, o in zip(vals, sen[key]):
        add(P7g, q, v, xSE, o)
add(P7g, "and with 64 properties of the sector's companies", "64", "data:cross_sector_company_properties.csv", len(PROPS))
csx = dict(re.findall(r"(AI Overviews \(search queries\)|AI Overviews \(prompts\)|AI Mode \(search queries\)|AI Mode \(prompts\)|Gemini) ([\d.]+% -> [\d.]+%)", g(SE, r"Communication Services, entered domains -> with Alphabet and Meta properties as company: ([^\n]+)")))
before = [float(v.split("%")[0]) for k, v in csx.items() if k != "Gemini"]
after = [float(v.split("-> ")[1].rstrip("%")) for k, v in csx.items() if k != "Gemini"]
add(P7g, "the Google views fall from 20.2% to 32.4% to 5.9% to 12.7%", "20.2%", xSE, min(before))
add(P7g, "the Google views fall from 20.2% to 32.4% to 5.9% to 12.7%", "32.4%", xSE, max(before))
add(P7g, "the Google views fall from 20.2% to 32.4% to 5.9% to 12.7%", "5.9%", xSE, min(after))
add(P7g, "the Google views fall from 20.2% to 32.4% to 5.9% to 12.7%", "12.7%", xSE, max(after))
gem_after = float(csx["Gemini"].split("-> ")[1].rstrip("%"))
add(P7g, "and Gemini's 9.2% exceeds AI Mode on search queries", "9.2%", xSE, gem_after)
add(P7g, "and Gemini's 9.2% exceeds AI Mode on search queries", "exceeds", xSE, (f"Gemini {gem_after}% > AI Mode search queries {csx['AI Mode (search queries)'].split('-> ')[1]}", gem_after > float(csx["AI Mode (search queries)"].split("-> ")[1].rstrip("%"))))
for key, gv, cv in (("first 100 export rows only", "30.6%", "3.0%"), ("first 250 export rows only", "26.3%", "2.6%"), ("first 500 export rows only", "23.3%", "2.3%")):
    add(P7g, "gives Google medians of 30.6%, 26.3% and 23.3% against 3.0%, 2.6% and 2.3%", gv, xSE, sen[key][0])
    add(P7g, "gives Google medians of 30.6%, 26.3% and 23.3% against 3.0%, 2.6% and 2.3%", cv, xSE, sen[key][1])
add(P7g, "while the ratio between the two groups stays near ten", "near ten", "arith:quoted medians", (", ".join(f"{a / b:.1f}" for a, b in ((30.6, 3.0), (26.3, 2.6), (23.3, 2.3), (21.3, 2.1))), all(9 <= a / b <= 11 for a, b in ((30.6, 3.0), (26.3, 2.6), (23.3, 2.3), (21.3, 2.1)))))
add(P7g, "Ranks 501 to 1,000 carry a median 7.6% to 13.8%", "7.6%", sS7, g(S7, r"range of medians ([\d.]+)% to"))
add(P7g, "Ranks 501 to 1,000 carry a median 7.6% to 13.8%", "13.8%", sS7, g(S7, r"range of medians [\d.]+% to ([\d.]+)%"))
P7h = "§7.6"
rtx = {m.group(1): m.groups()[1:] for m in re.finditer(r"  (\w+)\s+video and community ([\d.]+)% -> ([\d.]+)%; YouTube rank (\S+) -> (\S+); top non-company (\S+) -> (\S+)", S7)}
add(P7h, "(video and community share 31.3% to 30.1% on AI Overviews search queries", "31.3%", sS7, rtx["aio_searchqueries"][0])
add(P7h, "(video and community share 31.3% to 30.1% on AI Overviews search queries", "30.1%", sS7, rtx["aio_searchqueries"][1])
add(P7h, "YouTube's rank stayed 1 on AI Overviews", "1 -> 1 (both views)", sS7, (f"{rtx['aio_searchqueries'][2]}->{rtx['aio_searchqueries'][3]}, {rtx['aio_prompts'][2]}->{rtx['aio_prompts'][3]}", rtx["aio_searchqueries"][2:4] == ("1;", "1;") or (rtx["aio_searchqueries"][2].rstrip(";"), rtx["aio_searchqueries"][3].rstrip(";"), rtx["aio_prompts"][2].rstrip(";"), rtx["aio_prompts"][3].rstrip(";")) == ("1", "1", "1", "1")))
add(P7h, "and moved from 2 to 1 on AI Mode prompts", "2 -> 1", sS7, (f"{rtx['aimode_prompts'][2].rstrip(';')} -> {rtx['aimode_prompts'][3].rstrip(';')}", (rtx["aimode_prompts"][2].rstrip(";"), rtx["aimode_prompts"][3].rstrip(";")) == ("2", "1")))
add(P7h, "moved Perplexity from 6.2% to 5.5% and Gemini from 15.0% to 13.4%", "6.2%", sS7, rtx["perplexity"][0])
add(P7h, "moved Perplexity from 6.2% to 5.5% and Gemini from 15.0% to 13.4%", "5.5%", sS7, rtx["perplexity"][1])
add(P7h, "moved Perplexity from 6.2% to 5.5% and Gemini from 15.0% to 13.4%", "15.0%", sS7, rtx["gemini"][0])
add(P7h, "moved Perplexity from 6.2% to 5.5% and Gemini from 15.0% to 13.4%", "13.4%", sS7, rtx["gemini"][1])
add(P7h, "changed Copilot's top non-company domain from amazon.com to a flight-route site", "amazon.com -> a flight-route site", sS7, (f"{rtx['copilot'][4].rstrip(';')} -> {rtx['copilot'][5]}", rtx["copilot"][4].rstrip(";") == "amazon.com" and "flight" in rtx["copilot"][5]))
add(P7h, "without Industrials the ChatGPT median is 0.8%", "0.8%", xSE, g(SE, r"ChatGPT without Industrials \(RTX\): comm\+video median ([\d.]+)%"))
wo = dict(re.findall(r"  P2 (\w+)\s+(\d+)/10", SE2))
add(P7h, "P2 holds on ChatGPT and Copilot in 10 of 10 sectors", "10", xSE2, wo["ChatGPT"])
add(P7h, "P2 holds on ChatGPT and Copilot in 10 of 10 sectors", "10", xSE2, wo["Copilot"])
add(P7h, "and on Perplexity in 6 of 10", "6", xSE2, wo["Perplexity"])
add(P7h, "and P3 holds in 3 of 10", "3", xSE2, g(SE2, r"  P3 (\d+)/10"))
add(P7h, "hold up to 2.2% of a Financials surface's incidences", "2.2%", xSE, max(float(x) for x in re.findall(r"state\.gov\+uscis\.gov\+cbp\.gov\+dhs\.gov ([\d.]+)%", SE)))
add(P7h, "by reading each sector's 25 most-cited non-company domains", "25", "data:design file (amendment A3)", ("25 most-cited", "25 most-cited non-company domains" in DESIGN))
add(P7h, "cells range from 860 to 18,381,848 incidences", "860", sS7, g(S7, r"per cell ([\d,]+) to"))
add(P7h, "cells range from 860 to 18,381,848 incidences", "18,381,848", sS7, g(S7, r"per cell [\d,]+ to ([\d,]+)"))
add("§7.6 What Measurement 3 establishes", "about ten times the pooled median share of the other four surfaces", "about ten times", sS7, (f"{float(s7_g) / float(s7_c):.1f}", round(float(s7_g) / float(s7_c)) == 10))
add("§7.6 What Measurement 3 establishes", "and more than twice Gemini's", "more than twice", sS7, (f"{float(s7_g) / float(s7_surf['gemini']):.2f}", float(s7_g) > 2 * float(s7_surf["gemini"])))

# ---------------------------------------------------------------- Sections 8 to 10
P8 = "§8"
add(P8, "The 21–100 row is derived as the total less the three reported bands", "derived row", "arith:Table 5", (
    "; ".join(str(n_(t5("Ranking positions, all", d)) - n_(t5("Positions 1–3", d)) - n_(t5("Positions 4–10", d)) - n_(t5("Positions 11–20", d))) for d in (0, 15, 30, 45, 60, 75)),
    all(n_(t5("Ranking positions, all", d)) - n_(t5("Positions 1–3", d)) - n_(t5("Positions 4–10", d)) - n_(t5("Positions 11–20", d)) == n_(t5("Positions 21–100 (derived)", d)) for d in (0, 15, 30, 45, 60, 75))))
add(P8, "The estimated-visits peak at day 60 coincides with that day", "peak at day 60", dT5, (max(T5D[:7], key=lambda d: n_(t5("Estimated visits (Ahrefs)", d).replace("≈", ""))), max(T5D[:7], key=lambda d: n_(t5("Estimated visits (Ahrefs)", d).replace("≈", ""))) == 60))
for q, v, metric, d in (("the section held 15,830 ranking positions", "15,830", "Ranking positions, all", 37), ("1,874 of them in positions 1 to 3", "1,874", "Positions 1–3", 37),
                        ("with an estimated 51,800 monthly visits", "51,800", "Estimated visits (Ahrefs)", 37), ("and nineteen referring domains", "19", "Live referring domains", 37),
                        ("By day 77 it held 43,980 positions across 441 URLs", "43,980", "Ranking positions, all", 77), ("By day 77 it held 43,980 positions across 441 URLs", "441", "Pages holding a position", 77),
                        ("and appeared in 17,206 stored AI answers", "17,206", "AI answers citing the section", 77)):
    add(P8 + " primary checkpoint", q, v, dT5, t5(metric, d).replace("≈", ""))
add(P8 + " primary checkpoint", "ranked for 29,000 keywords in one instrument and 58,586 in the other", "29,000", dSR, sr("ranks 1 to 100 (all locations)"))
add(P8 + " primary checkpoint", "ranked for 29,000 keywords in one instrument and 58,586 in the other", "58,586", dSR, sr("ranks 1 to 100 (US database)"))
add(P8 + " primary checkpoint", "was recorded as a cited source in Google AI Overviews on 7,455 keywords", "7,455", dT3, T3V["October"]["k"])
add(P8 + " concentration", "the ten highest-traffic carry 22.8% of estimated visits", "22.8%", dSR, sr("ten highest-traffic URLs"))
add(P8 + " concentration", "and the top 50 carry 64.9%", "64.9%", dSR, sr("top 50 of the 441 URLs"))
add(P8 + " concentration", "Fifty of 441 is 11% of the pages", "11%", "arith:50 / 441", 100 * 50 / 441)
add(P8 + " concentration", "carrying about two thirds of the estimated traffic", "about two thirds", dSR, (sr("top 50 of the 441 URLs"), 60 <= num(sr("top 50 of the 441 URLs")) <= 70))
add(P8 + " demand", "Among the 58,586 US keywords", "58,586", dSR, sr("ranks 1 to 100 (US database)"))
add(P8 + " demand", "with 40 to 170 reported searches a month or none at all", "40 to 170, or none", dSR, sr("reported monthly searches of the lowest-traffic rows"), exact=True)
add(P8 + " demand", "The section ranks in 105 countries, with 18.5%", "105", dSR, sr("countries in which the section ranks"))
add(P8 + " demand", "The section ranks in 105 countries, with 18.5%", "18.5%", dSR, sr("share of Ahrefs-estimated visits from outside the US"))
P9 = "§9.1"
for q, k in (("New York 474 answers", "New York state hub"), ("California 337", "California state hub"), ("Texas 322", "Texas state hub"), ("Florida 304", "Florida state hub"),
             ("and the national hub 294", "national hub"), ("214 Dallas 238", "214 (Dallas) code page"), ("786 Miami 228", "786 (Miami) code page"), ("404 Atlanta 218", "404 (Atlanta) code page")):
    add(P9, q, q.split()[-1] if q.split()[-1].isdigit() else q.split()[-2], dSR, hub[k])
percode = {s: hub[f"{n} state hub"] / sum(r["location"] == s for r in CP) for n, s in (("New York", "NY"), ("California", "CA"), ("Texas", "TX"), ("Florida", "FL"))}
add(P9, "per code it lists, a state hub is cited less often than the most-cited code pages", "less often", "data:single reads and code list",
    (", ".join(f"{k} {v:.1f}" for k, v in percode.items()) + f" per code against {min(hub[k] for k in hub if 'code page' in k):.0f}", all(v < min(hub[k] for k in hub if "code page" in k) for v in percode.values())))
add("§9.1 Figure 8 caption", "The eight pages under the prefix most often cited", "8", dSR, sum(1 for r in SRR if r["quantity"].startswith("stored AI answers citing the page")))
P92 = "§9.2"
add(P92, "at Domain Ratings between 13 and 83", "13 and 83", dSR, sr("Domain Rating of the five domains").replace(" to ", " and "), exact=True)
add(P92, "Wikipedia, at 97, is co-cited in roughly 11,000", "97", dSR, sr("Domain Rating of wikipedia.org"))
add(P92, "Wikipedia, at 97, is co-cited in roughly 11,000", "11,000", dSR, sr("also cite wikipedia.org").replace("about ", ""))
add(P92, "are co-cited 9 times (Domain Rating 91) and 240 times (Domain Rating 87)", "9", dSR, sr("(Domain Rating 91)"))
add(P92, "are co-cited 9 times (Domain Rating 91) and 240 times (Domain Rating 87)", "240", dSR, sr("(Domain Rating 87)"))
add(P92, "against the section's 17,206", "17,206", dT5, t5("AI answers citing the section", 77))
P10 = "§10"
add(P10, "The section had zero live referring domains through 31 July", "0 through 31 July", "none:daily referring-domain series not released (Table 5 gives 0 at day 0 only)", None)
add(P10, "one on 10 August", "1", dT5, t5("Live referring domains", 15))
add(P10, "and nineteen on 25 August and still nineteen on 1 September", "19", dT5, t5("Live referring domains", 30))
add(P10, "and nineteen on 25 August and still nineteen on 1 September", "19", dT5, t5("Live referring domains", 37))
add(P10, "by which date it already held 15,830 ranking positions", "15,830", dT5, t5("Ranking positions, all", 37))
add(P10, "is reported by the instrument as 913", "913", dSR, sr("live referring domains to the prefix"))
add(P10, "daily series gives 909 at day 75", "909", dT5, t5("Live referring domains", 75))
add(P10, "September gives 917 new against 95 lost", "917", dSR, sr("new referring domains in September"))
add(P10, "September gives 917 new against 95 lost", "95", dSR, sr("lost referring domains in September"))
add(P10, "which with nineteen at day 37 implies about 841", "841", "arith:19 + 917 - 95", 19 + 917 - 95)
add(P10, "roughly nine hundred by day 75", "roughly 900", dT5, (t5("Live referring domains", 75), 850 <= n_(t5("Live referring domains", 75)) <= 950))
add(P10, "They are automated networks: 61.9% .info, 26.4% .asia, 10.2% .xyz", "61.9%", dSR, sr("share of those referring domains on .info"))
add(P10, "They are automated networks: 61.9% .info, 26.4% .asia, 10.2% .xyz", "26.4%", dSR, sr("share of those referring domains on .asia"))
add(P10, "They are automated networks: 61.9% .info, 26.4% .asia, 10.2% .xyz", "10.2%", dSR, [r["value"] for r in SRR if r["quantity"] == "share of those referring domains on .xyz" and r["instrument"] == "Ahrefs Site Explorer"][0])
add(P10, "every linking page at URL Rating below 10", "below 10", dSR, (sr("URL Rating of the linking pages"), sr("URL Rating of the linking pages") == "every linking page below 10"))
add(P10, "The second instrument indexes 80 referring domains", "80", dSR, sr("referring domains to the subfolder"))
add(P10, "88% from domains at Authority Score 0–10 and 75% on .xyz", "88%", dSR, sr("Authority Score 0 to 10"))
add(P10, "88% from domains at Authority Score 0–10 and 75% on .xyz", "75%", dSR, [r["value"] for r in SRR if r["quantity"] == "share of those referring domains on .xyz" and r["instrument"].startswith("Semrush")][0])
# Table 6 arithmetic from Table 5
T6M = md_table("*Table 6.")
for row in T6M[1:]:
    d0, d1 = map(int, re.match(r"Day (\d+) to (\d+)", row[0]).groups())
    r0, r1 = n_(t5("Live referring domains", d0)), n_(t5("Live referring domains", d1))
    p0, p1_ = n_(t5("Ranking positions, all", d0)), n_(t5("Ranking positions, all", d1))
    add(f"Table 6, {row[0]}, domains gained", row[2], row[2], "arith:Table 5", r1 - r0)
    add(f"Table 6, {row[0]}, positions gained", row[3], row[3], "arith:Table 5", p1_ - p0)
    add(f"Table 6, {row[0]}, rate", row[4], row[4].split(" /")[0], "arith:Table 5", (p1_ - p0) / (d1 - d0))
P101 = "§10.1"
p75, p37, p45 = n_(t5("Ranking positions, all", 75)), n_(t5("Ranking positions, all", 37)), n_(t5("Ranking positions, all", 45))
a75, a30, a45 = n_(t5("AI answers citing the section", 75)), n_(t5("AI answers citing the section", 30)), n_(t5("AI answers citing the section", 45))
add(P101, "Of the 43,302 positions held at day 75, 15,830 (36.6%)", "43,302", dT5, p75)
add(P101, "Of the 43,302 positions held at day 75, 15,830 (36.6%)", "36.6%", "arith:Table 5", 100 * p37 / p75)
add(P101, "and 27,472 (63.4%) were acquired after", "27,472", "arith:Table 5", p75 - p37)
add(P101, "and 27,472 (63.4%) were acquired after", "63.4%", "arith:Table 5", 100 * (p75 - p37) / p75)
add(P101, "that share is itself bounded rather than exact: 53.1% to 63.4%", "53.1%", "arith:Table 5", 100 * (p75 - p45) / p75)
add(P101, "that share is itself bounded rather than exact: 53.1% to 63.4%", "63.4%", "arith:Table 5", 100 * (p75 - p37) / p75)
add(P101, "the corresponding share is bounded 56.9% to 74.9%", "56.9%", "arith:Table 5", 100 * (a75 - a45) / a75)
add(P101, "the corresponding share is bounded 56.9% to 74.9%", "74.9%", "arith:Table 5", 100 * (a75 - a30) / a75)
add(P101, "dated only to an eight-day interval", "8", "arith:days 37 to 45", 45 - 37)
add(P101, "A result of 15,830 ranking positions and 1,874 top-three positions", "15,830", dT5, t5("Ranking positions, all", 37))
add(P101, "A result of 15,830 ranking positions and 1,874 top-three positions", "1,874", dT5, t5("Positions 1–3", 37))
add(P101, "with nineteen referring domains, a count unchanged for the preceding week", "unchanged", dT5, (f"{t5('Live referring domains', 30)} at day 30, {t5('Live referring domains', 37)} at day 37", t5("Live referring domains", 30) == t5("Live referring domains", 37) == "19"))
r_ = {re.match(r"Day (\d+) to (\d+)", r[0]).group(0): n_(r[4].split(" /")[0]) for r in T6M[1:]}
add(P101, "The fastest clean interval, 768 a day across days 15 to 30", "768", dT6, r_["Day 15 to 30"])
add(P101, "is 37% faster than the 562 a day of the arrival interval", "37%", "arith:Table 6 rates", 100 * (r_["Day 15 to 30"] / r_["Day 37 to 45"] - 1))
add(P101, "is 37% faster than the 562 a day of the arrival interval", "562", dT6, r_["Day 37 to 45"])
add(P101, "Reading the 132-a-day trough", "132", dT6, r_["Day 30 to 37"])
add(P101, "A 441-page section entering an index", "441", dT5, t5("Pages holding a position", 77))
add("§10.1 Figure 9 caption", "day 6 (984 positions, 186 in 1–3)", "984", dSR, sr("ranking positions at day 6"))
add("§10.1 Figure 9 caption", "day 6 (984 positions, 186 in 1–3)", "186", dSR, sr("positions 1 to 3 at day 6"))
add("§10.1 Figure 9 caption", "and day 67 (38,801 and 6,942)", "38,801", dSR, sr("ranking positions at day 67"))
add("§10.1 Figure 9 caption", "and day 67 (38,801 and 6,942)", "6,942", dSR, sr("positions 1 to 3 at day 67"))

# ---------------------------------------------------------------- Sections 12 to 15
add("§12 M1", "which differ by a factor that falls from 2.94 to 1.34", "2.94", "arith:Table 3 counts", T3V["July"]["b"] / T3V["July"]["k"])
add("§12 M1", "which differ by a factor that falls from 2.94 to 1.34", "1.34", "arith:Table 3 counts", T3V["October"]["b"] / T3V["October"]["k"])
add("§12 deployment", "between 53.1% and 63.4% of day-75 positions postdate its arrival", "53.1%", "arith:Table 5", 100 * (p75 - p45) / p75)
add("§12 deployment", "between 53.1% and 63.4% of day-75 positions postdate its arrival", "63.4%", "arith:Table 5", 100 * (p75 - p37) / p75)
add("§13", "(1.2 to 2.0 times the most-cited code page)", "1.2", "arith:single reads (Figure 8 values)", min(hubs) / top_code)
add("§13", "(1.2 to 2.0 times the most-cited code page)", "2.0", "arith:single reads (Figure 8 values)", max(hubs) / top_code)
add("§13", "The example ships a 924-query demonstration over the 66 codes in its registry extract, at digest `f05ce279942be5f8`", "924; 66; f05ce279942be5f8", nUFI, None)
add("§13", "lock digest `7290a2235d8de05f`, locked 12 October 2026", "α 0.5, β 0.5, damping 0.85, 3 phrasings, mean; 7290a2235d8de05f", nUFI, None)
add("§13", "Every one of the 372 geographic codes in service received a page", "372", dCP, sum(r["in_service"] == "Y" for r in geo))
add("§13", "the stamp is anchored in Bitcoin block 971,506", "971,506", "data:framework_test_r1 .ots proof (checks/ots_parse.py)", g(OTS, r"block height ([\d,]+)"),
    "the proof commits to the released manifest's SHA-256 and attests this height with merkle root 7bdc6025...59a3, as the folder README states")
add("§13", "mined at 04:05 UTC on 15 October 2026", "04:05 UTC, 15 Oct 2026", "none:block time is not in the bundle", None,
    "external check (blockstream.info): block 971,506 header time 2026-10-15T04:05:42Z, merkle root as in the proof")
add("§13", "were committed on 14 October 2026 and stamped with OpenTimestamps", "committed 14 Oct 2026", "none:the plan, predictors and script are held back; the manifest gives commit hashes only", None,
    "the manifest says it was written 2026-10-15 03:45 UTC (14 Oct, 23:45 US Eastern)")
add("§13", "(14 of 88 exports, 44,463 answers)", "14 of 88", "data:design file (amendment A3)", ("after 14 of 88 exports", "after 14 of 88 exports" in DESIGN))
add("§13", "(14 of 88 exports, 44,463 answers)", "44,463", "data:design file (amendment A3)", ("44,463 rows", "44,463 rows" in DESIGN), "the design file calls them rows")
add("§13", "Amendment A1 fixed a sampling rule of the 10,000 highest-volume prompts per sector and surface", "10,000", "data:design file (amendment A1)", ("10,000", "10,000" in DESIGN))
add("§13", "was stamped with OpenTimestamps before any reading under it, in the same Bitcoin block", "same block (971,506)", "none:the second-domain protocol and its proof are not in the bundle", None)
add("§13.1", "Costco is one of the 109 companies of Section 7", "Costco among the 109", "data:cross_sector_companies.csv", ("Costco" if any("Costco" in r["company_as_listed"] for r in COMP) else "absent", any("Costco" in r["company_as_listed"] for r in COMP)))
add("§14", "cited here as commit `149994a` of 12 October 2026", "149994a; 22 commits (21 + 1); version 0.2.0", nUFI, None)
add("§14", "moved from 14,823 (9 October) to 17,206 (11 October) and 17,400 (12 October)", "14,823", dT5, t5("AI answers citing the section", 75))
add("§14", "moved from 14,823 (9 October) to 17,206 (11 October) and 17,400 (12 October)", "17,206", dT5, t5("AI answers citing the section", 77))
add("§14", "moved from 14,823 (9 October) to 17,206 (11 October) and 17,400 (12 October)", "17,400", dPX, AH["/local/area-codes/"]["ahrefs_ai_responses"])
add("§14", "the October run-rate had moved by about 3% (worldwide 1,910,867, US 1,659,636)", "1,910,867", dSR, sr("re-read (worldwide)"))
add("§14", "the October run-rate had moved by about 3% (worldwide 1,910,867, US 1,659,636)", "1,659,636", dSR, sr("re-read (US)"))
add("§14", "the October run-rate had moved by about 3% (worldwide 1,910,867, US 1,659,636)", "about 3%", "arith:re-read against Table 2", (
    f"{100 * (1910867 / T2V['October']['ww'] - 1):.1f}% and {100 * (1659636 / T2V['October']['us'] - 1):.1f}%", all(2.5 <= 100 * (a / b - 1) <= 3.5 for a, b in ((1910867, T2V["October"]["ww"]), (1659636, T2V["October"]["us"])))))
for v, pat in (("1,056", r"numeric values: (\d+);"), ("899", r"numeric values: \d+; CANNOT RUN \d+, MATCH (\d+)"), ("1", r"numeric values: \d+; CANNOT RUN \d+, MATCH \d+, MISMATCH (\d+)"), ("156", r"numeric values: \d+; CANNOT RUN (\d+)")):
    add("§14 Use of AI tools", "of 1,056 numbers the paper quotes, 899 matched", v, "data:08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/tally.txt", g(RUN2, pat))
add("§14 Use of AI tools", "one differed (Table 2's day count, now corrected)", "corrected", "arith:Table 2 days-live column (manuscript)", ([r for r in md_table("*Table 2.") if r[0].startswith("October")][0][1], [r for r in md_table("*Table 2.") if r[0].startswith("October")][0][1] == "11 (78 in all, days 0 to 77)"),
    "corrected in the manuscript; the released Table 2 CSV still reads '11 (77 cumulative)' (counted once, at the Table 2 cell)")
P15 = "§15"
add(P15, "by factors of 7.5 to 27.1 over four months", "7.5", "arith:Table 2 values", ratio_unm["October"])
add(P15, "by factors of 7.5 to 27.1 over four months", "27.1", "arith:Table 2 values", ratio_unm["August"])
add(P15, "(8.6 to 29.9 with both read worldwide)", "8.6", "arith:Table 2 values", ratio_ww["October"])
add(P15, "(8.6 to 29.9 with both read worldwide)", "29.9", "arith:Table 2 values", ratio_ww["August"])
add(P15, "about its growth by a factor of 2.7 in one month", "2.7", sIE, ie_g[1])
add(P15, "about its referring domains by a factor of eleven", "11", "arith:913 / 80", 913 / 80)
add(P15, "their ratio on estimated visits ran from one fifth to seven times", "one fifth to seven", sA, (f"{an_min}x to {an_max}x", round(1 / float(an_min)) == 5 and round(float(an_max)) == 7))
add(P15, "which of two sections was larger in 60 of 66 pairs", "60 of 66", sA, (f"{an_conc} of {an_pairs}", (an_conc, an_pairs) == ("60", "66")))
add(P15, "On 37,193 business reviews, the two agreed", "37,193", xAR, g(AR, r"reviews with text: (\d+)"))
add(P15, "(+0.47 to +0.75, depending on attribution)", "+0.47", sM2, g(M2, r"modal attribution: rho=([+-][\d.]+)"))
add(P15, "(+0.47 to +0.75, depending on attribution)", "+0.75", sM2, g(M2, r"split mentions: rho=([+-][\d.]+)"))
add(P15, "(+0.19, or +0.27 counting labels no review mentions)", "+0.19", sMP, mp_rho_m, "prints +0.185; the full value 0.184869 is +0.18 to two decimals (double rounding)")
add(P15, "(+0.19, or +0.27 counting labels no review mentions)", "+0.27", sM2, g(M2, r"unmentioned = 0\): ([+-][\d.]+)"))
add(P15, "one in seven unhappy reviews matched a waiting pattern", "one in seven", "arith:924 / 6,620", (f"1 in {6620 / 924:.2f}", round(6620 / 924) == 7))
add(P15, "the whole taxonomy holds 11 labels mentioning waiting", "11", xSUP, g(SUP, r"distinct such labels: (\d+)"))
add(P15, "with 622 searches a month", "622", xSUP, g(SUP, r"their monthly volume: (\d+)"))
add(P15, "a median 21% on Google's AI Overviews and AI Mode against 0.6% to 9.2%", "21%", sS7, s7_g)
add(P15, "a median 21% on Google's AI Overviews and AI Mode against 0.6% to 9.2%", "0.6%", sS7, s7_surf["copilot"])
add(P15, "a median 21% on Google's AI Overviews and AI Mode against 0.6% to 9.2%", "9.2%", sS7, s7_surf["gemini"])
add(P15, "higher on every Google view than on every other surface in every sector", "11 of 11", sS7, (f"{s7_every}/11", s7_every == "11"))
add(P15, "two of four predictions written before collection failed", "2 failed", sS7, (pt_str, pt_ok))
add(P15, "the section held 15,830 ranking positions with nineteen referring domains at day 37", "15,830", dT5, t5("Ranking positions, all", 37))
add(P15, "the section held 15,830 ranking positions with nineteen referring domains at day 37", "19", dT5, t5("Live referring domains", 37))
add(P15, "and by day 77 appeared in 17,206 recorded AI answers", "17,206", dT5, t5("AI answers citing the section", 77))

# ---------------------------------------------------------------- Appendix A and B
add("Appendix A", "The page count is 381, not 290", "381", dCP, len(CP))
add("Appendix A", "A 9.2x AI-answer comparison was withdrawn", "9.2x", "arith:158,100 / 17,206", 158100 / 17206)
add("Appendix A", "its days-live column sums to 78 (days 0 to 77)", "78", "arith:Table 2 days-live column (manuscript)", sum(int(r[1].split()[0]) for r in md_table("*Table 2.")[1:]))
add("Appendix A", "by a factor of 5.2 at 27.1x, not 13 times", "5.2", "arith:sqrt of 27.1", math.sqrt(ratio_unm["August"]))
add("Appendix A", "a stale copy of Figure 5 that printed −0.09 for −0.11 was replaced", "−0.11 in Figure 5", "figure:make_figs_v4.py (regenerated fig4_prefixes)", ("Spearman ρ = −0.11" if "Spearman ρ = −0.11" in FIGTXT else "absent", "Spearman ρ = −0.11" in FIGTXT))
add("Appendix A", "Branch agreement is +0.47 to +0.75 depending on how labels are attributed", "+0.47", sM2, g(M2, r"modal attribution: rho=([+-][\d.]+)"))
add("Appendix A", "Branch agreement is +0.47 to +0.75 depending on how labels are attributed", "+0.75", sM2, g(M2, r"split mentions: rho=([+-][\d.]+)"))
add("Appendix A", "replacing an earlier +0.78 computed on review-mentioned labels only", "+0.78", xAR, g(AR, r"branch-level Spearman: rho=([+-][\d.]+)"))
add("Appendix A", "the taxonomy holds 11 labels containing \"wait\", not one", "11", xSUP, g(SUP, r"distinct such labels: (\d+)"))
add("Appendix A", "the count of works naming the vendor tools is 456, not 459", "456", sVR, g(VR, r"; (\d+) name at least one tool"))
add("Appendix A", "the count of works naming the vendor tools is 456, not 459", "459", "data:vendor_reliance_works.csv (rows before de-duplication)", sum(int(r["n_tools"]) >= 1 for r in WORKS))
add("Appendix A", "(three works were counted twice)", "3", sVR, g(VR, r"\((\d+) duplicates dropped\)"))
add("Appendix B", "(about 0.22 when 30 of 66 entities have none)", "0.22", nUFI, None)
add("Appendix B", "(digest `7290a2235d8de05f`, set at 02:00 UTC on 12 October 2026)", "7290a2235d8de05f; 02:00 UTC", nUFI, None)
add("Appendix B", "The scoring code changed at 03:45 UTC the same day (commit `02d7588`", "03:45 UTC; 02d7588", nUFI, None)
add("Appendix B", "Its `rel` term correlates with node degree at roughly 0.8 in the released example", "0.8", nUFI, None)
add("Appendix B", "On the released example these are 4/5 and 70.4%", "4/5", nUFI, None)
add("Appendix B", "On the released example these are 4/5 and 70.4%", "70.4%", nUFI, None)
add("Appendix B", "with two of the four expressible questions answered for every subject", "2 of 4", nUFI, None)

# ---------------------------------------------------------------- Appendix C: Tables C1 to C4
C1M = md_table("*Table C1.")
SURF_NAME = {"AI Overviews, search queries": "aio_searchqueries", "AI Overviews, prompts": "aio_prompts", "AI Mode, search queries": "aimode_searchqueries",
             "AI Mode, prompts": "aimode_prompts", "ChatGPT": "chatgpt", "Perplexity": "perplexity", "Gemini": "gemini", "Copilot": "copilot"}
TYPE_ORDER = ["video_community", "reference", "news", "government", "report_brands", "other_web"]
c1 = {}
for m in re.finditer(r"  (\w+)\s+video_community ([^\n]+)", g(S7, r"== Appendix C1(.*?)== Appendix C2")):
    parts = ("video_community " + m.group(2)).split(" | ")
    c1[m.group(1)] = {p.split(" ")[0]: re.match(r"\S+ ([\d.]+)% \(([\d.]+)%-([\d.]+)%\)", p).groups() for p in parts}
for row in C1M[1:]:
    sk = SURF_NAME[row[0]]
    for j, t in enumerate(TYPE_ORDER, start=1):
        med_, lo_, hi_ = re.match(r"([\d.]+)% \(([\d.]+)–([\d.]+)\)", row[j]).groups()
        for lab, v, o in (("median", med_, c1[sk][t][0]), ("min", lo_, c1[sk][t][1]), ("max", hi_, c1[sk][t][2])):
            add(f"Table C1, {row[0]}, {C1M[0][j]}, {lab}", row[j], v, sS7, o)
C2M = md_table("*Table C2.")
ETF = {"Information Technology": "xlk", "Health Care": "xlv", "Financials": "xlf", "Consumer Discretionary": "xly", "Communication Services": "xlc",
       "Industrials": "xli", "Consumer Staples": "xlp", "Energy": "xle", "Utilities": "xlu", "Real Estate": "xlre", "Materials": "xlb"}
c2 = {m.group(1): m.group(2).split() for m in re.finditer(r"  (xl\w+)\s+([\d,. ]+)\n", g(S7, r"== Appendix C2(.*?)== Truncation"))}
for row in C2M[1:]:
    for j, v in enumerate(row[1:], start=1):
        add(f"Table C2, {row[0]}, {C2M[0][j]}", row[j], v, sS7, c2[ETF[row[0]]][j - 1], exact=True)
C3M = md_table("*Table C3.")
for row in C3M[1:]:
    for j, v in enumerate(row[1:], start=1):
        add(f"Table C3, {row[0]}, {C3M[0][j]}", row[j], v, sMT, c3[row[0]][j - 1], exact=True)
C4M = md_table("*Table C4.")
for row in C4M[1:]:
    for j in (1, 2):
        for k, v in enumerate(x.strip() for x in row[j].split(",")):
            add(f"Table C4, {row[0]}, {C4M[0][j]}, rank {k + 1}", row[j], v, sMT, [x.strip() for x in c4[row[0]][j - 1].split(",")][k], exact=True)
PC = "Appendix C after Table C4"
add(PC, "the top source is youtube.com or google.com in 38 of the 44 sector-by-view cells", "38", sMT, g(MT, r"youtube\.com or google\.com in (\d+) of 44"))
add(PC, "four of them Alphabet's own properties in Communication Services", "4", sMT, sum("†" in c3["Communication Services"][j] for j in range(4)))
add(PC, "On Perplexity and Gemini it is wikipedia.org or reddit.com in 15 of 22", "15", sMT, g(MT, r"wikipedia\.org or reddit\.com in (\d+) of 22"))
add(PC, "on ChatGPT a government domain in 4 of 11 sectors", "4", sMT, g(MT, r"a \.gov domain in (\d+) of 11"))
add(PC, "and on Copilot a retailer (walmart.com or amazon.com) in 6 of 11", "6", sMT, g(MT, r"walmart\.com or amazon\.com in (\d+) of 11"))

# ---------------------------------------------------------------- Appendix D, Table D1
PD = "Appendix D Table D1"
add(PD, "| 456; 86% (read 14 October 2026) | `vendor_reliance` |", "456", sVR, g(VR, r"; (\d+) name at least one tool"))
add(PD, "| 456; 86% (read 14 October 2026) | `vendor_reliance` |", "86%", sVR, g(VR, r"of \d+ \((\d+)%\); two or more"))
for v, o in (("7.5x", min(ratio_unm.values())), ("27.1x", max(ratio_unm.values())), ("8.6x", min(ratio_ww.values())), ("29.9x", max(ratio_ww.values())), ("9.2x", min(ratio_uu.values())), ("33.3x", max(ratio_uu.values()))):
    add(PD, "| 7.5x to 27.1x; 8.6x to 29.9x; 9.2x to 33.3x | arithmetic on Table 2 |", v, "arith:Table 2 values", o)
for v, o in zip(("0.95", "2.66", "1.37"), ie_g):
    add(PD, "| 0.95, 2.66, 1.37 | `instrument_extra` |", v, sIE, o)
add(PD, "| 5.2 at 27.1x | arithmetic on Table 2 |", "5.2", "arith:Table 2 values", math.sqrt(ratio_unm["August"]))
add(PD, "| 35% (US pairing), 54% (worldwide) | `instrument_extra` |", "35%", sIE, dec[3])
add(PD, "| 35% (US pairing), 54% (worldwide) | `instrument_extra` |", "54%", sIE, dec2[3])
add(PD, "| 0.20x to 7.24x (8.89x matched); median 1.01 | `analyze` |", "0.20x", sA, an_min)
add(PD, "| 0.20x to 7.24x (8.89x matched); median 1.01 | `analyze` |", "7.24x", sA, an_max)
add(PD, "| 0.20x to 7.24x (8.89x matched); median 1.01 | `analyze` |", "8.89x", sA, an_mmax)
add(PD, "| 0.20x to 7.24x (8.89x matched); median 1.01 | `analyze` |", "1.01", sA, g(A, r"median ([\d.]+), spread"))
add(PD, "| −0.11 [−0.64, +0.49], p = 0.73 | `analyze` |", "−0.11", sA, an_rho)
add(PD, "| −0.11 [−0.64, +0.49], p = 0.73 | `analyze` |", "−0.64", sA, g(A, r"Fisher 95% CI \[([+-][\d.]+),"))
add(PD, "| −0.11 [−0.64, +0.49], p = 0.73 | `analyze` |", "+0.49", sA, g(A, r"Fisher 95% CI \[[+-][\d.]+, ([+-][\d.]+)\]"))
add(PD, "| −0.11 [−0.64, +0.49], p = 0.73 | `analyze` |", "0.73", sA, g(A, r"permutation p = ([\d.]+)"))
add(PD, "| +0.94, +0.82, 60 of 66; 51 of 51 beyond 3x, 9 of 15 within |", "+0.94", sA, g(A, r"Spearman ([+-][\d.]+), Kendall"))
add(PD, "| +0.94, +0.82, 60 of 66; 51 of 51 beyond 3x, 9 of 15 within |", "+0.82", sA, g(A, r"Kendall tau ([+-][\d.]+)"))
add(PD, "| +0.94, +0.82, 60 of 66; 51 of 51 beyond 3x, 9 of 15 within |", "60 of 66", sA, (f"{an_conc} of {an_pairs}", (an_conc, an_pairs) == ("60", "66")))
add(PD, "| +0.94, +0.82, 60 of 66; 51 of 51 beyond 3x, 9 of 15 within |", "51 of 51", sIE, (f"{int(ie_310a) + int(ie_o10a)} of {int(ie_310) + int(ie_o10)}", int(ie_310a) + int(ie_o10a) == 51 == int(ie_310) + int(ie_o10)))
add(PD, "| +0.94, +0.82, 60 of 66; 51 of 51 beyond 3x, 9 of 15 within |", "9 of 15", sIE, (f"{ie_w3} of {ie_w3n}", (ie_w3, ie_w3n) == ("9", "15")))
add(PD, "| 1.13 and 3.1 | `instrument_extra` |", "1.13", sIE, g(IE, r"geometric mean ([\d.]+)x, geometric SD"))
add(PD, "| 1.13 and 3.1 | `instrument_extra` |", "3.1", sIE, g(IE, r"geometric SD ([\d.]+); normal"))
add(PD, "| 12.6% to 20.0% | arithmetic on Table 3 |", "12.6%", "arith:Table 3 counts", min(100 * T3V[m]["k"] / T3V[m]["n"] for m in MONTHS))
add(PD, "| 12.6% to 20.0% | arithmetic on Table 3 |", "20.0%", "arith:Table 3 counts", max(100 * T3V[m]["k"] / T3V[m]["n"] for m in MONTHS))
add(PD, "| 55.6%; 2.25 | `analyze_reviews` |", "55.6%", xAR, g(AR, r"at least one label: \d+ \(([\d.]+)%\)"))
add(PD, "| 55.6%; 2.25 | `analyze_reviews` |", "2.25", xAR, g(AR, r"labels per linked review ([\d.]+)"))
add(PD, "| +0.19 (mentioned), +0.27 (all linkable) |", "+0.19", sMP, mp_rho_m, "prints +0.185; the full value 0.184869 is +0.18 to two decimals (double rounding)")
add(PD, "| +0.19 (mentioned), +0.27 (all linkable) |", "+0.27", sM2, g(M2, r"unmentioned = 0\): ([+-][\d.]+)"))
add(PD, "| +0.47 (modal), +0.75 (split) |", "+0.47", sM2, g(M2, r"modal attribution: rho=([+-][\d.]+)"))
add(PD, "| +0.47 (modal), +0.75 (split) |", "+0.75", sM2, g(M2, r"split mentions: rho=([+-][\d.]+)"))
add(PD, "| 14.0% against 1.9% | `analyze_reviews` |", "14.0%", xAR, g(AR, r"mentioning waiting: \d+ \(([\d.]+)%\)"))
add(PD, "| 14.0% against 1.9% | `analyze_reviews` |", "1.9%", xAR, g(AR, r"in 5-star reviews: ([\d.]+)%"))
add(PD, "| 65% to 67%; kappa 0.90 (single-word labels about 50%, multi-word 95% to 96%) |", "65%", sLC, min(prec))
add(PD, "| 65% to 67%; kappa 0.90 (single-word labels about 50%, multi-word 95% to 96%) |", "67%", sLC, max(prec))
add(PD, "| 65% to 67%; kappa 0.90 (single-word labels about 50%, multi-word 95% to 96%) |", "0.90", sLC, g(LC, r"of 200 items; Cohen's kappa ([\d.]+)"))
add(PD, "| 65% to 67%; kappa 0.90 (single-word labels about 50%, multi-word 95% to 96%) |", "about 50%", sLC, (" and ".join(f"{x}%" for x in sw), all(45 <= x <= 55 for x in sw)))
add(PD, "| 65% to 67%; kappa 0.90 (single-word labels about 50%, multi-word 95% to 96%) |", "95%", sLC, min(mw))
add(PD, "| 65% to 67%; kappa 0.90 (single-word labels about 50%, multi-word 95% to 96%) |", "96%", sLC, max(mw))
add(PD, "| 83% to 85%, kappa 0.93; about 90% in store |", "83%", sLC, min(pb))
add(PD, "| 83% to 85%, kappa 0.93; about 90% in store |", "85%", sLC, max(pb))
add(PD, "| 83% to 85%, kappa 0.93; about 90% in store |", "0.93", sLC, g(LC, r"of 100 items; Cohen's kappa ([\d.]+)"))
add(PD, "| 83% to 85%, kappa 0.93; about 90% in store |", "about 90%", sLC, (" and ".join(f"{x}%" for x in instore), all(85 <= x <= 95 for x in instore)))
add(PD, "| 21.3% (17.2 to 26.7) against 2.1% (1.7 to 2.7) | `cross_sector_sensitivity` |", "21.3%", sS7, s7_g, "also in cross_sector_sensitivity_output.txt (shipped)")
add(PD, "| 21.3% (17.2 to 26.7) against 2.1% (1.7 to 2.7) | `cross_sector_sensitivity` |", "17.2", sS7, g(S7, r"median: Google ([\d.]+)% to"))
add(PD, "| 21.3% (17.2 to 26.7) against 2.1% (1.7 to 2.7) | `cross_sector_sensitivity` |", "26.7", sS7, g(S7, r"median: Google [\d.]+% to ([\d.]+)%"))
add(PD, "| 21.3% (17.2 to 26.7) against 2.1% (1.7 to 2.7) | `cross_sector_sensitivity` |", "2.1%", sS7, s7_c)
add(PD, "| 21.3% (17.2 to 26.7) against 2.1% (1.7 to 2.7) | `cross_sector_sensitivity` |", "1.7", sS7, g(S7, r"other four ([\d.]+)% to [\d.]+%\n"))
add(PD, "| 21.3% (17.2 to 26.7) against 2.1% (1.7 to 2.7) | `cross_sector_sensitivity` |", "2.7", sS7, g(S7, r"other four [\d.]+% to ([\d.]+)%\n"))
add(PD, "| 11 of 11 | `cross_sector_sensitivity` |", "11 of 11", sS7, (f"{s7_every}/11", s7_every == "11"))
add(PD, "| 0.36 to 0.40 against 0.08 to 0.23 | `cross_sector` |", "0.36", sS7, min(float(jac[p]) for p in ("aio_searchqueries", "aio_prompts", "aimode_searchqueries", "aimode_prompts")))
add(PD, "| 0.36 to 0.40 against 0.08 to 0.23 | `cross_sector` |", "0.40", sS7, max(float(jac[p]) for p in ("aio_searchqueries", "aio_prompts", "aimode_searchqueries", "aimode_prompts")))
add(PD, "| 0.36 to 0.40 against 0.08 to 0.23 | `cross_sector` |", "0.08", sS7, min(float(jac[p]) for p in ("chatgpt", "perplexity", "gemini", "copilot")))
add(PD, "| 0.36 to 0.40 against 0.08 to 0.23 | `cross_sector` |", "0.23", sS7, max(float(jac[p]) for p in ("chatgpt", "perplexity", "gemini", "copilot")))
add(PD, "| 77% against 14% (video and community) | `cross_sector_sensitivity2` |", "77%", sS7, vs_["video_community"][0])
add(PD, "| 77% against 14% (video and community) | `cross_sector_sensitivity2` |", "14%", sS7, vs_["video_community"][1])
add(PD, "| one held, one in direction, two failed | `cross_sector` |", "1, 1, 2", sS7, (pt_str, pt_ok))
add(PD, "| 4/5 (released example) | `ufi cq` |", "4/5", nUFI, None)
add(PD, "| 70.4% (released example) | `ufi cq` |", "70.4%", nUFI, None)

# ---------------------------------------------------------------- Figures: values drawn, against the released data
fig = {}
for node in ast.walk(ast.parse(FIGPY)):
    if isinstance(node, ast.Assign) and len(node.targets) == 1 and isinstance(node.targets[0], ast.Name):
        try:
            fig.setdefault(node.targets[0].id, ast.literal_eval(node.value))
        except Exception:
            pass
PF = "figure:make_figs_v4.py"
for i, m in enumerate(MONTHS):
    add(f"Figure 2 (fig1_divergence), {m}, Ahrefs", "![Figure 2.", f"{fig['ahrefs'][i]:,}", PF, T2V[m]["a"], "drawn value against the released Table 2 CSV")
    add(f"Figure 2 (fig1_divergence), {m}, Semrush US", "![Figure 2.", f"{fig['sem_us'][i]:,}", PF, T2V[m]["us"])
    add(f"Figure 2 (fig1_divergence), {m}, Semrush worldwide", "![Figure 2.", f"{fig['sem_ww'][i]:,}", PF, T2V[m]["ww"])
for lab, m in zip(ast.literal_eval(re.search(r'\["25\.9x".*?\]', FIGPY).group(0)), MONTHS):
    add(f"Figure 2 (fig1_divergence), {m}, ratio label", "![Figure 2.", lab, PF, ratio_unm[m])
for i, m in enumerate(MONTHS):
    add(f"Figure 3 (fig2_aio), {m}, numerator", "![Figure 3.", f"{fig['num'][i]:,}", PF, T3V[m]["k"])
    add(f"Figure 3 (fig2_aio), {m}, denominator", "![Figure 3.", f"{fig['den'][i]:,}", PF, T3V[m]["n"])
    add(f"Figure 3 (fig2_aio), {m}, Semrush count", "![Figure 3.", f"{fig['semb'][i]:,}", PF, T3V[m]["b"])
for lab, m in zip(ast.literal_eval(re.search(r'\["2\.94x".*?\]', FIGPY).group(0)), MONTHS):
    add(f"Figure 3 (fig2_aio), {m}, ratio label", "![Figure 3.", lab, PF, T3V[m]["b"] / T3V[m]["k"])
rows_ = fig["rows"]
add("Figure 4 (fig3_refdomains), Ahrefs domains", "![Figure 4.", rows_[0][0].split("\n")[1].split()[0], PF, sr("live referring domains to the prefix"))
add("Figure 4 (fig3_refdomains), Semrush domains", "![Figure 4.", rows_[1][0].split("\n")[1].split()[0], PF, sr("referring domains to the subfolder"))
for tld, pct, *_ in rows_[0][1]:
    if tld != "other":
        add(f"Figure 4 (fig3_refdomains), Ahrefs {tld}", "![Figure 4.", f"{pct}%", PF, sr(f"share of those referring domains on {tld}") if tld != ".xyz" else [r["value"] for r in SRR if r["quantity"] == "share of those referring domains on .xyz" and r["instrument"] == "Ahrefs Site Explorer"][0])
    else:
        add("Figure 4 (fig3_refdomains), Ahrefs other", "![Figure 4.", f"{pct}%", PF, 100 - 61.9 - 26.4 - 10.2, "remainder of the three read shares")
add("Figure 4 (fig3_refdomains), Semrush .xyz", "![Figure 4.", f"{rows_[1][1][0][1]}%", PF, [r["value"] for r in SRR if r["quantity"] == "share of those referring domains on .xyz" and r["instrument"].startswith("Semrush")][0])
for name, a_, vr_, kr_ in fig["pref"]:
    add(f"Figure 5 (fig4_prefixes), {name}, age", "![Figure 5.", str(a_), PF, age(name))
    add(f"Figure 5 (fig4_prefixes), {name}, visits ratio", "![Figure 5.", f"{vr_:.2f}", PF, st[name] / at[name])
    add(f"Figure 5 (fig4_prefixes), {name}, keyword ratio", "![Figure 5.", f"{kr_:.1f}", PF, skw[name] / akw[name])
add("Figure 5 (fig4_prefixes), panel (a) title", "![Figure 5.", "−0.11", PF, an_rho, "title text 'Spearman ρ = −0.11'")
for name, n, _ in fig["pages"]:
    key = {"New York hub": "New York state hub", "California hub": "California state hub", "Texas hub": "Texas state hub", "Florida hub": "Florida state hub", "national hub": "national hub"}.get(name, name)
    add(f"Figure 8 (fig5_cited), {name}", "![Figure 8.", str(n), PF, hub[key])
for d, a_, t_ in zip(fig["days"], fig["pos_all"], fig["pos_top3"]):
    if d in T5D:
        add(f"Figure 9 (fig6_positions), day {d}, positions", "![Figure 9.", f"{a_:,}", PF, t5("Ranking positions, all", d))
        add(f"Figure 9 (fig6_positions), day {d}, positions 1-3", "![Figure 9.", f"{t_:,}", PF, t5("Positions 1–3", d))
    else:
        add(f"Figure 9 (fig6_positions), day {d}, positions", "![Figure 9.", f"{a_:,}", PF, sr(f"ranking positions at day {d}"))
        add(f"Figure 9 (fig6_positions), day {d}, positions 1-3", "![Figure 9.", f"{t_:,}", PF, sr(f"positions 1 to 3 at day {d}"))
for d, n in ast.literal_eval(re.search(r"for d, n in (\[\(30, 19\).*?\]):", FIGPY).group(1)):
    add(f"Figure 9 (fig6_positions), referring domains at day {d}", "![Figure 9.", str(n), PF, t5("Live referring domains", d))
for a_, b_, r__, stt in fig["iv"]:
    add(f"Figure 9 (fig6_positions), rate days {a_} to {b_}", "![Figure 9.", str(r__), PF, r_[f"Day {a_} to {b_}"])
add("Figure 1 (fig0_framework), panel (b)", "![Figure 1.", "60 of 66 pairs", "figure:make_fig0.py", (f"{an_conc} of {an_pairs}", "60 of 66 pairs" in FIG0PY and (an_conc, an_pairs) == ("60", "66")))
add("Figure 1 (fig0_framework), panel (b)", "![Figure 1.", "0.20x to 7.24x", "figure:make_fig0.py", (f"{an_min}x to {an_max}x", "0.20x to 7.24x apart" in FIG0PY and (an_min, an_max) == ("0.20", "7.24")))
add("Figure 6 (fig9_reviews), panel (a) title", "![Figure 6.", "+0.19", "figure:fig9_reviews.pdf as shipped (make_fig_reviews_v50.py cannot run)", mp_rho_m,
    "title hard-coded as +0.19; full value 0.184869 is +0.18 (double rounding)")
add("Figure 6 (fig9_reviews), panel (b) title", "![Figure 6.", "+0.75", "figure:fig9_reviews.pdf as shipped (make_fig_reviews_v50.py cannot run)", g(M2, r"split mentions: rho=([+-][\d.]+)"))
add("Figure 6 (fig9_reviews), panel (b) branches", "![Figure 6.", "the nine largest by review share", "figure:fig9_reviews.pdf as shipped", (
    "same nine, same order as m2_from_counts.py",
    [b.strip() for b in re.findall(r"\n  ([A-Z][^\n]*?)\s+[\d.]+%\s+[\d.]+%", M2)][:9] == [x for x in ["Mobile & Wireless Carriers", "Devices & Hardware", "Deals & Promotions", "Internet & Broadband (ISP)", "Plans & Pricing", "Support & Account", "TV & Streaming", "Business & Enterprise", "Communication Services"]]
    and all(x in FIGTXT for x in ["Mobile & Wireless Carriers", "Devices & Hardware", "Deals & Promotions", "Internet & Broadband (ISP)", "Plans & Pricing", "Support & Account", "TV & Streaming", "Business & Enterprise", "Communication Services"])))

# ---------------------------------------------------------------- coverage additions (found by checks/coverage.py)
PCA = "coverage additions"
add("Abstract", "On 381 area-code pages of a large US telecommunications provider", "381", dCP, len(CP))
add("§2 (information needs)", "(the 381 code pages rank for 29,000 keywords on one instrument)", "381", dCP, len(CP))
add("§2 (information needs)", "(the 381 code pages rank for 29,000 keywords on one instrument)", "29,000", dSR, sr("ranks 1 to 100 (all locations)"))
add("§3", "All 381 return HTTP 200, are canonical, and are full pages", "381", dCP, len(CP), "the count only; HTTP status and canonical tags are not in the released list")
add("§3", "the 50 states, the District, and the plan-wide toll-free codes", "50", dCP, len({r["location"] for r in CP} - {"DC", "NANP AREA"}))
add("§3", "**381** is the number of code pages the section holds", "381", dCP, len(CP))
add("§5.5 para 'no detectable relationship'", "give about 38% power to detect a correlation of 0.5", "0.5", sIE, ("0.5", "Spearman correlation of 0.5" in IE))
add("§5.6 limits", "the longitudinal series is one prefix over 77 days", "77", "arith:dates (26 Jul to 11 Oct 2026)", 77)
add("§7.2", "Each export holds the 1,000 domains found in the most answers, the most this table exports", "1,000", "data:cross_sector.py docstring (released script)", ("1,000 rows", "caps this table's export at 1,000 rows" in CSPY))
add("§7.3 Source types", "the share of the total sum of squares of the 88 cell shares", "88", sS7, g(S7, r"(\d+) cells; summed"))
for cut in ("100", "250", "500"):
    add("§7.5", "Restricting each export to its first 100, 250 or 500 rows", cut, xSE, (f"first {cut} export rows", f"first {cut} export rows only" in SE))
add("§8", "following the publication of 381 code pages and their hubs", "381", dCP, len(CP))
import datetime as _dt
for d in T5D:
    lab = [h for h in md_table("*Table 5.")[0] if h.replace("**", "").startswith(f"Day {d} ")][0].replace("**", "")
    shown = re.search(r"\((\d+ \w+)\)", lab).group(1)
    calc = (_dt.date(2026, 7, 26) + _dt.timedelta(days=d)).strftime("%-d %b")
    add(f"Table 5 header, day {d}", lab, shown, "arith:dates (day 0 = 26 Jul 2026)", calc, exact=True)
add("§8", "positions 11–20 were not captured that day", "n/r at day 77", dT5, (t5("Positions 11–20", 77), t5("Positions 11–20", 77) == "n/r"))
add("§8", "so the 21–100 row cannot be derived for it", "n/r at day 77", dT5, (t5("Positions 21–100 (derived)", 77), t5("Positions 21–100 (derived)", 77) == "n/r"))
add("§8", "the daily visits series was read only to day 75", "n/r at day 77", dT5, (t5("Estimated visits (Ahrefs)", 77), t5("Estimated visits (Ahrefs)", 77) == "n/r" and t5("Estimated visits (Ahrefs)", 75) != "n/r"))
add("§8", "Day 75 falls inside the window the Ahrefs data notice covers", "day 75 within days 65 to 75", "arith:dates", ("65 <= 75 <= 75", True))
add("§8 concentration", "Of the 441 URLs holding a position on 11 October", "441", dT5, t5("Pages holding a position", 77))
add("§9.1", "it grades a dedicated page about an entity 1.0 and a list or section page carrying a fact about it 0.5", "1.0 and 0.5", nUFI, None)
for d in (37, 60, 65):
    add("§10.1 Figure 9 caption", "the vertical rules mark the primary checkpoint (day 37), the September 2026 spam update (day 60) and the vendor data-reliability notice (day 65)",
        f"day {d}", "figure:make_figs_v4.py", (f"axvline({d})", f"ax.axvline({d}," in FIGPY))
add("§13", "the exports took the first 10,000 rows in the vendor's default order", "10,000", "data:design file (amendments A1 and A2)", ("10,000", "10,000" in DESIGN))
add("§14", "The frozen 924-query set, the parameter lock and the run manifest are committed in the repository", "924", nUFI, None)
add("§14", "all 22 commits at that point are AI-assisted: 21 carry the assistant as author and one as co-author", "22; 21; 1", nUFI, None)
add("§14", "the package declares Python 3.10 or later", "3.10", nUFI, None)
add("§14", "the 109-company list with its source", "109", "data:cross_sector_companies.csv", len(COMP))
add("§14 competitive effects", "mostly specialist directories at Domain Rating 13 to 83", "13 to 83", dSR, sr("Domain Rating of the five domains"), exact=True)
add("§14 conflicts", "that organization is also one of the 109 companies in Section 7", "109", "data:cross_sector_companies.csv", len(COMP))
add("Appendix B", "The coverage rubric grades 1.0 for a dedicated page about *e*", "1.0, 0.5, 0", nUFI, None)
add("Appendix B", "The answerability rubric grades 1.0 for an answer present", "1.0, 0.5, 0", nUFI, None)
add("Appendix B", "Five parameters are locked: α = 0.5, β = 0.5, damping = 0.85", "0.5, 0.5, 0.85", nUFI, None)

# =============================================================================================== evaluate
out = []
counts = {}
for i, r in enumerate(ROWS, start=1):
    present = r["quote"] in MS or re.sub(r"\s+", " ", r["quote"]) in MSN
    got = r["got"]
    ok = None
    try:
        if isinstance(got, tuple):
            got_s, ok = got
        elif got is None:
            got_s = ""
        else:
            got_s = got if isinstance(got, str) else (f"{got:.6g}" if isinstance(got, float) else str(got))
            ok = same(r["paper"], got, r["tol"], r["exact"])
    except Exception as e:  # noqa: BLE001
        got_s, ok = f"ERROR {e}", False
    kind = r["src"].split(":")[0]
    note = r["note"]
    if kind == "none":
        status = "CANNOT RUN"
    elif kind == "shipped":
        status = "CANNOT RUN"
        note = ("paper agrees with the saved output" if ok else "PAPER DISAGREES WITH THE SAVED OUTPUT") + (f"; {note}" if note else "")
    else:
        status = "MATCH" if ok else "MISMATCH"
    if not present:
        note = "QUOTE NOT FOUND IN MANUSCRIPT; " + note
    counts[status] = counts.get(status, 0) + 1
    out.append([str(i), r["loc"], r["paper"], r["quote"][:140], r["src"], got_s, status, note])

with TSV.open("w", newline="", encoding="utf-8") as f:
    w = csv.writer(f, delimiter="\t")
    w.writerow(["id", "location in the paper", "value quoted", "quoted text (first 140 characters)", "source", "obtained", "status", "note"])
    w.writerows(out)
print(f"checks: {len(out)}; " + ", ".join(f"{k} {v}" for k, v in sorted(counts.items())))
by = {}
for row in out:
    by.setdefault((row[4].split(":")[0], row[6]), 0)
    by[(row[4].split(":")[0], row[6])] += 1
print("by source kind and status: " + "; ".join(f"{k[0]} {k[1]} {v}" for k, v in sorted(by.items())))
print("MISMATCH rows:")
for row in out:
    if row[6] == "MISMATCH":
        print("  " + " | ".join(row))
print("rows whose quote was not found in the manuscript:")
for row in out:
    if row[7].startswith("QUOTE NOT FOUND"):
        print("  " + " | ".join(row[:4]))
print("CANNOT RUN rows where the paper disagrees with the saved output:")
for row in out:
    if "DISAGREES" in row[7]:
        print("  " + " | ".join(row))


==> anc/08_REVIEW/reproduction_v5.2_run3_2026-10-15/checks/coverage.py <==
"""Coverage of the number check: every numeric token in the manuscript (outside the reference list) that is not inside
any quoted text of numbers_table.tsv, after setting aside tokens that are not quantities (section, table, figure,
appendix, amendment, prediction, lesson and item numbers; calendar dates, clock times, years and citation years;
version numbers). Table cells count as covered when a check quotes the cell exactly. What is left is printed with
its line, so omissions are visible and can be classified by hand.

Usage: python3 -I coverage.py <manuscript_v50.md> <numbers_table.tsv>
"""
import csv
import re
import sys

ms = open(sys.argv[1], encoding="utf-8").read().splitlines()
rows = list(csv.DictReader(open(sys.argv[2], encoding="utf-8"), delimiter="\t"))
quotes = [r["quoted text (first 140 characters)"].strip() for r in rows]
cellq = set(quotes)
NUM = re.compile(r"(?<![A-Za-z0-9_`./#-])[−+]?\d(?:[\d,]*\d)?(?:\.\d+)?(?:x|%|K)?(?![\w`])")
MONTHS = "January|February|March|April|May|June|July|August|September|October|November|December|Jan|Feb|Mar|Apr|Jun|Jul|Aug|Sep|Sept|Oct|Nov|Dec"
NOT_QTY = [
    re.compile(r"(Sections?|Tables?|Figures?|Figure|Appendix|Appendices|§|lesson|lessons|condition|conditions|item|items|Amendment|amendment|A|P|RQ|H|version|versions|v|Study|step|Steps|panel|Round|round|rounds|Measurement|Measurements|clause|section|sections)\s?$"),
]
ref_start = next(i for i, l in enumerate(ms) if l.startswith("## References"))
ref_end = next(i for i, l in enumerate(ms) if l.startswith("## Appendix A"))
left = []
for i, line in enumerate(ms):
    if ref_start <= i < ref_end or line.startswith("#"):
        continue
    spans = []
    for q in quotes:
        if len(q) >= 8:
            start = 0
            while (j := line.find(q, start)) >= 0:
                spans.append((j, j + len(q)))
                start = j + 1
    if line.startswith("|"):
        pos = 0
        for cell in line.strip().strip("|").split("|"):
            c = cell.strip()
            j = line.find(cell, pos)
            if c in cellq:
                spans.append((j, j + len(cell)))
            pos = j + len(cell)
    for m in NUM.finditer(line):
        tok = m.group(0)
        if any(a <= m.start() and m.end() <= b for a, b in spans):
            continue
        before, after = line[:m.start()], line[m.end():]
        if any(p.search(before) for p in NOT_QTY):
            continue
        if re.match(rf"\s?({MONTHS})\b", after) or re.search(rf"({MONTHS})\s$", before):
            continue  # calendar dates
        if re.fullmatch(r"(19|20)\d\d", tok) or re.match(r"^:\d\d", after) or re.search(r"\d:$", before):
            continue  # years, clock times
        if re.match(r"^\.\s", after) and (before.strip() == "" or before.endswith("\n")):
            continue  # list numbering
        if re.search(r"(Sections?|Tables?|Figures?|Appendix|and|to|,)\s$", before) and re.search(r"(Section|Table|Figure|Sections|Tables|Figures)\s[\d.,\sandto]*$", before):
            continue  # second element of a list of section or table references
        left.append((i + 1, tok, line[max(0, m.start() - 60):m.end() + 40]))
print(f"numeric tokens outside the reference list, not section/table/figure numbers, dates or years, and not inside any checked quote: {len(left)}")
for ln, tok, ctx in left:
    print(f"line {ln}: {tok!r}: ...{ctx}...")


==> anc/08_REVIEW/reproduction_v5.2_run3_2026-10-15/checks/logrun.sh <==
#!/bin/bash
# Logging wrapper: records the command, its time and its exit code in command_log.txt, then runs it.
LOG=/Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/command_log.txt
printf '[%s] $ %s\n' "$(date '+%Y-%m-%d %H:%M:%S')" "$*" >> "$LOG"
bash -c "$*"
rc=$?
printf '[%s] exit %s\n' "$(date '+%Y-%m-%d %H:%M:%S')" "$rc" >> "$LOG"
exit $rc


==> anc/08_REVIEW/reproduction_v5.2_run3_2026-10-15/checks/m2_precise.py <==
"""Full-precision values for the Section 6 statistics whose printed three-decimal values sit exactly on a rounding
boundary for the paper's two decimals (0.185, 0.245, 0.285, 0.735). Written independently for this reproduction:
it reads the released m2_label_counts.csv and m2_branches.csv and follows the documented definitions, seed and order
of resampling of m2_from_counts.py (rank correlations; percentile bootstrap, random.Random(20261015), the four
section-10 resamplings and then the two section-11 ones, in that order), printing six decimals.

Usage: python3 -I m2_precise.py <review_demand folder>
"""
import csv
import random
import sys
from pathlib import Path

from scipy.stats import spearmanr

D = Path(sys.argv[1])
L = list(csv.DictReader((D / "m2_label_counts.csv").open()))
BR = list(csv.DictReader((D / "m2_branches.csv").open()))
bv = {b["branch_id"]: float(b["own_volume_share"]) for b in BR}
ment = [int(x["mentions"]) for x in L]
vrank = [float(x["volume_rank"]) for x in L]
nodes = [{k: int(c) for k, c in (p.split(":") for p in x["branch_nodes"].split(";"))} for x in L]
multi = [int(x["words"]) >= 2 for x in L]


def split_(counts, rows):
    out = {}
    for k in rows:
        if counts[k]:
            tot = sum(nodes[k].values())
            for b, c in nodes[k].items():
                out[b] = out.get(b, 0) + counts[k] * c / tot
    return out


def modal(counts, rows):
    out = {}
    for k in rows:
        if counts[k]:
            b = max(nodes[k].items(), key=lambda bc: bc[1])[0]
            out[b] = out.get(b, 0) + counts[k]
    return out


def shares(d):
    tot = sum(d.get(b, 0) for b in bv)
    return [d.get(b, 0) / tot for b in bv]


rng = random.Random(20261015)


def boot(xs, ys, reps):
    n, out = len(xs), []
    for _ in range(reps):
        idx = [rng.randrange(n) for _ in range(n)]
        r = spearmanr([xs[i] for i in idx], [ys[i] for i in idx]).statistic
        if r == r:
            out.append(r)
    out.sort()
    return out[int(0.025 * len(out))], out[int(0.975 * len(out)) - 1]


mi = [k for k in range(len(L)) if ment[k] > 0]
rho_m = spearmanr([ment[k] for k in mi], [vrank[k] for k in mi]).statistic
rho_all = spearmanr(ment, vrank).statistic
vs = [bv[b] / sum(bv.values()) for b in bv]
B = sorted(zip(bv, shares(split_(ment, range(len(L)))), vs), key=lambda t: -t[1])
rb = spearmanr([t[1] for t in B], [t[2] for t in B]).statistic
r2v = shares(modal(ment, range(len(L))))
r2 = spearmanr(r2v, vs).statistic
print(f"label-level, mentioned labels: rho {rho_m:.6f}")
print(f"label-level, all linkable labels: rho {rho_all:.6f}")
print(f"branch-level split: rho {rb:.6f}; modal: rho {r2:.6f}")
lo, hi = boot([ment[k] for k in mi], [vrank[k] for k in mi], 10_000)
print(f"interval, mentioned labels: [{lo:.6f}, {hi:.6f}]")
lo, hi = boot(ment, vrank, 2_000)
print(f"interval, all linkable labels: [{lo:.6f}, {hi:.6f}]")
lo, hi = boot([t[1] for t in B], [t[2] for t in B], 10_000)
print(f"interval, branch split: [{lo:.6f}, {hi:.6f}]")
lo, hi = boot(r2v, vs, 10_000)
print(f"interval, branch modal: [{lo:.6f}, {hi:.6f}]")
mw = sorted((k for k in range(len(L)) if multi[k]), key=lambda k: int(L[k]["multiword_order"]))
cm = {k: int(L[k]["mentions_multiword_linker"]) for k in mw}
mmw = [k for k in mw if cm[k] > 0]
rm_ = spearmanr([cm[k] for k in mmw], [vrank[k] for k in mmw]).statistic
lo1, hi1 = boot([cm[k] for k in mmw], [vrank[k] for k in mmw], 10_000)
cnt = [cm.get(k, 0) for k in range(len(L))]
Bm = shares(split_(cnt, mw))
rbm = spearmanr(Bm, vs).statistic
lo2, hi2 = boot(Bm, vs, 10_000)
rbmm = spearmanr(shares(modal(cnt, mw)), vs).statistic
print(f"multi-word, mentioned labels: rho {rm_:.6f} [{lo1:.6f}, {hi1:.6f}]")
print(f"multi-word, branch split: rho {rbm:.6f} [{lo2:.6f}, {hi2:.6f}]; modal rho {rbmm:.6f}")
print(f"full repr: rho_m {rho_m!r}; multi-word branch split interval lower {lo2!r}, upper {hi2!r}")


==> anc/08_REVIEW/reproduction_v5.2_run3_2026-10-15/checks/make_report.py <==
"""Write reproduction_report.md for run 3 from the outputs of this reproduction: the narrative below, the scripts table,
the numbers table generated from outputs/numbers_table.tsv, and the command log copied verbatim.

Usage: python3 -I make_report.py <report folder>
"""
import csv
import sys
from pathlib import Path

R = Path(sys.argv[1])
O = R / "outputs"
rows = list(csv.DictReader((O / "numbers_table.tsv").open(encoding="utf-8"), delimiter="\t"))
env = (O / "environment.txt").read_text(encoding="utf-8")
log = (R / "command_log.txt").read_text(encoding="utf-8")


def cell(s, n=None):
    s = (s or "").replace("|", "\\|").replace("\n", " ")
    return s if n is None or len(s) <= n else s[: n - 3] + "..."


status = {}
for r in rows:
    status[r["status"]] = status.get(r["status"], 0) + 1
kind = {}
for r in rows:
    k = (r["source"].split(":")[0], r["status"])
    kind[k] = kind.get(k, 0) + 1

out = []
w = out.append
w("# Independent reproduction, run 3: User First Intelligence v5.2 source bundle")
w("")
w("Reproducer: a separate AI agent working only from the released bundle, 15 October 2026. Report folder: "
  "`08_REVIEW/reproduction_v5.2_run3_2026-10-15/` (check scripts in `checks/`, every output in `outputs/`, "
  "the command log in `command_log.txt`). The run-1 and run-2 reports, in the working project and inside the bundle, "
  "were not read; the bundle's run-2 tally was opened only to check the figures Section 14 quotes from it.")
w("")
w("## 1. Environment and bundle")
w("")
w("**Environment:** Python 3.13.2 (`/opt/homebrew/opt/python@3.13/bin/python3.13`), numpy 2.4.1, scipy 1.17.1, pandas 3.0.0, "
  "matplotlib 3.11.1, openpyxl 3.1.5; tectonic 0.17.0; pandoc 3.9.0.2; poppler `pdftotext` and `pdfinfo`; macOS (Darwin 24.4.0, arm64). "
  "`xelatex` is not installed, so `build_tex.py` used tectonic, as its code provides. The OpenTimestamps client `ots` is not installed. "
  "A `ufi` package happens to be installed in this machine's user site-packages. The three review scripts imported it before "
  "stopping on the missing licensed export; no result in this report depends on it.")
w("")
w("**Bundle:** `User_First_Intelligence_v5.2_2026-10-15_source.zip`, SHA-256 "
  "`a23d25be9ea3cd5022232ad87e9ed5ca8dfba1beabd30d9d10219eee11aa33c5`. This matches the hash the caller gave, on the original "
  "and on the copy. The bundle holds 212 files.")
w("")
w("**Procedure:** I copied the zip into a fresh scratch folder and extracted it three times:")
w("")
w("- `bundle/`: pristine, never written. Its SHA-256 manifest was identical before and after the run "
  "(`outputs/pristine_sha256.txt`, `outputs/pristine_sha256_after.txt`).")
w("- `run/`: every script ran here.")
w("- `build_run/`: the paper build, from an untouched copy.")
w("")
w("Each edit record ran in its own throwaway copy. Nothing came from the author's working project. My own check scripts "
  "(in `checks/`) ran with `python3 -I` (`-P` where they needed the user-site pypdf or python-docx), with paths passed as arguments.")
w("")
w("At the end of the run the bundle zip in `06_MANUSCRIPT/` still had the same SHA-256. `git status` showed other "
  "uncommitted changes in the working project, made during this run but not by it: `src/manuscript_v50.md`, "
  "`03_DATA/instrument_series_table2_visits_by_month.csv`, `arxiv_abstract.txt`, new `edit_v52p.py` and `edit_v52q.py`, "
  "measurement files and `09_SUBMISSION/` files. This reproduction wrote only into its own report folder and the "
  "scratch folder, and it describes the bundle with the hash above, not the current working files.")
w("")
w("```")
w(env.strip())
w("```")
w("")
w("## 2. Findings")
w("")
w("1. **Everything that can run on the released files ran, and all but one output with a shipped counterpart reproduced byte for byte.** "
  "The exception is the Table 2 series CSV (finding 3). The figure PDFs differ only in their `/CreationDate` stamp; every PNG is identical.")
w("2. **The paper builds from the bundle.**")
w("    - `build_tex.py` writes a `build/paper.tex` byte-identical to the shipped `paper.tex` (SHA-256 `5771787136...a183b047`).")
w("    - tectonic compiles it to a 33-page PDF with no errors.")
w("    - `build_docx.sh` writes a DOCX with all nine figures and twelve tables.")
w("    - The built PDF and DOCX carry the manuscript's values, including the corrected Table 2 day count.")
w(f"3. **Numbers:** {len(rows):,} quoted values were checked: {status.get('MATCH', 0):,} MATCH, "
  f"{status.get('MISMATCH', 0)} MISMATCH, {status.get('CANNOT RUN', 0)} CANNOT RUN. The seven mismatches are three problems:")
w("    - **The topic-level correlation is quoted as +0.19; the released data give +0.18.** This is the Spearman correlation over "
  "the 1,008 mentioned labels. It is quoted as +0.19 in the Abstract, Section 6 (paragraph 2), Section 15, Table D1, and "
  "the title of Figure 6(a); `arxiv_abstract.txt` says 0.19. The released per-label counts give 0.184869. "
  "`m2_from_counts.py` prints this as +0.185, and to two decimals it is **+0.18**. The +0.19 is a double rounding "
  "(0.18487 to 0.185 to 0.19), and it is also hard-coded in the title string of `make_fig_reviews_v50.py`.")
w("    - **The all-labels interval is quoted as +0.26 to +0.29; its upper end is +0.28.** In Section 6 (paragraph 2), "
  "\"+0.27 (+0.26 to +0.29)\": the upper end is 0.284982, printed +0.285, which is **+0.28** to two decimals. Same double rounding.")
w("    - **The released Table 2 CSV is stale.** `instrument_divergence_extra/instrument_series_table2_visits_by_month.csv` "
  "still gives October's days-live as \"11 (77 cumulative)\". The manuscript's Table 2, corrected by `edit_v52n.py` after run 2, "
  "reads \"11 (78 in all, days 0 to 77)\". Rerunning `instrument_extra.py` regenerates the CSV from the manuscript with the "
  "corrected text, so the shipped file was not refreshed after the last edit. Section 14 calls this item \"now corrected\": "
  "it is corrected in the paper, but not in the released CSV the same section describes.")
w("    - None of the three changes a conclusion.")
w("4. **Values that could not be checked:**")
w("    - **109 come only from the saved outputs of scripts that need withheld inputs.** These are the licensed DataForSEO review "
  "export (`analyze_reviews.py`, `supplement_r10.py`, `r2_link_sample.py`), the raw Ahrefs Brand Radar exports "
  "(`cross_sector_sensitivity.py`, `cross_sector_sensitivity2.py`) and the unreleased pilot section. The paper agrees with "
  "every one of those saved outputs.")
w("    - **25 rest on material that is not in the bundle.** This covers the `ufi` repository and package (the 4/5 and 70.4% "
  "rates, digests, commit facts, rubric grades and the 0.22 tie value), the numbering-plan registry, the held-back Study R1 "
  "files, the second-domain protocol and the Bitcoin block time.")
w("    - **One dashboard read is in no released file:** zero live referring domains \"through 31 July\" (Section 10). "
  "README.txt and Appendix A say every quoted single dashboard read is in a released data file.")
w("5. **Smaller observations:**")
w("    - README.txt describes the edit records as running \"to edit_v52m.py\", but the bundle also holds `edit_v52n.py` "
  "and `edit_v52o.py`.")
w("    - The build log has one overfull line of 67.7 pt in Section 13: the long file name "
  "`02_DESIGN/framework_retro_test_381_amendment_2026-10-15.md` runs into the margin.")
w("    - **Study R1 timestamps:**")
w("        - The manifest's OpenTimestamps proof commits to the released manifest. It is anchored in Bitcoin block 971,506 "
  "with the merkle root the folder README quotes. A public block explorer gives that block's header time as 04:05:42 UTC "
  "on 15 October 2026 (an external check, outside the bundle).")
w("        - The amendment's proof commits to the released amendment but holds only pending calendar attestations, "
  "with no Bitcoin attestation yet.")
w("    - The bundle carries absolute paths from the author's machine, in `review_demand/r2_annotation_protocol.md` and in "
  "run 2's command log and environment file.")
w("    - `make_fig_sources.py` writes Figure 7 into `ai_citation_cross_sector/scripts/`, but `build_tex.py` takes figures "
  "from the bundle's top folder. A regenerated Figure 7 therefore has to be copied up by hand before a build uses it. "
  "The regenerated file is identical to the shipped one.")
w("    - Two values sit exactly on a rounding boundary, and both are counted as matches:")
w("        - Table 4's /device-compare/ keyword ratio is exactly 5.25 (12,600 / 2,400). The paper gives 5.2, which is how "
  "Python's round-half-even prints it in `instrument_extra.py`; round-half-up would give 5.3.")
w("        - The multi-word branch interval's lower end is 0.735 to machine precision. The paper gives +0.74, which is "
  "the conventional rounding.")
w("    - Section 5.5 quotes p = 0.10 without the area-code section. That is the t-approximation; the permutation p printed "
  "beside it is 0.11.")
w("")
w("## 3. Scripts")
w("")
w("\"Identical\" means byte for byte against the output file shipped beside the script. Scripts ran in their own folder, as "
  "README.txt, the folder READMEs or their docstrings say.")
w("")
w("| Script | How it was run | Result | Comparison with the shipped output |")
w("|---|---|---|---|")
S = [
    ("data/analyze.py", "`cd data && python3 analyze.py`", "RAN", "No output file is shipped beside it. Every printed value was checked against the paper (section 4)."),
    ("instrument_divergence_extra/instrument_extra.py", "`cd instrument_divergence_extra && python3 instrument_extra.py`", "RAN (25 s)",
     "stdout is identical to `instrument_extra_output.txt`. The script rewrites the four series CSVs from the manuscript: Tables 3, 5 and 6 are identical; Table 2 differs on one line (shipped: `11 (77 cumulative)`; regenerated: `11 (78 in all, days 0 to 77)`)."),
    ("review_demand/r2_link_check.py", "`cd review_demand && python3 r2_link_check.py`", "RAN", "Identical to `r2_link_check_output.txt`."),
    ("review_demand/m2_from_counts.py", "`cd review_demand && python3 m2_from_counts.py`", "RAN (29 s)", "Identical to `m2_from_counts_output.txt`."),
    ("review_demand/analyze_reviews.py", "`cd review_demand && python3 analyze_reviews.py`", "CANNOT RUN",
     "Missing: `Telecom_reviews_and_responses.xlsx` and `Telecom_classification.xlsx` (the licensed DataForSEO export, withheld). The script also imports `ufi`, which is not in the bundle. It stops with FileNotFoundError. The saved output was used in the number check."),
    ("review_demand/supplement_r10.py", "`cd review_demand && python3 supplement_r10.py`", "CANNOT RUN", "Same missing inputs; same stop."),
    ("review_demand/r2_link_sample.py", "`cd review_demand && python3 r2_link_sample.py`", "CANNOT RUN", "Same missing inputs; same stop. Nothing was written."),
    ("review_demand/make_fig_reviews.py", "`cd review_demand && python3 make_fig_reviews.py`", "CANNOT RUN", "Missing: `out/label_demand_aggregates.csv` and `out/branch_shares.csv`, which are written from the withheld export."),
    ("review_demand/make_fig_reviews_v50.py", "`cd review_demand && python3 make_fig_reviews_v50.py`", "CANNOT RUN",
     "Missing: `out/label_demand_aggregates.csv` and `out/branch_shares_corrected.csv`. Instead, the text of the shipped `fig9_reviews.pdf` was read and checked."),
    ("ai_citation_cross_sector/scripts/section7_from_aggregates.py", "`cd ai_citation_cross_sector/scripts && python3 section7_from_aggregates.py`", "RAN (57 s)", "Identical to `section7_from_aggregates_output.txt`."),
    ("ai_citation_cross_sector/scripts/make_tables_sector_surface.py", "`cd ai_citation_cross_sector/scripts && python3 make_tables_sector_surface.py`", "RAN", "Identical to `make_tables_sector_surface_output.txt`."),
    ("ai_citation_cross_sector/scripts/make_fig_sources.py", "`cd ai_citation_cross_sector/scripts && python3 make_fig_sources.py`", "RAN", "`fig10_sources.png` is identical. `fig10_sources.pdf` is identical except for `/CreationDate`."),
    ("ai_citation_cross_sector/scripts/make_brand_radar_urls.py", "`cd ai_citation_cross_sector/scripts && python3 make_brand_radar_urls.py`", "RAN", "It rewrites `design/cross_sector_report_urls.json`, which comes out identical. No stdout file is shipped."),
    ("ai_citation_cross_sector/scripts/cross_sector.py", "`cd ai_citation_cross_sector/scripts && python3 cross_sector.py`", "CANNOT RUN", "Missing: the raw Brand Radar exports (withheld under the vendor's terms). The script stops with its documented message."),
    ("ai_citation_cross_sector/scripts/cross_sector_sensitivity.py", "`cd ai_citation_cross_sector/scripts && python3 cross_sector_sensitivity.py`", "CANNOT RUN", "Missing: the raw exports; same documented stop."),
    ("ai_citation_cross_sector/scripts/cross_sector_sensitivity2.py", "`cd ai_citation_cross_sector/scripts && python3 cross_sector_sensitivity2.py`", "CANNOT RUN",
     "Missing: the raw exports. Before stopping, it prints its first section from the aggregates, and those 760 bytes are an exact prefix of the saved output."),
    ("stakes/vendor_reliance.py", "`cd stakes && python3 vendor_reliance.py --offline`", "RAN",
     "Identical to `vendor_reliance_output.txt`, and the works list was not rewritten. Online mode was not run: it queries OpenAlex and rewrites the list, and the README gives `--offline` for recounting."),
    ("make_figs_v4.py", "`python3 make_figs_v4.py` (bundle top)", "RAN", "Six PNGs identical; six PDFs identical except for `/CreationDate`."),
    ("make_fig0.py", "`python3 make_fig0.py` (bundle top)", "RAN", "PNG identical; PDF identical except for `/CreationDate`."),
    ("build_tex.py", "`python3 build_tex.py` (fresh copy, bundle top)", "RAN", "`build/paper.tex` is identical to the shipped `paper.tex`."),
    ("(build) tectonic", "`cd build && tectonic --keep-logs paper.tex`", "RAN", "33-page `paper.pdf`, no errors; 68 underfull and 4 overfull boxes (the largest is 67.7 pt). No shipped PDF to compare."),
    ("build_docx.sh", "`zsh ./build_docx.sh` (bundle top)", "RAN", "`build/paper.docx` (1.24 MB): 9 figures, 12 tables. No shipped DOCX to compare."),
    ("edit_v49.py, edit_v49_r9.py, edit_v49_r9b.py, edit_v49_r9c.py, edit_v50.py", "`python3 <script>`, each in its own throwaway copy", "CANNOT RUN",
     "Missing: `manuscript_v49.md`, the earlier manuscript these records edit. Each stops with FileNotFoundError and changes nothing."),
    ("edit_v50b.py to edit_v52o.py (19 scripts)", "`python3 <script>`, each in its own throwaway copy", "CANNOT RUN",
     "Missing: the pre-edit states of `manuscript_v50.md`. On the released manuscript each refuses (\"REFUSE: 0 matches\" or \"REFUSE: already applied\") and changes no file (`outputs/edit_scripts_attempts.txt`)."),
    ("framework_test_r1: `ots verify`", "not available (`ots` not installed)", "CANNOT RUN",
     "Checked offline with `checks/ots_parse.py`. The manifest proof commits to SHA-256 `003311...e4b9` of the released manifest and attests block 971,506 with merkle root `7bdc6025...59a3`. The amendment proof commits to `304297...e1dd`, pending attestations only. The held-back plan, predictors and script cannot be checked against the manifest."),
]
for s in S:
    w("| " + " | ".join(cell(x) for x in s) + " |")
w("")
w("**Tally:** the bundle holds 45 scripts that belong to the paper (21 analysis, figure and build scripts plus 24 edit records). "
  "13 RAN, 0 FAILED, and 32 CANNOT RUN: 8 need withheld data and 24 edit records need earlier, unreleased manuscript states. "
  "The tectonic compile also ran. The check scripts inside the bundle's `08_REVIEW/` folders belong to the two earlier "
  "reproductions and were not run.")
w("")
w("## 4. Numbers")
w("")
w("**Method:** `checks/check_numbers.py` finds each quoted value in `manuscript_v50.md` by its surrounding text, obtains the "
  "value from the named source, and compares the two at the paper's precision (a difference of at most half a unit in the "
  "paper's last digit). Text values are compared exactly. The source kinds are:")
w("")
w("- `rerun`: printed by a bundle script rerun here.")
w("- `data`: computed from a released data file.")
w("- `arith`: arithmetic on figures the paper itself quotes, or on the released table CSVs.")
w("- `figure`: a value drawn by a figure script, compared with the released data.")
w("- `shipped`: only in the saved output of a script that cannot run here; status CANNOT RUN, with a note saying whether the paper agrees with that output.")
w("- `none`: no released source; status CANNOT RUN.")
w("")
w("The four Section 6 values whose printed form sits on a rounding boundary were settled at full precision by "
  "`checks/m2_precise.py`. That script reads the released counts and follows the documented seed and resampling order.")
w("")
w(f"**Totals:** {len(rows):,} values: " + ", ".join(f"{k} {v:,}" for k, v in sorted(status.items())) + ".")
w("")
w("By source kind:")
w("")
w("| Source kind | MATCH | MISMATCH | CANNOT RUN |")
w("|---|---|---|---|")
for k in ("rerun", "data", "arith", "figure", "shipped", "none"):
    w(f"| {k} | {kind.get((k, 'MATCH'), 0)} | {kind.get((k, 'MISMATCH'), 0)} | {kind.get((k, 'CANNOT RUN'), 0)} |")
w("")
w("**Coverage:** `checks/coverage.py` lists every numeric token outside the reference list that no check quotes "
  "(`outputs/coverage_uncovered.txt`). None of what remains is printed by a bundle script or held in a released data file. It falls into these groups:")
w("")
w("- figures from the literature (Section 2, Appendix B), vendor documentation (Section 7.2), Pew and Costco (Section 13.1);")
w("- Table 7's costs, which are the author's reconstruction;")
w("- model and software version names, and the history of earlier versions;")
w("- structural labels: day numbers, position bands, item numbers, formula constants and confidence levels.")
w("")
w("### 4.1 MISMATCH")
w("")
w("| id | Location | Value quoted | Source | Obtained | Note |")
w("|---|---|---|---|---|---|")
for r in rows:
    if r["status"] == "MISMATCH":
        w(f"| {r['id']} | {cell(r['location in the paper'])} | {cell(r['value quoted'])} | {cell(r['source'])} | {cell(r['obtained'])} | {cell(r['note'])} |")
w("")
w("### 4.2 CANNOT RUN with no released source")
w("")
w("| id | Location | Value quoted | Reason | Note |")
w("|---|---|---|---|---|")
for r in rows:
    if r["status"] == "CANNOT RUN" and r["source"].startswith("none"):
        w(f"| {r['id']} | {cell(r['location in the paper'])} | {cell(r['value quoted'])} | {cell(r['source'][5:])} | {cell(r['note'])} |")
w("")
w("### 4.3 CANNOT RUN from the saved outputs of scripts that need withheld data")
w("")
w("| Saved output | Values | Paper agrees with the saved output |")
w("|---|---|---|")
sh = {}
for r in rows:
    if r["status"] == "CANNOT RUN" and r["source"].startswith("shipped"):
        k = r["source"][8:]
        a, b = sh.get(k, (0, 0))
        sh[k] = (a + 1, b + (1 if r["note"].startswith("paper agrees") else 0))
for k, (a, b) in sorted(sh.items()):
    w(f"| `{k}` | {a} | {b} of {a} |")
w("")
w("### 4.4 Every value checked")
w("")
w("The same table, with the full quoted text, is in `outputs/numbers_table.tsv`.")
w("")
w("| id | Location | Value quoted | Quoted text (first 70 characters) | Source | Obtained | Status | Note |")
w("|---|---|---|---|---|---|---|---|")
for r in rows:
    w(f"| {r['id']} | {cell(r['location in the paper'], 80)} | {cell(r['value quoted'], 60)} | {cell(r['quoted text (first 140 characters)'], 70)} | "
      f"{cell(r['source'], 70)} | {cell(r['obtained'], 60)} | {r['status']} | {cell(r['note'], 160)} |")
w("")
w("## 5. Command log")
w("")
w("Copied verbatim from `command_log.txt`. Commands ran through `checks/logrun.sh`, which records each command line and "
  "its exit code. Lines marked \"recorded manually\" are steps that did not go through the logger: file reads, and edits "
  "to my own check scripts. The last command line is the generation of this report; its exit code is not in this copy.")
w("")
w("```")
w(log.rstrip())
w("```")
(R / "reproduction_report.md").write_text("\n".join(out) + "\n", encoding="utf-8")
print(f"wrote {R / 'reproduction_report.md'}: {len(out)} lines")


==> anc/08_REVIEW/reproduction_v5.2_run3_2026-10-15/checks/ots_parse.py <==
"""Offline reader for OpenTimestamps proofs (.ots), written for this reproduction because the `ots` client is not
installed. For each proof it checks the file digest the proof commits to against the SHA-256 of the stamped file,
replays every operation in the proof tree, and prints each attestation with the message it attests: for a Bitcoin
block-header attestation that message is the block's merkle root (printed in the byte order block explorers show).
It does not contact any calendar or blockchain, so it cannot show that the block exists or when it was mined.

Usage: python3 -I ots_parse.py <stamped file> <its .ots proof>  [<stamped file> <proof> ...]
"""
import hashlib
import sys

MAGIC = b"\x00OpenTimestamps\x00\x00Proof\x00\xbf\x89\xe2\xe8\x84\xe8\x92\x94"
UNARY = {0x08: "sha256", 0x02: "sha1", 0x03: "ripemd160", 0x67: "keccak256", 0xf2: "reverse", 0xf3: "hexlify"}
BINARY = {0xf0: "append", 0xf1: "prepend"}
ATT = {bytes.fromhex("0588960d73d71901"): "bitcoin", bytes.fromhex("83dfe30d2ef90c8e"): "pending",
       bytes.fromhex("06869a0d73d71b45"): "litecoin"}


class Reader:
    def __init__(self, b):
        self.b, self.i = b, 0

    def byte(self):
        v = self.b[self.i]
        self.i += 1
        return v

    def bytes_(self, n):
        v = self.b[self.i:self.i + n]
        if len(v) != n:
            raise ValueError("truncated proof")
        self.i += n
        return v

    def varuint(self):
        v, shift = 0, 0
        while True:
            c = self.byte()
            v |= (c & 0x7F) << shift
            if not c & 0x80:
                return v
            shift += 7

    def varbytes(self):
        return self.bytes_(self.varuint())


def apply(op, arg, msg):
    if op == "sha256":
        return hashlib.sha256(msg).digest()
    if op == "sha1":
        return hashlib.sha1(msg).digest()
    if op == "ripemd160":
        return hashlib.new("ripemd160", msg).digest()
    if op == "reverse":
        return msg[::-1]
    if op == "hexlify":
        return msg.hex().encode()
    if op == "append":
        return msg + arg
    if op == "prepend":
        return arg + msg
    raise ValueError(f"operation {op} not supported here")


def walk(r, msg, path, out):
    def one(tag):
        if tag == 0x00:
            kind = ATT.get(r.bytes_(8), "unknown")
            payload = Reader(r.varbytes())
            if kind == "bitcoin":
                out.append(("bitcoin", payload.varuint(), msg, path))
            elif kind == "pending":
                out.append(("pending", payload.varbytes().decode("utf-8", "replace"), msg, path))
            else:
                out.append((kind, payload.b.hex(), msg, path))
        elif tag in UNARY:
            walk(r, apply(UNARY[tag], None, msg), path + [UNARY[tag]], out)
        elif tag in BINARY:
            arg = r.varbytes()
            walk(r, apply(BINARY[tag], arg, msg), path + [BINARY[tag]], out)
        else:
            raise ValueError(f"unknown tag 0x{tag:02x} at offset {r.i - 1}")

    tag = r.byte()
    while tag == 0xFF:
        one(r.byte())
        tag = r.byte()
    one(tag)


args = sys.argv[1:]
for stamped, proof in zip(args[0::2], args[1::2]):
    data, p = open(stamped, "rb").read(), open(proof, "rb").read()
    r = Reader(p)
    if r.bytes_(len(MAGIC)) != MAGIC:
        print(f"{proof}: not an OpenTimestamps proof (bad magic)")
        continue
    version = r.varuint()
    op = UNARY[r.byte()]
    digest = r.bytes_({"sha256": 32, "sha1": 20, "ripemd160": 20, "keccak256": 32}[op])
    actual = hashlib.new(op, data).digest()
    print(f"{proof.rsplit('/', 1)[-1]}: version {version}; file hash {op}; committed digest {digest.hex()}")
    print(f"  {op} of {stamped.rsplit('/', 1)[-1]} ({len(data)} bytes): {actual.hex()} -> "
          f"{'MATCHES the proof' if actual == digest else 'DOES NOT MATCH the proof'}")
    atts = []
    walk(r, digest, [], atts)
    print(f"  bytes left unread after the proof tree: {len(p) - r.i}")
    for kind, val, msg, path in atts:
        if kind == "bitcoin":
            print(f"  Bitcoin block-header attestation: block height {val:,}; attested merkle root "
                  f"(explorer byte order) {msg[::-1].hex()}; {len(path)} operations from the file digest")
        else:
            print(f"  {kind} attestation: {val}; {len(path)} operations")


==> anc/08_REVIEW/reproduction_v5.2_run3_2026-10-15/checks/pdf_compare.py <==
"""Compare two PDF (or any) files byte for byte; if they differ, show where, and say whether the only
differences sit inside a /CreationDate or /ModDate string (matplotlib and XeTeX stamp the build time there).

Usage: python3 -I pdf_compare.py <shipped file> <regenerated file> [<label>]
"""
import re
import sys

a_path, b_path = sys.argv[1], sys.argv[2]
label = sys.argv[3] if len(sys.argv) > 3 else b_path.rsplit("/", 1)[-1]
a, b = open(a_path, "rb").read(), open(b_path, "rb").read()
if a == b:
    print(f"{label}: IDENTICAL ({len(a)} bytes)")
    sys.exit(0)

DATE = re.compile(rb"/(CreationDate|ModDate)\s*\(D:[^)]*\)")
na, nb = DATE.sub(b"/DATE()", a), DATE.sub(b"/DATE()", b)
diffs = [i for i in range(min(len(a), len(b))) if a[i] != b[i]]
print(f"{label}: bytes differ (shipped {len(a)} bytes, regenerated {len(b)} bytes, {len(diffs)} differing positions"
      f"{'' if len(a) == len(b) else ', lengths differ'})")
for m in DATE.finditer(a):
    print(f"  shipped   {m.group(0).decode('latin-1')}")
for m in DATE.finditer(b):
    print(f"  regenerated {m.group(0).decode('latin-1')}")
if na == nb:
    print(f"{label}: IDENTICAL once the /CreationDate and /ModDate strings are masked")
else:
    # show the first few differing regions outside the date strings
    shown, i = 0, 0
    while i < min(len(na), len(nb)) and shown < 5:
        if na[i] != nb[i]:
            s = max(0, i - 40)
            print(f"  differs at masked offset {i}: shipped {na[s:i + 60]!r}")
            print(f"  {' ' * (len(str(i)) + 20)}regenerated {nb[s:i + 60]!r}")
            shown += 1
            i += 200
        else:
            i += 1
    print(f"{label}: DIFFERENT beyond the date strings")


==> anc/08_REVIEW/reproduction_v5.2_run3_2026-10-15/checks/run_edit_scripts.sh <==
#!/bin/bash
# Run each edit_v*.py change record in its own fresh copy of the pristine bundle (nested two folders deep, so that
# writes to the parent folders land inside the throwaway copy), then report the exit code, the last line of output,
# whether manuscript_v50.md changed, and whether any file was added or changed anywhere in the throwaway tree.
# Usage: run_edit_scripts.sh <pristine bundle folder> <scratch folder>
set -u
PRISTINE="$1"; SCRATCH="$2"
NAME=$(basename "$PRISTINE")
mkdir -p "$SCRATCH"
for script in $(cd "$PRISTINE" && ls edit_v*.py | sort -V); do
  T="$SCRATCH/${script%.py}/wrap1/wrap2"
  rm -rf "$SCRATCH/${script%.py}"
  mkdir -p "$T"
  cp -Rp "$PRISTINE" "$T/$NAME"
  (cd "$SCRATCH/${script%.py}" && find . -type f | LC_ALL=C sort | xargs shasum -a 256 > ../${script%.py}.before)
  out=$(cd "$T/$NAME" && python3 "$script" 2>&1); rc=$?
  (cd "$SCRATCH/${script%.py}" && find . -type f | LC_ALL=C sort | xargs shasum -a 256 > ../${script%.py}.after)
  if cmp -s "$PRISTINE/manuscript_v50.md" "$T/$NAME/manuscript_v50.md"; then ms="manuscript unchanged"; else ms="MANUSCRIPT CHANGED"; fi
  if cmp -s "$SCRATCH/${script%.py}.before" "$SCRATCH/${script%.py}.after"; then tree="no file added or changed"; else tree="FILES ADDED OR CHANGED: $(diff "$SCRATCH/${script%.py}.before" "$SCRATCH/${script%.py}.after" | grep '^[<>]' | awk '{print $1, $3}' | tr '\n' ' ')"; fi
  last=$(printf '%s\n' "$out" | tail -n 1 | cut -c1-170)
  printf '%s | exit %s | %s | %s | last line: %s\n' "$script" "$rc" "$ms" "$tree" "$last"
done


==> anc/08_REVIEW/reproduction_v5.2_run3_2026-10-15/command_log.txt <==
# Command log, independent reproduction run 3 of User_First_Intelligence_v5.2_2026-10-15_source.zip
# Every command below was run through checks/logrun.sh, which writes the command line and its exit code.
# Fresh working folder: /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh
# Report and check scripts folder: /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15

[2026-10-15 02:12:32] $ mkdir -p /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/zip /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/bundle && cp /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/06_MANUSCRIPT/User_First_Intelligence_v5.2_2026-10-15_source.zip /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/zip/ && shasum -a 256 /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/zip/User_First_Intelligence_v5.2_2026-10-15_source.zip /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/06_MANUSCRIPT/User_First_Intelligence_v5.2_2026-10-15_source.zip
[2026-10-15 02:12:32] exit 0
[2026-10-15 02:12:32] $ unzip -l /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/zip/User_First_Intelligence_v5.2_2026-10-15_source.zip
[2026-10-15 02:12:32] exit 0
[2026-10-15 02:12:43] $ cd /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/bundle && unzip -q /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/zip/User_First_Intelligence_v5.2_2026-10-15_source.zip && ls
[2026-10-15 02:12:43] exit 0
[2026-10-15 02:12:43] $ cd /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/bundle/User_First_Intelligence_v5.2_2026-10-15_source && find . -type f | LC_ALL=C sort | xargs shasum -a 256 > /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/pristine_sha256.txt && wc -l /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/pristine_sha256.txt
[2026-10-15 02:12:43] exit 0
[2026-10-15 02:12:43] $ cd /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/bundle/User_First_Intelligence_v5.2_2026-10-15_source && find . -type f -o -type l | wc -l && find . -type l
[2026-10-15 02:12:43] exit 0
[2026-10-15 02:12 recorded manually, run before the logger existed] $ ls -la <bundle zip>; ls -la 08_REVIEW/; ls -la <scratchpad>   (orientation only; nothing from 08_REVIEW of the working project was read)
[2026-10-15 02:12 recorded manually] $ mkdir -p <report folder>/checks <report folder>/outputs <fresh folder>; wrote checks/logrun.sh and the header of this log
[2026-10-15 02:13 recorded manually] $ cat <tool result of unzip -l> | sed | awk   (compact listing of the archive)
[2026-10-15 02:14 recorded manually, zsh, not through logger] $ cat README.txt data/README.md ai_citation_cross_sector/README.md framework_test_r1/README.md build_docx.sh   (failed after README.txt on a zsh '=====' expansion; re-run below through the logger)
[2026-10-15 02:12:55] $ cd /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/bundle/User_First_Intelligence_v5.2_2026-10-15_source && for f in data/README.md ai_citation_cross_sector/README.md framework_test_r1/README.md build_docx.sh; do echo "----- $f"; cat $f; done
[2026-10-15 02:12:55] exit 0
[2026-10-15 02:13:42] $ cd /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/bundle/User_First_Intelligence_v5.2_2026-10-15_source/review_demand && sed -n '1,60p' supplement_r10.py && echo '-----make_fig_reviews.py' && cat make_fig_reviews.py && echo '-----make_fig_reviews_v50.py' && cat make_fig_reviews_v50.py
[2026-10-15 02:13:42] exit 0
[2026-10-15 02:14:03] $ cd /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/bundle/User_First_Intelligence_v5.2_2026-10-15_source/ai_citation_cross_sector/scripts && sed -n '1,45p' cross_sector_sensitivity.py && echo '-----s2' && sed -n '1,40p' cross_sector_sensitivity2.py && echo '----- stakes' && cat /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/bundle/User_First_Intelligence_v5.2_2026-10-15_source/stakes/vendor_reliance.py
[2026-10-15 02:14:03] exit 0
[2026-10-15 02:14:12] $ cd /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/bundle/User_First_Intelligence_v5.2_2026-10-15_source && for f in edit_v49.py edit_v49_r9.py edit_v49_r9b.py edit_v49_r9c.py edit_v50.py edit_v50b.py edit_v50c.py edit_v51.py edit_v51b.py edit_v52.py edit_v52b.py edit_v52c.py edit_v52d.py edit_v52e.py edit_v52f.py edit_v52g.py edit_v52h.py edit_v52i.py edit_v52j.py edit_v52k.py edit_v52l.py edit_v52m.py edit_v52n.py edit_v52o.py; do echo "===== $f"; sed -n '1,25p' $f | grep -v '^$' | head -22; grep -n 'manuscript_v\|open(\|read_text\|write_text\|sys.argv\|Path(' $f | head -8; done
[2026-10-15 02:14:12] exit 0
[2026-10-15 02:14:32] $ wc -l -c /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/bundle/User_First_Intelligence_v5.2_2026-10-15_source/manuscript_v50.md && grep -n '^#' /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/bundle/User_First_Intelligence_v5.2_2026-10-15_source/manuscript_v50.md
[2026-10-15 02:14:32] exit 0
[2026-10-15 02:16:26] $ sed -n '532,686p' /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/bundle/User_First_Intelligence_v5.2_2026-10-15_source/manuscript_v50.md | grep -n -i 'pagadala\|motley\|costco\|bek 2026\|gottfried\|soulo\|langridge\|otterly\|hendricks\|kumar\|linehan' | cut -c1-400
[2026-10-15 02:16:26] exit 0
[2026-10-15 02:16:32] $ cd /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/bundle/User_First_Intelligence_v5.2_2026-10-15_source && cat data/ahrefs_prefixes_2026-10-12.csv && echo ---- && cat data/semrush_prefixes_2026-10-12.csv && echo ---- && for f in instrument_divergence_extra/instrument_series_table*.csv; do echo "== $f"; cat $f; done
[2026-10-15 02:16:32] exit 0
[2026-10-15 02:16:44] $ cd /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/bundle/User_First_Intelligence_v5.2_2026-10-15_source/instrument_divergence_extra && cat single_reads_2026-10.csv && echo ---- && head -5 section_code_pages_2026-10-14.csv && wc -l section_code_pages_2026-10-14.csv
[2026-10-15 02:16:44] exit 0
[2026-10-15 02:17:04] $ { which python3; python3 --version; python3 -c 'import numpy, scipy, pandas, matplotlib; print("numpy", numpy.__version__, "scipy", scipy.__version__, "pandas", pandas.__version__, "matplotlib", matplotlib.__version__)'; python3 -c 'import openpyxl; print("openpyxl", openpyxl.__version__)' 2>&1 | tail -1; python3 -c 'import ufi; print("ufi importable at", ufi.__file__)' 2>&1 | tail -1; which tectonic && tectonic --version; which xelatex || echo 'xelatex: not found'; which pandoc && pandoc --version | head -1; which ots || echo 'ots: not found'; uname -a; } > /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/environment.txt 2>&1; cat /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/environment.txt
[2026-10-15 02:17:05] exit 0
[2026-10-15 02:17:12] $ mkdir -p /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/run && cd /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/run && unzip -q /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/zip/User_First_Intelligence_v5.2_2026-10-15_source.zip && ls /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/run && ls -d /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/05_FIGURES /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/run/05_FIGURES /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/03_DATA 2>&1
[2026-10-15 02:17:12] exit 1
[2026-10-15 02:17:18] $ cd /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/run/User_First_Intelligence_v5.2_2026-10-15_source/data && python3 analyze.py > /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/analyze_stdout.txt 2> /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/analyze_stderr.txt; echo exit=$?
[2026-10-15 02:17:18] exit 0
[2026-10-15 02:17:26] $ cd /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/run/User_First_Intelligence_v5.2_2026-10-15_source/instrument_divergence_extra && time python3 instrument_extra.py > /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/instrument_extra_stdout.txt 2> /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/instrument_extra_stderr.txt; echo exit=$?
[2026-10-15 02:17:50] exit 0
[2026-10-15 02:18:03] $ cmp /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/instrument_extra_stdout.txt /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/bundle/User_First_Intelligence_v5.2_2026-10-15_source/instrument_divergence_extra/instrument_extra_output.txt && echo 'instrument_extra_output.txt: IDENTICAL'; diff /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/bundle/User_First_Intelligence_v5.2_2026-10-15_source/instrument_divergence_extra/instrument_extra_output.txt /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/instrument_extra_stdout.txt
[2026-10-15 02:18:03] exit 0
[2026-10-15 02:18:03] $ for f in instrument_series_table2_visits_by_month.csv instrument_series_table3_ai_overview_citation_by_month.csv instrument_series_table5_checkpoints.csv instrument_series_table6_intervals.csv; do if cmp -s /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/bundle/User_First_Intelligence_v5.2_2026-10-15_source/instrument_divergence_extra/$f /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/run/User_First_Intelligence_v5.2_2026-10-15_source/instrument_divergence_extra/$f; then echo "$f: IDENTICAL"; else echo "$f: DIFFERS"; diff /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/bundle/User_First_Intelligence_v5.2_2026-10-15_source/instrument_divergence_extra/$f /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/run/User_First_Intelligence_v5.2_2026-10-15_source/instrument_divergence_extra/$f; fi; done
[2026-10-15 02:18:03] exit 0
[2026-10-15 02:18:14] $ mkdir -p /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/regenerated_files && cp /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/run/User_First_Intelligence_v5.2_2026-10-15_source/instrument_divergence_extra/instrument_series_table*.csv /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/regenerated_files/
[2026-10-15 02:18:14] exit 0
[2026-10-15 02:18:14] $ cd /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/run/User_First_Intelligence_v5.2_2026-10-15_source/review_demand && python3 r2_link_check.py > /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/r2_link_check_stdout.txt 2> /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/r2_link_check_stderr.txt; echo exit=$?; cmp /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/r2_link_check_stdout.txt /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/bundle/User_First_Intelligence_v5.2_2026-10-15_source/review_demand/r2_link_check_output.txt && echo 'r2_link_check_output.txt: IDENTICAL'
[2026-10-15 02:18:14] exit 0
[2026-10-15 02:18:26] $ cd /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/run/User_First_Intelligence_v5.2_2026-10-15_source/review_demand && time python3 m2_from_counts.py > /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/m2_from_counts_stdout.txt 2> /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/m2_from_counts_stderr.txt; echo exit=$?; cmp /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/m2_from_counts_stdout.txt /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/bundle/User_First_Intelligence_v5.2_2026-10-15_source/review_demand/m2_from_counts_output.txt && echo 'm2_from_counts_output.txt: IDENTICAL'
[2026-10-15 02:18:55] exit 0
[2026-10-15 02:19:10] $ cd /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/run/User_First_Intelligence_v5.2_2026-10-15_source/ai_citation_cross_sector/scripts && time python3 section7_from_aggregates.py > /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/section7_from_aggregates_stdout.txt 2> /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/section7_from_aggregates_stderr.txt; echo exit=$?; cmp /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/section7_from_aggregates_stdout.txt /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/bundle/User_First_Intelligence_v5.2_2026-10-15_source/ai_citation_cross_sector/scripts/section7_from_aggregates_output.txt && echo 'section7_from_aggregates_output.txt: IDENTICAL'
[2026-10-15 02:20:08] exit 0
[2026-10-15 02:20:26] $ cd /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/run/User_First_Intelligence_v5.2_2026-10-15_source/ai_citation_cross_sector/scripts && python3 make_tables_sector_surface.py > /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/make_tables_sector_surface_stdout.txt 2> /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/make_tables_sector_surface_stderr.txt; echo exit=$?; cmp /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/make_tables_sector_surface_stdout.txt /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/bundle/User_First_Intelligence_v5.2_2026-10-15_source/ai_citation_cross_sector/scripts/make_tables_sector_surface_output.txt && echo 'make_tables_sector_surface_output.txt: IDENTICAL'
[2026-10-15 02:20:26] exit 0
[2026-10-15 02:20:26] $ cd /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/run/User_First_Intelligence_v5.2_2026-10-15_source/ai_citation_cross_sector/scripts && python3 make_brand_radar_urls.py > /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/make_brand_radar_urls_stdout.txt 2> /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/make_brand_radar_urls_stderr.txt; echo exit=$?; cmp /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/run/User_First_Intelligence_v5.2_2026-10-15_source/ai_citation_cross_sector/design/cross_sector_report_urls.json /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/bundle/User_First_Intelligence_v5.2_2026-10-15_source/ai_citation_cross_sector/design/cross_sector_report_urls.json && echo 'cross_sector_report_urls.json: IDENTICAL'
[2026-10-15 02:20:26] exit 0
[2026-10-15 02:20:36] $ cd /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/run/User_First_Intelligence_v5.2_2026-10-15_source/ai_citation_cross_sector/scripts && python3 make_fig_sources.py > /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/make_fig_sources_stdout.txt 2> /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/make_fig_sources_stderr.txt; echo exit=$?; ls -la /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/run/User_First_Intelligence_v5.2_2026-10-15_source/ai_citation_cross_sector/scripts/fig10_sources.* /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/bundle/User_First_Intelligence_v5.2_2026-10-15_source/fig10_sources.*; for e in pdf png; do cmp -s /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/run/User_First_Intelligence_v5.2_2026-10-15_source/ai_citation_cross_sector/scripts/fig10_sources.$e /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/bundle/User_First_Intelligence_v5.2_2026-10-15_source/fig10_sources.$e && echo "fig10_sources.$e: IDENTICAL" || echo "fig10_sources.$e: bytes differ"; done
[2026-10-15 02:20:37] exit 0
[2026-10-15 02:20:55] $ python3 -I /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/checks/pdf_compare.py /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/bundle/User_First_Intelligence_v5.2_2026-10-15_source/fig10_sources.pdf /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/run/User_First_Intelligence_v5.2_2026-10-15_source/ai_citation_cross_sector/scripts/fig10_sources.pdf fig10_sources.pdf | tee /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/figcompare_fig10.txt
[2026-10-15 02:20:55] exit 0
[2026-10-15 02:21:04] $ cd /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/run/User_First_Intelligence_v5.2_2026-10-15_source/stakes && python3 vendor_reliance.py --offline > /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/vendor_reliance_offline_stdout.txt 2> /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/vendor_reliance_offline_stderr.txt; echo exit=$?; cmp /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/vendor_reliance_offline_stdout.txt /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/bundle/User_First_Intelligence_v5.2_2026-10-15_source/stakes/vendor_reliance_output.txt && echo 'vendor_reliance_output.txt: IDENTICAL'; diff /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/bundle/User_First_Intelligence_v5.2_2026-10-15_source/stakes/vendor_reliance_output.txt /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/vendor_reliance_offline_stdout.txt; cmp /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/run/User_First_Intelligence_v5.2_2026-10-15_source/stakes/vendor_reliance_works.csv /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/bundle/User_First_Intelligence_v5.2_2026-10-15_source/stakes/vendor_reliance_works.csv && echo 'works list untouched'
[2026-10-15 02:21:04] exit 0
[2026-10-15 02:21:17] $ cd /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/run/User_First_Intelligence_v5.2_2026-10-15_source/ai_citation_cross_sector/scripts && for s in cross_sector.py cross_sector_sensitivity.py cross_sector_sensitivity2.py; do python3 $s > /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/${s%.py}_rerun_stdout.txt 2> /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/${s%.py}_rerun_stderr.txt; echo "$s exit=$?"; echo '  stdout:'; head -c 600 /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/${s%.py}_rerun_stdout.txt; echo '  stderr:'; tail -c 600 /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/${s%.py}_rerun_stderr.txt; echo; done
[2026-10-15 02:21:17] exit 0
[2026-10-15 02:21:25] $ python3 -I -c 'import sys; a=open(sys.argv[1],"rb").read(); b=open(sys.argv[2],"rb").read(); print("partial rerun is %d bytes; shipped %d bytes; partial is an exact prefix of shipped: %s" % (len(b), len(a), a.startswith(b)))' /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/bundle/User_First_Intelligence_v5.2_2026-10-15_source/ai_citation_cross_sector/scripts/cross_sector_sensitivity2_output.txt /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/cross_sector_sensitivity2_rerun_stdout.txt
[2026-10-15 02:21:25] exit 0
[2026-10-15 02:21:31] $ cd /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/run/User_First_Intelligence_v5.2_2026-10-15_source/review_demand && for s in analyze_reviews.py supplement_r10.py r2_link_sample.py make_fig_reviews.py make_fig_reviews_v50.py; do python3 $s > /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/${s%.py}_rerun_stdout.txt 2> /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/${s%.py}_rerun_stderr.txt; echo "$s exit=$?"; echo '  stdout:'; head -c 400 /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/${s%.py}_rerun_stdout.txt; echo '  stderr (last line):'; tail -n 1 /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/${s%.py}_rerun_stderr.txt; done; ls -la /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/run/User_First_Intelligence_v5.2_2026-10-15_source/review_demand
[2026-10-15 02:21:35] exit 0
[2026-10-15 02:21:46] $ cd /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/run/User_First_Intelligence_v5.2_2026-10-15_source && python3 make_figs_v4.py > /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/make_figs_v4_stdout.txt 2> /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/make_figs_v4_stderr.txt; echo make_figs_v4 exit=$?; python3 make_fig0.py > /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/make_fig0_stdout.txt 2> /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/make_fig0_stderr.txt; echo make_fig0 exit=$?
[2026-10-15 02:21:48] exit 0
[2026-10-15 02:21:48] $ for f in fig0_framework fig1_divergence fig2_aio fig3_refdomains fig4_prefixes fig5_cited fig6_positions; do for e in png pdf; do python3 -I /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/checks/pdf_compare.py /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/bundle/User_First_Intelligence_v5.2_2026-10-15_source/$f.$e /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/run/User_First_Intelligence_v5.2_2026-10-15_source/$f.$e $f.$e; done; done | tee /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/figcompare_top_level.txt
[2026-10-15 02:21:49] exit 0
[2026-10-15 02:22:05] $ which pdftotext mutool qpdf gs 2>&1; python3 -c 'import pypdf; print("pypdf", pypdf.__version__)' 2>&1 | tail -1; python3 -c 'import fitz; print("pymupdf", fitz.__doc__)' 2>&1 | tail -1; python3 -c 'import pdfminer; print("pdfminer", pdfminer.__version__)' 2>&1 | tail -1; python3 -c 'import docx; print("python-docx ok")' 2>&1 | tail -1
[2026-10-15 02:22:05] exit 0
[2026-10-15 02:22:12] $ for f in fig9_reviews fig0_framework fig4_prefixes; do echo "===== $f"; pdftotext -layout /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/bundle/User_First_Intelligence_v5.2_2026-10-15_source/$f.pdf - 2>&1 | grep -v '^\s*$' | head -40; done > /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/figure_text_fig9_fig0_fig4.txt; cat /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/figure_text_fig9_fig0_fig4.txt
[2026-10-15 02:22:12] exit 0
[2026-10-15 02:22:26] $ mkdir -p /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/build_run && cd /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/build_run && unzip -q /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/zip/User_First_Intelligence_v5.2_2026-10-15_source.zip && cd /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/build_run/User_First_Intelligence_v5.2_2026-10-15_source && time python3 build_tex.py > /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/build_tex_stdout.txt 2> /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/build_tex_stderr.txt; echo build_tex exit=$?
[2026-10-15 02:22:29] exit 0
[2026-10-15 02:22:36] $ ls -la /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/build_run/User_First_Intelligence_v5.2_2026-10-15_source/build/ && cmp /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/build_run/User_First_Intelligence_v5.2_2026-10-15_source/build/paper.tex /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/bundle/User_First_Intelligence_v5.2_2026-10-15_source/paper.tex && echo 'build/paper.tex vs shipped paper.tex: IDENTICAL'; shasum -a 256 /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/build_run/User_First_Intelligence_v5.2_2026-10-15_source/build/paper.tex /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/bundle/User_First_Intelligence_v5.2_2026-10-15_source/paper.tex
[2026-10-15 02:22:36] exit 0
[2026-10-15 02:22:43] $ cd /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/build_run/User_First_Intelligence_v5.2_2026-10-15_source/build && time tectonic --keep-logs paper.tex > /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/tectonic_stdout.txt 2>&1; echo tectonic exit=$?; ls -la /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/build_run/User_First_Intelligence_v5.2_2026-10-15_source/build/paper.pdf /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/build_run/User_First_Intelligence_v5.2_2026-10-15_source/build/paper.log
[2026-10-15 02:22:45] exit 0
[2026-10-15 02:22:53] $ cd /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/build_run/User_First_Intelligence_v5.2_2026-10-15_source/build && echo 'warning kinds:' && grep -o 'Underfull\|Overfull\|Missing character[^!]*\|undefined\|Font Warning[^.]*\|error' paper.log | sort | uniq -c; echo 'Overfull lines:'; grep -n 'Overfull' paper.log; python3 -I -c 'import sys,pypdf; r=pypdf.PdfReader(sys.argv[1]); print("pages:", len(r.pages))' paper.pdf; cp paper.log /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/tectonic_paper.log
[2026-10-15 02:22:53] exit 0
[2026-10-15 02:23:03] $ cd /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/build_run/User_First_Intelligence_v5.2_2026-10-15_source/build && grep -n -i 'error' paper.log | head; echo ----; sed -n '1143,1150p' paper.log; echo ----; sed -n '618,619p' paper.tex | cut -c1-600; which pdfinfo && pdfinfo paper.pdf | grep -i 'pages\|producer\|creator'
[2026-10-15 02:23:03] exit 0
[2026-10-15 02:23:11] $ ls -la /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/build_run/User_First_Intelligence_v5.2_2026-10-15_source/build_docx.sh; cd /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/build_run/User_First_Intelligence_v5.2_2026-10-15_source && zsh ./build_docx.sh > /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/build_docx_stdout.txt 2> /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/build_docx_stderr.txt; echo build_docx exit=$?; ls -la /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/build_run/User_First_Intelligence_v5.2_2026-10-15_source/build/paper.docx /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/build_run/User_First_Intelligence_v5.2_2026-10-15_source/build/manuscript_docx.md
[2026-10-15 02:23:12] exit 0
[2026-10-15 02:23:19] $ unzip -l /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/build_run/User_First_Intelligence_v5.2_2026-10-15_source/build/paper.docx | grep -i 'media' ; grep -c 'fig[0-9]*_[a-z]*\.png' /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/build_run/User_First_Intelligence_v5.2_2026-10-15_source/build/manuscript_docx.md; grep -o '](fig[0-9]*_[a-z]*\.p[a-z]*)' /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/build_run/User_First_Intelligence_v5.2_2026-10-15_source/build/manuscript_docx.md
[2026-10-15 02:23:19] exit 0
[2026-10-15 02:23:27] $ cd /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/bundle/User_First_Intelligence_v5.2_2026-10-15_source && sed -n '1,30p' edit_v51.py && sed -n '125,160p' edit_v51.py && echo ---- && grep -n 'parents\|\.\./\|write_text\|open(.*w' edit_v*.py | grep -v 'P.write_text(s)'
[2026-10-15 02:23:27] exit 0
[2026-10-15 02:23:48] $ bash /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/checks/run_edit_scripts.sh /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/bundle/User_First_Intelligence_v5.2_2026-10-15_source /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/edits > /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/edit_scripts_attempts.txt 2>&1; echo exit=$?
[2026-10-15 02:23:54] exit 0
[2026-10-15 02:24:01] $ cd /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/bundle/User_First_Intelligence_v5.2_2026-10-15_source && sed -n '1,12p' edit_v52n.py; echo ----; sed -n '1,12p' edit_v52o.py; echo ----; grep -n 'Table 2\|77 cumulative\|78 in all' edit_v52n.py edit_v52o.py | cut -c1-300
[2026-10-15 02:24:01] exit 0
[2026-10-15 02:24:45] $ python3 -I /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/checks/ots_parse.py /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/bundle/User_First_Intelligence_v5.2_2026-10-15_source/framework_test_r1/framework_retro_test_381_manifest.txt /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/bundle/User_First_Intelligence_v5.2_2026-10-15_source/framework_test_r1/framework_retro_test_381_manifest.txt.ots /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/bundle/User_First_Intelligence_v5.2_2026-10-15_source/framework_test_r1/framework_retro_test_381_amendment_2026-10-15.md /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/bundle/User_First_Intelligence_v5.2_2026-10-15_source/framework_test_r1/framework_retro_test_381_amendment_2026-10-15.md.ots > /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/ots_parse.txt 2>&1; echo exit=$?
[2026-10-15 02:24:45] exit 0
[2026-10-15 02:25:02] $ H=$(curl -s --max-time 20 https://blockstream.info/api/block-height/971506); echo "block hash at height 971506: $H"; if [ -n "$H" ]; then curl -s --max-time 20 https://blockstream.info/api/block/$H | python3 -I -c 'import json,sys,datetime; d=json.load(sys.stdin); print("height", d["height"], "merkle_root", d["merkle_root"], "timestamp", d["timestamp"], datetime.datetime.fromtimestamp(d["timestamp"], datetime.timezone.utc).isoformat())'; fi
[2026-10-15 02:25:03] exit 0
[2026-10-15 02:25:21] $ cd /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/bundle/User_First_Intelligence_v5.2_2026-10-15_source/review_demand && for f in analyze_reviews_output.txt r2_link_sample_output.txt supplement_r10_output.txt; do echo "===== $f"; cat $f; done
[2026-10-15 02:25:21] exit 0
[2026-10-15 02:25:43] $ cd /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/bundle/User_First_Intelligence_v5.2_2026-10-15_source/ai_citation_cross_sector/scripts && for f in cross_sector_output.txt pilot_section_output.txt; do echo "===== $f"; cat $f; done
[2026-10-15 02:25:43] exit 0
[2026-10-15 02:25:51] $ cd /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/bundle/User_First_Intelligence_v5.2_2026-10-15_source/ai_citation_cross_sector/scripts && for f in cross_sector_sensitivity_output.txt cross_sector_sensitivity2_output.txt; do echo "===== $f"; cat $f; done
[2026-10-15 02:25:51] exit 0
[2026-10-15 02:26:10] $ cd /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/bundle/User_First_Intelligence_v5.2_2026-10-15_source/ai_citation_cross_sector/design && echo 'property rows:' $(tail -n +2 cross_sector_company_properties.csv | grep -c .) && head -3 cross_sector_company_properties.csv && echo 'company rows:' $(tail -n +2 cross_sector_companies.csv | grep -c .) && head -2 cross_sector_companies.csv && grep -n -i '14 of 88\|44,463\|44463\|eight exports\|set aside\|A1\b\|A2\b\|A3\b\|A4\b\|^## \|^### ' cross_sector_ai_citation_study.md | cut -c1-260
[2026-10-15 02:26:10] exit 0
[2026-10-15 02:26:20] $ cd /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/bundle/User_First_Intelligence_v5.2_2026-10-15_source && cat arxiv_abstract.txt && echo && python3 -I -c 'import sys; t=open(sys.argv[1],encoding="utf-8").read(); print("characters:", len(t), "stripped:", len(t.strip()), "bytes:", len(t.encode()))' arxiv_abstract.txt
[2026-10-15 02:26:20] exit 0
[2026-10-15 02:26:27] $ cd /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/bundle/User_First_Intelligence_v5.2_2026-10-15_source && grep -n -o '[^|]*\(459\|+0\.78\|0\.78\|77 cumulative\|13,520\|−0\.09\|-0\.09\|90%\|0\.38\|456\|60 of 66\|9 of 15\|21\.3%\|2\.1%\|0\.94\|65%\|kappa\)[^|]*' UFI_Metrics_and_Evaluation_Protocol_v1.0.md | cut -c1-240
[2026-10-15 02:26:27] exit 0
[2026-10-15 02:26:36] $ pdftotext -layout /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/bundle/User_First_Intelligence_v5.2_2026-10-15_source/UFI_Metrics_and_Evaluation_Protocol_v1.0.pdf /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/protocol_pdf_text.txt; pdfinfo /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/bundle/User_First_Intelligence_v5.2_2026-10-15_source/UFI_Metrics_and_Evaluation_Protocol_v1.0.pdf | grep -i 'pages\|creationdate\|moddate'; for pat in '0.78' '13,520' '13,170' '459' '456' '72 labels' '37.8' '9 of 15' '51 of 51' '+0.70' '0.57' '15 labels' '8 labels' '1.13' '3.1'; do printf '%-8s md:%s pdf:%s\n' "$pat" $(grep -c -F -- "$pat" /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/bundle/User_First_Intelligence_v5.2_2026-10-15_source/UFI_Metrics_and_Evaluation_Protocol_v1.0.md) $(grep -c -F -- "$pat" /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/protocol_pdf_text.txt); done
[2026-10-15 02:26:36] exit 0
[2026-10-15 02:26:43] $ grep -n -F '459' /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/bundle/User_First_Intelligence_v5.2_2026-10-15_source/UFI_Metrics_and_Evaluation_Protocol_v1.0.md | cut -c1-400; grep -n -F '459' /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/protocol_pdf_text.txt | cut -c1-300; grep -n -i 'openalex\|vendor_reliance\|stakes' /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/bundle/User_First_Intelligence_v5.2_2026-10-15_source/UFI_Metrics_and_Evaluation_Protocol_v1.0.md | cut -c1-300
[2026-10-15 02:26:43] exit 0
[2026-10-15 02:29:02] $ cd /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/bundle/User_First_Intelligence_v5.2_2026-10-15_source && python3 -I -c '
import csv, collections, sys
rows = list(csv.DictReader(open(sys.argv[1])))
print("rows", len(rows))
print("group", collections.Counter(r["group"] for r in rows))
print("registry_use", collections.Counter(r["registry_use"] for r in rows))
print("in_service", collections.Counter((r["registry_use"], r["in_service"]) for r in rows))
locs = collections.Counter(r["location"] for r in rows)
print("distinct locations", len(locs), sorted(locs)[:60])
print("codes per NY CA TX FL", locs["NY"], locs["CA"], locs["TX"], locs["FL"])
print("not in service", [(r["code"], r["location"], r["assigned_date"]) for r in rows if r["in_service"] != "Y"])
' instrument_divergence_extra/section_code_pages_2026-10-14.csv; cat 08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/tally.txt; python3 -I -c '
import csv, sys, collections
rows = list(csv.DictReader(open(sys.argv[1])))
ids = collections.Counter(r["id"] for r in rows)
d = [i for i, c in ids.items() if c > 1]
print("rows", len(rows), "duplicate ids", len(d), [ (i, [r["n_tools"] for r in rows if r["id"] == i]) for i in d])
print("matched rows including duplicates", sum(int(r["n_tools"]) >= 1 for r in rows))
' stakes/vendor_reliance_works.csv
[2026-10-15 02:29:02] exit 0
[2026-10-15 02:29:22] $ python3 -I -c 'import scipy, numpy; print("scipy under -I:", scipy.__version__, scipy.__file__)'; python3 -I -c 'import pypdf' 2>&1 | tail -1; python3 -P -c 'import pypdf, docx; print("pypdf and python-docx under -P ok")'
[2026-10-15 02:29:23] exit 0
[2026-10-15 02:29:29] $ python3 -c 'import sys, numpy, scipy, pandas, matplotlib; print(sys.executable); [print(m.__name__, m.__version__, m.__file__) for m in (numpy, scipy, pandas, matplotlib)]' | tee -a /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/environment.txt
[2026-10-15 02:29:30] exit 0
[2026-10-15 02:29:59] $ cd /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/checks && python3 -I m2_precise.py /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/bundle/User_First_Intelligence_v5.2_2026-10-15_source/review_demand > /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/m2_precise.txt 2>&1; echo exit=$?
[2026-10-15 02:30:28] exit 0
[2026-10-15 02:31:02 recorded manually] edited my own checks/m2_precise.py to also print repr() of rho_m and the multi-word split interval
[2026-10-15 02:31:02] $ cd /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/checks && python3 -I m2_precise.py /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/bundle/User_First_Intelligence_v5.2_2026-10-15_source/review_demand > /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/m2_precise.txt 2>&1; echo exit=$?
[2026-10-15 02:31:30] exit 0
[2026-10-15 02:42:15 recorded manually] removed an unused line from my own checks/check_numbers.py
[2026-10-15 02:42:15] $ cd /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/checks && python3 -I check_numbers.py /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/bundle/User_First_Intelligence_v5.2_2026-10-15_source /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/numbers_table.tsv > /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/check_numbers_stdout.txt 2>&1; echo exit=$?
[2026-10-15 02:42:16] exit 0
[2026-10-15 02:42:24 recorded manually] patched sr() in my own checks/check_numbers.py to prefer an exact quantity match
[2026-10-15 02:42:24] $ cd /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/checks && python3 -I check_numbers.py /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/bundle/User_First_Intelligence_v5.2_2026-10-15_source /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/numbers_table.tsv > /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/check_numbers_stdout.txt 2>&1; echo exit=$?
[2026-10-15 02:42:25] exit 0
[2026-10-15 02:43:00 recorded manually] fixed four rows of my own checks/check_numbers.py (URL Rating text, 1.9 million parse, Table 2 day count counted once)
[2026-10-15 02:43:00] $ cd /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/checks && python3 -I check_numbers.py /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/bundle/User_First_Intelligence_v5.2_2026-10-15_source /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/numbers_table.tsv > /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/check_numbers_stdout.txt 2>&1; echo exit=$?
[2026-10-15 02:43:00] exit 0
[2026-10-15 02:43:08 recorded manually] viewed rows of outputs/numbers_table.tsv with awk for review
[2026-10-15 02:43:38 recorded manually] clarified the displayed value of one row in my own checks/check_numbers.py
[2026-10-15 02:43:38] $ cd /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/checks && python3 -I check_numbers.py /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/bundle/User_First_Intelligence_v5.2_2026-10-15_source /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/numbers_table.tsv > /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/check_numbers_stdout.txt 2>&1; echo exit=$?
[2026-10-15 02:43:39] exit 0
[2026-10-15 02:44:13] $ pdftotext -layout /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/build_run/User_First_Intelligence_v5.2_2026-10-15_source/build/paper.pdf /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/built_paper_pdf_text.txt && cd /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/checks && python3 -P -c '
import sys, re, docx
pdf = re.sub(r"\s+", " ", open(sys.argv[1], encoding="utf-8").read())
d = docx.Document(sys.argv[2])
dt = " ".join(p.text for p in d.paragraphs) + " " + " ".join(c.text for t in d.tables for r in t.rows for c in r.cells)
dt = re.sub(r"\s+", " ", dt)
for s in ["7.5x to 27.1x", "8.6x to 29.9x", "0.20x to 7.24x", "60 of 66 pairs", "9 of the 15 pairs", "(+0.19)", "+0.26 to +0.29", "21.3%", "11 (78 in all, days 0 to 77)", "77 cumulative", "20,389,967", "456 works", "971,506", "1,056 numbers"]:
    print(f"{s!r}: built PDF {s in pdf}; built DOCX {s in dt}")
print("DOCX tables:", len(d.tables), "inline images:", len(d.inline_shapes))
' /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/built_paper_pdf_text.txt /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/build_run/User_First_Intelligence_v5.2_2026-10-15_source/build/paper.docx | tee /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/built_pdf_docx_spotcheck.txt
[2026-10-15 02:44:14] exit 0
[2026-10-15 02:44:20] $ grep -n '78 in all\|in all, days\|days 0 to 77\|0\.29\|+0.26' /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/built_paper_pdf_text.txt | cut -c1-200; grep -n -B2 -A3 'October 2026 (run-rate)' /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/built_paper_pdf_text.txt | head -20
[2026-10-15 02:44:20] exit 0
[2026-10-15 02:44:31 recorded manually] appended a note to outputs/built_pdf_docx_spotcheck.txt
[2026-10-15 02:44:31] $ cd /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/bundle/User_First_Intelligence_v5.2_2026-10-15_source && find . -type f | LC_ALL=C sort | xargs shasum -a 256 > /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/pristine_sha256_after.txt && cmp /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/pristine_sha256.txt /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/pristine_sha256_after.txt && echo 'pristine extraction unchanged (212 files)'; shasum -a 256 /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/zip/User_First_Intelligence_v5.2_2026-10-15_source.zip
[2026-10-15 02:44:31] exit 0
[2026-10-15 02:44:31] $ cd /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/run/User_First_Intelligence_v5.2_2026-10-15_source && find . -type f | LC_ALL=C sort | xargs shasum -a 256 > /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/run_copy_sha256_after.txt; diff <(awk '{print $2, $1}' /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/pristine_sha256.txt) <(awk '{print $2, $1}' /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/run_copy_sha256_after.txt) | grep '^[<>]' | awk '{print $1, $2}' | sort -k2 | uniq -f1 -c | awk '{print $3, ($1==2 ? "changed" : ($2==">" ? "added" : "removed"))}'
[2026-10-15 02:44:31] exit 0
[2026-10-15 02:45:28] $ cp /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/build_run/User_First_Intelligence_v5.2_2026-10-15_source/build/paper.tex /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/build_run/User_First_Intelligence_v5.2_2026-10-15_source/build/paper.pdf /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/build_run/User_First_Intelligence_v5.2_2026-10-15_source/build/paper.docx /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/regenerated_files/ && cp /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/run/User_First_Intelligence_v5.2_2026-10-15_source/ai_citation_cross_sector/scripts/fig10_sources.png /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/regenerated_files/ && ls -la /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/regenerated_files/
[2026-10-15 02:45:28] exit 0
[2026-10-15 02:45:28] $ cd /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/bundle/User_First_Intelligence_v5.2_2026-10-15_source && echo 'files containing an absolute /Users/ path:' && grep -rl '/Users/' . | sort && echo 'occurrences:' && grep -rho '/Users/[A-Za-z0-9._-]*' . | sort | uniq -c
[2026-10-15 02:45:28] exit 0
[2026-10-15 02:45:34] $ grep -n '/Users/' /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/bundle/User_First_Intelligence_v5.2_2026-10-15_source/review_demand/r2_annotation_protocol.md | cut -c1-260
[2026-10-15 02:45:34] exit 0
[2026-10-15 02:45:54] $ cd /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/checks && python3 -I coverage.py /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/bundle/User_First_Intelligence_v5.2_2026-10-15_source/manuscript_v50.md /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/numbers_table.tsv > /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/coverage_uncovered.txt 2>&1; echo exit=$?
[2026-10-15 02:45:54] exit 0
[2026-10-15 02:46:23] $ cd /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/checks && python3 -I coverage.py /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/bundle/User_First_Intelligence_v5.2_2026-10-15_source/manuscript_v50.md /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/numbers_table.tsv > /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/coverage_uncovered.txt 2>&1; echo exit=$?
[2026-10-15 02:46:23] exit 0
[2026-10-15 02:47:34 recorded manually] added coverage rows to my own checks/check_numbers.py and fixed the trailing-comma regex in checks/coverage.py
[2026-10-15 02:47:34] $ cd /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/checks && python3 -I check_numbers.py /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/bundle/User_First_Intelligence_v5.2_2026-10-15_source /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/numbers_table.tsv > /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/check_numbers_stdout.txt 2>&1; echo exit=$?; python3 -I coverage.py /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/bundle/User_First_Intelligence_v5.2_2026-10-15_source/manuscript_v50.md /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/numbers_table.tsv > /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/coverage_uncovered.txt 2>&1; echo exit=$?
[2026-10-15 02:47:35] exit 0
[2026-10-15 02:47:40 recorded manually] viewed outputs/coverage_uncovered.txt (lines outside Related Work) with awk
[2026-10-15 02:48:01] $ cd /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/checks && python3 -I boundary_scan.py /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/numbers_table.tsv > /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/boundary_scan.txt 2>&1; echo exit=$?
[2026-10-15 02:48:02] exit 0
[2026-10-15 02:49:25 recorded manually] counted ERROR rows and statuses in outputs/numbers_table.tsv with awk
[2026-10-15 02:49:37 recorded manually] counted em dashes in numbers_table.tsv, command_log.txt and environment.txt with grep
[2026-10-15 02:50:57 recorded manually] corrected finding 1 in my own checks/make_report.py (the Table 2 CSV is the one output that did not reproduce)
[2026-10-15 02:50:57] $ cd /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/checks && python3 -I make_report.py /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15
[2026-10-15 02:50:57] exit 0
[2026-10-15 02:51:07 recorded manually] viewed parts of reproduction_report.md with sed and tail
[2026-10-15 02:51:22 recorded manually] refined two sentences in my own checks/make_report.py (thousands separators; the review scripts imported the installed ufi before stopping)
[2026-10-15 02:51:22] $ cd /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/checks && python3 -I make_report.py /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15
[2026-10-15 02:51:22] exit 0
[2026-10-15 02:51:27] $ cd /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence && git status --porcelain --untracked-files=normal
[2026-10-15 02:51:27] exit 0
[2026-10-15 02:51:42] $ shasum -a 256 /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/06_MANUSCRIPT/User_First_Intelligence_v5.2_2026-10-15_source.zip; ls -la /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/06_MANUSCRIPT/User_First_Intelligence_v5.2_2026-10-15_source.zip
[2026-10-15 02:51:42] exit 0
[2026-10-15 02:51:53 recorded manually] added a note on concurrent working-project changes to my own checks/make_report.py
[2026-10-15 02:51:53] $ cd /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/checks && python3 -I make_report.py /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15
[2026-10-15 02:51:53] exit 0


==> anc/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/analyze_reviews_rerun_stderr.txt <==
Traceback (most recent call last):
  File "/private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/run/User_First_Intelligence_v5.2_2026-10-15_source/review_demand/analyze_reviews.py", line 24, in <module>
    r = pd.read_excel(SRC / "Telecom_reviews_and_responses.xlsx", sheet_name="Reviews")
  File "/opt/homebrew/lib/python3.13/site-packages/pandas/io/excel/_base.py", line 481, in read_excel
    io = ExcelFile(
        io,
    ...<2 lines>...
        engine_kwargs=engine_kwargs,
    )
  File "/opt/homebrew/lib/python3.13/site-packages/pandas/io/excel/_base.py", line 1604, in __init__
    ext = inspect_excel_format(
        content_or_path=path_or_buffer, storage_options=storage_options
    )
  File "/opt/homebrew/lib/python3.13/site-packages/pandas/io/excel/_base.py", line 1452, in inspect_excel_format
    with get_handle(
         ~~~~~~~~~~^
        content_or_path, "rb", storage_options=storage_options, is_text=False
        ^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^
    ) as handle:
    ^
  File "/opt/homebrew/lib/python3.13/site-packages/pandas/io/common.py", line 935, in get_handle
    handle = open(handle, ioargs.mode)
FileNotFoundError: [Errno 2] No such file or directory: 'Telecom_reviews_and_responses.xlsx'


==> anc/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/analyze_stdout.txt <==
n = 12 prefixes, one domain, read 2026-10-12
visits ratio Semrush/Ahrefs: min 0.20x (/local/bundles/), max 7.24x (/local/area-codes/), second 6.57x (/stores/), median 1.01, spread 1.55 decades
prefixes with ratio below one: 6 of 12: /product-compare/, /local/bundles/, /device-compare/, /local/fiber/, /local/internet/, /es-us/local/
Spearman rho(age, visits ratio) = -0.11; Fisher 95% CI [-0.64, +0.49]; permutation p = 0.73
  excluding the area-code section: rho = +0.15 (n = 11)
Spearman rho(keyword ratio, visits ratio) = +0.17; excluding area-codes +0.52
keyword ratio Semrush/Ahrefs: min 2.0x, max 20.9x, all above one
Vendor agreement on ORDERING sections by visits: Spearman +0.94, Kendall tau +0.82, 60 of 66 pairs concordant, 6 discordant
Power note: n = 12 gives roughly 38% power to detect rho = 0.5 at alpha 0.05 (two-sided).
TERRITORY-MATCHED (Semrush US / Ahrefs US-only): min 0.20x, max 8.89x, median 1.06, below one 4 of 12; rho(age, ratio) = -0.28
  US share of Ahrefs visits by prefix: /local/area-codes/ 81%, /product-compare/ 70%, /local/bundles/ 99%, /device-compare/ 83%, /local/cell-phones/ 99%, /support/ 99%, /local/fiber/ 100%, /buy/ 98%, /local/internet/ 94%, /stores/ 99%, /deals/ 99%, /es-us/local/ 43%


==> anc/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/block_explorer_check.txt <==
block hash at height 971506: 00000000000000000001eae50cb039defe3499981760a7a14cc7c3040bf18484
height 971506 merkle_root 7bdc60257b41068f09d1157f28005268d7430ba65143d263243a5d46a24659a3 timestamp 1792037142 2026-10-15T04:05:42+00:00


==> anc/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/boundary_scan.txt <==
378	Table 4, /device-compare/, Kw ratio	quoted 5.2	obtained 5.25	data:ahrefs/semrush_prefixes_2026-10-12.csv	MATCH
709	§6 para 'How good the links are'	quoted 95%	obtained 94.5	rerun:r2_link_check.py	MATCH
712	§6 para 'How good the links are'	quoted +0.74	obtained 0.735	rerun:m2_from_counts.py (full precision via checks/m2_precise.py)	MATCH
1514	Appendix D Table D1	quoted 95%	obtained 94.5	rerun:r2_link_check.py	MATCH
1586	Figure 5 (fig4_prefixes), /device-compare/, keyword ratio	quoted 5.2	obtained 5.25	figure:make_figs_v4.py	MATCH
boundary cases: 5


==> anc/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/build_docx_stdout.txt <==
wrote build/paper.docx


==> anc/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/build_tex_stdout.txt <==
table 0: measured 374.92364 pt, est 408, chunks 1
table 1: measured 105.59943000000001 pt, est 122, chunks 1
table 2: measured 75.67452 pt, est 81, chunks 1
table 3: measured 201.0738 pt, est 239, chunks 1
table 4: measured 187.29907 pt, est 201, chunks 1
table 5: measured 88.02434 pt, est 96, chunks 1
table 6: measured 166.09938 pt, est 180, chunks 1
table 7: measured 128.87416 pt, est 141, chunks 1
table 8: measured 142.64889 pt, est 159, chunks 1
table 9: measured 180.64889 pt, est 198, chunks 1
table 10: measured 163.34897 pt, est 174, chunks 1
table 11: measured 599.5976499999999 pt, est 652, chunks 2
wrote /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/build_run/User_First_Intelligence_v5.2_2026-10-15_source/build/paper.tex 194241 chars


==> anc/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/built_paper_pdf_text.txt <==
User First Intelligence: Query Discovery for SEO and GEO/AEO                                        Pagadala, preprint v5.2, 15 October 2026



   User First Intelligence for Traditional and AI Search (SEO and
  GEO/AEO): Ontology-Driven Query Discovery from Multi-Source
             Knowledge Graphs Beyond Search Volume
                                                           Venkata Pagadala
Research Scholar (Ph.D. in progress, Artificial Intelligence), KL University (Koneru Lakshmaiah Education Foundation), India
                                                    vdepagadala@gmail.com
                                 Manuscript version 5.2, 15 October 2026. Preprint, not yet peer reviewed.


    Abstract. People say what they want to know in many places that are not a search box, and the commercial tools that search and
    AI-answer optimization rely on see only part of it, through models whose figures are often reported as counts. This paper reports
    three measurements of what such instruments show and builds a framework on them. On 381 area-code pages of a large US telecom-
    munications provider, observed from zero, two commercial analytics platforms differed on estimated monthly visits by 7.5x to 27.1x,
    and by 8.6x to 29.9x with both read worldwide; across twelve sections of the same domain the ratio ran from 0.20x to 7.24x, with
    no detectable relationship to section age (Spearman −0.11, a test of low power with twelve sections), while the platforms agreed on
    which section is larger in 60 of 66 pairs, though in only 9 of the 15 pairs within a factor of three. On 37,193 reviews of 378 telecom
    stores linked to a 42,994-node keyword taxonomy, review demand and search volume agree only roughly on the taxonomy’s branches
    (Spearman +0.47 to +0.75, depending on how labels are attributed to branches) and barely on topics (+0.19), on links that two blind
    AI annotators judged about two-thirds correct. In one vendor’s index of AI answers (Ahrefs Brand Radar, US, October 2026) that
    name the ten largest holdings of each S&P 500 sector fund, four predictions written before collection yielded one held, one held in
    direction only and two failed; video and community sites took a median 21% of citation incidences on Google’s AI Overviews and
    AI Mode against 0.6% to 9.2% on ChatGPT, Copilot, Perplexity and Gemini, with the lowest Google figure above the highest of the
    other four in every sector. Traﬀic estimates and cited sources therefore have to be measured per instrument and per answer surface,
    not inferred. User First Intelligence (UFI) is the framework built on that premise: collect what people ask beyond the website; link
    it to the entities of an industry held under an ontology; keep structure, coverage, answerability and demand sources in separate roles;
    express user needs as competency questions; and score where the organization does not answer. An open implementation is released;
    its scoring function is specified, not evaluated. No causal claim is made.
    Keywords: User First Intelligence; query discovery; search engine optimization (SEO); answer engine optimization (AEO); ontology;
    knowledge graph; competency questions; search measurement; instrument validity; AI Overviews; AI answer citations; generative
    engine optimization (GEO); deployment measurement study; reference content



1 Introduction                                                            ure 1); the released score does not yet do so, because its cover-
                                                                          age rubric prefers per-entity pages (Section 9.1, Appendix B).
A content decision starts with a question someone asked. The              The deployment reported here was built from a gap identified
place it was asked is increasingly not a search engine: it is             through one of those surfaces, competitor keyword exports,
a forum thread, a question site, a comment under a video, a               before the framework’s other surfaces were implemented; it
product review, a support ticket, a post in a group. Keyword-             is a case of the kind of gap the framework targets, not a run
volume tools observe the part of that demand that reaches a               of the framework. It also exposed the measurement problem
search box in a countable phrasing; Section 8 shows this de-              the rest of this paper is about. The framework is meant to
ployment ranking for question forms, misspellings and non-                serve both traditional search engine optimization (SEO) and
English phrasings that carry little or no reported volume in              its counterpart for AI answer engines, known as generative
those tools, and AI answer surfaces now sit between many                  engine optimization (GEO) [Aggarwal et al. 2024] or, in prac-
questions and any page at all, citing different kinds of source           titioner usage, answer engine optimization (AEO).
depending on which answer engine is asked, in one vendor’s                    Much of the empirical evidence in applied search research
index (Section 7). User First Intelligence is a framework built           rests on commercial analytics platforms. Papers report that
on that premise: go beyond the website to where the ques-                 a technique moved visibility, that a competitor holds a share
tions are, link them to the entities of an industry held under an         of some keyword space, that AI answers cite one kind of
ontology, keep the sources that establish structure, coverage,            source more than another. The underlying numbers come
answerability and demand in separate roles so that a competi-             from Ahrefs, Semrush, Similarweb or a comparable vendor,
tor’s coverage cannot pose as user demand, express user needs             and they are often reported the way measurements are re-
as competency questions that a knowledge graph can be asked,              ported: as quantities, usually from one vendor and without a
and score where the organization fails to answer, with the form           statement of uncertainty, a practice the validity studies in Sec-
of the answer meant to be measured rather than assumed (Fig-              tion 2 caution against [Kamerer 2013; Prantl & Prantl 2018;

                                                                      1
User First Intelligence: Query Discovery for SEO and GEO/AEO                                    Pagadala, preprint v5.2, 15 October 2026


Jansen, Jung & Salminen 2022]. The practice is growing: in              1.2 What this paper reports
OpenAlex, 456 works name Ahrefs, Semrush or Similarweb                  The paper’s original contribution is Measurement 1: two com-
in their title or abstract, 27 of them published in 2020, 87 in         mercial analytics platforms’ estimates of the same pages differ
2025 and 110 in 2026 to mid-October, and 86% name only                  by up to about 30 times worldwide (33 times US to US, esti-
one of the three; the list is a keyword match, not screened             mated), in no fixed direction across sections, while the plat-
for whether a work uses a tool’s figures as data, so this sug-          forms mostly agree on how the sections rank, so no constant
gests, without proving, reliance on a single vendor’s figures           converts one into the other. Around it, the paper specifies, and
(vendor_reliance.py, released with the paper’s data). A                 does not evaluate, a framework for finding content gaps from
search of OpenAlex and Crossref on 14 October 2026, and an              demand observed beyond the search box. Each measurement
independent search of five databases with citation chasing by           bears on one part of the framework and is stated with what it
a separate agent on 15 October, both released with the paper’s          does not show: Measurement 1 on the outcome layer, where
data, found vendor tools compared with first-party analytics            a content program’s results are read on analytics platforms,
and with each other on established domains (Section 2), but             Measurement 2 on the premise that what people write names
no comparison of two vendors’ records of a single object fol-           different topics from what volume counts, and Measurement
lowed from a known start date; to the extent of those searches,         3 on the answer surfaces, which cite different sources.
this paper reports the first. Which sources different AI answer
                                                                           Three questions organize the measurements. RQ1: how
engines cite has been audited on public-interest, news and real
                                                                        far apart are two commercial platforms’ estimates of the same
search queries [Li & Sinnamon 2024; Yang 2025; Huang et
                                                                        pages, and is the gap a constant a researcher could correct for?
al. 2026; Allaham & Diakopoulos 2026]; this paper adds a
                                                                        RQ2: do the topics people raise in their own words, in reviews,
comparison of eight vendor-collected answer surfaces across
                                                                        rank as keyword volume ranks them? RQ3: do AI answer
a sector frame fixed by an external rule.
                                                                        surfaces cite the same kinds of sources, in industries chosen
   The vendors do not claim otherwise in their documentation,           by an external rule? Each is answered once below, with what
which describes click models, of the kind studied in informa-           the answer does not show.
tion retrieval [Chuklin, Markov & de Rijke 2015], applied to
estimated volumes at estimated positions. The practice treats           1. Measurement 1, two instruments on one prefix (Sec-
them as counters anyway. This paper puts a number on how                   tion 5; RQ1), an instrument-validity result bearing on the
far two such estimates of one object can lie apart, so that the            framework’s outcome layer. Two commercial platforms
practice can state its uncertainty. For a framework that reads             observing one URL prefix from zero differ on estimated
its outcomes on such instruments (Figure 1b), that number                  visits by 7.5x to 27.1x (8.6x to 29.9x worldwide against
matters: it bounds how far one platform’s magnitudes can be                worldwide); across twelve sections of one domain the ra-
trusted, which is why the framework should read its outcomes               tio spans 0.20x to 7.24x with no detectable relationship to
on more than one.                                                          section age, so no domain-level factor converts one plat-
                                                                           form’s magnitudes into the other’s, while the platforms
                                                                           agree on the ordering of sections in 60 of 66 pairs. This
1.1 Why a new section is the right instrument                              is the paper’s main empirical result. It does not say which
                                                                           platform is closer to the truth.
Comparing two analytics vendors on an established site tells
                                                                        2. Measurement 2, reviews against keyword volume (Sec-
you little. Both have years of accumulated index data, the
                                                                           tion 6; RQ2), bearing on the first-party demand sur-
disagreements are confounded with each vendor’s historical
                                                                           faces. On 37,193 business reviews linked to a 42,994-
coverage, and there is no moment at which the true value is
                                                                           node keyword taxonomy, the two demand signals agree
known.
                                                                           only roughly on the taxonomy’s branches, size them very
   A section that did not exist last week is different. Before             differently, and barely agree on topics, most for com-
launch, both instruments correctly report zero. After launch,              plaints. It is one surface in one industry, not the multi-
both observe the same URL prefix, in the same period, with                 surface study of Section 13.
no prior history. Their disagreement is then attributable to            3. Measurement 3, what AI answers cite (Section 7; RQ3),
their models and their indexes as applied to that object, and              bearing on the answer surfaces. In one vendor’s index,
its trajectory over time can be read from each instrument’s                across the eleven S&P 500 sectors and eight answer sur-
history. Section 5.5 shows that the disagreement is specific               faces, Google’s AI Overviews and AI Mode give video
to the object as well: the same two instruments disagree by                and community sites a larger share than every other sur-
different factors, in different directions, on different sections          face in every sector, and about ten times their pooled me-
of the same site.                                                          dian share (21.3% against 2.1%); of four predictions writ-
   This paper uses one such section: 381 code pages plus hubs              ten before collection, one held, one held in direction only
under a single prefix on a top-authority domain, published on              and two failed. It motivates a per-surface term the frame-
26 July 2026 and observed for 77 days, with ranking positions              work does not yet have.
from the instrument’s daily series and the other quantities at          4. The User First Intelligence framework (Section 1.4,
seven checkpoints and as monthly histories (Section 4.1 states             Figure 1): six components (demand surfaces, an indus-
how each was read).                                                        try ontology, a knowledge graph with separated source

                                                                    2
User First Intelligence: Query Discovery for SEO and GEO/AEO                                                          Pagadala, preprint v5.2, 15 October 2026



  (a) Where questions are observed                               (b) From observed questions to content, and where the instruments sit
  first-party voice:          tool-derived:
  the user's own words        a tool's reconstruction             Sources beyond                                                      Ontology and
                                                                    the website                    Link to entities                  knowledge graph
   forum                       people also ask                                                    questions to entities,
                                                                   13 surface types,               with source roles                  four source roles
   Q&A site                    autocomplete                            panel (a)                                                        kept separate

   social group                keyword export
   social post                                                    Content in the                                                       Competency
                                                                   form asked                        Gap scoring                        questions
   short video                                                                                      Content Gap Score                 schema pass rate;
                                                                  page, video, list ...            (not evaluated here)               instance coverage
   long video
                                 collected for this                           outcomes read on
   business reviews              deployment (one of 13)
   review platform               Measurement 2, separate            Measurement 1 (Section 5)                                AI answer surfaces
                                 data (Section 6)                    two instruments, same order in                        Measurement 3 (Section 7);
   app-store review                                                60 of 66 pairs, 0.20x to 7.24x apart                     cited pages (Section 9)
                                 type declared;
   support ticket                not collected here
                                                                                      dashed: the observation layers this paper reports;
  The released example populates four of the 13 types                              shaded: the component it specifies but does not evaluate
  with synthetic records, flagged as synthetic (Section 11.2).

Figure 1. The User First Intelligence framework. (a) The thirteen demand-surface types the released implementation declares, grouped by
whether they carry a user’s own words or a tool’s reconstruction of demand; the one surface this deployment collected is marked, and business
reviews, run separately in Section 6, are marked differently. (b) The pipeline from observed questions to content, with the two observation
layers this paper reports (dashed; the AI-answer layer is also measured outside the pipeline, in Section 7) and the component it specifies but
does not evaluate (shaded). The deployment in this paper ran the lower layer and one surface of the upper; it did not run the pipeline end to
end.


    roles, competency questions, answer surfaces and a Con-                               the strongest word the design licenses.
    tent Gap Score) and two competency-question measures,                                 No separation of the method from the domain. The deploy-
    with an open implementation (Section 14). The score is                                ment ran on a domain with an Ahrefs Domain Rating of 90
    specified in Appendix B and not evaluated here; Section                               and a Semrush Authority Score of 86. Nothing here bounds
    13 specifies the studies that would test it.                                          how much of the outcome that explains, and Section 12 lists it
 5. The deployment as context (Sections 3.1 and 8 to 11): a                               among the confounds. A comparison with two carriers of sim-
    77-day series with a primary checkpoint chosen to precede                             ilar authority does not bound it either, because it is computed
    three identified disturbances, an observation, offered as                             within a set selected on the provider’s own presence (Section
    a hypothesis because a hub pools questions about many                                 9.2).
    codes, that each of the five most-cited hub pages is cited
                                                                                          No evaluated scoring function. The framework’s Content
    in more AI answers than any per-entity page (1.2 to 2.0
                                                                                          Gap Score was not computed when the build decision was
    times the most-cited one), the deployment’s cost, its six
                                                                                          taken, nothing here tests it, and no published study has tested
    enabling conditions, and six lessons stated as what it got
                                                                                          whether it predicts anything. It is specified in Appendix B
    wrong. It is a case of the kind of gap the framework targets,
                                                                                          with a reference implementation, and it is kept out of the re-
    not a run of the framework, and no causal claim is made.
                                                                                          sults so that it cannot be mistaken for one.
1.3 What this paper does not report                                                       No measured traﬀic. No figure in this paper is a counted
A reader is owed this before the results rather than after them.                          visit. The provider’s internal analytics were not available for
                                                                                          this study.
No causal claim. The design is observational. There is no
                                                                                          No independent verification. No person other than the au-
treatment assignment, no control group, no randomization
                                                                                          thor has graded, replicated or audited any part of this work.
and no matched comparison. The provider’s list of sections
                                                                                          Section 14 states what has and has not been done about that,
launched in the same window is not available, so this study
                                                                                          and it is the paper’s largest unremedied weakness.
cannot say whether this section outperformed conventionally
selected content on the same domain in the same period.                                   1.4 The framework, stated
Where the deployment series appears, it is a description of                               Query discovery, as the term is used in the title, is the frame-
what was observed following publication, and “following” is                               work’s first task: finding the questions people ask about an

                                                                                    3
User First Intelligence: Query Discovery for SEO and GEO/AEO                                    Pagadala, preprint v5.2, 15 October 2026


industry’s entities, on any surface and in their own words, be-            engines, which motivates a per-surface term and does not
fore deciding which of them an organization should answer.                 test one.
A content gap is one outcome of discovery, not its object;              6. The Content Gap Score. A ranking of entities by a
Measurement 2 (Section 6) is a first run of discovery on one               prior (topic-sensitive PageRank over the structure graph,
surface, and Section 13 specifies the run across surfaces. User            mixed with linked demand), multiplied by the organiza-
First Intelligence has six components, the last of which, the              tion’s own non-coverage and by a deficit that mixes cover-
Content Gap Score, is its output, and two measures of how                  age by a declared set of competitors with the mean, over
well the ontology serves the competency questions. Appendix                the entity’s competency questions, of how far the best re-
B gives the score’s formula and the released implementation                trieved search result for any phrasing falls short of answer-
(Section 14) gives the code; where the two differ, the code is             ing. Own coverage, competitor coverage and answerabil-
the reference and the difference is a defect of this text.                 ity are graded judgments: the package ships a rule-based
                                                                           grader for its tests and example and no model client, and
1. Demand surfaces. The places where people state a need,                  Appendix B gives both rubrics.
   in their own words or as a tool’s reconstruction of it. The
                                                                          The two measures are the competency-question schema
   implementation declares thirteen surface types (Figure 1a)
                                                                       pass rate (the share of competency questions the ontology
   and ships two generic file adapters, for CSV and JSON
                                                                       can express) and the instance coverage rate (the mean, over
   Lines; collection from each platform is left to the deploy-
                                                                       expressible questions, of the share of subjects for which the
   ment. Every record carries its surface and collection date,
                                                                       graph returns an answer). They keep the implementation’s
   and a license field is optional. Demand records are held in
                                                                       names, so “coverage” names both a source role and the sec-
   a separate demand index and joined to entities by a linker;
                                                                       ond rate. In this paper one demand surface is exercised on
   they are not graph assertions.
                                                                       real data, business reviews in Section 6, linked to a keyword
2. Industry ontology. The classes, relations and enu-
                                                                       taxonomy rather than an ontology; the deployment’s competi-
   merable entity sets of one industry, with competency
                                                                       tor keyword exports count as coverage under the framework’s
   questions written against it [Ren et al. 2014; Keet &
                                                                       own rule (Section 11.2, lesson 1); and the score is specified
   Ławrynowicz 2016]. The rule is that the questions are
                                                                       but not evaluated.
   written before demand data is collected; in the released
   example they were elicited from a keyword export, con-              2 Related work
   trary to that rule, and the example records it.                     Search measurement and tool validity. The validity of ven-
3. A knowledge graph with separated source roles. Every                dor traﬀic estimates has been measured mainly against first-
   source carries one role from a closed list of four: structure       party analytics, site by site. An agency comparison of Simi-
   (what exists, from registries, encyclopedias and standards          larweb, Ahrefs and Semrush against Google Analytics organic
   bodies), coverage (who answers, from the organization’s             visits for 25 sites found all three differing from the first-party
   and competitors’ pages), answerability (retrieved search            figure in level, with the two keyword-based tools below it on
   results, judged for whether they answer a question) and             total traﬀic by 17% and 30% [Langridge 2016]. A vendor
   demand (who asks). Coverage never counts as demand,                 study of 1,635 sites against Google Search Console reports a
   which is the error lesson 1 of Section 11.2 records. Ev-            median deviation of 49.5% for Ahrefs and 68.4% for Semrush,
   ery graph statement carries its source, role and retrieval          and a correlation with the first-party figure of 0.76 and 0.74
   date, in the spirit of provenance-typed statements [Carroll         [Soulo 2022]; it is the vendor reporting on itself and on a com-
   et al. 2005; Lebo et al. 2013]. Each source has exactly             petitor, and is cited for its design rather than its ranking. In
   one role; the implementation has no rule yet for a source           academic work, traﬀic-ranking services have been compared
   that both asks and answers, such as a forum thread. Prove-          as proxies for organizational performance [Vaughan & Yang
   nance is held on each statement in the implementation’s             2013], and the major top-site lists were shown to disagree
   graph and reported per source; its OWL and RDF export               with one another on most of their entries and to churn by up
   does not yet serialize it.                                          to half of their domains a day [Scheitle et al. 2018], which
4. Competency questions. User needs expressed as ques-                 motivated a ranking built to be stable and hard to manipulate
   tions over the ontology and compiled to SPARQL along                [Le Pochat et al. 2019]. Tools have also been compared with
   property paths [Wiśniewski et al. 2019]. A question the             one another directly: the domain-authority scores of Moz,
   ontology cannot express is reported as a declared gap with          Semrush and Ahrefs [Reyes-Lillo, Morales-Vargas & Rovira
   a reason, not scored as zero.                                       2023], and the organic keyword counts, keyword search vol-
5. Answer surfaces. Where answers are delivered and cited:             umes and URL-level traﬀic that Ahrefs, Semrush, Serpstat
   search results and AI answer engines. The framework                 and Ubersuggest report for two academic publishers’ domains,
   does not yet model them: neither its two measures nor its           which overlapped so little that the choice of tool determined
   score takes a per-surface input, and the implementation             the findings [Font-Julián et al. 2026], with traﬀic compared
   has no answer-surface component. Section 7 is a separate            at global and country level for the same two publishers [Font-
   measurement study that uses none of the framework’s on-             Julián et al. 2025]; SEO tools have also been used to com-
   tology, graph, competency questions or score; it shows              pare the visibility of university library sites with that of their
   that the publisher types answer engines cite differ between         universities [Vállez & Ventura 2020]. Analytical results and

                                                                   4
User First Intelligence: Query Discovery for SEO and GEO/AEO                                      Pagadala, preprint v5.2, 15 October 2026


simulation show that the processing behind third-party traf-             2025]. Generative engine optimization was introduced as a
fic estimates can shrink, inflate or reverse an estimated treat-         way to raise a source’s visibility in generated answers [Ag-
ment effect, and caution against their use for causal inference          garwal et al. 2024]; the citations of generative search engines
[Khosravi & Yoganarasimhan 2026]. Those studies compare                  have been audited for whether they support the statements
an estimate with a ground truth across many sites, compare               they accompany [Liu, Zhang & Liang 2023]; and the evalu-
lists across the whole web, or compare tools on established              ation of retrieval has been reframed for systems that generate
domains at one time. This paper does none of these: it has no            rather than rank [Gienapp et al. 2024]. Users click less when
ground truth, and it holds the site fixed. What it adds is a read-       a summary appears and rarely click its sources: a click on a
ing of two vendors on an object both observed from zero, and             link inside an AI summary occurred in 1% of visits to pages
a cross-section of twelve sections of one domain on one day,             showing one [Chapekis & Lieb 2025]. A critical survey of 45
which separates disagreement about a site from disagreement              generative-engine-optimization studies argues that the foun-
about a section of it. Comparisons of estimators with first-             dational paper’s gains establish neither organic discoverabil-
party analytics have found large and variable errors: Compete            ity nor durable traﬀic effects, and identifies topical relevance
and Quantcast underestimated traﬀic for 18 sites, with occa-             and context position as the most reproducible levers [Martinez
sional overestimates [Kamerer 2013], and neither Alexa nor               2026]. Audits have compared which sources answer engines
SimilarWeb ranked Czech websites accurately, although both               cite: ChatGPT, Bing Chat and Perplexity on public-interest
indicated their approximate size [Prantl & Prantl 2018]. Clos-           queries, with sources classified [Li & Sinnamon 2024]; Ope-
est to this paper, a comparison of SimilarWeb with Google An-            nAI, Perplexity and Google models on 366,000 citations from
alytics on 86 sites found significant differences in level, rank         a public comparison arena, which cite distinct news sources
orderings that correlated, and differences systematic enough             [Yang 2025]; five systems including Google AI Overviews on
to estimate one service’s figures from the other’s for related           11,000 real queries, with Wikipedia over-represented and so-
sites [Jansen, Jung & Salminen 2022]. The pattern recurs be-             cial media under-represented among cited sources [Huang et
tween two estimators: on 50 open-access repositories, Simi-              al. 2026]; ChatGPT, Copilot, Gemini and Perplexity on 712
larWeb and Semrush differed significantly in level, by about             queries, about 16% of whose cited sources were AI-generated
4% on average for visits and for visitors, while ranking the             [Allaham & Diakopoulos 2026]; and Google’s AI Overviews
repositories almost identically (Spearman 0.997 on total vis-            on “your money or your life” queries drawn from MS MARCO
its) [Rasool, Thakur & Nabi 2026]; and a study of news pub-              Web Search, which cited AI-generated documents more often
lishers found the same traﬀic effect of blocking generative-AI           than human-authored ones at the same retrieval rank [Kaki-
crawlers, a decline of about 7% within six weeks, on Similar-            mov et al. 2026]. Comparisons across industries exist, in
Web and on Semrush [Zhao & Berman 2025]. Section 5.5                     frames their authors chose: a fixed panel of 480 questions
finds the same agreement on ordering between two estimators              across eight industries sent to Google’s AI Overviews, Chat-
and the opposite on calibration: across twelve sections of one           GPT, Perplexity and Gemini [Hendricks 2026]; controlled ex-
site, the ratio between them is not systematic.                          periments across verticals that found AI search engines favor-
                                                                         ing earned, third-party sources over brand-owned and social
Comparison across non-identical universes. Comparing                     content, unlike Google [Chen et al. 2025]; query intent and
two measurements computed over different underlying sets is              Google rank as predictors of citation across four chat assis-
an old problem in information retrieval evaluation. Pooled               tants and eight verticals [Lee 2026]; and a vendor index of
relevance judgments are incomplete, and systems that did                 6,095,520 citations from seven engines in 17 undefined indus-
not contribute to the pool are scored on a universe they did             tries [OtterlyAI 2026]. Vendor-tracked brand visibility has
not help define [Zobel 1998]; measures robust to incomplete              also been measured: in more than 100,000 prompt responses
judgments were proposed for exactly that case [Buckley &                 for over 100 brands, about 78% of the sources engines cited
Voorhees 2004], and the bias a pooled universe imposes on                were corporate websites, with YouTube leading the others
a new system can be estimated and adjusted [Webber & Park                ahead of Reddit, editorial media and Wikipedia [Kumar 2026],
2009]. Section 5.6 makes the same move on commercial in-                 and a scoping review of 23 studies, mostly preprints, maps
struments: it decomposes the visits divergence into a keyword-           how such presence and citation are measured [Romero Ramos
universe term and a per-keyword term, so that a disagreement             et al. 2026]. Section 7 differs in its frame, eleven sectors fixed
about how much surface each vendor indexes is not read as                by an external rule, in using eight vendor-collected surfaces,
a disagreement about traﬀic. Unlike a test collection, neither           and in its universe, answers that name a sector’s largest com-
vendor’s universe is published, so the decomposition can be              panies. Section 5.3 adds a measurement observation those
computed only at the aggregate level reported here.                      studies need: the two vendor definitions of “cited in an AI
AI answer surfaces. An audit of 55,393 queries found that                Overview” differ by a factor that is itself time-varying, so a
nearly 30% of the domains cited by Google’s AI Overviews                 GEO result reported on one vendor’s definition is not directly
did not appear on the first page of results shown with them              comparable to one reported on the other’s.
[Xu, Iqbal & Montgomery 2026]; vendor measurement across                 Personalization and the visibility of demand. The frame-
15,000 prompts reports that only 12% of URLs cited by Chat-              work’s premise that a search box shows only part of what peo-
GPT, Gemini and Copilot rank in Google’s top ten for the                 ple ask has one documented component, one observation and
same prompt, with Perplexity at 28.6% [Linehan & Guan                    one open question. Demand that never reaches a search engine

                                                                     5
User First Intelligence: Query Discovery for SEO and GEO/AEO                                   Pagadala, preprint v5.2, 15 October 2026


in a countable phrasing is documented by the long-tail litera-         Jung & Salminen 2022; Rasool, Thakur & Nabi 2026; Font-
ture [Goel et al. 2010]; Section 8 adds the untested observa-          Julián et al. 2026]; this paper holds one site fixed, follows one
tion that the section ranks for question forms, misspellings and       section from its first day on two instruments, and compares
non-English phrasings carrying little or no reported volume.           twelve sections of the site on one date. For Measurement 2:
Personalization of classic web search has been measured di-            aspect mining of reviews [Hu & Liu 2004] and keyword tools
rectly: about 11.7% of Google results differed between users           as a source of queries and volumes [Schultheiß et al. 2023];
in a 2013 audit, with signed-in status and location the drivers        this paper places the two signals on one taxonomy and com-
and demographic attributes such as gender and age produc-              pares the topics each ranks. For Measurement 3: comparisons
ing no substantial effect [Hannak et al. 2013]. On AI answer           of cited sources across engines in industries or query sets their
surfaces the answer is composed rather than ranked and the             authors chose [Hendricks 2026; Lee 2026; Huang et al. 2026];
user’s stated situation enters the prompt. Chatbot responses           this paper fixes the industries by an external rule, the eleven
have been shown to vary with users’ demographic attributes             GICS sectors, and compares eight vendor-collected surfaces.
[Eloundou et al. 2025]; the behavioral evidence on AI sum-
maries concerns clicks [Chapekis & Lieb 2025]; and whether
the sources an answer cites vary with the persona of the asker         3 Setting
has not, to the author’s knowledge, been measured. It is an
open question this paper does not answer and Section 13 spec-          A large US telecommunications provider publishes a refer-
ifies.                                                                 ence section covering the North American Numbering Plan.
                                                                       As verified on 12 October 2026 by fetching every code page
Information needs and query fragmentation. People take                 linked from the section’s 52 state hubs, the section holds
questions to their social networks [Morris, Teevan & Panovich          381 code pages: 374 for geographic codes assigned to US
2010] and to question-answering sites when web search                  states and the District of Columbia (all 372 in service and two
fails [Liu et al. 2012], and phrase questions differently from         assigned but not yet in service), and 7 for toll-free codes (the
queries [White, Richardson & Yih 2015]. The gap between                released list of the pages gives each code’s registry location,
the unit a user has in mind and the unit a retrieval system            which takes 52 values: the 50 states, the District, and the plan-
indexes is old ground [Belkin, Oddy & Brooks 1982; Taylor              wide toll-free codes); a re-fetch on 14 October 2026 found the
1968], as is the observation that aggregate demand concen-             same 381 and matched them to the numbering plan adminis-
trates differently from individual demand [Goel et al. 2010].          trator’s registry of that date. All 381 return HTTP 200, are
The taxonomy of web search [Broder 2002] distinguishes                 canonical, and are full pages. The only geographic codes in
query intent rather than query granularity. Section 8 describes        the plan with no page are the six assigned to US territories
a deployment in which the operative distinction was granular-          and 451, assigned to North Carolina on 15 September 2026,
ity: one need expressed as many distinct strings (the 381 code         after launch, and not yet in service. The section is therefore
pages rank for 29,000 keywords on one instrument).                     complete over the class it set out to cover, and there is no set
Demand in users’ own words. Customer reviews have long                 of uncovered codes within the class to serve as a control.
been mined for the product aspects people raise and the opin-             All code pages, the state hubs and the national hub were
ions they attach to them [Hu & Liu 2004], and search volume            published together at launch; no pages were added to the sec-
has been used as a demand signal in its own right, for ex-             tion during the observation window. This is the author’s state-
ample to nowcast economic indicators [Choi & Varian 2012].             ment of the deployment’s publishing history. Table 5’s series
Studies of search increasingly sample their queries, and the           of pages holding a position (210, 365, 391, 414, 440) is there-
queries’ volumes, from keyword research tools [Schultheiß et           fore the indexing of a fixed set of 434 URLs by one instrument,
al. 2023]. Measurement 2 compares the two signals on one               and not growth in the section itself.
taxonomy: which topics each names, rather than how well
either predicts an outcome.                                               Two page counts remain and are easy to conflate. 381 is the
                                                                       number of code pages the section holds. 441 is the number of
Completeness in knowledge bases. Appendix B’s scor-                    URLs under the prefix holding at least one ranking position
ing function draws on the study of completeness in open-               on 11 October, which is selected on the outcome; it exceeds
world knowledge bases [Razniewski et al. 2016; Galárraga               381 plus the 53 hub pages by seven, which is within what the
et al. 2017; Balaraman et al. 2018; Luggen et al. 2019;                instrument attributes to a prefix beyond its canonical pages.
Razniewski et al. 2024], on demand-weighted completeness               Brand Radar’s count of 455 distinct cited pages, read on 11
[Hopkinson et al. 2018], and on gap discovery for encyclo-             October and listed with the paper’s other single dashboard
pedias [Wulczyn et al. 2016; Piccardi et al. 2018; Redi et             reads in the released data, exceeds 434 by 21; that instrument
al. 2020; Shao et al. 2024], with Ripoll et al. [2025] giving          does not document how it normalizes URL variants, and the
the most recent typology of content gaps for a collaborative           difference is reported rather than reconciled. Every fact on
knowledge base. Since the function is not evaluated here,              the pages is templated from two public-domain US govern-
Appendix B positions it against the closest of these methods.          ment sources, the numbering plan administrator’s registry and
Closest prior work, by measurement. For Measurement 1:                 census data. The section went live on 26 July 2026, which is
comparisons of estimators with first-party analytics or with           day 0 throughout this paper, dated from the first third-party
one another, across many established sites at one time [Jansen,        detection of the pages.

                                                                   6
User First Intelligence: Query Discovery for SEO and GEO/AEO                                   Pagadala, preprint v5.2, 15 October 2026


3.1 Six conditions that make this deployment unrepresen-              12 October read of Table 4), so the Semrush figure covers a
     tative                                                           strict subset of the Ahrefs figure’s territory and is nonetheless
These are stated here, before the results, as the scope of ev-        between 7.5 and 27.1 times larger. Table 2 therefore reports
erything that follows. All six held, and most classes in most         three ratios: Semrush US over Ahrefs worldwide, which
industries satisfy none of them.                                      understates the gap because the larger figure covers less
                                                                      territory; worldwide over worldwide (8.6x to 29.9x); and US
1. The class is finite and enumerable. There is a fixed, pub-
                                                                      over US (9.2x to 33.3x), estimated by applying Ahrefs’ US
   lished list of area codes. Coverage is decidable.
                                                                      share of its own visits, 81.5%, read once in October, to every
2. A free authoritative registry supplies every fact. No              month.
   research, no writer, no subject-matter review per page.
3. The facts are uncontested. Two sources would not dis-
   agree about which state a code serves.                             4.2 The query universe, and what cannot be computed on
4. The domain is top-decile authority. Ahrefs Domain Rat-                 it
   ing 90, Semrush Authority Score 86.                                The evaluation query set was not frozen before launch; the
5. No comparable-authority competitor covered the class               section was live before this study was designed. The outcome
   page-per-entity. Two carriers at Domain Rating 87 and              quantities in Sections 8 to 10 are therefore measured on uni-
   91 had, between them, overlay notices and a single lookup          verses defined after the fact: every keyword the section ranks
   page.                                                              for, and every prompt whose answer cites it.
6. No defender responded. The incumbent pages were spe-
                                                                          Counts and positions on such a universe are meaningful, be-
   cialist directories and voice vendors at Domain Rating 13
                                                                      cause the universe is the vendor’s index rather than this paper’s
   to 83, and none mounted a visible response during the
                                                                      selection. Shares and percentages computed on it are not,
   window.
                                                                      because the denominator was selected on the outcome. Every
    Conditions 1 to 3 make production nearly free. Conditions         share in this paper is one of the following, and is labeled at the
4 to 6 describe an undefended position. A reader considering          point of use: a share whose denominator is outcome-selected,
transfer should check all six, and should note that condition         flagged as such and drawing no comparative conclusion; or a
6 in particular reads as a criterion for selecting undefended         ratio between two instruments on the same object, which is
targets. That is the shape of a data void, a query space with         this paper’s primary result and is not affected, because both
thin or absent authoritative content that whoever arrives first       denominators are the same prefix. The rule governs the de-
fills [Golebiewski & boyd 2018], and Section 14 treats it as an       ployment universes of Sections 5, 8 and 9. Section 7’s shares
ethics question rather than a tactic.                                 are computed on a different universe, answers that name a
                                                                      sector’s largest companies, which is selected separately for
4 Measurement design                                                  each answer surface but not on this deployment’s outcome;
Everything in Sections 5 to 11 is an observation. The language        its comparisons are stated as conditional on that universe, are
is chosen to keep that visible.                                       made within one instrument across differently selected uni-
4.1 Instruments, definitions and denominators                         verses, and are descriptive. The share going to the sector’s
                                                                      own company domains is partly fixed by that selection, and
Two properties of these instruments bear on everything that
                                                                      no comparison is drawn from it.
follows, and the first is the subject of Section 5.
They are models, not counters. Estimated visits are a click
model over an estimated volume at an estimated position. No           4.3 The primary checkpoint
figure in this paper is a measured visit.                             Three disturbances fall in the observation window. The
How the figures were read. Every vendor figure was read               September 2026 spam update began on 24 September, day 60,
from the vendors’ web interfaces by an AI browser assistant           which is also the day of the estimated-traﬀic peak. Ahrefs
operating the author’s logged-in browser, under the author’s          posted a notice on 29 September, day 65, that Google had
direction, with no API (Section 14). The monthly figures in           changed how it serves results and that SERP data might be
Tables 2 and 3 are each instrument’s own history as read on 10        inconsistent from that date, which covers days 65 to 75. And
and 11 October, not values captured month by month; so are            an automated link network began arriving in the day-37 to day-
the checkpoint values in Table 5, read on 11 October from the         45 interval.
Ahrefs daily series and from Brand Radar’s stored answers,                Day 37 (1 September 2026) is the primary checkpoint:
as its caption states. A vendor may revise its history, and the       the last observation preceding all three. Day 37 carries a cost
13 October re-read of Semrush found its completed months              that is stated rather than worked around: it is not one of the
unrevised.                                                            fifteen-day checkpoints, and the 11 October read gives four
The Ahrefs and Semrush visit figures are not the same                 of the nine quantities for it, not all nine. The claims this
quantity. Ahrefs’ is worldwide; Semrush’s is the US                   paper makes at day 37 concern ranking positions, top-three
database. The section ranks in 105 countries with 18.5%               positions, estimated visits and the link profile, and nothing
of Ahrefs’ estimated visits from outside the US (18.6% in the         else.

                                                                  7
User First Intelligence: Query Discovery for SEO and GEO/AEO                                                 Pagadala, preprint v5.2, 15 October 2026

Table 1. Instruments, definitions, denominators and read dates for the measured quantities in Sections 5 to 10. Vendor authority scores
(Domain Rating, Authority Score, URL Rating) are given with their instrument where they are used.

 Quantity                         Definition                                         Instrument                            Read

 Ranking positions                URL under the prefix in positions 1–100,           Ahrefs Site Explorer, prefix mode,    daily series, 11 Oct 2026
                                  counted once per location                          all locations
 Ranking keywords                 distinct keywords on which any URL under the       Ahrefs (all locations); Semrush (US   11 Oct; 10 Oct (worldwide 12
                                  prefix ranks 1–100                                 database, and worldwide)              Oct) 2026
 Pages holding a position         distinct URLs with at least one position           Ahrefs                                11 Oct 2026
 Estimated visits                 vendor click model applied to estimated posi-      Ahrefs (worldwide); Semrush (US)      11 Oct; 10 Oct 2026
                                  tion and estimated volume
 AI Overview citation (a)         keywords whose AI Overview lists a URL             Ahrefs owned-AI-Overview              11 Oct 2026
                                  under the prefix as a source, over all keywords
                                  the prefix ranks on whose results show an AI
                                  Overview
 AI Overview citation (b)         US keywords with an AI Overview position           Semrush                               10 Oct 2026
 AI answers                       stored prompts whose latest answer cites a URL     Ahrefs Brand Radar                    11 Oct 2026
                                  under the prefix, per platform
 AI visibility (Semrush)          mentions and cited pages in the AI-visibility      Semrush                               10 Oct; 12 Oct 2026
                                  panel; scoped to the domain whatever subfolder
                                  is queried (Section 5.5)
 Referring domains                live linking domains to the prefix                 Ahrefs; Semrush Backlink Analyt-      11 Oct 2026
                                                                                     ics
 Section age (Table 4)            months since the first month with organic traﬀic   Ahrefs Site Explorer, prefix mode,    12 Oct 2026
                                  in the all-time series; left-censored at Septem-   chart interval all
                                  ber 2015
 US share (Table 4)               United States share of the prefix’s estimated      Ahrefs Site Explorer                  12 Oct 2026
                                  visits, from the traﬀic-by-location table
 Monthly search volume            vendor-estimated monthly searches for a phras-     DataForSEO ranked-keyword ex-         exported 12 to 19 Oct 2025
                                  ing, summed over a set of phrasings                ports, three carrier domains, US
                                                                                     database
 Review mentions (Section 6)      reviews whose text matches a taxonomy la-          DataForSEO Google reviews and         exported 8 Sep 2026
                                  bel, per label; volume is the vendor’s monthly     keyword volume; released exact-
                                  searches summed over the nodes carrying the        match linker
                                  label
 Citation incidence (Section 7)   per domain, the number of stored answers citing    Ahrefs Brand Radar, US, per an-       12–13 Oct 2026
                                  it (“Cited in”), summed over the hosts of a        swer surface
                                  registrable domain, among the 1,000 domains
                                  found in the most answers



5 Measurement 1: two instruments on one pre-                                     It is not a territory artifact. Semrush’s US-only figure ex-
  fix                                                                            ceeds Ahrefs’ worldwide figure throughout, and the section
                                                                                 draws 18.5% of its Ahrefs-estimated visits from outside the
This section is the paper’s primary result. It is reported first                 US. Matching territory widens the ratio rather than closing it:
because it does not rest on the author’s judgment: every figure                  worldwide against worldwide it runs from 8.6x to 29.9x, and
in it is one of two vendors’ readings of a public URL prefix,                    US against US, estimated, from 9.2x to 33.3x (Table 2).
and a reader holding both subscriptions can re-read them.                           It narrows after the second month on this prefix, from
                                                                                 27.1x to 10.2x to 7.5x. Section 5.5 tests whether that narrow-
5.1 Estimated visits: a divergence of 7.5x to 27.1x on one                       ing is a property of section age across twelve prefixes and finds
    prefix                                                                       that it is not; Section 5.6 takes up what the narrowing can and
Three things about this table and Figure 2.                                      cannot be attributed to.

The instruments disagree about change as well as level. A                        5.2 Ranking keywords: a factor of two, and three like for
constant difference in level would cancel in a comparison of                         like
growth within one instrument, so the question for an applied                     On the count of distinct keywords for which any URL under
study is whether the two agree on how much a section grew.                       the prefix ranks in positions 1–100, Ahrefs reports 29,000 for
From July to August they did (8.4x on Ahrefs, 8.8x on Sem-                       all locations and Semrush 58,586 for the US database, read
rush US); from August to September Ahrefs’ estimate grew                         a day apart: a factor of 2.0, again with the larger figure from
4.65x and Semrush’s 1.75x, and into October’s run-rate 1.44x                     the smaller territory. Like for like in territory (Section 5.6
against 1.05x. A month’s lift measured on one instrument can                     notes that how Semrush aggregates its worldwide count is not
therefore differ from the same lift on the other by a factor of                  documented), Semrush’s worldwide count, read by the author
more than two.                                                                   in its interface on 12 October, is 92.3K (the interface rounds

                                                                             8
User First Intelligence: Query Discovery for SEO and GEO/AEO                                                                              Pagadala, preprint v5.2, 15 October 2026

Table 2. Estimated monthly visits for the prefix from two instruments. Semrush worldwide in parentheses. The June to September rows
are completed-month totals. The October row is each instrument’s current monthly run-rate as read on 10–11 October, not eleven days of
accumulated traﬀic, and is marked accordingly. Every row is the instrument’s history as read on that date. The first ratio divides Semrush US
by Ahrefs worldwide. The second divides worldwide by worldwide. The third divides Semrush US by Ahrefs worldwide times 81.5%, Ahrefs’
US share read on 11 October; it assumes that share held in every month and is an estimate until Ahrefs’ US-only monthly figures are read.

             Month                                   Days live               Ahrefs, world-    Semrush, US             Semrush US /         Worldwide vs        US vs US (esti-
                                                                             wide              (worldwide)             Ahrefs worldwide     worldwide           mated)

            June 2026                                0                       0                 0 (0)                   n/a                  n/a                 n/a
            July 2026 (total)                        6                       3,862             100,012 (103,045)       25.9x                26.7x               31.8x
            August 2026 (total)                      31                      32,281            876,153 (963,937)       27.1x                29.9x               33.3x
            September 2026                           30                      150,113           1,534,362               10.2x                11.8x               12.5x
            (total)                                                                            (1,765,077)
            October 2026 (run-                       11 (78 in all, days 0   215,577           1,610,284               7.5x                 8.6x                9.2x
            rate)                                    to 77)                                    (1,858,297)



                                                                                                                AI Overview counts, each with an instrument, a definition, a
                                                                                                                territory and a read date in Section 4.1. The Ahrefs figure




Estimated monthly visits (log)
                                  1M                                                                            of 17,206 stored answers is reported in Table 5 as a single-
                                                                                  10.2x              7.5x
                                                                                                                instrument count and is not paired with a second reading.
                                                                                                                   For AI Overview citation the vendors use different opera-
                                                                 27.1x
                                 100K
                                                                                                                tional definitions, given in Section 4.1. Definition (a) is a ratio
                                                                                                                over AI Overviews the prefix’s keywords actually appear on;
                                                                                                                definition (b) is a count of US keywords with an AI Overview
                                             25.9x                                                              position. Both are reported as “AI Overview visibility” in
                                 10K                                          Semrush, worldwide                their respective products.
                                                                              Semrush, US database                 The ratio between the two counts falls from 2.94 to 1.34
                                                                              Ahrefs, worldwide                 over four months (Figure 3b). Two cautions on reading it.
                                                                                                                The comparison is between a count (b) and the numerator of
                                        Jul 2026          Aug 2026           Sep 2026         Oct 2026
                                         (total)           (total)            (total)         (run-rate)        a ratio (a), and the two vendors’ territories differ, so what the
                                                                                                                column measures is partly a territory difference and not purely
Figure 2. Estimated monthly visits for the area-code prefix from                                                a definitional one. And the series has three intervals, so “con-
two instruments, on a logarithmic axis so that the vertical gap is the
                                                                                                                verging” describes the observed sequence and is not a trend
ratio. Ahrefs Site Explorer (prefix mode, all locations) and Semrush
Domain Overview (subfolder mode, US database and worldwide),
                                                                                                                estimate. The July row rests on 47 events over six days live,
read 10 and 11 October 2026. June to September are completed-                                                   and its interval is correspondingly wide. A study reporting an
month totals; October is each instrument’s current monthly run-rate.                                            AI Overview visibility figure on one vendor’s definition, for a
The ratio labels are Semrush US over Ahrefs worldwide, as in Table                                              section of a given age, is not reporting a quantity comparable
2’s first ratio column.                                                                                         to the same figure from the other vendor, and on this prefix the
                                                                                                                size of the incomparability changed over its first four months.
                                                                                                                   The (a) column’s percentage is the one proportion in this
to the hundred), 3.2 times Ahrefs’ 28,900 for all locations on                                                  paper whose denominator grows by two orders of magnitude
the same day (Table 4); matching territory again widens the                                                     across the series, from 284 to 37,238, and it is not mono-
gap. Pages holding at least one position are 441 in Ahrefs.                                                     tone. Its denominator is outcome-selected: it counts only AI
                                                                                                                Overviews on keywords the prefix already ranks on. It is re-
5.3 AI answers and AI Overviews: two definitions, con-
                                                                                                                ported because numerator and denominator come from one
     verging
                                                                                                                instrument on one date, and no trend is drawn from it. Its
AI-answer counts are not comparable at the prefix level.                                                        Wilson interval [Wilson 1927] treats the month’s AI Overview
Brand Radar’s 17,206 stored answers citing the section and                                                      keywords as draws from a stable process: it shows binomial
Semrush’s 158,100 mentions read on 10 October differ by a                                                       noise in the ratio, not the instrument’s error.
factor of 9.2, but that ratio is a scope mismatch, not a diver-
gence: Semrush’s companion count of 29,600 cited pages is                                                       5.4 Referring domains: 11.4x, and disagreement about
68 times the 434 URLs the section holds, so its figures are                                                          composition
scoped to the domain rather than the prefix, as Section 5.5                                                     Both instruments report live referring domains to the same
confirms by observation. No comparison is drawn from those                                                      prefix on the same day, and both are in the Section 4.1 table
counts, nor about the ordering of AI answer platforms, whose                                                    with a definition and a read date, which makes this the cleanest
per-platform breakdown did not sum to its total (Appendix A).                                                   paired comparison in the study after estimated visits.
   What can be compared on this prefix is reported above                                                           Ahrefs reports 913 referring domains to the prefix; Sem-
and below: visits, ranking keywords, referring domains and                                                      rush Backlink Analytics indexes 80 for the subfolder: a factor

                                                                                                            9
User First Intelligence: Query Discovery for SEO and GEO/AEO                                                                                                    Pagadala, preprint v5.2, 15 October 2026

Table 3. AI Overview citation under two vendor definitions, same prefix, same months.

     Month                                                      (a) Ahrefs: cited / all AIO            (a) as %, 95% Wilson CI                         (b) Semrush count        (b) / (a) numerator
                                                                keywords

     July 2026                                                  47 of 284                              16.5% [12.7, 21.3]                              138                      2.94x
     August 2026                                                851 of 6,749                           12.6% [11.8, 13.4]                              2,221                    2.61x
     September 2026                                             3,380 of 22,665                        14.9% [14.5, 15.4]                              8,187                    2.42x
     October 2026 (run-rate)                                    7,455 of 37,238                        20.0% [19.6, 20.4]                              10,018                   1.34x


                                         (a) Ahrefs share, 95% Wilson intervals                                                             (b) Two vendor counts, same months

                                   25                                                                                                 10K                                                             1.34x




 Definition (a): cited / all AIO
                                                                                                                                                                                  2.42x
                                   20




                                                                                                                     Keywords (log)
                                                                                                                                                                   2.61x
                                   15                                                                                                 1K




keywords the prefix ranks on, %
                                   10


                                    5                                                                                                 100
                                                                                                                                               2.94x                          (b) Semrush count
                                                                                                                                                                              (a) Ahrefs numerator
                                    0
                                          Jul              Aug                Sep                     Oct                                   Jul                 Aug            Sep              Oct
                                        n = 284         n = 6,749          n = 22,665              n = 37,238
Figure 3. AI Overview citation under two vendor definitions, same prefix, same months. (a) Ahrefs definition (a) as a share of all AI Overview
keywords the prefix ranks on, with 95% Wilson intervals; the denominators grow from 284 to 37,238. (b) The two vendor counts, Semrush
keywords with an AI Overview position against the Ahrefs numerator, on a logarithmic axis, with their ratio labeled. Sources as in Table 3.


                                                                                          .xyz 10.2%
                                                                                                                           count: its daily series gives 909 at day 75 against 913 on 11
                                                                                                                           October, and its new-and-lost report for September gives 917
      Ahrefs                                      .info 61.9%               .asia 26.4%
 913 domains                                                                                                               new against 95 lost, which with nineteen at day 37 implies
                                                                                                                           about 841 at the end of September, an earlier date; the three
                                                                                                                           figures are consistent with a count still rising. Section 10 sets
                                                                                                                           out why no claim here turns on the exact count.
         Semrush                                        .xyz 75%                  not stated 25%
      80 domains                                                                                                           5.5 Twelve prefixes on one domain: the divergence is
                                                                                                                               prefix-specific, with no detectable relationship to age
                                        0%        25%              50%         75%              100%
                                                                                                                          Sections 5.1 to 5.4 are one prefix. That the narrowing of
                 Share of live referring domains to the prefix, by top-level domain, 11 Oct 2026
                                                                                                                          the visits ratio there reflects section age, each vendor’s in-
Figure 4. Composition of live referring domains to the prefix by top-                                                     dex filling in at its own rate, was stated as a hypothesis,
level domain, as reported by each instrument on 11 October 2026.                                                          with a cross-prefix test, before the test was run (Appendix
Ahrefs: 913 domains; Semrush Backlink Analytics: 80 domains, of
                                                                                                                          A). The test was run on 12 October 2026, on both instru-
which the instrument reports 75% on .xyz and does not break down
the remainder.
                                                                                                                          ments, for twelve sections of the same domain: the area-code
                                                                                                                          section and eleven others chosen by the author to span ages
                                                                                                                          from under two years to the instrument’s horizon; the se-
                                                                                                                          lection was purposive, not random, and the results describe
of 11.4. They also disagree about what those domains are.                                                                 these twelve. Every figure below is a dashboard read on one
Ahrefs puts 61.9% on .info, 26.4% on .asia and 10.2% on                                                                   date. The raw values, the read method, the age proxy and
.xyz; Semrush puts 75% on .xyz and 88% at Authority Score                                                                 the United States share of each prefix’s estimated visits are
0 to 10. Both descriptions agree the domains are low-quality                                                              in the released data files, and every statistic quoted in this
automated networks and disagree about their composition by                                                                section is printed by a script: analyze.py, released be-
a wide margin, which matters for any study classifying link                                                               side them, or instrument_extra.py, prepared for release,
profiles from one vendor’s TLD distribution.                                                                              which prints the ordering correlation’s significance and inter-
   Figure 4 shows the two compositions side by side. A                                                                    vals, the spread, the size-banded agreement, the ratio columns
third figure from the first instrument complicates even its own                                                           of Table 4 and the remaining per-prefix figures.

                                                                                                                10
User First Intelligence: Query Discovery for SEO and GEO/AEO                                                                                               Pagadala, preprint v5.2, 15 October 2026

Table 4. Twelve URL prefixes on one domain, both instruments, read 12 October 2026. Age is months since the first month with organic
traﬀic in the Ahrefs all-time series, read to the nearest month or quarter; the series begins in September 2015, so the oldest age (/es-us/local/) is
left-censored at that horizon and the next two lie within four months of it. Ahrefs visits are worldwide and Semrush visits are the US database;
the “US share” column is the United States share of Ahrefs’ estimate from its traﬀic-by-location table, and the matched ratio divides Semrush
US by Ahrefs US-only. The keyword ratio is Semrush over Ahrefs, like the visits ratios; the referring-domain ratio is Ahrefs over Semrush.
Referring-domain and keyword counts are the 12 October reads and differ slightly from Sections 5.2 and 5.4’s 10–11 October reads (29,000
and 58,586 keywords; 80 Semrush domains, 11.4x).

               Prefix                                  Age         Ahrefs        Semrush          Ratio, un-         US       Ratio,         Ahrefs    Semrush Kw            Ahrefs    Semrush RD
                                                       (mo)        visits        visits (US)      matched            share    matched        kw        kw      ratio         RD        RD      ratio

               /local/area-                            3           221,000       1,600,000        7.24               81.4%    8.89           28,900    59,000       2.0      913       81          11.3
               codes/
               /product-                               21          5,500         4,100            0.75               69.6%    1.07           716       2,300        3.2      187       41          4.6
               compare/
               /local/bundles/                         36          25,600        5,200            0.20               99.2%    0.20           2,100     33,800       16.1     115       194         0.6
               /device-                                39          26,700        26,400           0.99               82.6%    1.20           2,400     12,600       5.2      47        45          1.0
               compare/
               /local/cell-                            57          37,300        135,100          3.62               98.8%    3.67           3,600     37,500       10.4     144       225         0.6
               phones/
               /support/                               93          1,900,000     1,957,880        1.03               98.7%    1.04           38,700    351,854      9.1      10,600    7,056       1.5
               /local/fiber/                           95          102,000       47,300           0.46               99.8%    0.46           5,400     31,900       5.9      258       245         1.1
               /buy/                                   95          644,000       1,014,124        1.57               98.5%    1.60           19,800    206,365      10.4     7,400     3,246       2.3
               /local/internet/                        114         243,000       220,600          0.91               93.6%    0.97           13,300    79,700       6.0      1,700     516         3.3
               /stores/                                129         312,000       2,051,269        6.57               99.4%    6.61           14,700    306,952      20.9     4,100     3,527       1.2
               /deals/                                 132         214,000       219,600          1.03               99.3%    1.03           5,300     32,000       6.0      1,600     2,042       0.8
               /es-us/local/                           133         8,900         2,200            0.25               42.6%    0.58           1,300     4,800        3.7      284       62          4.6


                                                  (a) Divergence against age. Spearman ρ = −0.11                                 (b) Divergence against keyword-universe ratio
                                           10x




Semrush / Ahrefs, estimated visits (log)
                                                           /local/area-codes/                            /stores/                            /local/area-codes/                         /stores/
                                            5x


                                            2x

                                            1x

                                           0.5x

                                                                                                    /es-us/local/                                          /es-us/local/
                                           0.2x                                                 /local/bundles/                                                            /local/bundles/
                                                   filled marker: the section followed in Sections 5.1 to 5.4 and 8 to 11

                                                       3                    10               30                100                      2x                     5x              10x             20x
                                                      Section age, months since first organic traffic (log)                                  Semrush / Ahrefs, ranking keywords (log)
Figure 5. Twelve URL prefixes on one domain, both instruments, 12 October 2026. Each marker is one prefix; the filled marker is the area-
code section. (a) The Semrush over Ahrefs ratio on estimated visits, unmatched for territory, against section age in months since the first
month with organic traﬀic in the Ahrefs all-time series, both axes logarithmic; the horizontal line is a ratio of one. (b) The same ratio against
the Semrush over Ahrefs ratio on ranking keywords. Data in Table 4 and in the released file.


   Six things follow (Figure 5); the first is that the age hypoth-                                                           give about 38% power to detect a correlation of 0.5 (37.8% by
esis fails.                                                                                                                  the Fisher approximation), so this is not a demonstration that
                                                                                                                             no age effect exists. What it does establish is narrower and
   The cross-section shows no detectable relationship be-                                                                    suﬀicient: the ratio does not converge on a common value
tween the ratio and section age. Spearman’s rank correla-                                                                    as sections mature, because the seven sections aged between
tion between age and the unmatched visits ratio is −0.11 over                                                                seven and eleven years sit anywhere from 0.25x to 6.57x un-
twelve prefixes, with a Fisher 95% interval of −0.64 to +0.49                                                                matched (0.46x to 6.61x matched). The age hypothesis, that
and a permutation p of 0.73; territory-matched it is −0.28;                                                                  each vendor’s index fills in at its own rate and the ratio set-
excluding the area-code section it is +0.15. Twelve prefixes

                                                                                                                        11
User First Intelligence: Query Discovery for SEO and GEO/AEO                                      Pagadala, preprint v5.2, 15 October 2026


tles as a section ages, is therefore withdrawn, and the nar-             territory pairing (Section 5.6).
rowing of the area-code ratio from 27.1x to 7.5x over three              The section this paper studied is where the instruments dis-
months is reported as an observation on one section and not at-          agree most. It has the highest visits ratio (7.24x unmatched,
tributed. Only one prefix in the cross-section is under twenty-          8.89x matched; /stores/ is next at 6.57x) and the highest
one months old, so the first months of a section’s life are not          referring-domain ratio (11.3x) of the twelve. The referring-
characterized here beyond that one case.                                 domain outlier has a visible cause: Ahrefs indexed the au-
The ratio is prefix-specific, and not one-directional. Un-               tomated link network described in Section 10 and Semrush
matched for territory, Semrush’s estimate runs from one                  largely did not. The visits outlier does not have a visible cause
fifth of Ahrefs’ (/local/bundles/, 0.20x) to seven times it              here, and two candidates are stated as hypotheses only: the
(/local/area-codes/, 7.24x), a spread of 1.55 orders of magni-           section’s query distribution is unusually long-tailed (Section
tude, with a median of 1.01 and six of twelve prefixes below             8), which click models over estimated volume may treat very
one. Matched for territory the spread is wider (0.20x to 8.89x),         differently; and the section was three months old, which the
the median is 1.06, and four of twelve are below one, because            cross-section cannot characterize.
two of the six sub-one prefixes cross one once their non-US              A measurement result about one of the instruments, es-
traﬀic is removed (/product-compare/, 69.6% US, from 0.75x               tablished in passing. Semrush’s AI-visibility panel reported
to 1.07x; /device-compare/, 82.6% US, from 0.99x to 1.20x);              158.3K mentions and 29.5K cited pages for every one of the
/es-us/local/, at 42.6% US, moves from 0.25x to 0.58x and                twelve subfolders, identically, on 12 October (Section 5.3
stays below one. The territory objection therefore changes the           quotes the 10 October read of 158,100 and 29,600). Those
count and not the conclusion: on the same domain, on the                 figures are domain-scoped whatever prefix is queried. This
same day, the vendors’ estimates differ by factors from well             confirms by observation what Section 5.3 infers from the page
below one to well above it, and no single correction factor              count: the two instruments’ AI-answer counts cannot be com-
maps one onto the other. Taken across the twelve, the un-                pared at the prefix level.
matched ratio has a geometric mean of 1.13 (bootstrap 95%
interval 0.62 to 2.12) and a geometric standard deviation of 3.1         Limits. Twelve prefixes, one domain, one read date; the age
(1.9 to 4.1), a normal range on the log scale of about 0.12x to          proxy is a chart read, left-censored at September 2015 for one
10.6x; with twelve purposively chosen sections this describes            prefix and close to that horizon for two more; one prefix un-
them and is not a prediction for another section.                        der twenty-one months; the territory match uses each prefix’s
                                                                         US share as the instrument reports it. A second domain and
The vendors agree on the ordering of sections and disagree               a second read date are the next step, and neither needs this
on their magnitudes. Across the twelve prefixes, the rank                provider.
correlation between the two instruments’ visit estimates is
+0.94 (bootstrap 95% interval over prefixes +0.70 to +1.00;              5.6 What follows for applied search research
p < 0.001; Kendall’s tau +0.82, interval +0.57 to +1.00; 60 of           What divergence licenses, and what it does not. There is
66 pairs concordant). The vendors agree on which section is              no ground truth here. Neither vendor’s figure can be checked
larger in 60 of 66 pairs; what has unknown sign and magnitude            against a counted visit, because the provider’s analytics were
is the correction factor between the two instruments, which              not available for this study. Divergence is therefore not error.
no domain-level constant captures. The agreement depends                 What two readings A and B of one quantity with true value T
on how different two sections are in size: of the pairs whose            license is a bound on the larger error and nothing more:
sizes, taken as the geometric mean of the two estimates, differ             max(|A − T|, |B − T|) ≥ |A − B| / 2.
by more than a factor of three, all 51 are ordered alike; of the            At the August ratio of 27.1x, the two readings cannot both
15 pairs within a factor of three, 9 are. The consequence for            lie within a factor of 5.2, the square root of 27.1, of the true
practice is restated in Section 5.6 in that form.                        value, so at least one of the two estimates lies a factor of five
Keyword universes diverge consistently; visit estimates do               or more from the quantity both are estimating, and this study
not follow them. Semrush reports more ranking keywords                   cannot say which. In absolute terms the bound is larger: the
than Ahrefs on every prefix, by between 2.0x and 20.9x. The              larger of the two errors is at least 13 times the smaller reading.
rank correlation between the keyword ratio and the visits ratio          That is the whole of the inference, and it is a property of the
is +0.17 over all twelve, and +0.52 with the area-code section           pair, not a finding about either vendor: a reader who compares
excluded; the second figure is reported because the first is the         such estimates across instruments should know that on a two-
one the paper is entitled to use and a reader should see both.           month-old section they can stand a factor of five or more apart,
/local/bundles/ has the second-largest keyword ratio (16.1x)             without the comparison itself showing which is closer.
and the smallest visits ratio (0.20x). Across sections, then, the        What the narrowing does and does not support. The ratio
keyword-universe ratio has no detectable relationship with the           falls 27.1 → 10.2 → 7.5 over three months on this prefix. Sec-
visits ratio (two-sided p = 0.60 over all twelve and 0.10 with-          tion age, with index coverage as the mechanism, was the hy-
out the area-code section; instrument_extra.py), so the                  pothesis; Section 5.5 tested it across twelve prefixes and found
index-coverage mechanism behind the age hypothesis finds                 no detectable relationship between age and the ratio. Within
no support here; how much of the area-code section’s own                 this one prefix the narrowing is also confounded: section age
divergence the keyword universe accounts for depends on the              is collinear with calendar time, and the window contains the

                                                                    12
User First Intelligence: Query Discovery for SEO and GEO/AEO                                      Pagadala, preprint v5.2, 15 October 2026


September 2026 spam update, the arrival of several hundred                (Figure 1b): a content program that reads its results on one
automated referring domains, and a vendor data-reliability no-            platform cannot take the magnitudes at face value. Whether
tice covering two of the four months. The narrowing is re-                demand that never reaches a search box differs in topic and
ported as an observation on one section and is not attributed.            form is the framework’s separate hypothesis, which Measure-
   Where it can be checked, the index-coverage term is not                ment 2 begins to test and Section 13 specifies. Reporting both
negligible, and its size depends on the territory pairing. With           makes the range of estimates visible; reporting one does not.
Semrush’s US figures against Ahrefs’ worldwide ones, read                 The limits of this result. One domain, one vendor pair, no
on 10 and 11 October, the divergence decomposes as                        ground truth; the longitudinal series is one prefix over 77 days
   7.47x = 2.02x (keyword universe) × 3.70x (estimated visits             and the cross-section is twelve prefixes on one date. What is
per ranking keyword),                                                     established is that disagreements of up to an order of mag-
   so the keyword universe accounts for about 35% of the di-              nitude occur in both directions between sections of one site,
vergence in log terms. With both read worldwide (keywords                 from a factor of five below to nearly nine above, that no re-
read on 12 October), it is 8.62x = 3.19x (keyword universe) ×             lationship with section age is detectable across twelve sec-
2.70x (per keyword), and the keyword universe accounts for                tions, only one of them under twenty-one months old, and
about 54%. How Semrush aggregates its worldwide keyword                   that keyword-universe size does not predict them. What is
count across national databases is not documented in the re-              not established is which instrument is closer to the truth for
port, so the decomposition is reported both ways and no claim             any section, or what determines the ratio. Section 13 sets out
is made about which component is larger.                                  the next step: a second domain and a second read date.
Why the headline ratios understate the disagreement. The                  6 Measurement 2: reviews against keyword vol-
natural objection to Table 2 is territory: Semrush’s figure is              ume on one taxonomy
US and Ahrefs’ is worldwide, so the comparison is unfair to
                                                                          The framework’s premise can be tested wherever a first-party
Ahrefs. It is, and in the direction that makes the reported ratios
                                                                          demand surface and a tool-derived one describe the same in-
conservative. Matching worldwide to worldwide gives 8.62x
                                                                          dustry. A separate dataset in the same industry allows a first
for October and 26.7x to 29.9x in the first two months (Table
                                                                          run. It holds 47,485 Google reviews of 379 retail locations
2). Matching US to US, deflating the Ahrefs figure by the
                                                                          of major US telecom carriers, obtained through DataForSEO
18.5% non-US share of its own estimated visits, gives 9.17x
                                                                          under its license and exported on 8 September 2026, of which
for October against the 7.5x unmatched. Applying the same
                                                                          37,193 carry text, at 378 of the locations. The rule by which
share to July, August and September gives 31.8x, 33.3x and
                                                                          the locations were chosen was not recorded. The export holds
12.5x (Table 2); the share was read once, so those three are
                                                                          between 1 and 201 reviews per location (median 145) and
estimates that assume it held. The headline range keeps the
                                                                          dates reviews only relatively (for example “a year ago”), so the
unmatched pairing because it is the conservative one; every
                                                                          period they cover is not known; where owner responses name
matched pairing is larger.
                                                                          a carrier, at 26 locations, they name five different carriers. It
Consequence for practice. The design this bears on is the                 also holds a 42,994-node telecom taxonomy built by the au-
standard one in applied content work: publish something, read             thor’s clustering engine from 1,898,584 keywords, each node
one dashboard, compare it against the rest of the site or against         carrying DataForSEO monthly search volume. The licensed
a competitor. Section 5.5 is the finding that bears on it most            export contains reviewer display names; they were excluded
directly. Across twelve sections of one domain the vendor ra-             from the analysis and are held only in the author’s private copy
tio on estimated visits spans 0.20x to 7.24x (0.20x to 8.89x              of the export, and only per-label counts are reported. Reviews
territory-matched), so no domain-level calibration factor can             were linked to taxonomy labels with the released exact-match
convert one vendor’s figure into the other’s. The vendors                 linker (TokenLinker), so every attribution is auditable from
agree on which of two sections is larger in 60 of 66 pairs, so a          the label. The taxonomy repeats generic labels under many
single-vendor ranking of sections agrees in direction with the            parents, so a label is one linking unit and its volume is the sum
other instrument’s when sections differ several-fold on both              over the nodes that carry it. Of the 37,193 reviews, 20,663
instruments and less often when they are within a factor of               (55.6%) linked to at least one of 27,817 linkable labels, at 2.25
three (9 of 15 pairs); with no ground truth, agreement between            labels per linked review, and 1,008 labels were mentioned at
the two is all that can be shown; measured on one instrument              least once.
alone, two pairs six to seven times apart were ordered the other             At the level of the taxonomy’s 17 top-level branches the
way on the second; the magnitude of any difference, and any               two signals agree only roughly, and size the branches very
ratio between a section’s figure on one vendor and another                differently. The taxonomy’s volumes are hierarchical, so each
section’s on the other, can differ by a factor of five below to           branch’s volume is taken from its own top node, and each la-
nearly nine above. Growth measured on the two instruments                 bel’s mentions are split across the branches where the label
also differed, by a factor of 2.7 in one month (Section 5.1).             occurs; the rank correlation between the share of review men-
Both instruments remain the appropriate tools for ranking sec-            tions and the share of search volume is then +0.75 (bootstrap
tions and for directional comparison; this result concerns the            95% interval over branches +0.44 to +0.90; p < 0.001, 17
comparability of magnitudes across instruments, not the use-              branches; Figure 6b), and +0.47 (+0.01 to +0.78; p = 0.06)
fulness of either. It bears on the framework’s outcome layer              if each label’s mentions go to the branch holding most of

                                                                     13
User First Intelligence: Query Discovery for SEO and GEO/AEO                                     Pagadala, preprint v5.2, 15 October 2026


its nodes; the branch-level agreement therefore depends on              tern for waiting (wait, waited, waiting, long line, hours in
how a label that occurs in several branches is attributed. An           line), against 1.9% (1.8% to 2.1%) of five-star reviews. The
earlier computation gave +0.78; it summed nested volumes                same annotators judged 100 of the 924 matches: 83% to 85%
over only the labels that reviews mention, which selects the            are complaints about waiting (Cohen’s kappa 0.93), and about
volume measure on the outcome, and it is superseded. The                nine in ten of those concern waiting in the store, so roughly
shares differ widely: carriers draw 66.8% of review men-                12% of one- and two-star reviews complain about a wait, most
tions and 14.9% of search volume, devices 11.0% and 32.7%,              of them in a store. The whole taxonomy, built from 1.9 mil-
broadband 4.0% and 18.1%. At the level of topics the two                lion keywords, holds 11 labels containing “wait”, with 622
barely agree. Across the 1,008 labels that at least one review          searches a month between them, and none concerns waiting
mentions, the rank correlation between review mentions and              in a store: they cover call waiting, waitlists, activation and un-
monthly volume is +0.19 (bootstrap 95% interval over labels             lock delays, call-center wait times and a campaign name; the
+0.12 to +0.25; Kendall’s tau +0.13); counting the 26,809 link-         one that reviews mention carries 12. Eight labels name a rem-
able labels that no review mentions as zero, it is +0.27 (+0.26         edy, appointments, queues or callbacks, with 13,170 searches
to +0.29). It is +0.28 among the 213 labels with at least twenty        a month between them, most of it for appointment reminders;
mentions, and +0.16 among the 106 labels mentioned at least             the label for scheduling a store appointment carries none, and
twenty times in one- and two-star reviews (Figure 6a). Labels           no label concerns check-in. The pain point most often named
share reviews and nest in one taxonomy, so they are not inde-           by unhappy customers is close to invisible to the volume tool,
pendent draws: these intervals, and the p-values below 0.001            and what it calls for is a product or service change, such as
the scripts print, are too narrow, and the label-level figures          appointment booking or digital check-in, rather than a page.
are descriptive. A bootstrap over reviews does not repair this             This is a first run, not the study specified in Section 13. It
here, because label counts are small integers and resampling            uses one first-party surface on one platform in one industry,
or reweighting reviews shifts their ties, and the rank correla-         exact-match links of which about two in three are correct, rel-
tion with them (supplement_r10.py, section 12). Of the                  ative review dates, and a taxonomy whose labels are them-
1,008 labels, 367 (36.4%) carry under 1,000 monthly searches            selves search phrasings, which biases the comparison toward
and 106 (10.5%) carry none. A label’s volume is summed                  agreement. The reviews describe store locations rather than
over the nodes that carry it, which can include nested nodes;           the area-code section of Sections 5 and 8 to 11, so this re-
computed instead on each node’s own volume (its volume less             sult tests the framework’s demand premise and not the deploy-
its children’s), the two label-level correlations are +0.16 and         ment. Within those limits it is consistent with the framework’s
+0.26. Several variants are reported (attribution rule, nested          narrowest claim: on one industry, what people write in their
or own volumes, mentioned or all labels, and, after the link            own words and what a volume tool counts agree only roughly
check, multi-word labels only); none is adjusted for multiple           on the broad areas of demand, size them very differently and
comparisons, and the multi-word variants are post hoc. The              barely agree on topics, and the disagreement is largest for com-
per-label counts behind every correlation in this section are           plaints.
released in anonymized form, without label names and with
volumes as ranks, with a script that recomputes them (Section           7 Measurement 3: what AI answers cite, across
14).                                                                      eleven sectors and eight answer surfaces
How good the links are. Two blind annotators, separate AI               This measurement uses none of the framework’s machinery
agents on different models given only a random sample and a             (its ontology, graph, competency questions or score); it bears
fixed protocol and none of the hypotheses, judged 200 links             on the framework’s answer-surface component. It asks one
drawn uniformly from the 46,517: 65% to 67% are correct                 question the framework’s design raises, whether the kinds of
(Wilson 95% intervals about 58% to 73%), and the two agree              publisher an answer engine cites differ between engines, and
on 95.5% of the items (Cohen’s kappa 0.90). The errors lie al-          it asks it in one vendor’s index.
most entirely in single-word labels, which are right about half
the time (for example “Thanks”, “People”, “Customers” and               7.1 Pilot
place names that are also first names), while multi-word labels         The pilot is a per-surface export of the Brand Radar cited-
are 95% to 96% right. Restricted, after this check, to multi-           domains table for six online-learning brands, made on 12
word labels, the branch-level correlation is +0.91 (bootstrap           October between 22:21 and 22:26, under an hour before the
95% interval +0.74 to +0.98) with split attribution and +0.65           first sector export: youtube.com was the most-cited non-brand
with modal attribution, the label-level correlation over men-           domain on all four Google views and ranked 28th on Chat-
tioned labels is +0.24 (+0.16 to +0.33), and carriers still draw        GPT, 4th on Perplexity, 5th on Gemini and 9th on Copilot,
56% of review mentions against 15% of search volume. The                and reddit.com was in the top three on every surface except
conclusions hold, and the branch-level agreement is stronger            Copilot (240th); these figures are printed by the project’s copy
when the links are cleaner. The annotators are models, not              of cross_sector_sensitivity.py, whose pilot section is
people; a check of the same sample by a person is outstanding.          not released because the pilot’s brand set and exports are with-
   The complaint the author’s practice had identified is the            held. The predictions below were written after seeing it, so the
cleanest case. Of 6,620 one- and two-star reviews, 924                  cross-sector study is a replication across sectors of a pattern
(14.0%, Wilson 95% interval 13.1% to 14.8%) match a pat-                first seen in one market. Like the cross-sector study, the pilot

                                                                   14
User First Intelligence: Query Discovery for SEO and GEO/AEO                                                                          Pagadala, preprint v5.2, 15 October 2026


                                            (a) 1,008 taxonomy labels, Spearman +0.19                                       (b) top-level branches (nine of 17), Spearman +0.75
                                      104
                                                                      Customer Service
                                                                                               Mobile & Wireless Carriers
                                                New Phone
                                                                       Account                       Devices & Hardware




 reviews mentioning the label (log)
                                      103                                         iPhone
                                                                                                     Deals & Promotions
                                                                                               Internet & Broadband (ISP)
                                      102                                                                 Plans & Pricing
                                                                                                      Support & Account

                                      101                                                                 TV & Streaming
                                                                                                    Business & Enterprise
                                                                                                                                                  share of review mentions
                                                                                                 Communication Services                           share of search volume
                                      100
                                              100      102        104      106        108                                   0          20           40             60
                                            vendor monthly search volume for the label (log)                                                 % of total

Figure 6. First-party demand against tool-derived demand on one industry taxonomy: 37,193 Google reviews of 378 retail locations of major
US telecom carriers, linked to a 42,994-node taxonomy carrying vendor monthly search volume (both sourced through DataForSEO). (a) Each
marker is one of the 1,008 taxonomy labels mentioned in at least one review; filled squares carry zero reported volume. (b) Share of review
mentions against share of search volume for the nine largest of the 17 top-level branches. Only aggregate counts are shown.


covers answers that name or cite a listed brand. An earlier                                               ber 2026): 109 companies, because Communication Services
pilot, computed by the author’s own analytics platform, has                                               counts one issuer, Alphabet, through two share classes. The
been withdrawn (Appendix A).                                                                              organization studied in Sections 5 and 8 to 11 is one of them,
                                                                                                          by that rule. The instrument is Ahrefs Brand Radar, Explore
7.2 Design
                                                                                                          view, United States, read in one collection session from 23:05
The design was written in a dated design file on 12 October                                               on 12 October to 01:15 on 13 October 2026 (exports until
2026, before the first sector export, and amended once before                                             01:05, answer counts from 01:10) through its web interface,
that export (A1). The file was not deposited with any registry                                            with no API; each export was triggered by an AI browser as-
and was first committed to version control after collection, so                                           sistant operating the author’s logged-in session (Section 14).
its date rests on the author’s attestation; the word used here is                                         For each sector, the cited-domains table was exported for eight
“written before collection”, not “pre-registered”. Amendment                                              vendor views of six answer products (AI Overviews and AI
A2, made after collection and before any manuscript text, set                                             Mode, each on Ahrefs’ prompt set and on its search-query set;
aside eight exports that repeated a view or mixed two plat-                                               ChatGPT; Perplexity; Gemini; Copilot). Each export holds
forms, recorded the RTX re-run described under Limits, fixed                                              the 1,000 domains found in the most answers, the most this
how P1 is scored (YouTube first among non-company domains                                                 table exports, which reduce to 760 to 975 registrable domains;
on at least one query set of each Google product), defined                                                the 88 exports are analyzed, and an all-surfaces export per
“non-company” as not one of the ten domains entered, and                                                  sector was made and is used only for the company-dominance
added the exploratory overlap measure. A third amendment,                                                 figures below. The universe is the set of answers that name
A3, made after the review of this section, records corrections:                                           or cite at least one of the sector’s ten companies. Summed
how the exports were made, the stopped prompt-level sample,                                               over sectors it holds 20,389,967 answer records, from 18,763
and the company-property list used in one sensitivity check.                                              (Utilities) to 7,766,466 (Consumer Discretionary), not distinct
A fourth, A4, records the author’s decision not to wait for the                                           across sectors because an answer naming companies from two
vendor’s written confirmation before using the data (Section                                              sectors is counted in both; the totals were transcribed from the
14). Two steps the design named were not completed: the per-                                              vendor’s overview page rather than exported. By the vendor’s
surface answer counts were not read, only each sector’s all-                                              own description, which is vendor documentation [Bek 2026],
surface total, and the prompt-level sample was stopped after                                              its queries come from Google’s “People Also Ask” corpus and
14 of 88 exports (Section 13). The frame is the eleven GICS                                               its keyword database; it tracks about 282 million queries a
sectors of the S&P 500, an exhaustive partition maintained by                                             month on AI Overviews, 24 million on AI Mode and 13 to
S&P Dow Jones Indices and MSCI, so no industry was chosen                                                 15 million on each chat assistant; chat answers are refreshed
for its result. The companies are the ten largest holdings by                                             monthly over a 90-day reporting window and Google’s contin-
index weight in each sector’s Select Sector SPDR fund, read                                               uously. Whether the surfaces share one query set is not stated,
from State Street’s public fund pages (holdings as of 9 Octo-

                                                                                                     15
User First Intelligence: Query Discovery for SEO and GEO/AEO                                      Pagadala, preprint v5.2, 15 October 2026


and model versions and search settings are not documented.               20%); for news (12% against 73%), government (26% against
Source types were fixed before collection: video, forums and             49%) and the companies’ own domains (40% against 45%),
question sites, social networks and user-publishing platforms            sector explains more (the share of the total sum of squares
(together, “video and community”), reference, news, govern-              of the 88 cell shares explained by the surface means and by
ment, the sector’s own companies, and other web. The quan-               the sector means, unweighted; the remainder is interaction).
tity is a domain’s citation incidence, the number of stored an-          Appendix C gives every type’s median and range by surface.
swers citing it (“Cited in”), summed over the hosts of a reg-
                                                                         By sector (exploratory). The cited sources also differ be-
istrable domain; shares are of the summed incidence over the
                                                                         tween sectors, most visibly on ChatGPT, whose most-cited
exported domains, within each surface, so an answer citing
                                                                         domain other than the sector’s own companies was a search
two domains counts once for each.
                                                                         engine (Information Technology), the Food and Drug Admin-
7.3 Results                                                              istration (Health Care), a personal-finance publisher (Finan-
Descriptive. The share going to video and community plat-                cials), a streaming guide (Consumer Discretionary), a Disney
forms differs most between answer surfaces. In every one of              property (Communication Services), a graphics-card maker
the eleven sectors, the lowest of the four Google views gave             (Industrials, the ambiguous name described under Limits),
video and community domains a larger share of citation inci-             reddit.com (Consumer Staples), the Securities and Exchange
dences than the highest of ChatGPT, Copilot, Perplexity and              Commission (Energy, Utilities and Real Estate) and a paint
Gemini (Figure 7a). Across sectors and views, the median                 maker (Materials). The ten most-cited non-company domains
share was 21.3% on the Google views (range 8.1% to 35.8%;                overlap between sectors more on the Google views (mean pair-
95% bootstrap interval over sectors 17.2% to 26.7%) against              wise Jaccard 0.36 to 0.40 across the 55 sector pairs) than on
2.1% on the other four (range 0.3% to 16.7%; interval 1.7%               the other four (0.08 to 0.23), a measure not planned before
to 2.7%), and by surface 0.6% on Copilot, 0.9% on Chat-                  collection. Appendix C (Tables C3 and C4) lists the most-
GPT, 4.6% on Perplexity and 9.2% on Gemini. The bootstrap                cited sources for every sector on every surface. Three things
resamples sectors: it shows how much the median depends                  limit this reading. The one prediction about a sector differ-
on which sectors are in the frame, not sampling error in the             ence, P4, did not exceed chance; with the company-property
vendor’s index. Restricted to the two Google prompt views,               list its direction reversed on search queries (22.5% against
which are the closest match to the prompt-based surfaces, the            24.2%), and in no check did it approach significance (p = 0.23
Google median is 24.6%. youtube.com was among the three                  to 0.63). In several sectors one company dominates: by the
most-cited domains other than the sector’s own companies in              largest company domain’s share of the ten companies’ citation
38 of the 44 sector-by-Google-view cells and in none of the              incidences in the all-surface export, Sherwin-Williams holds
44 others; its median rank was 1 on AI Overviews, 2 on AI                94% of Materials, Amazon 75% of Consumer Discretionary,
Mode, 7 on Perplexity and Gemini, 151 on ChatGPT and 161                 Walmart 65% of Consumer Staples, Apple 62% of Informa-
on Copilot (Figure 7b), where a rank in a sparse cell can be a           tion Technology and Uber 55% of Industrials, so a sector dif-
tie among domains cited little or not at all. The contrast is not        ference here is a difference between company sets. And some
YouTube alone: without it, the medians are 12.7% and 1.6%,               of it is mechanical: properties of a sector’s own companies
and the lowest Google view exceeds the highest other surface             that were not entered as company domains, such as go.com,
in 7 of 11 sectors. The design cannot say whether the contrast           chase.com and mobil.com among ChatGPT’s top three, are
belongs to search-integrated answer products or to Google:               sector-specific by construction.
every high-share surface is Google’s, Gemini, also Google’s,             7.4 The predictions written before collection
is the highest of the other four, and Perplexity, which searches
                                                                         Of the four, one held, one held in direction only and two failed.
the web for every answer, is low.
                                                                         P1, that youtube.com is the most-cited non-company domain
Source types fixed before collection. The design’s question              on AI Overviews and AI Mode in a majority of sectors, failed
also expected reference, job and forum sources to lead on the            as written: it held on AI Overviews (9 of 11 sectors on search
chat products. That half is not supported: the median refer-             queries, 8 of 11 on prompts) and not on AI Mode (2 of 11 on
ence share was 2.7% on the other four surfaces against 3.2%              each), where google.com, almost all of it www.google.com
on the Google views, and forum sites 1.1% against 5.7%. On               (median 93% and 98% of its incidences on the two views),
those four, the largest classified type was the sector’s own             usually ranked first and YouTube second. It fails under every
company domains (median 14.1%), a share the selection rule               domain reduction tried; it would hold (9 of 11) if google.com,
partly fixes, so it is not compared across surfaces. “Other              Google’s answer surfaces citing Google’s own pages, were set
web”, which the fixed list does not classify, held a median              aside, which the design did not provide for. P2, that YouTube
61% of incidences on the Google views and 72% on the other               ranks outside the five most-cited non-company domains on
four (90% on Copilot), so the classified types describe a mi-            ChatGPT, Perplexity and Copilot in a majority of sectors, held
nority of the mass, and the claim here is about the share going          on all three (11, 6 and 11 of 11). P3, that Reddit is among
to seventeen named video and community platforms rather                  the ten most-cited non-company domains on every surface ex-
than about every kind of source. Across the 88 cells, answer             cept Copilot in a majority of sectors, failed: it held in 3 of 11,
surface explains 77% of the variance of that share (bootstrap            and ChatGPT was a failing surface in all eight sectors where
95% interval over sectors 70% to 91%) and sector 14% (5% to              it did not hold. P4, that the video and community share on

                                                                    16
User First Intelligence: Query Discovery for SEO and GEO/AEO                                                                                                          Pagadala, preprint v5.2, 15 October 2026

                           (a) Video and community share of                                                                                                         (b) Where YouTube ranks,
                           citation incidences, %                                                                                                                   11 sectors per surface
                               Google answer surfaces            Other four surfaces




                                                                                                      rank of youtube.com among non-company domains (log)
 Information Technology      34     36      24      28       2       6       15         1                                                                      1

             Industrials     31     34      21      28       1       6       15         1
                                                                                                                                                               3
Communication Services       32     32      20      26       2       5       15         1

 Consumer Discretionary      28     34      20      27       2       8       17         1
                                                                                                                                                              10
              Materials      31     33      21      24       0       3        6         0

      Consumer Staples       26     32      18      25       3       7       14         1                                                                     30

                Energy       23     23      16      20       1       5        9         1
                                                                                                                                                             100
             Financials      20     17      14      14       1       3        7         0

            Real Estate      18     18       9      12       1       3        5         1                                                                    300
               Utilities     18     14      11          8    0       2        3         0
                                                                                                                                                              not
            Health Care      14     13      11          9    1       2        5         0                                                                   cited
                             AIO    AIO    AIM    AIM       Chat- Perplex- Gem-        Co-


                                                                                                                                                                                   AIO prompt   AIM search   AIM prompt
                                                                                                                                                                      AIO search
                                                                                                                                                                                                                          ChatGPT   Perplexity
                                                                                                                                                                                                                                                 Gemini   Copilot
                            search prompt search prompt     GPT     ity     ini        pilot




Figure 7. What AI answers cite, by sector and answer surface: Ahrefs Brand Radar, United States, answers naming the ten largest holdings
of each S&P 500 sector fund (nine companies in Communication Services), one collection session on 12 and 13 October 2026. (a) Share of
citation incidences going to video and community domains (YouTube, TikTok, Vimeo, Reddit, Quora, Stack Overflow and Stack Exchange,
Facebook, Instagram, LinkedIn, X, Pinterest, Threads, Medium, Substack, DEV, GitHub), among the 1,000 domains found in the most answers;
sectors ordered by the Google mean. AIO and AIM are Google’s AI Overviews and AI Mode, each on Ahrefs’ search-query and prompt sets.
(b) The rank of youtube.com among domains that are not one of the sector’s companies, one marker per sector; bars are medians; a cross
marks a sector where YouTube is not cited among the exported domains.


AI Overviews is higher in five consumer-facing sectors than                              surface.
in five others named in the design file (Financials is in nei-
                                                                                         7.6 Limits
ther group), held in direction (26.9% against 24.2% on search
queries, 29.6% against 24.4% on prompts) and not beyond                                  The universe is conditional on the sector’s companies appear-
chance (exact one-sided permutation p = 0.27 and 0.21).                                  ing in the answer, so answers built only from other sources
                                                                                         are absent, and surfaces differ in how often they name com-
7.5 Sensitivity                                                                          panies, so each surface’s universe is selected differently. The
None of the following was planned before collection. The de-                             exports are ordered by “Found in” while the shares use “Cited
scriptive contrast was recomputed with “Found in” in place                               in”. Company domains are the ten entered; the property list
of “Cited in” (Google median 21.5%, other four 3.3%; low-                                behind the sensitivity was built from the exports and is not
est Google view above the highest other surface in 11 of 11                              drawn from filings. Two entered names matched other things.
sectors), with the largest single host in place of summed hosts                          “RTX” also matched answers about graphics cards; a re-run
(22.0%, 2.4%, 11 of 11), and with 64 properties of the sector’s                          with “RTX Corporation” left the Google results essentially
companies, from a hand-built list prepared for release with the                          unchanged (video and community share 31.3% to 30.1% on
design file (Section 14), counted as company domains (19.8%,                             AI Overviews search queries; YouTube’s rank stayed 1 on
2.1%, 10 of 11). The exception is Communication Services,                                AI Overviews and moved from 2 to 1 on AI Mode prompts),
where YouTube, Facebook and Instagram belong to two of the                               moved Perplexity from 6.2% to 5.5% and Gemini from 15.0%
sector’s companies: counted as theirs, the Google views fall                             to 13.4%, and changed Copilot’s top non-company domain
from 20.2% to 32.4% to 5.9% to 12.7%, and Gemini’s 9.2%                                  from amazon.com to a flight-route site, while its ChatGPT
exceeds AI Mode on search queries. Restricting each export to                            export failed twice on the vendor’s side, so the original Chat-
its first 100, 250 or 500 rows gives Google medians of 30.6%,                            GPT file, led by graphics-hardware sites, stands; without In-
26.3% and 23.3% against 3.0%, 2.6% and 2.3%. Shares there-                               dustrials the ChatGPT median is 0.8%, P2 holds on ChatGPT
fore fall as rows are added: truncation at 1,000 rows biases                             and Copilot in 10 of 10 sectors and on Perplexity in 6 of 10,
them upward, the fixed type list biases them downward, and                               and P3 holds in 3 of 10. “Visa” also matched answers about
the net direction is unknown, while the ratio between the two                            travel visas: four immigration and border domains of the US
groups stays near ten. Ranks 501 to 1,000 carry a median                                 government hold up to 2.2% of a Financials surface’s inci-
7.6% to 13.8% of each export’s incidences, depending on the                              dences, as government sources outside the video and commu-

                                                                                  17
User First Intelligence: Query Discovery for SEO and GEO/AEO                                               Pagadala, preprint v5.2, 15 October 2026


nity share. The other names were screened only at the domain                       New York hub                                                          474
level, by reading each sector’s 25 most-cited non-company                          California hub                                         337
domains on every surface; the screen found two possible fur-
                                                                                       Texas hub                                        322
ther cases, a nutrition site among Information Technology’s
                                                                                     Florida hub                                    304
Copilot sources and a laboratory-supplies site of a different
                                                                                     national hub                                  294
company named Merck, and it cannot detect off-topic answers
that cite on-topic domains. The prompt and search-query sets               214 (Dallas) code page                           238

are the vendor’s, not observed user demand. The surfaces are              786 (Miami) code page                            228
                                                                                                                                              enumerating page
tracked on query sets of very different size (Section 7.2), and           404 (Atlanta) code page                          218                per-entity page
whether they share one set is not established, so a difference
                                                                                                    0      100       200          300           400       500
between surfaces may partly reflect the questions each is asked                              Stored AI answers citing the page (Ahrefs Brand Radar, 11 Oct 2026)
as well as how it answers. The vendor’s index refreshes, so a
re-export reproduces the procedure and not the figures. The               Figure 8. The eight pages under the prefix most often cited in stored
                                                                          AI answers, Ahrefs Brand Radar, 11 October 2026. Enumerating
read is one collection session, one country and one vendor’s
                                                                          pages (state hubs and the national hub) are solid; per-entity code
answer index. Citations per answer differ by surface, so shares
                                                                          pages are hatched.
are compared within surfaces; medians over cells weight every
sector equally, although cells range from 860 to 18,381,848
incidences (Appendix C gives each cell’s size).                           sitions 1 to 3, with an estimated 51,800 monthly visits and
What Measurement 3 establishes. The result is descriptive                 nineteen referring domains. By day 77 it held 43,980 posi-
and narrow: in one vendor’s index, in one collection session,             tions across 441 URLs holding at least one position, ranked
among answers that name a sector’s largest companies, the                 for 29,000 keywords in one instrument and 58,586 in the other,
share of citations going to video and community platforms                 was recorded as a cited source in Google AI Overviews on
differs more between answer surfaces than between sectors,                7,455 keywords, and appeared in 17,206 stored AI answers.
while news, government and company sources vary more by                   Concentration. Of the 441 URLs holding a position on 11
sector; and Google’s AI Overviews and AI Mode give video                  October, the ten highest-traﬀic carry 22.8% of estimated visits
and community domains about ten times the pooled median                   and the top 50 carry 64.9%, both from one instrument and
share of the other four surfaces, and more than twice Gemini’s.           both on a universe selected by the outcome. Fifty of 441 is
If that holds outside this index, a coverage or answerability             11% of the pages carrying about two thirds of the estimated
judgment made against one answer surface may not transfer                 traﬀic, which is concentration, not breadth; an earlier claim of
to another; the framework has no term for that yet.                       breadth is withdrawn (Appendix A).
8 The deployment series                                                   Demand the volume tools do not report. Among the 58,586
This section is context for Section 5, not a claim. It describes          US keywords, the lowest-traﬀic rows are misspellings, non-
what two instruments recorded following the publication of                English forms, numeric fragments and question forms with
381 code pages and their hubs, on a domain and a topic that               40 to 170 reported searches a month or none at all. The sec-
satisfy all six conditions in Section 3.1.                                tion ranks in 105 countries, with 18.5% of Ahrefs-estimated
    The 21–100 row is derived as the total less the three re-             visits from outside the US. This is stated as a distributional
ported bands, because Section 4.1 defines a ranking position              observation and not as a test; the per-page threshold test that
as positions 1–100 while the instrument reports only three                would make it one requires the full per-page keyword export
bands and the total. It is arithmetic on vendor estimates and             matched to pre-launch reported volume, which has not been
not a fourth measurement. It closes every full column. The                run.
row is small, and the instrument does not document its band               9 What the answers cite, and what they do not
definitions in the report, so the row is not interpreted. Day 77
is the last read of the series and the one the abstract and this          9.1 Enumerating pages are cited more often than any sin-
section quote; positions 11–20 were not captured that day, so                  gle code page
the 21–100 row cannot be derived for it, and the daily visits             The pages most cited in AI answers are state hubs that enumer-
series was read only to day 75 (the October run-rate in Table 2           ate codes, cities and maps: New York 474 answers, California
is a different construct). Its referring-domain figure is the in-         337, Texas 322, Florida 304, and the national hub 294. Each
strument’s overview count, which differs from its daily series            exceeds any individual code page: 214 Dallas 238, 786 Miami
(Section 10).                                                             228, 404 Atlanta 218 (Figure 8). A hub lists many codes, so it
    Day 75 falls inside the window the Ahrefs data notice cov-            pools the questions about all of them: per code it lists, a state
ers, and day 60 is the first day of the spam update. The                  hub is cited less often than the most-cited code pages. The
estimated-visits peak at day 60 coincides with that day, and              observation is about which page an answer engine cites, not
the subsequent fall is consistent with either a data artifact or a        about which page answers a given question better.
ranking change; this study does not distinguish them.                        A per-entity content strategy predicts that per-entity pages
    At the primary checkpoint, 37 days after publication, the             are cited most. The question “where is area code 214” is an-
section held 15,830 ranking positions, 1,874 of them in po-               swered most directly by the 214 page, and that page is cited

                                                                     18
User First Intelligence: Query Discovery for SEO and GEO/AEO                                         Pagadala, preprint v5.2, 15 October 2026

Table 5. Outcomes at each checkpoint. Ahrefs daily series for the prefix, all locations; AI answers from Brand Radar at the nearest stored
date; read 11 October 2026. Day 37 is the primary checkpoint. “n/r” means not recorded: the 11 October read gives no value for that date,
and none is interpolated here. “≈” marks a value read from the daily chart rather than from a table.

 Metric               Day 0 (26     Day 15 (10     Day 30 (25     Day 37 (1         Day 45 (9     Day 60 (24     Day 75 (9     Day 77 (11
                      Jul)          Aug)           Aug)           Sep)              Sep)          Sep)           Oct)          Oct)

 Pages holding a      2             210            365            n/r               391           414            440           441
 position
 Ranking positions,   2             3,385          14,905         15,830            20,326        37,141         43,302        43,980
 all
 Positions 1–3        0             727            1,801          1,874             2,649         5,822          8,753         9,239
 Positions 4–10       1             1,494          10,151         n/r               15,104        28,733         33,203        33,560
 Positions 11–20      0             909            2,639          n/r               2,331         2,336          1,276         n/r
 Positions 21–100     1             255            314            n/r               242           250            70            n/r
 (derived)
 Estimated visits     2             22,016         51,517         ≈51,800           92,897        244,041        221,933       n/r
 (Ahrefs)
 Live referring do-   0             1              19             19                415           828            909           913
 mains
 AI answers citing    0             1,603          3,725          n/r               6,390         10,266         14,823        17,206
 the section



less than the page listing every Texas code. The hypothesis                    The comparison that would establish it is outcome-
this raises, to be tested per question rather than per page, is             independent and has not been run: the registry’s codes
that an answer engine prefers a page that answers a family of               crossed with a fixed set of verbalizations, queried without
questions to pages that each answer one; if it holds, the unit              reference to who is cited, so that each domain’s presence is
a content program should publish is not the unit the question               measured on a denominator none of them selected. Section
names. This is the framework’s form question in miniature:                  13 specifies it.
the form in which a question is best answered is an empirical
property to be measured. The released coverage rubric does                  10 The link profile
not leave it open: it grades a dedicated page about an entity               The section had zero live referring domains through 31 July,
1.0 and a list or section page carrying a fact about it 0.5, a pref-        one on 10 August, and nineteen on 25 August and still nineteen
erence for the per-entity form that this observation questions              on 1 September, by which date it already held 15,830 ranking
(Appendix B).                                                               positions.
   It is a hypothesis from one section. It is the observation in               The referring-domain count on 11 October is reported by
this paper most worth testing elsewhere, per question, and test-            the instrument as 913, while the same instrument’s daily series
ing it needs no access to this deployment: any site with both               gives 909 at day 75 and its new-and-lost report for September
hub and per-entity pages on an enumerable class can check it.               gives 917 new against 95 lost, which with nineteen at day 37
9.2 Who else is cited, and what that does not establish                     implies about 841 at the end of September. The three figures
                                                                            are for different dates (the end of September, day 75 and day
The queries are held, and the AI answers supplied, by encyclo-
                                                                            77), so they need not agree, and their order is consistent with
pedic and directory sites. The five domains with the largest
                                                                            the network still arriving. No claim here turns on the exact
keyword overlap with the section are two area-code directo-
                                                                            count; the shape is nineteen through day 37, several hundred
ries, a time-zone reference and two voice vendors, at Domain
                                                                            within three weeks, roughly nine hundred by day 75.
Ratings between 13 and 83. Wikipedia, at 97, is co-cited
in roughly 11,000 of the answers that cite the section. Two                    The character of the arrivals is not in doubt. They are auto-
other national carriers of comparable authority are co-cited                mated networks: 61.9% .info, 26.4% .asia, 10.2% .xyz, every
9 times (Domain Rating 91) and 240 times (Domain Rating                     linking page at URL Rating below 10, top anchors advertis-
87), against the section’s 17,206. Neither published a page                 ing link sellers. The second instrument indexes 80 referring
per code.                                                                   domains for the subfolder, 88% from domains at Authority
                                                                            Score 0–10 and 75% on .xyz.
This establishes nothing about necessity. The counts are co-
citations within the set of answers that cite the provider, a set           10.1 What the link profile can and cannot explain
selected because the provider is in it. A carrier absent from               Of the 43,302 positions held at day 75, 15,830 (36.6%) were
that set may be present across answers the provider is absent               held at day 37 and 27,472 (63.4%) were acquired after the net-
from, and no instrument here is pointed at those answers. The               work began arriving (Figure 9). Because the arrival is dated
counts bound the carriers’ co-presence from below within a                  only to an eight-day interval, that share is itself bounded rather
selected set and support no statement about what authority                  than exact: 53.1% to 63.4%. For AI answers, day 37 is not
alone produces, nor about whether content on the topic was                  recorded, so the corresponding share is bounded 56.9% to
necessary.                                                                  74.9%.

                                                                       19
User First Intelligence: Query Discovery for SEO and GEO/AEO                                                                               Pagadala, preprint v5.2, 15 October 2026

Table 6. Position growth by interval, with the link status of each.

   Interval                                     Referring domains          Domains gained            Positions gained            Rate                  Link status

   Day 0 to 15                                  0 to 1                     1                         3,383                       226 / day             clean
   Day 15 to 30                                 1 to 19                    18                        11,520                      768 / day             clean
   Day 30 to 37                                 19 to 19                   0                         925                         132 / day             clean
   Day 37 to 45                                 19 to 415                  396                       4,496                       562 / day             network arriving
   Day 45 to 60                                 415 to 828                 413                       16,815                      1,121 / day           network present
   Day 60 to 75                                 828 to 909                 81                        6,161                       411 / day             network present, data notice


                                        live referring domains:                                 19          19           415                       828                        909
                                                                                                                                                                        43,980
                                45K               ranking positions, all (1–100)
                                                  positions 1–3




  Ranking positions (Ahrefs,
                                                                                                   day 37:
                                30K                                                                primary
                                                                                                checkpoint                               spam update
                                                                                                                                            (day 60)




  prefix mode, all locations)
                                                                                       15,830                                                                   vendor data
                                                                                                                                                                notice (day 65)
                                15K

                                                                                                             automated link
                                                                                                            network arriving


                                   0

                                                                                                              no network                network arriving             network present


 Positions gained
                                1200                                                                                                    1121

                                                                                 768
                                 800


per day, by interval
                                                                                                                   562
                                                                                                                                                                 411
                                 400
                                                     226
                                                                                                     132
                                   0
                                       day 0                        15                        30             37            45                       60                        75
                                       26 Jul                     10 Aug                    25 Aug         1 Sep         9 Sep                    24 Sep                     9 Oct
                                                                       Days since first third-party detection of the section (26 July 2026)
Figure 9. Ranking positions and the link profile over 77 days. Upper panel: ranking positions in positions 1 to 100 and in positions 1 to 3,
Ahrefs daily series for the prefix, all locations, read 11 October 2026; the hatched band is the interval in which the automated link network
arrived; the vertical rules mark the primary checkpoint (day 37), the September 2026 spam update (day 60) and the vendor data-reliability
notice (day 65); live referring domains at each checkpoint are printed along the top. Lower panel: positions gained per day in each interval of
Table 6, shaded by link status. The upper panel also plots two reads from the same daily series that are not checkpoints in Table 5: day 6 (984
positions, 186 in 1–3) and day 67 (38,801 and 6,942).


What survives. A result of 15,830 ranking positions and                                                     What the table does not show, against the temptation to
1,874 top-three positions was established with nineteen re-                                                 read it as showing it. The fastest clean interval, 768 a day
ferring domains, a count unchanged for the preceding week.                                                  across days 15 to 30, is 37% faster than the 562 a day of the
It was reached before the automated network arrived, so the                                                 arrival interval. Reading the 132-a-day trough immediately
early positions did not need that network; it does not show                                                 before the arrival as a baseline would suggest an acceleration;
that links played no part, because nineteen referring domains                                               that baseline sits at the series minimum, and the inference
are not none and their quality is not assessed here.                                                        does not survive showing all six intervals. A 441-page sec-
                                                                                                            tion entering an index does not grow linearly. The network
                                                                                                            is therefore unbounded as a confound on the continuation,
                                                                                                            and nothing here shows that it accelerated anything.
What does not. Any claim about the full series, including
that link acquisition plays no part in the outcome: most of the                                             Disclosure. The provider has an exposure this paper dis-
series postdates the network.                                                                               closes rather than analyzes: a spam link profile pointed at a

                                                                                                       20
User First Intelligence: Query Discovery for SEO and GEO/AEO                                     Pagadala, preprint v5.2, 15 October 2026


live section, which the provider has been asked to review. A                arrives after the claims that depend on it. Cost: Appendix
manual action before a later checkpoint would confound any                  B’s inputs are unvalidated.
continuation of this series. The author did not commission,              6. Expect the class that scores well to have no commercial
purchase or solicit any link to the section.                                page to attach to. Area codes are a reference topic on a
                                                                            commercial domain. The score has no feasibility term and
11 What the deployment cost, and what it got                                someone must decide how business relevance enters.
   wrong
                                                                        12 Threats to validity
11.1 Cost
                                                                        Measurement 1 (Section 5). Instrumentation is its subject
These figures are the author’s reconstruction from project
                                                                        rather than a caveat on it, and no outcome is a measured visit.
records, not an accounting extract, and are stated to the near-
                                                                        One instrument posted a data-reliability notice covering days
est useful unit rather than implied to be precise. They are
                                                                        65 to 75. “AI Overview citation” has two operational defini-
included because a deployment paper without them gives a
                                                                        tions here, which differ by a factor that falls from 2.94 to 1.34;
reader no basis for deciding whether to attempt the same thing
                                                                        both are reported, and a comparison of AI-answer counts is
(Table 7).
                                                                        withdrawn as a scope mismatch (Section 5.3). The estimated-
   Two things follow for a reader considering transfer. The
                                                                        visit figures are vendor click models that do not distinguish
marginal cost per page was near zero because conditions 1 to
                                                                        automated from human requests, and a section attracting an
3 of Section 3.1 held, and they do not hold for most classes.
                                                                        automated link network may also attract automated requests;
And the dominant cost was analysis rather than production,
                                                                        no instrument available here separates them. Ordering agree-
which inverts the usual content-program cost structure and is
                                                                        ment is weaker for sections within a factor of three of each
the part a reader should expect to pay.
                                                                        other, and the share of the divergence the keyword universe
11.2 Six lessons, stated as this deployment’s failures                  explains depends on the territory pairing. External validity:
Each is something this deployment got wrong, which is why               twelve purposively chosen prefixes on one domain, one of
its cost can be stated.                                                 them followed for 77 days; one vendor pair; one read date for
                                                                        the cross-section; no ground truth; and dashboard reads that
1. Separate structure sources from coverage sources, or                 were not archived, so they can be checked only by reading the
   do not claim a method. This deployment did not, so its               dashboards again. Internal analytics would resolve much of
   demand layer derives from what competitors already rank              this and are not available.
   for. Cost: an evaluated method claim; the score is speci-
   fied in Appendix B, and this deployment cannot serve as              Measurement 2 (Section 6). One first-party surface on one
   its validation.                                                      platform in one industry; exact-match links of measured but
2. Freeze the evaluation query set before launch. This                  modest precision (about two in three correct, half for single-
   deployment did not, so every share in this paper would               word labels; judged by blind AI annotators, not by people);
   otherwise be computed on a denominator selected by the               relative review dates; and a taxonomy whose labels are them-
   outcome. Cost: all comparative claims. The released im-              selves search phrasings, which biases the comparison toward
   plementation makes freezing a command so the failure is              agreement. The reviews describe store locations rather than
   harder to repeat.                                                    the area-code section. No person has checked the links or the
                                                                        waiting matches, and a review is a different construct from an
3. Collect at least one first-party demand surface be-
                                                                        information need.
   fore claiming anything about users. This deployment
   collected no first-party surface: of the thirteen demand-            Measurement 3 (Section 7). One vendor’s answer index, one
   surface types the released implementation declares (Fig-             country, one collection session, a universe conditional on the
   ure 1a), only competitor keyword exports, a tool-derived             sector’s companies appearing in the answer, and company sets
   surface, were linked to any entity; no forum, Q&A, video,            that one company dominates in several sectors. Section 7.6
   social, review or support data was. Cost: the deployment             lists the rest.
   cannot show that the framework’s user-question layer did             The deployment (Sections 8 to 11). Confounding, with di-
   any work; that layer is described in Section 1.4, exer-              rections. Domain authority: direction positive, magnitude
   cised in the released example on synthetic records, flagged          unknown, no bound available. The carrier comparison in
   as synthetic, on four of the thirteen surface types, and             Section 9.2 is not a bound: it is computed on a set selected
   untested on this deployment’s data; Section 6 runs the               on the provider’s presence. Content quality and execution:
   comparison on a separate review dataset.                             templating, registry facts, structured markup and internal link-
4. Record the recommendation and its date. The docu-                    ing are perfectly confounded with selection; direction positive;
   ment that turned analysis into a build decision is not in            no estimate. Topic contest: no defender responded. The au-
   retrievable form. Cost: the causal chain has no anchor at            tomated link network: between 53.1% and 63.4% of day-75
   its most important link.                                             positions postdate its arrival, the range reflecting that the ar-
5. Get a second grader early. Grading judgments with AI                 rival is dated only to an eight-day interval; direction unknown,
   agents the author built (Section 14), and planning inde-             magnitude unestimated, and confounded with index matura-
   pendent annotation for later, means the reliability statistic        tion and with the September spam update. Algorithm updates:

                                                                   21
User First Intelligence: Query Discovery for SEO and GEO/AEO                                      Pagadala, preprint v5.2, 15 October 2026

Table 7. What the deployment cost, as reconstructed by the author from project records.

 Item                                  Figure                               Basis
 Analysis and class selection          ≈ 3 person-weeks                     taxonomy construction, classifier runs, the re-homing pass and
                                                                            a structured review, Nov 2025 to Jul 2026, part-time alongside
                                                                            other duties
 Template and generation build         ≈ 2 person-weeks                     one page template, the registry-to-page generator, internal
                                                                            linking and structured markup
 Content production, marginal          ≈0                                   every fact templated from the public registry; no writer, editor
                                                                            or per-page review
 Editorial and link acquisition        0                                    no outreach, no placement, no paid promotion
 Third-party data                      ≈ USD 6,000 / year                   Ahrefs and Semrush subscriptions already held for other work;
                                                                            no incremental spend attributable to this deployment
 Engineering to publish the section    within existing platform capacity    generated into an existing CMS and publishing pipeline; no
                                                                            new infrastructure



one named, dated update falls in the window, on the day of the           The enumerating-pages test, which needs no access to this
traﬀic peak; whether unannounced ones did is not knowable                deployment. Section 9.1 reports that each of the five most-
from here. Selection: The query universes were defined af-               cited hub pages is cited in more AI answers than any of the
ter launch. Counts are reported on them; shares are reported             individual code pages they enumerate (1.2 to 2.0 times the
only where the denominator is stated and flagged, or where the           most-cited code page). Any site holding both hub and per-
quantity is a ratio between two instruments on the same prefix,          entity pages over an enumerable class can test whether that
which selection does not affect. “Visibility” is not value: no           ordering holds per question, on either instrument, with no ref-
revenue, conversion or impression figure appears in this paper           erence to this provider.
and none should be inferred. External validity: one organiza-            An outcome-independent query universe. The registry’s
tion, one industry, one class, a top-authority domain, 77 days,          geographic codes crossed with a fixed set of question verbal-
six stated conditions.                                                   izations yields a query set that is complete with respect to the
Author independence. The author designed the approach,                   class, defined without reference to any outcome, and hash-
deployed it as an employee of the organization studied and               able. The released implementation writes it: ufi freeze
remains employed there, directed every measurement, wrote                produces the set with its digest. The example ships a 924-
this paper with the AI tools Section 14 names, owns an AI-               query demonstration over the 66 codes in its registry extract,
visibility analytics platform, and may develop commercial                at digest f05ce279942be5f8; the set for the full class would
tools and a book based on the approach. No person other than             be built the same way.
the author has performed any part of the evaluation; the repro-          A prospective study on an ordinary domain. A second in-
duction and annotation checks of Sections 6 and 14 were made             dustry, a domain outside the top decile of authority, the on-
by AI agents the author ran. A reader should treat every judg-           tology and parameters registered before collection, the query
ment here as made by an interested party, and should weight              set frozen and hashed before launch. Three classes with
the instrument readings of Section 5, which are independently            matched page counts: top class by mean score, top class by
reproducible from two commercial subscriptions, far above                volume, and a class in the bottom quartile of the score. Pri-
anything else in the paper. That section is the primary result           mary outcome: top-ten presence on the frozen set at day 37,
partly for that reason.                                                  read on both instruments. Five scoring parameters are locked:
                                                                         α = 0.5, β = 0.5, damping = 0.85, at least three phras-
13 What would test what this paper declines to                           ings per question and a mean class aggregate, lock digest
   claim                                                                 7290a2235d8de05f, locked 12 October 2026. The lock cov-
No within-class control exists. A control of geographic                  ers those five values, two of which, the phrasing minimum and
codes with no page, queried on the same instruments as the               the class aggregate, the released code records but does not con-
published ones, would test whether publishing a page did any-            sult; it does not cover the scoring code, which changed later
thing; Section 3 records that no such set exists (Appendix A             that day (Appendix B), or the ontology, questions, rubrics and
records the control that was registered and withdrawn). The              grader. A test rather than a fit needs all of them pinned to
section holds a page for every geographic code in service                a tagged commit and the design deposited with a third-party
in a US state or the District of Columbia; the six territory             timestamp before collection.
codes without pages are too few and too different in kind to                A retrospective test of the score on this deployment,
serve. The paper therefore claims no test of whether publish-            fixed before its outcomes were read. Every one of the
ing a page did anything. The closest substitute is external: a           372 geographic codes in service received a page, so the
comparable-authority domain that covers the class partially,             score cannot be tested here as a guide to which pages to
which this study has not identified.                                     build, but it can be tested as a ranking: whether, from

                                                                    22
User First Intelligence: Query Discovery for SEO and GEO/AEO                                      Pagadala, preprint v5.2, 15 October 2026


data dated nine months before launch, it orders the codes’     stated personas (for example parent, business owner, traveler),
later outcomes better than search volume alone, on each        with the cited sources and the answer text compared across
instrument. The plan, the score of every code under the        personas. The question is whether the answer and its cita-
locked parameters and the analysis script were committed       tions vary with who is asking, which classic web search au-
on 14 October 2026 and stamped with OpenTimestamps             dits found only weakly for demographic attributes [Hannak
before any of its registered outcomes (each code page’s        et al. 2013], which has been measured for chatbot responses
ranking keywords, visits and query coverage) was read for      [Eloundou et al. 2025], and which, to the author’s knowledge,
any code (02_DESIGN/framework_retro_test_381.md                has not been measured for the sources AI answer surfaces cite.
and its manifest); the stamp is anchored in Bitcoin block      A second domain for Measurement 1 (Section 5.5). The
971,506, mined at 04:05 UTC on 15 October 2026. Earlier        cross-section was run on one domain. The result that the ven-
reads for this paper had shown some per-page information,      dor ratio is prefix-specific, with no detectable relationship to
the pages most cited in AI answers (Figure 8) and the share    age, needs a second site and a second read date before it is
of visits held by the highest-traﬀic URLs (Section 8); a dated more than an observation about one domain. Anyone with
amendment kept apart from the stamped plan records this        both subscriptions and any multi-section site can do it in a day;
(02_DESIGN/framework_retro_test_381_amendment_2026-10-15.md).  the data file released with this paper gives the read method.
The test waits on the vendors’ per-page exports, which have    A protocol that chooses the second domain and its prefixes
not been made; its result will be reported whichever way it    by rules fixed in advance, and re-reads the original twelve on
falls.                                                         a later date, was stamped with OpenTimestamps before any
   An annotation study, two graders independent of the au-     reading under it, in the same Bitcoin block.
thor, on a sample of the coverage and answerability items, re-
porting weighted kappa with bootstrap intervals. The released  13.1 Further directions
implementation caches judgments keyed on the rubric, so a      Three directions follow from the measurements’ finding that
second grader costs one pass.                                  demand and answers sit on several surfaces and move between
The multi-platform demand study, which is the frame-           them; none tests a claim made here.
work’s own test. Measurement 2 (Section 6) is a first run on             Surfaces that move. The thirteen surface types the imple-
one surface; the study specified here extends it. For one enu-           mentation declares are a snapshot. People ask on video, fo-
merable class, collect user questions from the first-party sur-          rum, newsletter, professional and short-video platforms (for
faces in Figure 1a (forum, question site, video comments and             example YouTube, Reddit, Substack, LinkedIn, X, Snapchat
transcripts, reviews, social groups, support tickets), link them         and TikTok), and which of them people use changes: among
to entities with the released linker, and compare the resulting          US adults, use of TikTok rose from 21% in 2021 to 37% in
demand distribution with the keyword-volume distribution for             2025 and use of Reddit from 18% to 26% over the same four
the same entities. The prediction is that the two distributions          years, while use of YouTube and Facebook held steady [Got-
differ in both which entities carry demand and in what form              tfried & Park 2025]. A demand layer therefore has to be re-
the demand takes (question, comparison, how-to, video), and              measured rather than fixed, keeping the relations between peo-
that the difference is largest where reported volume is smallest.        ple, questions, entities and answers in the graph so that a shift
The released implementation tags each imported record with               between surfaces shows up as a change in the graph rather than
its surface type and prints which surface types returned rows,           as missing data. Tracking one industry’s questions by surface
so a run that collected nothing cannot be reported as one that           over time, with the same linker and ontology, would show how
did.                                                                     quickly a demand layer goes stale.
A prompt-level replication of Measurement 3 (Section 7).                 Agents as askers. AI agents that research, compare, plan,
The same eleven sectors and eight surfaces at the level of the           book and buy for a person are both a demand surface, through
individual answer, with the cited pages of each, so that the             the questions they ask, and an answer surface, through the
source mix can be split by question type (how-to, definition,            sources they consult. Whether they ask what the people they
comparison, purchase) and tested within each sector rather               serve would ask, and rely on the sources Measurement 3
than across them. Amendment A1 fixed a sampling rule of                  counts, is measurable and not addressed here.
the 10,000 highest-volume prompts per sector and surface; be-
                                                                         Business disclosures. Some companies, Costco among them,
cause the table keeps no volume sort, the exports took the first
                                                                         now report how AI search affects them, on the record and with
10,000 rows in the vendor’s default order, a change recorded
                                                                         a date: on its fourth-quarter fiscal 2026 earnings call, Costco’s
after the design file’s first commit (A2, A3). Collection was
                                                                         chief financial oﬀicer said that traﬀic to its site from AI search
stopped after two small sectors, Energy and Utilities (14 of
                                                                         had grown by triple digits for the second consecutive quarter,
88 exports, 44,463 answers), when the vendor’s terms on au-
                                                                         from a low base [Motley Fool 2026], in a quarter with net
tomated use were found (Section 14), before any row was ex-
                                                                         sales of $93.9 billion, up 11.2% [Costco Wholesale Corpo-
amined; those rows are stored and unanalyzed, and the study’s
                                                                         ration 2026]. The author’s reading of the call, as evidence
predictions are not yet written.
                                                                         that AI answers have become a sales channel a large retailer
A persona study on AI answer surfaces. The same frozen                   measures, is set out in a separate note [Pagadala 2026]. Costco
query set issued to AI answer surfaces under a small set of              is one of the 109 companies of Section 7. Logging what those

                                                                    23
User First Intelligence: Query Discovery for SEO and GEO/AEO                                   Pagadala, preprint v5.2, 15 October 2026


companies say about AI search each quarter, beside how of-             review text; the licensed review export itself is not released.
ten AI answers cite their domains on a prompt set fixed in
                                                                       What a reader can verify independently. Every figure in
advance (Section 7’s shares are partly fixed by its selection
                                                                       Sections 5 and 8 to 10 can be re-read from the same two
rule), would test whether disclosures move with citations and
                                                                       dashboards for the same prefix, subject to index drift. The ex-
whether a content program could anticipate a shift rather than
                                                                       ception is the Brand Radar answer count, which moved from
read it afterwards.
                                                                       14,823 (9 October) to 17,206 (11 October) and 17,400 (12
14 Reproducibility, ethics and conflicts of inter-                     October) as stored answers were refreshed; it is reported with
   est                                                                 its read date and is not claimed to be re-readable. A re-read
                                                                       of Semrush on 13 October reproduced the July to Septem-
What is released. The ufi reference implementation                     ber figures of Table 2 exactly, in both territories; the Octo-
at https://github.com/VenkataPagadalaGIT/ufi under                     ber run-rate had moved by about 3% (worldwide 1,910,867,
Apache 2.0, version 0.2.0, cited here as commit 149994a                US 1,659,636). The Ahrefs daily series should reproduce the
of 12 October 2026, because the repository has no tags and             checkpoint rows until it ages out of the six-month window; it
later commits kept the version number: test suite, command             was not re-read for this version. The series in Tables 2, 3, 5
line interface, and a worked example that runs offline on              and 6 are kept as CSV files with the paper’s data, prepared
public data. Its OWL reasoning step uses HermiT through                for release with the Section 7 artifacts (open item 2); they are
owlready2, which needs a Java runtime; the package declares            transcribed from those tables, and the dashboard reads behind
Python 3.10 or later and minimum, not pinned, dependency               them are not archived.
versions. Most of its code was written by an AI coding
assistant under the author’s direction (all 22 commits at that         What is not released. The provider’s internal graph database,
point are AI-assisted: 21 carry the assistant as author and            the crawl of its site, and its analytics. No figure in this paper
one as co-author). The corrected numbering-plan ontology               is drawn from them; the cost figures in Section 11.1 are the
in YAML with OWL and SHACL export, and the area-code                   author’s reconstruction from project records.
dataset the example uses. The demand layer declares thirteen           Ethics and data collection. No experiment was run on peo-
surface types, ships two generic file adapters (CSV and                ple, and no data about visitors to the section was collected.
JSON Lines) and prints which surface types returned rows;              The deployment published reference pages and ran no ex-
collection from each platform is left to the deployment. The           periment on visitors. Page facts derive from the number-
frozen 924-query set, the parameter lock and the run manifest          ing plan administrator’s public registry and US Census data,
are committed in the repository at examples/nanp/out/, so              both public-domain US government sources. This study per-
the digests quoted in Section 13 and Appendix B resolve to             formed no crawl of any third-party site; the provider’s own site
released files. It has no DOI; a Zenodo deposit is outstanding.        crawl is an internal operation on the organization’s own prop-
The exported OWL and SHACL mint terms under urn:ufi:                   erty. The review dataset in Section 6 was obtained through
<name> by default, which makes no resolution claim; no                 DataForSEO, a licensed data provider, under its terms; the
persistent namespace has been registered.                              export contains reviewer display names, which were excluded
Data released with this version. The twelve-prefix                     from the analysis and are held only in the author’s private
cross-section (Table 4) is released as two CSV files,                  copy of the licensed export; no review text is reproduced, and
one per instrument, each row carrying the prefix, the                  only per-label aggregate counts are reported. No institutional
figures read, the read date and the read method, at                    ethics determination is reported for that analysis of public re-
data/instrument_divergence/ in the repository named                    views; such analyses are commonly exempt, but the determi-
above. For Section 7, the design file with its amendments,             nation belongs to the institution.
the 109-company list with its source, the company-property                The vendor figures in Sections 3, 5 and 8 to 10 were read
list, the report-URL file, the analysis, sensitivity and figure        from the vendors’ web dashboards under paid subscriptions
scripts, the per-cell sizes, the per-sector and per-surface            held for other work (Section 11.1), and the Section 7 exports
aggregates, the ranked top-ten non-company domain names                were made through the Ahrefs Brand Radar web interface,
and the checksums of the raw exports are prepared for release          using its own export function, under a subscription held by
in the same repository and are not yet public; this sentence           Previsible, a digital marketing agency, with its written per-
is replaced by a commit hash when they are. The raw vendor             mission of 11 October 2026 to use the agency’s accounts
exports are not redistributed, because the vendor’s terms              and tools. In both cases the browser was operated by an AI
restrict use of its data; a Brand Radar subscriber can re-             browser assistant (Claude in Chrome, from Anthropic) under
export them with the recorded settings, which reproduces the           the author’s direction: it read the displayed figures and, for
procedure and not the figures, because the index refreshes.            Section 7, clicked the interface’s export control for each ex-
For Section 6, the per-label counts behind its correlations,           port. No API was used, and raw vendor exports are not redis-
anonymized (no label names; volumes as ranks, which is all             tributed. Ahrefs’ terms of service prohibit using its services
a rank correlation uses), the link-check judgments and the             “through an automated means” except through its API (clause
annotators’ protocol are prepared for release alongside, and           4.4(j), read 13 October 2026); the Ahrefs reads and exports
m2_from_counts.py recomputes from them every Section                   were made through its web interface by the browser assistant,
6 correlation, branch share and interval that does not need the        no confirmation from the vendor has been obtained, and the

                                                                  24
User First Intelligence: Query Discovery for SEO and GEO/AEO                                       Pagadala, preprint v5.2, 15 October 2026


prompt-level collection of Section 13 was stopped when the                 digital marketing agency, through a personal contact who gave
clause was found. The Section 7 design had made using and                  the author access; the author has no business relationship with
publishing the collected data conditional on the vendor’s writ-            Previsible. To limit the effect of these interests, the primary
ten confirmation (amendment A3); amendment A4 records                      result rests on two vendors’ readings of public URL prefixes
the author’s decision of 13 October 2026 not to treat that con-            that any reader with the same subscriptions can re-read, the
firmation as a precondition. Semrush’s terms prohibit using or             implementation is public, and the studies in Section 13 are
launching “any automated system” that sends more requests                  designed before their data exist.
than a person could reasonably produce, and to “harvest or
scrape any content of the Services” (section 3.3, items (k) and            Use of AI tools. Generative AI was used throughout this
(p), read 15 October 2026); the Semrush figures were read                  work under the author’s direction and is disclosed here as
from its dashboards by the same browser assistant, and Sem-                part of the method. Anthropic’s Claude models (Claude
rush has not been asked whether that falls within those terms.             Opus 5, Opus 5.5, Fable 5 and Fable 5.1, in October 2026),
   Competitive effects. The deployment displaced incumbent                 through Claude Code and Claude in Chrome, drafted and
pages, mostly specialist directories at Domain Rating 13 to                edited manuscript text, including this version; wrote the anal-
83, in a public search index. This is a commercial outcome                 ysis, figure and build scripts and most of the released imple-
with distributional consequences for smaller publishers, and               mentation’s code; drafted the Section 7 design and its amend-
the informational value added is modest, because the registry              ments with the author; operated the browser for the vendor
had already published the facts. Condition 6 of Section 3.1                reads and exports, as stated above (the author read Semrush’s
can be read as a criterion for selecting undefended targets.               worldwide keyword count in Section 5.2), and fetched the sec-
That reading is available and this paper does not endorse it;              tion’s public pages for the page count in Section 3; and ran
a method whose transferable content is “find a finite factual              the ten review rounds, recorded in the project’s review log,
class that an authoritative free registry already answers and              as simulated panels of AI reviewers, which are not peer re-
that no one is defending” deserves to be stated in those terms             view; a separate scoring agent, given only the paper and its
so that the question can be asked.                                         released files and none of the review history, measured the
                                                                           manuscript against a fixed rubric, and version 5.2 responds
Corrections to earlier versions. Appendix A summarizes                     to that measurement; two further agents, on different models
the corrections that change how a figure or claim must be read;            and blind to the analysis, annotated the samples of Section 6’s
the full version history is in a changelog included with the               link check. The grading judgments of Section 11.2, lesson 5,
paper’s source files.                                                      were made by AI agents the author built; their models and
Organizational permission. Publication of the figures in                   prompts are not documented here. The author checked the
this paper needs the approval of the organization that operates            numbers against their source files. Every statistic in Sections
the section. No written approval has been received. When it                5.5 and 6, and every share, rank, prediction tally and sensi-
is, this paragraph will give its date, the approving role and unit,        tivity in Section 7, is printed by a script; the script for Sec-
and its scope; until then, this paper does not state that approval         tion 5.5, analyze.py, is public; instrument_extra.py,
was given. The organization is not named in this paper. Not                which prints the further Measurement 1 statistics, and the
naming it does not make it unidentifiable: the prefixes in Table           scripts for Sections 6 and 7 are prepared for release (open item
4 and the author-independence statement in Section 12 allow                2), with section7_from_aggregates.py printing Section
a reader with access to the same instruments to identify it, and           7’s numbers from the released aggregates for readers with-
that statement is kept because the disclosure is required. The             out the withheld exports. A separate agent reproduced the
name is withheld; the identity is not claimed to be concealed.             source bundle twice in a clean folder on 15 October 2026.
Open items before submission. The manuscript is not sub-                   In the second, fuller run, of 1,056 numbers the paper quotes,
mitted anywhere, including a preprint server, until each of                899 matched what the released scripts and data give or what
these is closed: (1) the organization’s written approval, with             the agent recomputed from them, one differed (Table 2’s
its date, approving role and unit, and a scope covering every ta-          day count, now corrected) and 156 could not be checked be-
ble and section that uses the organization’s figures; (2) public           cause they need withheld data; the paper builds from the bun-
release of the Section 7 artifacts at a cited commit; (3) an insti-        dle (08_REVIEW/reproduction_v5.2_2026-10-15/ and
tutional ethics determination for Section 6; and (4) withdrawal            reproduction_v5.2_run2_2026-10-15/). No AI tool is
or correction of the earlier manuscript copies in the public               an author, and responsibility for the content is the author’s.
repository that assert the organization’s approval or name it.             What has not been done, after ten rounds of AI-simu-
Conflicts of interest. The author is employed by the orga-                 lated review. No person other than the author has checked
nization that operates the section studied (Section 12); that              any number in this paper; the checks above were made by AI
organization is also one of the 109 companies in Section 7, in-            agents working from the released files, which cannot catch a
cluded by the selection rule. The author owns an AI-visibility             misread dashboard. The one check that would change that
analytics platform, which computed a pilot for Section 7 that              requires nobody’s permission, budget or cooperation: a third-
has been withdrawn (Appendix A), and may develop commer-                   party re-read of the day-37 row of Table 5 and of Table 4 from
cial tools and a book based on the framework. The Section                  the same dashboards. It has not been performed. The cross-
7 data were collected under the subscription of Previsible, a              prefix replication, registered before it was run, was performed

                                                                      25
User First Intelligence: Query Discovery for SEO and GEO/AEO                                         Pagadala, preprint v5.2, 15 October 2026


on 12 October 2026 (Section 5.5); the within-class control reg-            and company sources varied more by sector and two of four
istered with it was found not to exist (Section 3). A reader is            predictions written before collection failed. That is why a per-
entitled to weigh that the remaining undone check is the only              surface term is the framework’s next design question.
one requiring another person’s name.                                          The deployment underneath these measurements is re-
                                                                           ported as context. Following the publication of one page per
15 Conclusion                                                              member of a finite enumerable class, templated from a free
User First Intelligence starts from the observation that people            registry on a top-decile domain that no comparable competitor
ask most of what they want to know somewhere other than                    covered and no one defended, the section held 15,830 ranking
a search box, and that the tools which count search demand                 positions with nineteen referring domains at day 37, and by
see only the countable part. The framework goes beyond the                 day 77 appeared in 17,206 recorded AI answers, with no link
website to where the questions are, links them to an industry              built or solicited by the author. The pages cited most were
held under an ontology, keeps structure, coverage, answerabil-             hubs that list many codes, which raises a hypothesis about
ity and demand sources in separate roles, with demand held                 the unit an answer engine prefers rather than establishing one.
in an index linked to the graph, asks that graph competency                What that conjunction depended on, and in what proportion,
questions, and scores where the organization fails to answer.              is not estimated here. Section 13 specifies the multi-platform
Its score is specified in Appendix B and released as an open               demand study and the persona study on AI answers that would
implementation that declares thirteen demand-surface types;                test the framework’s two central claims; only the scoring pa-
the score is not evaluated here. The framework is meant to                 rameters are locked so far.
treat the form of the answer as a property to measure rather
than assume; Section 9.1 suggests why, and the released score              Acknowledgments
does not yet do so.                                                        The author thanks Dr. Kurra Rajasekhara Rao, the author’s
   Measurement 1 is the paper’s main result. Two commercial                doctoral mentor at KL University, for guidance.
analytics platforms, reading the same section from the day
it appeared, disagreed about its estimated traﬀic by factors               References
of 7.5 to 27.1 over four months (8.6 to 29.9 with both read                Aggarwal, P., Murahari, V., Rajpurohit, T., Kalyan, A., Narasimhan,
worldwide), about its growth by a factor of 2.7 in one month,                K., & Deshpande, A. (2024). GEO: Generative engine optimiza-
and about its referring domains by a factor of eleven. Across                tion. In Proceedings of the 30th ACM SIGKDD Conference on
twelve sections of the same domain, read on one day, their                   Knowledge Discovery and Data Mining (KDD ’24) (pp. 5–16).
ratio on estimated visits ran from one fifth to seven times, with            ACM. https://doi.org/10.1145/3637528.3671900
no detectable relationship to section age or to the keyword                Allaham, M., & Diakopoulos, N. (2026). Synthetic sources?: Au-
universe each vendor had found, while they agreed on which                    diting generative search engine citations for evidence of AI-
                                                                              generated sources. Proceedings of the AAAI/ACM Conference on
of two sections was larger in 60 of 66 pairs, less often when
                                                                              AI, Ethics, and Society, 9(1), 142–154. https://doi.org/10.1609/
the sections were close in size. On this domain the correction
                                                                              aies.v9i1.43129
factor between the vendors has no fixed sign or size: a single-
                                                                           Balaraman, V., Razniewski, S., & Nutt, W. (2018). Recoin: Rel-
vendor study of magnitudes carries a range it cannot bound
                                                                             ative completeness in Wikidata. In Companion Proceedings of
from its own data, while a single-vendor ranking of sections                 The Web Conference 2018 (pp. 1787–1792). ACM.
that differ several-fold agrees in direction with the other instru-
                                                                           Bek, R. (2026, updated February 26). Ahrefs Brand Radar methodol-
ment. That is why the framework should read its outcomes on
                                                                             ogy: How we collect and model AI visibility data. Ahrefs. https:/
more than one instrument; the released implementation has no                 /ahrefs.com/blog/brand-radar-methodology/ (vendor documenta-
outcome layer yet.                                                           tion; accessed 13 October 2026.)
   Measurement 2 compared what people write with what                      Belkin, N. J., Oddy, R. N., & Brooks, H. M. (1982). ASK for in-
a volume tool counts, on one taxonomy. On 37,193 busi-                       formation retrieval: Part I. Background and theory. Journal of
ness reviews, the two agreed only roughly on the taxonomy’s                  Documentation, 38(2), 61–71.
branches (+0.47 to +0.75, depending on attribution) while siz-             Broder, A. (2002). A taxonomy of web search. SIGIR Forum, 36(2),
ing them very differently, and barely agreed on topics (+0.19,               3–10.
or +0.27 counting labels no review mentions), most for com-                Buckley, C., & Voorhees, E. M. (2004). Retrieval evaluation with
plaints: one in seven unhappy reviews matched a waiting pat-                 incomplete information. In Proceedings of the 27th Annual Inter-
tern, while the whole taxonomy holds 11 labels mentioning                    national ACM SIGIR Conference on Research and Development
waiting, none about waiting in a store, with 622 searches a                  in Information Retrieval (pp. 25–32). ACM.
month.                                                                     Carroll, J. J., Bizer, C., Hayes, P., & Stickler, P. (2005). Named
   Measurement 3 found, in one vendor’s index of answers                     graphs, provenance and trust. In Proceedings of the 14th Interna-
that name the largest companies of the eleven S&P 500 sectors,               tional Conference on World Wide Web (WWW ’05). ACM. https:/
that the share of citations going to video and community plat-               /doi.org/10.1145/1060745.1060835
forms differs most between answer surfaces: a median 21% on                Chapekis, A., & Lieb, A. (2025, July 22). Google users are less likely
Google’s AI Overviews and AI Mode against 0.6% to 9.2% on                    to click on links when an AI summary appears in the results. Pew
the four other surfaces, higher on every Google view than on                 Research Center.
every other surface in every sector, while news, government                Chen, M., Wang, X., Chen, K., & Koudas, N. (2025).               Gen-

                                                                      26
User First Intelligence: Query Discovery for SEO and GEO/AEO                                          Pagadala, preprint v5.2, 15 October 2026


  erative engine optimization:      How to dominate AI search.                cite across eight industries [Data set and report]. Zenodo. https:/
  arXiv:2509.08919.                                                           /doi.org/10.5281/zenodo.22242102
Choi, H., & Varian, H. (2012). Predicting the present with Google           Hopkinson, A., Gurdasani, A., Palfrey, D., & Mittal, A. (2018).
  Trends. Economic Record, 88(s1), 2–9. https://doi.org/10.1111/              Demand-weighted completeness prediction for a knowledge base.
  j.1475-4932.2012.00809.x                                                    In NAACL-HLT 2018, Industry Papers (pp. 200–207). ACL.
Chuklin, A., Markov, I., & de Rijke, M. (2015). Click models for web        Hu, M., & Liu, B. (2004). Mining and summarizing customer re-
  search. Synthesis Lectures on Information Concepts, Retrieval,              views. In Proceedings of the Tenth ACM SIGKDD International
  and Services. Morgan & Claypool.                                            Conference on Knowledge Discovery and Data Mining (KDD ’04)
Cohen, J. (1968). Weighted kappa: Nominal scale agreement pro-                (pp. 168–177). ACM. https://doi.org/10.1145/1014052.1014073
  vision for scaled disagreement or partial credit. Psychological           Huang, M., Goyal, A., Saha, K., & Chandrasekharan, E. (2026).
  Bulletin, 70(4), 213–220. https://doi.org/10.1037/h0026256                  Answer bubbles: Information exposure in AI-mediated search.
Costco Wholesale Corporation. (2026, September 24). Costco                    arXiv:2603.16138.
  Wholesale Corporation reports fourth quarter and fis-                     Jansen, B. J., Jung, S.-G., & Salminen, J. (2022). Measuring user
  cal year 2026 operating results [Press release].        https://             interactions with websites: A comparison of two industry stan-
  investor.costco.com/news/news-details/2026/Costco-Wholesale-                 dard analytics approaches using data of 86 websites. PLOS ONE,
  Corporation-Reports-Fourth-Quarter-and-Fiscal-Year-2026-                     17(5), e0268212. https://doi.org/10.1371/journal.pone.0268212
  Operating-Results/default.aspx (accessed 13 October 2026.)                Järvelin, K., & Kekäläinen, J. (2002). Cumulated gain-based evalua-
Eloundou, T., Beutel, A., Robinson, D., Gu, K., Brakman, A.-L.,                tion of IR techniques. ACM Transactions on Information Systems,
   Mishkin, P., Shah, M., Heidecke, J., Weng, L., & Kalai, A. T.               20(4), 422–446. https://doi.org/10.1145/582415.582418
   (2025). First-person fairness in chatbots. In The Thirteenth             Kakimov, R., Tan, X., Gillham, J., & Bejtic, N. (2026). Auditing ci-
   International Conference on Learning Representations                       tation behavior in AI-generated search summaries: A framework
   (ICLR 2025).       https://proceedings.iclr.cc/paper_files/paper/          and a case study of Google AI Overviews. In Proceedings of the
   2025/hash/92af0c8c2664429de2bb44c2692d84ae-Abstract-                       39th Canadian Conference on Artificial Intelligence (Proceedings
   Conference.html                                                            of Machine Learning Research, Vol. 318, pp. 224–235). https://
Font-Julián, C. I., Lopezosa, C., Orduña-Malea, E., & Aguillo, I. F.          proceedings.mlr.press/v318/kakimov26a.html
  (2026). Assessing discrepancies across SEO tools in the collec-           Kamerer, D. (2013). Estimating online audiences: Understanding
  tion of scholarly web metrics. Journal of Information Science,              the limitations of competitive intelligence services. First Monday,
  52(4), 1075–1088. https://doi.org/10.1177/01655515261445903                 18(5). https://doi.org/10.5210/fm.v18i5.3986
Font-Julián, C. I., Orduña-Malea, E., Lopezosa, C., & Aguillo, I. F.        Keet, C. M., & Ławrynowicz, A. (2016). Test-driven development
  (2025). SEO metrics for enhanced academic research visibility:              of ontologies. In The Semantic Web: Latest Advances and New
  A comparative study of global and country-level traﬀic [Preprint].          Domains (ESWC 2016), LNCS (pp. 642–657). Springer. https://
  SocArXiv. https://doi.org/10.31235/osf.io/j4ryx_v1                          doi.org/10.1007/978-3-319-34129-3_39
Galárraga, L., Razniewski, S., Amarilli, A., & Suchanek, F. M.              Kendall, M. G. (1938). A new measure of rank correlation.
  (2017). Predicting completeness in knowledge bases. In WSDM                 Biometrika, 30(1–2), 81–93. https://doi.org/10.1093/biomet/
  ’17 (pp. 375–383). ACM.                                                     30.1-2.81
Gienapp, L., Scells, H., Deckers, N., Bevendorff, J., Wang, S.,             Khosravi, M., & Yoganarasimhan, H. (2026). Do third-party web
  Kiesel, J., Syed, S., Fröbe, M., Zuccon, G., Stein, B., Hagen,              traﬀic estimates preserve causal variation? arXiv:2609.30481.
  M., & Potthast, M. (2024). Evaluating generative ad hoc infor-
                                                                            Kumar, P. (2026). Generative engine optimization at scale: Measur-
  mation retrieval. In Proceedings of the 47th International ACM
                                                                              ing brand visibility across AI search engines. arXiv:2606.20065.
  SIGIR Conference on Research and Development in Information
  Retrieval (SIGIR ’24) (pp. 1916–1929). ACM. https://doi.org/              Langridge, P. (2016, June 13). How accurate are website traﬀic
  10.1145/3626772.3657849                                                     estimators? Screaming Frog. https://www.screamingfrog.co.uk/
                                                                              how-accurate-are-website-traﬀic-estimators/ (25 sites, February
Goel, S., Broder, A., Gabrilovich, E., & Pang, B. (2010). Anatomy
                                                                              to April 2016, against Google Analytics; accessed 12 October
  of the long tail: Ordinary people with extraordinary tastes. In
                                                                              2026.)
  WSDM ’10 (pp. 201–210). ACM.
                                                                            Le Pochat, V., Van Goethem, T., Tajalizadehkhoob, S., Korczyński,
Golebiewski, M., & boyd, d. (2018). Data voids: Where missing
                                                                              M., & Joosen, W. (2019). Tranco: A research-oriented top sites
  data can easily be exploited. Data & Society Research Institute.
                                                                              ranking hardened against manipulation. In Proceedings of the Net-
Gottfried, J., & Park, E. (2025, November 20). Americans’                     work and Distributed System Security Symposium (NDSS 2019).
  social media use 2025.        Pew Research Center.       https://           Internet Society.
  www.pewresearch.org/internet/2025/11/20/americans-social-
                                                                            Lebo, T., Sahoo, S., & McGuinness, D. (Eds.). (2013). PROV-
  media-use-2025/
                                                                              O: The PROV ontology. W3C Recommendation, 30 April 2013.
Hannak, A., Sapiezynski, P., Molavi Kakhki, A., Krishnamurthy, B.,            https://www.w3.org/TR/prov-o/
  Lazer, D., Mislove, A., & Wilson, C. (2013). Measuring per-
                                                                            Lee, A. (2026). Query intent and Google rank as joint predictors of
  sonalization of web search. In Proceedings of the 22nd Interna-
                                                                              AI citation: A multi-platform observational study. Zenodo. https:/
  tional Conference on World Wide Web (WWW 2013) (pp. 527–
                                                                              /doi.org/10.5281/zenodo.18653093
  538). ACM.
                                                                            Li, A., & Sinnamon, L. (2024). Generative AI search engines as
Haveliwala, T. H. (2002). Topic-sensitive PageRank. In WWW ’02
                                                                               arbiters of public knowledge: An audit of bias and authority. Pro-
  (pp. 517–526). ACM.
                                                                               ceedings of the Association for Information Science and Technol-
Hendricks, B. L. (2026). The Answer Index: What AI answer engines

                                                                       27
User First Intelligence: Query Discovery for SEO and GEO/AEO                                           Pagadala, preprint v5.2, 15 October 2026


   ogy, 61(1), 205–217. https://doi.org/10.1002/pra2.1021                     10.1007/978-3-319-07443-6_50
Linehan, L., & Guan, X. (2025, August 11). Only 12% of AI                   Reyes-Lillo, D., Morales-Vargas, A., & Rovira, C. (2023). Relia-
   cited URLs rank in Google’s top 10 for the original prompt.                bility of domain authority scores calculated by Moz, Semrush,
   Ahrefs. https://ahrefs.com/blog/ai-search-overlap/ (15,000 long-           and Ahrefs. El Profesional de la Información, e320403. https:/
   tail prompts across ChatGPT, Gemini, Copilot and Perplexity; ac-           /doi.org/10.3145/epi.2023.jul.03
   cessed 12 October 2026.)                                                 Ripoll, M., Reeves, N., Kurteva, A., Simperl, E., Meroño Peñuela,
Liu, N. F., Zhang, T., & Liang, P. (2023). Evaluating verifiabil-             A., & Diepold, K. (2025). Filling in the blanks? A systematic
   ity in generative search engines. In Findings of the Association            review and theoretical conceptualisation for measuring WikiData
   for Computational Linguistics: EMNLP 2023 (pp. 7001–7025).                  content gaps. arXiv:2505.16383.
   ACL. https://doi.org/10.18653/v1/2023.findings-emnlp.467                 Romero Ramos, N., Lobach, Y., Abreu Abreu, D., Castillo Hernán-
Liu, Q., Agichtein, E., Dror, G., Maarek, Y., & Szpektor, I. (2012).          dez, I., García-Cordero, J. C., & García-Cordero, D. (2026). Mea-
   When web search fails, searchers become askers. In Proceedings             suring brand presence in generative engine optimization (GEO):
   of the 35th International ACM SIGIR Conference on Research                 A scoping review of metrics and validity. Latitude, 2(24), 23–39.
   and Development in Information Retrieval (pp. 801–810). ACM.               https://doi.org/10.55946/latitude.v2i24.295
   https://doi.org/10.1145/2348283.2348390                                  Scheitle, Q., Hohlfeld, O., Gamba, J., Jelten, J., Zimmermann, T.,
Luggen, M., Difallah, D., Sarasua, C., Demartini, G., & Cudré-                Strowes, S. D., & Vallina-Rodriguez, N. (2018). A long way to the
  Mauroux, P. (2019). Non-parametric class completeness estima-               top: Significance, structure, and stability of Internet top lists. In
  tors for collaborative knowledge graphs: The case of Wikidata. In           Proceedings of the Internet Measurement Conference 2018 (IMC
  ISWC 2019 (pp. 453–469). Springer.                                          ’18). ACM.
Martinez, O. (2026). Optimizing visibility in generative engines:           Schultheiß, S., Lewandowski, D., von Mach, S., & Yagci, N. (2023).
  A critical survey of generative engine optimization (2023–2026).            Query sampler: Generating query sets for analyzing search en-
  arXiv:2607.14035.                                                           gines using keyword research tools. PeerJ Computer Science, 9,
Morris, M. R., Teevan, J., & Panovich, K. (2010). What do peo-                e1421. https://doi.org/10.7717/peerj-cs.1421
  ple ask their social networks, and why? In Proceedings of                 Shao, Y., Jiang, Y., Kanell, T. A., Xu, P., Khattab, O., & Lam, M. S.
  the SIGCHI Conference on Human Factors in Computing Sys-                    (2024). Assisting in writing Wikipedia-like articles from scratch
  tems (CHI ’10) (pp. 1739–1748). ACM. https://doi.org/10.1145/               with large language models. In NAACL 2024. ACL.
  1753326.1753587                                                           Soulo, T. (2022, May 3). How accurate are the search traﬀic estima-
OtterlyAI. (2026, updated September 8). AI search index. https:/              tions in Ahrefs? (New research). Ahrefs. https://ahrefs.com/blog/
   /otterly.ai/blog/ai-search-index/ (vendor report: seven engines,           traﬀic-estimations-accuracy/ (1,635 sites against Google Search
   6,095,520 citations, US, July and August 2026; accessed 15 Oc-             Console; accessed 12 October 2026.)
   tober 2026.)                                                             Taylor, R. S. (1968). Question-negotiation and information seeking
Pagadala, V. (2026, October 1). Costco’s Q4 FY2026 earn-                       in libraries. College & Research Libraries, 29(3), 178–194.
  ings call: What the CFO said about AI search [Author’s                    The Motley Fool.      (2026, September 29).       Costco (COST)
  note].   https://venkatapagadala.com/notebook/business/costco-              Q4 2026 earnings call transcript (call held 24 Septem-
  q4-fy2026-ai-search (accessed 13 October 2026.)                             ber 2026). https://www.fool.com/earnings/call-transcripts/2026/
Piccardi, T., Catasta, M., Zia, L., & West, R. (2018). Structuring            09/29/costco-cost-q4-2026-earnings-call-transcript/ (accessed 13
   Wikipedia articles with section recommendations. In SIGIR ’18              October 2026.)
   (pp. 665–674). ACM.                                                      Vállez, M., & Ventura, A. (2020). Analysis of the SEO visibility
Prantl, D., & Prantl, M. (2018). Website traﬀic measurement and               of university libraries and how they impact the web visibility of
   rankings: Competitive intelligence tools examination. Inter-               their universities. The Journal of Academic Librarianship, 46(4),
   national Journal of Web Information Systems, 14(4), 423–437.               102171. https://doi.org/10.1016/j.acalib.2020.102171
   https://doi.org/10.1108/IJWIS-01-2018-0001                               Vaughan, L., & Yang, R. (2013). Web traﬀic and organization perfor-
Rasool, A., Thakur, K., & Nabi, S. (2026). Digital performance of             mance measures: Relationships and data sources examined. Jour-
  global repositories: A comparative webometric analysis. Perfor-             nal of Informetrics, 7(3), 699–711.
  mance Measurement and Metrics, 1–19. https://doi.org/10.1108/             Webber, W., & Park, L. A. F. (2009). Score adjustment for correction
  pmm-07-2026-0065                                                            of pooling bias. In Proceedings of the 32nd International ACM
Razniewski, S., Arnaout, H., Ghosh, S., & Suchanek, F. (2024).                SIGIR Conference on Research and Development in Information
  Completeness, recall, and negation in open-world knowledge                  Retrieval (pp. 444–451). ACM.
  bases: A survey. ACM Computing Surveys, 56(6), Article 150.               White, R. W., Richardson, M., & Yih, W. (2015). Questions
  https://doi.org/10.1145/3639563                                             vs. queries in informational search tasks. In Proceedings of
Razniewski, S., Suchanek, F. M., & Nutt, W. (2016). But what do               the 24th International Conference on World Wide Web (WWW
  we actually know? In AKBC 2016 (pp. 40–44). ACL.                           ’15 Companion) (pp. 135–136). ACM. https://doi.org/10.1145/
Redi, M., Gerlach, M., Johnson, I., Morgan, J., & Zia, L.                     2740908.2742769
  (2020). A taxonomy of knowledge gaps for Wikimedia projects.              Wilson, E. B. (1927). Probable inference, the law of succes-
  arXiv:2008.12314.                                                           sion, and statistical inference. Journal of the American Sta-
Ren, Y., Parvizi, A., Mellish, C., Pan, J. Z., van Deemter, K., &             tistical Association, 22(158), 209–212. https://doi.org/10.1080/
  Stevens, R. (2014). Towards competency question-driven ontol-               01621459.1927.10502953
  ogy authoring. In The Semantic Web: Trends and Challenges                 Wiśniewski, D., Potoniec, J., Ławrynowicz, A., & Keet, C. M. (2019).
  (ESWC 2014), LNCS (pp. 752–767). Springer. https://doi.org/                 Analysis of ontology competency questions and their formaliza-

                                                                       28
User First Intelligence: Query Discovery for SEO and GEO/AEO                                         Pagadala, preprint v5.2, 15 October 2026


   tions in SPARQL-OWL. Journal of Web Semantics, 59, 100534.                  a few pages, that a comparison with two carriers of similar
   https://doi.org/10.1016/j.websem.2019.100534                                authority bounded the effect of domain authority, and that
Wulczyn, E., West, R., Zia, L., & Leskovec, J. (2016). Growing                 the deployment showed content on the topic to be neces-
  Wikipedia across languages via recommendation. In WWW ’16                    sary.
  (pp. 975–985). ACM.                                                        • Measurement 2. Branch agreement is +0.47 to +0.75
Xu, H., Iqbal, U., & Montgomery, J. M. (2026). Measuring Google                depending on how labels are attributed, replacing an ear-
  AI Overviews: Activation, source quality, claim fidelity, and pub-           lier +0.78 computed on review-mentioned labels only, with
  lisher impact. arXiv:2605.14021.                                             branch shares on each branch’s own volume; the taxonomy
Yang, K.-C. (2025). News source citing patterns in AI search systems.          holds 11 labels containing “wait”, not one.
  arXiv:2507.05301.
                                                                             • Measurement 3. The sector claim now accounts for single-
Zhao, H., & Berman, R. (2025). Strategic response of news publish-             company dominance and company properties, and the per-
  ers to generative AI (Version 4, revised 15 April 2026) [Preprint].          surface pilot that preceded the predictions is reported.
  arXiv:2512.24968.
                                                                             • Version 5.2, after an independent scoring agent, two inde-
Zobel, J. (1998). How reliable are the results of large-scale infor-
                                                                               pendent reproductions of the source bundle and an inde-
  mation retrieval experiments? In Proceedings of the 21st Annual
  International ACM SIGIR Conference on Research and Develop-
                                                                               pendent literature search, all by separate AI agents: the
  ment in Information Retrieval (pp. 307–314). ACM.                            count of works naming the vendor tools is 456, not 459
                                                                               (three works were counted twice); statistics that no script
A Corrections across versions                                                  printed are now printed; the Section 7 and figure scripts
The full version history, including ten rounds of AI-simulated                 run from the bundle, and Section 7’s numbers are also
review (not peer review), is in the changelog released with the                printed from the released aggregates; every quoted single
paper’s source files. These are the corrections that change how                dashboard read is in a released data file; and the closest
a figure or claim must be read.                                                prior work found by the searches is cited (Section 2).

• Integrity. Early versions (v1 to v2.2) said that two inde-                 B The Content Gap Score, as a specification
  pendent annotators had graded audit samples (none had)
  and that the ontology had been released (it had not), and                  This function is not evaluated anywhere in this paper. It was
  asserted organizational permission with the date blank; the                not computed when the build decision was taken, nothing in
  same unsupported assertion reappeared in the public ver-                   Sections 5 to 10 tests it, and no published study has tested
  sions 4.6 to 4.8 and is withdrawn (open item 4). Version                   whether it predicts anything. It appears here because the ref-
  4.9 had called the Section 7 design pre-registered, called                 erence implementation is released and a reader may want the
  its shares citations and lower bounds, said artifacts were                 specification it implements.
  released before they were and did not disclose the use of AI               Position against the closest methods. Demand-weighted
  tools; version 5.1 corrected a conflict-of-interest statement              completeness estimates how complete a knowledge base is
  that described a business relationship with the agency that                with respect to how it is used, predicting from usage data
  does not exist, and removed a first Section 7 pilot, a dataset             which relations each class of entity requires [Hopkinson et
  the author’s own analytics platform computed on 7 Octo-                    al. 2018]; the score shares the demand weighting, but it scores
  ber 2026 from vendor data accessed through the agency’s                    an organization’s own coverage, its competitors’ coverage
  account before its permission was given.                                   and the web’s answerability rather than a knowledge base’s
• Measurement 1. The page count is 381, not 290, which                       facts, and it takes demand from surfaces outside the organiza-
  removed the 88-code within-class control. The primary                      tion rather than from the system’s own usage. Recommender
  checkpoint is day 37, not day 45, because the automated                    systems for encyclopedias rank missing articles by impor-
  link network had arrived by day 45. A 9.2x AI-answer com-                  tance, validated in a controlled experiment with 12,000 French
  parison was withdrawn as a scope mismatch, and a claim                     Wikipedia editors in which recommending an article raised
  about the ordering of AI answer platforms was withdrawn                    its chance of being created by a factor of 3.2 [Wulczyn et
  because its breakdown did not sum to its total. Table 2’s                  al. 2016], and recommend sections for existing articles from
  October row is a monthly run-rate, and its days-live col-                  similar ones, with a precision of about 80% in human evalu-
  umn sums to 78 (days 0 to 77). Disagreement between                        ation [Piccardi et al. 2018]; the score ranks an organization’s
  instruments is a bound on the larger error, by a factor of                 entities against a market rather than an encyclopedia’s articles
  5.2 at 27.1x, not 13 times. The hypothesis that the vendor                 against its sister editions, and, unlike those systems, it has
  ratio narrows as a section ages was stated with a cross-prefix             not been evaluated. Completeness estimators for open-world
  test before the test was run, and was retracted after it; Sec-             knowledge bases [Galárraga et al. 2017; Luggen et al. 2019;
  tion 5.5 was regenerated from its released script after being              Razniewski et al. 2024] measure what a knowledge base lacks,
  written from recollection, and a stale copy of Figure 5 that               which corresponds to the score’s coverage term when an orga-
  printed −0.09 for −0.11 was replaced.                                      nization’s content is represented as a knowledge base.
• The deployment. Withdrawn: that link acquisition played                       For an entity e with a set of competency questions q:
  no part in the outcome (once the checkpoint moved to day                      CGS(e) = prior(e) · (1 − own(e)) · [ α(1 − cov_K(e)) + (1 −
  37), that the results were broad rather than concentrated in               α) · mean_q(1 − ans(q,e)) ]

                                                                        29
User First Intelligence: Query Discovery for SEO and GEO/AEO                                    Pagadala, preprint v5.2, 15 October 2026


    where prior(e) = β · rel(e) + (1 − β) · dem(e). rel is a            these are 4/5 and 70.4%, with two of the four expressible ques-
topic-sensitive PageRank over the structure graph, with the             tions answered for every subject; that example’s questions
instances of the ontology’s core classes as the teleport set            were elicited from a keyword export (Section 1.4). A question
[Haveliwala 2002], rank-normalized. dem is the number of                the ontology cannot express is reported as a declared gap with
demand records linked to e, pooled over all surfaces without            a reason rather than scored as zero.
weights and rank-normalized; ranks are shared within ties, so
an entity with no linked record scores above zero when other            C Section 7 by source type and cell
entities also have none (about 0.22 when 30 of 66 entities have         The script cross_sector_sensitivity2.py prints
none). own(e) is a grader’s judgment of the organization’s cov-         Tables C1 and C2 from the raw exports, and
erage of e; cov_K(e) is the mean of the same judgment over a            section7_from_aggregates.py prints them, with every
declared set K of competitors; and ans(q,e) is the maximum,             other Section 7 number the aggregates allow, from the
over the question’s phrasings about e, of a grader’s judgment           released aggregates alone.
of whether the retrieved search result answers it. Questions               On Google’s surfaces the top source is youtube.com or
the ontology cannot express are excluded from mean_q.                   google.com in 38 of the 44 sector-by-view cells, four of them
    The coverage rubric grades 1.0 for a dedicated page about           Alphabet’s own properties in Communication Services. On
e that answers the question directly, 0.5 for a list or section         Perplexity and Gemini it is wikipedia.org or reddit.com in 15
page with at least one specific fact about e, and 0 for absence         of 22, on ChatGPT a government domain in 4 of 11 sectors,
or a bare mention. The answerability rubric grades 1.0 for an           and on Copilot a retailer (walmart.com or amazon.com) in 6
answer present, correct and immediate in the retrieved page,            of 11. The script make_tables_sector_surface.py prints
0.5 for one the reader must derive by combining facts, and              Tables C3 and C4.
0 for absent or wrong. Both rubrics are hashed into every
cached judgment. The package ships a rule-based grader for              D Metrics, values and scripts
its tests and worked example and no model client; with no               The principal quantities the paper reports, with their defini-
grader supplied, every judgment defaults to 0, so every entity          tions, their values here and the script that prints each, or the
scores as uncovered.                                                    table it is computed from. A companion document, User First
    Five parameters are locked: α = 0.5, β = 0.5, damping =             Intelligence: Metrics and Evaluation Protocol, distributed
0.85, at least three phrasings per question, and the mean as the        with the source files, gives the formulas in full, the steps to
class aggregate that Section 13’s class-level comparison uses           reproduce each number, and a benchmark of seven tasks with
(digest 7290a2235d8de05f, set at 02:00 UTC on 12 October                these values as baselines, so that later work can test the same
2026). The code records the last two but does not consult               questions on new data and propose better models.
them: the phrasing minimum is checked only as a warning,                   The protocol fixes metrics for the studies of Section 13
and the class aggregate step reports both mean and sum and              before their data exist: for the Content Gap Score, the three
ranks by the mean. The scoring code changed at 03:45 UTC                classes of Section 13 (top by score, top by volume, bottom
the same day (commit 02d7588, which changed which ques-                 quartile of the score) compared on top-ten presence on a
tions enter mean_q), so the lock fixes the parameters and not           frozen query set at day 37, read on both instruments, with pre-
the function.                                                           cision at k and nDCG at k [Järvelin & Kekäläinen 2002] of the
    Four properties a reader should know before using it. It            score’s ranking of entities against each entity’s outcome, and
takes the best of a question’s phrasings, which biases upward           inter-annotator agreement reported as weighted kappa [Cohen
when phrasings differ in diﬀiculty. Its rel term correlates             1968]; for moving demand surfaces, each surface’s share of an
with node degree at roughly 0.8 in the released example, so on          industry’s linked questions by quarter; for agents, the overlap
a hand-authored taxonomy it is close to a centrality ranking.           between the questions agents and people ask; and for business
It has no feasibility or business-relevance term, which Section         disclosures, the correlation over quarters between what com-
11.2 lesson 6 records as a practical failure. And the coverage          panies say about AI search and how often answers cite their
rubric’s preference for a dedicated page over a list page is a          domains on a prompt set fixed in advance, since the shares of
form term inside own and cov_K, which Section 9.1’s obser-              Section 7 are partly fixed by the selection rule.
vation questions but does not test; a deployment that wants the
score to be neutral about form has to change the rubric.
    The implementation reports competency-question perfor-
mance as two separate rates, because they fail for different
reasons, as in test-driven ontology development, which tests
a question against the ontology’s vocabulary and separately
against its instances [Keet & Ławrynowicz 2016; Wiśniewski
et al. 2019]: a schema rate, the share of questions the ontol-
ogy can express (a property-path check, plus questions the au-
thor declares unsupported), and an instance coverage rate, the
mean over expressible questions of the share of subjects for
which the graph returns an answer. On the released example

                                                                   30
User First Intelligence: Query Discovery for SEO and GEO/AEO                                                   Pagadala, preprint v5.2, 15 October 2026

Table C1. Share of citation incidences by source type fixed before collection and answer surface: median over the eleven sectors, with the
range in parentheses. Ahrefs Brand Radar, United States, one collection session on 12 and 13 October 2026; among the 1,000 domains found
in the most answers that name a sector’s largest companies. The company-domain share is partly fixed by the universe’s selection rule and is
not compared across surfaces.

 Surface                    Video and commu-       Reference            News                Government           Sector’s companies       Other web
                            nity

 AI Overviews, search       25.8% (14.3–34.3)      4.3% (1.3–8.1)       0.7% (0.2–2.8)      0.4% (0.2–8.6)       11.9% (6.1–23.5)         55.6% (41.1–62.0)
 queries
 AI Overviews, prompts      32.4% (13.4–35.8)      2.6% (0.7–3.9)       1.0% (0.1–5.8)      0.3% (0.1–3.8)       8.1% (2.7–20.5)          59.0% (42.0–75.3)
 AI Mode, search queries    17.8% (9.0–23.8)       4.2% (2.2–10.4)      1.0% (0.3–4.2)      0.4% (0.1–8.6)       10.8% (5.1–17.6)         65.3% (53.1–71.4)
 AI Mode, prompts           24.1% (8.1–28.3)       2.7% (0.9–4.5)       1.4% (0.3–5.6)      0.4% (0.1–5.0)       9.5% (2.7–19.3)          65.1% (50.1–79.3)
 ChatGPT                    0.9% (0.3–2.5)         1.7% (0.5–3.4)       1.7% (0.7–5.2)      3.0% (1.6–18.2)      27.4% (13.5–38.2)        61.5% (51.2–76.1)
 Perplexity                 4.6% (1.8–7.7)         5.9% (2.8–10.7)      1.5% (0.3–7.9)      0.8% (0.1–12.0)      15.6% (8.2–29.8)         67.8% (56.4–73.9)
 Gemini                     9.2% (2.9–16.7)        3.7% (1.2–6.9)       0.5% (0.1–3.8)      0.3% (0.1–2.4)       8.3% (3.2–33.2)          75.2% (49.5–85.3)
 Copilot                    0.6% (0.3–1.0)         1.6% (0.3–2.7)       0.9% (0.2–5.2)      0.1% (0.0–2.2)       4.5% (1.6–27.0)          89.9% (71.6–94.6)




Table C2. Size of each cell: summed citation incidences among the exported domains, in thousands. Medians in Section 7 weight every cell
equally.

 Sector                         AIO search       AIO prompt     AIM search          AIM prompt      ChatGPT        Perplexity          Gemini      Copilot

 Information Technology         10,891.5         294.3          1,128.4             352.4           317.5          186.8               147.9       405.6
 Health Care                    604.2            10.1           69.8                16.5            13.9           8.5                 7.4         20.9
 Financials                     1,776.8          78.8           173.5               97.5            64.4           37.4                45.3        85.9
 Consumer Discretionary         18,381.8         790.0          1,752.1             660.9           347.0          441.7               128.8       1,581.3
 Communication Services         4,350.7          134.3          591.5               163.5           150.1          71.8                76.0        197.9
 Industrials                    1,223.2          52.6           112.9               60.2            52.6           21.7                27.2        79.3
 Consumer Staples               8,832.0          395.4          982.3               446.6           351.7          215.6               149.8       1,295.6
 Energy                         103.6            3.8            14.8                5.5             5.1            2.0                 2.9         9.0
 Utilities                      50.3             2.1            7.2                 2.6             2.1            0.9                 1.5         3.2
 Real Estate                    77.9             6.4            22.1                6.8             6.8            4.4                 2.1         6.8
 Materials                      337.5            15.6           24.3                17.5            18.5           5.6                 6.5         18.7




Table C3. Which source AI answers cite most, by sector and answer surface: the most-cited domain that is not one of the sector’s companies.
Ahrefs Brand Radar, United States, one collection session on 12 and 13 October 2026, among the 1,000 domains found in the most answers
that name a sector’s largest companies. AIO and AIM are Google’s AI Overviews and AI Mode on Ahrefs’ search-query and prompt sets.
Properties of a sector’s companies that were not entered as company domains count as non-company and are marked with a dagger (†); the
largest case is Communication Services, where the top source on all four Google views, youtube.com or google.com, belongs to Alphabet,
which was entered as abc.xyz; and the Industrials ChatGPT cell reflects the ambiguous name “RTX” (Section 7.6). The suﬀix .com is omitted
in this table and the next.

 Sector                    AIO        AIO           AIM             AIM            ChatGPT        Perplexity               Gemini              Copilot
                           search     prompt        search          prompt

 Information Technol-      youtube    youtube       google          google         google         wikipedia.org            reddit              walmart
 ogy
 Health Care               youtube    youtube       youtube         goodrx         fda.gov        nih.gov                  goodrx              msn
 Financials                youtube    reddit        youtube         nerdwallet     nerdwallet     nerdwallet               wallethub           wallethub
 Consumer Discre-          google     youtube       google          google         justwatch      wikipedia.org            reddit              walmart
 tionary
 Communication Ser-        youtube†   youtube†      google†         google†        go†            wikipedia.org            reddit              walmart
 vices
 Industrials               youtube    youtube       google          google         nvidia        wikipedia.org             reddit              amazon
 Consumer Staples          google     youtube       google          google         reddit        amazon                    reddit              amazon
 Energy                    youtube    youtube       google          youtube        sec.gov       wikipedia.org             reddit              walmart
 Utilities                 youtube    reddit        google          yahoo          sec.gov       wikipedia.org             wikipedia.org       msn
 Real Estate               youtube    extraspace    google          google         sec.gov       wikipedia.org             wikipedia.org       extraspace
 Materials                 youtube    youtube       google          youtube        benjaminmoore kylieminteriors.ca        facadecolorizer     facadecolorizer




                                                                              31
User First Intelligence: Query Discovery for SEO and GEO/AEO                                  Pagadala, preprint v5.2, 15 October 2026

Table C4. The three most-cited non-company domains by sector on Google’s AI Overviews (search queries) and on ChatGPT, two contrasting
surfaces. Same source and rules as Table C3.

 Sector                                AI Overviews (search queries)                ChatGPT
 Information Technology                youtube, reddit, google                      google, wikipedia.org, justwatch
 Health Care                           youtube, nih.gov, wikipedia.org              fda.gov, nih.gov, sec.gov
 Financials                            youtube, reddit, nerdwallet                  nerdwallet, chase†, capitalone
 Consumer Discretionary                google, youtube, reddit                      justwatch, consumerreports.org, aboutamazon†
 Communication Services                youtube†, wikipedia.org, reddit              go†, justwatch, wikipedia.org
 Industrials                           youtube, reddit, google                      nvidia, tomshardware, techspot
 Consumer Staples                      google, youtube, amazon                      reddit, wikipedia.org, consumerreports.org
 Energy                                youtube, wikipedia.org, google               sec.gov, chevronlubricants†, mobil†
 Utilities                             youtube, wikipedia.org, reddit               sec.gov, reuters, stockanalysis
 Real Estate                           youtube, google, wikipedia.org               sec.gov, extraspace, wikipedia.org
 Materials                             youtube, google, reddit                      benjaminmoore, behr, plan-home




                                                                  32
User First Intelligence: Query Discovery for SEO and GEO/AEO                                                  Pagadala, preprint v5.2, 15 October 2026

Table D1. Metrics, definitions, values in this paper and the scripts that print them; “arithmetic on” names the table a value is computed from
where no script prints it. M1, M2 and M3 are Measurements 1 to 3. Script names omit the .py suﬀix.

 Metric                         Definition                                        Value here                              Script

 Stakes                        works in OpenAlex naming Ahrefs, Semrush           456; 86% (read 14 October 2026)         vendor_reliance
                               or Similarweb in title or abstract; share nam-
                               ing only one
 M1 visits ratio               Semrush over Ahrefs estimated monthly              7.5x to 27.1x; 8.6x to 29.9x; 9.2x to   arithmetic on Table 2
                               visits: unmatched; worldwide; US to US             33.3x
                               (estimated)
 M1 growth agreement           ratio of month-on-month growth, Ahrefs over        0.95, 2.66, 1.37                        instrument_extra
                               Semrush US
 M1 error bound                at least one of two readings is a factor of at     5.2 at 27.1x                            arithmetic on Table 2
                               least the square root of their ratio from the
                               true value
 M1 decomposition              share of the log visits ratio due to the           35% (US pairing), 54% (worldwide)       instrument_extra
                               keyword-universe ratio
 M1 cross-section              visits ratio across twelve prefixes on one date    0.20x to 7.24x (8.89x matched);         analyze
                                                                                  median 1.01
 M1 age relationship           Spearman between section age and the ratio,        −0.11 [−0.64, +0.49], p = 0.73          analyze
                               Fisher 95% interval, permutation p
 M1 ordering agreement         Spearman and Kendall [Kendall 1938] be-            +0.94, +0.82, 60 of 66; 51 of 51        analyze, instrument_extra
                               tween the two instruments’ visits; concordant      beyond 3x, 9 of 15 within
                               pairs; by size band
 M1 dispersion                 geometric mean and geometric standard              1.13 and 3.1                            instrument_extra
                               deviation of the ratio
 M1 AI Overview citation       cited keywords over all AI Overview key-           12.6% to 20.0%                          arithmetic on Table 3
                               words the prefix ranks on, Wilson interval
                               [Wilson 1927]
 M2 link rate                  reviews linked to at least one label; labels per   55.6%; 2.25                             analyze_reviews
                               linked review
 M2 label agreement            Spearman between mentions and volume               +0.19 (mentioned), +0.27 (all link-     analyze_reviews,
                               per label (descriptive; labels are not indepen-    able)                                   supplement_r10,
                               dent)                                                                                      m2_from_counts
 M2 branch agreement           Spearman between branch shares on each             +0.47 (modal), +0.75 (split)            supplement_r10,
                               branch’s own volume, by attribution rule                                                   m2_from_counts
 M2 complaint rate             one- and two-star reviews matching a waiting       14.0% against 1.9%                      analyze_reviews
                               pattern, against five-star
 M2 link precision             sampled links judged correct by two blind          65% to 67%; kappa 0.90 (single-         r2_link_check
                               annotators; their agreement                        word labels about 50%, multi-word
                                                                                  95% to 96%)
 M2 waiting-match precision     sampled waiting matches judged complaints         83% to 85%, kappa 0.93; about 90%       r2_link_check
                                about waiting; share in store                     in store
 M3 source-type share           citation incidences of a source type over         Table C1                                cross_sector,
                                all incidences among the 1,000 exported                                                   cross_sector_sensitivity2
                                domains
 M3 surface contrast            median video and community share, Google          21.3% (17.2 to 26.7) against 2.1%       cross_sector_sensitivity
                                views against the other four, bootstrap over      (1.7 to 2.7)
                                sectors
 M3 every-sector dominance      sectors where the lowest Google view ex-          11 of 11                                cross_sector_sensitivity
                                ceeds the highest other surface
 M3 cross-sector overlap        mean pairwise Jaccard of top-ten non-             0.36 to 0.40 against 0.08 to 0.23       cross_sector
                                company domains between sectors
 M3 variance decomposition      share of the sum of squares of cell shares        77% against 14% (video and commu- cross_sector_sensitivity2
                                explained by surface and by sector                nity)
 M3 predictions                 P1 to P4 as written before collection             one held, one in direction, two failed cross_sector
 Schema pass rate               share of competency questions the ontology        4/5 (released example)                 ufi cq
                                can express


Table D1. (continued)

 Metric                         Definition                                        Value here                              Script

 Instance coverage rate         mean share of subjects the graph answers,         70.4% (released example)                ufi cq
                                over expressible questions
 Content Gap Score              Appendix B                                        not evaluated                           ufi



                                                                            33


==> anc/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/built_pdf_docx_spotcheck.txt <==
'7.5x to 27.1x': built PDF True; built DOCX True
'8.6x to 29.9x': built PDF True; built DOCX True
'0.20x to 7.24x': built PDF True; built DOCX True
'60 of 66 pairs': built PDF True; built DOCX True
'9 of the 15 pairs': built PDF True; built DOCX True
'(+0.19)': built PDF True; built DOCX True
'+0.26 to +0.29': built PDF False; built DOCX True
'21.3%': built PDF True; built DOCX True
'11 (78 in all, days 0 to 77)': built PDF False; built DOCX True
'77 cumulative': built PDF False; built DOCX False
'20,389,967': built PDF True; built DOCX True
'456 works': built PDF True; built DOCX True
'971,506': built PDF True; built DOCX True
'1,056 numbers': built PDF True; built DOCX True
DOCX tables: 12 inline images: 9
note: '+0.26 to +0.29' and '11 (78 in all, days 0 to 77)' are in the built PDF, split across lines by the layout (pdftotext lines 562-563 and 931-932 of built_paper_pdf_text.txt); '77 cumulative' appears in neither build.


==> anc/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/check_numbers_stdout.txt <==
checks: 1696; CANNOT RUN 134, MATCH 1555, MISMATCH 7
by source kind and status: arith MATCH 158; data MATCH 461; data MISMATCH 1; figure MATCH 123; figure MISMATCH 1; none CANNOT RUN 25; rerun MATCH 813; rerun MISMATCH 5; shipped CANNOT RUN 109
MISMATCH rows:
  17 | Abstract | +0.19 | barely on topics (+0.19) | rerun:m2_from_counts.py (full precision via checks/m2_precise.py) | 0.184869 | MISMATCH | prints +0.185; the full value 0.184869 is +0.18 to two decimals (double rounding)
  110 | Table 2, row 'October 2026 (run-rate)', column 'Days live' | 11 (78 in all, days 0 to 77) | 11 (78 in all, days 0 to 77) | data:released CSV of Table 2 (instrument_divergence_extra/) | 11 (77 cumulative) | MISMATCH | the released CSV was not regenerated after edit_v52n.py corrected the manuscript
  680 | §6 para 2 | +0.19 | and monthly volume is +0.19 (bootstrap 95% interval over labels +0.12 to +0.25 | rerun:m2_from_counts.py (full precision via checks/m2_precise.py) | 0.184869 | MISMATCH | prints +0.185; the full value 0.184869 is +0.18 to two decimals (double rounding)
  687 | §6 para 2 | +0.29 | it is +0.27 (+0.26 to +0.29) | rerun:m2_from_counts.py (full precision via checks/m2_precise.py) | 0.284982 | MISMATCH | prints +0.285; the full value 0.284982 is +0.28 to two decimals (double rounding)
  1048 | §15 | +0.19 | (+0.19, or +0.27 counting labels no review mentions) | rerun:m2_from_counts.py (full precision via checks/m2_precise.py) | 0.184869 | MISMATCH | prints +0.185; the full value 0.184869 is +0.18 to two decimals (double rounding)
  1504 | Appendix D Table D1 | +0.19 | | +0.19 (mentioned), +0.27 (all linkable) | | rerun:m2_from_counts.py (full precision via checks/m2_precise.py) | 0.184869 | MISMATCH | prints +0.185; the full value 0.184869 is +0.18 to two decimals (double rounding)
  1653 | Figure 6 (fig9_reviews), panel (a) title | +0.19 | ![Figure 6. | figure:fig9_reviews.pdf as shipped (make_fig_reviews_v50.py cannot run) | 0.184869 | MISMATCH | title hard-coded as +0.19; full value 0.184869 is +0.18 (double rounding)
rows whose quote was not found in the manuscript:
CANNOT RUN rows where the paper disagrees with the saved output:


==> anc/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/coverage_uncovered.txt <==
numeric tokens outside the reference list, not section/table/figure numbers, dates or years, and not inside any checked quote: 163
line 77: '25': ...efs and Semrush against Google Analytics organic visits for 25 sites found all three differing from th...
line 77: '17%': ...th the two keyword-based tools below it on total traffic by 17% and 30% [Langridge 2016]. A vendor stud...
line 77: '30%': ...wo keyword-based tools below it on total traffic by 17% and 30% [Langridge 2016]. A vendor study of 1,6...
line 77: '1,635': ... traffic by 17% and 30% [Langridge 2016]. A vendor study of 1,635 sites against Google Search Console rep...
line 77: '49.5%': ...against Google Search Console reports a median deviation of 49.5% for Ahrefs and 68.4% for Semrush, and a...
line 77: '68.4%': ... Console reports a median deviation of 49.5% for Ahrefs and 68.4% for Semrush, and a correlation with the...
line 77: '0.76': ...r Semrush, and a correlation with the first-party figure of 0.76 and 0.74 [Soulo 2022]; it is the vendor...
line 77: '0.74': ..., and a correlation with the first-party figure of 0.76 and 0.74 [Soulo 2022]; it is the vendor reportin...
line 77: '18': ...le errors: Compete and Quantcast underestimated traffic for 18 sites, with occasional overestimates [K...
line 77: '86': ... paper, a comparison of SimilarWeb with Google Analytics on 86 sites found significant differences in ...
line 77: '50': ...lminen 2022]. The pattern recurs between two estimators: on 50 open-access repositories, SimilarWeb an...
line 77: '4%': ...arWeb and Semrush differed significantly in level, by about 4% on average for visits and for visitors,...
line 77: '0.997': ...while ranking the repositories almost identically (Spearman 0.997 on total visits) [Rasool, Thakur & Nabi...
line 77: '7%': ...fect of blocking generative-AI crawlers, a decline of about 7% within six weeks, on SimilarWeb and on ...
line 81: '55,393': ...**AI answer surfaces.** An audit of 55,393 queries found that nearly 30% of the do...
line 81: '30%': ...er surfaces.** An audit of 55,393 queries found that nearly 30% of the domains cited by Google's AI Ove...
line 81: '15,000': ...em [Xu, Iqbal & Montgomery 2026]; vendor measurement across 15,000 prompts reports that only 12% of URLs c...
line 81: '12%': ... vendor measurement across 15,000 prompts reports that only 12% of URLs cited by ChatGPT, Gemini and Co...
line 81: '28.6%': ...in Google's top ten for the same prompt, with Perplexity at 28.6% [Linehan & Guan 2025]. Generative engin...
line 81: '1%': ...sources: a click on a link inside an AI summary occurred in 1% of visits to pages showing one [Chapeki...
line 81: '45': ...es showing one [Chapekis & Lieb 2025]. A critical survey of 45 generative-engine-optimization studies ...
line 81: '366,000': ...i & Sinnamon 2024]; OpenAI, Perplexity and Google models on 366,000 citations from a public comparison aren...
line 81: '11,000': ... [Yang 2025]; five systems including Google AI Overviews on 11,000 real queries, with Wikipedia over-repre...
line 81: '712': ...ng et al. 2026]; ChatGPT, Copilot, Gemini and Perplexity on 712 queries, about 16% of whose cited sourc...
line 81: '16%': ...atGPT, Copilot, Gemini and Perplexity on 712 queries, about 16% of whose cited sources were AI-generate...
line 81: '480': ...ries exist, in frames their authors chose: a fixed panel of 480 questions across eight industries sent ...
line 81: '6,095,520': ...tants and eight verticals [Lee 2026]; and a vendor index of 6,095,520 citations from seven engines in 17 unde...
line 81: '17': ...a vendor index of 6,095,520 citations from seven engines in 17 undefined industries [OtterlyAI 2026]. ...
line 81: '100,000': ...acked brand visibility has also been measured: in more than 100,000 prompt responses for over 100 brands, a...
line 81: '100': ...en measured: in more than 100,000 prompt responses for over 100 brands, about 78% of the sources engine...
line 81: '78%': ...re than 100,000 prompt responses for over 100 brands, about 78% of the sources engines cited were corpo...
line 81: '23': ...l media and Wikipedia [Kumar 2026], and a scoping review of 23 studies, mostly preprints, maps how suc...
line 83: '11.7%': ...ion of classic web search has been measured directly: about 11.7% of Google results differed between user...
line 99: '0': ...s data. The section went live on 26 July 2026, which is day 0 throughout this paper, dated from the f...
line 112: '1': ...Conditions 1 to 3 make production nearly free. Condi...
line 112: '3': ...Conditions 1 to 3 make production nearly free. Conditions...
line 112: '4': ...Conditions 1 to 3 make production nearly free. Conditions 4 to 6 describe an undefended position. A...
line 112: '6': ...ditions 1 to 3 make production nearly free. Conditions 4 to 6 describe an undefended position. A read...
line 124: '1': ...| Ranking positions | URL under the prefix in positions 1–100, counted once per location | Ahrefs...
line 124: '100': ...| Ranking positions | URL under the prefix in positions 1–100, counted once per location | Ahrefs Sit...
line 135: '12': ...word exports, three carrier domains, US database | exported 12 to 19 Oct 2025 |...
line 137: '1,000': ...), summed over the hosts of a registrable domain, among the 1,000 domains found in the most answers | Ahr...
line 137: '12': ...most answers | Ahrefs Brand Radar, US, per answer surface | 12–13 Oct 2026 |...
line 143: '10': ...Tables 2 and 3 are each instrument's own history as read on 10 and 11 October, not values captured mon...
line 155: '65': ...ata might be inconsistent from that date, which covers days 65 to 75. And an automated link network be...
line 155: '75': ...ght be inconsistent from that date, which covers days 65 to 75. And an automated link network began ar...
line 157: '37': ...checkpoint**: the last observation preceding all three. Day 37 carries a cost that is stated rather th...
line 157: '37': ...es for it, not all nine. The claims this paper makes at day 37 concern ranking positions, top-three po...
line 165: '10': ...ow is each instrument's current monthly run-rate as read on 10–11 October, not eleven days of accumula...
line 175: '10': ... Overview (subfolder mode, US database and worldwide), read 10 and 11 October 2026. June to September ...
line 187: '1': ...words for which any URL under the prefix ranks in positions 1–100, Ahrefs reports 29,000 for all loca...
line 187: '100': ...rds for which any URL under the prefix ranks in positions 1–100, Ahrefs reports 29,000 for all location...
line 199: '95%': ...| Month | (a) Ahrefs: cited / all AIO keywords | (a) as %, 95% Wilson CI | (b) Semrush count | (b) / (...
line 206: '95%': ...share of all AI Overview keywords the prefix ranks on, with 95% Wilson intervals; the denominators grow...
line 226: '10': ...tober reads and differ slightly from Sections 5.2 and 5.4's 10–11 October reads (29,000 and 58,586 key...
line 265: '2': ...max(|A − T|, |B − T|) ≥ |A − B| / 2....
line 271: '10': ...emrush's US figures against Ahrefs' worldwide ones, read on 10 and 11 October, the divergence decompos...
line 307: '282': ... Also Ask" corpus and its keyword database; it tracks about 282 million queries a month on AI Overviews...
line 307: '24': ...t tracks about 282 million queries a month on AI Overviews, 24 million on AI Mode and 13 to 15 million...
line 307: '13': ... queries a month on AI Overviews, 24 million on AI Mode and 13 to 15 million on each chat assistant; c...
line 307: '15': ...es a month on AI Overviews, 24 million on AI Mode and 13 to 15 million on each chat assistant; chat an...
line 307: '90': ...h chat assistant; chat answers are refreshed monthly over a 90-day reporting window and Google's conti...
line 309: '12': ...anies in Communication Services), one collection session on 12 and 13 October 2026. (a) Share of citat...
line 309: '1,000': ...nterest, Threads, Medium, Substack, DEV, GitHub), among the 1,000 domains found in the most answers; sect...
line 325: '1,000': ....3%. Shares therefore fall as rows are added: truncation at 1,000 rows biases them upward, the fixed type...
line 337: '37': ...Radar at the nearest stored date; read 11 October 2026. Day 37 is the primary checkpoint. "n/r" means ...
line 343: '1': ...| Positions 1–3 | 0 | 727 | 1,801 | **1,874** | 2,649...
line 343: '3': ...| Positions 1–3 | 0 | 727 | 1,801 | **1,874** | 2,649 |...
line 344: '4': ...| Positions 4–10 | 1 | 1,494 | 10,151 | **n/r** | 15,...
line 344: '10': ...| Positions 4–10 | 1 | 1,494 | 10,151 | **n/r** | 15,104...
line 345: '11': ...| Positions 11–20 | 0 | 909 | 2,639 | **n/r** | 2,331 ...
line 345: '20': ...| Positions 11–20 | 0 | 909 | 2,639 | **n/r** | 2,331 | 2...
line 346: '21': ...| Positions 21–100 (derived) | 1 | 255 | 314 | **n/r**...
line 346: '100': ...| Positions 21–100 (derived) | 1 | 255 | 314 | **n/r** | 2...
line 351: '1': ...because Section 4.1 defines a ranking position as positions 1–100 while the instrument reports only t...
line 351: '100': ...cause Section 4.1 defines a ranking position as positions 1–100 while the instrument reports only three...
line 351: '77': ...finitions in the report, so the row is not interpreted. Day 77 is the last read of the series and the ...
line 353: '60': ...ls inside the window the Ahrefs data notice covers, and day 60 is the first day of the spam update. Th...
line 355: '37': ...**At the primary checkpoint**, 37 days after publication, the section hel...
line 369: '214': ...tity pages are cited most. The question "where is area code 214" is answered most directly by the 214 p...
line 369: '214': ...n "where is area code 214" is answered most directly by the 214 page, and that page is cited less than ...
line 385: '75': ... figures are for different dates (the end of September, day 75 and day 77), so they need not agree, an...
line 385: '77': ...e for different dates (the end of September, day 75 and day 77), so they need not agree, and their ord...
line 385: '37': ...turns on the exact count; the shape is nineteen through day 37, several hundred within three weeks, ro...
line 395: '0': ...| Day 0 to 15 | 0 to 1 | 1 | 3,383 | 226 / day ...
line 395: '15': ...| Day 0 to 15 | 0 to 1 | 1 | 3,383 | 226 / day | clea...
line 396: '15': ...| Day 15 to 30 | 1 to 19 | 18 | 11,520 | 768 / d...
line 396: '30': ...| Day 15 to 30 | 1 to 19 | 18 | 11,520 | 768 / day | c...
line 397: '30': ...| Day 30 to 37 | 19 to 19 | 0 | 925 | 132 / day ...
line 397: '37': ...| Day 30 to 37 | 19 to 19 | 0 | 925 | 132 / day | clea...
line 398: '37': ...| Day 37 to 45 | 19 to 415 | 396 | 4,496 | 562 /...
line 398: '45': ...| Day 37 to 45 | 19 to 415 | 396 | 4,496 | 562 / day |...
line 399: '45': ...| Day 45 to 60 | 415 to 828 | 413 | 16,815 | 1,1...
line 399: '60': ...| Day 45 to 60 | 415 to 828 | 413 | 16,815 | 1,121 / d...
line 400: '60': ...| Day 60 to 75 | 828 to 909 | 81 | 6,161 | 411 /...
line 400: '75': ...| Day 60 to 75 | 828 to 909 | 81 | 6,161 | 411 / day |...
line 402: '77': ...![Figure 9. Ranking positions and the link profile over 77 days. Upper panel: ranking positions in...
line 402: '1': ...e over 77 days. Upper panel: ranking positions in positions 1 to 100 and in positions 1 to 3, Ahrefs ...
line 402: '100': ...r 77 days. Upper panel: ranking positions in positions 1 to 100 and in positions 1 to 3, Ahrefs daily s...
line 402: '1': ...l: ranking positions in positions 1 to 100 and in positions 1 to 3, Ahrefs daily series for the prefi...
line 402: '3': ...nking positions in positions 1 to 100 and in positions 1 to 3, Ahrefs daily series for the prefix, al...
line 402: '65': ...update (day 60) and the vendor data-reliability notice (day 65); live referring domains at each checkp...
line 404: '37': ...2 positions held at day 75, 15,830 (36.6%) were held at day 37 and 27,472 (63.4%) were acquired after ...
line 404: '37': ...nded rather than exact: 53.1% to 63.4%. For AI answers, day 37 is not recorded, so the corresponding s...
line 424: '3': ...| Analysis and class selection | ≈ 3 person-weeks | taxonomy construction, c...
line 425: '2': ...| Template and generation build | ≈ 2 person-weeks | one page template, the r...
line 426: '0': ...| Content production, marginal | ≈ 0 | every fact templated from the public ...
line 428: '6,000': ...| Third-party data | ≈ USD 6,000 / year | Ahrefs and Semrush subscriptio...
line 431: '3': ...ginal cost per page was near zero *because* conditions 1 to 3 of Section 3.1 held, and they do not ho...
line 446: '65': ...e instrument posted a data-reliability notice covering days 65 to 75. "AI Overview citation" has two o...
line 446: '75': ...rument posted a data-reliability notice covering days 65 to 75. "AI Overview citation" has two operati...
line 446: '77': ...ely chosen prefixes on one domain, one of them followed for 77 days; one vendor pair; one read date fo...
line 452: '77': ...anization, one industry, one class, a top-authority domain, 77 days, six stated conditions....
line 464: '37': ... Primary outcome: top-ten presence on the frozen set at day 37, read on both instruments. Five scoring...
line 464: '0.5': ...both instruments. Five scoring parameters are locked: **α = 0.5, β = 0.5, damping = 0.85, at least thre...
line 464: '0.5': ...ruments. Five scoring parameters are locked: **α = 0.5, β = 0.5, damping = 0.85, at least three phrasin...
line 464: '0.85': ...coring parameters are locked: **α = 0.5, β = 0.5, damping = 0.85, at least three phrasings per question ...
line 482: '21%': ...eople use changes: among US adults, use of TikTok rose from 21% in 2021 to 37% in 2025 and use of Reddi...
line 482: '37%': ...es: among US adults, use of TikTok rose from 21% in 2021 to 37% in 2025 and use of Reddit from 18% to 2...
line 482: '18%': ...rose from 21% in 2021 to 37% in 2025 and use of Reddit from 18% to 26% over the same four years, while ...
line 482: '26%': ...om 21% in 2021 to 37% in 2025 and use of Reddit from 18% to 26% over the same four years, while use of ...
line 486: '93.9': ...ow base [Motley Fool 2026], in a quarter with net sales of $93.9 billion, up 11.2% [Costco Wholesale Cor...
line 486: '11.2%': ...ool 2026], in a quarter with net sales of $93.9 billion, up 11.2% [Costco Wholesale Corporation 2026]. Th...
line 490: '2.0': ... **https://github.com/VenkataPagadalaGIT/ufi** under Apache 2.0, version 0.2.0, cited here as commit `1...
line 502: '6': ...use the registry had already published the facts. Condition 6 of Section 3.1 can be read as a criteri...
line 508: '1': ...ncluding a preprint server, until each of these is closed: (1) the organization's written approval, w...
line 508: '2': ...ry table and section that uses the organization's figures; (2) public release of the Section 7 artifa...
line 508: '3': ...blic release of the Section 7 artifacts at a cited commit; (3) an institutional ethics determination ...
line 508: '4': ...) an institutional ethics determination for Section 6; and (4) withdrawal or correction of the earlie...
line 512: '5': ... part of the method. Anthropic's Claude models (Claude Opus 5, Opus 5.5, Fable 5 and Fable 5.1, in Oc...
line 512: '5.5': ... the method. Anthropic's Claude models (Claude Opus 5, Opus 5.5, Fable 5 and Fable 5.1, in October 2026...
line 512: '5': .... Anthropic's Claude models (Claude Opus 5, Opus 5.5, Fable 5 and Fable 5.1, in October 2026), throug...
line 512: '5.1': ...s Claude models (Claude Opus 5, Opus 5.5, Fable 5 and Fable 5.1, in October 2026), through Claude Code ...
line 512: '156': ...them, one differed (Table 2's day count, now corrected) and 156 could not be checked because they need ...
line 690: '4.8': ...upported assertion reappeared in the public versions 4.6 to 4.8 and is withdrawn (open item 4). Version...
line 690: '4.9': ...versions 4.6 to 4.8 and is withdrawn (open item 4). Version 4.9 had called the Section 7 design pre-reg...
line 691: '88': ...ment 1.** The page count is 381, not 290, which removed the 88-code within-class control. The primary ...
line 691: '37': ...88-code within-class control. The primary checkpoint is day 37, not day 45, because the automated link...
line 691: '45': ...in-class control. The primary checkpoint is day 37, not day 45, because the automated link network had...
line 691: '45': ...y 45, because the automated link network had arrived by day 45. A 9.2x AI-answer comparison was withdr...
line 692: '37': ...ed no part in the outcome (once the checkpoint moved to day 37), that the results were broad rather th...
line 695: '5.2': ...- **Version 5.2**, after an independent scoring agent, ...
line 702: '12,000': ...es by importance, validated in a controlled experiment with 12,000 French Wikipedia editors in which recom...
line 702: '3.2': ...n article raised its chance of being created by a factor of 3.2 [Wulczyn et al. 2016], and recommend se...
line 702: '80%': ...sting articles from similar ones, with a precision of about 80% in human evaluation [Piccardi et al. 20...
line 706: '1': ...CGS(*e*) = prior(*e*) · (1 − own(*e*)) · [ α(1 − cov_K(*e*)) + (1 ...
line 706: '1': ...CGS(*e*) = prior(*e*) · (1 − own(*e*)) · [ α(1 − cov_K(*e*)) + (1 − α) · mean_q(1 − an...
line 706: '1': ...*e*) = prior(*e*) · (1 − own(*e*)) · [ α(1 − cov_K(*e*)) + (1 − α) · mean_q(1 − ans(*q*,*e*)) ]...
line 706: '1': ...) · (1 − own(*e*)) · [ α(1 − cov_K(*e*)) + (1 − α) · mean_q(1 − ans(*q*,*e*)) ]...
line 708: '1': ...where prior(*e*) = β · rel(*e*) + (1 − β) · dem(*e*). rel is a topic-sensiti...
line 710: '0.5': ...edicated page about *e* that answers the question directly, 0.5 for a list or section page with at leas...
line 710: '0': ...section page with at least one specific fact about *e*, and 0 for absence or a bare mention. The answ...
line 710: '0.5': ...nswer present, correct and immediate in the retrieved page, 0.5 for one the reader must derive by combi...
line 710: '0': ... 0.5 for one the reader must derive by combining facts, and 0 for absent or wrong. Both rubrics are h...
line 710: '0': ...client; with no grader supplied, every judgment defaults to 0, so every entity scores as uncovered....
line 720: '12': ...hrefs Brand Radar, United States, one collection session on 12 and 13 October 2026; among the 1,000 do...
line 720: '1,000': ...one collection session on 12 and 13 October 2026; among the 1,000 domains found in the most answers that ...
line 751: '12': ...hrefs Brand Radar, United States, one collection session on 12 and 13 October 2026, among the 1,000 do...
line 751: '1,000': ...one collection session on 12 and 13 October 2026, among the 1,000 domains found in the most answers that ...
line 789: '3': ...re no script prints it. M1, M2 and M3 are Measurements 1 to 3. Script names omit the .py suffix.*...
line 799: '95%': ...onship | Spearman between section age and the ratio, Fisher 95% interval, permutation p | −0.11 [−0.64,...
line 809: '1,000': ...n incidences of a source type over all incidences among the 1,000 exported domains | Table C1 | `cross_se...
line 819: '37': ...) compared on top-ten presence on a frozen query set at day 37, read on both instruments, with precisi...


==> anc/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/cross_sector_rerun_stderr.txt <==
This step reads the raw vendor exports, which are not released. section7_from_aggregates.py recomputes from the released aggregates every Section 7 number that does not need row-level data; the sensitivities that do (listed in its docstring) are in this script's saved output only.


==> anc/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/cross_sector_sensitivity2_rerun_stderr.txt <==
This step reads the raw vendor exports, which are not released. section7_from_aggregates.py recomputes from the released aggregates every Section 7 number that does not need row-level data; the sensitivities that do (listed in its docstring) are in this script's saved output only.


==> anc/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/cross_sector_sensitivity2_rerun_stdout.txt <==
== Variance of cell shares explained by surface and by sector
  video_community    surface   77%  sector   14%  interaction    8%
  video              surface   79%  sector   12%  interaction    9%
  forum              surface   66%  sector   23%  interaction   11%
  social             surface   74%  sector   12%  interaction   14%
  reference          surface   48%  sector   34%  interaction   18%
  news               surface   12%  sector   73%  interaction   16%
  government         surface   26%  sector   49%  interaction   26%
  report_brands      surface   40%  sector   45%  interaction   15%
  other_web          surface   57%  sector   25%  interaction   18%

== P4 under sensitivities (AI Overviews, consumer vs five others; exact one-sided p)


==> anc/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/cross_sector_sensitivity_rerun_stderr.txt <==
This step reads the raw vendor exports, which are not released. section7_from_aggregates.py recomputes from the released aggregates every Section 7 number that does not need row-level data; the sensitivities that do (listed in its docstring) are in this script's saved output only.


==> anc/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/edit_scripts_attempts.txt <==
edit_v49.py | exit 1 | manuscript unchanged | no file added or changed | last line: FileNotFoundError: [Errno 2] No such file or directory: '/private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-
edit_v49_r9.py | exit 1 | manuscript unchanged | no file added or changed | last line: FileNotFoundError: [Errno 2] No such file or directory: '/private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-
edit_v49_r9b.py | exit 1 | manuscript unchanged | no file added or changed | last line: FileNotFoundError: [Errno 2] No such file or directory: '/private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-
edit_v49_r9c.py | exit 1 | manuscript unchanged | no file added or changed | last line: FileNotFoundError: [Errno 2] No such file or directory: '/private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-
edit_v50.py | exit 1 | manuscript unchanged | no file added or changed | last line: FileNotFoundError: [Errno 2] No such file or directory: '/private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-
edit_v50b.py | exit 1 | manuscript unchanged | no file added or changed | last line: REFUSE: 0 matches for 'review demand and search volume agree across branches (Spearman +0.78) but barely across topics (+0.19)'
edit_v50c.py | exit 1 | manuscript unchanged | no file added or changed | last line: REFUSE: 0 matches for "review demand and search volume rank the taxonomy's branches alike (Spearman +0.75) but barely agree on topics"
edit_v51.py | exit 1 | manuscript unchanged | no file added or changed | last line: REFUSE: 0 matches for '(Spearman +0.47 to +0.78, depending on how labels are assigned to branches)'
edit_v51b.py | exit 1 | manuscript unchanged | no file added or changed | last line: REFUSE: 0 matches for '### 7.1 Two pilots'
edit_v52.py | exit 1 | manuscript unchanged | no file added or changed | last line: REFUSE: 0 matches for '**Venkata Pagadala**\nKL University (doctoral program), Andhra Pradesh, India\n'
edit_v52b.py | exit 1 | manuscript unchanged | no file added or changed | last line: REFUSE: 0 matches for 'An earlier version of this work claimed a bound from a comparison with two carriers of similar authority; that'
edit_v52c.py | exit 1 | manuscript unchanged | no file added or changed | last line: REFUSE: 0 matches for "What has not been reported, to the author's knowledge, is a direct comparison of two vendors' records of a sin"
edit_v52d.py | exit 1 | manuscript unchanged | no file added or changed | last line: REFUSE: 0 matches for 'Manuscript version 5.1, 13 October 2026. Preprint, not yet peer reviewed.'
edit_v52e.py | exit 1 | manuscript unchanged | no file added or changed | last line: REFUSE: already applied: "No API was used, and raw vendor exports are not redistributed. Ahrefs' terms of service prohibit using its ser"
edit_v52f.py | exit 1 | manuscript unchanged | no file added or changed | last line: REFUSE: already applied (the stakes sentence is present)
edit_v52g.py | exit 1 | manuscript unchanged | no file added or changed | last line: REFUSE: 0 matches for 'the section holds 381 code pages**: 374 for geographic codes assigned to US states and the District of Columbi'
edit_v52h.py | exit 1 | manuscript unchanged | no file added or changed | last line: REFUSE: 0 matches for 'People say what they want to know in many places that are not a search box, and '
edit_v52i.py | exit 1 | manuscript unchanged | no file added or changed | last line: REFUSE: 0 matches for "is +0.94 (p < 0.001; Kendall's tau +0.82, 60 of 66 pairs concordant)."
edit_v52j.py | exit 1 | manuscript unchanged | no file added or changed | last line: REFUSE: already applied (the Study R1 paragraph is present)
edit_v52k.py | exit 1 | manuscript unchanged | no file added or changed | last line: REFUSE: 0 matches for 'against 1.9% (1.8% to 2.1%) of five-star reviews; the matches have not been checked by hand.'
edit_v52l.py | exit 1 | manuscript unchanged | no file added or changed | last line: REFUSE: 0 matches for 'in OpenAlex, 459 works name Ahrefs, Semrush or Similarweb in their title or abstract, 28 of them published in '
edit_v52m.py | exit 1 | manuscript unchanged | no file added or changed | last line: REFUSE: 0 matches for 'Manuscript version 5.2, 14 October 2026. Preprint, not yet peer reviewed.'
edit_v52n.py | exit 1 | manuscript unchanged | no file added or changed | last line: REFUSE: already applied
edit_v52o.py | exit 1 | manuscript unchanged | no file added or changed | last line: REFUSE: already applied


==> anc/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/environment.txt <==
/Users/venkatapagadala/.pyenv/shims/python3
Python 3.13.2
numpy 2.4.1 scipy 1.17.1 pandas 3.0.0 matplotlib 3.11.1
openpyxl 3.1.5
ufi importable at /Users/venkatapagadala/Library/Python/3.13/lib/python/site-packages/ufi/__init__.py
/opt/homebrew/bin/tectonic
Tectonic 0.17.0
xelatex: not found
/opt/homebrew/bin/pandoc
pandoc 3.9.0.2
ots: not found
Darwin Venkatas-MacBook-Pro.local 24.4.0 Darwin Kernel Version 24.4.0: Fri Apr 11 18:33:40 PDT 2025; root:xnu-11417.101.15~117/RELEASE_ARM64_T6031 arm64
/opt/homebrew/opt/python@3.13/bin/python3.13
numpy 2.4.1 /opt/homebrew/lib/python3.13/site-packages/numpy/__init__.py
scipy 1.17.1 /opt/homebrew/lib/python3.13/site-packages/scipy/__init__.py
pandas 3.0.0 /opt/homebrew/lib/python3.13/site-packages/pandas/__init__.py
matplotlib 3.11.1 /opt/homebrew/lib/python3.13/site-packages/matplotlib/__init__.py


==> anc/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/figcompare_fig10.txt <==
fig10_sources.pdf: bytes differ (shipped 57425 bytes, regenerated 57425 bytes, 5 differing positions)
  shipped   /CreationDate (D:20261015010604-04'00')
  regenerated /CreationDate (D:20261015022036-04'00')
fig10_sources.pdf: IDENTICAL once the /CreationDate and /ModDate strings are masked


==> anc/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/figcompare_top_level.txt <==
fig0_framework.png: IDENTICAL (219892 bytes)
fig0_framework.pdf: bytes differ (shipped 55648 bytes, regenerated 55648 bytes, 5 differing positions)
  shipped   /CreationDate (D:20261015010619-04'00')
  regenerated /CreationDate (D:20261015022148-04'00')
fig0_framework.pdf: IDENTICAL once the /CreationDate and /ModDate strings are masked
fig1_divergence.png: IDENTICAL (72371 bytes)
fig1_divergence.pdf: bytes differ (shipped 32741 bytes, regenerated 32741 bytes, 5 differing positions)
  shipped   /CreationDate (D:20261015010021-04'00')
  regenerated /CreationDate (D:20261015022146-04'00')
fig1_divergence.pdf: IDENTICAL once the /CreationDate and /ModDate strings are masked
fig2_aio.png: IDENTICAL (112320 bytes)
fig2_aio.pdf: bytes differ (shipped 36401 bytes, regenerated 36401 bytes, 5 differing positions)
  shipped   /CreationDate (D:20261015010022-04'00')
  regenerated /CreationDate (D:20261015022147-04'00')
fig2_aio.pdf: IDENTICAL once the /CreationDate and /ModDate strings are masked
fig3_refdomains.png: IDENTICAL (56035 bytes)
fig3_refdomains.pdf: bytes differ (shipped 72688 bytes, regenerated 72688 bytes, 5 differing positions)
  shipped   /CreationDate (D:20261015010022-04'00')
  regenerated /CreationDate (D:20261015022147-04'00')
fig3_refdomains.pdf: IDENTICAL once the /CreationDate and /ModDate strings are masked
fig4_prefixes.png: IDENTICAL (107514 bytes)
fig4_prefixes.pdf: bytes differ (shipped 44423 bytes, regenerated 44423 bytes, 5 differing positions)
  shipped   /CreationDate (D:20261015010021-04'00')
  regenerated /CreationDate (D:20261015022147-04'00')
fig4_prefixes.pdf: IDENTICAL once the /CreationDate and /ModDate strings are masked
fig5_cited.png: IDENTICAL (74238 bytes)
fig5_cited.pdf: bytes differ (shipped 35082 bytes, regenerated 35082 bytes, 5 differing positions)
  shipped   /CreationDate (D:20261015010022-04'00')
  regenerated /CreationDate (D:20261015022147-04'00')
fig5_cited.pdf: IDENTICAL once the /CreationDate and /ModDate strings are masked
fig6_positions.png: IDENTICAL (181324 bytes)
fig6_positions.pdf: bytes differ (shipped 87662 bytes, regenerated 87662 bytes, 5 differing positions)
  shipped   /CreationDate (D:20261015010021-04'00')
  regenerated /CreationDate (D:20261015022147-04'00')
fig6_positions.pdf: IDENTICAL once the /CreationDate and /ModDate strings are masked


==> anc/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/figure_text_fig9_fig0_fig4.txt <==
===== fig9_reviews
                                           (a) 1,008 taxonomy labels, Spearman +0.19                                       (b) top-level branches (nine of 17), Spearman +0.75
                                     104
                                                                     Customer Service
                                                                                              Mobile & Wireless Carriers
                                               New Phone
                                                                      Account                       Devices & Hardware
reviews mentioning the label (log)
                                     103                                         iPhone
                                                                                                    Deals & Promotions
                                                                                              Internet & Broadband (ISP)
                                     102                                                                 Plans & Pricing
                                                                                                     Support & Account
                                     101                                                                TV & Streaming
                                                                                                   Business & Enterprise
                                                                                                                                                 share of review mentions
                                                                                                Communication Services                           share of search volume
                                     100
                                             100      102        104      106        108                                   0          20           40             60
                                           vendor monthly search volume for the label (log)                                                 % of total
===== fig0_framework
(a) Where questions are observed                               (b) From observed questions to content, and where the instruments sit
first-party voice:          tool-derived:
the user's own words        a tool's reconstruction             Sources beyond                                                      Ontology and
                                                                  the website                    Link to entities                  knowledge graph
 forum                       people also ask                                                    questions to entities,
                                                                 13 surface types,               with source roles                  four source roles
 Q&A site                    autocomplete                            panel (a)                                                        kept separate
 social group                keyword export
 social post                                                    Content in the                                                       Competency
                                                                 form asked                        Gap scoring                        questions
 short video                                                                                     Content Gap Score                  schema pass rate;
                                                                page, video, list ...           (not evaluated here)                instance coverage
 long video
                               collected for this                           outcomes read on
 business reviews              deployment (one of 13)
 review platform               Measurement 2, separate            Measurement 1 (Section 5)                                AI answer surfaces
                               data (Section 6)                    two instruments, same order in                        Measurement 3 (Section 7);
 app-store review                                                60 of 66 pairs, 0.20x to 7.24x apart                     cited pages (Section 9)
                               type declared;
 support ticket                not collected here
                                                                                    dashed: the observation layers this paper reports;
The released example populates four of the 13 types                              shaded: the component it specifies but does not evaluate
with synthetic records, flagged as synthetic (Section 11.2).
===== fig4_prefixes
                                                  (a) Divergence against age. Spearman ρ = −0.11                            (b) Divergence against keyword-universe ratio
                                           10x
Semrush / Ahrefs, estimated visits (log)
                                                           /local/area-codes/                           /stores/                     /local/area-codes/                         /stores/
                                            5x
                                            2x
                                            1x
                                           0.5x
                                                                                                    /es-us/local/                                  /es-us/local/
                                           0.2x                                                 /local/bundles/                                                    /local/bundles/
                                                   filled marker: the section followed in Sections 5.1 to 5.4 and 8 to 11
                                                       3                  10             30                100                  2x                    5x               10x             20x
                                                      Section age, months since first organic traffic (log)                          Semrush / Ahrefs, ranking keywords (log)


==> anc/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/instrument_extra_stdout.txt <==
== 1. Growth per instrument (Table 2)
  July -> August: Ahrefs worldwide 8.36x; Semrush US 8.76x; Semrush worldwide 9.35x; Ahrefs growth / Semrush US growth 0.95
  August -> September: Ahrefs worldwide 4.65x; Semrush US 1.75x; Semrush worldwide 1.83x; Ahrefs growth / Semrush US growth 2.66
  September -> October (run-rate): Ahrefs worldwide 1.44x; Semrush US 1.05x; Semrush worldwide 1.05x; Ahrefs growth / Semrush US growth 1.37

== 2. Decomposition of the October visits ratio
  Semrush US vs Ahrefs worldwide (10-11 Oct): visits 7.47x = keywords 2.02x x per-keyword 3.70x; keyword share of log ratio 35%
  worldwide vs worldwide (visits 10-11 Oct; keywords 12 Oct): visits 8.62x = keywords 3.19x x per-keyword 2.70x; keyword share of log ratio 54%

== 3 and 4. Twelve prefixes (Table 4)
  pairs whose sizes (geometric mean of the two estimates) differ within 3x: 9 of 15 ordered alike
  pairs whose sizes (geometric mean of the two estimates) differ 3x to 10x: 19 of 19 ordered alike
  pairs whose sizes (geometric mean of the two estimates) differ over 10x: 32 of 32 ordered alike
  unmatched ratio: geometric mean 1.13x, geometric SD 3.13; normal range on the log scale (describes these twelve; not a prediction) 0.12x to 10.61x

== 5. Tables to CSV
  wrote instrument_series_table2_visits_by_month.csv: 5 rows
  wrote instrument_series_table3_ai_overview_citation_by_month.csv: 4 rows
  wrote instrument_series_table5_checkpoints.csv: 9 rows
  wrote instrument_series_table6_intervals.csv: 6 rows

== 6. Ordering agreement significance: Spearman +0.937 (p=7e-06); Kendall +0.818 (p=4.4e-05)
  ordered oppositely: /local/area-codes/ vs /local/internet/: Ahrefs 221,000 vs 243,000 (1.1x); Semrush 1,600,000 vs 220,600 (7.3x); three or more times apart on one instrument
  ordered oppositely: /local/area-codes/ vs /buy/: Ahrefs 221,000 vs 644,000 (2.9x); Semrush 1,600,000 vs 1,014,124 (1.6x); within 3x on both
  ordered oppositely: /local/cell-phones/ vs /local/fiber/: Ahrefs 37,300 vs 102,000 (2.7x); Semrush 135,100 vs 47,300 (2.9x); within 3x on both
  ordered oppositely: /stores/ vs /support/: Ahrefs 312,000 vs 1,900,000 (6.1x); Semrush 2,051,269 vs 1,957,880 (1.0x); three or more times apart on one instrument
  ordered oppositely: /stores/ vs /buy/: Ahrefs 312,000 vs 644,000 (2.1x); Semrush 2,051,269 vs 1,014,124 (2.0x); within 3x on both
  ordered oppositely: /es-us/local/ vs /product-compare/: Ahrefs 8,900 vs 5,500 (1.6x); Semrush 2,200 vs 4,100 (1.9x); within 3x on both

== 7. Bootstrap 95% intervals over the twelve prefixes (10,000 resamples)
  Spearman (ordering) +0.94 [+0.70, +1.00]; Kendall +0.82 [+0.57, +1.00]
  geometric mean of the ratio 1.13x [0.62x, 2.12x]; geometric SD 3.13 [1.92, 4.14]

== 8. Table 4 ratios and the remaining Section 5.5 figures
  prefix                 age (months)  US share  visits ratio  matched  keyword ratio  ref. domains A/S
  /local/area-codes/                3     81.4%         7.24x    8.89x           2.0x             11.3x
  /product-compare/                21     69.6%         0.75x    1.07x           3.2x              4.6x
  /local/bundles/                  36     99.2%         0.20x    0.20x          16.1x              0.6x
  /device-compare/                 39     82.6%         0.99x    1.20x           5.2x              1.0x
  /local/cell-phones/              57     98.8%         3.62x    3.67x          10.4x              0.6x
  /support/                        93     98.7%         1.03x    1.04x           9.1x              1.5x
  /local/fiber/                    95     99.8%         0.46x    0.46x           5.9x              1.1x
  /buy/                            95     98.5%         1.57x    1.60x          10.4x              2.3x
  /local/internet/                114     93.6%         0.91x    0.97x           6.0x              3.3x
  /stores/                        129     99.4%         6.57x    6.61x          20.9x              1.2x
  /deals/                         132     99.3%         1.03x    1.03x           6.0x              0.8x
  /es-us/local/                   133     42.6%         0.25x    0.58x           3.7x              4.6x
  sections aged seven to eleven years: 7; unmatched ratio 0.25x to 6.57x; matched 0.46x to 6.61x
  prefixes under twenty-one months old: 1
  keyword ratio, largest two: /stores/ 20.9x, /local/bundles/ 16.1x
  referring-domain ratio (Ahrefs over Semrush), largest two: /local/area-codes/ 11.3x, /es-us/local/ 4.6x
  power of a two-sided test at 5% to detect a Spearman correlation of 0.5 with 12 prefixes (Fisher approximation): 37.8%

== 9. Keyword ratio against visits ratio across prefixes
  all twelve prefixes (n=12): Spearman +0.17; two-sided p 0.60 (t approximation), 0.60 (permutation)
  without /local/area-codes/ (n=11): Spearman +0.52; two-sided p 0.10 (t approximation), 0.11 (permutation)


==> anc/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/m2_from_counts_stdout.txt <==
linkable labels: 27817; mentioned: 1008
Spearman over all linkable labels (unmentioned = 0): +0.273 (p=0); Kendall +0.248
Spearman over mentioned labels only (published): +0.185 (p=3.4e-09)

branch | review share (split) | own volume share
  Mobile & Wireless Carriers          66.8%  14.9%
  Devices & Hardware                  11.0%  32.7%
  Deals & Promotions                   8.0%   1.0%
  Internet & Broadband (ISP)           4.0%  18.1%
  Plans & Pricing                      1.9%   2.1%
  Support & Account                    1.6%   3.4%
  TV & Streaming                       1.5%   8.5%
  Business & Enterprise                1.4%   0.4%
  Communication Services               1.3%  14.9%
  Industry & Regulatory                1.0%   0.0%
  Apps & Digital Services              0.8%   2.3%
  Network & Infrastructure             0.3%   0.6%
  IoT & Smart Home                     0.2%   0.8%
  Telecom Careers, Skills & Certific   0.1%   0.0%
  Stores & Locations                   0.1%   0.2%
  Telecom Concepts & How-It-Works      0.0%   0.1%
  Reviews & Comparisons                0.0%   0.0%
branch-level Spearman, own volumes and split mentions: rho=+0.748 p=0.00056 over 17 branches
top two branches by review share: Mobile & Wireless Carriers, Devices & Hardware: 77.7% of mentions, 47.6% of volume
branch-level Spearman, own volumes and modal attribution: rho=+0.468 p=0.058

label-level Spearman on own (non-nested) volumes: mentioned labels +0.162 (p=2.2e-07); all linkable labels +0.258 (p=0)

== 10. Intervals
  label-level Spearman, mentioned labels: +0.185 [95% +0.124, +0.245] (1008 labels, 10,000 resamples)
  label-level Spearman, all linkable labels: +0.273 [95% +0.260, +0.285] (27817 labels, 2,000 resamples)
  branch-level Spearman, split attribution: +0.748 [95% +0.443, +0.900] (17 branches)
  branch-level Spearman, modal attribution: +0.468 [95% +0.006, +0.783] (17 branches)

== 11. Multi-word labels only (post hoc sensitivity)
  linkable labels 26254; labels mentioned 532
  label-level Spearman: mentioned labels +0.243 [95% +0.158, +0.326] (p=1.3e-08); all linkable labels +0.210 (p=1.6e-259)
  branch-level Spearman, own volumes: split +0.914 [95% +0.735, +0.983] (p=2.9e-07); modal +0.649 (p=0.0048)
  three largest branches by review share: Mobile & Wireless Carriers 56.1% of mentions, 14.9% of volume; Devices & Hardware 18.5% of mentions, 32.7% of volume; Internet & Broadband (ISP) 11.3% of mentions, 18.1% of volume


==> anc/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/m2_precise.txt <==
label-level, mentioned labels: rho 0.184869
label-level, all linkable labels: rho 0.272602
branch-level split: rho 0.747549; modal: rho 0.468137
interval, mentioned labels: [0.124023, 0.245035]
interval, all linkable labels: [0.260054, 0.284982]
interval, branch split: [0.442663, 0.900374]
interval, branch modal: [0.006258, 0.782772]
multi-word, mentioned labels: rho 0.243221 [0.158339, 0.325815]
multi-word, branch split: rho 0.914216 [0.735000, 0.982565]; modal rho 0.648682
full repr: rho_m np.float64(0.18486901505498055); multi-word branch split interval lower np.float64(0.735), upper np.float64(0.9825653798256536)


==> anc/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/make_brand_radar_urls_stdout.txt <==
11 sectors; companies per sector: {'xlk': 10, 'xlv': 10, 'xlf': 10, 'xly': 10, 'xlc': 9, 'xli': 10, 'xlp': 10, 'xle': 10, 'xlu': 10, 'xlre': 10, 'xlb': 10}
example: https://app.ahrefs.com/brand-radar/ai/cited-pages?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22 ...


==> anc/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/make_fig0_stdout.txt <==
ok


==> anc/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/make_fig_reviews_rerun_stderr.txt <==
Traceback (most recent call last):
  File "/private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/run/User_First_Intelligence_v5.2_2026-10-15_source/review_demand/make_fig_reviews.py", line 11, in <module>
    agg = pd.read_csv("out/label_demand_aggregates.csv")
  File "/opt/homebrew/lib/python3.13/site-packages/pandas/io/parsers/readers.py", line 873, in read_csv
    return _read(filepath_or_buffer, kwds)
  File "/opt/homebrew/lib/python3.13/site-packages/pandas/io/parsers/readers.py", line 300, in _read
    parser = TextFileReader(filepath_or_buffer, **kwds)
  File "/opt/homebrew/lib/python3.13/site-packages/pandas/io/parsers/readers.py", line 1645, in __init__
    self._engine = self._make_engine(f, self.engine)
                   ~~~~~~~~~~~~~~~~~^^^^^^^^^^^^^^^^
  File "/opt/homebrew/lib/python3.13/site-packages/pandas/io/parsers/readers.py", line 1904, in _make_engine
    self.handles = get_handle(
                   ~~~~~~~~~~^
        f,
        ^^
    ...<6 lines>...
        storage_options=self.options.get("storage_options", None),
        ^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^
    )
    ^
  File "/opt/homebrew/lib/python3.13/site-packages/pandas/io/common.py", line 926, in get_handle
    handle = open(
        handle,
    ...<3 lines>...
        newline="",
    )
FileNotFoundError: [Errno 2] No such file or directory: 'out/label_demand_aggregates.csv'


==> anc/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/make_fig_reviews_v50_rerun_stderr.txt <==
Traceback (most recent call last):
  File "/private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/run/User_First_Intelligence_v5.2_2026-10-15_source/review_demand/make_fig_reviews_v50.py", line 11, in <module>
    agg = pd.read_csv("out/label_demand_aggregates.csv")
  File "/opt/homebrew/lib/python3.13/site-packages/pandas/io/parsers/readers.py", line 873, in read_csv
    return _read(filepath_or_buffer, kwds)
  File "/opt/homebrew/lib/python3.13/site-packages/pandas/io/parsers/readers.py", line 300, in _read
    parser = TextFileReader(filepath_or_buffer, **kwds)
  File "/opt/homebrew/lib/python3.13/site-packages/pandas/io/parsers/readers.py", line 1645, in __init__
    self._engine = self._make_engine(f, self.engine)
                   ~~~~~~~~~~~~~~~~~^^^^^^^^^^^^^^^^
  File "/opt/homebrew/lib/python3.13/site-packages/pandas/io/parsers/readers.py", line 1904, in _make_engine
    self.handles = get_handle(
                   ~~~~~~~~~~^
        f,
        ^^
    ...<6 lines>...
        storage_options=self.options.get("storage_options", None),
        ^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^
    )
    ^
  File "/opt/homebrew/lib/python3.13/site-packages/pandas/io/common.py", line 926, in get_handle
    handle = open(
        handle,
    ...<3 lines>...
        newline="",
    )
FileNotFoundError: [Errno 2] No such file or directory: 'out/label_demand_aggregates.csv'


==> anc/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/make_fig_sources_stdout.txt <==
wrote fig10_sources.pdf/.png; sector order: ['xlk', 'xli', 'xlc', 'xly', 'xlb', 'xlp', 'xle', 'xlf', 'xlre', 'xlu', 'xlv']


==> anc/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/make_figs_v4_stdout.txt <==
ok


==> anc/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/make_tables_sector_surface_stdout.txt <==
| Sector | AIO search | AIO prompt | AIM search | AIM prompt | ChatGPT | Perplexity | Gemini | Copilot |
|---|---|---|---|---|---|---|---|---|
| Information Technology | youtube | youtube | google | google | google | wikipedia.org | reddit | walmart |
| Health Care | youtube | youtube | youtube | goodrx | fda.gov | nih.gov | goodrx | msn |
| Financials | youtube | reddit | youtube | nerdwallet | nerdwallet | nerdwallet | wallethub | wallethub |
| Consumer Discretionary | google | youtube | google | google | justwatch | wikipedia.org | reddit | walmart |
| Communication Services | youtube† | youtube† | google† | google† | go† | wikipedia.org | reddit | walmart |
| Industrials | youtube | youtube | google | google | nvidia | wikipedia.org | reddit | amazon |
| Consumer Staples | google | youtube | google | google | reddit | amazon | reddit | amazon |
| Energy | youtube | youtube | google | youtube | sec.gov | wikipedia.org | reddit | walmart |
| Utilities | youtube | reddit | google | yahoo | sec.gov | wikipedia.org | wikipedia.org | msn |
| Real Estate | youtube | extraspace | google | google | sec.gov | wikipedia.org | wikipedia.org | extraspace |
| Materials | youtube | youtube | google | youtube | benjaminmoore | kylieminteriors.ca | facadecolorizer | facadecolorizer |

| Sector | AI Overviews (search queries) | ChatGPT |
|---|---|---|
| Information Technology | youtube, reddit, google | google, wikipedia.org, justwatch |
| Health Care | youtube, nih.gov, wikipedia.org | fda.gov, nih.gov, sec.gov |
| Financials | youtube, reddit, nerdwallet | nerdwallet, chase†, capitalone |
| Consumer Discretionary | google, youtube, reddit | justwatch, consumerreports.org, aboutamazon† |
| Communication Services | youtube†, wikipedia.org, reddit | go†, justwatch, wikipedia.org |
| Industrials | youtube, reddit, google | nvidia, tomshardware, techspot |
| Consumer Staples | google, youtube, amazon | reddit, wikipedia.org, consumerreports.org |
| Energy | youtube, wikipedia.org, google | sec.gov, chevronlubricants†, mobil† |
| Utilities | youtube, wikipedia.org, reddit | sec.gov, reuters, stockanalysis |
| Real Estate | youtube, google, wikipedia.org | sec.gov, extraspace, wikipedia.org |
| Materials | youtube, google, reddit | benjaminmoore, behr, plan-home |

Google surfaces: top source youtube.com or google.com in 38 of 44 cells
Copilot: top source walmart.com or amazon.com in 6 of 11 sectors; msn.com in 2
Perplexity and Gemini: top source wikipedia.org or reddit.com in 15 of 22 cells
ChatGPT: top source a .gov domain in 4 of 11 sectors
company properties marked: Table C3 5 of 88 cells; Table C4 6 of 66 entries
  in Table C3: ['Communication Services: go.com', 'Communication Services: google.com', 'Communication Services: youtube.com']
  in Table C4: ['Communication Services: go.com', 'Communication Services: youtube.com', 'Consumer Discretionary: aboutamazon.com', 'Energy: chevronlubricants.com', 'Energy: mobil.com', 'Financials: chase.com']


==> anc/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/numbers_table.tsv <==
id	location in the paper	value quoted	quoted text (first 140 characters)	source	obtained	status	note
1	Abstract	7.5x	differed on estimated monthly visits by 7.5x to 27.1x	arith:Table 2 (released CSV values)	7.46965	MATCH	
2	Abstract	27.1x	differed on estimated monthly visits by 7.5x to 27.1x	arith:Table 2 (released CSV values)	27.1414	MATCH	
3	Abstract	8.6x	and by 8.6x to 29.9x with both read worldwide	arith:Table 2 (released CSV values)	8.62011	MATCH	
4	Abstract	29.9x	and by 8.6x to 29.9x with both read worldwide	arith:Table 2 (released CSV values)	29.8608	MATCH	
5	Abstract	0.20x	the ratio ran from 0.20x to 7.24x	rerun:analyze.py	0.20	MATCH	
6	Abstract	7.24x	the ratio ran from 0.20x to 7.24x	rerun:analyze.py	7.24	MATCH	
7	Abstract	−0.11	(Spearman −0.11, a test of low power	rerun:analyze.py	-0.11	MATCH	
8	Abstract	60	is larger in 60 of 66 pairs	rerun:analyze.py	60	MATCH	
9	Abstract	66	is larger in 60 of 66 pairs	rerun:analyze.py	66	MATCH	
10	Abstract	9	in only 9 of the 15 pairs within a factor of three	rerun:instrument_extra.py	9	MATCH	
11	Abstract	15	in only 9 of the 15 pairs within a factor of three	rerun:instrument_extra.py	15	MATCH	
12	Abstract	37,193	On 37,193 reviews of 378 telecom stores	shipped:analyze_reviews_output.txt	37193	CANNOT RUN	paper agrees with the saved output
13	Abstract	378	On 37,193 reviews of 378 telecom stores	shipped:analyze_reviews_output.txt	378	CANNOT RUN	paper agrees with the saved output
14	Abstract	42,994	linked to a 42,994-node keyword taxonomy	shipped:supplement_r10_output.txt	42994	CANNOT RUN	paper agrees with the saved output
15	Abstract	+0.47	(Spearman +0.47 to +0.75, depending on how labels are attributed to branches)	rerun:m2_from_counts.py	+0.468	MATCH	
16	Abstract	+0.75	(Spearman +0.47 to +0.75, depending on how labels are attributed to branches)	rerun:m2_from_counts.py	+0.748	MATCH	
17	Abstract	+0.19	barely on topics (+0.19)	rerun:m2_from_counts.py (full precision via checks/m2_precise.py)	0.184869	MISMATCH	prints +0.185; the full value 0.184869 is +0.18 to two decimals (double rounding)
18	Abstract	about two-thirds	judged about two-thirds correct	rerun:r2_link_check.py	65.0% to 66.8%	MATCH	
19	Abstract	1 held, 1 in direction only, 2 failed	four predictions written before collection yielded one held, one held in direction only and two failed	rerun:section7_from_aggregates.py	1 held, 1 held in direction only, 2 failed	MATCH	
20	Abstract	21%	took a median 21% of citation incidences	rerun:section7_from_aggregates.py	21.3	MATCH	
21	Abstract	0.6%	against 0.6% to 9.2% on ChatGPT, Copilot, Perplexity and Gemini	rerun:section7_from_aggregates.py	0.6	MATCH	
22	Abstract	9.2%	against 0.6% to 9.2% on ChatGPT, Copilot, Perplexity and Gemini	rerun:section7_from_aggregates.py	9.2	MATCH	
23	Abstract	11 of 11	with the lowest Google figure above the highest of the other four in every sector	rerun:section7_from_aggregates.py	11/11	MATCH	
24	§1 para 3	456	in OpenAlex, 456 works name Ahrefs	rerun:vendor_reliance.py --offline	456	MATCH	
25	§1 para 3	27	27 of them published in 2020	rerun:vendor_reliance.py --offline	27	MATCH	
26	§1 para 3	87	87 in 2025 and 110 in 2026	rerun:vendor_reliance.py --offline	87	MATCH	
27	§1 para 3	110	87 in 2025 and 110 in 2026	rerun:vendor_reliance.py --offline	110	MATCH	
28	§1 para 3	86%	and 86% name only one of the three	rerun:vendor_reliance.py --offline	86	MATCH	
29	§1.1	381	381 code pages plus hubs under a single prefix	data:section_code_pages_2026-10-14.csv	381	MATCH	
30	§1.1	77	and observed for 77 days	arith:dates (26 Jul to 11 Oct 2026)	77	MATCH	
31	§1.1	7	the other quantities at seven checkpoints	data:instrument_series_table5 CSV	7	MATCH	Table 5 columns after day 0
32	§1.2	about 30	up to about 30 times worldwide	arith:Table 2 (released CSV values)	29.9	MATCH	
33	§1.2	33	(33 times US to US, estimated)	arith:Table 2 x 81.5% (single read)	33.3024	MATCH	
34	§1.2 item 1	7.5x	differ on estimated visits by 7.5x to 27.1x (8.6x to 29.9x worldwide against worldwide)	arith:Table 2 (released CSV values)	7.46965	MATCH	
35	§1.2 item 1	27.1x	differ on estimated visits by 7.5x to 27.1x (8.6x to 29.9x worldwide against worldwide)	arith:Table 2 (released CSV values)	27.1414	MATCH	
36	§1.2 item 1	8.6x	differ on estimated visits by 7.5x to 27.1x (8.6x to 29.9x worldwide against worldwide)	arith:Table 2 (released CSV values)	8.62011	MATCH	
37	§1.2 item 1	29.9x	differ on estimated visits by 7.5x to 27.1x (8.6x to 29.9x worldwide against worldwide)	arith:Table 2 (released CSV values)	29.8608	MATCH	
38	§1.2 item 1	0.20x	the ratio spans 0.20x to 7.24x	rerun:analyze.py	0.20	MATCH	
39	§1.2 item 1	7.24x	the ratio spans 0.20x to 7.24x	rerun:analyze.py	7.24	MATCH	
40	§1.2 item 1	60 of 66	the ordering of sections in 60 of 66 pairs	rerun:analyze.py	60 of 66	MATCH	
41	§1.2 item 2	37,193	On 37,193 business reviews linked to a 42,994-node keyword taxonomy	shipped:analyze_reviews_output.txt	37193	CANNOT RUN	paper agrees with the saved output
42	§1.2 item 2	42,994	On 37,193 business reviews linked to a 42,994-node keyword taxonomy	shipped:supplement_r10_output.txt	42994	CANNOT RUN	paper agrees with the saved output
43	§1.2 item 3	21.3%	(21.3% against 2.1%)	rerun:section7_from_aggregates.py	21.3	MATCH	
44	§1.2 item 3	2.1%	(21.3% against 2.1%)	rerun:section7_from_aggregates.py	2.1	MATCH	
45	§1.2 item 3	about ten times	about ten times their pooled median share	rerun:section7_from_aggregates.py	10.1	MATCH	
46	§1.2 item 5	1.2	(1.2 to 2.0 times the most-cited one)	arith:single reads (Figure 8 values)	1.23529	MATCH	
47	§1.2 item 5	2.0	(1.2 to 2.0 times the most-cited one)	arith:single reads (Figure 8 values)	1.9916	MATCH	
48	§1.2 item 5	77	a 77-day series	arith:dates (26 Jul to 11 Oct 2026)	77	MATCH	
49	§1.3	90	an Ahrefs Domain Rating of 90 and a Semrush Authority Score of 86	data:single_reads_2026-10.csv	90	MATCH	
50	§1.3	86	an Ahrefs Domain Rating of 90 and a Semrush Authority Score of 86	data:single_reads_2026-10.csv	86	MATCH	
51	§1.4 item 1	13	The implementation declares thirteen surface types	none:ufi repository and package not in the bundle		CANNOT RUN	make_fig0.py draws 13 types (10 + 3), consistent
52	§3	52	fetching every code page linked from the section's 52 state hubs	data:section_code_pages_2026-10-14.csv	52	MATCH	the hub list itself is not released; the released code list has 52 registry locations, which the paper equates with the hubs
53	§3	381	the section holds 381 code pages**	data:section_code_pages_2026-10-14.csv	381	MATCH	
54	§3	374	374 for geographic codes assigned to US states	data:section_code_pages_2026-10-14.csv	374	MATCH	
55	§3	372	(all 372 in service and two assigned but not yet in service)	data:section_code_pages_2026-10-14.csv	372	MATCH	
56	§3	2	(all 372 in service and two assigned but not yet in service)	data:section_code_pages_2026-10-14.csv	2	MATCH	
57	§3	7	and 7 for toll-free codes	data:section_code_pages_2026-10-14.csv	7	MATCH	
58	§3	52	which takes 52 values	data:section_code_pages_2026-10-14.csv	52	MATCH	
59	§3	381	found the same 381 and matched them	data:section_code_pages_2026-10-14.csv	381	MATCH	
60	§3	6; 451 (15 Sep 2026)	are the six assigned to US territories and 451	none:numbering-plan registry not released (the released list holds only codes with pages)		CANNOT RUN	
61	§3	210, 365, 391, 414, 440	(210, 365, 391, 414, 440)	data:instrument_series_table5 CSV	210, 365, 391, 414, 440	MATCH	
62	§3	434	a fixed set of 434 URLs	arith:381 code pages + 53 hubs	434	MATCH	
63	§3	441	**441** is the number of URLs under the prefix	data:instrument_series_table5 CSV	441	MATCH	
64	§3	7	it exceeds 381 plus the 53 hub pages by seven	arith:441 - 434	7	MATCH	
65	§3	455	Brand Radar's count of 455 distinct cited pages	data:single_reads_2026-10.csv	455	MATCH	
66	§3	21	exceeds 434 by 21	arith:455 - 434	21	MATCH	
67	§3.1 item 4	90	Ahrefs Domain Rating 90, Semrush Authority Score 86	data:single_reads_2026-10.csv	90	MATCH	
68	§3.1 item 4	86	Ahrefs Domain Rating 90, Semrush Authority Score 86	data:single_reads_2026-10.csv	86	MATCH	
69	§3.1 item 5	87 and 91	Two carriers at Domain Rating 87 and 91	data:single_reads_2026-10.csv	87 and 91	MATCH	
70	§3.1 item 6	13 to 83	voice vendors at Domain Rating 13 to 83	data:single_reads_2026-10.csv	13 to 83	MATCH	
71	§4.1	105	The section ranks in 105 countries	data:single_reads_2026-10.csv	105	MATCH	
72	§4.1	18.5%	with 18.5% of Ahrefs' estimated visits from outside the US	data:single_reads_2026-10.csv	18.5%	MATCH	
73	§4.1	18.6%	(18.6% in the 12 October read of Table 4)	data:ahrefs/semrush_prefixes_2026-10-12.csv	18.6	MATCH	
74	§4.1	7.5	is nonetheless between 7.5 and 27.1 times larger	arith:Table 2 (released CSV values)	7.46965	MATCH	
75	§4.1	27.1	is nonetheless between 7.5 and 27.1 times larger	arith:Table 2 (released CSV values)	27.1414	MATCH	
76	§4.1	8.6x	worldwide over worldwide (8.6x to 29.9x)	arith:Table 2 (released CSV values)	8.62011	MATCH	
77	§4.1	29.9x	worldwide over worldwide (8.6x to 29.9x)	arith:Table 2 (released CSV values)	29.8608	MATCH	
78	§4.1	9.2x	and US over US (9.2x to 33.3x)	arith:Table 2 x 81.5% (single read)	9.16521	MATCH	
79	§4.1	33.3x	and US over US (9.2x to 33.3x)	arith:Table 2 x 81.5% (single read)	33.3024	MATCH	
80	§4.1	81.5%	Ahrefs' US share of its own visits, 81.5%	data:single_reads_2026-10.csv	81.5%	MATCH	
81	§4.1 Table 1	11 Oct; 10 Oct; 12 Oct	| Ranking keywords | distinct keywords on which any URL under the prefix ranks 1–100 | Ahrefs (all locations); Semrush (US database, and wor	data:single_reads_2026-10.csv	11 Oct; 10 Oct; 12 Oct	MATCH	
82	§4.3	day 60 = 24 Sep	began on 24 September, day 60	arith:dates	26 Jul + 60 days = 24 Sep	MATCH	
83	§4.3	day 65 = 29 Sep	Ahrefs posted a notice on 29 September, day 65	arith:dates	26 Jul + 65 days = 29 Sep	MATCH	
84	§4.3	day 37 = 1 Sep	**Day 37 (1 September 2026) is the primary checkpoint**	arith:dates	26 Jul + 37 days = 1 Sep	MATCH	
85	§4.3	4 of 9	the 11 October read gives four of the nine quantities for it	data:instrument_series_table5 CSV	4 of 9	MATCH	
86	Table 2, row 'June 2026', column 'Days live'	0	0	data:released CSV of Table 2 (instrument_divergence_extra/)	0	MATCH	
87	Table 2, row 'June 2026', column 'Ahrefs, worldwide'	0	0	data:released CSV of Table 2 (instrument_divergence_extra/)	0	MATCH	
88	Table 2, row 'June 2026', column 'Semrush, US (worldwide)'	0 (0)	0 (0)	data:released CSV of Table 2 (instrument_divergence_extra/)	0 (0)	MATCH	
89	Table 2, row 'June 2026', column 'Semrush US / Ahrefs worldwide'	n/a	n/a	data:released CSV of Table 2 (instrument_divergence_extra/)	n/a	MATCH	
90	Table 2, row 'June 2026', column 'Worldwide vs worldwide'	n/a	n/a	data:released CSV of Table 2 (instrument_divergence_extra/)	n/a	MATCH	
91	Table 2, row 'June 2026', column 'US vs US (estimated)'	n/a	n/a	data:released CSV of Table 2 (instrument_divergence_extra/)	n/a	MATCH	
92	Table 2, row 'July 2026 (total)', column 'Days live'	6	6	data:released CSV of Table 2 (instrument_divergence_extra/)	6	MATCH	
93	Table 2, row 'July 2026 (total)', column 'Ahrefs, worldwide'	3,862	3,862	data:released CSV of Table 2 (instrument_divergence_extra/)	3,862	MATCH	
94	Table 2, row 'July 2026 (total)', column 'Semrush, US (worldwide)'	100,012 (103,045)	100,012 (103,045)	data:released CSV of Table 2 (instrument_divergence_extra/)	100,012 (103,045)	MATCH	
95	Table 2, row 'July 2026 (total)', column 'Semrush US / Ahrefs worldwide'	25.9x	25.9x	data:released CSV of Table 2 (instrument_divergence_extra/)	25.9x	MATCH	
96	Table 2, row 'July 2026 (total)', column 'Worldwide vs worldwide'	26.7x	26.7x	data:released CSV of Table 2 (instrument_divergence_extra/)	26.7x	MATCH	
97	Table 2, row 'July 2026 (total)', column 'US vs US (estimated)'	31.8x	31.8x	data:released CSV of Table 2 (instrument_divergence_extra/)	31.8x	MATCH	
98	Table 2, row 'August 2026 (total)', column 'Days live'	31	31	data:released CSV of Table 2 (instrument_divergence_extra/)	31	MATCH	
99	Table 2, row 'August 2026 (total)', column 'Ahrefs, worldwide'	32,281	32,281	data:released CSV of Table 2 (instrument_divergence_extra/)	32,281	MATCH	
100	Table 2, row 'August 2026 (total)', column 'Semrush, US (worldwide)'	876,153 (963,937)	876,153 (963,937)	data:released CSV of Table 2 (instrument_divergence_extra/)	876,153 (963,937)	MATCH	
101	Table 2, row 'August 2026 (total)', column 'Semrush US / Ahrefs worldwide'	27.1x	27.1x	data:released CSV of Table 2 (instrument_divergence_extra/)	27.1x	MATCH	
102	Table 2, row 'August 2026 (total)', column 'Worldwide vs worldwide'	29.9x	29.9x	data:released CSV of Table 2 (instrument_divergence_extra/)	29.9x	MATCH	
103	Table 2, row 'August 2026 (total)', column 'US vs US (estimated)'	33.3x	33.3x	data:released CSV of Table 2 (instrument_divergence_extra/)	33.3x	MATCH	
104	Table 2, row 'September 2026 (total)', column 'Days live'	30	30	data:released CSV of Table 2 (instrument_divergence_extra/)	30	MATCH	
105	Table 2, row 'September 2026 (total)', column 'Ahrefs, worldwide'	150,113	150,113	data:released CSV of Table 2 (instrument_divergence_extra/)	150,113	MATCH	
106	Table 2, row 'September 2026 (total)', column 'Semrush, US (worldwide)'	1,534,362 (1,765,077)	1,534,362 (1,765,077)	data:released CSV of Table 2 (instrument_divergence_extra/)	1,534,362 (1,765,077)	MATCH	
107	Table 2, row 'September 2026 (total)', column 'Semrush US / Ahrefs worldwide'	10.2x	10.2x	data:released CSV of Table 2 (instrument_divergence_extra/)	10.2x	MATCH	
108	Table 2, row 'September 2026 (total)', column 'Worldwide vs worldwide'	11.8x	11.8x	data:released CSV of Table 2 (instrument_divergence_extra/)	11.8x	MATCH	
109	Table 2, row 'September 2026 (total)', column 'US vs US (estimated)'	12.5x	12.5x	data:released CSV of Table 2 (instrument_divergence_extra/)	12.5x	MATCH	
110	Table 2, row 'October 2026 (run-rate)', column 'Days live'	11 (78 in all, days 0 to 77)	11 (78 in all, days 0 to 77)	data:released CSV of Table 2 (instrument_divergence_extra/)	11 (77 cumulative)	MISMATCH	the released CSV was not regenerated after edit_v52n.py corrected the manuscript
111	Table 2, row 'October 2026 (run-rate)', column 'Ahrefs, worldwide'	215,577	215,577	data:released CSV of Table 2 (instrument_divergence_extra/)	215,577	MATCH	
112	Table 2, row 'October 2026 (run-rate)', column 'Semrush, US (worldwide)'	1,610,284 (1,858,297)	1,610,284 (1,858,297)	data:released CSV of Table 2 (instrument_divergence_extra/)	1,610,284 (1,858,297)	MATCH	
113	Table 2, row 'October 2026 (run-rate)', column 'Semrush US / Ahrefs worldwide'	7.5x	7.5x	data:released CSV of Table 2 (instrument_divergence_extra/)	7.5x	MATCH	
114	Table 2, row 'October 2026 (run-rate)', column 'Worldwide vs worldwide'	8.6x	8.6x	data:released CSV of Table 2 (instrument_divergence_extra/)	8.6x	MATCH	
115	Table 2, row 'October 2026 (run-rate)', column 'US vs US (estimated)'	9.2x	9.2x	data:released CSV of Table 2 (instrument_divergence_extra/)	9.2x	MATCH	
116	Table 3, row 'July 2026', column '(a) Ahrefs: cited / all AIO keywords'	47 of 284	47 of 284	data:released CSV of Table 3 (instrument_divergence_extra/)	47 of 284	MATCH	
117	Table 3, row 'July 2026', column '(a) as %, 95% Wilson CI'	16.5% [12.7, 21.3]	16.5% [12.7, 21.3]	data:released CSV of Table 3 (instrument_divergence_extra/)	16.5% [12.7, 21.3]	MATCH	
118	Table 3, row 'July 2026', column '(b) Semrush count'	138	138	data:released CSV of Table 3 (instrument_divergence_extra/)	138	MATCH	
119	Table 3, row 'July 2026', column '(b) / (a) numerator'	2.94x	2.94x	data:released CSV of Table 3 (instrument_divergence_extra/)	2.94x	MATCH	
120	Table 3, row 'August 2026', column '(a) Ahrefs: cited / all AIO keywords'	851 of 6,749	851 of 6,749	data:released CSV of Table 3 (instrument_divergence_extra/)	851 of 6,749	MATCH	
121	Table 3, row 'August 2026', column '(a) as %, 95% Wilson CI'	12.6% [11.8, 13.4]	12.6% [11.8, 13.4]	data:released CSV of Table 3 (instrument_divergence_extra/)	12.6% [11.8, 13.4]	MATCH	
122	Table 3, row 'August 2026', column '(b) Semrush count'	2,221	2,221	data:released CSV of Table 3 (instrument_divergence_extra/)	2,221	MATCH	
123	Table 3, row 'August 2026', column '(b) / (a) numerator'	2.61x	2.61x	data:released CSV of Table 3 (instrument_divergence_extra/)	2.61x	MATCH	
124	Table 3, row 'September 2026', column '(a) Ahrefs: cited / all AIO keywords'	3,380 of 22,665	3,380 of 22,665	data:released CSV of Table 3 (instrument_divergence_extra/)	3,380 of 22,665	MATCH	
125	Table 3, row 'September 2026', column '(a) as %, 95% Wilson CI'	14.9% [14.5, 15.4]	14.9% [14.5, 15.4]	data:released CSV of Table 3 (instrument_divergence_extra/)	14.9% [14.5, 15.4]	MATCH	
126	Table 3, row 'September 2026', column '(b) Semrush count'	8,187	8,187	data:released CSV of Table 3 (instrument_divergence_extra/)	8,187	MATCH	
127	Table 3, row 'September 2026', column '(b) / (a) numerator'	2.42x	2.42x	data:released CSV of Table 3 (instrument_divergence_extra/)	2.42x	MATCH	
128	Table 3, row 'October 2026 (run-rate)', column '(a) Ahrefs: cited / all AIO keywords'	7,455 of 37,238	7,455 of 37,238	data:released CSV of Table 3 (instrument_divergence_extra/)	7,455 of 37,238	MATCH	
129	Table 3, row 'October 2026 (run-rate)', column '(a) as %, 95% Wilson CI'	20.0% [19.6, 20.4]	20.0% [19.6, 20.4]	data:released CSV of Table 3 (instrument_divergence_extra/)	20.0% [19.6, 20.4]	MATCH	
130	Table 3, row 'October 2026 (run-rate)', column '(b) Semrush count'	10,018	10,018	data:released CSV of Table 3 (instrument_divergence_extra/)	10,018	MATCH	
131	Table 3, row 'October 2026 (run-rate)', column '(b) / (a) numerator'	1.34x	1.34x	data:released CSV of Table 3 (instrument_divergence_extra/)	1.34x	MATCH	
132	Table 5, row 'Pages holding a position', column 'Day 0 (26 Jul)'	2	2	data:released CSV of Table 5 (instrument_divergence_extra/)	2	MATCH	
133	Table 5, row 'Pages holding a position', column 'Day 15 (10 Aug)'	210	210	data:released CSV of Table 5 (instrument_divergence_extra/)	210	MATCH	
134	Table 5, row 'Pages holding a position', column 'Day 30 (25 Aug)'	365	365	data:released CSV of Table 5 (instrument_divergence_extra/)	365	MATCH	
135	Table 5, row 'Pages holding a position', column 'Day 37 (1 Sep)'	n/r	**n/r**	data:released CSV of Table 5 (instrument_divergence_extra/)	n/r	MATCH	
136	Table 5, row 'Pages holding a position', column 'Day 45 (9 Sep)'	391	391	data:released CSV of Table 5 (instrument_divergence_extra/)	391	MATCH	
137	Table 5, row 'Pages holding a position', column 'Day 60 (24 Sep)'	414	414	data:released CSV of Table 5 (instrument_divergence_extra/)	414	MATCH	
138	Table 5, row 'Pages holding a position', column 'Day 75 (9 Oct)'	440	440	data:released CSV of Table 5 (instrument_divergence_extra/)	440	MATCH	
139	Table 5, row 'Pages holding a position', column 'Day 77 (11 Oct)'	441	441	data:released CSV of Table 5 (instrument_divergence_extra/)	441	MATCH	
140	Table 5, row 'Ranking positions, all', column 'Day 0 (26 Jul)'	2	2	data:released CSV of Table 5 (instrument_divergence_extra/)	2	MATCH	
141	Table 5, row 'Ranking positions, all', column 'Day 15 (10 Aug)'	3,385	3,385	data:released CSV of Table 5 (instrument_divergence_extra/)	3,385	MATCH	
142	Table 5, row 'Ranking positions, all', column 'Day 30 (25 Aug)'	14,905	14,905	data:released CSV of Table 5 (instrument_divergence_extra/)	14,905	MATCH	
143	Table 5, row 'Ranking positions, all', column 'Day 37 (1 Sep)'	15,830	**15,830**	data:released CSV of Table 5 (instrument_divergence_extra/)	15,830	MATCH	
144	Table 5, row 'Ranking positions, all', column 'Day 45 (9 Sep)'	20,326	20,326	data:released CSV of Table 5 (instrument_divergence_extra/)	20,326	MATCH	
145	Table 5, row 'Ranking positions, all', column 'Day 60 (24 Sep)'	37,141	37,141	data:released CSV of Table 5 (instrument_divergence_extra/)	37,141	MATCH	
146	Table 5, row 'Ranking positions, all', column 'Day 75 (9 Oct)'	43,302	43,302	data:released CSV of Table 5 (instrument_divergence_extra/)	43,302	MATCH	
147	Table 5, row 'Ranking positions, all', column 'Day 77 (11 Oct)'	43,980	43,980	data:released CSV of Table 5 (instrument_divergence_extra/)	43,980	MATCH	
148	Table 5, row 'Positions 1–3', column 'Day 0 (26 Jul)'	0	0	data:released CSV of Table 5 (instrument_divergence_extra/)	0	MATCH	
149	Table 5, row 'Positions 1–3', column 'Day 15 (10 Aug)'	727	727	data:released CSV of Table 5 (instrument_divergence_extra/)	727	MATCH	
150	Table 5, row 'Positions 1–3', column 'Day 30 (25 Aug)'	1,801	1,801	data:released CSV of Table 5 (instrument_divergence_extra/)	1,801	MATCH	
151	Table 5, row 'Positions 1–3', column 'Day 37 (1 Sep)'	1,874	**1,874**	data:released CSV of Table 5 (instrument_divergence_extra/)	1,874	MATCH	
152	Table 5, row 'Positions 1–3', column 'Day 45 (9 Sep)'	2,649	2,649	data:released CSV of Table 5 (instrument_divergence_extra/)	2,649	MATCH	
153	Table 5, row 'Positions 1–3', column 'Day 60 (24 Sep)'	5,822	5,822	data:released CSV of Table 5 (instrument_divergence_extra/)	5,822	MATCH	
154	Table 5, row 'Positions 1–3', column 'Day 75 (9 Oct)'	8,753	8,753	data:released CSV of Table 5 (instrument_divergence_extra/)	8,753	MATCH	
155	Table 5, row 'Positions 1–3', column 'Day 77 (11 Oct)'	9,239	9,239	data:released CSV of Table 5 (instrument_divergence_extra/)	9,239	MATCH	
156	Table 5, row 'Positions 4–10', column 'Day 0 (26 Jul)'	1	1	data:released CSV of Table 5 (instrument_divergence_extra/)	1	MATCH	
157	Table 5, row 'Positions 4–10', column 'Day 15 (10 Aug)'	1,494	1,494	data:released CSV of Table 5 (instrument_divergence_extra/)	1,494	MATCH	
158	Table 5, row 'Positions 4–10', column 'Day 30 (25 Aug)'	10,151	10,151	data:released CSV of Table 5 (instrument_divergence_extra/)	10,151	MATCH	
159	Table 5, row 'Positions 4–10', column 'Day 37 (1 Sep)'	n/r	**n/r**	data:released CSV of Table 5 (instrument_divergence_extra/)	n/r	MATCH	
160	Table 5, row 'Positions 4–10', column 'Day 45 (9 Sep)'	15,104	15,104	data:released CSV of Table 5 (instrument_divergence_extra/)	15,104	MATCH	
161	Table 5, row 'Positions 4–10', column 'Day 60 (24 Sep)'	28,733	28,733	data:released CSV of Table 5 (instrument_divergence_extra/)	28,733	MATCH	
162	Table 5, row 'Positions 4–10', column 'Day 75 (9 Oct)'	33,203	33,203	data:released CSV of Table 5 (instrument_divergence_extra/)	33,203	MATCH	
163	Table 5, row 'Positions 4–10', column 'Day 77 (11 Oct)'	33,560	33,560	data:released CSV of Table 5 (instrument_divergence_extra/)	33,560	MATCH	
164	Table 5, row 'Positions 11–20', column 'Day 0 (26 Jul)'	0	0	data:released CSV of Table 5 (instrument_divergence_extra/)	0	MATCH	
165	Table 5, row 'Positions 11–20', column 'Day 15 (10 Aug)'	909	909	data:released CSV of Table 5 (instrument_divergence_extra/)	909	MATCH	
166	Table 5, row 'Positions 11–20', column 'Day 30 (25 Aug)'	2,639	2,639	data:released CSV of Table 5 (instrument_divergence_extra/)	2,639	MATCH	
167	Table 5, row 'Positions 11–20', column 'Day 37 (1 Sep)'	n/r	**n/r**	data:released CSV of Table 5 (instrument_divergence_extra/)	n/r	MATCH	
168	Table 5, row 'Positions 11–20', column 'Day 45 (9 Sep)'	2,331	2,331	data:released CSV of Table 5 (instrument_divergence_extra/)	2,331	MATCH	
169	Table 5, row 'Positions 11–20', column 'Day 60 (24 Sep)'	2,336	2,336	data:released CSV of Table 5 (instrument_divergence_extra/)	2,336	MATCH	
170	Table 5, row 'Positions 11–20', column 'Day 75 (9 Oct)'	1,276	1,276	data:released CSV of Table 5 (instrument_divergence_extra/)	1,276	MATCH	
171	Table 5, row 'Positions 11–20', column 'Day 77 (11 Oct)'	n/r	n/r	data:released CSV of Table 5 (instrument_divergence_extra/)	n/r	MATCH	
172	Table 5, row 'Positions 21–100 (derived)', column 'Day 0 (26 Jul)'	1	1	data:released CSV of Table 5 (instrument_divergence_extra/)	1	MATCH	
173	Table 5, row 'Positions 21–100 (derived)', column 'Day 15 (10 Aug)'	255	255	data:released CSV of Table 5 (instrument_divergence_extra/)	255	MATCH	
174	Table 5, row 'Positions 21–100 (derived)', column 'Day 30 (25 Aug)'	314	314	data:released CSV of Table 5 (instrument_divergence_extra/)	314	MATCH	
175	Table 5, row 'Positions 21–100 (derived)', column 'Day 37 (1 Sep)'	n/r	**n/r**	data:released CSV of Table 5 (instrument_divergence_extra/)	n/r	MATCH	
176	Table 5, row 'Positions 21–100 (derived)', column 'Day 45 (9 Sep)'	242	242	data:released CSV of Table 5 (instrument_divergence_extra/)	242	MATCH	
177	Table 5, row 'Positions 21–100 (derived)', column 'Day 60 (24 Sep)'	250	250	data:released CSV of Table 5 (instrument_divergence_extra/)	250	MATCH	
178	Table 5, row 'Positions 21–100 (derived)', column 'Day 75 (9 Oct)'	70	70	data:released CSV of Table 5 (instrument_divergence_extra/)	70	MATCH	
179	Table 5, row 'Positions 21–100 (derived)', column 'Day 77 (11 Oct)'	n/r	n/r	data:released CSV of Table 5 (instrument_divergence_extra/)	n/r	MATCH	
180	Table 5, row 'Estimated visits (Ahrefs)', column 'Day 0 (26 Jul)'	2	2	data:released CSV of Table 5 (instrument_divergence_extra/)	2	MATCH	
181	Table 5, row 'Estimated visits (Ahrefs)', column 'Day 15 (10 Aug)'	22,016	22,016	data:released CSV of Table 5 (instrument_divergence_extra/)	22,016	MATCH	
182	Table 5, row 'Estimated visits (Ahrefs)', column 'Day 30 (25 Aug)'	51,517	51,517	data:released CSV of Table 5 (instrument_divergence_extra/)	51,517	MATCH	
183	Table 5, row 'Estimated visits (Ahrefs)', column 'Day 37 (1 Sep)'	≈51,800	**≈51,800**	data:released CSV of Table 5 (instrument_divergence_extra/)	≈51,800	MATCH	
184	Table 5, row 'Estimated visits (Ahrefs)', column 'Day 45 (9 Sep)'	92,897	92,897	data:released CSV of Table 5 (instrument_divergence_extra/)	92,897	MATCH	
185	Table 5, row 'Estimated visits (Ahrefs)', column 'Day 60 (24 Sep)'	244,041	244,041	data:released CSV of Table 5 (instrument_divergence_extra/)	244,041	MATCH	
186	Table 5, row 'Estimated visits (Ahrefs)', column 'Day 75 (9 Oct)'	221,933	221,933	data:released CSV of Table 5 (instrument_divergence_extra/)	221,933	MATCH	
187	Table 5, row 'Estimated visits (Ahrefs)', column 'Day 77 (11 Oct)'	n/r	n/r	data:released CSV of Table 5 (instrument_divergence_extra/)	n/r	MATCH	
188	Table 5, row 'Live referring domains', column 'Day 0 (26 Jul)'	0	0	data:released CSV of Table 5 (instrument_divergence_extra/)	0	MATCH	
189	Table 5, row 'Live referring domains', column 'Day 15 (10 Aug)'	1	1	data:released CSV of Table 5 (instrument_divergence_extra/)	1	MATCH	
190	Table 5, row 'Live referring domains', column 'Day 30 (25 Aug)'	19	19	data:released CSV of Table 5 (instrument_divergence_extra/)	19	MATCH	
191	Table 5, row 'Live referring domains', column 'Day 37 (1 Sep)'	19	**19**	data:released CSV of Table 5 (instrument_divergence_extra/)	19	MATCH	
192	Table 5, row 'Live referring domains', column 'Day 45 (9 Sep)'	415	415	data:released CSV of Table 5 (instrument_divergence_extra/)	415	MATCH	
193	Table 5, row 'Live referring domains', column 'Day 60 (24 Sep)'	828	828	data:released CSV of Table 5 (instrument_divergence_extra/)	828	MATCH	
194	Table 5, row 'Live referring domains', column 'Day 75 (9 Oct)'	909	909	data:released CSV of Table 5 (instrument_divergence_extra/)	909	MATCH	
195	Table 5, row 'Live referring domains', column 'Day 77 (11 Oct)'	913	913	data:released CSV of Table 5 (instrument_divergence_extra/)	913	MATCH	
196	Table 5, row 'AI answers citing the section', column 'Day 0 (26 Jul)'	0	0	data:released CSV of Table 5 (instrument_divergence_extra/)	0	MATCH	
197	Table 5, row 'AI answers citing the section', column 'Day 15 (10 Aug)'	1,603	1,603	data:released CSV of Table 5 (instrument_divergence_extra/)	1,603	MATCH	
198	Table 5, row 'AI answers citing the section', column 'Day 30 (25 Aug)'	3,725	3,725	data:released CSV of Table 5 (instrument_divergence_extra/)	3,725	MATCH	
199	Table 5, row 'AI answers citing the section', column 'Day 37 (1 Sep)'	n/r	**n/r**	data:released CSV of Table 5 (instrument_divergence_extra/)	n/r	MATCH	
200	Table 5, row 'AI answers citing the section', column 'Day 45 (9 Sep)'	6,390	6,390	data:released CSV of Table 5 (instrument_divergence_extra/)	6,390	MATCH	
201	Table 5, row 'AI answers citing the section', column 'Day 60 (24 Sep)'	10,266	10,266	data:released CSV of Table 5 (instrument_divergence_extra/)	10,266	MATCH	
202	Table 5, row 'AI answers citing the section', column 'Day 75 (9 Oct)'	14,823	14,823	data:released CSV of Table 5 (instrument_divergence_extra/)	14,823	MATCH	
203	Table 5, row 'AI answers citing the section', column 'Day 77 (11 Oct)'	17,206	17,206	data:released CSV of Table 5 (instrument_divergence_extra/)	17,206	MATCH	
204	Table 6, row 'Day 0 to 15', column 'Referring domains'	0 to 1	0 to 1	data:released CSV of Table 6 (instrument_divergence_extra/)	0 to 1	MATCH	
205	Table 6, row 'Day 0 to 15', column 'Domains gained'	1	1	data:released CSV of Table 6 (instrument_divergence_extra/)	1	MATCH	
206	Table 6, row 'Day 0 to 15', column 'Positions gained'	3,383	3,383	data:released CSV of Table 6 (instrument_divergence_extra/)	3,383	MATCH	
207	Table 6, row 'Day 0 to 15', column 'Rate'	226 / day	226 / day	data:released CSV of Table 6 (instrument_divergence_extra/)	226 / day	MATCH	
208	Table 6, row 'Day 0 to 15', column 'Link status'	clean	clean	data:released CSV of Table 6 (instrument_divergence_extra/)	clean	MATCH	
209	Table 6, row 'Day 15 to 30', column 'Referring domains'	1 to 19	1 to 19	data:released CSV of Table 6 (instrument_divergence_extra/)	1 to 19	MATCH	
210	Table 6, row 'Day 15 to 30', column 'Domains gained'	18	18	data:released CSV of Table 6 (instrument_divergence_extra/)	18	MATCH	
211	Table 6, row 'Day 15 to 30', column 'Positions gained'	11,520	11,520	data:released CSV of Table 6 (instrument_divergence_extra/)	11,520	MATCH	
212	Table 6, row 'Day 15 to 30', column 'Rate'	768 / day	768 / day	data:released CSV of Table 6 (instrument_divergence_extra/)	768 / day	MATCH	
213	Table 6, row 'Day 15 to 30', column 'Link status'	clean	clean	data:released CSV of Table 6 (instrument_divergence_extra/)	clean	MATCH	
214	Table 6, row 'Day 30 to 37', column 'Referring domains'	19 to 19	19 to 19	data:released CSV of Table 6 (instrument_divergence_extra/)	19 to 19	MATCH	
215	Table 6, row 'Day 30 to 37', column 'Domains gained'	0	0	data:released CSV of Table 6 (instrument_divergence_extra/)	0	MATCH	
216	Table 6, row 'Day 30 to 37', column 'Positions gained'	925	925	data:released CSV of Table 6 (instrument_divergence_extra/)	925	MATCH	
217	Table 6, row 'Day 30 to 37', column 'Rate'	132 / day	132 / day	data:released CSV of Table 6 (instrument_divergence_extra/)	132 / day	MATCH	
218	Table 6, row 'Day 30 to 37', column 'Link status'	clean	clean	data:released CSV of Table 6 (instrument_divergence_extra/)	clean	MATCH	
219	Table 6, row 'Day 37 to 45', column 'Referring domains'	19 to 415	19 to 415	data:released CSV of Table 6 (instrument_divergence_extra/)	19 to 415	MATCH	
220	Table 6, row 'Day 37 to 45', column 'Domains gained'	396	396	data:released CSV of Table 6 (instrument_divergence_extra/)	396	MATCH	
221	Table 6, row 'Day 37 to 45', column 'Positions gained'	4,496	4,496	data:released CSV of Table 6 (instrument_divergence_extra/)	4,496	MATCH	
222	Table 6, row 'Day 37 to 45', column 'Rate'	562 / day	562 / day	data:released CSV of Table 6 (instrument_divergence_extra/)	562 / day	MATCH	
223	Table 6, row 'Day 37 to 45', column 'Link status'	network arriving	network arriving	data:released CSV of Table 6 (instrument_divergence_extra/)	network arriving	MATCH	
224	Table 6, row 'Day 45 to 60', column 'Referring domains'	415 to 828	415 to 828	data:released CSV of Table 6 (instrument_divergence_extra/)	415 to 828	MATCH	
225	Table 6, row 'Day 45 to 60', column 'Domains gained'	413	413	data:released CSV of Table 6 (instrument_divergence_extra/)	413	MATCH	
226	Table 6, row 'Day 45 to 60', column 'Positions gained'	16,815	16,815	data:released CSV of Table 6 (instrument_divergence_extra/)	16,815	MATCH	
227	Table 6, row 'Day 45 to 60', column 'Rate'	1,121 / day	1,121 / day	data:released CSV of Table 6 (instrument_divergence_extra/)	1,121 / day	MATCH	
228	Table 6, row 'Day 45 to 60', column 'Link status'	network present	network present	data:released CSV of Table 6 (instrument_divergence_extra/)	network present	MATCH	
229	Table 6, row 'Day 60 to 75', column 'Referring domains'	828 to 909	828 to 909	data:released CSV of Table 6 (instrument_divergence_extra/)	828 to 909	MATCH	
230	Table 6, row 'Day 60 to 75', column 'Domains gained'	81	81	data:released CSV of Table 6 (instrument_divergence_extra/)	81	MATCH	
231	Table 6, row 'Day 60 to 75', column 'Positions gained'	6,161	6,161	data:released CSV of Table 6 (instrument_divergence_extra/)	6,161	MATCH	
232	Table 6, row 'Day 60 to 75', column 'Rate'	411 / day	411 / day	data:released CSV of Table 6 (instrument_divergence_extra/)	411 / day	MATCH	
233	Table 6, row 'Day 60 to 75', column 'Link status'	network present, data notice	network present, data notice	data:released CSV of Table 6 (instrument_divergence_extra/)	network present, data notice	MATCH	
234	Table 2, July, Semrush US / Ahrefs worldwide	25.9x	25.9x	arith:Table 2 values	25.8964	MATCH	
235	Table 2, July, worldwide vs worldwide	26.7x	26.7x	arith:Table 2 values	26.6818	MATCH	
236	Table 2, July, US vs US (estimated)	31.8x	31.8x	arith:Table 2 values x 81.5%	31.7748	MATCH	
237	Table 2, August, Semrush US / Ahrefs worldwide	27.1x	27.1x	arith:Table 2 values	27.1414	MATCH	
238	Table 2, August, worldwide vs worldwide	29.9x	29.9x	arith:Table 2 values	29.8608	MATCH	
239	Table 2, August, US vs US (estimated)	33.3x	33.3x	arith:Table 2 values x 81.5%	33.3024	MATCH	
240	Table 2, September, Semrush US / Ahrefs worldwide	10.2x	10.2x	arith:Table 2 values	10.2214	MATCH	
241	Table 2, September, worldwide vs worldwide	11.8x	11.8x	arith:Table 2 values	11.7583	MATCH	
242	Table 2, September, US vs US (estimated)	12.5x	12.5x	arith:Table 2 values x 81.5%	12.5416	MATCH	
243	Table 2, October, Semrush US / Ahrefs worldwide	7.5x	7.5x	arith:Table 2 values	7.46965	MATCH	
244	Table 2, October, worldwide vs worldwide	8.6x	8.6x	arith:Table 2 values	8.62011	MATCH	
245	Table 2, October, US vs US (estimated)	9.2x	9.2x	arith:Table 2 values x 81.5%	9.16521	MATCH	
246	Table 2, days-live column	78	11 (78 in all, days 0 to 77)	arith:Table 2 days-live column	78	MATCH	
247	Table 2 caption	81.5%	times 81.5%, Ahrefs' US share read on 11 October	data:single_reads_2026-10.csv	81.5%	MATCH	
248	Table 3, July, share	16.5%	16.5% [12.7, 21.3]	arith:Table 3 counts	16.5493	MATCH	
249	Table 3, July, Wilson lower	12.7	16.5% [12.7, 21.3]	arith:Wilson on Table 3 counts	12.6794	MATCH	
250	Table 3, July, Wilson upper	21.3	16.5% [12.7, 21.3]	arith:Wilson on Table 3 counts	21.3121	MATCH	
251	Table 3, July, (b)/(a)	2.94x	2.94x	arith:Table 3 counts	2.93617	MATCH	
252	Table 3, August, share	12.6%	12.6% [11.8, 13.4]	arith:Table 3 counts	12.6093	MATCH	
253	Table 3, August, Wilson lower	11.8	12.6% [11.8, 13.4]	arith:Wilson on Table 3 counts	11.8385	MATCH	
254	Table 3, August, Wilson upper	13.4	12.6% [11.8, 13.4]	arith:Wilson on Table 3 counts	13.4226	MATCH	
255	Table 3, August, (b)/(a)	2.61x	2.61x	arith:Table 3 counts	2.60987	MATCH	
256	Table 3, September, share	14.9%	14.9% [14.5, 15.4]	arith:Table 3 counts	14.9129	MATCH	
257	Table 3, September, Wilson lower	14.5	14.9% [14.5, 15.4]	arith:Wilson on Table 3 counts	14.4551	MATCH	
258	Table 3, September, Wilson upper	15.4	14.9% [14.5, 15.4]	arith:Wilson on Table 3 counts	15.3826	MATCH	
259	Table 3, September, (b)/(a)	2.42x	2.42x	arith:Table 3 counts	2.42219	MATCH	
260	Table 3, October, share	20.0%	20.0% [19.6, 20.4]	arith:Table 3 counts	20.0199	MATCH	
261	Table 3, October, Wilson lower	19.6	20.0% [19.6, 20.4]	arith:Wilson on Table 3 counts	19.6165	MATCH	
262	Table 3, October, Wilson upper	20.4	20.0% [19.6, 20.4]	arith:Wilson on Table 3 counts	20.4294	MATCH	
263	Table 3, October, (b)/(a)	1.34x	1.34x	arith:Table 3 counts	1.3438	MATCH	
264	§5.1	8.4x	(8.4x on Ahrefs, 8.8x on Semrush US)	rerun:instrument_extra.py	8.36	MATCH	
265	§5.1	8.8x	(8.4x on Ahrefs, 8.8x on Semrush US)	rerun:instrument_extra.py	8.76	MATCH	
266	§5.1	4.65x	Ahrefs' estimate grew 4.65x and Semrush's 1.75x	rerun:instrument_extra.py	4.65	MATCH	
267	§5.1	1.75x	Ahrefs' estimate grew 4.65x and Semrush's 1.75x	rerun:instrument_extra.py	1.75	MATCH	
268	§5.1	1.44x	into October's run-rate 1.44x against 1.05x	rerun:instrument_extra.py	1.44	MATCH	
269	§5.1	1.05x	into October's run-rate 1.44x against 1.05x	rerun:instrument_extra.py	1.05	MATCH	
270	§5.1	more than 2	by a factor of more than two	rerun:instrument_extra.py	2.66	MATCH	
271	§5.1	18.5%	the section draws 18.5% of its Ahrefs-estimated visits from outside the US	data:single_reads_2026-10.csv	18.5%	MATCH	
272	§5.1	8.6x	worldwide against worldwide it runs from 8.6x to 29.9x	arith:Table 2 values	8.62011	MATCH	
273	§5.1	29.9x	worldwide against worldwide it runs from 8.6x to 29.9x	arith:Table 2 values	29.8608	MATCH	
274	§5.1	9.2x	and US against US, estimated, from 9.2x to 33.3x	arith:Table 2 values x 81.5%	9.16521	MATCH	
275	§5.1	33.3x	and US against US, estimated, from 9.2x to 33.3x	arith:Table 2 values x 81.5%	33.3024	MATCH	
276	§5.1	27.1x	from 27.1x to 10.2x to 7.5x	arith:Table 2 values	27.1414	MATCH	
277	§5.1	10.2x	from 27.1x to 10.2x to 7.5x	arith:Table 2 values	10.2214	MATCH	
278	§5.1	7.5x	from 27.1x to 10.2x to 7.5x	arith:Table 2 values	7.46965	MATCH	
279	§5.2	29,000	Ahrefs reports 29,000 for all locations	data:single_reads_2026-10.csv	29,000	MATCH	
280	§5.2	58,586	Semrush 58,586 for the US database	data:single_reads_2026-10.csv	58,586	MATCH	
281	§5.2	2.0	a factor of 2.0, again with the larger figure	arith:58,586 / 29,000	2.02021	MATCH	
282	§5.2	92.3K	is 92.3K (the interface rounds to the hundred)	data:single_reads_2026-10.csv	92.3K	MATCH	
283	§5.2	3.2	3.2 times Ahrefs' 28,900 for all locations	arith:92,300 / 28,900	3.19377	MATCH	
284	§5.2	28,900	3.2 times Ahrefs' 28,900 for all locations	data:ahrefs/semrush_prefixes_2026-10-12.csv	28900	MATCH	
285	§5.2	441	Pages holding at least one position are 441 in Ahrefs	data:instrument_series_table5 CSV	441	MATCH	
286	§5.3	17,206	Brand Radar's 17,206 stored answers citing the section	data:instrument_series_table5 CSV	17,206	MATCH	
287	§5.3	158,100	Semrush's 158,100 mentions read on 10 October	data:single_reads_2026-10.csv	158,100	MATCH	
288	§5.3	9.2	differ by a factor of 9.2	arith:158,100 / 17,206	9.18866	MATCH	
289	§5.3	29,600	companion count of 29,600 cited pages	data:single_reads_2026-10.csv	29,600	MATCH	
290	§5.3	68	is 68 times the 434 URLs the section holds	arith:29,600 / 434	68.2028	MATCH	
291	§5.3	17,206	The Ahrefs figure of 17,206 stored answers	data:instrument_series_table5 CSV	17,206	MATCH	
292	§5.3 Figure 3 caption	284	the denominators grow from 284 to 37,238	data:instrument_series_table3 CSV	284	MATCH	
293	§5.3 Figure 3 caption	37,238	the denominators grow from 284 to 37,238	data:instrument_series_table3 CSV	37238	MATCH	
294	§5.3	2.94	falls from 2.94 to 1.34 over four months	arith:Table 3 counts	2.93617	MATCH	
295	§5.3	1.34	falls from 2.94 to 1.34 over four months	arith:Table 3 counts	1.3438	MATCH	
296	§5.3	47	The July row rests on 47 events over six days live	data:instrument_series_table3 CSV	47	MATCH	
297	§5.3	6	The July row rests on 47 events over six days live	data:instrument_series_table2 CSV	6	MATCH	
298	§5.3	two orders of magnitude	two orders of magnitude across the series, from 284 to 37,238	arith:37,238 / 284	131x	MATCH	
299	§5.4	913	Ahrefs reports 913 referring domains to the prefix	data:single_reads_2026-10.csv	913	MATCH	
300	§5.4	80	Semrush Backlink Analytics indexes 80 for the subfolder	data:single_reads_2026-10.csv	80	MATCH	
301	§5.4	11.4	80 for the subfolder: a factor of 11.4	arith:913 / 80	11.4125	MATCH	
302	§5.4	61.9%	Ahrefs puts 61.9% on .info	data:single_reads_2026-10.csv	61.9%	MATCH	
303	§5.4	26.4%	26.4% on .asia	data:single_reads_2026-10.csv	26.4%	MATCH	
304	§5.4	10.2%	and 10.2% on .xyz	data:single_reads_2026-10.csv	10.2%	MATCH	
305	§5.4	75%	Semrush puts 75% on .xyz	data:single_reads_2026-10.csv	75%	MATCH	
306	§5.4	88%	and 88% at Authority Score 0 to 10	data:single_reads_2026-10.csv	88%	MATCH	
307	§5.4 Figure 4 caption	913	Ahrefs: 913 domains; Semrush Backlink Analytics: 80 domains	data:single_reads_2026-10.csv	913	MATCH	
308	§5.4 Figure 4 caption	80	Ahrefs: 913 domains; Semrush Backlink Analytics: 80 domains	data:single_reads_2026-10.csv	80	MATCH	
309	§5.4 Figure 4 caption	75%	the instrument reports 75% on .xyz	data:single_reads_2026-10.csv	75%	MATCH	
310	§5.4	909	its daily series gives 909 at day 75	data:instrument_series_table5 CSV	909	MATCH	
311	§5.4	913	against 913 on 11 October	data:instrument_series_table5 CSV	913	MATCH	
312	§5.4	917	gives 917 new against 95 lost	data:single_reads_2026-10.csv	917	MATCH	
313	§5.4	95	gives 917 new against 95 lost	data:single_reads_2026-10.csv	95	MATCH	
314	§5.4	19	which with nineteen at day 37 implies about 841	data:instrument_series_table5 CSV	19	MATCH	
315	§5.4	841	which with nineteen at day 37 implies about 841	arith:19 + 917 - 95	841	MATCH	
316	Table 4, /local/area-codes/, Age (mo)	3	3	data:ahrefs/semrush_prefixes_2026-10-12.csv	3	MATCH	
317	Table 4, /local/area-codes/, Ahrefs visits	221,000	221,000	data:ahrefs/semrush_prefixes_2026-10-12.csv	221000	MATCH	
318	Table 4, /local/area-codes/, Semrush visits (US)	1,600,000	1,600,000	data:ahrefs/semrush_prefixes_2026-10-12.csv	1.6e+06	MATCH	
319	Table 4, /local/area-codes/, Ratio, unmatched	7.24	**7.24**	data:ahrefs/semrush_prefixes_2026-10-12.csv	7.23982	MATCH	
320	Table 4, /local/area-codes/, US share	81.4%	81.4%	data:ahrefs/semrush_prefixes_2026-10-12.csv	81.4	MATCH	
321	Table 4, /local/area-codes/, Ratio, matched	8.89	**8.89**	data:ahrefs/semrush_prefixes_2026-10-12.csv	8.89413	MATCH	
322	Table 4, /local/area-codes/, Ahrefs kw	28,900	28,900	data:ahrefs/semrush_prefixes_2026-10-12.csv	28900	MATCH	
323	Table 4, /local/area-codes/, Semrush kw	59,000	59,000	data:ahrefs/semrush_prefixes_2026-10-12.csv	59000	MATCH	
324	Table 4, /local/area-codes/, Kw ratio	2.0	2.0	data:ahrefs/semrush_prefixes_2026-10-12.csv	2.04152	MATCH	
325	Table 4, /local/area-codes/, Ahrefs RD	913	913	data:ahrefs/semrush_prefixes_2026-10-12.csv	913	MATCH	
326	Table 4, /local/area-codes/, Semrush RD	81	81	data:ahrefs/semrush_prefixes_2026-10-12.csv	81	MATCH	
327	Table 4, /local/area-codes/, RD ratio	11.3	**11.3**	data:ahrefs/semrush_prefixes_2026-10-12.csv	11.2716	MATCH	
328	Table 4, /local/area-codes/, Age (mo) (as printed by instrument_extra.py)	3	3	rerun:instrument_extra.py	3	MATCH	
329	Table 4, /local/area-codes/, Ratio, unmatched (as printed by instrument_extra.py)	7.24	**7.24**	rerun:instrument_extra.py	7.24	MATCH	
330	Table 4, /local/area-codes/, US share (as printed by instrument_extra.py)	81.4%	81.4%	rerun:instrument_extra.py	81.4	MATCH	
331	Table 4, /local/area-codes/, Ratio, matched (as printed by instrument_extra.py)	8.89	**8.89**	rerun:instrument_extra.py	8.89	MATCH	
332	Table 4, /local/area-codes/, Kw ratio (as printed by instrument_extra.py)	2.0	2.0	rerun:instrument_extra.py	2.0	MATCH	
333	Table 4, /local/area-codes/, RD ratio (as printed by instrument_extra.py)	11.3	**11.3**	rerun:instrument_extra.py	11.3	MATCH	
334	Table 4, /product-compare/, Age (mo)	21	21	data:ahrefs/semrush_prefixes_2026-10-12.csv	21	MATCH	
335	Table 4, /product-compare/, Ahrefs visits	5,500	5,500	data:ahrefs/semrush_prefixes_2026-10-12.csv	5500	MATCH	
336	Table 4, /product-compare/, Semrush visits (US)	4,100	4,100	data:ahrefs/semrush_prefixes_2026-10-12.csv	4100	MATCH	
337	Table 4, /product-compare/, Ratio, unmatched	0.75	0.75	data:ahrefs/semrush_prefixes_2026-10-12.csv	0.745455	MATCH	
338	Table 4, /product-compare/, US share	69.6%	69.6%	data:ahrefs/semrush_prefixes_2026-10-12.csv	69.6	MATCH	
339	Table 4, /product-compare/, Ratio, matched	1.07	1.07	data:ahrefs/semrush_prefixes_2026-10-12.csv	1.07106	MATCH	
340	Table 4, /product-compare/, Ahrefs kw	716	716	data:ahrefs/semrush_prefixes_2026-10-12.csv	716	MATCH	
341	Table 4, /product-compare/, Semrush kw	2,300	2,300	data:ahrefs/semrush_prefixes_2026-10-12.csv	2300	MATCH	
342	Table 4, /product-compare/, Kw ratio	3.2	3.2	data:ahrefs/semrush_prefixes_2026-10-12.csv	3.21229	MATCH	
343	Table 4, /product-compare/, Ahrefs RD	187	187	data:ahrefs/semrush_prefixes_2026-10-12.csv	187	MATCH	
344	Table 4, /product-compare/, Semrush RD	41	41	data:ahrefs/semrush_prefixes_2026-10-12.csv	41	MATCH	
345	Table 4, /product-compare/, RD ratio	4.6	4.6	data:ahrefs/semrush_prefixes_2026-10-12.csv	4.56098	MATCH	
346	Table 4, /product-compare/, Age (mo) (as printed by instrument_extra.py)	21	21	rerun:instrument_extra.py	21	MATCH	
347	Table 4, /product-compare/, Ratio, unmatched (as printed by instrument_extra.py)	0.75	0.75	rerun:instrument_extra.py	0.75	MATCH	
348	Table 4, /product-compare/, US share (as printed by instrument_extra.py)	69.6%	69.6%	rerun:instrument_extra.py	69.6	MATCH	
349	Table 4, /product-compare/, Ratio, matched (as printed by instrument_extra.py)	1.07	1.07	rerun:instrument_extra.py	1.07	MATCH	
350	Table 4, /product-compare/, Kw ratio (as printed by instrument_extra.py)	3.2	3.2	rerun:instrument_extra.py	3.2	MATCH	
351	Table 4, /product-compare/, RD ratio (as printed by instrument_extra.py)	4.6	4.6	rerun:instrument_extra.py	4.6	MATCH	
352	Table 4, /local/bundles/, Age (mo)	36	36	data:ahrefs/semrush_prefixes_2026-10-12.csv	36	MATCH	
353	Table 4, /local/bundles/, Ahrefs visits	25,600	25,600	data:ahrefs/semrush_prefixes_2026-10-12.csv	25600	MATCH	
354	Table 4, /local/bundles/, Semrush visits (US)	5,200	5,200	data:ahrefs/semrush_prefixes_2026-10-12.csv	5200	MATCH	
355	Table 4, /local/bundles/, Ratio, unmatched	0.20	0.20	data:ahrefs/semrush_prefixes_2026-10-12.csv	0.203125	MATCH	
356	Table 4, /local/bundles/, US share	99.2%	99.2%	data:ahrefs/semrush_prefixes_2026-10-12.csv	99.2	MATCH	
357	Table 4, /local/bundles/, Ratio, matched	0.20	0.20	data:ahrefs/semrush_prefixes_2026-10-12.csv	0.204763	MATCH	
358	Table 4, /local/bundles/, Ahrefs kw	2,100	2,100	data:ahrefs/semrush_prefixes_2026-10-12.csv	2100	MATCH	
359	Table 4, /local/bundles/, Semrush kw	33,800	33,800	data:ahrefs/semrush_prefixes_2026-10-12.csv	33800	MATCH	
360	Table 4, /local/bundles/, Kw ratio	16.1	16.1	data:ahrefs/semrush_prefixes_2026-10-12.csv	16.0952	MATCH	
361	Table 4, /local/bundles/, Ahrefs RD	115	115	data:ahrefs/semrush_prefixes_2026-10-12.csv	115	MATCH	
362	Table 4, /local/bundles/, Semrush RD	194	194	data:ahrefs/semrush_prefixes_2026-10-12.csv	194	MATCH	
363	Table 4, /local/bundles/, RD ratio	0.6	0.6	data:ahrefs/semrush_prefixes_2026-10-12.csv	0.592784	MATCH	
364	Table 4, /local/bundles/, Age (mo) (as printed by instrument_extra.py)	36	36	rerun:instrument_extra.py	36	MATCH	
365	Table 4, /local/bundles/, Ratio, unmatched (as printed by instrument_extra.py)	0.20	0.20	rerun:instrument_extra.py	0.20	MATCH	
366	Table 4, /local/bundles/, US share (as printed by instrument_extra.py)	99.2%	99.2%	rerun:instrument_extra.py	99.2	MATCH	
367	Table 4, /local/bundles/, Ratio, matched (as printed by instrument_extra.py)	0.20	0.20	rerun:instrument_extra.py	0.20	MATCH	
368	Table 4, /local/bundles/, Kw ratio (as printed by instrument_extra.py)	16.1	16.1	rerun:instrument_extra.py	16.1	MATCH	
369	Table 4, /local/bundles/, RD ratio (as printed by instrument_extra.py)	0.6	0.6	rerun:instrument_extra.py	0.6	MATCH	
370	Table 4, /device-compare/, Age (mo)	39	39	data:ahrefs/semrush_prefixes_2026-10-12.csv	39	MATCH	
371	Table 4, /device-compare/, Ahrefs visits	26,700	26,700	data:ahrefs/semrush_prefixes_2026-10-12.csv	26700	MATCH	
372	Table 4, /device-compare/, Semrush visits (US)	26,400	26,400	data:ahrefs/semrush_prefixes_2026-10-12.csv	26400	MATCH	
373	Table 4, /device-compare/, Ratio, unmatched	0.99	0.99	data:ahrefs/semrush_prefixes_2026-10-12.csv	0.988764	MATCH	
374	Table 4, /device-compare/, US share	82.6%	82.6%	data:ahrefs/semrush_prefixes_2026-10-12.csv	82.6	MATCH	
375	Table 4, /device-compare/, Ratio, matched	1.20	1.20	data:ahrefs/semrush_prefixes_2026-10-12.csv	1.19705	MATCH	
376	Table 4, /device-compare/, Ahrefs kw	2,400	2,400	data:ahrefs/semrush_prefixes_2026-10-12.csv	2400	MATCH	
377	Table 4, /device-compare/, Semrush kw	12,600	12,600	data:ahrefs/semrush_prefixes_2026-10-12.csv	12600	MATCH	
378	Table 4, /device-compare/, Kw ratio	5.2	5.2	data:ahrefs/semrush_prefixes_2026-10-12.csv	5.25	MATCH	
379	Table 4, /device-compare/, Ahrefs RD	47	47	data:ahrefs/semrush_prefixes_2026-10-12.csv	47	MATCH	
380	Table 4, /device-compare/, Semrush RD	45	45	data:ahrefs/semrush_prefixes_2026-10-12.csv	45	MATCH	
381	Table 4, /device-compare/, RD ratio	1.0	1.0	data:ahrefs/semrush_prefixes_2026-10-12.csv	1.04444	MATCH	
382	Table 4, /device-compare/, Age (mo) (as printed by instrument_extra.py)	39	39	rerun:instrument_extra.py	39	MATCH	
383	Table 4, /device-compare/, Ratio, unmatched (as printed by instrument_extra.py)	0.99	0.99	rerun:instrument_extra.py	0.99	MATCH	
384	Table 4, /device-compare/, US share (as printed by instrument_extra.py)	82.6%	82.6%	rerun:instrument_extra.py	82.6	MATCH	
385	Table 4, /device-compare/, Ratio, matched (as printed by instrument_extra.py)	1.20	1.20	rerun:instrument_extra.py	1.20	MATCH	
386	Table 4, /device-compare/, Kw ratio (as printed by instrument_extra.py)	5.2	5.2	rerun:instrument_extra.py	5.2	MATCH	
387	Table 4, /device-compare/, RD ratio (as printed by instrument_extra.py)	1.0	1.0	rerun:instrument_extra.py	1.0	MATCH	
388	Table 4, /local/cell-phones/, Age (mo)	57	57	data:ahrefs/semrush_prefixes_2026-10-12.csv	57	MATCH	
389	Table 4, /local/cell-phones/, Ahrefs visits	37,300	37,300	data:ahrefs/semrush_prefixes_2026-10-12.csv	37300	MATCH	
390	Table 4, /local/cell-phones/, Semrush visits (US)	135,100	135,100	data:ahrefs/semrush_prefixes_2026-10-12.csv	135100	MATCH	
391	Table 4, /local/cell-phones/, Ratio, unmatched	3.62	3.62	data:ahrefs/semrush_prefixes_2026-10-12.csv	3.62198	MATCH	
392	Table 4, /local/cell-phones/, US share	98.8%	98.8%	data:ahrefs/semrush_prefixes_2026-10-12.csv	98.8	MATCH	
393	Table 4, /local/cell-phones/, Ratio, matched	3.67	3.67	data:ahrefs/semrush_prefixes_2026-10-12.csv	3.66598	MATCH	
394	Table 4, /local/cell-phones/, Ahrefs kw	3,600	3,600	data:ahrefs/semrush_prefixes_2026-10-12.csv	3600	MATCH	
395	Table 4, /local/cell-phones/, Semrush kw	37,500	37,500	data:ahrefs/semrush_prefixes_2026-10-12.csv	37500	MATCH	
396	Table 4, /local/cell-phones/, Kw ratio	10.4	10.4	data:ahrefs/semrush_prefixes_2026-10-12.csv	10.4167	MATCH	
397	Table 4, /local/cell-phones/, Ahrefs RD	144	144	data:ahrefs/semrush_prefixes_2026-10-12.csv	144	MATCH	
398	Table 4, /local/cell-phones/, Semrush RD	225	225	data:ahrefs/semrush_prefixes_2026-10-12.csv	225	MATCH	
399	Table 4, /local/cell-phones/, RD ratio	0.6	0.6	data:ahrefs/semrush_prefixes_2026-10-12.csv	0.64	MATCH	
400	Table 4, /local/cell-phones/, Age (mo) (as printed by instrument_extra.py)	57	57	rerun:instrument_extra.py	57	MATCH	
401	Table 4, /local/cell-phones/, Ratio, unmatched (as printed by instrument_extra.py)	3.62	3.62	rerun:instrument_extra.py	3.62	MATCH	
402	Table 4, /local/cell-phones/, US share (as printed by instrument_extra.py)	98.8%	98.8%	rerun:instrument_extra.py	98.8	MATCH	
403	Table 4, /local/cell-phones/, Ratio, matched (as printed by instrument_extra.py)	3.67	3.67	rerun:instrument_extra.py	3.67	MATCH	
404	Table 4, /local/cell-phones/, Kw ratio (as printed by instrument_extra.py)	10.4	10.4	rerun:instrument_extra.py	10.4	MATCH	
405	Table 4, /local/cell-phones/, RD ratio (as printed by instrument_extra.py)	0.6	0.6	rerun:instrument_extra.py	0.6	MATCH	
406	Table 4, /support/, Age (mo)	93	93	data:ahrefs/semrush_prefixes_2026-10-12.csv	93	MATCH	
407	Table 4, /support/, Ahrefs visits	1,900,000	1,900,000	data:ahrefs/semrush_prefixes_2026-10-12.csv	1.9e+06	MATCH	
408	Table 4, /support/, Semrush visits (US)	1,957,880	1,957,880	data:ahrefs/semrush_prefixes_2026-10-12.csv	1.95788e+06	MATCH	
409	Table 4, /support/, Ratio, unmatched	1.03	1.03	data:ahrefs/semrush_prefixes_2026-10-12.csv	1.03046	MATCH	
410	Table 4, /support/, US share	98.7%	98.7%	data:ahrefs/semrush_prefixes_2026-10-12.csv	98.7	MATCH	
411	Table 4, /support/, Ratio, matched	1.04	1.04	data:ahrefs/semrush_prefixes_2026-10-12.csv	1.04404	MATCH	
412	Table 4, /support/, Ahrefs kw	38,700	38,700	data:ahrefs/semrush_prefixes_2026-10-12.csv	38700	MATCH	
413	Table 4, /support/, Semrush kw	351,854	351,854	data:ahrefs/semrush_prefixes_2026-10-12.csv	351854	MATCH	
414	Table 4, /support/, Kw ratio	9.1	9.1	data:ahrefs/semrush_prefixes_2026-10-12.csv	9.09183	MATCH	
415	Table 4, /support/, Ahrefs RD	10,600	10,600	data:ahrefs/semrush_prefixes_2026-10-12.csv	10600	MATCH	
416	Table 4, /support/, Semrush RD	7,056	7,056	data:ahrefs/semrush_prefixes_2026-10-12.csv	7056	MATCH	
417	Table 4, /support/, RD ratio	1.5	1.5	data:ahrefs/semrush_prefixes_2026-10-12.csv	1.50227	MATCH	
418	Table 4, /support/, Age (mo) (as printed by instrument_extra.py)	93	93	rerun:instrument_extra.py	93	MATCH	
419	Table 4, /support/, Ratio, unmatched (as printed by instrument_extra.py)	1.03	1.03	rerun:instrument_extra.py	1.03	MATCH	
420	Table 4, /support/, US share (as printed by instrument_extra.py)	98.7%	98.7%	rerun:instrument_extra.py	98.7	MATCH	
421	Table 4, /support/, Ratio, matched (as printed by instrument_extra.py)	1.04	1.04	rerun:instrument_extra.py	1.04	MATCH	
422	Table 4, /support/, Kw ratio (as printed by instrument_extra.py)	9.1	9.1	rerun:instrument_extra.py	9.1	MATCH	
423	Table 4, /support/, RD ratio (as printed by instrument_extra.py)	1.5	1.5	rerun:instrument_extra.py	1.5	MATCH	
424	Table 4, /local/fiber/, Age (mo)	95	95	data:ahrefs/semrush_prefixes_2026-10-12.csv	95	MATCH	
425	Table 4, /local/fiber/, Ahrefs visits	102,000	102,000	data:ahrefs/semrush_prefixes_2026-10-12.csv	102000	MATCH	
426	Table 4, /local/fiber/, Semrush visits (US)	47,300	47,300	data:ahrefs/semrush_prefixes_2026-10-12.csv	47300	MATCH	
427	Table 4, /local/fiber/, Ratio, unmatched	0.46	0.46	data:ahrefs/semrush_prefixes_2026-10-12.csv	0.463725	MATCH	
428	Table 4, /local/fiber/, US share	99.8%	99.8%	data:ahrefs/semrush_prefixes_2026-10-12.csv	99.8	MATCH	
429	Table 4, /local/fiber/, Ratio, matched	0.46	0.46	data:ahrefs/semrush_prefixes_2026-10-12.csv	0.464655	MATCH	
430	Table 4, /local/fiber/, Ahrefs kw	5,400	5,400	data:ahrefs/semrush_prefixes_2026-10-12.csv	5400	MATCH	
431	Table 4, /local/fiber/, Semrush kw	31,900	31,900	data:ahrefs/semrush_prefixes_2026-10-12.csv	31900	MATCH	
432	Table 4, /local/fiber/, Kw ratio	5.9	5.9	data:ahrefs/semrush_prefixes_2026-10-12.csv	5.90741	MATCH	
433	Table 4, /local/fiber/, Ahrefs RD	258	258	data:ahrefs/semrush_prefixes_2026-10-12.csv	258	MATCH	
434	Table 4, /local/fiber/, Semrush RD	245	245	data:ahrefs/semrush_prefixes_2026-10-12.csv	245	MATCH	
435	Table 4, /local/fiber/, RD ratio	1.1	1.1	data:ahrefs/semrush_prefixes_2026-10-12.csv	1.05306	MATCH	
436	Table 4, /local/fiber/, Age (mo) (as printed by instrument_extra.py)	95	95	rerun:instrument_extra.py	95	MATCH	
437	Table 4, /local/fiber/, Ratio, unmatched (as printed by instrument_extra.py)	0.46	0.46	rerun:instrument_extra.py	0.46	MATCH	
438	Table 4, /local/fiber/, US share (as printed by instrument_extra.py)	99.8%	99.8%	rerun:instrument_extra.py	99.8	MATCH	
439	Table 4, /local/fiber/, Ratio, matched (as printed by instrument_extra.py)	0.46	0.46	rerun:instrument_extra.py	0.46	MATCH	
440	Table 4, /local/fiber/, Kw ratio (as printed by instrument_extra.py)	5.9	5.9	rerun:instrument_extra.py	5.9	MATCH	
441	Table 4, /local/fiber/, RD ratio (as printed by instrument_extra.py)	1.1	1.1	rerun:instrument_extra.py	1.1	MATCH	
442	Table 4, /buy/, Age (mo)	95	95	data:ahrefs/semrush_prefixes_2026-10-12.csv	95	MATCH	
443	Table 4, /buy/, Ahrefs visits	644,000	644,000	data:ahrefs/semrush_prefixes_2026-10-12.csv	644000	MATCH	
444	Table 4, /buy/, Semrush visits (US)	1,014,124	1,014,124	data:ahrefs/semrush_prefixes_2026-10-12.csv	1.01412e+06	MATCH	
445	Table 4, /buy/, Ratio, unmatched	1.57	1.57	data:ahrefs/semrush_prefixes_2026-10-12.csv	1.57473	MATCH	
446	Table 4, /buy/, US share	98.5%	98.5%	data:ahrefs/semrush_prefixes_2026-10-12.csv	98.5	MATCH	
447	Table 4, /buy/, Ratio, matched	1.60	1.60	data:ahrefs/semrush_prefixes_2026-10-12.csv	1.59871	MATCH	
448	Table 4, /buy/, Ahrefs kw	19,800	19,800	data:ahrefs/semrush_prefixes_2026-10-12.csv	19800	MATCH	
449	Table 4, /buy/, Semrush kw	206,365	206,365	data:ahrefs/semrush_prefixes_2026-10-12.csv	206365	MATCH	
450	Table 4, /buy/, Kw ratio	10.4	10.4	data:ahrefs/semrush_prefixes_2026-10-12.csv	10.4225	MATCH	
451	Table 4, /buy/, Ahrefs RD	7,400	7,400	data:ahrefs/semrush_prefixes_2026-10-12.csv	7400	MATCH	
452	Table 4, /buy/, Semrush RD	3,246	3,246	data:ahrefs/semrush_prefixes_2026-10-12.csv	3246	MATCH	
453	Table 4, /buy/, RD ratio	2.3	2.3	data:ahrefs/semrush_prefixes_2026-10-12.csv	2.27973	MATCH	
454	Table 4, /buy/, Age (mo) (as printed by instrument_extra.py)	95	95	rerun:instrument_extra.py	95	MATCH	
455	Table 4, /buy/, Ratio, unmatched (as printed by instrument_extra.py)	1.57	1.57	rerun:instrument_extra.py	1.57	MATCH	
456	Table 4, /buy/, US share (as printed by instrument_extra.py)	98.5%	98.5%	rerun:instrument_extra.py	98.5	MATCH	
457	Table 4, /buy/, Ratio, matched (as printed by instrument_extra.py)	1.60	1.60	rerun:instrument_extra.py	1.60	MATCH	
458	Table 4, /buy/, Kw ratio (as printed by instrument_extra.py)	10.4	10.4	rerun:instrument_extra.py	10.4	MATCH	
459	Table 4, /buy/, RD ratio (as printed by instrument_extra.py)	2.3	2.3	rerun:instrument_extra.py	2.3	MATCH	
460	Table 4, /local/internet/, Age (mo)	114	114	data:ahrefs/semrush_prefixes_2026-10-12.csv	114	MATCH	
461	Table 4, /local/internet/, Ahrefs visits	243,000	243,000	data:ahrefs/semrush_prefixes_2026-10-12.csv	243000	MATCH	
462	Table 4, /local/internet/, Semrush visits (US)	220,600	220,600	data:ahrefs/semrush_prefixes_2026-10-12.csv	220600	MATCH	
463	Table 4, /local/internet/, Ratio, unmatched	0.91	0.91	data:ahrefs/semrush_prefixes_2026-10-12.csv	0.907819	MATCH	
464	Table 4, /local/internet/, US share	93.6%	93.6%	data:ahrefs/semrush_prefixes_2026-10-12.csv	93.6	MATCH	
465	Table 4, /local/internet/, Ratio, matched	0.97	0.97	data:ahrefs/semrush_prefixes_2026-10-12.csv	0.969892	MATCH	
466	Table 4, /local/internet/, Ahrefs kw	13,300	13,300	data:ahrefs/semrush_prefixes_2026-10-12.csv	13300	MATCH	
467	Table 4, /local/internet/, Semrush kw	79,700	79,700	data:ahrefs/semrush_prefixes_2026-10-12.csv	79700	MATCH	
468	Table 4, /local/internet/, Kw ratio	6.0	6.0	data:ahrefs/semrush_prefixes_2026-10-12.csv	5.99248	MATCH	
469	Table 4, /local/internet/, Ahrefs RD	1,700	1,700	data:ahrefs/semrush_prefixes_2026-10-12.csv	1700	MATCH	
470	Table 4, /local/internet/, Semrush RD	516	516	data:ahrefs/semrush_prefixes_2026-10-12.csv	516	MATCH	
471	Table 4, /local/internet/, RD ratio	3.3	3.3	data:ahrefs/semrush_prefixes_2026-10-12.csv	3.29457	MATCH	
472	Table 4, /local/internet/, Age (mo) (as printed by instrument_extra.py)	114	114	rerun:instrument_extra.py	114	MATCH	
473	Table 4, /local/internet/, Ratio, unmatched (as printed by instrument_extra.py)	0.91	0.91	rerun:instrument_extra.py	0.91	MATCH	
474	Table 4, /local/internet/, US share (as printed by instrument_extra.py)	93.6%	93.6%	rerun:instrument_extra.py	93.6	MATCH	
475	Table 4, /local/internet/, Ratio, matched (as printed by instrument_extra.py)	0.97	0.97	rerun:instrument_extra.py	0.97	MATCH	
476	Table 4, /local/internet/, Kw ratio (as printed by instrument_extra.py)	6.0	6.0	rerun:instrument_extra.py	6.0	MATCH	
477	Table 4, /local/internet/, RD ratio (as printed by instrument_extra.py)	3.3	3.3	rerun:instrument_extra.py	3.3	MATCH	
478	Table 4, /stores/, Age (mo)	129	129	data:ahrefs/semrush_prefixes_2026-10-12.csv	129	MATCH	
479	Table 4, /stores/, Ahrefs visits	312,000	312,000	data:ahrefs/semrush_prefixes_2026-10-12.csv	312000	MATCH	
480	Table 4, /stores/, Semrush visits (US)	2,051,269	2,051,269	data:ahrefs/semrush_prefixes_2026-10-12.csv	2.05127e+06	MATCH	
481	Table 4, /stores/, Ratio, unmatched	6.57	6.57	data:ahrefs/semrush_prefixes_2026-10-12.csv	6.57458	MATCH	
482	Table 4, /stores/, US share	99.4%	99.4%	data:ahrefs/semrush_prefixes_2026-10-12.csv	99.4	MATCH	
483	Table 4, /stores/, Ratio, matched	6.61	6.61	data:ahrefs/semrush_prefixes_2026-10-12.csv	6.61427	MATCH	
484	Table 4, /stores/, Ahrefs kw	14,700	14,700	data:ahrefs/semrush_prefixes_2026-10-12.csv	14700	MATCH	
485	Table 4, /stores/, Semrush kw	306,952	306,952	data:ahrefs/semrush_prefixes_2026-10-12.csv	306952	MATCH	
486	Table 4, /stores/, Kw ratio	20.9	20.9	data:ahrefs/semrush_prefixes_2026-10-12.csv	20.8811	MATCH	
487	Table 4, /stores/, Ahrefs RD	4,100	4,100	data:ahrefs/semrush_prefixes_2026-10-12.csv	4100	MATCH	
488	Table 4, /stores/, Semrush RD	3,527	3,527	data:ahrefs/semrush_prefixes_2026-10-12.csv	3527	MATCH	
489	Table 4, /stores/, RD ratio	1.2	1.2	data:ahrefs/semrush_prefixes_2026-10-12.csv	1.16246	MATCH	
490	Table 4, /stores/, Age (mo) (as printed by instrument_extra.py)	129	129	rerun:instrument_extra.py	129	MATCH	
491	Table 4, /stores/, Ratio, unmatched (as printed by instrument_extra.py)	6.57	6.57	rerun:instrument_extra.py	6.57	MATCH	
492	Table 4, /stores/, US share (as printed by instrument_extra.py)	99.4%	99.4%	rerun:instrument_extra.py	99.4	MATCH	
493	Table 4, /stores/, Ratio, matched (as printed by instrument_extra.py)	6.61	6.61	rerun:instrument_extra.py	6.61	MATCH	
494	Table 4, /stores/, Kw ratio (as printed by instrument_extra.py)	20.9	20.9	rerun:instrument_extra.py	20.9	MATCH	
495	Table 4, /stores/, RD ratio (as printed by instrument_extra.py)	1.2	1.2	rerun:instrument_extra.py	1.2	MATCH	
496	Table 4, /deals/, Age (mo)	132	132	data:ahrefs/semrush_prefixes_2026-10-12.csv	132	MATCH	
497	Table 4, /deals/, Ahrefs visits	214,000	214,000	data:ahrefs/semrush_prefixes_2026-10-12.csv	214000	MATCH	
498	Table 4, /deals/, Semrush visits (US)	219,600	219,600	data:ahrefs/semrush_prefixes_2026-10-12.csv	219600	MATCH	
499	Table 4, /deals/, Ratio, unmatched	1.03	1.03	data:ahrefs/semrush_prefixes_2026-10-12.csv	1.02617	MATCH	
500	Table 4, /deals/, US share	99.3%	99.3%	data:ahrefs/semrush_prefixes_2026-10-12.csv	99.3	MATCH	
501	Table 4, /deals/, Ratio, matched	1.03	1.03	data:ahrefs/semrush_prefixes_2026-10-12.csv	1.0334	MATCH	
502	Table 4, /deals/, Ahrefs kw	5,300	5,300	data:ahrefs/semrush_prefixes_2026-10-12.csv	5300	MATCH	
503	Table 4, /deals/, Semrush kw	32,000	32,000	data:ahrefs/semrush_prefixes_2026-10-12.csv	32000	MATCH	
504	Table 4, /deals/, Kw ratio	6.0	6.0	data:ahrefs/semrush_prefixes_2026-10-12.csv	6.03774	MATCH	
505	Table 4, /deals/, Ahrefs RD	1,600	1,600	data:ahrefs/semrush_prefixes_2026-10-12.csv	1600	MATCH	
506	Table 4, /deals/, Semrush RD	2,042	2,042	data:ahrefs/semrush_prefixes_2026-10-12.csv	2042	MATCH	
507	Table 4, /deals/, RD ratio	0.8	0.8	data:ahrefs/semrush_prefixes_2026-10-12.csv	0.783546	MATCH	
508	Table 4, /deals/, Age (mo) (as printed by instrument_extra.py)	132	132	rerun:instrument_extra.py	132	MATCH	
509	Table 4, /deals/, Ratio, unmatched (as printed by instrument_extra.py)	1.03	1.03	rerun:instrument_extra.py	1.03	MATCH	
510	Table 4, /deals/, US share (as printed by instrument_extra.py)	99.3%	99.3%	rerun:instrument_extra.py	99.3	MATCH	
511	Table 4, /deals/, Ratio, matched (as printed by instrument_extra.py)	1.03	1.03	rerun:instrument_extra.py	1.03	MATCH	
512	Table 4, /deals/, Kw ratio (as printed by instrument_extra.py)	6.0	6.0	rerun:instrument_extra.py	6.0	MATCH	
513	Table 4, /deals/, RD ratio (as printed by instrument_extra.py)	0.8	0.8	rerun:instrument_extra.py	0.8	MATCH	
514	Table 4, /es-us/local/, Age (mo)	133	133	data:ahrefs/semrush_prefixes_2026-10-12.csv	133	MATCH	
515	Table 4, /es-us/local/, Ahrefs visits	8,900	8,900	data:ahrefs/semrush_prefixes_2026-10-12.csv	8900	MATCH	
516	Table 4, /es-us/local/, Semrush visits (US)	2,200	2,200	data:ahrefs/semrush_prefixes_2026-10-12.csv	2200	MATCH	
517	Table 4, /es-us/local/, Ratio, unmatched	0.25	0.25	data:ahrefs/semrush_prefixes_2026-10-12.csv	0.247191	MATCH	
518	Table 4, /es-us/local/, US share	42.6%	42.6%	data:ahrefs/semrush_prefixes_2026-10-12.csv	42.6	MATCH	
519	Table 4, /es-us/local/, Ratio, matched	0.58	0.58	data:ahrefs/semrush_prefixes_2026-10-12.csv	0.580261	MATCH	
520	Table 4, /es-us/local/, Ahrefs kw	1,300	1,300	data:ahrefs/semrush_prefixes_2026-10-12.csv	1300	MATCH	
521	Table 4, /es-us/local/, Semrush kw	4,800	4,800	data:ahrefs/semrush_prefixes_2026-10-12.csv	4800	MATCH	
522	Table 4, /es-us/local/, Kw ratio	3.7	3.7	data:ahrefs/semrush_prefixes_2026-10-12.csv	3.69231	MATCH	
523	Table 4, /es-us/local/, Ahrefs RD	284	284	data:ahrefs/semrush_prefixes_2026-10-12.csv	284	MATCH	
524	Table 4, /es-us/local/, Semrush RD	62	62	data:ahrefs/semrush_prefixes_2026-10-12.csv	62	MATCH	
525	Table 4, /es-us/local/, RD ratio	4.6	4.6	data:ahrefs/semrush_prefixes_2026-10-12.csv	4.58065	MATCH	
526	Table 4, /es-us/local/, Age (mo) (as printed by instrument_extra.py)	133	133	rerun:instrument_extra.py	133	MATCH	
527	Table 4, /es-us/local/, Ratio, unmatched (as printed by instrument_extra.py)	0.25	0.25	rerun:instrument_extra.py	0.25	MATCH	
528	Table 4, /es-us/local/, US share (as printed by instrument_extra.py)	42.6%	42.6%	rerun:instrument_extra.py	42.6	MATCH	
529	Table 4, /es-us/local/, Ratio, matched (as printed by instrument_extra.py)	0.58	0.58	rerun:instrument_extra.py	0.58	MATCH	
530	Table 4, /es-us/local/, Kw ratio (as printed by instrument_extra.py)	3.7	3.7	rerun:instrument_extra.py	3.7	MATCH	
531	Table 4, /es-us/local/, RD ratio (as printed by instrument_extra.py)	4.6	4.6	rerun:instrument_extra.py	4.6	MATCH	
532	Table 4 caption	within four months	and the next two lie within four months of it	data:ahrefs/semrush_prefixes_2026-10-12.csv	1 and 4 months	MATCH	
533	Table 4 caption	29,000	(29,000 and 58,586 keywords; 80 Semrush domains, 11.4x)	data:single_reads_2026-10.csv	29,000	MATCH	
534	Table 4 caption	58,586	(29,000 and 58,586 keywords; 80 Semrush domains, 11.4x)	data:single_reads_2026-10.csv	58,586	MATCH	
535	Table 4 caption	80	(29,000 and 58,586 keywords; 80 Semrush domains, 11.4x)	data:single_reads_2026-10.csv	80	MATCH	
536	Table 4 caption	11.4x	(29,000 and 58,586 keywords; 80 Semrush domains, 11.4x)	arith:913 / 80	11.4125	MATCH	
537	§5.5 Figure 5 caption	12 prefixes	(a) The Semrush over Ahrefs ratio	data:ahrefs/semrush_prefixes_2026-10-12.csv	12	MATCH	
538	§5.5 para 'no detectable relationship'	−0.11	and the unmatched visits ratio is −0.11 over twelve prefixes	rerun:analyze.py	-0.11	MATCH	
539	§5.5 para 'no detectable relationship'	−0.64	with a Fisher 95% interval of −0.64 to +0.49	rerun:analyze.py	-0.64	MATCH	
540	§5.5 para 'no detectable relationship'	+0.49	with a Fisher 95% interval of −0.64 to +0.49	rerun:analyze.py	+0.49	MATCH	
541	§5.5 para 'no detectable relationship'	0.73	and a permutation p of 0.73	rerun:analyze.py	0.73	MATCH	
542	§5.5 para 'no detectable relationship'	−0.28	territory-matched it is −0.28	rerun:analyze.py	-0.28	MATCH	
543	§5.5 para 'no detectable relationship'	+0.15	excluding the area-code section it is +0.15	rerun:analyze.py	+0.15	MATCH	
544	§5.5 para 'no detectable relationship'	38%	Twelve prefixes give about 38% power	rerun:instrument_extra.py	37.8	MATCH	
545	§5.5 para 'no detectable relationship'	37.8%	(37.8% by the Fisher approximation)	rerun:instrument_extra.py	37.8	MATCH	
546	§5.5 para 'no detectable relationship'	7	the seven sections aged between seven and eleven years	rerun:instrument_extra.py	7	MATCH	
547	§5.5 para 'no detectable relationship'	0.25x	sit anywhere from 0.25x to 6.57x unmatched	rerun:instrument_extra.py	0.25	MATCH	
548	§5.5 para 'no detectable relationship'	6.57x	sit anywhere from 0.25x to 6.57x unmatched	rerun:instrument_extra.py	6.57	MATCH	
549	§5.5 para 'no detectable relationship'	0.46x	(0.46x to 6.61x matched)	rerun:instrument_extra.py	0.46	MATCH	
550	§5.5 para 'no detectable relationship'	6.61x	(0.46x to 6.61x matched)	rerun:instrument_extra.py	6.61	MATCH	
551	§5.5 para 'no detectable relationship'	27.1x	from 27.1x to 7.5x over three months	arith:Table 2 values	27.1414	MATCH	
552	§5.5 para 'no detectable relationship'	7.5x	from 27.1x to 7.5x over three months	arith:Table 2 values	7.46965	MATCH	
553	§5.5 para 'no detectable relationship'	1	Only one prefix in the cross-section is under twenty-one months old	rerun:instrument_extra.py	1	MATCH	
554	§5.5 para 'prefix-specific'	0.20x	one fifth of Ahrefs' (/local/bundles/, 0.20x)	rerun:analyze.py	0.20	MATCH	
555	§5.5 para 'prefix-specific'	7.24x	to seven times it (/local/area-codes/, 7.24x)	rerun:analyze.py	7.24	MATCH	
556	§5.5 para 'prefix-specific'	1.55	a spread of 1.55 orders of magnitude	rerun:analyze.py	1.55	MATCH	
557	§5.5 para 'prefix-specific'	1.01	with a median of 1.01	rerun:analyze.py	1.01	MATCH	
558	§5.5 para 'prefix-specific'	6	and six of twelve prefixes below one	rerun:analyze.py	6	MATCH	
559	§5.5 para 'prefix-specific'	0.20x	Matched for territory the spread is wider (0.20x to 8.89x)	rerun:analyze.py	0.20	MATCH	
560	§5.5 para 'prefix-specific'	8.89x	Matched for territory the spread is wider (0.20x to 8.89x)	rerun:analyze.py	8.89	MATCH	
561	§5.5 para 'prefix-specific'	1.06	the median is 1.06	rerun:analyze.py	1.06	MATCH	
562	§5.5 para 'prefix-specific'	4	and four of twelve are below one	rerun:analyze.py	4	MATCH	
563	§5.5 para 'prefix-specific'	2	two of the six sub-one prefixes cross one	rerun:analyze.py	2	MATCH	
564	§5.5 para 'prefix-specific'	69.6%	/product-compare/, 69.6% US	rerun:instrument_extra.py	69.6	MATCH	
565	§5.5 para 'prefix-specific'	0.75x	from 0.75x to 1.07x	rerun:instrument_extra.py	0.75	MATCH	
566	§5.5 para 'prefix-specific'	1.07x	from 0.75x to 1.07x	rerun:instrument_extra.py	1.07	MATCH	
567	§5.5 para 'prefix-specific'	82.6%	/device-compare/, 82.6% US	rerun:instrument_extra.py	82.6	MATCH	
568	§5.5 para 'prefix-specific'	0.99x	from 0.99x to 1.20x	rerun:instrument_extra.py	0.99	MATCH	
569	§5.5 para 'prefix-specific'	1.20x	from 0.99x to 1.20x	rerun:instrument_extra.py	1.20	MATCH	
570	§5.5 para 'prefix-specific'	42.6%	/es-us/local/, at 42.6% US, moves from 0.25x to 0.58x	rerun:instrument_extra.py	42.6	MATCH	
571	§5.5 para 'prefix-specific'	0.25x	from 0.25x to 0.58x	rerun:instrument_extra.py	0.25	MATCH	
572	§5.5 para 'prefix-specific'	0.58x	from 0.25x to 0.58x	rerun:instrument_extra.py	0.58	MATCH	
573	§5.5 para 'prefix-specific'	1.13	has a geometric mean of 1.13	rerun:instrument_extra.py	1.13	MATCH	
574	§5.5 para 'prefix-specific'	0.62	(bootstrap 95% interval 0.62 to 2.12)	rerun:instrument_extra.py	0.62	MATCH	
575	§5.5 para 'prefix-specific'	2.12	(bootstrap 95% interval 0.62 to 2.12)	rerun:instrument_extra.py	2.12	MATCH	
576	§5.5 para 'prefix-specific'	3.1	a geometric standard deviation of 3.1 (1.9 to 4.1)	rerun:instrument_extra.py	3.13	MATCH	
577	§5.5 para 'prefix-specific'	1.9	a geometric standard deviation of 3.1 (1.9 to 4.1)	rerun:instrument_extra.py	1.92	MATCH	
578	§5.5 para 'prefix-specific'	4.1	a geometric standard deviation of 3.1 (1.9 to 4.1)	rerun:instrument_extra.py	4.14	MATCH	
579	§5.5 para 'prefix-specific'	0.12x	a normal range on the log scale of about 0.12x to 10.6x	rerun:instrument_extra.py	0.12	MATCH	
580	§5.5 para 'prefix-specific'	10.6x	a normal range on the log scale of about 0.12x to 10.6x	rerun:instrument_extra.py	10.61	MATCH	
581	§5.5 para 'ordering'	+0.94	visit estimates is +0.94 (bootstrap 95% interval over prefixes +0.70 to +1.00	rerun:instrument_extra.py	+0.94	MATCH	
582	§5.5 para 'ordering'	+0.70	visit estimates is +0.94 (bootstrap 95% interval over prefixes +0.70 to +1.00	rerun:instrument_extra.py	+0.70	MATCH	
583	§5.5 para 'ordering'	+1.00	visit estimates is +0.94 (bootstrap 95% interval over prefixes +0.70 to +1.00	rerun:instrument_extra.py	+1.00	MATCH	
584	§5.5 para 'ordering'	p < 0.001	p < 0.001; Kendall's tau +0.82	rerun:instrument_extra.py	7e-06	MATCH	
585	§5.5 para 'ordering'	+0.82	p < 0.001; Kendall's tau +0.82	rerun:instrument_extra.py	+0.82	MATCH	
586	§5.5 para 'ordering'	+0.57	interval +0.57 to +1.00; 60 of 66 pairs concordant	rerun:instrument_extra.py	+0.57	MATCH	
587	§5.5 para 'ordering'	+1.00	interval +0.57 to +1.00; 60 of 66 pairs concordant	rerun:instrument_extra.py	+1.00	MATCH	
588	§5.5 para 'ordering'	60 of 66	interval +0.57 to +1.00; 60 of 66 pairs concordant	rerun:analyze.py	60 of 66	MATCH	
589	§5.5 para 'ordering'	60 of 66	The vendors agree on which section is larger in 60 of 66 pairs	rerun:analyze.py	60 of 66	MATCH	
590	§5.5 para 'ordering'	51	differ by more than a factor of three, all 51 are ordered alike	rerun:instrument_extra.py	51	MATCH	19 of 19 (3x to 10x) + 32 of 32 (over 10x)
591	§5.5 para 'ordering'	all	differ by more than a factor of three, all 51 are ordered alike	rerun:instrument_extra.py	51 of 51	MATCH	
592	§5.5 para 'ordering'	15	of the 15 pairs within a factor of three, 9 are	rerun:instrument_extra.py	15	MATCH	
593	§5.5 para 'ordering'	9	of the 15 pairs within a factor of three, 9 are	rerun:instrument_extra.py	9	MATCH	
594	§5.5 para 'keyword universes'	2.0x	by between 2.0x and 20.9x	rerun:analyze.py	2.0	MATCH	
595	§5.5 para 'keyword universes'	20.9x	by between 2.0x and 20.9x	rerun:analyze.py	20.9	MATCH	
596	§5.5 para 'keyword universes'	every prefix	Semrush reports more ranking keywords than Ahrefs on every prefix	rerun:analyze.py	all above one	MATCH	
597	§5.5 para 'keyword universes'	+0.17	the visits ratio is +0.17 over all twelve	rerun:analyze.py	+0.17	MATCH	
598	§5.5 para 'keyword universes'	+0.52	and +0.52 with the area-code section excluded	rerun:analyze.py	+0.52	MATCH	
599	§5.5 para 'keyword universes'	16.1x	/local/bundles/ has the second-largest keyword ratio (16.1x)	rerun:instrument_extra.py	16.1	MATCH	
600	§5.5 para 'keyword universes'	second-largest	/local/bundles/ has the second-largest keyword ratio (16.1x)	rerun:instrument_extra.py	second	MATCH	
601	§5.5 para 'keyword universes'	0.20x	and the smallest visits ratio (0.20x)	rerun:analyze.py	0.20	MATCH	
602	§5.5 para 'keyword universes'	0.60	(two-sided p = 0.60 over all twelve	rerun:instrument_extra.py	0.60	MATCH	
603	§5.5 para 'keyword universes'	0.10	and 0.10 without the area-code section	rerun:instrument_extra.py	0.10	MATCH	t approximation; the permutation p printed beside it is 0.11
604	§5.5 para 'studied section'	7.24x	It has the highest visits ratio (7.24x unmatched, 8.89x matched	rerun:analyze.py	7.24	MATCH	
605	§5.5 para 'studied section'	8.89x	It has the highest visits ratio (7.24x unmatched, 8.89x matched	rerun:analyze.py	8.89	MATCH	
606	§5.5 para 'studied section'	6.57x	/stores/ is next at 6.57x	rerun:analyze.py	6.57	MATCH	
607	§5.5 para 'studied section'	11.3x	and the highest referring-domain ratio (11.3x)	rerun:instrument_extra.py	11.3	MATCH	
608	§5.5 para 'studied section'	158.3K	Semrush's AI-visibility panel reported 158.3K mentions and 29.5K cited pages	data:single_reads_2026-10.csv	158.3K	MATCH	
609	§5.5 para 'studied section'	29.5K	Semrush's AI-visibility panel reported 158.3K mentions and 29.5K cited pages	data:single_reads_2026-10.csv	29.5K	MATCH	
610	§5.5 para 'studied section'	158,100	(Section 5.3 quotes the 10 October read of 158,100 and 29,600)	data:single_reads_2026-10.csv	158,100	MATCH	
611	§5.5 para 'studied section'	29,600	(Section 5.3 quotes the 10 October read of 158,100 and 29,600)	data:single_reads_2026-10.csv	29,600	MATCH	
612	§5.6	27.1x	At the August ratio of 27.1x	arith:Table 2 values	27.1414	MATCH	
613	§5.6	5.2	within a factor of 5.2, the square root of 27.1	arith:sqrt of the August ratio	5.20975	MATCH	
614	§5.6	13	the larger of the two errors is at least 13 times the smaller reading	arith:(876,153 - 32,281) / 2 / 32,281	13.0707	MATCH	
615	§5.6	27.1	The ratio falls 27.1 → 10.2 → 7.5 over three months	arith:Table 2 values	27.1414	MATCH	
616	§5.6	10.2	The ratio falls 27.1 → 10.2 → 7.5 over three months	arith:Table 2 values	10.2214	MATCH	
617	§5.6	7.5	The ratio falls 27.1 → 10.2 → 7.5 over three months	arith:Table 2 values	7.46965	MATCH	
618	§5.6	7.47x	7.47x = 2.02x (keyword universe) × 3.70x (estimated visits per ranking keyword)	rerun:instrument_extra.py	7.47	MATCH	
619	§5.6	2.02x	7.47x = 2.02x (keyword universe) × 3.70x (estimated visits per ranking keyword)	rerun:instrument_extra.py	2.02	MATCH	
620	§5.6	3.70x	7.47x = 2.02x (keyword universe) × 3.70x (estimated visits per ranking keyword)	rerun:instrument_extra.py	3.70	MATCH	
621	§5.6	35%	accounts for about 35% of the divergence in log terms	rerun:instrument_extra.py	35	MATCH	
622	§5.6	8.62x	it is 8.62x = 3.19x (keyword universe) × 2.70x (per keyword)	rerun:instrument_extra.py	8.62	MATCH	
623	§5.6	3.19x	it is 8.62x = 3.19x (keyword universe) × 2.70x (per keyword)	rerun:instrument_extra.py	3.19	MATCH	
624	§5.6	2.70x	it is 8.62x = 3.19x (keyword universe) × 2.70x (per keyword)	rerun:instrument_extra.py	2.70	MATCH	
625	§5.6	54%	and the keyword universe accounts for about 54%	rerun:instrument_extra.py	54	MATCH	
626	§5.6	8.62x	Matching worldwide to worldwide gives 8.62x for October	arith:Table 2 values	8.62011	MATCH	
627	§5.6	26.7x	and 26.7x to 29.9x in the first two months	arith:Table 2 values	26.6818	MATCH	
628	§5.6	29.9x	and 26.7x to 29.9x in the first two months	arith:Table 2 values	29.8608	MATCH	
629	§5.6	18.5%	deflating the Ahrefs figure by the 18.5% non-US share	data:single_reads_2026-10.csv	18.5%	MATCH	
630	§5.6	9.17x	gives **9.17x** for October	arith:Table 2 values x 81.5%	9.16521	MATCH	
631	§5.6	7.5x	for October against the 7.5x unmatched	arith:Table 2 values	7.46965	MATCH	
632	§5.6	31.8x	gives 31.8x, 33.3x and 12.5x (Table 2)	arith:Table 2 values x 81.5%	31.7748	MATCH	
633	§5.6	33.3x	gives 31.8x, 33.3x and 12.5x (Table 2)	arith:Table 2 values x 81.5%	33.3024	MATCH	
634	§5.6	12.5x	gives 31.8x, 33.3x and 12.5x (Table 2)	arith:Table 2 values x 81.5%	12.5416	MATCH	
635	§5.6	0.20x	spans 0.20x to 7.24x (0.20x to 8.89x territory-matched)	rerun:analyze.py	0.20	MATCH	
636	§5.6	7.24x	spans 0.20x to 7.24x (0.20x to 8.89x territory-matched)	rerun:analyze.py	7.24	MATCH	
637	§5.6	8.89x	spans 0.20x to 7.24x (0.20x to 8.89x territory-matched)	rerun:analyze.py	8.89	MATCH	
638	§5.6	60 of 66	which of two sections is larger in 60 of 66 pairs	rerun:analyze.py	60 of 66	MATCH	
639	§5.6	9 of 15	within a factor of three (9 of 15 pairs)	rerun:instrument_extra.py	9 of 15	MATCH	
640	§5.6	two pairs, 6x to 7x apart	two pairs six to seven times apart were ordered the other way on the second	rerun:instrument_extra.py	2 pairs: 7.3x, 6.1x	MATCH	
641	§5.6	five below	can differ by a factor of five below to nearly nine above	rerun:analyze.py	1/0.20 = 5.0	MATCH	
642	§5.6	nearly nine above	can differ by a factor of five below to nearly nine above	rerun:analyze.py	8.89	MATCH	
643	§5.6	2.7	also differed, by a factor of 2.7 in one month	rerun:instrument_extra.py	2.66	MATCH	
644	§5.6 limits	five below to nearly nine above	from a factor of five below to nearly nine above, that no relationship	rerun:analyze.py	0.20x to 8.89x	MATCH	
645	§5.6 limits	1	only one of them under twenty-one months old	rerun:instrument_extra.py	1	MATCH	
646	§6 para 1	47,485	It holds 47,485 Google reviews of 379 retail locations	shipped:supplement_r10_output.txt	47485	CANNOT RUN	paper agrees with the saved output
647	§6 para 1	379	It holds 47,485 Google reviews of 379 retail locations	shipped:supplement_r10_output.txt	379	CANNOT RUN	paper agrees with the saved output
648	§6 para 1	37,193	of which 37,193 carry text, at 378 of the locations	shipped:supplement_r10_output.txt	37193	CANNOT RUN	paper agrees with the saved output
649	§6 para 1	378	of which 37,193 carry text, at 378 of the locations	shipped:supplement_r10_output.txt	378	CANNOT RUN	paper agrees with the saved output
650	§6 para 1	1	between 1 and 201 reviews per location (median 145)	shipped:supplement_r10_output.txt	1	CANNOT RUN	paper agrees with the saved output
651	§6 para 1	201	between 1 and 201 reviews per location (median 145)	shipped:supplement_r10_output.txt	201	CANNOT RUN	paper agrees with the saved output
652	§6 para 1	145	between 1 and 201 reviews per location (median 145)	shipped:supplement_r10_output.txt	145	CANNOT RUN	paper agrees with the saved output
653	§6 para 1	26	at 26 locations, they name five different carriers	shipped:supplement_r10_output.txt	26	CANNOT RUN	paper agrees with the saved output
654	§6 para 1	5	at 26 locations, they name five different carriers	shipped:supplement_r10_output.txt	5	CANNOT RUN	paper agrees with the saved output
655	§6 para 1	42,994	a 42,994-node telecom taxonomy	shipped:supplement_r10_output.txt	42994	CANNOT RUN	paper agrees with the saved output
656	§6 para 1	1,898,584	from 1,898,584 keywords	shipped:supplement_r10_output.txt	1898584	CANNOT RUN	paper agrees with the saved output
657	§6 para 1	37,193	Of the 37,193 reviews, 20,663 (55.6%) linked	shipped:analyze_reviews_output.txt	37193	CANNOT RUN	paper agrees with the saved output
658	§6 para 1	20,663	Of the 37,193 reviews, 20,663 (55.6%) linked	shipped:analyze_reviews_output.txt	20663	CANNOT RUN	paper agrees with the saved output
659	§6 para 1	55.6%	Of the 37,193 reviews, 20,663 (55.6%) linked	shipped:analyze_reviews_output.txt	55.6	CANNOT RUN	paper agrees with the saved output
660	§6 para 1	27,817	linked to at least one of 27,817 linkable labels	rerun:m2_from_counts.py	27817	MATCH	
661	§6 para 1	2.25	at 2.25 labels per linked review	shipped:analyze_reviews_output.txt	2.25	CANNOT RUN	paper agrees with the saved output
662	§6 para 1	1,008	and 1,008 labels were mentioned at least once	rerun:m2_from_counts.py	1008	MATCH	
663	§6 para 2	17	At the level of the taxonomy's 17 top-level branches	rerun:m2_from_counts.py	17	MATCH	
664	§6 para 2	+0.75	is then +0.75 (bootstrap 95% interval over branches +0.44 to +0.90; p < 0.001, 17 branches	rerun:m2_from_counts.py	+0.748	MATCH	
665	§6 para 2	+0.44	is then +0.75 (bootstrap 95% interval over branches +0.44 to +0.90; p < 0.001, 17 branches	rerun:m2_from_counts.py	+0.443	MATCH	
666	§6 para 2	+0.90	is then +0.75 (bootstrap 95% interval over branches +0.44 to +0.90; p < 0.001, 17 branches	rerun:m2_from_counts.py	+0.900	MATCH	
667	§6 para 2	p < 0.001	is then +0.75 (bootstrap 95% interval over branches +0.44 to +0.90; p < 0.001, 17 branches	rerun:m2_from_counts.py	0.00056	MATCH	
668	§6 para 2	+0.47	and +0.47 (+0.01 to +0.78; p = 0.06)	rerun:m2_from_counts.py	+0.468	MATCH	
669	§6 para 2	+0.01	and +0.47 (+0.01 to +0.78; p = 0.06)	rerun:m2_from_counts.py	+0.006	MATCH	
670	§6 para 2	+0.78	and +0.47 (+0.01 to +0.78; p = 0.06)	rerun:m2_from_counts.py	+0.783	MATCH	
671	§6 para 2	0.06	and +0.47 (+0.01 to +0.78; p = 0.06)	rerun:m2_from_counts.py	0.058	MATCH	
672	§6 para 2	+0.78	An earlier computation gave +0.78	shipped:analyze_reviews_output.txt	+0.777	CANNOT RUN	paper agrees with the saved output
673	§6 para 2	66.8%	carriers draw 66.8% of review mentions and 14.9% of search volume	rerun:m2_from_counts.py	66.8	MATCH	
674	§6 para 2	14.9%	carriers draw 66.8% of review mentions and 14.9% of search volume	rerun:m2_from_counts.py	14.9	MATCH	
675	§6 para 2	11.0%	devices 11.0% and 32.7%	rerun:m2_from_counts.py	11.0	MATCH	
676	§6 para 2	32.7%	devices 11.0% and 32.7%	rerun:m2_from_counts.py	32.7	MATCH	
677	§6 para 2	4.0%	broadband 4.0% and 18.1%	rerun:m2_from_counts.py	4.0	MATCH	
678	§6 para 2	18.1%	broadband 4.0% and 18.1%	rerun:m2_from_counts.py	18.1	MATCH	
679	§6 para 2	1,008	Across the 1,008 labels that at least one review mentions	rerun:m2_from_counts.py	1008	MATCH	
680	§6 para 2	+0.19	and monthly volume is +0.19 (bootstrap 95% interval over labels +0.12 to +0.25	rerun:m2_from_counts.py (full precision via checks/m2_precise.py)	0.184869	MISMATCH	prints +0.185; the full value 0.184869 is +0.18 to two decimals (double rounding)
681	§6 para 2	+0.12	and monthly volume is +0.19 (bootstrap 95% interval over labels +0.12 to +0.25	rerun:m2_from_counts.py (full precision via checks/m2_precise.py)	0.124023	MATCH	
682	§6 para 2	+0.25	and monthly volume is +0.19 (bootstrap 95% interval over labels +0.12 to +0.25	rerun:m2_from_counts.py (full precision via checks/m2_precise.py)	0.245035	MATCH	prints +0.245; full value 0.245035
683	§6 para 2	+0.13	Kendall's tau +0.13)	shipped:analyze_reviews_output.txt	+0.132	CANNOT RUN	paper agrees with the saved output
684	§6 para 2	26,809	counting the 26,809 linkable labels that no review mentions as zero	rerun:m2_from_counts.py	26809	MATCH	
685	§6 para 2	+0.27	it is +0.27 (+0.26 to +0.29)	rerun:m2_from_counts.py	+0.273	MATCH	
686	§6 para 2	+0.26	it is +0.27 (+0.26 to +0.29)	rerun:m2_from_counts.py (full precision via checks/m2_precise.py)	0.260054	MATCH	
687	§6 para 2	+0.29	it is +0.27 (+0.26 to +0.29)	rerun:m2_from_counts.py (full precision via checks/m2_precise.py)	0.284982	MISMATCH	prints +0.285; the full value 0.284982 is +0.28 to two decimals (double rounding)
688	§6 para 2	+0.28	It is +0.28 among the 213 labels with at least twenty mentions	shipped:analyze_reviews_output.txt	+0.282	CANNOT RUN	paper agrees with the saved output
689	§6 para 2	213	It is +0.28 among the 213 labels with at least twenty mentions	shipped:analyze_reviews_output.txt	213	CANNOT RUN	paper agrees with the saved output
690	§6 para 2	+0.16	and +0.16 among the 106 labels mentioned at least twenty times	shipped:analyze_reviews_output.txt	+0.160	CANNOT RUN	paper agrees with the saved output
691	§6 para 2	106	and +0.16 among the 106 labels mentioned at least twenty times	shipped:analyze_reviews_output.txt	106	CANNOT RUN	paper agrees with the saved output
692	§6 para 2	below 0.001	the p-values below 0.001 the scripts print	rerun:m2_from_counts.py	0, 3.4e-09	MATCH	
693	§6 para 2	section 12	(`supplement_r10.py`, section 12)	shipped:supplement_r10_output.txt	== 12. Bootstraps over reviews	CANNOT RUN	paper agrees with the saved output
694	§6 para 2	367	Of the 1,008 labels, 367 (36.4%) carry under 1,000 monthly searches	shipped:analyze_reviews_output.txt	367	CANNOT RUN	paper agrees with the saved output
695	§6 para 2	36.4%	Of the 1,008 labels, 367 (36.4%) carry under 1,000 monthly searches	shipped:analyze_reviews_output.txt	36.4	CANNOT RUN	paper agrees with the saved output
696	§6 para 2	106	and 106 (10.5%) carry none	shipped:analyze_reviews_output.txt	106	CANNOT RUN	paper agrees with the saved output
697	§6 para 2	10.5%	and 106 (10.5%) carry none	shipped:analyze_reviews_output.txt	10.5	CANNOT RUN	paper agrees with the saved output
698	§6 para 2	+0.16	the two label-level correlations are +0.16 and +0.26	rerun:m2_from_counts.py	+0.162	MATCH	
699	§6 para 2	+0.26	the two label-level correlations are +0.16 and +0.26	rerun:m2_from_counts.py	+0.258	MATCH	
700	§6 para 'How good the links are'	200	judged 200 links drawn uniformly from the 46,517	rerun:r2_link_check.py	200	MATCH	
701	§6 para 'How good the links are'	46,517	judged 200 links drawn uniformly from the 46,517	rerun:r2_link_check.py	46,517	MATCH	r2_link_check.py reads it from r2_link_sample_output.txt (shipped; r2_link_sample.py needs the withheld export)
702	§6 para 'How good the links are'	65%	65% to 67% are correct	rerun:r2_link_check.py	65	MATCH	
703	§6 para 'How good the links are'	67%	65% to 67% are correct	rerun:r2_link_check.py	66.8	MATCH	
704	§6 para 'How good the links are'	58%	(Wilson 95% intervals about 58% to 73%)	rerun:r2_link_check.py	58.2	MATCH	
705	§6 para 'How good the links are'	73%	(Wilson 95% intervals about 58% to 73%)	rerun:r2_link_check.py	73	MATCH	
706	§6 para 'How good the links are'	95.5%	the two agree on 95.5% of the items (Cohen's kappa 0.90)	rerun:r2_link_check.py	95.5	MATCH	
707	§6 para 'How good the links are'	0.90	the two agree on 95.5% of the items (Cohen's kappa 0.90)	rerun:r2_link_check.py	0.90	MATCH	
708	§6 para 'How good the links are'	about half	which are right about half the time	rerun:r2_link_check.py	50.0% and 48.0%	MATCH	
709	§6 para 'How good the links are'	95%	while multi-word labels are 95% to 96% right	rerun:r2_link_check.py	94.5	MATCH	
710	§6 para 'How good the links are'	96%	while multi-word labels are 95% to 96% right	rerun:r2_link_check.py	95.8	MATCH	
711	§6 para 'How good the links are'	+0.91	the branch-level correlation is +0.91 (bootstrap 95% interval +0.74 to +0.98)	rerun:m2_from_counts.py	+0.914	MATCH	
712	§6 para 'How good the links are'	+0.74	the branch-level correlation is +0.91 (bootstrap 95% interval +0.74 to +0.98)	rerun:m2_from_counts.py (full precision via checks/m2_precise.py)	0.735	MATCH	prints +0.735; the full value is 0.735 to machine precision, so +0.74 is the conventional rounding (Python's float formatting gives 0.73)
713	§6 para 'How good the links are'	+0.98	the branch-level correlation is +0.91 (bootstrap 95% interval +0.74 to +0.98)	rerun:m2_from_counts.py	+0.983	MATCH	
714	§6 para 'How good the links are'	+0.65	and +0.65 with modal attribution	rerun:m2_from_counts.py	+0.649	MATCH	
715	§6 para 'How good the links are'	+0.24	the label-level correlation over mentioned labels is +0.24 (+0.16 to +0.33)	rerun:m2_from_counts.py	+0.243	MATCH	
716	§6 para 'How good the links are'	+0.16	the label-level correlation over mentioned labels is +0.24 (+0.16 to +0.33)	rerun:m2_from_counts.py	+0.158	MATCH	
717	§6 para 'How good the links are'	+0.33	the label-level correlation over mentioned labels is +0.24 (+0.16 to +0.33)	rerun:m2_from_counts.py	+0.326	MATCH	
718	§6 para 'How good the links are'	56%	carriers still draw 56% of review mentions against 15% of search volume	rerun:m2_from_counts.py	56.1	MATCH	
719	§6 para 'How good the links are'	15%	carriers still draw 56% of review mentions against 15% of search volume	rerun:m2_from_counts.py	14.9	MATCH	
720	§6 para 'waiting'	6,620	Of 6,620 one- and two-star reviews, 924 (14.0%	shipped:analyze_reviews_output.txt	6620	CANNOT RUN	paper agrees with the saved output
721	§6 para 'waiting'	924	Of 6,620 one- and two-star reviews, 924 (14.0%	shipped:analyze_reviews_output.txt	924	CANNOT RUN	paper agrees with the saved output
722	§6 para 'waiting'	14.0%	Of 6,620 one- and two-star reviews, 924 (14.0%	arith:924 / 6,620	13.9577	MATCH	
723	§6 para 'waiting'	13.1%	Wilson 95% interval 13.1% to 14.8%	arith:Wilson on 924 / 6,620	13.1438	MATCH	
724	§6 para 'waiting'	14.8%	Wilson 95% interval 13.1% to 14.8%	arith:Wilson on 924 / 6,620	14.8134	MATCH	
725	§6 para 'waiting'	1.9%	against 1.9% (1.8% to 2.1%) of five-star reviews	shipped:analyze_reviews_output.txt	1.9	CANNOT RUN	paper agrees with the saved output
726	§6 para 'waiting'	1.8%	against 1.9% (1.8% to 2.1%) of five-star reviews	shipped:supplement_r10_output.txt	1.8	CANNOT RUN	paper agrees with the saved output; Wilson on 564 / 29,225 from the same output agrees
727	§6 para 'waiting'	2.1%	against 1.9% (1.8% to 2.1%) of five-star reviews	shipped:supplement_r10_output.txt	2.1	CANNOT RUN	paper agrees with the saved output
728	§6 para 'waiting'	100	The same annotators judged 100 of the 924 matches	rerun:r2_link_check.py	100	MATCH	
729	§6 para 'waiting'	924	The same annotators judged 100 of the 924 matches	rerun:r2_link_check.py	924	MATCH	read from r2_link_sample_output.txt (shipped)
730	§6 para 'waiting'	83%	83% to 85% are complaints about waiting (Cohen's kappa 0.93)	rerun:r2_link_check.py	83	MATCH	
731	§6 para 'waiting'	85%	83% to 85% are complaints about waiting (Cohen's kappa 0.93)	rerun:r2_link_check.py	84.8	MATCH	
732	§6 para 'waiting'	0.93	83% to 85% are complaints about waiting (Cohen's kappa 0.93)	rerun:r2_link_check.py	0.93	MATCH	
733	§6 para 'waiting'	about 90%	about nine in ten of those concern waiting in the store	rerun:r2_link_check.py	90.5% and 89.2%	MATCH	
734	§6 para 'waiting'	12%	so roughly 12% of one- and two-star reviews complain about a wait	rerun:r2_link_check.py	11.9% and 11.6%	MATCH	
735	§6 para 'waiting'	1.9 million	The whole taxonomy, built from 1.9 million keywords	shipped:supplement_r10_output.txt	1898584	CANNOT RUN	paper agrees with the saved output
736	§6 para 'waiting'	11	"holds 11 labels containing ""wait"""	shipped:supplement_r10_output.txt	11	CANNOT RUN	paper agrees with the saved output
737	§6 para 'waiting'	622	with 622 searches a month between them	shipped:supplement_r10_output.txt	622	CANNOT RUN	paper agrees with the saved output
738	§6 para 'waiting'	1	the one that reviews mention carries 12	shipped:analyze_reviews_output.txt	1	CANNOT RUN	paper agrees with the saved output
739	§6 para 'waiting'	12	the one that reviews mention carries 12	shipped:analyze_reviews_output.txt	12	CANNOT RUN	paper agrees with the saved output
740	§6 para 'waiting'	8	Eight labels name a remedy, appointments, queues or callbacks	shipped:supplement_r10_output.txt	8	CANNOT RUN	paper agrees with the saved output
741	§6 para 'waiting'	13,170	with 13,170 searches a month between them	shipped:supplement_r10_output.txt	13170	CANNOT RUN	paper agrees with the saved output
742	§6 para 'waiting'	most	most of it for appointment reminders	shipped:supplement_r10_output.txt	9387 of 13170	CANNOT RUN	paper agrees with the saved output
743	§6 para 'waiting'	0	the label for scheduling a store appointment carries none	shipped:supplement_r10_output.txt	0	CANNOT RUN	paper agrees with the saved output
744	§6 para 'waiting'	0	and no label concerns check-in	shipped:supplement_r10_output.txt	0	CANNOT RUN	paper agrees with the saved output
745	§6 Figure 6 caption	37,193	37,193 Google reviews of 378 retail locations	shipped:analyze_reviews_output.txt	37193	CANNOT RUN	paper agrees with the saved output
746	§6 Figure 6 caption	378	37,193 Google reviews of 378 retail locations	shipped:analyze_reviews_output.txt	378	CANNOT RUN	paper agrees with the saved output
747	§6 Figure 6 caption	42,994	linked to a 42,994-node taxonomy carrying	shipped:supplement_r10_output.txt	42994	CANNOT RUN	paper agrees with the saved output
748	§6 Figure 6 caption	1,008	Each marker is one of the 1,008 taxonomy labels	rerun:m2_from_counts.py	1008	MATCH	
749	§6 Figure 6 caption	17	for the nine largest of the 17 top-level branches	rerun:m2_from_counts.py	17	MATCH	
750	§6 last para	about two in three	exact-match links of which about two in three are correct	rerun:r2_link_check.py	65.0% to 66.8%	MATCH	
751	§7.1	22:21 to 22:26	made on 12 October between 22:21 and 22:26	shipped:pilot_section_output.txt	22:21 to 22:26	CANNOT RUN	paper agrees with the saved output
752	§7.1	1 on all four	youtube.com was the most-cited non-brand domain on all four Google views	shipped:pilot_section_output.txt	ranks 1, 1, 1, 1	CANNOT RUN	paper agrees with the saved output
753	§7.1	28	ranked 28th on ChatGPT, 4th on Perplexity, 5th on Gemini and 9th on Copilot	shipped:pilot_section_output.txt	28	CANNOT RUN	paper agrees with the saved output
754	§7.1	4	ranked 28th on ChatGPT, 4th on Perplexity, 5th on Gemini and 9th on Copilot	shipped:pilot_section_output.txt	4	CANNOT RUN	paper agrees with the saved output
755	§7.1	5	ranked 28th on ChatGPT, 4th on Perplexity, 5th on Gemini and 9th on Copilot	shipped:pilot_section_output.txt	5	CANNOT RUN	paper agrees with the saved output
756	§7.1	9	ranked 28th on ChatGPT, 4th on Perplexity, 5th on Gemini and 9th on Copilot	shipped:pilot_section_output.txt	9	CANNOT RUN	paper agrees with the saved output
757	§7.1	top three except Copilot	reddit.com was in the top three on every surface except Copilot (240th)	shipped:pilot_section_output.txt	3, 2, 2, 2, 3, 3, 1, 240	CANNOT RUN	paper agrees with the saved output
758	§7.1	240	reddit.com was in the top three on every surface except Copilot (240th)	shipped:pilot_section_output.txt	240	CANNOT RUN	paper agrees with the saved output
759	§7.2	8	set aside eight exports that repeated a view or mixed two platforms	data:design file (amendment A2)	Eight exports	MATCH	
760	§7.2	14 of 88	the prompt-level sample was stopped after 14 of 88 exports	data:design file (amendment A3)	after 14 of 88 exports	MATCH	
761	§7.2	109	(holdings as of 9 October 2026): 109 companies	data:cross_sector_companies.csv	109	MATCH	
762	§7.2	9 companies in Communication Services	because Communication Services counts one issuer, Alphabet, through two share classes	rerun:make_brand_radar_urls.py	9	MATCH	
763	§7.2	760	which reduce to 760 to 975 registrable domains	rerun:section7_from_aggregates.py	760	MATCH	
764	§7.2	975	which reduce to 760 to 975 registrable domains	rerun:section7_from_aggregates.py	975	MATCH	
765	§7.2	88	the 88 exports are analyzed	rerun:section7_from_aggregates.py	88	MATCH	
766	§7.2	20,389,967	Summed over sectors it holds 20,389,967 answer records	rerun:section7_from_aggregates.py	20,389,967	MATCH	
767	§7.2	18,763	from 18,763 (Utilities) to 7,766,466 (Consumer Discretionary)	rerun:section7_from_aggregates.py	18,763	MATCH	
768	§7.2	7,766,466	from 18,763 (Utilities) to 7,766,466 (Consumer Discretionary)	rerun:section7_from_aggregates.py	7,766,466	MATCH	
769	§7.2 Figure 7 caption	9	(nine companies in Communication Services)	rerun:make_brand_radar_urls.py	9	MATCH	
770	§7.3 Descriptive	11 of 11	In every one of the eleven sectors, the lowest of the four Google views	rerun:section7_from_aggregates.py	11/11	MATCH	
771	§7.3 Descriptive	21.3%	the median share was 21.3% on the Google views (range 8.1% to 35.8%	rerun:section7_from_aggregates.py	21.3	MATCH	
772	§7.3 Descriptive	8.1%	the median share was 21.3% on the Google views (range 8.1% to 35.8%	rerun:section7_from_aggregates.py	8.1	MATCH	
773	§7.3 Descriptive	35.8%	the median share was 21.3% on the Google views (range 8.1% to 35.8%	rerun:section7_from_aggregates.py	35.8	MATCH	
774	§7.3 Descriptive	17.2%	95% bootstrap interval over sectors 17.2% to 26.7%)	rerun:section7_from_aggregates.py	17.2	MATCH	
775	§7.3 Descriptive	26.7%	95% bootstrap interval over sectors 17.2% to 26.7%)	rerun:section7_from_aggregates.py	26.7	MATCH	
776	§7.3 Descriptive	2.1%	against 2.1% on the other four (range 0.3% to 16.7%; interval 1.7% to 2.7%)	rerun:section7_from_aggregates.py	2.1	MATCH	
777	§7.3 Descriptive	0.3%	against 2.1% on the other four (range 0.3% to 16.7%; interval 1.7% to 2.7%)	rerun:section7_from_aggregates.py	0.3	MATCH	
778	§7.3 Descriptive	16.7%	against 2.1% on the other four (range 0.3% to 16.7%; interval 1.7% to 2.7%)	rerun:section7_from_aggregates.py	16.7	MATCH	
779	§7.3 Descriptive	1.7%	against 2.1% on the other four (range 0.3% to 16.7%; interval 1.7% to 2.7%)	rerun:section7_from_aggregates.py	1.7	MATCH	
780	§7.3 Descriptive	2.7%	against 2.1% on the other four (range 0.3% to 16.7%; interval 1.7% to 2.7%)	rerun:section7_from_aggregates.py	2.7	MATCH	
781	§7.3 Descriptive	0.6%	by surface 0.6% on Copilot, 0.9% on ChatGPT, 4.6% on Perplexity and 9.2% on Gemini	rerun:section7_from_aggregates.py	0.6	MATCH	
782	§7.3 Descriptive	0.9%	by surface 0.6% on Copilot, 0.9% on ChatGPT, 4.6% on Perplexity and 9.2% on Gemini	rerun:section7_from_aggregates.py	0.9	MATCH	
783	§7.3 Descriptive	4.6%	by surface 0.6% on Copilot, 0.9% on ChatGPT, 4.6% on Perplexity and 9.2% on Gemini	rerun:section7_from_aggregates.py	4.6	MATCH	
784	§7.3 Descriptive	9.2%	by surface 0.6% on Copilot, 0.9% on ChatGPT, 4.6% on Perplexity and 9.2% on Gemini	rerun:section7_from_aggregates.py	9.2	MATCH	
785	§7.3 Descriptive	24.6%	the Google median is 24.6%	rerun:section7_from_aggregates.py	24.6	MATCH	
786	§7.3 Descriptive	38	in 38 of the 44 sector-by-Google-view cells and in none of the 44 others	rerun:section7_from_aggregates.py	38	MATCH	
787	§7.3 Descriptive	0	in 38 of the 44 sector-by-Google-view cells and in none of the 44 others	rerun:section7_from_aggregates.py	0	MATCH	
788	§7.3 Descriptive	1	its median rank was 1 on AI Overviews, 2 on AI Mode, 7 on Perplexity and Gemini, 151 on ChatGPT and 161 on Copilot	rerun:section7_from_aggregates.py	1	MATCH	surface aio_searchqueries
789	§7.3 Descriptive	1	its median rank was 1 on AI Overviews, 2 on AI Mode, 7 on Perplexity and Gemini, 151 on ChatGPT and 161 on Copilot	rerun:section7_from_aggregates.py	1	MATCH	surface aio_prompts
790	§7.3 Descriptive	2	its median rank was 1 on AI Overviews, 2 on AI Mode, 7 on Perplexity and Gemini, 151 on ChatGPT and 161 on Copilot	rerun:section7_from_aggregates.py	2	MATCH	surface aimode_searchqueries
791	§7.3 Descriptive	2	its median rank was 1 on AI Overviews, 2 on AI Mode, 7 on Perplexity and Gemini, 151 on ChatGPT and 161 on Copilot	rerun:section7_from_aggregates.py	2	MATCH	surface aimode_prompts
792	§7.3 Descriptive	7	its median rank was 1 on AI Overviews, 2 on AI Mode, 7 on Perplexity and Gemini, 151 on ChatGPT and 161 on Copilot	rerun:section7_from_aggregates.py	7	MATCH	surface perplexity
793	§7.3 Descriptive	7	its median rank was 1 on AI Overviews, 2 on AI Mode, 7 on Perplexity and Gemini, 151 on ChatGPT and 161 on Copilot	rerun:section7_from_aggregates.py	7	MATCH	surface gemini
794	§7.3 Descriptive	151	its median rank was 1 on AI Overviews, 2 on AI Mode, 7 on Perplexity and Gemini, 151 on ChatGPT and 161 on Copilot	rerun:section7_from_aggregates.py	151	MATCH	surface chatgpt
795	§7.3 Descriptive	161	its median rank was 1 on AI Overviews, 2 on AI Mode, 7 on Perplexity and Gemini, 151 on ChatGPT and 161 on Copilot	rerun:section7_from_aggregates.py	161	MATCH	surface copilot
796	§7.3 Descriptive	12.7%	without it, the medians are 12.7% and 1.6%	rerun:section7_from_aggregates.py	12.7	MATCH	
797	§7.3 Descriptive	1.6%	without it, the medians are 12.7% and 1.6%	rerun:section7_from_aggregates.py	1.6	MATCH	
798	§7.3 Descriptive	7	the lowest Google view exceeds the highest other surface in 7 of 11 sectors	rerun:section7_from_aggregates.py	7	MATCH	
799	§7.3 Source types	2.7%	the median reference share was 2.7% on the other four surfaces against 3.2% on the Google views	rerun:section7_from_aggregates.py	2.7	MATCH	
800	§7.3 Source types	3.2%	the median reference share was 2.7% on the other four surfaces against 3.2% on the Google views	rerun:section7_from_aggregates.py	3.2	MATCH	
801	§7.3 Source types	1.1%	and forum sites 1.1% against 5.7%	rerun:section7_from_aggregates.py	1.1	MATCH	
802	§7.3 Source types	5.7%	and forum sites 1.1% against 5.7%	rerun:section7_from_aggregates.py	5.7	MATCH	
803	§7.3 Source types	14.1%	the sector's own company domains (median 14.1%)	rerun:section7_from_aggregates.py	14.1	MATCH	
804	§7.3 Source types	61%	held a median 61% of incidences on the Google views and 72% on the other four (90% on Copilot)	rerun:section7_from_aggregates.py	61.1	MATCH	
805	§7.3 Source types	72%	held a median 61% of incidences on the Google views and 72% on the other four (90% on Copilot)	rerun:section7_from_aggregates.py	71.7	MATCH	
806	§7.3 Source types	90%	held a median 61% of incidences on the Google views and 72% on the other four (90% on Copilot)	rerun:section7_from_aggregates.py	89.9	MATCH	
807	§7.3 Source types	17	the share going to seventeen named video and community platforms	data:cross_sector.py TYPES (released script)	17	MATCH	18 domains; x.com and twitter.com are one platform (X)
808	§7.3 Source types	77%	Across the 88 cells, answer surface explains 77% of the variance	rerun:section7_from_aggregates.py	77	MATCH	
809	§7.3 Source types	70%	(bootstrap 95% interval over sectors 70% to 91%)	rerun:section7_from_aggregates.py	70	MATCH	
810	§7.3 Source types	91%	(bootstrap 95% interval over sectors 70% to 91%)	rerun:section7_from_aggregates.py	91	MATCH	
811	§7.3 Source types	14%	and sector 14% (5% to 20%)	rerun:section7_from_aggregates.py	14	MATCH	
812	§7.3 Source types	5%	and sector 14% (5% to 20%)	rerun:section7_from_aggregates.py	5	MATCH	
813	§7.3 Source types	20%	and sector 14% (5% to 20%)	rerun:section7_from_aggregates.py	20	MATCH	
814	§7.3 Source types	12%	for news (12% against 73%)	rerun:section7_from_aggregates.py	12	MATCH	
815	§7.3 Source types	73%	for news (12% against 73%)	rerun:section7_from_aggregates.py	73	MATCH	
816	§7.3 Source types	26%	government (26% against 49%)	rerun:section7_from_aggregates.py	26	MATCH	
817	§7.3 Source types	49%	government (26% against 49%)	rerun:section7_from_aggregates.py	49	MATCH	
818	§7.3 Source types	40%	the companies' own domains (40% against 45%)	rerun:section7_from_aggregates.py	40	MATCH	
819	§7.3 Source types	45%	the companies' own domains (40% against 45%)	rerun:section7_from_aggregates.py	45	MATCH	
820	§7.3 By sector	Information Technology: google	a search engine (Information Technology)	rerun:make_tables_sector_surface.py	Information Technology: google	MATCH	ChatGPT column of Table C3 as printed
821	§7.3 By sector	Health Care: fda.gov	the Food and Drug Administration (Health Care)	rerun:make_tables_sector_surface.py	Health Care: fda.gov	MATCH	ChatGPT column of Table C3 as printed
822	§7.3 By sector	Financials: nerdwallet	a personal-finance publisher (Financials)	rerun:make_tables_sector_surface.py	Financials: nerdwallet	MATCH	ChatGPT column of Table C3 as printed
823	§7.3 By sector	Consumer Discretionary: justwatch	a streaming guide (Consumer Discretionary)	rerun:make_tables_sector_surface.py	Consumer Discretionary: justwatch	MATCH	ChatGPT column of Table C3 as printed
824	§7.3 By sector	Communication Services: go†	a Disney property (Communication Services)	rerun:make_tables_sector_surface.py	Communication Services: go†	MATCH	ChatGPT column of Table C3 as printed
825	§7.3 By sector	Industrials: nvidia	a graphics-card maker (Industrials	rerun:make_tables_sector_surface.py	Industrials: nvidia	MATCH	ChatGPT column of Table C3 as printed
826	§7.3 By sector	Consumer Staples: reddit	reddit.com (Consumer Staples)	rerun:make_tables_sector_surface.py	Consumer Staples: reddit	MATCH	ChatGPT column of Table C3 as printed
827	§7.3 By sector	Energy: sec.gov	the Securities and Exchange Commission (Energy, Utilities and Real Estate)	rerun:make_tables_sector_surface.py	Energy: sec.gov	MATCH	ChatGPT column of Table C3 as printed
828	§7.3 By sector	Utilities: sec.gov	the Securities and Exchange Commission (Energy, Utilities and Real Estate)	rerun:make_tables_sector_surface.py	Utilities: sec.gov	MATCH	ChatGPT column of Table C3 as printed
829	§7.3 By sector	Real Estate: sec.gov	the Securities and Exchange Commission (Energy, Utilities and Real Estate)	rerun:make_tables_sector_surface.py	Real Estate: sec.gov	MATCH	ChatGPT column of Table C3 as printed
830	§7.3 By sector	Materials: benjaminmoore	and a paint maker (Materials)	rerun:make_tables_sector_surface.py	Materials: benjaminmoore	MATCH	ChatGPT column of Table C3 as printed
831	§7.3 By sector	0.36	(mean pairwise Jaccard 0.36 to 0.40 across the 55 sector pairs)	rerun:section7_from_aggregates.py	0.36	MATCH	
832	§7.3 By sector	0.40	(mean pairwise Jaccard 0.36 to 0.40 across the 55 sector pairs)	rerun:section7_from_aggregates.py	0.4	MATCH	
833	§7.3 By sector	55	(mean pairwise Jaccard 0.36 to 0.40 across the 55 sector pairs)	rerun:section7_from_aggregates.py	55 sector pairs	MATCH	
834	§7.3 By sector	0.08	than on the other four (0.08 to 0.23)	rerun:section7_from_aggregates.py	0.08	MATCH	
835	§7.3 By sector	0.23	than on the other four (0.08 to 0.23)	rerun:section7_from_aggregates.py	0.23	MATCH	
836	§7.3 By sector	22.5%	its direction reversed on search queries (22.5% against 24.2%)	shipped:cross_sector_sensitivity2_output.txt	22.5	CANNOT RUN	paper agrees with the saved output
837	§7.3 By sector	24.2%	its direction reversed on search queries (22.5% against 24.2%)	shipped:cross_sector_sensitivity2_output.txt	24.2	CANNOT RUN	paper agrees with the saved output
838	§7.3 By sector	0.23	in no check did it approach significance (p = 0.23 to 0.63)	shipped:cross_sector_sensitivity2_output.txt	0.23	CANNOT RUN	paper agrees with the saved output
839	§7.3 By sector	0.63	in no check did it approach significance (p = 0.23 to 0.63)	shipped:cross_sector_sensitivity2_output.txt	0.63	CANNOT RUN	paper agrees with the saved output
840	§7.3 By sector	Sherwin-Williams 94%	Sherwin-Williams holds 94% of Materials	shipped:cross_sector_sensitivity_output.txt	Sherwin-Williams 93.9%	CANNOT RUN	paper agrees with the saved output
841	§7.3 By sector	Amazon 75%	Amazon 75% of Consumer Discretionary	shipped:cross_sector_sensitivity_output.txt	Amazon 75.4%	CANNOT RUN	paper agrees with the saved output
842	§7.3 By sector	Walmart 65%	Walmart 65% of Consumer Staples	shipped:cross_sector_sensitivity_output.txt	Walmart 65.4%	CANNOT RUN	paper agrees with the saved output
843	§7.3 By sector	Apple 62%	Apple 62% of Information Technology	shipped:cross_sector_sensitivity_output.txt	Apple 62.2%	CANNOT RUN	paper agrees with the saved output
844	§7.3 By sector	Uber 55%	Uber 55% of Industrials	shipped:cross_sector_sensitivity_output.txt	Uber 54.8%	CANNOT RUN	paper agrees with the saved output
845	§7.3 By sector	go.com	such as go.com, chase.com and mobil.com among ChatGPT's top three	rerun:make_tables_sector_surface.py	go†, justwatch, wikipedia.org	MATCH	
846	§7.3 By sector	chase.com	such as go.com, chase.com and mobil.com among ChatGPT's top three	rerun:make_tables_sector_surface.py	nerdwallet, chase†, capitalone	MATCH	
847	§7.3 By sector	mobil.com	such as go.com, chase.com and mobil.com among ChatGPT's top three	rerun:make_tables_sector_surface.py	sec.gov, chevronlubricants†, mobil†	MATCH	
848	§7.4	9	it held on AI Overviews (9 of 11 sectors on search queries, 8 of 11 on prompts)	rerun:section7_from_aggregates.py	9	MATCH	
849	§7.4	8	it held on AI Overviews (9 of 11 sectors on search queries, 8 of 11 on prompts)	rerun:section7_from_aggregates.py	8	MATCH	
850	§7.4	2	and not on AI Mode (2 of 11 on each)	rerun:section7_from_aggregates.py	2	MATCH	
851	§7.4	2	and not on AI Mode (2 of 11 on each)	rerun:section7_from_aggregates.py	2	MATCH	
852	§7.4	fails	P1, that youtube.com is the most-cited non-company domain on AI Overviews and AI Mode in a majority of sectors, failed as written	rerun:section7_from_aggregates.py	fails	MATCH	
853	§7.4	93%	(median 93% and 98% of its incidences on the two views)	shipped:cross_sector_sensitivity2_output.txt	93	CANNOT RUN	paper agrees with the saved output
854	§7.4	98%	(median 93% and 98% of its incidences on the two views)	shipped:cross_sector_sensitivity2_output.txt	98	CANNOT RUN	paper agrees with the saved output
855	§7.4	9	it would hold (9 of 11) if google.com	shipped:cross_sector_sensitivity_output.txt	9	CANNOT RUN	paper agrees with the saved output
856	§7.4	fails under every reduction	It fails under every domain reduction tried	shipped:cross_sector_sensitivity_output.txt	4, 4, 5	CANNOT RUN	paper agrees with the saved output
857	§7.4	11	held on all three (11, 6 and 11 of 11)	rerun:section7_from_aggregates.py	11	MATCH	
858	§7.4	6	held on all three (11, 6 and 11 of 11)	rerun:section7_from_aggregates.py	6	MATCH	
859	§7.4	11	held on all three (11, 6 and 11 of 11)	rerun:section7_from_aggregates.py	11	MATCH	
860	§7.4	3	failed: it held in 3 of 11	rerun:section7_from_aggregates.py	3	MATCH	
861	§7.4	8 of 8	ChatGPT was a failing surface in all eight sectors where it did not hold	rerun:section7_from_aggregates.py	8 of the 8	MATCH	
862	§7.4	Financials in neither group	(Financials is in neither group)	data:cross_sector.py CONSUMER/NONCONSUMER	xlf absent	MATCH	
863	§7.4	26.9%	held in direction (26.9% against 24.2% on search queries	rerun:section7_from_aggregates.py	26.9	MATCH	
864	§7.4	24.2%	held in direction (26.9% against 24.2% on search queries	rerun:section7_from_aggregates.py	24.2	MATCH	
865	§7.4	29.6%	29.6% against 24.4% on prompts)	rerun:section7_from_aggregates.py	29.6	MATCH	
866	§7.4	24.4%	29.6% against 24.4% on prompts)	rerun:section7_from_aggregates.py	24.4	MATCH	
867	§7.4	0.27	(exact one-sided permutation p = 0.27 and 0.21)	rerun:section7_from_aggregates.py	0.274	MATCH	
868	§7.4	0.21	(exact one-sided permutation p = 0.27 and 0.21)	rerun:section7_from_aggregates.py	0.210	MATCH	
869	§7.4	1, 1, 2	Of the four, one held, one held in direction only and two failed	rerun:section7_from_aggregates.py	1 held, 1 held in direction only, 2 failed	MATCH	
870	§7.5	21.5%	(Google median 21.5%, other four 3.3%; lowest Google view above the highest other surface in 11 of 11 sectors)	shipped:cross_sector_sensitivity_output.txt	21.5	CANNOT RUN	paper agrees with the saved output
871	§7.5	3.3%	(Google median 21.5%, other four 3.3%; lowest Google view above the highest other surface in 11 of 11 sectors)	shipped:cross_sector_sensitivity_output.txt	3.3	CANNOT RUN	paper agrees with the saved output
872	§7.5	11	(Google median 21.5%, other four 3.3%; lowest Google view above the highest other surface in 11 of 11 sectors)	shipped:cross_sector_sensitivity_output.txt	11	CANNOT RUN	paper agrees with the saved output
873	§7.5	22.0%	(22.0%, 2.4%, 11 of 11)	shipped:cross_sector_sensitivity_output.txt	22.0	CANNOT RUN	paper agrees with the saved output
874	§7.5	2.4%	(22.0%, 2.4%, 11 of 11)	shipped:cross_sector_sensitivity_output.txt	2.4	CANNOT RUN	paper agrees with the saved output
875	§7.5	11	(22.0%, 2.4%, 11 of 11)	shipped:cross_sector_sensitivity_output.txt	11	CANNOT RUN	paper agrees with the saved output
876	§7.5	19.8%	(19.8%, 2.1%, 10 of 11)	shipped:cross_sector_sensitivity_output.txt	19.8	CANNOT RUN	paper agrees with the saved output
877	§7.5	2.1%	(19.8%, 2.1%, 10 of 11)	shipped:cross_sector_sensitivity_output.txt	2.1	CANNOT RUN	paper agrees with the saved output
878	§7.5	10	(19.8%, 2.1%, 10 of 11)	shipped:cross_sector_sensitivity_output.txt	10	CANNOT RUN	paper agrees with the saved output
879	§7.5	64	and with 64 properties of the sector's companies	data:cross_sector_company_properties.csv	64	MATCH	
880	§7.5	20.2%	the Google views fall from 20.2% to 32.4% to 5.9% to 12.7%	shipped:cross_sector_sensitivity_output.txt	20.2	CANNOT RUN	paper agrees with the saved output
881	§7.5	32.4%	the Google views fall from 20.2% to 32.4% to 5.9% to 12.7%	shipped:cross_sector_sensitivity_output.txt	32.4	CANNOT RUN	paper agrees with the saved output
882	§7.5	5.9%	the Google views fall from 20.2% to 32.4% to 5.9% to 12.7%	shipped:cross_sector_sensitivity_output.txt	5.9	CANNOT RUN	paper agrees with the saved output
883	§7.5	12.7%	the Google views fall from 20.2% to 32.4% to 5.9% to 12.7%	shipped:cross_sector_sensitivity_output.txt	12.7	CANNOT RUN	paper agrees with the saved output
884	§7.5	9.2%	and Gemini's 9.2% exceeds AI Mode on search queries	shipped:cross_sector_sensitivity_output.txt	9.2	CANNOT RUN	paper agrees with the saved output
885	§7.5	exceeds	and Gemini's 9.2% exceeds AI Mode on search queries	shipped:cross_sector_sensitivity_output.txt	Gemini 9.2% > AI Mode search queries 5.9%	CANNOT RUN	paper agrees with the saved output
886	§7.5	30.6%	gives Google medians of 30.6%, 26.3% and 23.3% against 3.0%, 2.6% and 2.3%	shipped:cross_sector_sensitivity_output.txt	30.6	CANNOT RUN	paper agrees with the saved output
887	§7.5	3.0%	gives Google medians of 30.6%, 26.3% and 23.3% against 3.0%, 2.6% and 2.3%	shipped:cross_sector_sensitivity_output.txt	3.0	CANNOT RUN	paper agrees with the saved output
888	§7.5	26.3%	gives Google medians of 30.6%, 26.3% and 23.3% against 3.0%, 2.6% and 2.3%	shipped:cross_sector_sensitivity_output.txt	26.3	CANNOT RUN	paper agrees with the saved output
889	§7.5	2.6%	gives Google medians of 30.6%, 26.3% and 23.3% against 3.0%, 2.6% and 2.3%	shipped:cross_sector_sensitivity_output.txt	2.6	CANNOT RUN	paper agrees with the saved output
890	§7.5	23.3%	gives Google medians of 30.6%, 26.3% and 23.3% against 3.0%, 2.6% and 2.3%	shipped:cross_sector_sensitivity_output.txt	23.3	CANNOT RUN	paper agrees with the saved output
891	§7.5	2.3%	gives Google medians of 30.6%, 26.3% and 23.3% against 3.0%, 2.6% and 2.3%	shipped:cross_sector_sensitivity_output.txt	2.3	CANNOT RUN	paper agrees with the saved output
892	§7.5	near ten	while the ratio between the two groups stays near ten	arith:quoted medians	10.2, 10.1, 10.1, 10.1	MATCH	
893	§7.5	7.6%	Ranks 501 to 1,000 carry a median 7.6% to 13.8%	rerun:section7_from_aggregates.py	7.6	MATCH	
894	§7.5	13.8%	Ranks 501 to 1,000 carry a median 7.6% to 13.8%	rerun:section7_from_aggregates.py	13.8	MATCH	
895	§7.6	31.3%	(video and community share 31.3% to 30.1% on AI Overviews search queries	rerun:section7_from_aggregates.py	31.3	MATCH	
896	§7.6	30.1%	(video and community share 31.3% to 30.1% on AI Overviews search queries	rerun:section7_from_aggregates.py	30.1	MATCH	
897	§7.6	1 -> 1 (both views)	YouTube's rank stayed 1 on AI Overviews	rerun:section7_from_aggregates.py	1->1, 1->1	MATCH	
898	§7.6	2 -> 1	and moved from 2 to 1 on AI Mode prompts	rerun:section7_from_aggregates.py	2 -> 1	MATCH	
899	§7.6	6.2%	moved Perplexity from 6.2% to 5.5% and Gemini from 15.0% to 13.4%	rerun:section7_from_aggregates.py	6.2	MATCH	
900	§7.6	5.5%	moved Perplexity from 6.2% to 5.5% and Gemini from 15.0% to 13.4%	rerun:section7_from_aggregates.py	5.5	MATCH	
901	§7.6	15.0%	moved Perplexity from 6.2% to 5.5% and Gemini from 15.0% to 13.4%	rerun:section7_from_aggregates.py	15.0	MATCH	
902	§7.6	13.4%	moved Perplexity from 6.2% to 5.5% and Gemini from 15.0% to 13.4%	rerun:section7_from_aggregates.py	13.4	MATCH	
903	§7.6	amazon.com -> a flight-route site	changed Copilot's top non-company domain from amazon.com to a flight-route site	rerun:section7_from_aggregates.py	amazon.com -> flightconnections.com	MATCH	
904	§7.6	0.8%	without Industrials the ChatGPT median is 0.8%	shipped:cross_sector_sensitivity_output.txt	0.8	CANNOT RUN	paper agrees with the saved output
905	§7.6	10	P2 holds on ChatGPT and Copilot in 10 of 10 sectors	shipped:cross_sector_sensitivity2_output.txt	10	CANNOT RUN	paper agrees with the saved output
906	§7.6	10	P2 holds on ChatGPT and Copilot in 10 of 10 sectors	shipped:cross_sector_sensitivity2_output.txt	10	CANNOT RUN	paper agrees with the saved output
907	§7.6	6	and on Perplexity in 6 of 10	shipped:cross_sector_sensitivity2_output.txt	6	CANNOT RUN	paper agrees with the saved output
908	§7.6	3	and P3 holds in 3 of 10	shipped:cross_sector_sensitivity2_output.txt	3	CANNOT RUN	paper agrees with the saved output
909	§7.6	2.2%	hold up to 2.2% of a Financials surface's incidences	shipped:cross_sector_sensitivity_output.txt	2.2	CANNOT RUN	paper agrees with the saved output
910	§7.6	25	by reading each sector's 25 most-cited non-company domains	data:design file (amendment A3)	25 most-cited	MATCH	
911	§7.6	860	cells range from 860 to 18,381,848 incidences	rerun:section7_from_aggregates.py	860	MATCH	
912	§7.6	18,381,848	cells range from 860 to 18,381,848 incidences	rerun:section7_from_aggregates.py	18,381,848	MATCH	
913	§7.6 What Measurement 3 establishes	about ten times	about ten times the pooled median share of the other four surfaces	rerun:section7_from_aggregates.py	10.1	MATCH	
914	§7.6 What Measurement 3 establishes	more than twice	and more than twice Gemini's	rerun:section7_from_aggregates.py	2.32	MATCH	
915	§8	derived row	The 21–100 row is derived as the total less the three reported bands	arith:Table 5	1.0; 255.0; 314.0; 242.0; 250.0; 70.0	MATCH	
916	§8	peak at day 60	The estimated-visits peak at day 60 coincides with that day	data:instrument_series_table5 CSV	60	MATCH	
917	§8 primary checkpoint	15,830	the section held 15,830 ranking positions	data:instrument_series_table5 CSV	15,830	MATCH	
918	§8 primary checkpoint	1,874	1,874 of them in positions 1 to 3	data:instrument_series_table5 CSV	1,874	MATCH	
919	§8 primary checkpoint	51,800	with an estimated 51,800 monthly visits	data:instrument_series_table5 CSV	51,800	MATCH	
920	§8 primary checkpoint	19	and nineteen referring domains	data:instrument_series_table5 CSV	19	MATCH	
921	§8 primary checkpoint	43,980	By day 77 it held 43,980 positions across 441 URLs	data:instrument_series_table5 CSV	43,980	MATCH	
922	§8 primary checkpoint	441	By day 77 it held 43,980 positions across 441 URLs	data:instrument_series_table5 CSV	441	MATCH	
923	§8 primary checkpoint	17,206	and appeared in 17,206 stored AI answers	data:instrument_series_table5 CSV	17,206	MATCH	
924	§8 primary checkpoint	29,000	ranked for 29,000 keywords in one instrument and 58,586 in the other	data:single_reads_2026-10.csv	29,000	MATCH	
925	§8 primary checkpoint	58,586	ranked for 29,000 keywords in one instrument and 58,586 in the other	data:single_reads_2026-10.csv	58,586	MATCH	
926	§8 primary checkpoint	7,455	was recorded as a cited source in Google AI Overviews on 7,455 keywords	data:instrument_series_table3 CSV	7455	MATCH	
927	§8 concentration	22.8%	the ten highest-traffic carry 22.8% of estimated visits	data:single_reads_2026-10.csv	22.8%	MATCH	
928	§8 concentration	64.9%	and the top 50 carry 64.9%	data:single_reads_2026-10.csv	64.9%	MATCH	
929	§8 concentration	11%	Fifty of 441 is 11% of the pages	arith:50 / 441	11.3379	MATCH	
930	§8 concentration	about two thirds	carrying about two thirds of the estimated traffic	data:single_reads_2026-10.csv	64.9%	MATCH	
931	§8 demand	58,586	Among the 58,586 US keywords	data:single_reads_2026-10.csv	58,586	MATCH	
932	§8 demand	40 to 170, or none	with 40 to 170 reported searches a month or none at all	data:single_reads_2026-10.csv	40 to 170, or none	MATCH	
933	§8 demand	105	The section ranks in 105 countries, with 18.5%	data:single_reads_2026-10.csv	105	MATCH	
934	§8 demand	18.5%	The section ranks in 105 countries, with 18.5%	data:single_reads_2026-10.csv	18.5%	MATCH	
935	§9.1	474	New York 474 answers	data:single_reads_2026-10.csv	474	MATCH	
936	§9.1	337	California 337	data:single_reads_2026-10.csv	337	MATCH	
937	§9.1	322	Texas 322	data:single_reads_2026-10.csv	322	MATCH	
938	§9.1	304	Florida 304	data:single_reads_2026-10.csv	304	MATCH	
939	§9.1	294	and the national hub 294	data:single_reads_2026-10.csv	294	MATCH	
940	§9.1	238	214 Dallas 238	data:single_reads_2026-10.csv	238	MATCH	
941	§9.1	228	786 Miami 228	data:single_reads_2026-10.csv	228	MATCH	
942	§9.1	218	404 Atlanta 218	data:single_reads_2026-10.csv	218	MATCH	
943	§9.1	less often	per code it lists, a state hub is cited less often than the most-cited code pages	data:single reads and code list	NY 20.6, CA 8.2, TX 11.1, FL 13.2 per code against 218	MATCH	
944	§9.1 Figure 8 caption	8	The eight pages under the prefix most often cited	data:single_reads_2026-10.csv	8	MATCH	
945	§9.2	13 and 83	at Domain Ratings between 13 and 83	data:single_reads_2026-10.csv	13 and 83	MATCH	
946	§9.2	97	Wikipedia, at 97, is co-cited in roughly 11,000	data:single_reads_2026-10.csv	97	MATCH	
947	§9.2	11,000	Wikipedia, at 97, is co-cited in roughly 11,000	data:single_reads_2026-10.csv	11,000	MATCH	
948	§9.2	9	are co-cited 9 times (Domain Rating 91) and 240 times (Domain Rating 87)	data:single_reads_2026-10.csv	9	MATCH	
949	§9.2	240	are co-cited 9 times (Domain Rating 91) and 240 times (Domain Rating 87)	data:single_reads_2026-10.csv	240	MATCH	
950	§9.2	17,206	against the section's 17,206	data:instrument_series_table5 CSV	17,206	MATCH	
951	§10	0 through 31 July	The section had zero live referring domains through 31 July	none:daily referring-domain series not released (Table 5 gives 0 at day 0 only)		CANNOT RUN	
952	§10	1	one on 10 August	data:instrument_series_table5 CSV	1	MATCH	
953	§10	19	and nineteen on 25 August and still nineteen on 1 September	data:instrument_series_table5 CSV	19	MATCH	
954	§10	19	and nineteen on 25 August and still nineteen on 1 September	data:instrument_series_table5 CSV	19	MATCH	
955	§10	15,830	by which date it already held 15,830 ranking positions	data:instrument_series_table5 CSV	15,830	MATCH	
956	§10	913	is reported by the instrument as 913	data:single_reads_2026-10.csv	913	MATCH	
957	§10	909	daily series gives 909 at day 75	data:instrument_series_table5 CSV	909	MATCH	
958	§10	917	September gives 917 new against 95 lost	data:single_reads_2026-10.csv	917	MATCH	
959	§10	95	September gives 917 new against 95 lost	data:single_reads_2026-10.csv	95	MATCH	
960	§10	841	which with nineteen at day 37 implies about 841	arith:19 + 917 - 95	841	MATCH	
961	§10	roughly 900	roughly nine hundred by day 75	data:instrument_series_table5 CSV	909	MATCH	
962	§10	61.9%	They are automated networks: 61.9% .info, 26.4% .asia, 10.2% .xyz	data:single_reads_2026-10.csv	61.9%	MATCH	
963	§10	26.4%	They are automated networks: 61.9% .info, 26.4% .asia, 10.2% .xyz	data:single_reads_2026-10.csv	26.4%	MATCH	
964	§10	10.2%	They are automated networks: 61.9% .info, 26.4% .asia, 10.2% .xyz	data:single_reads_2026-10.csv	10.2%	MATCH	
965	§10	below 10	every linking page at URL Rating below 10	data:single_reads_2026-10.csv	every linking page below 10	MATCH	
966	§10	80	The second instrument indexes 80 referring domains	data:single_reads_2026-10.csv	80	MATCH	
967	§10	88%	88% from domains at Authority Score 0–10 and 75% on .xyz	data:single_reads_2026-10.csv	88%	MATCH	
968	§10	75%	88% from domains at Authority Score 0–10 and 75% on .xyz	data:single_reads_2026-10.csv	75%	MATCH	
969	Table 6, Day 0 to 15, domains gained	1	1	arith:Table 5	1	MATCH	
970	Table 6, Day 0 to 15, positions gained	3,383	3,383	arith:Table 5	3383	MATCH	
971	Table 6, Day 0 to 15, rate	226	226 / day	arith:Table 5	225.533	MATCH	
972	Table 6, Day 15 to 30, domains gained	18	18	arith:Table 5	18	MATCH	
973	Table 6, Day 15 to 30, positions gained	11,520	11,520	arith:Table 5	11520	MATCH	
974	Table 6, Day 15 to 30, rate	768	768 / day	arith:Table 5	768	MATCH	
975	Table 6, Day 30 to 37, domains gained	0	0	arith:Table 5	0	MATCH	
976	Table 6, Day 30 to 37, positions gained	925	925	arith:Table 5	925	MATCH	
977	Table 6, Day 30 to 37, rate	132	132 / day	arith:Table 5	132.143	MATCH	
978	Table 6, Day 37 to 45, domains gained	396	396	arith:Table 5	396	MATCH	
979	Table 6, Day 37 to 45, positions gained	4,496	4,496	arith:Table 5	4496	MATCH	
980	Table 6, Day 37 to 45, rate	562	562 / day	arith:Table 5	562	MATCH	
981	Table 6, Day 45 to 60, domains gained	413	413	arith:Table 5	413	MATCH	
982	Table 6, Day 45 to 60, positions gained	16,815	16,815	arith:Table 5	16815	MATCH	
983	Table 6, Day 45 to 60, rate	1,121	1,121 / day	arith:Table 5	1121	MATCH	
984	Table 6, Day 60 to 75, domains gained	81	81	arith:Table 5	81	MATCH	
985	Table 6, Day 60 to 75, positions gained	6,161	6,161	arith:Table 5	6161	MATCH	
986	Table 6, Day 60 to 75, rate	411	411 / day	arith:Table 5	410.733	MATCH	
987	§10.1	43,302	Of the 43,302 positions held at day 75, 15,830 (36.6%)	data:instrument_series_table5 CSV	43302	MATCH	
988	§10.1	36.6%	Of the 43,302 positions held at day 75, 15,830 (36.6%)	arith:Table 5	36.5572	MATCH	
989	§10.1	27,472	and 27,472 (63.4%) were acquired after	arith:Table 5	27472	MATCH	
990	§10.1	63.4%	and 27,472 (63.4%) were acquired after	arith:Table 5	63.4428	MATCH	
991	§10.1	53.1%	that share is itself bounded rather than exact: 53.1% to 63.4%	arith:Table 5	53.0599	MATCH	
992	§10.1	63.4%	that share is itself bounded rather than exact: 53.1% to 63.4%	arith:Table 5	63.4428	MATCH	
993	§10.1	56.9%	the corresponding share is bounded 56.9% to 74.9%	arith:Table 5	56.8913	MATCH	
994	§10.1	74.9%	the corresponding share is bounded 56.9% to 74.9%	arith:Table 5	74.8701	MATCH	
995	§10.1	8	dated only to an eight-day interval	arith:days 37 to 45	8	MATCH	
996	§10.1	15,830	A result of 15,830 ranking positions and 1,874 top-three positions	data:instrument_series_table5 CSV	15,830	MATCH	
997	§10.1	1,874	A result of 15,830 ranking positions and 1,874 top-three positions	data:instrument_series_table5 CSV	1,874	MATCH	
998	§10.1	unchanged	with nineteen referring domains, a count unchanged for the preceding week	data:instrument_series_table5 CSV	19 at day 30, 19 at day 37	MATCH	
999	§10.1	768	The fastest clean interval, 768 a day across days 15 to 30	data:instrument_series_table6 CSV	768	MATCH	
1000	§10.1	37%	is 37% faster than the 562 a day of the arrival interval	arith:Table 6 rates	36.6548	MATCH	
1001	§10.1	562	is 37% faster than the 562 a day of the arrival interval	data:instrument_series_table6 CSV	562	MATCH	
1002	§10.1	132	Reading the 132-a-day trough	data:instrument_series_table6 CSV	132	MATCH	
1003	§10.1	441	A 441-page section entering an index	data:instrument_series_table5 CSV	441	MATCH	
1004	§10.1 Figure 9 caption	984	day 6 (984 positions, 186 in 1–3)	data:single_reads_2026-10.csv	984	MATCH	
1005	§10.1 Figure 9 caption	186	day 6 (984 positions, 186 in 1–3)	data:single_reads_2026-10.csv	186	MATCH	
1006	§10.1 Figure 9 caption	38,801	and day 67 (38,801 and 6,942)	data:single_reads_2026-10.csv	38,801	MATCH	
1007	§10.1 Figure 9 caption	6,942	and day 67 (38,801 and 6,942)	data:single_reads_2026-10.csv	6,942	MATCH	
1008	§12 M1	2.94	which differ by a factor that falls from 2.94 to 1.34	arith:Table 3 counts	2.93617	MATCH	
1009	§12 M1	1.34	which differ by a factor that falls from 2.94 to 1.34	arith:Table 3 counts	1.3438	MATCH	
1010	§12 deployment	53.1%	between 53.1% and 63.4% of day-75 positions postdate its arrival	arith:Table 5	53.0599	MATCH	
1011	§12 deployment	63.4%	between 53.1% and 63.4% of day-75 positions postdate its arrival	arith:Table 5	63.4428	MATCH	
1012	§13	1.2	(1.2 to 2.0 times the most-cited code page)	arith:single reads (Figure 8 values)	1.23529	MATCH	
1013	§13	2.0	(1.2 to 2.0 times the most-cited code page)	arith:single reads (Figure 8 values)	1.9916	MATCH	
1014	§13	924; 66; f05ce279942be5f8	The example ships a 924-query demonstration over the 66 codes in its registry extract, at digest `f05ce279942be5f8`	none:ufi repository and package not in the bundle		CANNOT RUN	
1015	§13	α 0.5, β 0.5, damping 0.85, 3 phrasings, mean; 7290a2235d8de05f	lock digest `7290a2235d8de05f`, locked 12 October 2026	none:ufi repository and package not in the bundle		CANNOT RUN	
1016	§13	372	Every one of the 372 geographic codes in service received a page	data:section_code_pages_2026-10-14.csv	372	MATCH	
1017	§13	971,506	the stamp is anchored in Bitcoin block 971,506	data:framework_test_r1 .ots proof (checks/ots_parse.py)	971,506	MATCH	the proof commits to the released manifest's SHA-256 and attests this height with merkle root 7bdc6025...59a3, as the folder README states
1018	§13	04:05 UTC, 15 Oct 2026	mined at 04:05 UTC on 15 October 2026	none:block time is not in the bundle		CANNOT RUN	external check (blockstream.info): block 971,506 header time 2026-10-15T04:05:42Z, merkle root as in the proof
1019	§13	committed 14 Oct 2026	were committed on 14 October 2026 and stamped with OpenTimestamps	none:the plan, predictors and script are held back; the manifest gives commit hashes only		CANNOT RUN	the manifest says it was written 2026-10-15 03:45 UTC (14 Oct, 23:45 US Eastern)
1020	§13	14 of 88	(14 of 88 exports, 44,463 answers)	data:design file (amendment A3)	after 14 of 88 exports	MATCH	
1021	§13	44,463	(14 of 88 exports, 44,463 answers)	data:design file (amendment A3)	44,463 rows	MATCH	the design file calls them rows
1022	§13	10,000	Amendment A1 fixed a sampling rule of the 10,000 highest-volume prompts per sector and surface	data:design file (amendment A1)	10,000	MATCH	
1023	§13	same block (971,506)	was stamped with OpenTimestamps before any reading under it, in the same Bitcoin block	none:the second-domain protocol and its proof are not in the bundle		CANNOT RUN	
1024	§13.1	Costco among the 109	Costco is one of the 109 companies of Section 7	data:cross_sector_companies.csv	Costco	MATCH	
1025	§14	149994a; 22 commits (21 + 1); version 0.2.0	cited here as commit `149994a` of 12 October 2026	none:ufi repository and package not in the bundle		CANNOT RUN	
1026	§14	14,823	moved from 14,823 (9 October) to 17,206 (11 October) and 17,400 (12 October)	data:instrument_series_table5 CSV	14,823	MATCH	
1027	§14	17,206	moved from 14,823 (9 October) to 17,206 (11 October) and 17,400 (12 October)	data:instrument_series_table5 CSV	17,206	MATCH	
1028	§14	17,400	moved from 14,823 (9 October) to 17,206 (11 October) and 17,400 (12 October)	data:ahrefs/semrush_prefixes_2026-10-12.csv	17400	MATCH	
1029	§14	1,910,867	the October run-rate had moved by about 3% (worldwide 1,910,867, US 1,659,636)	data:single_reads_2026-10.csv	1,910,867	MATCH	
1030	§14	1,659,636	the October run-rate had moved by about 3% (worldwide 1,910,867, US 1,659,636)	data:single_reads_2026-10.csv	1,659,636	MATCH	
1031	§14	about 3%	the October run-rate had moved by about 3% (worldwide 1,910,867, US 1,659,636)	arith:re-read against Table 2	2.8% and 3.1%	MATCH	
1032	§14 Use of AI tools	1,056	of 1,056 numbers the paper quotes, 899 matched	data:08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/tally.txt	1056	MATCH	
1033	§14 Use of AI tools	899	of 1,056 numbers the paper quotes, 899 matched	data:08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/tally.txt	899	MATCH	
1034	§14 Use of AI tools	1	of 1,056 numbers the paper quotes, 899 matched	data:08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/tally.txt	1	MATCH	
1035	§14 Use of AI tools	156	of 1,056 numbers the paper quotes, 899 matched	data:08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/tally.txt	156	MATCH	
1036	§14 Use of AI tools	corrected	one differed (Table 2's day count, now corrected)	arith:Table 2 days-live column (manuscript)	11 (78 in all, days 0 to 77)	MATCH	corrected in the manuscript; the released Table 2 CSV still reads '11 (77 cumulative)' (counted once, at the Table 2 cell)
1037	§15	7.5	by factors of 7.5 to 27.1 over four months	arith:Table 2 values	7.46965	MATCH	
1038	§15	27.1	by factors of 7.5 to 27.1 over four months	arith:Table 2 values	27.1414	MATCH	
1039	§15	8.6	(8.6 to 29.9 with both read worldwide)	arith:Table 2 values	8.62011	MATCH	
1040	§15	29.9	(8.6 to 29.9 with both read worldwide)	arith:Table 2 values	29.8608	MATCH	
1041	§15	2.7	about its growth by a factor of 2.7 in one month	rerun:instrument_extra.py	2.66	MATCH	
1042	§15	11	about its referring domains by a factor of eleven	arith:913 / 80	11.4125	MATCH	
1043	§15	one fifth to seven	their ratio on estimated visits ran from one fifth to seven times	rerun:analyze.py	0.20x to 7.24x	MATCH	
1044	§15	60 of 66	which of two sections was larger in 60 of 66 pairs	rerun:analyze.py	60 of 66	MATCH	
1045	§15	37,193	On 37,193 business reviews, the two agreed	shipped:analyze_reviews_output.txt	37193	CANNOT RUN	paper agrees with the saved output
1046	§15	+0.47	(+0.47 to +0.75, depending on attribution)	rerun:m2_from_counts.py	+0.468	MATCH	
1047	§15	+0.75	(+0.47 to +0.75, depending on attribution)	rerun:m2_from_counts.py	+0.748	MATCH	
1048	§15	+0.19	(+0.19, or +0.27 counting labels no review mentions)	rerun:m2_from_counts.py (full precision via checks/m2_precise.py)	0.184869	MISMATCH	prints +0.185; the full value 0.184869 is +0.18 to two decimals (double rounding)
1049	§15	+0.27	(+0.19, or +0.27 counting labels no review mentions)	rerun:m2_from_counts.py	+0.273	MATCH	
1050	§15	one in seven	one in seven unhappy reviews matched a waiting pattern	arith:924 / 6,620	1 in 7.16	MATCH	
1051	§15	11	the whole taxonomy holds 11 labels mentioning waiting	shipped:supplement_r10_output.txt	11	CANNOT RUN	paper agrees with the saved output
1052	§15	622	with 622 searches a month	shipped:supplement_r10_output.txt	622	CANNOT RUN	paper agrees with the saved output
1053	§15	21%	a median 21% on Google's AI Overviews and AI Mode against 0.6% to 9.2%	rerun:section7_from_aggregates.py	21.3	MATCH	
1054	§15	0.6%	a median 21% on Google's AI Overviews and AI Mode against 0.6% to 9.2%	rerun:section7_from_aggregates.py	0.6	MATCH	
1055	§15	9.2%	a median 21% on Google's AI Overviews and AI Mode against 0.6% to 9.2%	rerun:section7_from_aggregates.py	9.2	MATCH	
1056	§15	11 of 11	higher on every Google view than on every other surface in every sector	rerun:section7_from_aggregates.py	11/11	MATCH	
1057	§15	2 failed	two of four predictions written before collection failed	rerun:section7_from_aggregates.py	1 held, 1 held in direction only, 2 failed	MATCH	
1058	§15	15,830	the section held 15,830 ranking positions with nineteen referring domains at day 37	data:instrument_series_table5 CSV	15,830	MATCH	
1059	§15	19	the section held 15,830 ranking positions with nineteen referring domains at day 37	data:instrument_series_table5 CSV	19	MATCH	
1060	§15	17,206	and by day 77 appeared in 17,206 recorded AI answers	data:instrument_series_table5 CSV	17,206	MATCH	
1061	Appendix A	381	The page count is 381, not 290	data:section_code_pages_2026-10-14.csv	381	MATCH	
1062	Appendix A	9.2x	A 9.2x AI-answer comparison was withdrawn	arith:158,100 / 17,206	9.18866	MATCH	
1063	Appendix A	78	its days-live column sums to 78 (days 0 to 77)	arith:Table 2 days-live column (manuscript)	78	MATCH	
1064	Appendix A	5.2	by a factor of 5.2 at 27.1x, not 13 times	arith:sqrt of 27.1	5.20975	MATCH	
1065	Appendix A	−0.11 in Figure 5	a stale copy of Figure 5 that printed −0.09 for −0.11 was replaced	figure:make_figs_v4.py (regenerated fig4_prefixes)	Spearman ρ = −0.11	MATCH	
1066	Appendix A	+0.47	Branch agreement is +0.47 to +0.75 depending on how labels are attributed	rerun:m2_from_counts.py	+0.468	MATCH	
1067	Appendix A	+0.75	Branch agreement is +0.47 to +0.75 depending on how labels are attributed	rerun:m2_from_counts.py	+0.748	MATCH	
1068	Appendix A	+0.78	replacing an earlier +0.78 computed on review-mentioned labels only	shipped:analyze_reviews_output.txt	+0.777	CANNOT RUN	paper agrees with the saved output
1069	Appendix A	11	"the taxonomy holds 11 labels containing ""wait"", not one"	shipped:supplement_r10_output.txt	11	CANNOT RUN	paper agrees with the saved output
1070	Appendix A	456	the count of works naming the vendor tools is 456, not 459	rerun:vendor_reliance.py --offline	456	MATCH	
1071	Appendix A	459	the count of works naming the vendor tools is 456, not 459	data:vendor_reliance_works.csv (rows before de-duplication)	459	MATCH	
1072	Appendix A	3	(three works were counted twice)	rerun:vendor_reliance.py --offline	3	MATCH	
1073	Appendix B	0.22	(about 0.22 when 30 of 66 entities have none)	none:ufi repository and package not in the bundle		CANNOT RUN	
1074	Appendix B	7290a2235d8de05f; 02:00 UTC	(digest `7290a2235d8de05f`, set at 02:00 UTC on 12 October 2026)	none:ufi repository and package not in the bundle		CANNOT RUN	
1075	Appendix B	03:45 UTC; 02d7588	The scoring code changed at 03:45 UTC the same day (commit `02d7588`	none:ufi repository and package not in the bundle		CANNOT RUN	
1076	Appendix B	0.8	Its `rel` term correlates with node degree at roughly 0.8 in the released example	none:ufi repository and package not in the bundle		CANNOT RUN	
1077	Appendix B	4/5	On the released example these are 4/5 and 70.4%	none:ufi repository and package not in the bundle		CANNOT RUN	
1078	Appendix B	70.4%	On the released example these are 4/5 and 70.4%	none:ufi repository and package not in the bundle		CANNOT RUN	
1079	Appendix B	2 of 4	with two of the four expressible questions answered for every subject	none:ufi repository and package not in the bundle		CANNOT RUN	
1080	Table C1, AI Overviews, search queries, Video and community, median	25.8	25.8% (14.3–34.3)	rerun:section7_from_aggregates.py	25.8	MATCH	
1081	Table C1, AI Overviews, search queries, Video and community, min	14.3	25.8% (14.3–34.3)	rerun:section7_from_aggregates.py	14.3	MATCH	
1082	Table C1, AI Overviews, search queries, Video and community, max	34.3	25.8% (14.3–34.3)	rerun:section7_from_aggregates.py	34.3	MATCH	
1083	Table C1, AI Overviews, search queries, Reference, median	4.3	4.3% (1.3–8.1)	rerun:section7_from_aggregates.py	4.3	MATCH	
1084	Table C1, AI Overviews, search queries, Reference, min	1.3	4.3% (1.3–8.1)	rerun:section7_from_aggregates.py	1.3	MATCH	
1085	Table C1, AI Overviews, search queries, Reference, max	8.1	4.3% (1.3–8.1)	rerun:section7_from_aggregates.py	8.1	MATCH	
1086	Table C1, AI Overviews, search queries, News, median	0.7	0.7% (0.2–2.8)	rerun:section7_from_aggregates.py	0.7	MATCH	
1087	Table C1, AI Overviews, search queries, News, min	0.2	0.7% (0.2–2.8)	rerun:section7_from_aggregates.py	0.2	MATCH	
1088	Table C1, AI Overviews, search queries, News, max	2.8	0.7% (0.2–2.8)	rerun:section7_from_aggregates.py	2.8	MATCH	
1089	Table C1, AI Overviews, search queries, Government, median	0.4	0.4% (0.2–8.6)	rerun:section7_from_aggregates.py	0.4	MATCH	
1090	Table C1, AI Overviews, search queries, Government, min	0.2	0.4% (0.2–8.6)	rerun:section7_from_aggregates.py	0.2	MATCH	
1091	Table C1, AI Overviews, search queries, Government, max	8.6	0.4% (0.2–8.6)	rerun:section7_from_aggregates.py	8.6	MATCH	
1092	Table C1, AI Overviews, search queries, Sector's companies, median	11.9	11.9% (6.1–23.5)	rerun:section7_from_aggregates.py	11.9	MATCH	
1093	Table C1, AI Overviews, search queries, Sector's companies, min	6.1	11.9% (6.1–23.5)	rerun:section7_from_aggregates.py	6.1	MATCH	
1094	Table C1, AI Overviews, search queries, Sector's companies, max	23.5	11.9% (6.1–23.5)	rerun:section7_from_aggregates.py	23.5	MATCH	
1095	Table C1, AI Overviews, search queries, Other web, median	55.6	55.6% (41.1–62.0)	rerun:section7_from_aggregates.py	55.6	MATCH	
1096	Table C1, AI Overviews, search queries, Other web, min	41.1	55.6% (41.1–62.0)	rerun:section7_from_aggregates.py	41.1	MATCH	
1097	Table C1, AI Overviews, search queries, Other web, max	62.0	55.6% (41.1–62.0)	rerun:section7_from_aggregates.py	62.0	MATCH	
1098	Table C1, AI Overviews, prompts, Video and community, median	32.4	32.4% (13.4–35.8)	rerun:section7_from_aggregates.py	32.4	MATCH	
1099	Table C1, AI Overviews, prompts, Video and community, min	13.4	32.4% (13.4–35.8)	rerun:section7_from_aggregates.py	13.4	MATCH	
1100	Table C1, AI Overviews, prompts, Video and community, max	35.8	32.4% (13.4–35.8)	rerun:section7_from_aggregates.py	35.8	MATCH	
1101	Table C1, AI Overviews, prompts, Reference, median	2.6	2.6% (0.7–3.9)	rerun:section7_from_aggregates.py	2.6	MATCH	
1102	Table C1, AI Overviews, prompts, Reference, min	0.7	2.6% (0.7–3.9)	rerun:section7_from_aggregates.py	0.7	MATCH	
1103	Table C1, AI Overviews, prompts, Reference, max	3.9	2.6% (0.7–3.9)	rerun:section7_from_aggregates.py	3.9	MATCH	
1104	Table C1, AI Overviews, prompts, News, median	1.0	1.0% (0.1–5.8)	rerun:section7_from_aggregates.py	1.0	MATCH	
1105	Table C1, AI Overviews, prompts, News, min	0.1	1.0% (0.1–5.8)	rerun:section7_from_aggregates.py	0.1	MATCH	
1106	Table C1, AI Overviews, prompts, News, max	5.8	1.0% (0.1–5.8)	rerun:section7_from_aggregates.py	5.8	MATCH	
1107	Table C1, AI Overviews, prompts, Government, median	0.3	0.3% (0.1–3.8)	rerun:section7_from_aggregates.py	0.3	MATCH	
1108	Table C1, AI Overviews, prompts, Government, min	0.1	0.3% (0.1–3.8)	rerun:section7_from_aggregates.py	0.1	MATCH	
1109	Table C1, AI Overviews, prompts, Government, max	3.8	0.3% (0.1–3.8)	rerun:section7_from_aggregates.py	3.8	MATCH	
1110	Table C1, AI Overviews, prompts, Sector's companies, median	8.1	8.1% (2.7–20.5)	rerun:section7_from_aggregates.py	8.1	MATCH	
1111	Table C1, AI Overviews, prompts, Sector's companies, min	2.7	8.1% (2.7–20.5)	rerun:section7_from_aggregates.py	2.7	MATCH	
1112	Table C1, AI Overviews, prompts, Sector's companies, max	20.5	8.1% (2.7–20.5)	rerun:section7_from_aggregates.py	20.5	MATCH	
1113	Table C1, AI Overviews, prompts, Other web, median	59.0	59.0% (42.0–75.3)	rerun:section7_from_aggregates.py	59.0	MATCH	
1114	Table C1, AI Overviews, prompts, Other web, min	42.0	59.0% (42.0–75.3)	rerun:section7_from_aggregates.py	42.0	MATCH	
1115	Table C1, AI Overviews, prompts, Other web, max	75.3	59.0% (42.0–75.3)	rerun:section7_from_aggregates.py	75.3	MATCH	
1116	Table C1, AI Mode, search queries, Video and community, median	17.8	17.8% (9.0–23.8)	rerun:section7_from_aggregates.py	17.8	MATCH	
1117	Table C1, AI Mode, search queries, Video and community, min	9.0	17.8% (9.0–23.8)	rerun:section7_from_aggregates.py	9.0	MATCH	
1118	Table C1, AI Mode, search queries, Video and community, max	23.8	17.8% (9.0–23.8)	rerun:section7_from_aggregates.py	23.8	MATCH	
1119	Table C1, AI Mode, search queries, Reference, median	4.2	4.2% (2.2–10.4)	rerun:section7_from_aggregates.py	4.2	MATCH	
1120	Table C1, AI Mode, search queries, Reference, min	2.2	4.2% (2.2–10.4)	rerun:section7_from_aggregates.py	2.2	MATCH	
1121	Table C1, AI Mode, search queries, Reference, max	10.4	4.2% (2.2–10.4)	rerun:section7_from_aggregates.py	10.4	MATCH	
1122	Table C1, AI Mode, search queries, News, median	1.0	1.0% (0.3–4.2)	rerun:section7_from_aggregates.py	1.0	MATCH	
1123	Table C1, AI Mode, search queries, News, min	0.3	1.0% (0.3–4.2)	rerun:section7_from_aggregates.py	0.3	MATCH	
1124	Table C1, AI Mode, search queries, News, max	4.2	1.0% (0.3–4.2)	rerun:section7_from_aggregates.py	4.2	MATCH	
1125	Table C1, AI Mode, search queries, Government, median	0.4	0.4% (0.1–8.6)	rerun:section7_from_aggregates.py	0.4	MATCH	
1126	Table C1, AI Mode, search queries, Government, min	0.1	0.4% (0.1–8.6)	rerun:section7_from_aggregates.py	0.1	MATCH	
1127	Table C1, AI Mode, search queries, Government, max	8.6	0.4% (0.1–8.6)	rerun:section7_from_aggregates.py	8.6	MATCH	
1128	Table C1, AI Mode, search queries, Sector's companies, median	10.8	10.8% (5.1–17.6)	rerun:section7_from_aggregates.py	10.8	MATCH	
1129	Table C1, AI Mode, search queries, Sector's companies, min	5.1	10.8% (5.1–17.6)	rerun:section7_from_aggregates.py	5.1	MATCH	
1130	Table C1, AI Mode, search queries, Sector's companies, max	17.6	10.8% (5.1–17.6)	rerun:section7_from_aggregates.py	17.6	MATCH	
1131	Table C1, AI Mode, search queries, Other web, median	65.3	65.3% (53.1–71.4)	rerun:section7_from_aggregates.py	65.3	MATCH	
1132	Table C1, AI Mode, search queries, Other web, min	53.1	65.3% (53.1–71.4)	rerun:section7_from_aggregates.py	53.1	MATCH	
1133	Table C1, AI Mode, search queries, Other web, max	71.4	65.3% (53.1–71.4)	rerun:section7_from_aggregates.py	71.4	MATCH	
1134	Table C1, AI Mode, prompts, Video and community, median	24.1	24.1% (8.1–28.3)	rerun:section7_from_aggregates.py	24.1	MATCH	
1135	Table C1, AI Mode, prompts, Video and community, min	8.1	24.1% (8.1–28.3)	rerun:section7_from_aggregates.py	8.1	MATCH	
1136	Table C1, AI Mode, prompts, Video and community, max	28.3	24.1% (8.1–28.3)	rerun:section7_from_aggregates.py	28.3	MATCH	
1137	Table C1, AI Mode, prompts, Reference, median	2.7	2.7% (0.9–4.5)	rerun:section7_from_aggregates.py	2.7	MATCH	
1138	Table C1, AI Mode, prompts, Reference, min	0.9	2.7% (0.9–4.5)	rerun:section7_from_aggregates.py	0.9	MATCH	
1139	Table C1, AI Mode, prompts, Reference, max	4.5	2.7% (0.9–4.5)	rerun:section7_from_aggregates.py	4.5	MATCH	
1140	Table C1, AI Mode, prompts, News, median	1.4	1.4% (0.3–5.6)	rerun:section7_from_aggregates.py	1.4	MATCH	
1141	Table C1, AI Mode, prompts, News, min	0.3	1.4% (0.3–5.6)	rerun:section7_from_aggregates.py	0.3	MATCH	
1142	Table C1, AI Mode, prompts, News, max	5.6	1.4% (0.3–5.6)	rerun:section7_from_aggregates.py	5.6	MATCH	
1143	Table C1, AI Mode, prompts, Government, median	0.4	0.4% (0.1–5.0)	rerun:section7_from_aggregates.py	0.4	MATCH	
1144	Table C1, AI Mode, prompts, Government, min	0.1	0.4% (0.1–5.0)	rerun:section7_from_aggregates.py	0.1	MATCH	
1145	Table C1, AI Mode, prompts, Government, max	5.0	0.4% (0.1–5.0)	rerun:section7_from_aggregates.py	5.0	MATCH	
1146	Table C1, AI Mode, prompts, Sector's companies, median	9.5	9.5% (2.7–19.3)	rerun:section7_from_aggregates.py	9.5	MATCH	
1147	Table C1, AI Mode, prompts, Sector's companies, min	2.7	9.5% (2.7–19.3)	rerun:section7_from_aggregates.py	2.7	MATCH	
1148	Table C1, AI Mode, prompts, Sector's companies, max	19.3	9.5% (2.7–19.3)	rerun:section7_from_aggregates.py	19.3	MATCH	
1149	Table C1, AI Mode, prompts, Other web, median	65.1	65.1% (50.1–79.3)	rerun:section7_from_aggregates.py	65.1	MATCH	
1150	Table C1, AI Mode, prompts, Other web, min	50.1	65.1% (50.1–79.3)	rerun:section7_from_aggregates.py	50.1	MATCH	
1151	Table C1, AI Mode, prompts, Other web, max	79.3	65.1% (50.1–79.3)	rerun:section7_from_aggregates.py	79.3	MATCH	
1152	Table C1, ChatGPT, Video and community, median	0.9	0.9% (0.3–2.5)	rerun:section7_from_aggregates.py	0.9	MATCH	
1153	Table C1, ChatGPT, Video and community, min	0.3	0.9% (0.3–2.5)	rerun:section7_from_aggregates.py	0.3	MATCH	
1154	Table C1, ChatGPT, Video and community, max	2.5	0.9% (0.3–2.5)	rerun:section7_from_aggregates.py	2.5	MATCH	
1155	Table C1, ChatGPT, Reference, median	1.7	1.7% (0.5–3.4)	rerun:section7_from_aggregates.py	1.7	MATCH	
1156	Table C1, ChatGPT, Reference, min	0.5	1.7% (0.5–3.4)	rerun:section7_from_aggregates.py	0.5	MATCH	
1157	Table C1, ChatGPT, Reference, max	3.4	1.7% (0.5–3.4)	rerun:section7_from_aggregates.py	3.4	MATCH	
1158	Table C1, ChatGPT, News, median	1.7	1.7% (0.7–5.2)	rerun:section7_from_aggregates.py	1.7	MATCH	
1159	Table C1, ChatGPT, News, min	0.7	1.7% (0.7–5.2)	rerun:section7_from_aggregates.py	0.7	MATCH	
1160	Table C1, ChatGPT, News, max	5.2	1.7% (0.7–5.2)	rerun:section7_from_aggregates.py	5.2	MATCH	
1161	Table C1, ChatGPT, Government, median	3.0	3.0% (1.6–18.2)	rerun:section7_from_aggregates.py	3.0	MATCH	
1162	Table C1, ChatGPT, Government, min	1.6	3.0% (1.6–18.2)	rerun:section7_from_aggregates.py	1.6	MATCH	
1163	Table C1, ChatGPT, Government, max	18.2	3.0% (1.6–18.2)	rerun:section7_from_aggregates.py	18.2	MATCH	
1164	Table C1, ChatGPT, Sector's companies, median	27.4	27.4% (13.5–38.2)	rerun:section7_from_aggregates.py	27.4	MATCH	
1165	Table C1, ChatGPT, Sector's companies, min	13.5	27.4% (13.5–38.2)	rerun:section7_from_aggregates.py	13.5	MATCH	
1166	Table C1, ChatGPT, Sector's companies, max	38.2	27.4% (13.5–38.2)	rerun:section7_from_aggregates.py	38.2	MATCH	
1167	Table C1, ChatGPT, Other web, median	61.5	61.5% (51.2–76.1)	rerun:section7_from_aggregates.py	61.5	MATCH	
1168	Table C1, ChatGPT, Other web, min	51.2	61.5% (51.2–76.1)	rerun:section7_from_aggregates.py	51.2	MATCH	
1169	Table C1, ChatGPT, Other web, max	76.1	61.5% (51.2–76.1)	rerun:section7_from_aggregates.py	76.1	MATCH	
1170	Table C1, Perplexity, Video and community, median	4.6	4.6% (1.8–7.7)	rerun:section7_from_aggregates.py	4.6	MATCH	
1171	Table C1, Perplexity, Video and community, min	1.8	4.6% (1.8–7.7)	rerun:section7_from_aggregates.py	1.8	MATCH	
1172	Table C1, Perplexity, Video and community, max	7.7	4.6% (1.8–7.7)	rerun:section7_from_aggregates.py	7.7	MATCH	
1173	Table C1, Perplexity, Reference, median	5.9	5.9% (2.8–10.7)	rerun:section7_from_aggregates.py	5.9	MATCH	
1174	Table C1, Perplexity, Reference, min	2.8	5.9% (2.8–10.7)	rerun:section7_from_aggregates.py	2.8	MATCH	
1175	Table C1, Perplexity, Reference, max	10.7	5.9% (2.8–10.7)	rerun:section7_from_aggregates.py	10.7	MATCH	
1176	Table C1, Perplexity, News, median	1.5	1.5% (0.3–7.9)	rerun:section7_from_aggregates.py	1.5	MATCH	
1177	Table C1, Perplexity, News, min	0.3	1.5% (0.3–7.9)	rerun:section7_from_aggregates.py	0.3	MATCH	
1178	Table C1, Perplexity, News, max	7.9	1.5% (0.3–7.9)	rerun:section7_from_aggregates.py	7.9	MATCH	
1179	Table C1, Perplexity, Government, median	0.8	0.8% (0.1–12.0)	rerun:section7_from_aggregates.py	0.8	MATCH	
1180	Table C1, Perplexity, Government, min	0.1	0.8% (0.1–12.0)	rerun:section7_from_aggregates.py	0.1	MATCH	
1181	Table C1, Perplexity, Government, max	12.0	0.8% (0.1–12.0)	rerun:section7_from_aggregates.py	12.0	MATCH	
1182	Table C1, Perplexity, Sector's companies, median	15.6	15.6% (8.2–29.8)	rerun:section7_from_aggregates.py	15.6	MATCH	
1183	Table C1, Perplexity, Sector's companies, min	8.2	15.6% (8.2–29.8)	rerun:section7_from_aggregates.py	8.2	MATCH	
1184	Table C1, Perplexity, Sector's companies, max	29.8	15.6% (8.2–29.8)	rerun:section7_from_aggregates.py	29.8	MATCH	
1185	Table C1, Perplexity, Other web, median	67.8	67.8% (56.4–73.9)	rerun:section7_from_aggregates.py	67.8	MATCH	
1186	Table C1, Perplexity, Other web, min	56.4	67.8% (56.4–73.9)	rerun:section7_from_aggregates.py	56.4	MATCH	
1187	Table C1, Perplexity, Other web, max	73.9	67.8% (56.4–73.9)	rerun:section7_from_aggregates.py	73.9	MATCH	
1188	Table C1, Gemini, Video and community, median	9.2	9.2% (2.9–16.7)	rerun:section7_from_aggregates.py	9.2	MATCH	
1189	Table C1, Gemini, Video and community, min	2.9	9.2% (2.9–16.7)	rerun:section7_from_aggregates.py	2.9	MATCH	
1190	Table C1, Gemini, Video and community, max	16.7	9.2% (2.9–16.7)	rerun:section7_from_aggregates.py	16.7	MATCH	
1191	Table C1, Gemini, Reference, median	3.7	3.7% (1.2–6.9)	rerun:section7_from_aggregates.py	3.7	MATCH	
1192	Table C1, Gemini, Reference, min	1.2	3.7% (1.2–6.9)	rerun:section7_from_aggregates.py	1.2	MATCH	
1193	Table C1, Gemini, Reference, max	6.9	3.7% (1.2–6.9)	rerun:section7_from_aggregates.py	6.9	MATCH	
1194	Table C1, Gemini, News, median	0.5	0.5% (0.1–3.8)	rerun:section7_from_aggregates.py	0.5	MATCH	
1195	Table C1, Gemini, News, min	0.1	0.5% (0.1–3.8)	rerun:section7_from_aggregates.py	0.1	MATCH	
1196	Table C1, Gemini, News, max	3.8	0.5% (0.1–3.8)	rerun:section7_from_aggregates.py	3.8	MATCH	
1197	Table C1, Gemini, Government, median	0.3	0.3% (0.1–2.4)	rerun:section7_from_aggregates.py	0.3	MATCH	
1198	Table C1, Gemini, Government, min	0.1	0.3% (0.1–2.4)	rerun:section7_from_aggregates.py	0.1	MATCH	
1199	Table C1, Gemini, Government, max	2.4	0.3% (0.1–2.4)	rerun:section7_from_aggregates.py	2.4	MATCH	
1200	Table C1, Gemini, Sector's companies, median	8.3	8.3% (3.2–33.2)	rerun:section7_from_aggregates.py	8.3	MATCH	
1201	Table C1, Gemini, Sector's companies, min	3.2	8.3% (3.2–33.2)	rerun:section7_from_aggregates.py	3.2	MATCH	
1202	Table C1, Gemini, Sector's companies, max	33.2	8.3% (3.2–33.2)	rerun:section7_from_aggregates.py	33.2	MATCH	
1203	Table C1, Gemini, Other web, median	75.2	75.2% (49.5–85.3)	rerun:section7_from_aggregates.py	75.2	MATCH	
1204	Table C1, Gemini, Other web, min	49.5	75.2% (49.5–85.3)	rerun:section7_from_aggregates.py	49.5	MATCH	
1205	Table C1, Gemini, Other web, max	85.3	75.2% (49.5–85.3)	rerun:section7_from_aggregates.py	85.3	MATCH	
1206	Table C1, Copilot, Video and community, median	0.6	0.6% (0.3–1.0)	rerun:section7_from_aggregates.py	0.6	MATCH	
1207	Table C1, Copilot, Video and community, min	0.3	0.6% (0.3–1.0)	rerun:section7_from_aggregates.py	0.3	MATCH	
1208	Table C1, Copilot, Video and community, max	1.0	0.6% (0.3–1.0)	rerun:section7_from_aggregates.py	1.0	MATCH	
1209	Table C1, Copilot, Reference, median	1.6	1.6% (0.3–2.7)	rerun:section7_from_aggregates.py	1.6	MATCH	
1210	Table C1, Copilot, Reference, min	0.3	1.6% (0.3–2.7)	rerun:section7_from_aggregates.py	0.3	MATCH	
1211	Table C1, Copilot, Reference, max	2.7	1.6% (0.3–2.7)	rerun:section7_from_aggregates.py	2.7	MATCH	
1212	Table C1, Copilot, News, median	0.9	0.9% (0.2–5.2)	rerun:section7_from_aggregates.py	0.9	MATCH	
1213	Table C1, Copilot, News, min	0.2	0.9% (0.2–5.2)	rerun:section7_from_aggregates.py	0.2	MATCH	
1214	Table C1, Copilot, News, max	5.2	0.9% (0.2–5.2)	rerun:section7_from_aggregates.py	5.2	MATCH	
1215	Table C1, Copilot, Government, median	0.1	0.1% (0.0–2.2)	rerun:section7_from_aggregates.py	0.1	MATCH	
1216	Table C1, Copilot, Government, min	0.0	0.1% (0.0–2.2)	rerun:section7_from_aggregates.py	0.0	MATCH	
1217	Table C1, Copilot, Government, max	2.2	0.1% (0.0–2.2)	rerun:section7_from_aggregates.py	2.2	MATCH	
1218	Table C1, Copilot, Sector's companies, median	4.5	4.5% (1.6–27.0)	rerun:section7_from_aggregates.py	4.5	MATCH	
1219	Table C1, Copilot, Sector's companies, min	1.6	4.5% (1.6–27.0)	rerun:section7_from_aggregates.py	1.6	MATCH	
1220	Table C1, Copilot, Sector's companies, max	27.0	4.5% (1.6–27.0)	rerun:section7_from_aggregates.py	27.0	MATCH	
1221	Table C1, Copilot, Other web, median	89.9	89.9% (71.6–94.6)	rerun:section7_from_aggregates.py	89.9	MATCH	
1222	Table C1, Copilot, Other web, min	71.6	89.9% (71.6–94.6)	rerun:section7_from_aggregates.py	71.6	MATCH	
1223	Table C1, Copilot, Other web, max	94.6	89.9% (71.6–94.6)	rerun:section7_from_aggregates.py	94.6	MATCH	
1224	Table C2, Information Technology, AIO search	10,891.5	10,891.5	rerun:section7_from_aggregates.py	10,891.5	MATCH	
1225	Table C2, Information Technology, AIO prompt	294.3	294.3	rerun:section7_from_aggregates.py	294.3	MATCH	
1226	Table C2, Information Technology, AIM search	1,128.4	1,128.4	rerun:section7_from_aggregates.py	1,128.4	MATCH	
1227	Table C2, Information Technology, AIM prompt	352.4	352.4	rerun:section7_from_aggregates.py	352.4	MATCH	
1228	Table C2, Information Technology, ChatGPT	317.5	317.5	rerun:section7_from_aggregates.py	317.5	MATCH	
1229	Table C2, Information Technology, Perplexity	186.8	186.8	rerun:section7_from_aggregates.py	186.8	MATCH	
1230	Table C2, Information Technology, Gemini	147.9	147.9	rerun:section7_from_aggregates.py	147.9	MATCH	
1231	Table C2, Information Technology, Copilot	405.6	405.6	rerun:section7_from_aggregates.py	405.6	MATCH	
1232	Table C2, Health Care, AIO search	604.2	604.2	rerun:section7_from_aggregates.py	604.2	MATCH	
1233	Table C2, Health Care, AIO prompt	10.1	10.1	rerun:section7_from_aggregates.py	10.1	MATCH	
1234	Table C2, Health Care, AIM search	69.8	69.8	rerun:section7_from_aggregates.py	69.8	MATCH	
1235	Table C2, Health Care, AIM prompt	16.5	16.5	rerun:section7_from_aggregates.py	16.5	MATCH	
1236	Table C2, Health Care, ChatGPT	13.9	13.9	rerun:section7_from_aggregates.py	13.9	MATCH	
1237	Table C2, Health Care, Perplexity	8.5	8.5	rerun:section7_from_aggregates.py	8.5	MATCH	
1238	Table C2, Health Care, Gemini	7.4	7.4	rerun:section7_from_aggregates.py	7.4	MATCH	
1239	Table C2, Health Care, Copilot	20.9	20.9	rerun:section7_from_aggregates.py	20.9	MATCH	
1240	Table C2, Financials, AIO search	1,776.8	1,776.8	rerun:section7_from_aggregates.py	1,776.8	MATCH	
1241	Table C2, Financials, AIO prompt	78.8	78.8	rerun:section7_from_aggregates.py	78.8	MATCH	
1242	Table C2, Financials, AIM search	173.5	173.5	rerun:section7_from_aggregates.py	173.5	MATCH	
1243	Table C2, Financials, AIM prompt	97.5	97.5	rerun:section7_from_aggregates.py	97.5	MATCH	
1244	Table C2, Financials, ChatGPT	64.4	64.4	rerun:section7_from_aggregates.py	64.4	MATCH	
1245	Table C2, Financials, Perplexity	37.4	37.4	rerun:section7_from_aggregates.py	37.4	MATCH	
1246	Table C2, Financials, Gemini	45.3	45.3	rerun:section7_from_aggregates.py	45.3	MATCH	
1247	Table C2, Financials, Copilot	85.9	85.9	rerun:section7_from_aggregates.py	85.9	MATCH	
1248	Table C2, Consumer Discretionary, AIO search	18,381.8	18,381.8	rerun:section7_from_aggregates.py	18,381.8	MATCH	
1249	Table C2, Consumer Discretionary, AIO prompt	790.0	790.0	rerun:section7_from_aggregates.py	790.0	MATCH	
1250	Table C2, Consumer Discretionary, AIM search	1,752.1	1,752.1	rerun:section7_from_aggregates.py	1,752.1	MATCH	
1251	Table C2, Consumer Discretionary, AIM prompt	660.9	660.9	rerun:section7_from_aggregates.py	660.9	MATCH	
1252	Table C2, Consumer Discretionary, ChatGPT	347.0	347.0	rerun:section7_from_aggregates.py	347.0	MATCH	
1253	Table C2, Consumer Discretionary, Perplexity	441.7	441.7	rerun:section7_from_aggregates.py	441.7	MATCH	
1254	Table C2, Consumer Discretionary, Gemini	128.8	128.8	rerun:section7_from_aggregates.py	128.8	MATCH	
1255	Table C2, Consumer Discretionary, Copilot	1,581.3	1,581.3	rerun:section7_from_aggregates.py	1,581.3	MATCH	
1256	Table C2, Communication Services, AIO search	4,350.7	4,350.7	rerun:section7_from_aggregates.py	4,350.7	MATCH	
1257	Table C2, Communication Services, AIO prompt	134.3	134.3	rerun:section7_from_aggregates.py	134.3	MATCH	
1258	Table C2, Communication Services, AIM search	591.5	591.5	rerun:section7_from_aggregates.py	591.5	MATCH	
1259	Table C2, Communication Services, AIM prompt	163.5	163.5	rerun:section7_from_aggregates.py	163.5	MATCH	
1260	Table C2, Communication Services, ChatGPT	150.1	150.1	rerun:section7_from_aggregates.py	150.1	MATCH	
1261	Table C2, Communication Services, Perplexity	71.8	71.8	rerun:section7_from_aggregates.py	71.8	MATCH	
1262	Table C2, Communication Services, Gemini	76.0	76.0	rerun:section7_from_aggregates.py	76.0	MATCH	
1263	Table C2, Communication Services, Copilot	197.9	197.9	rerun:section7_from_aggregates.py	197.9	MATCH	
1264	Table C2, Industrials, AIO search	1,223.2	1,223.2	rerun:section7_from_aggregates.py	1,223.2	MATCH	
1265	Table C2, Industrials, AIO prompt	52.6	52.6	rerun:section7_from_aggregates.py	52.6	MATCH	
1266	Table C2, Industrials, AIM search	112.9	112.9	rerun:section7_from_aggregates.py	112.9	MATCH	
1267	Table C2, Industrials, AIM prompt	60.2	60.2	rerun:section7_from_aggregates.py	60.2	MATCH	
1268	Table C2, Industrials, ChatGPT	52.6	52.6	rerun:section7_from_aggregates.py	52.6	MATCH	
1269	Table C2, Industrials, Perplexity	21.7	21.7	rerun:section7_from_aggregates.py	21.7	MATCH	
1270	Table C2, Industrials, Gemini	27.2	27.2	rerun:section7_from_aggregates.py	27.2	MATCH	
1271	Table C2, Industrials, Copilot	79.3	79.3	rerun:section7_from_aggregates.py	79.3	MATCH	
1272	Table C2, Consumer Staples, AIO search	8,832.0	8,832.0	rerun:section7_from_aggregates.py	8,832.0	MATCH	
1273	Table C2, Consumer Staples, AIO prompt	395.4	395.4	rerun:section7_from_aggregates.py	395.4	MATCH	
1274	Table C2, Consumer Staples, AIM search	982.3	982.3	rerun:section7_from_aggregates.py	982.3	MATCH	
1275	Table C2, Consumer Staples, AIM prompt	446.6	446.6	rerun:section7_from_aggregates.py	446.6	MATCH	
1276	Table C2, Consumer Staples, ChatGPT	351.7	351.7	rerun:section7_from_aggregates.py	351.7	MATCH	
1277	Table C2, Consumer Staples, Perplexity	215.6	215.6	rerun:section7_from_aggregates.py	215.6	MATCH	
1278	Table C2, Consumer Staples, Gemini	149.8	149.8	rerun:section7_from_aggregates.py	149.8	MATCH	
1279	Table C2, Consumer Staples, Copilot	1,295.6	1,295.6	rerun:section7_from_aggregates.py	1,295.6	MATCH	
1280	Table C2, Energy, AIO search	103.6	103.6	rerun:section7_from_aggregates.py	103.6	MATCH	
1281	Table C2, Energy, AIO prompt	3.8	3.8	rerun:section7_from_aggregates.py	3.8	MATCH	
1282	Table C2, Energy, AIM search	14.8	14.8	rerun:section7_from_aggregates.py	14.8	MATCH	
1283	Table C2, Energy, AIM prompt	5.5	5.5	rerun:section7_from_aggregates.py	5.5	MATCH	
1284	Table C2, Energy, ChatGPT	5.1	5.1	rerun:section7_from_aggregates.py	5.1	MATCH	
1285	Table C2, Energy, Perplexity	2.0	2.0	rerun:section7_from_aggregates.py	2.0	MATCH	
1286	Table C2, Energy, Gemini	2.9	2.9	rerun:section7_from_aggregates.py	2.9	MATCH	
1287	Table C2, Energy, Copilot	9.0	9.0	rerun:section7_from_aggregates.py	9.0	MATCH	
1288	Table C2, Utilities, AIO search	50.3	50.3	rerun:section7_from_aggregates.py	50.3	MATCH	
1289	Table C2, Utilities, AIO prompt	2.1	2.1	rerun:section7_from_aggregates.py	2.1	MATCH	
1290	Table C2, Utilities, AIM search	7.2	7.2	rerun:section7_from_aggregates.py	7.2	MATCH	
1291	Table C2, Utilities, AIM prompt	2.6	2.6	rerun:section7_from_aggregates.py	2.6	MATCH	
1292	Table C2, Utilities, ChatGPT	2.1	2.1	rerun:section7_from_aggregates.py	2.1	MATCH	
1293	Table C2, Utilities, Perplexity	0.9	0.9	rerun:section7_from_aggregates.py	0.9	MATCH	
1294	Table C2, Utilities, Gemini	1.5	1.5	rerun:section7_from_aggregates.py	1.5	MATCH	
1295	Table C2, Utilities, Copilot	3.2	3.2	rerun:section7_from_aggregates.py	3.2	MATCH	
1296	Table C2, Real Estate, AIO search	77.9	77.9	rerun:section7_from_aggregates.py	77.9	MATCH	
1297	Table C2, Real Estate, AIO prompt	6.4	6.4	rerun:section7_from_aggregates.py	6.4	MATCH	
1298	Table C2, Real Estate, AIM search	22.1	22.1	rerun:section7_from_aggregates.py	22.1	MATCH	
1299	Table C2, Real Estate, AIM prompt	6.8	6.8	rerun:section7_from_aggregates.py	6.8	MATCH	
1300	Table C2, Real Estate, ChatGPT	6.8	6.8	rerun:section7_from_aggregates.py	6.8	MATCH	
1301	Table C2, Real Estate, Perplexity	4.4	4.4	rerun:section7_from_aggregates.py	4.4	MATCH	
1302	Table C2, Real Estate, Gemini	2.1	2.1	rerun:section7_from_aggregates.py	2.1	MATCH	
1303	Table C2, Real Estate, Copilot	6.8	6.8	rerun:section7_from_aggregates.py	6.8	MATCH	
1304	Table C2, Materials, AIO search	337.5	337.5	rerun:section7_from_aggregates.py	337.5	MATCH	
1305	Table C2, Materials, AIO prompt	15.6	15.6	rerun:section7_from_aggregates.py	15.6	MATCH	
1306	Table C2, Materials, AIM search	24.3	24.3	rerun:section7_from_aggregates.py	24.3	MATCH	
1307	Table C2, Materials, AIM prompt	17.5	17.5	rerun:section7_from_aggregates.py	17.5	MATCH	
1308	Table C2, Materials, ChatGPT	18.5	18.5	rerun:section7_from_aggregates.py	18.5	MATCH	
1309	Table C2, Materials, Perplexity	5.6	5.6	rerun:section7_from_aggregates.py	5.6	MATCH	
1310	Table C2, Materials, Gemini	6.5	6.5	rerun:section7_from_aggregates.py	6.5	MATCH	
1311	Table C2, Materials, Copilot	18.7	18.7	rerun:section7_from_aggregates.py	18.7	MATCH	
1312	Table C3, Information Technology, AIO search	youtube	youtube	rerun:make_tables_sector_surface.py	youtube	MATCH	
1313	Table C3, Information Technology, AIO prompt	youtube	youtube	rerun:make_tables_sector_surface.py	youtube	MATCH	
1314	Table C3, Information Technology, AIM search	google	google	rerun:make_tables_sector_surface.py	google	MATCH	
1315	Table C3, Information Technology, AIM prompt	google	google	rerun:make_tables_sector_surface.py	google	MATCH	
1316	Table C3, Information Technology, ChatGPT	google	google	rerun:make_tables_sector_surface.py	google	MATCH	
1317	Table C3, Information Technology, Perplexity	wikipedia.org	wikipedia.org	rerun:make_tables_sector_surface.py	wikipedia.org	MATCH	
1318	Table C3, Information Technology, Gemini	reddit	reddit	rerun:make_tables_sector_surface.py	reddit	MATCH	
1319	Table C3, Information Technology, Copilot	walmart	walmart	rerun:make_tables_sector_surface.py	walmart	MATCH	
1320	Table C3, Health Care, AIO search	youtube	youtube	rerun:make_tables_sector_surface.py	youtube	MATCH	
1321	Table C3, Health Care, AIO prompt	youtube	youtube	rerun:make_tables_sector_surface.py	youtube	MATCH	
1322	Table C3, Health Care, AIM search	youtube	youtube	rerun:make_tables_sector_surface.py	youtube	MATCH	
1323	Table C3, Health Care, AIM prompt	goodrx	goodrx	rerun:make_tables_sector_surface.py	goodrx	MATCH	
1324	Table C3, Health Care, ChatGPT	fda.gov	fda.gov	rerun:make_tables_sector_surface.py	fda.gov	MATCH	
1325	Table C3, Health Care, Perplexity	nih.gov	nih.gov	rerun:make_tables_sector_surface.py	nih.gov	MATCH	
1326	Table C3, Health Care, Gemini	goodrx	goodrx	rerun:make_tables_sector_surface.py	goodrx	MATCH	
1327	Table C3, Health Care, Copilot	msn	msn	rerun:make_tables_sector_surface.py	msn	MATCH	
1328	Table C3, Financials, AIO search	youtube	youtube	rerun:make_tables_sector_surface.py	youtube	MATCH	
1329	Table C3, Financials, AIO prompt	reddit	reddit	rerun:make_tables_sector_surface.py	reddit	MATCH	
1330	Table C3, Financials, AIM search	youtube	youtube	rerun:make_tables_sector_surface.py	youtube	MATCH	
1331	Table C3, Financials, AIM prompt	nerdwallet	nerdwallet	rerun:make_tables_sector_surface.py	nerdwallet	MATCH	
1332	Table C3, Financials, ChatGPT	nerdwallet	nerdwallet	rerun:make_tables_sector_surface.py	nerdwallet	MATCH	
1333	Table C3, Financials, Perplexity	nerdwallet	nerdwallet	rerun:make_tables_sector_surface.py	nerdwallet	MATCH	
1334	Table C3, Financials, Gemini	wallethub	wallethub	rerun:make_tables_sector_surface.py	wallethub	MATCH	
1335	Table C3, Financials, Copilot	wallethub	wallethub	rerun:make_tables_sector_surface.py	wallethub	MATCH	
1336	Table C3, Consumer Discretionary, AIO search	google	google	rerun:make_tables_sector_surface.py	google	MATCH	
1337	Table C3, Consumer Discretionary, AIO prompt	youtube	youtube	rerun:make_tables_sector_surface.py	youtube	MATCH	
1338	Table C3, Consumer Discretionary, AIM search	google	google	rerun:make_tables_sector_surface.py	google	MATCH	
1339	Table C3, Consumer Discretionary, AIM prompt	google	google	rerun:make_tables_sector_surface.py	google	MATCH	
1340	Table C3, Consumer Discretionary, ChatGPT	justwatch	justwatch	rerun:make_tables_sector_surface.py	justwatch	MATCH	
1341	Table C3, Consumer Discretionary, Perplexity	wikipedia.org	wikipedia.org	rerun:make_tables_sector_surface.py	wikipedia.org	MATCH	
1342	Table C3, Consumer Discretionary, Gemini	reddit	reddit	rerun:make_tables_sector_surface.py	reddit	MATCH	
1343	Table C3, Consumer Discretionary, Copilot	walmart	walmart	rerun:make_tables_sector_surface.py	walmart	MATCH	
1344	Table C3, Communication Services, AIO search	youtube†	youtube†	rerun:make_tables_sector_surface.py	youtube†	MATCH	
1345	Table C3, Communication Services, AIO prompt	youtube†	youtube†	rerun:make_tables_sector_surface.py	youtube†	MATCH	
1346	Table C3, Communication Services, AIM search	google†	google†	rerun:make_tables_sector_surface.py	google†	MATCH	
1347	Table C3, Communication Services, AIM prompt	google†	google†	rerun:make_tables_sector_surface.py	google†	MATCH	
1348	Table C3, Communication Services, ChatGPT	go†	go†	rerun:make_tables_sector_surface.py	go†	MATCH	
1349	Table C3, Communication Services, Perplexity	wikipedia.org	wikipedia.org	rerun:make_tables_sector_surface.py	wikipedia.org	MATCH	
1350	Table C3, Communication Services, Gemini	reddit	reddit	rerun:make_tables_sector_surface.py	reddit	MATCH	
1351	Table C3, Communication Services, Copilot	walmart	walmart	rerun:make_tables_sector_surface.py	walmart	MATCH	
1352	Table C3, Industrials, AIO search	youtube	youtube	rerun:make_tables_sector_surface.py	youtube	MATCH	
1353	Table C3, Industrials, AIO prompt	youtube	youtube	rerun:make_tables_sector_surface.py	youtube	MATCH	
1354	Table C3, Industrials, AIM search	google	google	rerun:make_tables_sector_surface.py	google	MATCH	
1355	Table C3, Industrials, AIM prompt	google	google	rerun:make_tables_sector_surface.py	google	MATCH	
1356	Table C3, Industrials, ChatGPT	nvidia	nvidia	rerun:make_tables_sector_surface.py	nvidia	MATCH	
1357	Table C3, Industrials, Perplexity	wikipedia.org	wikipedia.org	rerun:make_tables_sector_surface.py	wikipedia.org	MATCH	
1358	Table C3, Industrials, Gemini	reddit	reddit	rerun:make_tables_sector_surface.py	reddit	MATCH	
1359	Table C3, Industrials, Copilot	amazon	amazon	rerun:make_tables_sector_surface.py	amazon	MATCH	
1360	Table C3, Consumer Staples, AIO search	google	google	rerun:make_tables_sector_surface.py	google	MATCH	
1361	Table C3, Consumer Staples, AIO prompt	youtube	youtube	rerun:make_tables_sector_surface.py	youtube	MATCH	
1362	Table C3, Consumer Staples, AIM search	google	google	rerun:make_tables_sector_surface.py	google	MATCH	
1363	Table C3, Consumer Staples, AIM prompt	google	google	rerun:make_tables_sector_surface.py	google	MATCH	
1364	Table C3, Consumer Staples, ChatGPT	reddit	reddit	rerun:make_tables_sector_surface.py	reddit	MATCH	
1365	Table C3, Consumer Staples, Perplexity	amazon	amazon	rerun:make_tables_sector_surface.py	amazon	MATCH	
1366	Table C3, Consumer Staples, Gemini	reddit	reddit	rerun:make_tables_sector_surface.py	reddit	MATCH	
1367	Table C3, Consumer Staples, Copilot	amazon	amazon	rerun:make_tables_sector_surface.py	amazon	MATCH	
1368	Table C3, Energy, AIO search	youtube	youtube	rerun:make_tables_sector_surface.py	youtube	MATCH	
1369	Table C3, Energy, AIO prompt	youtube	youtube	rerun:make_tables_sector_surface.py	youtube	MATCH	
1370	Table C3, Energy, AIM search	google	google	rerun:make_tables_sector_surface.py	google	MATCH	
1371	Table C3, Energy, AIM prompt	youtube	youtube	rerun:make_tables_sector_surface.py	youtube	MATCH	
1372	Table C3, Energy, ChatGPT	sec.gov	sec.gov	rerun:make_tables_sector_surface.py	sec.gov	MATCH	
1373	Table C3, Energy, Perplexity	wikipedia.org	wikipedia.org	rerun:make_tables_sector_surface.py	wikipedia.org	MATCH	
1374	Table C3, Energy, Gemini	reddit	reddit	rerun:make_tables_sector_surface.py	reddit	MATCH	
1375	Table C3, Energy, Copilot	walmart	walmart	rerun:make_tables_sector_surface.py	walmart	MATCH	
1376	Table C3, Utilities, AIO search	youtube	youtube	rerun:make_tables_sector_surface.py	youtube	MATCH	
1377	Table C3, Utilities, AIO prompt	reddit	reddit	rerun:make_tables_sector_surface.py	reddit	MATCH	
1378	Table C3, Utilities, AIM search	google	google	rerun:make_tables_sector_surface.py	google	MATCH	
1379	Table C3, Utilities, AIM prompt	yahoo	yahoo	rerun:make_tables_sector_surface.py	yahoo	MATCH	
1380	Table C3, Utilities, ChatGPT	sec.gov	sec.gov	rerun:make_tables_sector_surface.py	sec.gov	MATCH	
1381	Table C3, Utilities, Perplexity	wikipedia.org	wikipedia.org	rerun:make_tables_sector_surface.py	wikipedia.org	MATCH	
1382	Table C3, Utilities, Gemini	wikipedia.org	wikipedia.org	rerun:make_tables_sector_surface.py	wikipedia.org	MATCH	
1383	Table C3, Utilities, Copilot	msn	msn	rerun:make_tables_sector_surface.py	msn	MATCH	
1384	Table C3, Real Estate, AIO search	youtube	youtube	rerun:make_tables_sector_surface.py	youtube	MATCH	
1385	Table C3, Real Estate, AIO prompt	extraspace	extraspace	rerun:make_tables_sector_surface.py	extraspace	MATCH	
1386	Table C3, Real Estate, AIM search	google	google	rerun:make_tables_sector_surface.py	google	MATCH	
1387	Table C3, Real Estate, AIM prompt	google	google	rerun:make_tables_sector_surface.py	google	MATCH	
1388	Table C3, Real Estate, ChatGPT	sec.gov	sec.gov	rerun:make_tables_sector_surface.py	sec.gov	MATCH	
1389	Table C3, Real Estate, Perplexity	wikipedia.org	wikipedia.org	rerun:make_tables_sector_surface.py	wikipedia.org	MATCH	
1390	Table C3, Real Estate, Gemini	wikipedia.org	wikipedia.org	rerun:make_tables_sector_surface.py	wikipedia.org	MATCH	
1391	Table C3, Real Estate, Copilot	extraspace	extraspace	rerun:make_tables_sector_surface.py	extraspace	MATCH	
1392	Table C3, Materials, AIO search	youtube	youtube	rerun:make_tables_sector_surface.py	youtube	MATCH	
1393	Table C3, Materials, AIO prompt	youtube	youtube	rerun:make_tables_sector_surface.py	youtube	MATCH	
1394	Table C3, Materials, AIM search	google	google	rerun:make_tables_sector_surface.py	google	MATCH	
1395	Table C3, Materials, AIM prompt	youtube	youtube	rerun:make_tables_sector_surface.py	youtube	MATCH	
1396	Table C3, Materials, ChatGPT	benjaminmoore	benjaminmoore	rerun:make_tables_sector_surface.py	benjaminmoore	MATCH	
1397	Table C3, Materials, Perplexity	kylieminteriors.ca	kylieminteriors.ca	rerun:make_tables_sector_surface.py	kylieminteriors.ca	MATCH	
1398	Table C3, Materials, Gemini	facadecolorizer	facadecolorizer	rerun:make_tables_sector_surface.py	facadecolorizer	MATCH	
1399	Table C3, Materials, Copilot	facadecolorizer	facadecolorizer	rerun:make_tables_sector_surface.py	facadecolorizer	MATCH	
1400	Table C4, Information Technology, AI Overviews (search queries), rank 1	youtube	youtube, reddit, google	rerun:make_tables_sector_surface.py	youtube	MATCH	
1401	Table C4, Information Technology, AI Overviews (search queries), rank 2	reddit	youtube, reddit, google	rerun:make_tables_sector_surface.py	reddit	MATCH	
1402	Table C4, Information Technology, AI Overviews (search queries), rank 3	google	youtube, reddit, google	rerun:make_tables_sector_surface.py	google	MATCH	
1403	Table C4, Information Technology, ChatGPT, rank 1	google	google, wikipedia.org, justwatch	rerun:make_tables_sector_surface.py	google	MATCH	
1404	Table C4, Information Technology, ChatGPT, rank 2	wikipedia.org	google, wikipedia.org, justwatch	rerun:make_tables_sector_surface.py	wikipedia.org	MATCH	
1405	Table C4, Information Technology, ChatGPT, rank 3	justwatch	google, wikipedia.org, justwatch	rerun:make_tables_sector_surface.py	justwatch	MATCH	
1406	Table C4, Health Care, AI Overviews (search queries), rank 1	youtube	youtube, nih.gov, wikipedia.org	rerun:make_tables_sector_surface.py	youtube	MATCH	
1407	Table C4, Health Care, AI Overviews (search queries), rank 2	nih.gov	youtube, nih.gov, wikipedia.org	rerun:make_tables_sector_surface.py	nih.gov	MATCH	
1408	Table C4, Health Care, AI Overviews (search queries), rank 3	wikipedia.org	youtube, nih.gov, wikipedia.org	rerun:make_tables_sector_surface.py	wikipedia.org	MATCH	
1409	Table C4, Health Care, ChatGPT, rank 1	fda.gov	fda.gov, nih.gov, sec.gov	rerun:make_tables_sector_surface.py	fda.gov	MATCH	
1410	Table C4, Health Care, ChatGPT, rank 2	nih.gov	fda.gov, nih.gov, sec.gov	rerun:make_tables_sector_surface.py	nih.gov	MATCH	
1411	Table C4, Health Care, ChatGPT, rank 3	sec.gov	fda.gov, nih.gov, sec.gov	rerun:make_tables_sector_surface.py	sec.gov	MATCH	
1412	Table C4, Financials, AI Overviews (search queries), rank 1	youtube	youtube, reddit, nerdwallet	rerun:make_tables_sector_surface.py	youtube	MATCH	
1413	Table C4, Financials, AI Overviews (search queries), rank 2	reddit	youtube, reddit, nerdwallet	rerun:make_tables_sector_surface.py	reddit	MATCH	
1414	Table C4, Financials, AI Overviews (search queries), rank 3	nerdwallet	youtube, reddit, nerdwallet	rerun:make_tables_sector_surface.py	nerdwallet	MATCH	
1415	Table C4, Financials, ChatGPT, rank 1	nerdwallet	nerdwallet, chase†, capitalone	rerun:make_tables_sector_surface.py	nerdwallet	MATCH	
1416	Table C4, Financials, ChatGPT, rank 2	chase†	nerdwallet, chase†, capitalone	rerun:make_tables_sector_surface.py	chase†	MATCH	
1417	Table C4, Financials, ChatGPT, rank 3	capitalone	nerdwallet, chase†, capitalone	rerun:make_tables_sector_surface.py	capitalone	MATCH	
1418	Table C4, Consumer Discretionary, AI Overviews (search queries), rank 1	google	google, youtube, reddit	rerun:make_tables_sector_surface.py	google	MATCH	
1419	Table C4, Consumer Discretionary, AI Overviews (search queries), rank 2	youtube	google, youtube, reddit	rerun:make_tables_sector_surface.py	youtube	MATCH	
1420	Table C4, Consumer Discretionary, AI Overviews (search queries), rank 3	reddit	google, youtube, reddit	rerun:make_tables_sector_surface.py	reddit	MATCH	
1421	Table C4, Consumer Discretionary, ChatGPT, rank 1	justwatch	justwatch, consumerreports.org, aboutamazon†	rerun:make_tables_sector_surface.py	justwatch	MATCH	
1422	Table C4, Consumer Discretionary, ChatGPT, rank 2	consumerreports.org	justwatch, consumerreports.org, aboutamazon†	rerun:make_tables_sector_surface.py	consumerreports.org	MATCH	
1423	Table C4, Consumer Discretionary, ChatGPT, rank 3	aboutamazon†	justwatch, consumerreports.org, aboutamazon†	rerun:make_tables_sector_surface.py	aboutamazon†	MATCH	
1424	Table C4, Communication Services, AI Overviews (search queries), rank 1	youtube†	youtube†, wikipedia.org, reddit	rerun:make_tables_sector_surface.py	youtube†	MATCH	
1425	Table C4, Communication Services, AI Overviews (search queries), rank 2	wikipedia.org	youtube†, wikipedia.org, reddit	rerun:make_tables_sector_surface.py	wikipedia.org	MATCH	
1426	Table C4, Communication Services, AI Overviews (search queries), rank 3	reddit	youtube†, wikipedia.org, reddit	rerun:make_tables_sector_surface.py	reddit	MATCH	
1427	Table C4, Communication Services, ChatGPT, rank 1	go†	go†, justwatch, wikipedia.org	rerun:make_tables_sector_surface.py	go†	MATCH	
1428	Table C4, Communication Services, ChatGPT, rank 2	justwatch	go†, justwatch, wikipedia.org	rerun:make_tables_sector_surface.py	justwatch	MATCH	
1429	Table C4, Communication Services, ChatGPT, rank 3	wikipedia.org	go†, justwatch, wikipedia.org	rerun:make_tables_sector_surface.py	wikipedia.org	MATCH	
1430	Table C4, Industrials, AI Overviews (search queries), rank 1	youtube	youtube, reddit, google	rerun:make_tables_sector_surface.py	youtube	MATCH	
1431	Table C4, Industrials, AI Overviews (search queries), rank 2	reddit	youtube, reddit, google	rerun:make_tables_sector_surface.py	reddit	MATCH	
1432	Table C4, Industrials, AI Overviews (search queries), rank 3	google	youtube, reddit, google	rerun:make_tables_sector_surface.py	google	MATCH	
1433	Table C4, Industrials, ChatGPT, rank 1	nvidia	nvidia, tomshardware, techspot	rerun:make_tables_sector_surface.py	nvidia	MATCH	
1434	Table C4, Industrials, ChatGPT, rank 2	tomshardware	nvidia, tomshardware, techspot	rerun:make_tables_sector_surface.py	tomshardware	MATCH	
1435	Table C4, Industrials, ChatGPT, rank 3	techspot	nvidia, tomshardware, techspot	rerun:make_tables_sector_surface.py	techspot	MATCH	
1436	Table C4, Consumer Staples, AI Overviews (search queries), rank 1	google	google, youtube, amazon	rerun:make_tables_sector_surface.py	google	MATCH	
1437	Table C4, Consumer Staples, AI Overviews (search queries), rank 2	youtube	google, youtube, amazon	rerun:make_tables_sector_surface.py	youtube	MATCH	
1438	Table C4, Consumer Staples, AI Overviews (search queries), rank 3	amazon	google, youtube, amazon	rerun:make_tables_sector_surface.py	amazon	MATCH	
1439	Table C4, Consumer Staples, ChatGPT, rank 1	reddit	reddit, wikipedia.org, consumerreports.org	rerun:make_tables_sector_surface.py	reddit	MATCH	
1440	Table C4, Consumer Staples, ChatGPT, rank 2	wikipedia.org	reddit, wikipedia.org, consumerreports.org	rerun:make_tables_sector_surface.py	wikipedia.org	MATCH	
1441	Table C4, Consumer Staples, ChatGPT, rank 3	consumerreports.org	reddit, wikipedia.org, consumerreports.org	rerun:make_tables_sector_surface.py	consumerreports.org	MATCH	
1442	Table C4, Energy, AI Overviews (search queries), rank 1	youtube	youtube, wikipedia.org, google	rerun:make_tables_sector_surface.py	youtube	MATCH	
1443	Table C4, Energy, AI Overviews (search queries), rank 2	wikipedia.org	youtube, wikipedia.org, google	rerun:make_tables_sector_surface.py	wikipedia.org	MATCH	
1444	Table C4, Energy, AI Overviews (search queries), rank 3	google	youtube, wikipedia.org, google	rerun:make_tables_sector_surface.py	google	MATCH	
1445	Table C4, Energy, ChatGPT, rank 1	sec.gov	sec.gov, chevronlubricants†, mobil†	rerun:make_tables_sector_surface.py	sec.gov	MATCH	
1446	Table C4, Energy, ChatGPT, rank 2	chevronlubricants†	sec.gov, chevronlubricants†, mobil†	rerun:make_tables_sector_surface.py	chevronlubricants†	MATCH	
1447	Table C4, Energy, ChatGPT, rank 3	mobil†	sec.gov, chevronlubricants†, mobil†	rerun:make_tables_sector_surface.py	mobil†	MATCH	
1448	Table C4, Utilities, AI Overviews (search queries), rank 1	youtube	youtube, wikipedia.org, reddit	rerun:make_tables_sector_surface.py	youtube	MATCH	
1449	Table C4, Utilities, AI Overviews (search queries), rank 2	wikipedia.org	youtube, wikipedia.org, reddit	rerun:make_tables_sector_surface.py	wikipedia.org	MATCH	
1450	Table C4, Utilities, AI Overviews (search queries), rank 3	reddit	youtube, wikipedia.org, reddit	rerun:make_tables_sector_surface.py	reddit	MATCH	
1451	Table C4, Utilities, ChatGPT, rank 1	sec.gov	sec.gov, reuters, stockanalysis	rerun:make_tables_sector_surface.py	sec.gov	MATCH	
1452	Table C4, Utilities, ChatGPT, rank 2	reuters	sec.gov, reuters, stockanalysis	rerun:make_tables_sector_surface.py	reuters	MATCH	
1453	Table C4, Utilities, ChatGPT, rank 3	stockanalysis	sec.gov, reuters, stockanalysis	rerun:make_tables_sector_surface.py	stockanalysis	MATCH	
1454	Table C4, Real Estate, AI Overviews (search queries), rank 1	youtube	youtube, google, wikipedia.org	rerun:make_tables_sector_surface.py	youtube	MATCH	
1455	Table C4, Real Estate, AI Overviews (search queries), rank 2	google	youtube, google, wikipedia.org	rerun:make_tables_sector_surface.py	google	MATCH	
1456	Table C4, Real Estate, AI Overviews (search queries), rank 3	wikipedia.org	youtube, google, wikipedia.org	rerun:make_tables_sector_surface.py	wikipedia.org	MATCH	
1457	Table C4, Real Estate, ChatGPT, rank 1	sec.gov	sec.gov, extraspace, wikipedia.org	rerun:make_tables_sector_surface.py	sec.gov	MATCH	
1458	Table C4, Real Estate, ChatGPT, rank 2	extraspace	sec.gov, extraspace, wikipedia.org	rerun:make_tables_sector_surface.py	extraspace	MATCH	
1459	Table C4, Real Estate, ChatGPT, rank 3	wikipedia.org	sec.gov, extraspace, wikipedia.org	rerun:make_tables_sector_surface.py	wikipedia.org	MATCH	
1460	Table C4, Materials, AI Overviews (search queries), rank 1	youtube	youtube, google, reddit	rerun:make_tables_sector_surface.py	youtube	MATCH	
1461	Table C4, Materials, AI Overviews (search queries), rank 2	google	youtube, google, reddit	rerun:make_tables_sector_surface.py	google	MATCH	
1462	Table C4, Materials, AI Overviews (search queries), rank 3	reddit	youtube, google, reddit	rerun:make_tables_sector_surface.py	reddit	MATCH	
1463	Table C4, Materials, ChatGPT, rank 1	benjaminmoore	benjaminmoore, behr, plan-home	rerun:make_tables_sector_surface.py	benjaminmoore	MATCH	
1464	Table C4, Materials, ChatGPT, rank 2	behr	benjaminmoore, behr, plan-home	rerun:make_tables_sector_surface.py	behr	MATCH	
1465	Table C4, Materials, ChatGPT, rank 3	plan-home	benjaminmoore, behr, plan-home	rerun:make_tables_sector_surface.py	plan-home	MATCH	
1466	Appendix C after Table C4	38	the top source is youtube.com or google.com in 38 of the 44 sector-by-view cells	rerun:make_tables_sector_surface.py	38	MATCH	
1467	Appendix C after Table C4	4	four of them Alphabet's own properties in Communication Services	rerun:make_tables_sector_surface.py	4	MATCH	
1468	Appendix C after Table C4	15	On Perplexity and Gemini it is wikipedia.org or reddit.com in 15 of 22	rerun:make_tables_sector_surface.py	15	MATCH	
1469	Appendix C after Table C4	4	on ChatGPT a government domain in 4 of 11 sectors	rerun:make_tables_sector_surface.py	4	MATCH	
1470	Appendix C after Table C4	6	and on Copilot a retailer (walmart.com or amazon.com) in 6 of 11	rerun:make_tables_sector_surface.py	6	MATCH	
1471	Appendix D Table D1	456	| 456; 86% (read 14 October 2026) | `vendor_reliance` |	rerun:vendor_reliance.py --offline	456	MATCH	
1472	Appendix D Table D1	86%	| 456; 86% (read 14 October 2026) | `vendor_reliance` |	rerun:vendor_reliance.py --offline	86	MATCH	
1473	Appendix D Table D1	7.5x	| 7.5x to 27.1x; 8.6x to 29.9x; 9.2x to 33.3x | arithmetic on Table 2 |	arith:Table 2 values	7.46965	MATCH	
1474	Appendix D Table D1	27.1x	| 7.5x to 27.1x; 8.6x to 29.9x; 9.2x to 33.3x | arithmetic on Table 2 |	arith:Table 2 values	27.1414	MATCH	
1475	Appendix D Table D1	8.6x	| 7.5x to 27.1x; 8.6x to 29.9x; 9.2x to 33.3x | arithmetic on Table 2 |	arith:Table 2 values	8.62011	MATCH	
1476	Appendix D Table D1	29.9x	| 7.5x to 27.1x; 8.6x to 29.9x; 9.2x to 33.3x | arithmetic on Table 2 |	arith:Table 2 values	29.8608	MATCH	
1477	Appendix D Table D1	9.2x	| 7.5x to 27.1x; 8.6x to 29.9x; 9.2x to 33.3x | arithmetic on Table 2 |	arith:Table 2 values	9.16521	MATCH	
1478	Appendix D Table D1	33.3x	| 7.5x to 27.1x; 8.6x to 29.9x; 9.2x to 33.3x | arithmetic on Table 2 |	arith:Table 2 values	33.3024	MATCH	
1479	Appendix D Table D1	0.95	| 0.95, 2.66, 1.37 | `instrument_extra` |	rerun:instrument_extra.py	0.95	MATCH	
1480	Appendix D Table D1	2.66	| 0.95, 2.66, 1.37 | `instrument_extra` |	rerun:instrument_extra.py	2.66	MATCH	
1481	Appendix D Table D1	1.37	| 0.95, 2.66, 1.37 | `instrument_extra` |	rerun:instrument_extra.py	1.37	MATCH	
1482	Appendix D Table D1	5.2	| 5.2 at 27.1x | arithmetic on Table 2 |	arith:Table 2 values	5.20975	MATCH	
1483	Appendix D Table D1	35%	| 35% (US pairing), 54% (worldwide) | `instrument_extra` |	rerun:instrument_extra.py	35	MATCH	
1484	Appendix D Table D1	54%	| 35% (US pairing), 54% (worldwide) | `instrument_extra` |	rerun:instrument_extra.py	54	MATCH	
1485	Appendix D Table D1	0.20x	| 0.20x to 7.24x (8.89x matched); median 1.01 | `analyze` |	rerun:analyze.py	0.20	MATCH	
1486	Appendix D Table D1	7.24x	| 0.20x to 7.24x (8.89x matched); median 1.01 | `analyze` |	rerun:analyze.py	7.24	MATCH	
1487	Appendix D Table D1	8.89x	| 0.20x to 7.24x (8.89x matched); median 1.01 | `analyze` |	rerun:analyze.py	8.89	MATCH	
1488	Appendix D Table D1	1.01	| 0.20x to 7.24x (8.89x matched); median 1.01 | `analyze` |	rerun:analyze.py	1.01	MATCH	
1489	Appendix D Table D1	−0.11	| −0.11 [−0.64, +0.49], p = 0.73 | `analyze` |	rerun:analyze.py	-0.11	MATCH	
1490	Appendix D Table D1	−0.64	| −0.11 [−0.64, +0.49], p = 0.73 | `analyze` |	rerun:analyze.py	-0.64	MATCH	
1491	Appendix D Table D1	+0.49	| −0.11 [−0.64, +0.49], p = 0.73 | `analyze` |	rerun:analyze.py	+0.49	MATCH	
1492	Appendix D Table D1	0.73	| −0.11 [−0.64, +0.49], p = 0.73 | `analyze` |	rerun:analyze.py	0.73	MATCH	
1493	Appendix D Table D1	+0.94	| +0.94, +0.82, 60 of 66; 51 of 51 beyond 3x, 9 of 15 within |	rerun:analyze.py	+0.94	MATCH	
1494	Appendix D Table D1	+0.82	| +0.94, +0.82, 60 of 66; 51 of 51 beyond 3x, 9 of 15 within |	rerun:analyze.py	+0.82	MATCH	
1495	Appendix D Table D1	60 of 66	| +0.94, +0.82, 60 of 66; 51 of 51 beyond 3x, 9 of 15 within |	rerun:analyze.py	60 of 66	MATCH	
1496	Appendix D Table D1	51 of 51	| +0.94, +0.82, 60 of 66; 51 of 51 beyond 3x, 9 of 15 within |	rerun:instrument_extra.py	51 of 51	MATCH	
1497	Appendix D Table D1	9 of 15	| +0.94, +0.82, 60 of 66; 51 of 51 beyond 3x, 9 of 15 within |	rerun:instrument_extra.py	9 of 15	MATCH	
1498	Appendix D Table D1	1.13	| 1.13 and 3.1 | `instrument_extra` |	rerun:instrument_extra.py	1.13	MATCH	
1499	Appendix D Table D1	3.1	| 1.13 and 3.1 | `instrument_extra` |	rerun:instrument_extra.py	3.13	MATCH	
1500	Appendix D Table D1	12.6%	| 12.6% to 20.0% | arithmetic on Table 3 |	arith:Table 3 counts	12.6093	MATCH	
1501	Appendix D Table D1	20.0%	| 12.6% to 20.0% | arithmetic on Table 3 |	arith:Table 3 counts	20.0199	MATCH	
1502	Appendix D Table D1	55.6%	| 55.6%; 2.25 | `analyze_reviews` |	shipped:analyze_reviews_output.txt	55.6	CANNOT RUN	paper agrees with the saved output
1503	Appendix D Table D1	2.25	| 55.6%; 2.25 | `analyze_reviews` |	shipped:analyze_reviews_output.txt	2.25	CANNOT RUN	paper agrees with the saved output
1504	Appendix D Table D1	+0.19	| +0.19 (mentioned), +0.27 (all linkable) |	rerun:m2_from_counts.py (full precision via checks/m2_precise.py)	0.184869	MISMATCH	prints +0.185; the full value 0.184869 is +0.18 to two decimals (double rounding)
1505	Appendix D Table D1	+0.27	| +0.19 (mentioned), +0.27 (all linkable) |	rerun:m2_from_counts.py	+0.273	MATCH	
1506	Appendix D Table D1	+0.47	| +0.47 (modal), +0.75 (split) |	rerun:m2_from_counts.py	+0.468	MATCH	
1507	Appendix D Table D1	+0.75	| +0.47 (modal), +0.75 (split) |	rerun:m2_from_counts.py	+0.748	MATCH	
1508	Appendix D Table D1	14.0%	| 14.0% against 1.9% | `analyze_reviews` |	shipped:analyze_reviews_output.txt	14.0	CANNOT RUN	paper agrees with the saved output
1509	Appendix D Table D1	1.9%	| 14.0% against 1.9% | `analyze_reviews` |	shipped:analyze_reviews_output.txt	1.9	CANNOT RUN	paper agrees with the saved output
1510	Appendix D Table D1	65%	| 65% to 67%; kappa 0.90 (single-word labels about 50%, multi-word 95% to 96%) |	rerun:r2_link_check.py	65	MATCH	
1511	Appendix D Table D1	67%	| 65% to 67%; kappa 0.90 (single-word labels about 50%, multi-word 95% to 96%) |	rerun:r2_link_check.py	66.8	MATCH	
1512	Appendix D Table D1	0.90	| 65% to 67%; kappa 0.90 (single-word labels about 50%, multi-word 95% to 96%) |	rerun:r2_link_check.py	0.90	MATCH	
1513	Appendix D Table D1	about 50%	| 65% to 67%; kappa 0.90 (single-word labels about 50%, multi-word 95% to 96%) |	rerun:r2_link_check.py	50.0% and 48.0%	MATCH	
1514	Appendix D Table D1	95%	| 65% to 67%; kappa 0.90 (single-word labels about 50%, multi-word 95% to 96%) |	rerun:r2_link_check.py	94.5	MATCH	
1515	Appendix D Table D1	96%	| 65% to 67%; kappa 0.90 (single-word labels about 50%, multi-word 95% to 96%) |	rerun:r2_link_check.py	95.8	MATCH	
1516	Appendix D Table D1	83%	| 83% to 85%, kappa 0.93; about 90% in store |	rerun:r2_link_check.py	83	MATCH	
1517	Appendix D Table D1	85%	| 83% to 85%, kappa 0.93; about 90% in store |	rerun:r2_link_check.py	84.8	MATCH	
1518	Appendix D Table D1	0.93	| 83% to 85%, kappa 0.93; about 90% in store |	rerun:r2_link_check.py	0.93	MATCH	
1519	Appendix D Table D1	about 90%	| 83% to 85%, kappa 0.93; about 90% in store |	rerun:r2_link_check.py	90.5% and 89.2%	MATCH	
1520	Appendix D Table D1	21.3%	| 21.3% (17.2 to 26.7) against 2.1% (1.7 to 2.7) | `cross_sector_sensitivity` |	rerun:section7_from_aggregates.py	21.3	MATCH	also in cross_sector_sensitivity_output.txt (shipped)
1521	Appendix D Table D1	17.2	| 21.3% (17.2 to 26.7) against 2.1% (1.7 to 2.7) | `cross_sector_sensitivity` |	rerun:section7_from_aggregates.py	17.2	MATCH	
1522	Appendix D Table D1	26.7	| 21.3% (17.2 to 26.7) against 2.1% (1.7 to 2.7) | `cross_sector_sensitivity` |	rerun:section7_from_aggregates.py	26.7	MATCH	
1523	Appendix D Table D1	2.1%	| 21.3% (17.2 to 26.7) against 2.1% (1.7 to 2.7) | `cross_sector_sensitivity` |	rerun:section7_from_aggregates.py	2.1	MATCH	
1524	Appendix D Table D1	1.7	| 21.3% (17.2 to 26.7) against 2.1% (1.7 to 2.7) | `cross_sector_sensitivity` |	rerun:section7_from_aggregates.py	1.7	MATCH	
1525	Appendix D Table D1	2.7	| 21.3% (17.2 to 26.7) against 2.1% (1.7 to 2.7) | `cross_sector_sensitivity` |	rerun:section7_from_aggregates.py	2.7	MATCH	
1526	Appendix D Table D1	11 of 11	| 11 of 11 | `cross_sector_sensitivity` |	rerun:section7_from_aggregates.py	11/11	MATCH	
1527	Appendix D Table D1	0.36	| 0.36 to 0.40 against 0.08 to 0.23 | `cross_sector` |	rerun:section7_from_aggregates.py	0.36	MATCH	
1528	Appendix D Table D1	0.40	| 0.36 to 0.40 against 0.08 to 0.23 | `cross_sector` |	rerun:section7_from_aggregates.py	0.4	MATCH	
1529	Appendix D Table D1	0.08	| 0.36 to 0.40 against 0.08 to 0.23 | `cross_sector` |	rerun:section7_from_aggregates.py	0.08	MATCH	
1530	Appendix D Table D1	0.23	| 0.36 to 0.40 against 0.08 to 0.23 | `cross_sector` |	rerun:section7_from_aggregates.py	0.23	MATCH	
1531	Appendix D Table D1	77%	| 77% against 14% (video and community) | `cross_sector_sensitivity2` |	rerun:section7_from_aggregates.py	77	MATCH	
1532	Appendix D Table D1	14%	| 77% against 14% (video and community) | `cross_sector_sensitivity2` |	rerun:section7_from_aggregates.py	14	MATCH	
1533	Appendix D Table D1	1, 1, 2	| one held, one in direction, two failed | `cross_sector` |	rerun:section7_from_aggregates.py	1 held, 1 held in direction only, 2 failed	MATCH	
1534	Appendix D Table D1	4/5	| 4/5 (released example) | `ufi cq` |	none:ufi repository and package not in the bundle		CANNOT RUN	
1535	Appendix D Table D1	70.4%	| 70.4% (released example) | `ufi cq` |	none:ufi repository and package not in the bundle		CANNOT RUN	
1536	Figure 2 (fig1_divergence), July, Ahrefs	3,862	![Figure 2.	figure:make_figs_v4.py	3862	MATCH	drawn value against the released Table 2 CSV
1537	Figure 2 (fig1_divergence), July, Semrush US	100,012	![Figure 2.	figure:make_figs_v4.py	100012	MATCH	
1538	Figure 2 (fig1_divergence), July, Semrush worldwide	103,045	![Figure 2.	figure:make_figs_v4.py	103045	MATCH	
1539	Figure 2 (fig1_divergence), August, Ahrefs	32,281	![Figure 2.	figure:make_figs_v4.py	32281	MATCH	drawn value against the released Table 2 CSV
1540	Figure 2 (fig1_divergence), August, Semrush US	876,153	![Figure 2.	figure:make_figs_v4.py	876153	MATCH	
1541	Figure 2 (fig1_divergence), August, Semrush worldwide	963,937	![Figure 2.	figure:make_figs_v4.py	963937	MATCH	
1542	Figure 2 (fig1_divergence), September, Ahrefs	150,113	![Figure 2.	figure:make_figs_v4.py	150113	MATCH	drawn value against the released Table 2 CSV
1543	Figure 2 (fig1_divergence), September, Semrush US	1,534,362	![Figure 2.	figure:make_figs_v4.py	1.53436e+06	MATCH	
1544	Figure 2 (fig1_divergence), September, Semrush worldwide	1,765,077	![Figure 2.	figure:make_figs_v4.py	1.76508e+06	MATCH	
1545	Figure 2 (fig1_divergence), October, Ahrefs	215,577	![Figure 2.	figure:make_figs_v4.py	215577	MATCH	drawn value against the released Table 2 CSV
1546	Figure 2 (fig1_divergence), October, Semrush US	1,610,284	![Figure 2.	figure:make_figs_v4.py	1.61028e+06	MATCH	
1547	Figure 2 (fig1_divergence), October, Semrush worldwide	1,858,297	![Figure 2.	figure:make_figs_v4.py	1.8583e+06	MATCH	
1548	Figure 2 (fig1_divergence), July, ratio label	25.9x	![Figure 2.	figure:make_figs_v4.py	25.8964	MATCH	
1549	Figure 2 (fig1_divergence), August, ratio label	27.1x	![Figure 2.	figure:make_figs_v4.py	27.1414	MATCH	
1550	Figure 2 (fig1_divergence), September, ratio label	10.2x	![Figure 2.	figure:make_figs_v4.py	10.2214	MATCH	
1551	Figure 2 (fig1_divergence), October, ratio label	7.5x	![Figure 2.	figure:make_figs_v4.py	7.46965	MATCH	
1552	Figure 3 (fig2_aio), July, numerator	47	![Figure 3.	figure:make_figs_v4.py	47	MATCH	
1553	Figure 3 (fig2_aio), July, denominator	284	![Figure 3.	figure:make_figs_v4.py	284	MATCH	
1554	Figure 3 (fig2_aio), July, Semrush count	138	![Figure 3.	figure:make_figs_v4.py	138	MATCH	
1555	Figure 3 (fig2_aio), August, numerator	851	![Figure 3.	figure:make_figs_v4.py	851	MATCH	
1556	Figure 3 (fig2_aio), August, denominator	6,749	![Figure 3.	figure:make_figs_v4.py	6749	MATCH	
1557	Figure 3 (fig2_aio), August, Semrush count	2,221	![Figure 3.	figure:make_figs_v4.py	2221	MATCH	
1558	Figure 3 (fig2_aio), September, numerator	3,380	![Figure 3.	figure:make_figs_v4.py	3380	MATCH	
1559	Figure 3 (fig2_aio), September, denominator	22,665	![Figure 3.	figure:make_figs_v4.py	22665	MATCH	
1560	Figure 3 (fig2_aio), September, Semrush count	8,187	![Figure 3.	figure:make_figs_v4.py	8187	MATCH	
1561	Figure 3 (fig2_aio), October, numerator	7,455	![Figure 3.	figure:make_figs_v4.py	7455	MATCH	
1562	Figure 3 (fig2_aio), October, denominator	37,238	![Figure 3.	figure:make_figs_v4.py	37238	MATCH	
1563	Figure 3 (fig2_aio), October, Semrush count	10,018	![Figure 3.	figure:make_figs_v4.py	10018	MATCH	
1564	Figure 3 (fig2_aio), July, ratio label	2.94x	![Figure 3.	figure:make_figs_v4.py	2.93617	MATCH	
1565	Figure 3 (fig2_aio), August, ratio label	2.61x	![Figure 3.	figure:make_figs_v4.py	2.60987	MATCH	
1566	Figure 3 (fig2_aio), September, ratio label	2.42x	![Figure 3.	figure:make_figs_v4.py	2.42219	MATCH	
1567	Figure 3 (fig2_aio), October, ratio label	1.34x	![Figure 3.	figure:make_figs_v4.py	1.3438	MATCH	
1568	Figure 4 (fig3_refdomains), Ahrefs domains	913	![Figure 4.	figure:make_figs_v4.py	913	MATCH	
1569	Figure 4 (fig3_refdomains), Semrush domains	80	![Figure 4.	figure:make_figs_v4.py	80	MATCH	
1570	Figure 4 (fig3_refdomains), Ahrefs .info	61.9%	![Figure 4.	figure:make_figs_v4.py	61.9%	MATCH	
1571	Figure 4 (fig3_refdomains), Ahrefs .asia	26.4%	![Figure 4.	figure:make_figs_v4.py	26.4%	MATCH	
1572	Figure 4 (fig3_refdomains), Ahrefs .xyz	10.2%	![Figure 4.	figure:make_figs_v4.py	10.2%	MATCH	
1573	Figure 4 (fig3_refdomains), Ahrefs other	1.5%	![Figure 4.	figure:make_figs_v4.py	1.5	MATCH	remainder of the three read shares
1574	Figure 4 (fig3_refdomains), Semrush .xyz	75.0%	![Figure 4.	figure:make_figs_v4.py	75%	MATCH	
1575	Figure 5 (fig4_prefixes), /local/area-codes/, age	3	![Figure 5.	figure:make_figs_v4.py	3	MATCH	
1576	Figure 5 (fig4_prefixes), /local/area-codes/, visits ratio	7.24	![Figure 5.	figure:make_figs_v4.py	7.23982	MATCH	
1577	Figure 5 (fig4_prefixes), /local/area-codes/, keyword ratio	2.0	![Figure 5.	figure:make_figs_v4.py	2.04152	MATCH	
1578	Figure 5 (fig4_prefixes), /product-compare/, age	21	![Figure 5.	figure:make_figs_v4.py	21	MATCH	
1579	Figure 5 (fig4_prefixes), /product-compare/, visits ratio	0.75	![Figure 5.	figure:make_figs_v4.py	0.745455	MATCH	
1580	Figure 5 (fig4_prefixes), /product-compare/, keyword ratio	3.2	![Figure 5.	figure:make_figs_v4.py	3.21229	MATCH	
1581	Figure 5 (fig4_prefixes), /local/bundles/, age	36	![Figure 5.	figure:make_figs_v4.py	36	MATCH	
1582	Figure 5 (fig4_prefixes), /local/bundles/, visits ratio	0.20	![Figure 5.	figure:make_figs_v4.py	0.203125	MATCH	
1583	Figure 5 (fig4_prefixes), /local/bundles/, keyword ratio	16.1	![Figure 5.	figure:make_figs_v4.py	16.0952	MATCH	
1584	Figure 5 (fig4_prefixes), /device-compare/, age	39	![Figure 5.	figure:make_figs_v4.py	39	MATCH	
1585	Figure 5 (fig4_prefixes), /device-compare/, visits ratio	0.99	![Figure 5.	figure:make_figs_v4.py	0.988764	MATCH	
1586	Figure 5 (fig4_prefixes), /device-compare/, keyword ratio	5.2	![Figure 5.	figure:make_figs_v4.py	5.25	MATCH	
1587	Figure 5 (fig4_prefixes), /local/cell-phones/, age	57	![Figure 5.	figure:make_figs_v4.py	57	MATCH	
1588	Figure 5 (fig4_prefixes), /local/cell-phones/, visits ratio	3.62	![Figure 5.	figure:make_figs_v4.py	3.62198	MATCH	
1589	Figure 5 (fig4_prefixes), /local/cell-phones/, keyword ratio	10.4	![Figure 5.	figure:make_figs_v4.py	10.4167	MATCH	
1590	Figure 5 (fig4_prefixes), /support/, age	93	![Figure 5.	figure:make_figs_v4.py	93	MATCH	
1591	Figure 5 (fig4_prefixes), /support/, visits ratio	1.03	![Figure 5.	figure:make_figs_v4.py	1.03046	MATCH	
1592	Figure 5 (fig4_prefixes), /support/, keyword ratio	9.1	![Figure 5.	figure:make_figs_v4.py	9.09183	MATCH	
1593	Figure 5 (fig4_prefixes), /local/fiber/, age	95	![Figure 5.	figure:make_figs_v4.py	95	MATCH	
1594	Figure 5 (fig4_prefixes), /local/fiber/, visits ratio	0.46	![Figure 5.	figure:make_figs_v4.py	0.463725	MATCH	
1595	Figure 5 (fig4_prefixes), /local/fiber/, keyword ratio	5.9	![Figure 5.	figure:make_figs_v4.py	5.90741	MATCH	
1596	Figure 5 (fig4_prefixes), /buy/, age	95	![Figure 5.	figure:make_figs_v4.py	95	MATCH	
1597	Figure 5 (fig4_prefixes), /buy/, visits ratio	1.57	![Figure 5.	figure:make_figs_v4.py	1.57473	MATCH	
1598	Figure 5 (fig4_prefixes), /buy/, keyword ratio	10.4	![Figure 5.	figure:make_figs_v4.py	10.4225	MATCH	
1599	Figure 5 (fig4_prefixes), /local/internet/, age	114	![Figure 5.	figure:make_figs_v4.py	114	MATCH	
1600	Figure 5 (fig4_prefixes), /local/internet/, visits ratio	0.91	![Figure 5.	figure:make_figs_v4.py	0.907819	MATCH	
1601	Figure 5 (fig4_prefixes), /local/internet/, keyword ratio	6.0	![Figure 5.	figure:make_figs_v4.py	5.99248	MATCH	
1602	Figure 5 (fig4_prefixes), /stores/, age	129	![Figure 5.	figure:make_figs_v4.py	129	MATCH	
1603	Figure 5 (fig4_prefixes), /stores/, visits ratio	6.57	![Figure 5.	figure:make_figs_v4.py	6.57458	MATCH	
1604	Figure 5 (fig4_prefixes), /stores/, keyword ratio	20.9	![Figure 5.	figure:make_figs_v4.py	20.8811	MATCH	
1605	Figure 5 (fig4_prefixes), /deals/, age	132	![Figure 5.	figure:make_figs_v4.py	132	MATCH	
1606	Figure 5 (fig4_prefixes), /deals/, visits ratio	1.03	![Figure 5.	figure:make_figs_v4.py	1.02617	MATCH	
1607	Figure 5 (fig4_prefixes), /deals/, keyword ratio	6.0	![Figure 5.	figure:make_figs_v4.py	6.03774	MATCH	
1608	Figure 5 (fig4_prefixes), /es-us/local/, age	133	![Figure 5.	figure:make_figs_v4.py	133	MATCH	
1609	Figure 5 (fig4_prefixes), /es-us/local/, visits ratio	0.25	![Figure 5.	figure:make_figs_v4.py	0.247191	MATCH	
1610	Figure 5 (fig4_prefixes), /es-us/local/, keyword ratio	3.7	![Figure 5.	figure:make_figs_v4.py	3.69231	MATCH	
1611	Figure 5 (fig4_prefixes), panel (a) title	−0.11	![Figure 5.	figure:make_figs_v4.py	-0.11	MATCH	title text 'Spearman ρ = −0.11'
1612	Figure 8 (fig5_cited), New York hub	474	![Figure 8.	figure:make_figs_v4.py	474	MATCH	
1613	Figure 8 (fig5_cited), California hub	337	![Figure 8.	figure:make_figs_v4.py	337	MATCH	
1614	Figure 8 (fig5_cited), Texas hub	322	![Figure 8.	figure:make_figs_v4.py	322	MATCH	
1615	Figure 8 (fig5_cited), Florida hub	304	![Figure 8.	figure:make_figs_v4.py	304	MATCH	
1616	Figure 8 (fig5_cited), national hub	294	![Figure 8.	figure:make_figs_v4.py	294	MATCH	
1617	Figure 8 (fig5_cited), 214 (Dallas) code page	238	![Figure 8.	figure:make_figs_v4.py	238	MATCH	
1618	Figure 8 (fig5_cited), 786 (Miami) code page	228	![Figure 8.	figure:make_figs_v4.py	228	MATCH	
1619	Figure 8 (fig5_cited), 404 (Atlanta) code page	218	![Figure 8.	figure:make_figs_v4.py	218	MATCH	
1620	Figure 9 (fig6_positions), day 0, positions	2	![Figure 9.	figure:make_figs_v4.py	2	MATCH	
1621	Figure 9 (fig6_positions), day 0, positions 1-3	0	![Figure 9.	figure:make_figs_v4.py	0	MATCH	
1622	Figure 9 (fig6_positions), day 6, positions	984	![Figure 9.	figure:make_figs_v4.py	984	MATCH	
1623	Figure 9 (fig6_positions), day 6, positions 1-3	186	![Figure 9.	figure:make_figs_v4.py	186	MATCH	
1624	Figure 9 (fig6_positions), day 15, positions	3,385	![Figure 9.	figure:make_figs_v4.py	3,385	MATCH	
1625	Figure 9 (fig6_positions), day 15, positions 1-3	727	![Figure 9.	figure:make_figs_v4.py	727	MATCH	
1626	Figure 9 (fig6_positions), day 30, positions	14,905	![Figure 9.	figure:make_figs_v4.py	14,905	MATCH	
1627	Figure 9 (fig6_positions), day 30, positions 1-3	1,801	![Figure 9.	figure:make_figs_v4.py	1,801	MATCH	
1628	Figure 9 (fig6_positions), day 37, positions	15,830	![Figure 9.	figure:make_figs_v4.py	15,830	MATCH	
1629	Figure 9 (fig6_positions), day 37, positions 1-3	1,874	![Figure 9.	figure:make_figs_v4.py	1,874	MATCH	
1630	Figure 9 (fig6_positions), day 45, positions	20,326	![Figure 9.	figure:make_figs_v4.py	20,326	MATCH	
1631	Figure 9 (fig6_positions), day 45, positions 1-3	2,649	![Figure 9.	figure:make_figs_v4.py	2,649	MATCH	
1632	Figure 9 (fig6_positions), day 60, positions	37,141	![Figure 9.	figure:make_figs_v4.py	37,141	MATCH	
1633	Figure 9 (fig6_positions), day 60, positions 1-3	5,822	![Figure 9.	figure:make_figs_v4.py	5,822	MATCH	
1634	Figure 9 (fig6_positions), day 67, positions	38,801	![Figure 9.	figure:make_figs_v4.py	38,801	MATCH	
1635	Figure 9 (fig6_positions), day 67, positions 1-3	6,942	![Figure 9.	figure:make_figs_v4.py	6,942	MATCH	
1636	Figure 9 (fig6_positions), day 75, positions	43,302	![Figure 9.	figure:make_figs_v4.py	43,302	MATCH	
1637	Figure 9 (fig6_positions), day 75, positions 1-3	8,753	![Figure 9.	figure:make_figs_v4.py	8,753	MATCH	
1638	Figure 9 (fig6_positions), day 77, positions	43,980	![Figure 9.	figure:make_figs_v4.py	43,980	MATCH	
1639	Figure 9 (fig6_positions), day 77, positions 1-3	9,239	![Figure 9.	figure:make_figs_v4.py	9,239	MATCH	
1640	Figure 9 (fig6_positions), referring domains at day 30	19	![Figure 9.	figure:make_figs_v4.py	19	MATCH	
1641	Figure 9 (fig6_positions), referring domains at day 37	19	![Figure 9.	figure:make_figs_v4.py	19	MATCH	
1642	Figure 9 (fig6_positions), referring domains at day 45	415	![Figure 9.	figure:make_figs_v4.py	415	MATCH	
1643	Figure 9 (fig6_positions), referring domains at day 60	828	![Figure 9.	figure:make_figs_v4.py	828	MATCH	
1644	Figure 9 (fig6_positions), referring domains at day 75	909	![Figure 9.	figure:make_figs_v4.py	909	MATCH	
1645	Figure 9 (fig6_positions), rate days 0 to 15	226	![Figure 9.	figure:make_figs_v4.py	226	MATCH	
1646	Figure 9 (fig6_positions), rate days 15 to 30	768	![Figure 9.	figure:make_figs_v4.py	768	MATCH	
1647	Figure 9 (fig6_positions), rate days 30 to 37	132	![Figure 9.	figure:make_figs_v4.py	132	MATCH	
1648	Figure 9 (fig6_positions), rate days 37 to 45	562	![Figure 9.	figure:make_figs_v4.py	562	MATCH	
1649	Figure 9 (fig6_positions), rate days 45 to 60	1121	![Figure 9.	figure:make_figs_v4.py	1121	MATCH	
1650	Figure 9 (fig6_positions), rate days 60 to 75	411	![Figure 9.	figure:make_figs_v4.py	411	MATCH	
1651	Figure 1 (fig0_framework), panel (b)	60 of 66 pairs	![Figure 1.	figure:make_fig0.py	60 of 66	MATCH	
1652	Figure 1 (fig0_framework), panel (b)	0.20x to 7.24x	![Figure 1.	figure:make_fig0.py	0.20x to 7.24x	MATCH	
1653	Figure 6 (fig9_reviews), panel (a) title	+0.19	![Figure 6.	figure:fig9_reviews.pdf as shipped (make_fig_reviews_v50.py cannot run)	0.184869	MISMATCH	title hard-coded as +0.19; full value 0.184869 is +0.18 (double rounding)
1654	Figure 6 (fig9_reviews), panel (b) title	+0.75	![Figure 6.	figure:fig9_reviews.pdf as shipped (make_fig_reviews_v50.py cannot run)	+0.748	MATCH	
1655	Figure 6 (fig9_reviews), panel (b) branches	the nine largest by review share	![Figure 6.	figure:fig9_reviews.pdf as shipped	same nine, same order as m2_from_counts.py	MATCH	
1656	Abstract	381	On 381 area-code pages of a large US telecommunications provider	data:section_code_pages_2026-10-14.csv	381	MATCH	
1657	§2 (information needs)	381	(the 381 code pages rank for 29,000 keywords on one instrument)	data:section_code_pages_2026-10-14.csv	381	MATCH	
1658	§2 (information needs)	29,000	(the 381 code pages rank for 29,000 keywords on one instrument)	data:single_reads_2026-10.csv	29,000	MATCH	
1659	§3	381	All 381 return HTTP 200, are canonical, and are full pages	data:section_code_pages_2026-10-14.csv	381	MATCH	the count only; HTTP status and canonical tags are not in the released list
1660	§3	50	the 50 states, the District, and the plan-wide toll-free codes	data:section_code_pages_2026-10-14.csv	50	MATCH	
1661	§3	381	**381** is the number of code pages the section holds	data:section_code_pages_2026-10-14.csv	381	MATCH	
1662	§5.5 para 'no detectable relationship'	0.5	give about 38% power to detect a correlation of 0.5	rerun:instrument_extra.py	0.5	MATCH	
1663	§5.6 limits	77	the longitudinal series is one prefix over 77 days	arith:dates (26 Jul to 11 Oct 2026)	77	MATCH	
1664	§7.2	1,000	Each export holds the 1,000 domains found in the most answers, the most this table exports	data:cross_sector.py docstring (released script)	1,000 rows	MATCH	
1665	§7.3 Source types	88	the share of the total sum of squares of the 88 cell shares	rerun:section7_from_aggregates.py	88	MATCH	
1666	§7.5	100	Restricting each export to its first 100, 250 or 500 rows	shipped:cross_sector_sensitivity_output.txt	first 100 export rows	CANNOT RUN	paper agrees with the saved output
1667	§7.5	250	Restricting each export to its first 100, 250 or 500 rows	shipped:cross_sector_sensitivity_output.txt	first 250 export rows	CANNOT RUN	paper agrees with the saved output
1668	§7.5	500	Restricting each export to its first 100, 250 or 500 rows	shipped:cross_sector_sensitivity_output.txt	first 500 export rows	CANNOT RUN	paper agrees with the saved output
1669	§8	381	following the publication of 381 code pages and their hubs	data:section_code_pages_2026-10-14.csv	381	MATCH	
1670	Table 5 header, day 0	26 Jul	Day 0 (26 Jul)	arith:dates (day 0 = 26 Jul 2026)	26 Jul	MATCH	
1671	Table 5 header, day 15	10 Aug	Day 15 (10 Aug)	arith:dates (day 0 = 26 Jul 2026)	10 Aug	MATCH	
1672	Table 5 header, day 30	25 Aug	Day 30 (25 Aug)	arith:dates (day 0 = 26 Jul 2026)	25 Aug	MATCH	
1673	Table 5 header, day 37	1 Sep	Day 37 (1 Sep)	arith:dates (day 0 = 26 Jul 2026)	1 Sep	MATCH	
1674	Table 5 header, day 45	9 Sep	Day 45 (9 Sep)	arith:dates (day 0 = 26 Jul 2026)	9 Sep	MATCH	
1675	Table 5 header, day 60	24 Sep	Day 60 (24 Sep)	arith:dates (day 0 = 26 Jul 2026)	24 Sep	MATCH	
1676	Table 5 header, day 75	9 Oct	Day 75 (9 Oct)	arith:dates (day 0 = 26 Jul 2026)	9 Oct	MATCH	
1677	Table 5 header, day 77	11 Oct	Day 77 (11 Oct)	arith:dates (day 0 = 26 Jul 2026)	11 Oct	MATCH	
1678	§8	n/r at day 77	positions 11–20 were not captured that day	data:instrument_series_table5 CSV	n/r	MATCH	
1679	§8	n/r at day 77	so the 21–100 row cannot be derived for it	data:instrument_series_table5 CSV	n/r	MATCH	
1680	§8	n/r at day 77	the daily visits series was read only to day 75	data:instrument_series_table5 CSV	n/r	MATCH	
1681	§8	day 75 within days 65 to 75	Day 75 falls inside the window the Ahrefs data notice covers	arith:dates	65 <= 75 <= 75	MATCH	
1682	§8 concentration	441	Of the 441 URLs holding a position on 11 October	data:instrument_series_table5 CSV	441	MATCH	
1683	§9.1	1.0 and 0.5	it grades a dedicated page about an entity 1.0 and a list or section page carrying a fact about it 0.5	none:ufi repository and package not in the bundle		CANNOT RUN	
1684	§10.1 Figure 9 caption	day 37	the vertical rules mark the primary checkpoint (day 37), the September 2026 spam update (day 60) and the vendor data-reliability notice (day	figure:make_figs_v4.py	axvline(37)	MATCH	
1685	§10.1 Figure 9 caption	day 60	the vertical rules mark the primary checkpoint (day 37), the September 2026 spam update (day 60) and the vendor data-reliability notice (day	figure:make_figs_v4.py	axvline(60)	MATCH	
1686	§10.1 Figure 9 caption	day 65	the vertical rules mark the primary checkpoint (day 37), the September 2026 spam update (day 60) and the vendor data-reliability notice (day	figure:make_figs_v4.py	axvline(65)	MATCH	
1687	§13	10,000	the exports took the first 10,000 rows in the vendor's default order	data:design file (amendments A1 and A2)	10,000	MATCH	
1688	§14	924	The frozen 924-query set, the parameter lock and the run manifest are committed in the repository	none:ufi repository and package not in the bundle		CANNOT RUN	
1689	§14	22; 21; 1	all 22 commits at that point are AI-assisted: 21 carry the assistant as author and one as co-author	none:ufi repository and package not in the bundle		CANNOT RUN	
1690	§14	3.10	the package declares Python 3.10 or later	none:ufi repository and package not in the bundle		CANNOT RUN	
1691	§14	109	the 109-company list with its source	data:cross_sector_companies.csv	109	MATCH	
1692	§14 competitive effects	13 to 83	mostly specialist directories at Domain Rating 13 to 83	data:single_reads_2026-10.csv	13 to 83	MATCH	
1693	§14 conflicts	109	that organization is also one of the 109 companies in Section 7	data:cross_sector_companies.csv	109	MATCH	
1694	Appendix B	1.0, 0.5, 0	The coverage rubric grades 1.0 for a dedicated page about *e*	none:ufi repository and package not in the bundle		CANNOT RUN	
1695	Appendix B	1.0, 0.5, 0	The answerability rubric grades 1.0 for an answer present	none:ufi repository and package not in the bundle		CANNOT RUN	
1696	Appendix B	0.5, 0.5, 0.85	Five parameters are locked: α = 0.5, β = 0.5, damping = 0.85	none:ufi repository and package not in the bundle		CANNOT RUN	


==> anc/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/ots_parse.txt <==
framework_retro_test_381_manifest.txt.ots: version 1; file hash sha256; committed digest 003311481c2ce8f3cedd02fa14f474cca5eb5233f8371ee2b787c2f29908e4b9
  sha256 of framework_retro_test_381_manifest.txt (1077 bytes): 003311481c2ce8f3cedd02fa14f474cca5eb5233f8371ee2b787c2f29908e4b9 -> MATCHES the proof
  bytes left unread after the proof tree: 0
  pending attestation: https://alice.btc.calendar.opentimestamps.org; 16 operations
  Bitcoin block-header attestation: block height 971,506; attested merkle root (explorer byte order) 7bdc60257b41068f09d1157f28005268d7430ba65143d263243a5d46a24659a3; 79 operations from the file digest
  pending attestation: https://finney.calendar.eternitywall.com; 12 operations
  pending attestation: https://btc.calendar.catallaxy.com; 10 operations
  pending attestation: https://bob.btc.calendar.opentimestamps.org; 14 operations
framework_retro_test_381_amendment_2026-10-15.md.ots: version 1; file hash sha256; committed digest 304297ba442564740889d8dcdee2f6c4a5326f165d8ebab95851e290cefee1dd
  sha256 of framework_retro_test_381_amendment_2026-10-15.md (2090 bytes): 304297ba442564740889d8dcdee2f6c4a5326f165d8ebab95851e290cefee1dd -> MATCHES the proof
  bytes left unread after the proof tree: 0
  pending attestation: https://finney.calendar.eternitywall.com; 12 operations
  pending attestation: https://btc.calendar.catallaxy.com; 12 operations
  pending attestation: https://bob.btc.calendar.opentimestamps.org; 14 operations
  pending attestation: https://alice.btc.calendar.opentimestamps.org; 14 operations


==> anc/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/pristine_sha256.txt <==
9c810ab358a444eaa4c1c4e0221bef890180afbf4967dba40eb91232c5a83476  ./08_REVIEW/reproduction_v5.2_2026-10-15/README.md
30412a66229a8fc882584c86ef73042dc1981526c3a85f6f6c936ab4515160c2  ./08_REVIEW/reproduction_v5.2_2026-10-15/checks/check_appc.py
eaedc104a352e1336bf8198ebd8fcecf5105af1f7fa55d01c6f0b367ff356dc4  ./08_REVIEW/reproduction_v5.2_2026-10-15/checks/check_kappa.py
2c0e7af532c09a13a13c298dae25736077874a17b8a31e47eb0cc0d4b4bd552e  ./08_REVIEW/reproduction_v5.2_2026-10-15/checks/check_m1.py
c00d0eea460b6b52f01108f21848923cb738249d23084874d463c6aef81ae04a  ./08_REVIEW/reproduction_v5.2_2026-10-15/checks/check_m3.py
263fa30185dac11f0c10e7f4a8c43fac34c80ec3bc1831e98b658c121f65883d  ./08_REVIEW/reproduction_v5.2_2026-10-15/checks/check_stakes.py
90f5fd4819474b404eccaf271338b49090223285dc133e9dce0a576fb50b9534  ./08_REVIEW/reproduction_v5.2_2026-10-15/checks/check_t3.py
3db13a87b63c5187ed3a933066a62af4bd2486b86e0471086288f816610ffc94  ./08_REVIEW/reproduction_v5.2_2026-10-15/checks/command_log.txt
e077a96b3bd68107c10a14b4a53c169ec96427f90bb63a1ae85c848a0f834955  ./08_REVIEW/reproduction_v5.2_2026-10-15/checks/dups.py
5d19a414a63f8cf66d9bda46066a13f692694429588f6757ebd6eb1afb20d287  ./08_REVIEW/reproduction_v5.2_2026-10-15/checks/md_vs_tex.py
c3326be2e80d25797ac91af8e77d72dc3c76603a44974e5241d3ed8d70166cbb  ./08_REVIEW/reproduction_v5.2_2026-10-15/checks/numbers_table.md
db85b04e9b39653ec77eac31642edf4b88fbcfc79805001c77ea604fc11ded69  ./08_REVIEW/reproduction_v5.2_2026-10-15/checks/numbers_table.py
aea428b7b9a0b922cfa3b79d9e2a224804d911651029bcbf94f31a0f34b000b7  ./08_REVIEW/reproduction_v5.2_2026-10-15/checks/pdfdiff.py
06e20a686afdd132fa187c16a8ad034e68fcacea3ce89b60f6fb74b45656b291  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/README.md
678a1168b0d56e426183d3f031829d5f973e3c09178b49336ea8acc119eca95d  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/checks/boot_seeds.py
96c80713396d5cf4d27d211397eb93d0c49657e14536750956ad6dbcde6eea05  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/checks/check_numbers.py
3a3f61ef41f167cfd56b3715f1b65ca13e70d97e5f0c046a90182512dff90513  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/checks/coverage.py
db92c3c9b8b0a6309098a67e0319a519b8cb99a94a851cd604d15ef6a01d06bb  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/checks/logrun.sh
6754788aa45b9f0c8ab4d82f8dafb859d9e3ceade786e10421b444599bf7bad2  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/checks/ots_parse.py
749203ba8fbc3deaef155bdc4eb8f95714ea7adf27e45c3a8a7e2cff15f521f5  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/checks/pdfdiff_bytes.py
c394d6e3cec15c7b1f8d5c00a63c3c7c7dfc5339e9f88b3f096cebff8dd75ce5  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/checks/run_edit_scripts.sh
255325300f01dab7b2e02585e3fb9590ae0e14f3876a9088e831f09ebd3b72fa  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/checks/single_reads_coverage.py
a43b2cd3f03cae2e5b11f1373c8d2c1c75f46f8f4fb96a061f8bb41465e6df32  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/checks/tally.py
b7bd1dd76b98fab1383749ab234f1351c1285529be7fd1f96118d21806e5481e  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/command_log.txt
460cdf77c991a53eb8b2fe451846b9a674918f389f58c703d8ae0d2d6d6a5846  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/analyze_output.txt
9ef9ccc22bda9649df471a9d3473474d8ed2a31eedc77cd05812a8243e3fd5fa  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/analyze_reviews_rerun_stderr.txt
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/analyze_reviews_rerun_stdout.txt
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/analyze_stderr.txt
c1e34bdf938f52a5310adacd86cbf30855642816663e43b129e212e2ed4be4ee  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/block_explorer_check.txt
628ec55f866991a67a219bcccb46147e8034de544ba94d70e0162944ef815547  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/boot_seeds.txt
186616ecb9b7f0d57a187d697a71111d8e67dcdf583b99b49a442e4a86c60960  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/build_docx_stdout.txt
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/build_tex_stderr.txt
76006507603bc7741d5ec783084389193b2536ad3b7d7a279709d848321a7094  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/build_tex_stdout.txt
19610e7629e728e03791682151b90a82ea9bf0445d81a6c5aecc40671ed0460f  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/coverage_uncovered.txt
86f4cdaeecdcac97a138f6d8314a5da43c686612f1c06192e699421d47bcddda  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/cross_sector_rerun_stderr.txt
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/cross_sector_rerun_stdout.txt
86f4cdaeecdcac97a138f6d8314a5da43c686612f1c06192e699421d47bcddda  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/cross_sector_sensitivity2_rerun_stderr.txt
bc42ae113e6f60b3c44cec12b986d7b03546e5772a875b5abce6423cb75957f6  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/cross_sector_sensitivity2_rerun_stdout.txt
86f4cdaeecdcac97a138f6d8314a5da43c686612f1c06192e699421d47bcddda  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/cross_sector_sensitivity_rerun_stderr.txt
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/cross_sector_sensitivity_rerun_stdout.txt
6bb7285b8aa4c4e412746163b4dda5c4527645fa65762ef36b3fc173d8bf7b79  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/edit_scripts_attempts.txt
8c53410d92cbadb9a2367d16b985ca1dfbe6cf7a5ec56db21662067727652783  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/environment.txt
ab76903d85b99d74060d635bfcbd49f4792b909fa34d7586f554e3424f4a28d6  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/instrument_extra_output.txt
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/instrument_extra_stderr.txt
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/make_brand_radar_urls_stderr.txt
10ab76f79f1a7bb3941d6aafe52094601afe07964633488b72d9116abc2ff6f7  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/make_brand_radar_urls_stdout.txt
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/make_fig0_stderr.txt
dc51b8c96c2d745df3bd5590d990230a482fd247123599548e0632fdbf97fc22  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/make_fig0_stdout.txt
670010f1aa4ab7ed86b3b3a7ce9a356e255a78362d9cc5efbd5dfc76a84202a3  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/make_fig_reviews_rerun_stderr.txt
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/make_fig_reviews_rerun_stdout.txt
547fc4ba7468f12b6625271d575a49a37df358c9e83929f78789efe06815db89  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/make_fig_reviews_v50_rerun_stderr.txt
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/make_fig_reviews_v50_rerun_stdout.txt
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/make_fig_sources_stderr.txt
730548c0c600ebb0252d6fc8137f6461457dafbd55c6ebf4de8244c70ffada2f  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/make_fig_sources_stdout.txt
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/make_figs_v4_stderr.txt
dc51b8c96c2d745df3bd5590d990230a482fd247123599548e0632fdbf97fc22  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/make_figs_v4_stdout.txt
be08ae75b32298f2325e66c2b09aaf533f3880dac91781de85c9d9fbf8ee1b1e  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/make_tables_sector_surface_output.txt
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/make_tables_sector_surface_stderr.txt
ba7bb1245ad2d29b1ba1a44f80d0a6954f69efdcda8051a3eb990a7f6f402cb8  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/numbers_table.tsv
a368a905cf6c07c32bbeb4262f8fb168c846e1a21bc9238b688f679feb52960f  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/ots_parse.txt
49d0c14cd4ed5ba75286d0bc8e3b6ef23632dc3675c81619234f6b5a793693f2  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/prev_checks/check_appc.txt
fb0773cfbd136e94e12e12c1f809f64f6b8c0ab827e046e44636818ba237a4bc  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/prev_checks/check_kappa.txt
2ae8e6eb7f1532ac83f223ae03cfa91ef85ebec3ff6b10e85e50429b63de4f08  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/prev_checks/check_m1.txt
d5ac0421078b38be9ae2ab3da402b33e21706f7778a2bd81d2fc8d9a2a6e61db  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/prev_checks/check_m3.txt
2fc0a449e637bbde698061ac76b711768c643075cc2a4e863d9282be4344e12d  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/prev_checks/check_stakes.txt
e613e6ff1f49807183cfb9e386c485010788c62619902eabd3efb6cead66ddf8  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/prev_checks/check_t3.txt
ca0ea60a0942d83657618fe4d515ce3e27a3adb7d7a4ae9598fca2ac7294874f  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/prev_checks/dups.txt
e407f9c0054f31e59accad5073cc4fadf3e540486f618ddb7f87a01e2e355e71  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/prev_checks/md_vs_tex.txt
c3326be2e80d25797ac91af8e77d72dc3c76603a44974e5241d3ed8d70166cbb  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/prev_checks/numbers_table.md
b83f2911cf5b061bb799d4f0f3624331f2f9279a7086d2f1e8fbfb68563a0e9c  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/prev_checks/numbers_table_stdout.txt
5d937e3b88f3f8624a76715d46ebeaa752a570265428d8d3b56a3191502dbc63  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/prev_checks/pdfdiff_fig1.txt
2fc5eb34de91bc978adb156ee9e027fd7b077de0794ed8fe976612a3bc1fa637  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/pristine_sha256.txt
2fc5eb34de91bc978adb156ee9e027fd7b077de0794ed8fe976612a3bc1fa637  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/pristine_sha256_after.txt
212148791ee11c59c5b6d1df2eb4e448c7d044541e6317f982921e595ee87c30  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/r2_link_check_output.txt
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/r2_link_check_stderr.txt
2e19855209efa3e4c36f1fef8ea3628f812f26adfe33f900c790e4575fe53572  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/r2_link_sample_rerun_stderr.txt
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/r2_link_sample_rerun_stdout.txt
018ca149a054e640364437d80716e8ee78784f37f7afd18a842bdcd51a2fff8c  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/section7_from_aggregates_output.txt
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/section7_from_aggregates_stderr.txt
2ef2e237d8d4f9b7d6af66736b370fc390d99c86717b6a1288200713e6b8e580  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/single_reads_coverage.txt
5aaa6c6490503f258324638e0444aa5dc3a90e95e4b16666e308b0b2664942bc  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/supplement_r10_rerun_stderr.txt
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/supplement_r10_rerun_stdout.txt
576a15efd8d01d9ace8b264c9bae3cb7b443347b7ab446630e046eac2bb26314  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/tally.txt
2a49e48fc5c92be34c0e7f6b9fcbe0b189cf60d938df39bbc906ddb987971fee  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/tectonic_build_stdout.txt
2a49e48fc5c92be34c0e7f6b9fcbe0b189cf60d938df39bbc906ddb987971fee  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/tectonic_toplevel_stdout.txt
f2ebb1d24d5d12cd012f1991be326a1f536bd46afaf510014df3e5b314aa0cb4  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/vendor_reliance_output.txt
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/vendor_reliance_stderr.txt
c7e3e465566a46317eb57bfddba18d56ff55b999d28d4b93e05cfa5e69b6bffb  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/work_sha256_after.txt
b49f271c3202531e8a78900c079d75246545780013e8640ec903313169142b9b  ./CHANGELOG_versions.md
a6b02e150cbe37492a1940e1dd900183acf82bae724d3100162091d31892c84c  ./README.txt
5796ce15bf06afc8aefa472cfe2328ef55220a4e0c724b490beb259dcb3741f7  ./UFI_Metrics_and_Evaluation_Protocol_v1.0.md
9a41d76bedae2cd99a7231af42b319864293f81818d913ef6c4bb07c0006d997  ./UFI_Metrics_and_Evaluation_Protocol_v1.0.pdf
f43a2d02bcf40c7e7980c9c759e9d63909ac01fd73c81c39994a03388088d039  ./ai_citation_cross_sector/README.md
65156d0d0014f5ea7f7b4678b542be7f4b00d295c3d3eab403fd84b9b2184e5d  ./ai_citation_cross_sector/aggregates/cross_sector_cells.csv
2dd978c3a0be5662cd2ce000e998347ab111eca09ff67031c55b54d73ac97be7  ./ai_citation_cross_sector/aggregates/cross_sector_platform_metrics.csv
e15d608eb5568c2d3eb3c2ca5255be2996cbb0cce564812ff831074f7abbd9b5  ./ai_citation_cross_sector/aggregates/cross_sector_predictions.json
0a868aae6ce347b657a66a3c0f026ea05ed8bb57ce7ee428941eabebeeb7c98c  ./ai_citation_cross_sector/aggregates/cross_sector_top10_nonbrand.csv
3e640db9d84abb9c21cdb0f6753f3d760cad26f0cfd88324b71d7c885d7d1357  ./ai_citation_cross_sector/aggregates/cross_sector_type_shares.csv
3884317d2fc86f7b4327bab36277e8bf5c48750876487768db5f8427f282ad35  ./ai_citation_cross_sector/aggregates/raw_exports_SHA1SUMS.txt
fc817a1c9c5f03a1db6a8a7749049f919798e336ebe5947e73d3bb88dfd2d808  ./ai_citation_cross_sector/aggregates/sector_answer_counts.csv
f0f0d1cb1f99f6317367edcf7ed61dec8a7d0de75be5a769153aa18382bffc8b  ./ai_citation_cross_sector/design/cross_sector_ai_citation_study.md
f2fd1fbf20b6169ef866584ccd0a642cfb83e1a3e82477e9214cebe975e93b3a  ./ai_citation_cross_sector/design/cross_sector_companies.csv
a3475c5efe172a0f36045a712f62fd42dc509a80742774a467e463477df2ecfc  ./ai_citation_cross_sector/design/cross_sector_company_properties.csv
f3b237fe3620e0f1e22d1b187aaa55f3527470acbd60bc9927c8012b0feddaa8  ./ai_citation_cross_sector/design/cross_sector_report_urls.json
e1b226a29afd6b3e9ecc51dd9e33fb56ea0311e5d4748631fac9afacd6f58aac  ./ai_citation_cross_sector/scripts/cross_sector.py
3cdb5cf15c6f71d271221afe69d31093f12ac9555e4402a10f0744418dfe3b56  ./ai_citation_cross_sector/scripts/cross_sector_output.txt
0bb238030cbabdd64c9c11c2fc78ea0e7bd3585f0a5e1e37e37db3ecc1f8aa5f  ./ai_citation_cross_sector/scripts/cross_sector_sensitivity.py
c1c74dafa3c2f5562e077fe3fb6aa339d92c72a0b289682551e7ccaf544607c5  ./ai_citation_cross_sector/scripts/cross_sector_sensitivity2.py
edd227f7380cfaf7992cfe278607d8727728b045feb89d3b70e8c32ebe22196e  ./ai_citation_cross_sector/scripts/cross_sector_sensitivity2_output.txt
487f75a55e0e7cc8ec5f323acfad70f7e174ab7cd27f0f8e2cfe4108a5fa6834  ./ai_citation_cross_sector/scripts/cross_sector_sensitivity_output.txt
770cf983359ed422a483104e09df54547e85775c5485b66a45b3788a95f25f96  ./ai_citation_cross_sector/scripts/make_brand_radar_urls.py
34555d1157c38c68d4e93a48085d8b2003de2c64fa9bb209a7b41b58989955d0  ./ai_citation_cross_sector/scripts/make_fig_sources.py
788799146dd21ba6fb7ecf1c67285946efe60d0a4022ceb8f81af0a6b2389821  ./ai_citation_cross_sector/scripts/make_tables_sector_surface.py
be08ae75b32298f2325e66c2b09aaf533f3880dac91781de85c9d9fbf8ee1b1e  ./ai_citation_cross_sector/scripts/make_tables_sector_surface_output.txt
74bcad6aed2bf0c5bc6df5326b0a09a2865e40958455413f1beedb559b99f234  ./ai_citation_cross_sector/scripts/pilot_section_output.txt
e128b05ab5d3db1da88769792c76968458ebf7687092c2ff7d631e6eea208203  ./ai_citation_cross_sector/scripts/section7_from_aggregates.py
018ca149a054e640364437d80716e8ee78784f37f7afd18a842bdcd51a2fff8c  ./ai_citation_cross_sector/scripts/section7_from_aggregates_output.txt
75ad9862110971ce92c42755592ae74b93c7d71c49a18199e559a33f8bcf5589  ./arxiv_abstract.txt
0b00f9cc7ae2f86069b11cab36c19618e30276657ccc77062a4bd889dfede4e4  ./build_docx.sh
95968324be9e81b6bd7b511b491470dbd3b2b7550a1b5e9beb32a6ed1574d545  ./build_tex.py
a1701a56724c369d19c31a5744841ee708218e033d745bdbc3a78e6f42af0e12  ./data/README.md
5e3135c6c844a1b75c757bf610b991fa946e53d8bba798d0265382a60c938780  ./data/ahrefs_prefixes_2026-10-12.csv
a7e079595b94238b6b5e7edaf00f099748b75341acb4749bdec4d67f7b424edc  ./data/analyze.py
711a4331a353b65b7409f630ecbcc5a145e117a05f28834684b5c36f91acf622  ./data/semrush_prefixes_2026-10-12.csv
6a3af4c6f5aeb66ffd88167fd2f3c1b8be872d762df8f16301d57ba303927d3e  ./edit_v49.py
348b01a1dc4a99fa6c82b52a8392eb3346137e98340b8f055b2518cc9e5467c5  ./edit_v49_r9.py
350dce04d561b35021a2e97782bdbe9cfdb12346cf632f9e4159f1a60316dedc  ./edit_v49_r9b.py
4bf5a024efcc7e8b5125aeef8af464e2a93fed4fa11b2d6ee64e34781e80db43  ./edit_v49_r9c.py
f193225d39b79c598cd8fd33e254af73d2b72abaa7216acf4cb6fe07fa4c7b36  ./edit_v50.py
8983d5100e8baeb15ddb4d9d7004a0eaa35874ec624a128b80f39adf4d69f604  ./edit_v50b.py
aef9ccd211117c266991bf6823718fd1c4082107e12b2a60390ffa69a816e751  ./edit_v50c.py
7465d66eb356aee79d55321f03ff7354c43547a57d8e3c4e632d1ec528648b3f  ./edit_v51.py
63ee73547f9b84e857d620e32fe327c5b9953cae5495e958dd005702ad5a229f  ./edit_v51b.py
75f791d3c67ec21cb8c7f0ad4cf5d059e6e9034834ff69017ca9bd079544d1da  ./edit_v52.py
b6e8018cc931d22426903065b11f87d2642070b35a1db192e76460e551c05ce7  ./edit_v52b.py
fe79444f3f7552a1f53076d70b7be0ad94e0246fd0b239da3611e64989c01da7  ./edit_v52c.py
3cdff49ed27e0254a3c44269462157bf0109face9cb174e2f02e343def22dbbe  ./edit_v52d.py
e6b750b167fabe0f7b9ce9060dfda5e1c50a75c35b8930d2d6b35102dd4ac85c  ./edit_v52e.py
72ea948d63bb155d671fad7ea03ef5d90c68c27cf90bc836cc482450ca398ba0  ./edit_v52f.py
54e611b423168748f72614a6caf98ef34d715c7314f20a547ea3c3ae59c3737e  ./edit_v52g.py
3e04363ca3dbd93f06c478b9e34af18b5c7e2fa471778a4817d0208791134417  ./edit_v52h.py
1d0903a163fa8c8c1f5f9b3dd30e76244a95843decce29ca8c09e68dfadcdb40  ./edit_v52i.py
e53b259b9c16c2901e92e2654da537b753e37e18514e5a2f30f21f617fb77329  ./edit_v52j.py
708c2746bec06a794b5494ff2ac7c3d3ce40a81cbe14091105cbdaf08b8ee020  ./edit_v52k.py
4c5fe817bdfdd5af024831a09a9b078561a405d624fadc3e2e78c59b8633255a  ./edit_v52l.py
3d81af503a654eb6436b719e86a392b71035334ebb803b62270a045223822351  ./edit_v52m.py
a4d342e55c5c9d51927fee1e0c4968b18874bf9f49454e423a0d3d9f2e95ed56  ./edit_v52n.py
35a9b9dfebcf9e6e598ead4808233fcd55d930121b8080f00a6da9a56443ad4b  ./edit_v52o.py
5688a7e01017a3df023e03c0087c64e1bcf1d32e97affea13eb49acfec7b9bc3  ./fig0_framework.pdf
83eccb176a5b8f6c6ba9ae7fca624809a88cdf5ed923e71fa9ce73b6858fcf50  ./fig0_framework.png
74bb78ce201c6e46af35f9f1622b8f89848b9689a30a8d090de9d35b48e8ed13  ./fig10_sources.pdf
8c5d41958f4509e06e78d8204689bb1e2cf53fd1549dc0766ff18f2efa3fb01b  ./fig10_sources.png
00d06daf237922f6a306bffe9b1de0a8e361b2f3ed846d680d80f00b2a2c6b5a  ./fig1_divergence.pdf
8e3e6da02af3754559861a5f07270cb1b57fb330c73d8f3ccb6154c7fdf77d32  ./fig1_divergence.png
75e44ac3bd42b3938b5c2840fa01ced1bd4f5dead8023774ff4bef6f23315cf9  ./fig2_aio.pdf
12d5691d04dbe5df3cb4f58f977eaa7a88354b5d0910c69a1cbb03befb671535  ./fig2_aio.png
20da96934973cf49114200488456f4e652c2bdca17cabd4a81f0566f5b0c970c  ./fig3_refdomains.pdf
25ee9b8dda8487f867e8aa234454b61dfbe21c3483ca8ef66561cbce3b6834e3  ./fig3_refdomains.png
f02899021bc11c7fa89b70db6f2e05b5715209a25130198f43a006c4b3fb53b4  ./fig4_prefixes.pdf
c175f4af653aeb48286bf693debd7943bdcaeb5ad552f627de66df483adcd8d9  ./fig4_prefixes.png
2868bef5158332b59497c02bd40ea2db4bd25e0b9eab30d317e642e7ee318cf3  ./fig5_cited.pdf
ff337891dffaf3289e9044e6f10eba96ab4a4b185b5bf119882c7883d1fa7419  ./fig5_cited.png
efea54f2ff21e21bd8d4d15770b25db748e379e52ad9472bc25f1dc2fb24c4b7  ./fig6_positions.pdf
3029e0421d27e7c5dc8b546903493b601b6407e10876185525c4033dcff2cc5f  ./fig6_positions.png
11de1b869f69c8a781a14dddccd1d12965d790e929c7d02ba44f7979af706fb7  ./fig9_reviews.pdf
33890918b063f21d527baa78f5c77d813b882e58c42713dd583fb48c23136c1f  ./fig9_reviews.png
4d6380646dd456200b696c915d404462d14542746fcd7571535b69bbf5c13e60  ./framework_test_r1/README.md
304297ba442564740889d8dcdee2f6c4a5326f165d8ebab95851e290cefee1dd  ./framework_test_r1/framework_retro_test_381_amendment_2026-10-15.md
8142e3cde798c117d09bfbdbec6196428104b714392036d695adfecbf3c96125  ./framework_test_r1/framework_retro_test_381_amendment_2026-10-15.md.ots
003311481c2ce8f3cedd02fa14f474cca5eb5233f8371ee2b787c2f29908e4b9  ./framework_test_r1/framework_retro_test_381_manifest.txt
62e6ea3c1066eebc91ebe3429f2291146196487325a4443544ac005703303837  ./framework_test_r1/framework_retro_test_381_manifest.txt.ots
d2d2b1be0d82d5eef38ddea21e5e34ce046a135463450b06aa104224ebc15ee2  ./instrument_divergence_extra/instrument_extra.py
303e0d921b5370fd7880ddce32440e5dcac76c26ec515d9564d1d6e589e95c74  ./instrument_divergence_extra/instrument_extra_output.txt
8a0f2006da358b377c7487efff0a4ec42612883559a643bfe1d3047b35d172bd  ./instrument_divergence_extra/instrument_series_table2_visits_by_month.csv
b89803b2a73e0ea8f9661553ac7692672a92a19938f1bbe0e76875dc5ee03b0d  ./instrument_divergence_extra/instrument_series_table3_ai_overview_citation_by_month.csv
d34948492763482522a6fcbe66e20a042be69ee99d9e7afcbfbba9d89b20a068  ./instrument_divergence_extra/instrument_series_table5_checkpoints.csv
5c2659c691e9a73da1dbaf477d19c7656d37309fa481e897da6dcdb885678e01  ./instrument_divergence_extra/instrument_series_table6_intervals.csv
7860677660d84a30d29ab2175e423ff8873b6b607ff2c62604eb28f3b6f7e51d  ./instrument_divergence_extra/section_code_pages_2026-10-14.csv
1106eed7b1bf2682854596eb9b3c11e5128505ad1685ecbae2c88b1d93a6a95e  ./instrument_divergence_extra/single_reads_2026-10.csv
1a9d1fa49f6119444373b3e70199c16cb0f553fae9601d3ae773168c6b32d5c4  ./literature/novelty_search_2026-10-14/README.md
3f6524261cd412a1d6a2bb7698e44690a1746cc0928d8d3b829bca411af4d6d5  ./literature/novelty_search_2026-10-14/citation_chasing.csv
ed0091342dd63f8f12ca91a53d0c4890fa34aaeab70ad84eec1fe530eb9625b6  ./literature/novelty_search_2026-10-14/crossref_results.csv
7f385a10de61304c51b9ac3030f9b8e371117b765bdf39b3907dfe01c748a39e  ./literature/novelty_search_2026-10-14/openalex_results.csv
9661edbad0c1d57e71b0388fcd15082f3ca4ae0cda13fb1cb3603777e5729edd  ./literature/novelty_search_2026-10-14/relevant_records.json
a4cddcfdf3aaf88f7c9a84497653cd628491369d1b6055854cb7bda7911ecec7  ./literature/novelty_search_scout_2026-10-15/README.md
6c891d80025d4341fe1fec686b0731c4adddf6a38d09f4ed6aa1863dd08c2a2e  ./make_fig0.py
52f6c81948799a80f7e0d892c5d7497eb3aad3158d56f3074a75f2e73fcc9fe8  ./make_figs_v4.py
e58d6ae139dc8ba05c973d0587ed7ed19a520a1a959c273fa33819f84e423157  ./manuscript_v50.md
577178713620ed74b2dca46c7a3bd36aec8642abcc218e1b8e7d5b90a183b047  ./paper.tex
097c8f433bca3510c6b091efac3b34024613a69a3c967c651834485bf056d5d3  ./review_demand/analyze_reviews.py
a89bc9a5ee31c8ad7d538fe3a4e5906504f484640de63aa82709a384f50010d4  ./review_demand/analyze_reviews_output.txt
488da91100fb6f02498c0edca14524c743f0887a4e7d67ce83f46f836abbce04  ./review_demand/m2_branches.csv
d1f94c54f1836cf7fec05faabf1e0ec87035edb3daab5a4b020b201da9ccd0c3  ./review_demand/m2_from_counts.py
9832b63bf96378f0b1b3e9dd53fee9b32838d9f338fc980150ba0baf9a6a6c1b  ./review_demand/m2_from_counts_output.txt
a186f4bb3e38c3529ed68dcc5e8de57aa0f9d8b0cfada4379cfddbedccbeb338  ./review_demand/m2_label_counts.csv
73b014189557a9ce5cf0507a57dfe9f9f29856468b595bdc97e223a1a59a61b3  ./review_demand/make_fig_reviews.py
111444f82f1bc1b2f45fdf579c747f0f115211ada976b425bb429e576f5da3b0  ./review_demand/make_fig_reviews_v50.py
15aa4f829f7fb7140002c6a58b00a7a58ec8c928c6445f17f04948db9dee2d46  ./review_demand/r2_annotation_protocol.md
d1f88130bbc12752598030fab92164c9b2694e32e60b80c9f24261ff3648e94a  ./review_demand/r2_judgments_A.csv
786431a2de6c868b02ab136171383206ba29b032d7920b2d6a875c6adeb910ea  ./review_demand/r2_judgments_A_annotator2.csv
3f4417aa8e03f887bf6fec8e0dc8283b945cb330c8cda02c87b423eb7ee7eb7a  ./review_demand/r2_judgments_B.csv
cc9387f24fa205e4b0d20a930787b2d6916b311ec9dc4286a2e9857aed32f52e  ./review_demand/r2_judgments_B_annotator2.csv
ce102dfede35a1a300bc35e154d9039f0a197d3baec7e01a3e096678e3457e5c  ./review_demand/r2_link_check.py
212148791ee11c59c5b6d1df2eb4e448c7d044541e6317f982921e595ee87c30  ./review_demand/r2_link_check_output.txt
3f0229281baf3bc06ce4913d924df86b3c53295746b579da60ff58c1736685a2  ./review_demand/r2_link_sample.py
ec9769c38f7d995da86c6955e82ae292394a99deed4edcc9af49cb124f96d936  ./review_demand/r2_link_sample_output.txt
d378c6ce543c7f459d5dbc657428fa6be5c9c36bbfa2ca87c214f90582c25511  ./review_demand/r2_sample_A_label_words.csv
3cee2653053102685f47839e520f6128670aef459c2e8233d6c69347f2fcc4b1  ./review_demand/supplement_r10.py
316b34e0883b99b7d4bc77132a2bb4dba2bf6153da8cc5592cdd52b17a3f7ada  ./review_demand/supplement_r10_output.txt
60f52cea137674be682fb8ac954eef6aa33bf35141f3662ce4e446d9dbc21c4d  ./stakes/vendor_reliance.py
f2ebb1d24d5d12cd012f1991be326a1f536bd46afaf510014df3e5b314aa0cb4  ./stakes/vendor_reliance_output.txt
a34480cd6922ea4c02b7dc340a755295ec62ac2e5142926b1268281ab38db3d1  ./stakes/vendor_reliance_works.csv


==> anc/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/pristine_sha256_after.txt <==
9c810ab358a444eaa4c1c4e0221bef890180afbf4967dba40eb91232c5a83476  ./08_REVIEW/reproduction_v5.2_2026-10-15/README.md
30412a66229a8fc882584c86ef73042dc1981526c3a85f6f6c936ab4515160c2  ./08_REVIEW/reproduction_v5.2_2026-10-15/checks/check_appc.py
eaedc104a352e1336bf8198ebd8fcecf5105af1f7fa55d01c6f0b367ff356dc4  ./08_REVIEW/reproduction_v5.2_2026-10-15/checks/check_kappa.py
2c0e7af532c09a13a13c298dae25736077874a17b8a31e47eb0cc0d4b4bd552e  ./08_REVIEW/reproduction_v5.2_2026-10-15/checks/check_m1.py
c00d0eea460b6b52f01108f21848923cb738249d23084874d463c6aef81ae04a  ./08_REVIEW/reproduction_v5.2_2026-10-15/checks/check_m3.py
263fa30185dac11f0c10e7f4a8c43fac34c80ec3bc1831e98b658c121f65883d  ./08_REVIEW/reproduction_v5.2_2026-10-15/checks/check_stakes.py
90f5fd4819474b404eccaf271338b49090223285dc133e9dce0a576fb50b9534  ./08_REVIEW/reproduction_v5.2_2026-10-15/checks/check_t3.py
3db13a87b63c5187ed3a933066a62af4bd2486b86e0471086288f816610ffc94  ./08_REVIEW/reproduction_v5.2_2026-10-15/checks/command_log.txt
e077a96b3bd68107c10a14b4a53c169ec96427f90bb63a1ae85c848a0f834955  ./08_REVIEW/reproduction_v5.2_2026-10-15/checks/dups.py
5d19a414a63f8cf66d9bda46066a13f692694429588f6757ebd6eb1afb20d287  ./08_REVIEW/reproduction_v5.2_2026-10-15/checks/md_vs_tex.py
c3326be2e80d25797ac91af8e77d72dc3c76603a44974e5241d3ed8d70166cbb  ./08_REVIEW/reproduction_v5.2_2026-10-15/checks/numbers_table.md
db85b04e9b39653ec77eac31642edf4b88fbcfc79805001c77ea604fc11ded69  ./08_REVIEW/reproduction_v5.2_2026-10-15/checks/numbers_table.py
aea428b7b9a0b922cfa3b79d9e2a224804d911651029bcbf94f31a0f34b000b7  ./08_REVIEW/reproduction_v5.2_2026-10-15/checks/pdfdiff.py
06e20a686afdd132fa187c16a8ad034e68fcacea3ce89b60f6fb74b45656b291  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/README.md
678a1168b0d56e426183d3f031829d5f973e3c09178b49336ea8acc119eca95d  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/checks/boot_seeds.py
96c80713396d5cf4d27d211397eb93d0c49657e14536750956ad6dbcde6eea05  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/checks/check_numbers.py
3a3f61ef41f167cfd56b3715f1b65ca13e70d97e5f0c046a90182512dff90513  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/checks/coverage.py
db92c3c9b8b0a6309098a67e0319a519b8cb99a94a851cd604d15ef6a01d06bb  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/checks/logrun.sh
6754788aa45b9f0c8ab4d82f8dafb859d9e3ceade786e10421b444599bf7bad2  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/checks/ots_parse.py
749203ba8fbc3deaef155bdc4eb8f95714ea7adf27e45c3a8a7e2cff15f521f5  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/checks/pdfdiff_bytes.py
c394d6e3cec15c7b1f8d5c00a63c3c7c7dfc5339e9f88b3f096cebff8dd75ce5  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/checks/run_edit_scripts.sh
255325300f01dab7b2e02585e3fb9590ae0e14f3876a9088e831f09ebd3b72fa  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/checks/single_reads_coverage.py
a43b2cd3f03cae2e5b11f1373c8d2c1c75f46f8f4fb96a061f8bb41465e6df32  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/checks/tally.py
b7bd1dd76b98fab1383749ab234f1351c1285529be7fd1f96118d21806e5481e  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/command_log.txt
460cdf77c991a53eb8b2fe451846b9a674918f389f58c703d8ae0d2d6d6a5846  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/analyze_output.txt
9ef9ccc22bda9649df471a9d3473474d8ed2a31eedc77cd05812a8243e3fd5fa  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/analyze_reviews_rerun_stderr.txt
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/analyze_reviews_rerun_stdout.txt
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/analyze_stderr.txt
c1e34bdf938f52a5310adacd86cbf30855642816663e43b129e212e2ed4be4ee  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/block_explorer_check.txt
628ec55f866991a67a219bcccb46147e8034de544ba94d70e0162944ef815547  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/boot_seeds.txt
186616ecb9b7f0d57a187d697a71111d8e67dcdf583b99b49a442e4a86c60960  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/build_docx_stdout.txt
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/build_tex_stderr.txt
76006507603bc7741d5ec783084389193b2536ad3b7d7a279709d848321a7094  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/build_tex_stdout.txt
19610e7629e728e03791682151b90a82ea9bf0445d81a6c5aecc40671ed0460f  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/coverage_uncovered.txt
86f4cdaeecdcac97a138f6d8314a5da43c686612f1c06192e699421d47bcddda  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/cross_sector_rerun_stderr.txt
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/cross_sector_rerun_stdout.txt
86f4cdaeecdcac97a138f6d8314a5da43c686612f1c06192e699421d47bcddda  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/cross_sector_sensitivity2_rerun_stderr.txt
bc42ae113e6f60b3c44cec12b986d7b03546e5772a875b5abce6423cb75957f6  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/cross_sector_sensitivity2_rerun_stdout.txt
86f4cdaeecdcac97a138f6d8314a5da43c686612f1c06192e699421d47bcddda  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/cross_sector_sensitivity_rerun_stderr.txt
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/cross_sector_sensitivity_rerun_stdout.txt
6bb7285b8aa4c4e412746163b4dda5c4527645fa65762ef36b3fc173d8bf7b79  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/edit_scripts_attempts.txt
8c53410d92cbadb9a2367d16b985ca1dfbe6cf7a5ec56db21662067727652783  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/environment.txt
ab76903d85b99d74060d635bfcbd49f4792b909fa34d7586f554e3424f4a28d6  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/instrument_extra_output.txt
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/instrument_extra_stderr.txt
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/make_brand_radar_urls_stderr.txt
10ab76f79f1a7bb3941d6aafe52094601afe07964633488b72d9116abc2ff6f7  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/make_brand_radar_urls_stdout.txt
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/make_fig0_stderr.txt
dc51b8c96c2d745df3bd5590d990230a482fd247123599548e0632fdbf97fc22  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/make_fig0_stdout.txt
670010f1aa4ab7ed86b3b3a7ce9a356e255a78362d9cc5efbd5dfc76a84202a3  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/make_fig_reviews_rerun_stderr.txt
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/make_fig_reviews_rerun_stdout.txt
547fc4ba7468f12b6625271d575a49a37df358c9e83929f78789efe06815db89  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/make_fig_reviews_v50_rerun_stderr.txt
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/make_fig_reviews_v50_rerun_stdout.txt
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/make_fig_sources_stderr.txt
730548c0c600ebb0252d6fc8137f6461457dafbd55c6ebf4de8244c70ffada2f  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/make_fig_sources_stdout.txt
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/make_figs_v4_stderr.txt
dc51b8c96c2d745df3bd5590d990230a482fd247123599548e0632fdbf97fc22  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/make_figs_v4_stdout.txt
be08ae75b32298f2325e66c2b09aaf533f3880dac91781de85c9d9fbf8ee1b1e  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/make_tables_sector_surface_output.txt
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/make_tables_sector_surface_stderr.txt
ba7bb1245ad2d29b1ba1a44f80d0a6954f69efdcda8051a3eb990a7f6f402cb8  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/numbers_table.tsv
a368a905cf6c07c32bbeb4262f8fb168c846e1a21bc9238b688f679feb52960f  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/ots_parse.txt
49d0c14cd4ed5ba75286d0bc8e3b6ef23632dc3675c81619234f6b5a793693f2  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/prev_checks/check_appc.txt
fb0773cfbd136e94e12e12c1f809f64f6b8c0ab827e046e44636818ba237a4bc  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/prev_checks/check_kappa.txt
2ae8e6eb7f1532ac83f223ae03cfa91ef85ebec3ff6b10e85e50429b63de4f08  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/prev_checks/check_m1.txt
d5ac0421078b38be9ae2ab3da402b33e21706f7778a2bd81d2fc8d9a2a6e61db  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/prev_checks/check_m3.txt
2fc0a449e637bbde698061ac76b711768c643075cc2a4e863d9282be4344e12d  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/prev_checks/check_stakes.txt
e613e6ff1f49807183cfb9e386c485010788c62619902eabd3efb6cead66ddf8  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/prev_checks/check_t3.txt
ca0ea60a0942d83657618fe4d515ce3e27a3adb7d7a4ae9598fca2ac7294874f  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/prev_checks/dups.txt
e407f9c0054f31e59accad5073cc4fadf3e540486f618ddb7f87a01e2e355e71  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/prev_checks/md_vs_tex.txt
c3326be2e80d25797ac91af8e77d72dc3c76603a44974e5241d3ed8d70166cbb  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/prev_checks/numbers_table.md
b83f2911cf5b061bb799d4f0f3624331f2f9279a7086d2f1e8fbfb68563a0e9c  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/prev_checks/numbers_table_stdout.txt
5d937e3b88f3f8624a76715d46ebeaa752a570265428d8d3b56a3191502dbc63  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/prev_checks/pdfdiff_fig1.txt
2fc5eb34de91bc978adb156ee9e027fd7b077de0794ed8fe976612a3bc1fa637  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/pristine_sha256.txt
2fc5eb34de91bc978adb156ee9e027fd7b077de0794ed8fe976612a3bc1fa637  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/pristine_sha256_after.txt
212148791ee11c59c5b6d1df2eb4e448c7d044541e6317f982921e595ee87c30  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/r2_link_check_output.txt
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/r2_link_check_stderr.txt
2e19855209efa3e4c36f1fef8ea3628f812f26adfe33f900c790e4575fe53572  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/r2_link_sample_rerun_stderr.txt
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/r2_link_sample_rerun_stdout.txt
018ca149a054e640364437d80716e8ee78784f37f7afd18a842bdcd51a2fff8c  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/section7_from_aggregates_output.txt
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/section7_from_aggregates_stderr.txt
2ef2e237d8d4f9b7d6af66736b370fc390d99c86717b6a1288200713e6b8e580  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/single_reads_coverage.txt
5aaa6c6490503f258324638e0444aa5dc3a90e95e4b16666e308b0b2664942bc  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/supplement_r10_rerun_stderr.txt
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/supplement_r10_rerun_stdout.txt
576a15efd8d01d9ace8b264c9bae3cb7b443347b7ab446630e046eac2bb26314  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/tally.txt
2a49e48fc5c92be34c0e7f6b9fcbe0b189cf60d938df39bbc906ddb987971fee  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/tectonic_build_stdout.txt
2a49e48fc5c92be34c0e7f6b9fcbe0b189cf60d938df39bbc906ddb987971fee  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/tectonic_toplevel_stdout.txt
f2ebb1d24d5d12cd012f1991be326a1f536bd46afaf510014df3e5b314aa0cb4  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/vendor_reliance_output.txt
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/vendor_reliance_stderr.txt
c7e3e465566a46317eb57bfddba18d56ff55b999d28d4b93e05cfa5e69b6bffb  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/work_sha256_after.txt
b49f271c3202531e8a78900c079d75246545780013e8640ec903313169142b9b  ./CHANGELOG_versions.md
a6b02e150cbe37492a1940e1dd900183acf82bae724d3100162091d31892c84c  ./README.txt
5796ce15bf06afc8aefa472cfe2328ef55220a4e0c724b490beb259dcb3741f7  ./UFI_Metrics_and_Evaluation_Protocol_v1.0.md
9a41d76bedae2cd99a7231af42b319864293f81818d913ef6c4bb07c0006d997  ./UFI_Metrics_and_Evaluation_Protocol_v1.0.pdf
f43a2d02bcf40c7e7980c9c759e9d63909ac01fd73c81c39994a03388088d039  ./ai_citation_cross_sector/README.md
65156d0d0014f5ea7f7b4678b542be7f4b00d295c3d3eab403fd84b9b2184e5d  ./ai_citation_cross_sector/aggregates/cross_sector_cells.csv
2dd978c3a0be5662cd2ce000e998347ab111eca09ff67031c55b54d73ac97be7  ./ai_citation_cross_sector/aggregates/cross_sector_platform_metrics.csv
e15d608eb5568c2d3eb3c2ca5255be2996cbb0cce564812ff831074f7abbd9b5  ./ai_citation_cross_sector/aggregates/cross_sector_predictions.json
0a868aae6ce347b657a66a3c0f026ea05ed8bb57ce7ee428941eabebeeb7c98c  ./ai_citation_cross_sector/aggregates/cross_sector_top10_nonbrand.csv
3e640db9d84abb9c21cdb0f6753f3d760cad26f0cfd88324b71d7c885d7d1357  ./ai_citation_cross_sector/aggregates/cross_sector_type_shares.csv
3884317d2fc86f7b4327bab36277e8bf5c48750876487768db5f8427f282ad35  ./ai_citation_cross_sector/aggregates/raw_exports_SHA1SUMS.txt
fc817a1c9c5f03a1db6a8a7749049f919798e336ebe5947e73d3bb88dfd2d808  ./ai_citation_cross_sector/aggregates/sector_answer_counts.csv
f0f0d1cb1f99f6317367edcf7ed61dec8a7d0de75be5a769153aa18382bffc8b  ./ai_citation_cross_sector/design/cross_sector_ai_citation_study.md
f2fd1fbf20b6169ef866584ccd0a642cfb83e1a3e82477e9214cebe975e93b3a  ./ai_citation_cross_sector/design/cross_sector_companies.csv
a3475c5efe172a0f36045a712f62fd42dc509a80742774a467e463477df2ecfc  ./ai_citation_cross_sector/design/cross_sector_company_properties.csv
f3b237fe3620e0f1e22d1b187aaa55f3527470acbd60bc9927c8012b0feddaa8  ./ai_citation_cross_sector/design/cross_sector_report_urls.json
e1b226a29afd6b3e9ecc51dd9e33fb56ea0311e5d4748631fac9afacd6f58aac  ./ai_citation_cross_sector/scripts/cross_sector.py
3cdb5cf15c6f71d271221afe69d31093f12ac9555e4402a10f0744418dfe3b56  ./ai_citation_cross_sector/scripts/cross_sector_output.txt
0bb238030cbabdd64c9c11c2fc78ea0e7bd3585f0a5e1e37e37db3ecc1f8aa5f  ./ai_citation_cross_sector/scripts/cross_sector_sensitivity.py
c1c74dafa3c2f5562e077fe3fb6aa339d92c72a0b289682551e7ccaf544607c5  ./ai_citation_cross_sector/scripts/cross_sector_sensitivity2.py
edd227f7380cfaf7992cfe278607d8727728b045feb89d3b70e8c32ebe22196e  ./ai_citation_cross_sector/scripts/cross_sector_sensitivity2_output.txt
487f75a55e0e7cc8ec5f323acfad70f7e174ab7cd27f0f8e2cfe4108a5fa6834  ./ai_citation_cross_sector/scripts/cross_sector_sensitivity_output.txt
770cf983359ed422a483104e09df54547e85775c5485b66a45b3788a95f25f96  ./ai_citation_cross_sector/scripts/make_brand_radar_urls.py
34555d1157c38c68d4e93a48085d8b2003de2c64fa9bb209a7b41b58989955d0  ./ai_citation_cross_sector/scripts/make_fig_sources.py
788799146dd21ba6fb7ecf1c67285946efe60d0a4022ceb8f81af0a6b2389821  ./ai_citation_cross_sector/scripts/make_tables_sector_surface.py
be08ae75b32298f2325e66c2b09aaf533f3880dac91781de85c9d9fbf8ee1b1e  ./ai_citation_cross_sector/scripts/make_tables_sector_surface_output.txt
74bcad6aed2bf0c5bc6df5326b0a09a2865e40958455413f1beedb559b99f234  ./ai_citation_cross_sector/scripts/pilot_section_output.txt
e128b05ab5d3db1da88769792c76968458ebf7687092c2ff7d631e6eea208203  ./ai_citation_cross_sector/scripts/section7_from_aggregates.py
018ca149a054e640364437d80716e8ee78784f37f7afd18a842bdcd51a2fff8c  ./ai_citation_cross_sector/scripts/section7_from_aggregates_output.txt
75ad9862110971ce92c42755592ae74b93c7d71c49a18199e559a33f8bcf5589  ./arxiv_abstract.txt
0b00f9cc7ae2f86069b11cab36c19618e30276657ccc77062a4bd889dfede4e4  ./build_docx.sh
95968324be9e81b6bd7b511b491470dbd3b2b7550a1b5e9beb32a6ed1574d545  ./build_tex.py
a1701a56724c369d19c31a5744841ee708218e033d745bdbc3a78e6f42af0e12  ./data/README.md
5e3135c6c844a1b75c757bf610b991fa946e53d8bba798d0265382a60c938780  ./data/ahrefs_prefixes_2026-10-12.csv
a7e079595b94238b6b5e7edaf00f099748b75341acb4749bdec4d67f7b424edc  ./data/analyze.py
711a4331a353b65b7409f630ecbcc5a145e117a05f28834684b5c36f91acf622  ./data/semrush_prefixes_2026-10-12.csv
6a3af4c6f5aeb66ffd88167fd2f3c1b8be872d762df8f16301d57ba303927d3e  ./edit_v49.py
348b01a1dc4a99fa6c82b52a8392eb3346137e98340b8f055b2518cc9e5467c5  ./edit_v49_r9.py
350dce04d561b35021a2e97782bdbe9cfdb12346cf632f9e4159f1a60316dedc  ./edit_v49_r9b.py
4bf5a024efcc7e8b5125aeef8af464e2a93fed4fa11b2d6ee64e34781e80db43  ./edit_v49_r9c.py
f193225d39b79c598cd8fd33e254af73d2b72abaa7216acf4cb6fe07fa4c7b36  ./edit_v50.py
8983d5100e8baeb15ddb4d9d7004a0eaa35874ec624a128b80f39adf4d69f604  ./edit_v50b.py
aef9ccd211117c266991bf6823718fd1c4082107e12b2a60390ffa69a816e751  ./edit_v50c.py
7465d66eb356aee79d55321f03ff7354c43547a57d8e3c4e632d1ec528648b3f  ./edit_v51.py
63ee73547f9b84e857d620e32fe327c5b9953cae5495e958dd005702ad5a229f  ./edit_v51b.py
75f791d3c67ec21cb8c7f0ad4cf5d059e6e9034834ff69017ca9bd079544d1da  ./edit_v52.py
b6e8018cc931d22426903065b11f87d2642070b35a1db192e76460e551c05ce7  ./edit_v52b.py
fe79444f3f7552a1f53076d70b7be0ad94e0246fd0b239da3611e64989c01da7  ./edit_v52c.py
3cdff49ed27e0254a3c44269462157bf0109face9cb174e2f02e343def22dbbe  ./edit_v52d.py
e6b750b167fabe0f7b9ce9060dfda5e1c50a75c35b8930d2d6b35102dd4ac85c  ./edit_v52e.py
72ea948d63bb155d671fad7ea03ef5d90c68c27cf90bc836cc482450ca398ba0  ./edit_v52f.py
54e611b423168748f72614a6caf98ef34d715c7314f20a547ea3c3ae59c3737e  ./edit_v52g.py
3e04363ca3dbd93f06c478b9e34af18b5c7e2fa471778a4817d0208791134417  ./edit_v52h.py
1d0903a163fa8c8c1f5f9b3dd30e76244a95843decce29ca8c09e68dfadcdb40  ./edit_v52i.py
e53b259b9c16c2901e92e2654da537b753e37e18514e5a2f30f21f617fb77329  ./edit_v52j.py
708c2746bec06a794b5494ff2ac7c3d3ce40a81cbe14091105cbdaf08b8ee020  ./edit_v52k.py
4c5fe817bdfdd5af024831a09a9b078561a405d624fadc3e2e78c59b8633255a  ./edit_v52l.py
3d81af503a654eb6436b719e86a392b71035334ebb803b62270a045223822351  ./edit_v52m.py
a4d342e55c5c9d51927fee1e0c4968b18874bf9f49454e423a0d3d9f2e95ed56  ./edit_v52n.py
35a9b9dfebcf9e6e598ead4808233fcd55d930121b8080f00a6da9a56443ad4b  ./edit_v52o.py
5688a7e01017a3df023e03c0087c64e1bcf1d32e97affea13eb49acfec7b9bc3  ./fig0_framework.pdf
83eccb176a5b8f6c6ba9ae7fca624809a88cdf5ed923e71fa9ce73b6858fcf50  ./fig0_framework.png
74bb78ce201c6e46af35f9f1622b8f89848b9689a30a8d090de9d35b48e8ed13  ./fig10_sources.pdf
8c5d41958f4509e06e78d8204689bb1e2cf53fd1549dc0766ff18f2efa3fb01b  ./fig10_sources.png
00d06daf237922f6a306bffe9b1de0a8e361b2f3ed846d680d80f00b2a2c6b5a  ./fig1_divergence.pdf
8e3e6da02af3754559861a5f07270cb1b57fb330c73d8f3ccb6154c7fdf77d32  ./fig1_divergence.png
75e44ac3bd42b3938b5c2840fa01ced1bd4f5dead8023774ff4bef6f23315cf9  ./fig2_aio.pdf
12d5691d04dbe5df3cb4f58f977eaa7a88354b5d0910c69a1cbb03befb671535  ./fig2_aio.png
20da96934973cf49114200488456f4e652c2bdca17cabd4a81f0566f5b0c970c  ./fig3_refdomains.pdf
25ee9b8dda8487f867e8aa234454b61dfbe21c3483ca8ef66561cbce3b6834e3  ./fig3_refdomains.png
f02899021bc11c7fa89b70db6f2e05b5715209a25130198f43a006c4b3fb53b4  ./fig4_prefixes.pdf
c175f4af653aeb48286bf693debd7943bdcaeb5ad552f627de66df483adcd8d9  ./fig4_prefixes.png
2868bef5158332b59497c02bd40ea2db4bd25e0b9eab30d317e642e7ee318cf3  ./fig5_cited.pdf
ff337891dffaf3289e9044e6f10eba96ab4a4b185b5bf119882c7883d1fa7419  ./fig5_cited.png
efea54f2ff21e21bd8d4d15770b25db748e379e52ad9472bc25f1dc2fb24c4b7  ./fig6_positions.pdf
3029e0421d27e7c5dc8b546903493b601b6407e10876185525c4033dcff2cc5f  ./fig6_positions.png
11de1b869f69c8a781a14dddccd1d12965d790e929c7d02ba44f7979af706fb7  ./fig9_reviews.pdf
33890918b063f21d527baa78f5c77d813b882e58c42713dd583fb48c23136c1f  ./fig9_reviews.png
4d6380646dd456200b696c915d404462d14542746fcd7571535b69bbf5c13e60  ./framework_test_r1/README.md
304297ba442564740889d8dcdee2f6c4a5326f165d8ebab95851e290cefee1dd  ./framework_test_r1/framework_retro_test_381_amendment_2026-10-15.md
8142e3cde798c117d09bfbdbec6196428104b714392036d695adfecbf3c96125  ./framework_test_r1/framework_retro_test_381_amendment_2026-10-15.md.ots
003311481c2ce8f3cedd02fa14f474cca5eb5233f8371ee2b787c2f29908e4b9  ./framework_test_r1/framework_retro_test_381_manifest.txt
62e6ea3c1066eebc91ebe3429f2291146196487325a4443544ac005703303837  ./framework_test_r1/framework_retro_test_381_manifest.txt.ots
d2d2b1be0d82d5eef38ddea21e5e34ce046a135463450b06aa104224ebc15ee2  ./instrument_divergence_extra/instrument_extra.py
303e0d921b5370fd7880ddce32440e5dcac76c26ec515d9564d1d6e589e95c74  ./instrument_divergence_extra/instrument_extra_output.txt
8a0f2006da358b377c7487efff0a4ec42612883559a643bfe1d3047b35d172bd  ./instrument_divergence_extra/instrument_series_table2_visits_by_month.csv
b89803b2a73e0ea8f9661553ac7692672a92a19938f1bbe0e76875dc5ee03b0d  ./instrument_divergence_extra/instrument_series_table3_ai_overview_citation_by_month.csv
d34948492763482522a6fcbe66e20a042be69ee99d9e7afcbfbba9d89b20a068  ./instrument_divergence_extra/instrument_series_table5_checkpoints.csv
5c2659c691e9a73da1dbaf477d19c7656d37309fa481e897da6dcdb885678e01  ./instrument_divergence_extra/instrument_series_table6_intervals.csv
7860677660d84a30d29ab2175e423ff8873b6b607ff2c62604eb28f3b6f7e51d  ./instrument_divergence_extra/section_code_pages_2026-10-14.csv
1106eed7b1bf2682854596eb9b3c11e5128505ad1685ecbae2c88b1d93a6a95e  ./instrument_divergence_extra/single_reads_2026-10.csv
1a9d1fa49f6119444373b3e70199c16cb0f553fae9601d3ae773168c6b32d5c4  ./literature/novelty_search_2026-10-14/README.md
3f6524261cd412a1d6a2bb7698e44690a1746cc0928d8d3b829bca411af4d6d5  ./literature/novelty_search_2026-10-14/citation_chasing.csv
ed0091342dd63f8f12ca91a53d0c4890fa34aaeab70ad84eec1fe530eb9625b6  ./literature/novelty_search_2026-10-14/crossref_results.csv
7f385a10de61304c51b9ac3030f9b8e371117b765bdf39b3907dfe01c748a39e  ./literature/novelty_search_2026-10-14/openalex_results.csv
9661edbad0c1d57e71b0388fcd15082f3ca4ae0cda13fb1cb3603777e5729edd  ./literature/novelty_search_2026-10-14/relevant_records.json
a4cddcfdf3aaf88f7c9a84497653cd628491369d1b6055854cb7bda7911ecec7  ./literature/novelty_search_scout_2026-10-15/README.md
6c891d80025d4341fe1fec686b0731c4adddf6a38d09f4ed6aa1863dd08c2a2e  ./make_fig0.py
52f6c81948799a80f7e0d892c5d7497eb3aad3158d56f3074a75f2e73fcc9fe8  ./make_figs_v4.py
e58d6ae139dc8ba05c973d0587ed7ed19a520a1a959c273fa33819f84e423157  ./manuscript_v50.md
577178713620ed74b2dca46c7a3bd36aec8642abcc218e1b8e7d5b90a183b047  ./paper.tex
097c8f433bca3510c6b091efac3b34024613a69a3c967c651834485bf056d5d3  ./review_demand/analyze_reviews.py
a89bc9a5ee31c8ad7d538fe3a4e5906504f484640de63aa82709a384f50010d4  ./review_demand/analyze_reviews_output.txt
488da91100fb6f02498c0edca14524c743f0887a4e7d67ce83f46f836abbce04  ./review_demand/m2_branches.csv
d1f94c54f1836cf7fec05faabf1e0ec87035edb3daab5a4b020b201da9ccd0c3  ./review_demand/m2_from_counts.py
9832b63bf96378f0b1b3e9dd53fee9b32838d9f338fc980150ba0baf9a6a6c1b  ./review_demand/m2_from_counts_output.txt
a186f4bb3e38c3529ed68dcc5e8de57aa0f9d8b0cfada4379cfddbedccbeb338  ./review_demand/m2_label_counts.csv
73b014189557a9ce5cf0507a57dfe9f9f29856468b595bdc97e223a1a59a61b3  ./review_demand/make_fig_reviews.py
111444f82f1bc1b2f45fdf579c747f0f115211ada976b425bb429e576f5da3b0  ./review_demand/make_fig_reviews_v50.py
15aa4f829f7fb7140002c6a58b00a7a58ec8c928c6445f17f04948db9dee2d46  ./review_demand/r2_annotation_protocol.md
d1f88130bbc12752598030fab92164c9b2694e32e60b80c9f24261ff3648e94a  ./review_demand/r2_judgments_A.csv
786431a2de6c868b02ab136171383206ba29b032d7920b2d6a875c6adeb910ea  ./review_demand/r2_judgments_A_annotator2.csv
3f4417aa8e03f887bf6fec8e0dc8283b945cb330c8cda02c87b423eb7ee7eb7a  ./review_demand/r2_judgments_B.csv
cc9387f24fa205e4b0d20a930787b2d6916b311ec9dc4286a2e9857aed32f52e  ./review_demand/r2_judgments_B_annotator2.csv
ce102dfede35a1a300bc35e154d9039f0a197d3baec7e01a3e096678e3457e5c  ./review_demand/r2_link_check.py
212148791ee11c59c5b6d1df2eb4e448c7d044541e6317f982921e595ee87c30  ./review_demand/r2_link_check_output.txt
3f0229281baf3bc06ce4913d924df86b3c53295746b579da60ff58c1736685a2  ./review_demand/r2_link_sample.py
ec9769c38f7d995da86c6955e82ae292394a99deed4edcc9af49cb124f96d936  ./review_demand/r2_link_sample_output.txt
d378c6ce543c7f459d5dbc657428fa6be5c9c36bbfa2ca87c214f90582c25511  ./review_demand/r2_sample_A_label_words.csv
3cee2653053102685f47839e520f6128670aef459c2e8233d6c69347f2fcc4b1  ./review_demand/supplement_r10.py
316b34e0883b99b7d4bc77132a2bb4dba2bf6153da8cc5592cdd52b17a3f7ada  ./review_demand/supplement_r10_output.txt
60f52cea137674be682fb8ac954eef6aa33bf35141f3662ce4e446d9dbc21c4d  ./stakes/vendor_reliance.py
f2ebb1d24d5d12cd012f1991be326a1f536bd46afaf510014df3e5b314aa0cb4  ./stakes/vendor_reliance_output.txt
a34480cd6922ea4c02b7dc340a755295ec62ac2e5142926b1268281ab38db3d1  ./stakes/vendor_reliance_works.csv


==> anc/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/protocol_pdf_text.txt <==
            User First Intelligence: Metrics and Evaluation Protocol
                          Companion to the manuscript, version 5.2 (15 October 2026)

  Venkata Pagadala, Research Scholar, KL University (Koneru Lakshmaiah Education Foundation)

                                                   13 October 2026


1. Purpose
This document defines every metric the manuscript reports, states the value each takes in the paper, names the script that
prints it, and sets out a protocol under which other researchers can test the same questions on new data and propose better
models. It is written for examiners, who will ask how each quantity is defined and computed, and for anyone who wants
to beat the baselines reported here.
Three rules apply throughout.
   1. Name the instrument, territory, read date and denominator of every quantity. Two analytics platforms, two
      territories or two read dates give different numbers for the same object (Measurement 1).
   2. Declare any attribution or reduction rule before computing. Several results here change with such rules: the
      branch-level agreement in Measurement 2 runs from +0.47 to +0.75 depending on how a label is attributed to a
      branch.
   3. Report the result under every reasonable rule, not only the preferred one, with the number of units and an
      interval or test.


2. Notation
Symbol                                                           Meaning
𝐴, 𝐵                                                             two analytics instruments (here Ahrefs and Semrush)
𝑉𝑋 (𝑝, 𝑡)                                                        estimated monthly visits for URL prefix 𝑝 in month 𝑡 on
                                                                 instrument 𝑋
𝐾𝑋 (𝑝)                                                           ranking keywords (positions 1 to 100) for prefix 𝑝 on
                                                                 instrument 𝑋
𝑠, 𝑞                                                             a sector; an answer surface (an AI product and, for Google,
                                                                 a query set)
𝑐𝑠,𝑞 (𝑑)                                                         citation incidence of domain 𝑑 in cell (𝑠, 𝑞): the number of
                                                                 stored answers citing 𝑑 (“Cited in”), summed over the
                                                                 hosts of its registrable domain
𝑒 , 𝑄𝑒                                                           an entity of the ontology; the competency questions about 𝑒



3. Measurement 1: two instruments on one website
Metric                          Definition                       Value in the paper             Printed by
Visits ratio, unmatched         𝑅 = 𝑉𝐵 /𝑉𝐴 , Semrush US          7.5x to 27.1x (July to         Table 2 (arithmetic)
                                over Ahrefs worldwide            October 2026)
Visits ratio, worldwide         both instruments worldwide       8.6x to 29.9x                  Table 2 (arithmetic)



                                                             1
Metric                      Definition                           Value in the paper             Printed by
Visits ratio, US to US      Semrush US over Ahrefs               9.2x to 33.3x                  Table 2 (arithmetic)
(estimated)                 worldwide times Ahrefs’
                            US share (81.5%, read
                            once)
Growth agreement            𝐺𝑋 (𝑡) =                             0.95, 2.66, 1.37 for July to   instrument_extra.py
                            𝑉𝑋 (𝑡 + 1)/𝑉𝑋 (𝑡); report            October
                            𝐺𝐴 /𝐺𝐵
Error bound                 for two readings 𝑎 < 𝑏 of a          at 27.1x, a factor of 5.2      Section 5.6 (arithmetic)
                            true value 𝑇 :
                            max(|𝑎 − 𝑇 |, |𝑏 − 𝑇 |) ≥
                            (𝑏 − 𝑎)/2; multiplicatively
                            at least one reading is a
                            factor √𝑏/𝑎 or more from
                            𝑇
Decomposition               𝑅 = (𝐾𝐵 /𝐾𝐴 ) × 𝑉𝑉𝐵 /𝐾     𝐵
                                                         ;       35% (US pairing), 54%          instrument_extra.py
                                                   𝐴 /𝐾𝐴
                            keyword-universe share               (worldwide pairing)
                            = ln(𝐾𝐵 /𝐾𝐴 )/ ln 𝑅
Cross-section range         𝑅 across prefixes on one             0.20x to 7.24x (0.20x to       analyze.py
                            domain, one read date                8.89x territory-matched);
                                                                 median 1.01
Age relationship            Spearman 𝜌 between                   −0.11 [−0.64, +0.49],          analyze.py
                            section age and 𝑅, Fisher            𝑝 = 0.73, 12 prefixes,
                            95% interval, permutation 𝑝          about 38% power for
                                                                 𝜌 = 0.5
Ordering agreement          Spearman 𝜌 and Kendall 𝜏             +0.94 (bootstrap 95%           analyze.py; 𝑝 and
                            [Kendall 1938] between               interval +0.70 to +1.00;       intervals from
                            𝑉𝐴 (𝑝) and 𝑉𝐵 (𝑝);                   𝑝 < 0.001), 𝜏 = +0.82          instrument_extra.py
                            concordant pairs                     (+0.57 to +1.00), 60 of 66
                                                                 pairs
Size-banded concordance     concordant pairs by the              51 of 51 pairs more than 3x    instrument_extra.py
                            ratio of pair sizes                  apart; 9 of 15 within 3x
                            (geometric mean of both
                            instruments’ estimates)
Dispersion                  geometric mean and                   1.13 (bootstrap 95%            instrument_extra.py
                            geometric standard                   interval 0.62 to 2.12) and
                            deviation of 𝑅 across                3.1 (1.9 to 4.1); normal
                            prefixes                             range on the log scale 0.12x
                                                                 to 10.6x, describing these
                                                                 twelve, not a prediction
AI Overview citation rate   keywords whose AI                    12.6% to 20.0% by month        Table 3 (arithmetic)
                            Overview cites the prefix
                            over all keywords with an
                            AI Overview the prefix
                            ranks on, Wilson 95%
                            interval [Wilson 1927]


Reproduce. cd data/instrument_divergence && python3 analyze.py (public, ufi repository;
the script opens its data files from the folder it is run in) prints the cross-section rows; python3 04_ANALY-
SIS/instrument_divergence/instrument_extra.py prints growth, decomposition, size bands and dispersion
(prepared for release). From the paper’s source bundle: cd data && python3 analyze.py and cd instru-
ment_divergence_extra && python3 instrument_extra.py.



                                                             2
4. Measurement 2: reviews against keyword volume

Metric                       Definition                         Value in the paper             Printed by
Link rate                    share of reviews with text         55.6%; 2.25                    analyze_reviews.py
                             that the exact-match linker
                             attaches to at least one
                             taxonomy label; labels per
                             linked review
Label-level agreement        Spearman 𝜌 between review          +0.19 over the 1,008           analyze_reviews.py,
                             mentions and monthly               mentioned labels; +0.27        supplement_r10.py
                             search volume per label            over all 27,817 linkable
                                                                labels (unmentioned = 0);
                                                                +0.16 and +0.26 on each
                                                                node’s own (non-nested)
                                                                volume
Branch-level agreement       Spearman 𝜌 between                 +0.47 (𝑝 = 0.06, modal         supplement_r10.py
                             branch shares of mentions          branch), +0.75 (mentions
                             and of each branch’s own           split across branches); an
                             volume, under a declared           earlier +0.78 used summed
                             attribution rule                   volumes of
                                                                review-mentioned labels
                                                                only and is superseded
Share gap                    review share minus volume          carriers +51.9 (66.8%          supplement_r10.py
                             share per branch, in               against 14.9%); devices
                             percentage points                  −21.7 (11.0% against
                                                                32.7%); broadband −14.1
                                                                (4.0% against 18.1%)
Complaint pattern rate       share of one- and two-star         14.0% (13.1% to 14.8%)         analyze_reviews.py,
                             reviews matching a waiting         against 1.9% (1.8% to          supplement_r10.py
                             pattern, against five-star,        2.1%)
                             Wilson 95% intervals
Link precision               share of a uniform sample          65% to 67% (single-word        r2_link_check.py
                             of 200 links judged correct        labels about 50%,
                             by two blind annotators (AI        multi-word 95% to 96%);
                             agents on different models);       kappa 0.90
                             Cohen’s kappa between
                             them
Waiting-match precision      share of a uniform sample          83% to 85% (kappa 0.93);       r2_link_check.py
                             of 100 waiting matches             about 90% in store
                             judged complaints about
                             waiting; share of those
                             about waiting in a store
Remedy coverage              taxonomy labels for the            11 labels containing “wait”    supplement_r10.py
                             complaint and for its              (622 searches), none about
                             remedies, with monthly             waiting in a store; 8 labels
                             volume                             for appointments, queues or
                                                                callbacks (13,170 searches),
                                                                none for check-in


Reproduce. The review export is licensed and private (it contains reviewer display names). With access to the same
exports: PYTHONPATH=<ufi>/src python3 analyze_reviews.py <export folder> and python3 supple-
ment_r10.py <export folder>. Without them, from the source bundle: cd review_demand && python3
m2_from_counts.py recomputes every correlation, branch share and interval in this table from the released per-label


                                                            3
counts (anonymized: no label names, volumes as ranks), and python3 r2_link_check.py the link and waiting-match
precision. Label-level statistics are descriptive: labels share reviews and nest in one taxonomy, so they are not independent
draws.


5. Measurement 3: what AI answers cite
Metric                          Definition                       Value in the paper             Printed by
Source-type share              ∑𝑑∈type 𝑐𝑠,𝑞 (𝑑)/ ∑𝑑 𝑐𝑠,𝑞 (𝑑) Table C1                           cross_sector.py,
                               over the 1,000 exported                                          cross_sector_sensitivity2.py
                               domains, types fixed before
                               collection
Surface contrast               median                        21.3% against 2.1%;                cross_sector.py,
                               video-and-community           bootstrap over sectors             cross_sector_sensitivity.py
                               share over sectors and        17.2% to 26.7% against
                               views, Google views           1.7% to 2.7%
                               against the other four
Every-sector dominance         sectors in which the lowest   11 of 11 (10 of 11 with            cross_sector_sensitivity.py
                               Google view exceeds the       company properties
                               highest other surface         reassigned; 7 of 11 without
                                                             YouTube)
YouTube rank                   rank of youtube.com among 1, 2, 7, 7, 151, 161 (AI               cross_sector.py
                               non-company domains,          Overviews, AI Mode,
                               median over sectors           Perplexity, Gemini,
                                                             ChatGPT, Copilot)
Cross-sector overlap           mean pairwise Jaccard of      0.36 to 0.40 on Google             cross_sector.py
                               the ten most-cited            views; 0.08 to 0.23 on the
                               non-company domains           others (exploratory)
                               between sectors
Variance decomposition         share of the total sum of     video and community 77%            cross_sector_sensitivity2.py
                               squares of the 88 cell shares (bootstrap over sectors 70%
                               explained by surface means to 91%) against 14% (5% to
                               and by sector means           20%); news 12% against
                                                             73%
Top source by cell             most-cited non-company        Tables C3, C4                      make_tables_sector_surface.py
                               domain per sector and
                               surface
Predictions                    P1 to P4 as written before    one held, one held in              cross_sector.py
                               collection                    direction only, two failed


Sensitivities to report with any surface contrast: “Found in” instead of “Cited in”; the largest single host instead of
summed hosts; company properties counted as company domains; the first 100, 250 and 500 export rows (truncation);
excluding contaminated names.
Reproduce. The raw vendor exports are not released. cd data/ai_citation_cross_sector/scripts &&
python3 section7_from_aggregates.py (in the source bundle, cd ai_citation_cross_sector/scripts)
prints every value in this table from the released aggregates, except the sensitivities that need row-level data (company
properties, “Found in”, largest host, truncation), which cross_sector_sensitivity.py prints from the exports.


6. The framework’s own metrics



                                                             4
Metric                          Definition                         Value                         Source
Schema pass rate                share of competency                4/5 on the released example   ufi cq
                                questions the ontology can
                                express (property-path
                                check, plus questions
                                declared unsupported)
Instance coverage rate          mean over expressible              70.4% on the released         ufi cq
                                questions of the share of          example
                                subjects for which the
                                graph returns an answer
Content Gap Score               CGS(𝑒) = prior(𝑒) (1 −             not evaluated;                ufi score.py
                                own(𝑒)) [𝛼(1− cov𝐾 (𝑒))+           𝛼 = 𝛽 = 0.5, damping
                                (1 − 𝛼) mean𝑞∈𝑄𝑒 (1 −              0.85 locked
                                ans(𝑞, 𝑒))], with prior(𝑒) =
                                𝛽 rel(𝑒) + (1 − 𝛽) dem(𝑒);
                                rel is a topic-sensitive
                                PageRank, dem is
                                rank-normalized linked
                                demand



7. Benchmark protocol for future work
Each task below names its input, the metric to report, and the baseline this paper sets. Tasks D to G are proposed and have
no baseline yet; their metrics are fixed here so that results can be compared.
Task A. Instrument agreement on a new domain. Read two or more analytics instruments on every prefix of a multi-
section domain above a stated traﬀic threshold, on two read dates at least a week apart. Report 𝑅 under each territory
pairing, ordering agreement with size bands, dispersion, growth agreement and the decomposition. Baseline: 0.20x to
7.24x across twelve prefixes; ordering 𝜌 = +0.94; GSD 3.1.
Task B. First-party demand against volume. Given a taxonomy with search volume and one first-party surface, report
the link rate, the link precision on a uniform random sample of at least 200 links judged by at least two annotators blind
to the analysis, with their agreement, and label-level and branch-level agreement under every declared attribution rule.
Baseline: label 𝜌 +0.19 to +0.27; branch 𝜌 +0.47 to +0.75; link precision 65% to 67% (two AI annotators, kappa 0.90);
with multi-word labels only, branch 𝜌 +0.65 to +0.91.
Task C. Source mix by answer surface. For a frame fixed by an external rule, report source-type shares per cell, the
surface contrast with a bootstrap over the frame’s units, the every-sector count, the variance decomposition and the cross-
unit overlap, with the sensitivities of Section 5. Baseline: 21.3% against 2.1%; 11 of 11.
Task D. Does the Content Gap Score find gaps that matter? A first, retrospective instance is registered in the manuscript
(Section 13, Study R1): the score of all 372 area codes from pre-launch data, the plan and the analysis fixed and stamped
with OpenTimestamps before any outcome was read; it waits on the vendors’ per-page exports. Freeze and hash a query set
before launch; publish pages for the three classes of the manuscript’s Section 13 (top class by score, top class by volume, a
class in the bottom quartile of the score), with matched page counts; measure top-ten presence on the frozen set at day 37
on both instruments. Compare the classes on that outcome, and, at the level of entities, report precision at 𝑘 and nDCG at
𝑘 [Järvelin & Kekäläinen 2002] of the score’s ranking of entities and of the volume ranking against each entity’s observed
outcome, and inter-annotator agreement on the own, coverage and answerability judgments as weighted kappa [Cohen
1968] with a bootstrap interval. Comparison: the score against volume ranking, with parameters locked before collection;
a random ranking of entities may be added as a floor.
Task E. Surface drift. For one industry, report the share of linked questions by demand surface each quarter, with the
same linker and ontology, and the time until a surface’s share halves. This measures how quickly a demand layer goes
stale.




                                                               5
Task F. Agent alignment. For a fixed set of tasks given to AI agents and to people, report the overlap of the questions
they ask (Jaccard of normalized question sets) and of the sources they rely on, per agent.
Task G. Disclosure signal. For the 109 companies of Measurement 3, code what each says about AI search on its quarterly
earnings calls, and report the correlation, over quarters, between disclosure and the number of answers citing the company’s
domains, by surface, on a prompt set fixed in advance that does not depend on whether the answer names the company.
The citation shares of Measurement 3 are partly fixed by its selection rule and cannot serve.


8. Reporting checklist
Every result that claims to improve on these baselines should report: the instrument and its version or read date; the
territory; the denominator and how the universe was selected; the attribution, reduction and truncation rules, declared
before computing; the number of units; an interval or test; the sensitivities; the scripts that print each number; what data
can and cannot be released; and the use of AI tools.


9. Where things are
Manuscript 06_MANUSCRIPT/User_First_Intelligence_v5.2_2026-10-15.pdf. Data index 03_DATA/README.md.
Scripts 04_ANALYSIS/ (instrument_divergence/, review_demand/, ai_cited_sources/). Public: the
twelve-prefix data and analyze.py in the ufi repository. Prepared for release, not yet public (staged in 09_SUBMIS-
SION/ufi_release_v5.2/ by 09_SUBMISSION/stage_release_v52.py): the Measurement 3 design, aggregates
and scripts, instrument_extra.py, the link check and the stakes count. An independent reproduction of the source
bundle is in 08_REVIEW/reproduction_v5.2_2026-10-15/. Private: raw vendor exports and the licensed review
export.


References
Cohen, J. (1968). Weighted kappa: Nominal scale agreement provision for scaled disagreement or partial credit. Psycho-
logical Bulletin, 70(4), 213–220. https://doi.org/10.1037/h0026256
Järvelin, K., & Kekäläinen, J. (2002). Cumulated gain-based evaluation of IR techniques. ACM Transactions on Informa-
tion Systems, 20(4), 422–446. https://doi.org/10.1145/582415.582418
Kendall, M. G. (1938). A new measure of rank correlation. Biometrika, 30(1–2), 81–93. https://doi.org/10.1093/biomet/30.1-
2.81
Wilson, E. B. (1927). Probable inference, the law of succession, and statistical inference. Journal of the American Statis-
tical Association, 22(158), 209–212. https://doi.org/10.1080/01621459.1927.10502953




                                                             6


==> anc/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/r2_link_check_stdout.txt <==
== A. Review-to-label links (200 sampled uniformly from 46,517 links)
  annotator 1: {'correct': 131, 'unclear': 4, 'incorrect': 65}; precision 131/196 = 66.8% [Wilson 95% 60.0%, 73.0%] excluding unclear; 131/200 = 65.5% [58.7%, 71.7%] counting unclear as wrong
  annotator 2: {'correct': 130, 'incorrect': 70}; precision 130/200 = 65.0% [Wilson 95% 58.2%, 71.3%] excluding unclear; 130/200 = 65.0% [58.2%, 71.3%] counting unclear as wrong
  items the two annotators judged alike (correct or incorrect): 191; precision on them 127/191 = 66.5% [59.5%, 72.8%]
  agreement: 95.5% of 200 items; Cohen's kappa 0.90

== B. Waiting-pattern matches (100 sampled uniformly from the 924 one- and two-star matches)
  annotator 1: {'yes': 84, 'no': 15, 'unclear': 1}; precision 84/99 = 84.8% [Wilson 95% 76.5%, 90.6%] excluding unclear; 84/100 = 84.0% [75.6%, 89.9%] counting unclear as wrong
  annotator 2: {'yes': 83, 'no': 17}; precision 83/100 = 83.0% [Wilson 95% 74.5%, 89.1%] excluding unclear; 83/100 = 83.0% [74.5%, 89.1%] counting unclear as wrong
  agreement: 98.0% of 100 items; Cohen's kappa 0.93
  annotator 1, where the complained-of wait was: {'other': 2, 'in_store': 76, 'order_or_delivery': 4, 'repair_or_activation': 2}; in store 76/84 = 90.5% [82.3%, 95.1%]
  annotator 2, where the complained-of wait was: {'other': 2, 'in_store': 74, 'order_or_delivery': 4, 'unclear': 1, 'repair_or_activation': 2}; in store 74/83 = 89.2% [80.7%, 94.2%]
  implied share of one- and two-star reviews complaining about waiting (annotator 1): 14.0% x 84.8% = 11.9%
  implied share of one- and two-star reviews complaining about waiting (annotator 2): 14.0% x 83.0% = 11.6%

== C. Link precision by label length (single-word against multi-word labels)
  annotator 1, single-word labels: 62/124 = 50.0% [41.3%, 58.7%]
  annotator 1, multi-word labels: 69/72 = 95.8% [88.5%, 98.6%]
  annotator 2, single-word labels: 61/127 = 48.0% [39.5%, 56.7%]
  annotator 2, multi-word labels: 69/73 = 94.5% [86.7%, 97.8%]


==> anc/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/r2_link_sample_rerun_stderr.txt <==
Traceback (most recent call last):
  File "/private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/run/User_First_Intelligence_v5.2_2026-10-15_source/review_demand/r2_link_sample.py", line 30, in <module>
    r = pd.read_excel(SRC / "Telecom_reviews_and_responses.xlsx", sheet_name="Reviews")
  File "/opt/homebrew/lib/python3.13/site-packages/pandas/io/excel/_base.py", line 481, in read_excel
    io = ExcelFile(
        io,
    ...<2 lines>...
        engine_kwargs=engine_kwargs,
    )
  File "/opt/homebrew/lib/python3.13/site-packages/pandas/io/excel/_base.py", line 1604, in __init__
    ext = inspect_excel_format(
        content_or_path=path_or_buffer, storage_options=storage_options
    )
  File "/opt/homebrew/lib/python3.13/site-packages/pandas/io/excel/_base.py", line 1452, in inspect_excel_format
    with get_handle(
         ~~~~~~~~~~^
        content_or_path, "rb", storage_options=storage_options, is_text=False
        ^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^
    ) as handle:
    ^
  File "/opt/homebrew/lib/python3.13/site-packages/pandas/io/common.py", line 935, in get_handle
    handle = open(handle, ioargs.mode)
FileNotFoundError: [Errno 2] No such file or directory: 'Telecom_reviews_and_responses.xlsx'


==> anc/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/run_copy_sha256_after.txt <==
9c810ab358a444eaa4c1c4e0221bef890180afbf4967dba40eb91232c5a83476  ./08_REVIEW/reproduction_v5.2_2026-10-15/README.md
30412a66229a8fc882584c86ef73042dc1981526c3a85f6f6c936ab4515160c2  ./08_REVIEW/reproduction_v5.2_2026-10-15/checks/check_appc.py
eaedc104a352e1336bf8198ebd8fcecf5105af1f7fa55d01c6f0b367ff356dc4  ./08_REVIEW/reproduction_v5.2_2026-10-15/checks/check_kappa.py
2c0e7af532c09a13a13c298dae25736077874a17b8a31e47eb0cc0d4b4bd552e  ./08_REVIEW/reproduction_v5.2_2026-10-15/checks/check_m1.py
c00d0eea460b6b52f01108f21848923cb738249d23084874d463c6aef81ae04a  ./08_REVIEW/reproduction_v5.2_2026-10-15/checks/check_m3.py
263fa30185dac11f0c10e7f4a8c43fac34c80ec3bc1831e98b658c121f65883d  ./08_REVIEW/reproduction_v5.2_2026-10-15/checks/check_stakes.py
90f5fd4819474b404eccaf271338b49090223285dc133e9dce0a576fb50b9534  ./08_REVIEW/reproduction_v5.2_2026-10-15/checks/check_t3.py
3db13a87b63c5187ed3a933066a62af4bd2486b86e0471086288f816610ffc94  ./08_REVIEW/reproduction_v5.2_2026-10-15/checks/command_log.txt
e077a96b3bd68107c10a14b4a53c169ec96427f90bb63a1ae85c848a0f834955  ./08_REVIEW/reproduction_v5.2_2026-10-15/checks/dups.py
5d19a414a63f8cf66d9bda46066a13f692694429588f6757ebd6eb1afb20d287  ./08_REVIEW/reproduction_v5.2_2026-10-15/checks/md_vs_tex.py
c3326be2e80d25797ac91af8e77d72dc3c76603a44974e5241d3ed8d70166cbb  ./08_REVIEW/reproduction_v5.2_2026-10-15/checks/numbers_table.md
db85b04e9b39653ec77eac31642edf4b88fbcfc79805001c77ea604fc11ded69  ./08_REVIEW/reproduction_v5.2_2026-10-15/checks/numbers_table.py
aea428b7b9a0b922cfa3b79d9e2a224804d911651029bcbf94f31a0f34b000b7  ./08_REVIEW/reproduction_v5.2_2026-10-15/checks/pdfdiff.py
06e20a686afdd132fa187c16a8ad034e68fcacea3ce89b60f6fb74b45656b291  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/README.md
678a1168b0d56e426183d3f031829d5f973e3c09178b49336ea8acc119eca95d  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/checks/boot_seeds.py
96c80713396d5cf4d27d211397eb93d0c49657e14536750956ad6dbcde6eea05  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/checks/check_numbers.py
3a3f61ef41f167cfd56b3715f1b65ca13e70d97e5f0c046a90182512dff90513  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/checks/coverage.py
db92c3c9b8b0a6309098a67e0319a519b8cb99a94a851cd604d15ef6a01d06bb  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/checks/logrun.sh
6754788aa45b9f0c8ab4d82f8dafb859d9e3ceade786e10421b444599bf7bad2  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/checks/ots_parse.py
749203ba8fbc3deaef155bdc4eb8f95714ea7adf27e45c3a8a7e2cff15f521f5  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/checks/pdfdiff_bytes.py
c394d6e3cec15c7b1f8d5c00a63c3c7c7dfc5339e9f88b3f096cebff8dd75ce5  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/checks/run_edit_scripts.sh
255325300f01dab7b2e02585e3fb9590ae0e14f3876a9088e831f09ebd3b72fa  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/checks/single_reads_coverage.py
a43b2cd3f03cae2e5b11f1373c8d2c1c75f46f8f4fb96a061f8bb41465e6df32  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/checks/tally.py
b7bd1dd76b98fab1383749ab234f1351c1285529be7fd1f96118d21806e5481e  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/command_log.txt
460cdf77c991a53eb8b2fe451846b9a674918f389f58c703d8ae0d2d6d6a5846  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/analyze_output.txt
9ef9ccc22bda9649df471a9d3473474d8ed2a31eedc77cd05812a8243e3fd5fa  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/analyze_reviews_rerun_stderr.txt
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/analyze_reviews_rerun_stdout.txt
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/analyze_stderr.txt
c1e34bdf938f52a5310adacd86cbf30855642816663e43b129e212e2ed4be4ee  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/block_explorer_check.txt
628ec55f866991a67a219bcccb46147e8034de544ba94d70e0162944ef815547  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/boot_seeds.txt
186616ecb9b7f0d57a187d697a71111d8e67dcdf583b99b49a442e4a86c60960  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/build_docx_stdout.txt
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/build_tex_stderr.txt
76006507603bc7741d5ec783084389193b2536ad3b7d7a279709d848321a7094  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/build_tex_stdout.txt
19610e7629e728e03791682151b90a82ea9bf0445d81a6c5aecc40671ed0460f  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/coverage_uncovered.txt
86f4cdaeecdcac97a138f6d8314a5da43c686612f1c06192e699421d47bcddda  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/cross_sector_rerun_stderr.txt
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/cross_sector_rerun_stdout.txt
86f4cdaeecdcac97a138f6d8314a5da43c686612f1c06192e699421d47bcddda  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/cross_sector_sensitivity2_rerun_stderr.txt
bc42ae113e6f60b3c44cec12b986d7b03546e5772a875b5abce6423cb75957f6  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/cross_sector_sensitivity2_rerun_stdout.txt
86f4cdaeecdcac97a138f6d8314a5da43c686612f1c06192e699421d47bcddda  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/cross_sector_sensitivity_rerun_stderr.txt
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/cross_sector_sensitivity_rerun_stdout.txt
6bb7285b8aa4c4e412746163b4dda5c4527645fa65762ef36b3fc173d8bf7b79  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/edit_scripts_attempts.txt
8c53410d92cbadb9a2367d16b985ca1dfbe6cf7a5ec56db21662067727652783  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/environment.txt
ab76903d85b99d74060d635bfcbd49f4792b909fa34d7586f554e3424f4a28d6  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/instrument_extra_output.txt
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/instrument_extra_stderr.txt
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/make_brand_radar_urls_stderr.txt
10ab76f79f1a7bb3941d6aafe52094601afe07964633488b72d9116abc2ff6f7  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/make_brand_radar_urls_stdout.txt
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/make_fig0_stderr.txt
dc51b8c96c2d745df3bd5590d990230a482fd247123599548e0632fdbf97fc22  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/make_fig0_stdout.txt
670010f1aa4ab7ed86b3b3a7ce9a356e255a78362d9cc5efbd5dfc76a84202a3  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/make_fig_reviews_rerun_stderr.txt
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/make_fig_reviews_rerun_stdout.txt
547fc4ba7468f12b6625271d575a49a37df358c9e83929f78789efe06815db89  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/make_fig_reviews_v50_rerun_stderr.txt
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/make_fig_reviews_v50_rerun_stdout.txt
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/make_fig_sources_stderr.txt
730548c0c600ebb0252d6fc8137f6461457dafbd55c6ebf4de8244c70ffada2f  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/make_fig_sources_stdout.txt
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/make_figs_v4_stderr.txt
dc51b8c96c2d745df3bd5590d990230a482fd247123599548e0632fdbf97fc22  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/make_figs_v4_stdout.txt
be08ae75b32298f2325e66c2b09aaf533f3880dac91781de85c9d9fbf8ee1b1e  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/make_tables_sector_surface_output.txt
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/make_tables_sector_surface_stderr.txt
ba7bb1245ad2d29b1ba1a44f80d0a6954f69efdcda8051a3eb990a7f6f402cb8  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/numbers_table.tsv
a368a905cf6c07c32bbeb4262f8fb168c846e1a21bc9238b688f679feb52960f  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/ots_parse.txt
49d0c14cd4ed5ba75286d0bc8e3b6ef23632dc3675c81619234f6b5a793693f2  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/prev_checks/check_appc.txt
fb0773cfbd136e94e12e12c1f809f64f6b8c0ab827e046e44636818ba237a4bc  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/prev_checks/check_kappa.txt
2ae8e6eb7f1532ac83f223ae03cfa91ef85ebec3ff6b10e85e50429b63de4f08  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/prev_checks/check_m1.txt
d5ac0421078b38be9ae2ab3da402b33e21706f7778a2bd81d2fc8d9a2a6e61db  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/prev_checks/check_m3.txt
2fc0a449e637bbde698061ac76b711768c643075cc2a4e863d9282be4344e12d  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/prev_checks/check_stakes.txt
e613e6ff1f49807183cfb9e386c485010788c62619902eabd3efb6cead66ddf8  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/prev_checks/check_t3.txt
ca0ea60a0942d83657618fe4d515ce3e27a3adb7d7a4ae9598fca2ac7294874f  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/prev_checks/dups.txt
e407f9c0054f31e59accad5073cc4fadf3e540486f618ddb7f87a01e2e355e71  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/prev_checks/md_vs_tex.txt
c3326be2e80d25797ac91af8e77d72dc3c76603a44974e5241d3ed8d70166cbb  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/prev_checks/numbers_table.md
b83f2911cf5b061bb799d4f0f3624331f2f9279a7086d2f1e8fbfb68563a0e9c  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/prev_checks/numbers_table_stdout.txt
5d937e3b88f3f8624a76715d46ebeaa752a570265428d8d3b56a3191502dbc63  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/prev_checks/pdfdiff_fig1.txt
2fc5eb34de91bc978adb156ee9e027fd7b077de0794ed8fe976612a3bc1fa637  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/pristine_sha256.txt
2fc5eb34de91bc978adb156ee9e027fd7b077de0794ed8fe976612a3bc1fa637  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/pristine_sha256_after.txt
212148791ee11c59c5b6d1df2eb4e448c7d044541e6317f982921e595ee87c30  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/r2_link_check_output.txt
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/r2_link_check_stderr.txt
2e19855209efa3e4c36f1fef8ea3628f812f26adfe33f900c790e4575fe53572  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/r2_link_sample_rerun_stderr.txt
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/r2_link_sample_rerun_stdout.txt
018ca149a054e640364437d80716e8ee78784f37f7afd18a842bdcd51a2fff8c  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/section7_from_aggregates_output.txt
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/section7_from_aggregates_stderr.txt
2ef2e237d8d4f9b7d6af66736b370fc390d99c86717b6a1288200713e6b8e580  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/single_reads_coverage.txt
5aaa6c6490503f258324638e0444aa5dc3a90e95e4b16666e308b0b2664942bc  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/supplement_r10_rerun_stderr.txt
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/supplement_r10_rerun_stdout.txt
576a15efd8d01d9ace8b264c9bae3cb7b443347b7ab446630e046eac2bb26314  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/tally.txt
2a49e48fc5c92be34c0e7f6b9fcbe0b189cf60d938df39bbc906ddb987971fee  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/tectonic_build_stdout.txt
2a49e48fc5c92be34c0e7f6b9fcbe0b189cf60d938df39bbc906ddb987971fee  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/tectonic_toplevel_stdout.txt
f2ebb1d24d5d12cd012f1991be326a1f536bd46afaf510014df3e5b314aa0cb4  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/vendor_reliance_output.txt
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/vendor_reliance_stderr.txt
c7e3e465566a46317eb57bfddba18d56ff55b999d28d4b93e05cfa5e69b6bffb  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/work_sha256_after.txt
b49f271c3202531e8a78900c079d75246545780013e8640ec903313169142b9b  ./CHANGELOG_versions.md
a6b02e150cbe37492a1940e1dd900183acf82bae724d3100162091d31892c84c  ./README.txt
5796ce15bf06afc8aefa472cfe2328ef55220a4e0c724b490beb259dcb3741f7  ./UFI_Metrics_and_Evaluation_Protocol_v1.0.md
9a41d76bedae2cd99a7231af42b319864293f81818d913ef6c4bb07c0006d997  ./UFI_Metrics_and_Evaluation_Protocol_v1.0.pdf
f43a2d02bcf40c7e7980c9c759e9d63909ac01fd73c81c39994a03388088d039  ./ai_citation_cross_sector/README.md
65156d0d0014f5ea7f7b4678b542be7f4b00d295c3d3eab403fd84b9b2184e5d  ./ai_citation_cross_sector/aggregates/cross_sector_cells.csv
2dd978c3a0be5662cd2ce000e998347ab111eca09ff67031c55b54d73ac97be7  ./ai_citation_cross_sector/aggregates/cross_sector_platform_metrics.csv
e15d608eb5568c2d3eb3c2ca5255be2996cbb0cce564812ff831074f7abbd9b5  ./ai_citation_cross_sector/aggregates/cross_sector_predictions.json
0a868aae6ce347b657a66a3c0f026ea05ed8bb57ce7ee428941eabebeeb7c98c  ./ai_citation_cross_sector/aggregates/cross_sector_top10_nonbrand.csv
3e640db9d84abb9c21cdb0f6753f3d760cad26f0cfd88324b71d7c885d7d1357  ./ai_citation_cross_sector/aggregates/cross_sector_type_shares.csv
3884317d2fc86f7b4327bab36277e8bf5c48750876487768db5f8427f282ad35  ./ai_citation_cross_sector/aggregates/raw_exports_SHA1SUMS.txt
fc817a1c9c5f03a1db6a8a7749049f919798e336ebe5947e73d3bb88dfd2d808  ./ai_citation_cross_sector/aggregates/sector_answer_counts.csv
f0f0d1cb1f99f6317367edcf7ed61dec8a7d0de75be5a769153aa18382bffc8b  ./ai_citation_cross_sector/design/cross_sector_ai_citation_study.md
f2fd1fbf20b6169ef866584ccd0a642cfb83e1a3e82477e9214cebe975e93b3a  ./ai_citation_cross_sector/design/cross_sector_companies.csv
a3475c5efe172a0f36045a712f62fd42dc509a80742774a467e463477df2ecfc  ./ai_citation_cross_sector/design/cross_sector_company_properties.csv
f3b237fe3620e0f1e22d1b187aaa55f3527470acbd60bc9927c8012b0feddaa8  ./ai_citation_cross_sector/design/cross_sector_report_urls.json
e1b226a29afd6b3e9ecc51dd9e33fb56ea0311e5d4748631fac9afacd6f58aac  ./ai_citation_cross_sector/scripts/cross_sector.py
3cdb5cf15c6f71d271221afe69d31093f12ac9555e4402a10f0744418dfe3b56  ./ai_citation_cross_sector/scripts/cross_sector_output.txt
0bb238030cbabdd64c9c11c2fc78ea0e7bd3585f0a5e1e37e37db3ecc1f8aa5f  ./ai_citation_cross_sector/scripts/cross_sector_sensitivity.py
c1c74dafa3c2f5562e077fe3fb6aa339d92c72a0b289682551e7ccaf544607c5  ./ai_citation_cross_sector/scripts/cross_sector_sensitivity2.py
edd227f7380cfaf7992cfe278607d8727728b045feb89d3b70e8c32ebe22196e  ./ai_citation_cross_sector/scripts/cross_sector_sensitivity2_output.txt
487f75a55e0e7cc8ec5f323acfad70f7e174ab7cd27f0f8e2cfe4108a5fa6834  ./ai_citation_cross_sector/scripts/cross_sector_sensitivity_output.txt
692643a60c1b9474960c9d2a76964b5d40a6c6ab4eb8c36480330d0b890db503  ./ai_citation_cross_sector/scripts/fig10_sources.pdf
8c5d41958f4509e06e78d8204689bb1e2cf53fd1549dc0766ff18f2efa3fb01b  ./ai_citation_cross_sector/scripts/fig10_sources.png
770cf983359ed422a483104e09df54547e85775c5485b66a45b3788a95f25f96  ./ai_citation_cross_sector/scripts/make_brand_radar_urls.py
34555d1157c38c68d4e93a48085d8b2003de2c64fa9bb209a7b41b58989955d0  ./ai_citation_cross_sector/scripts/make_fig_sources.py
788799146dd21ba6fb7ecf1c67285946efe60d0a4022ceb8f81af0a6b2389821  ./ai_citation_cross_sector/scripts/make_tables_sector_surface.py
be08ae75b32298f2325e66c2b09aaf533f3880dac91781de85c9d9fbf8ee1b1e  ./ai_citation_cross_sector/scripts/make_tables_sector_surface_output.txt
74bcad6aed2bf0c5bc6df5326b0a09a2865e40958455413f1beedb559b99f234  ./ai_citation_cross_sector/scripts/pilot_section_output.txt
e128b05ab5d3db1da88769792c76968458ebf7687092c2ff7d631e6eea208203  ./ai_citation_cross_sector/scripts/section7_from_aggregates.py
018ca149a054e640364437d80716e8ee78784f37f7afd18a842bdcd51a2fff8c  ./ai_citation_cross_sector/scripts/section7_from_aggregates_output.txt
75ad9862110971ce92c42755592ae74b93c7d71c49a18199e559a33f8bcf5589  ./arxiv_abstract.txt
0b00f9cc7ae2f86069b11cab36c19618e30276657ccc77062a4bd889dfede4e4  ./build_docx.sh
95968324be9e81b6bd7b511b491470dbd3b2b7550a1b5e9beb32a6ed1574d545  ./build_tex.py
a1701a56724c369d19c31a5744841ee708218e033d745bdbc3a78e6f42af0e12  ./data/README.md
5e3135c6c844a1b75c757bf610b991fa946e53d8bba798d0265382a60c938780  ./data/ahrefs_prefixes_2026-10-12.csv
a7e079595b94238b6b5e7edaf00f099748b75341acb4749bdec4d67f7b424edc  ./data/analyze.py
711a4331a353b65b7409f630ecbcc5a145e117a05f28834684b5c36f91acf622  ./data/semrush_prefixes_2026-10-12.csv
6a3af4c6f5aeb66ffd88167fd2f3c1b8be872d762df8f16301d57ba303927d3e  ./edit_v49.py
348b01a1dc4a99fa6c82b52a8392eb3346137e98340b8f055b2518cc9e5467c5  ./edit_v49_r9.py
350dce04d561b35021a2e97782bdbe9cfdb12346cf632f9e4159f1a60316dedc  ./edit_v49_r9b.py
4bf5a024efcc7e8b5125aeef8af464e2a93fed4fa11b2d6ee64e34781e80db43  ./edit_v49_r9c.py
f193225d39b79c598cd8fd33e254af73d2b72abaa7216acf4cb6fe07fa4c7b36  ./edit_v50.py
8983d5100e8baeb15ddb4d9d7004a0eaa35874ec624a128b80f39adf4d69f604  ./edit_v50b.py
aef9ccd211117c266991bf6823718fd1c4082107e12b2a60390ffa69a816e751  ./edit_v50c.py
7465d66eb356aee79d55321f03ff7354c43547a57d8e3c4e632d1ec528648b3f  ./edit_v51.py
63ee73547f9b84e857d620e32fe327c5b9953cae5495e958dd005702ad5a229f  ./edit_v51b.py
75f791d3c67ec21cb8c7f0ad4cf5d059e6e9034834ff69017ca9bd079544d1da  ./edit_v52.py
b6e8018cc931d22426903065b11f87d2642070b35a1db192e76460e551c05ce7  ./edit_v52b.py
fe79444f3f7552a1f53076d70b7be0ad94e0246fd0b239da3611e64989c01da7  ./edit_v52c.py
3cdff49ed27e0254a3c44269462157bf0109face9cb174e2f02e343def22dbbe  ./edit_v52d.py
e6b750b167fabe0f7b9ce9060dfda5e1c50a75c35b8930d2d6b35102dd4ac85c  ./edit_v52e.py
72ea948d63bb155d671fad7ea03ef5d90c68c27cf90bc836cc482450ca398ba0  ./edit_v52f.py
54e611b423168748f72614a6caf98ef34d715c7314f20a547ea3c3ae59c3737e  ./edit_v52g.py
3e04363ca3dbd93f06c478b9e34af18b5c7e2fa471778a4817d0208791134417  ./edit_v52h.py
1d0903a163fa8c8c1f5f9b3dd30e76244a95843decce29ca8c09e68dfadcdb40  ./edit_v52i.py
e53b259b9c16c2901e92e2654da537b753e37e18514e5a2f30f21f617fb77329  ./edit_v52j.py
708c2746bec06a794b5494ff2ac7c3d3ce40a81cbe14091105cbdaf08b8ee020  ./edit_v52k.py
4c5fe817bdfdd5af024831a09a9b078561a405d624fadc3e2e78c59b8633255a  ./edit_v52l.py
3d81af503a654eb6436b719e86a392b71035334ebb803b62270a045223822351  ./edit_v52m.py
a4d342e55c5c9d51927fee1e0c4968b18874bf9f49454e423a0d3d9f2e95ed56  ./edit_v52n.py
35a9b9dfebcf9e6e598ead4808233fcd55d930121b8080f00a6da9a56443ad4b  ./edit_v52o.py
a6067a642470158e3ad1537281bb6a768715cd934cca235886e59acca88db7c3  ./fig0_framework.pdf
83eccb176a5b8f6c6ba9ae7fca624809a88cdf5ed923e71fa9ce73b6858fcf50  ./fig0_framework.png
74bb78ce201c6e46af35f9f1622b8f89848b9689a30a8d090de9d35b48e8ed13  ./fig10_sources.pdf
8c5d41958f4509e06e78d8204689bb1e2cf53fd1549dc0766ff18f2efa3fb01b  ./fig10_sources.png
002789e5068d5b2403316fbb8a1b38fa9568cc6458ba174f86d67278e68d98e7  ./fig1_divergence.pdf
8e3e6da02af3754559861a5f07270cb1b57fb330c73d8f3ccb6154c7fdf77d32  ./fig1_divergence.png
fc58524c24be7df57c452a30fd9f48bf4931a8e506a97f84a615e8daaaf99496  ./fig2_aio.pdf
12d5691d04dbe5df3cb4f58f977eaa7a88354b5d0910c69a1cbb03befb671535  ./fig2_aio.png
c8cd16511465626f29d241e37bfe236958eb56d0e9683f240f50bd51cee945b5  ./fig3_refdomains.pdf
25ee9b8dda8487f867e8aa234454b61dfbe21c3483ca8ef66561cbce3b6834e3  ./fig3_refdomains.png
1a59d3852d2474ac4102655e788a75a7f2e728ebb265f1365a2476b2acf2a72f  ./fig4_prefixes.pdf
c175f4af653aeb48286bf693debd7943bdcaeb5ad552f627de66df483adcd8d9  ./fig4_prefixes.png
9092901ddd93185c104fc4d5a8be9df63cc68ff88ebd06c49cb818c59c0df22d  ./fig5_cited.pdf
ff337891dffaf3289e9044e6f10eba96ab4a4b185b5bf119882c7883d1fa7419  ./fig5_cited.png
832e54145e0ae49bdacad76a9657125950d45574467ead23befce5a132073808  ./fig6_positions.pdf
3029e0421d27e7c5dc8b546903493b601b6407e10876185525c4033dcff2cc5f  ./fig6_positions.png
11de1b869f69c8a781a14dddccd1d12965d790e929c7d02ba44f7979af706fb7  ./fig9_reviews.pdf
33890918b063f21d527baa78f5c77d813b882e58c42713dd583fb48c23136c1f  ./fig9_reviews.png
4d6380646dd456200b696c915d404462d14542746fcd7571535b69bbf5c13e60  ./framework_test_r1/README.md
304297ba442564740889d8dcdee2f6c4a5326f165d8ebab95851e290cefee1dd  ./framework_test_r1/framework_retro_test_381_amendment_2026-10-15.md
8142e3cde798c117d09bfbdbec6196428104b714392036d695adfecbf3c96125  ./framework_test_r1/framework_retro_test_381_amendment_2026-10-15.md.ots
003311481c2ce8f3cedd02fa14f474cca5eb5233f8371ee2b787c2f29908e4b9  ./framework_test_r1/framework_retro_test_381_manifest.txt
62e6ea3c1066eebc91ebe3429f2291146196487325a4443544ac005703303837  ./framework_test_r1/framework_retro_test_381_manifest.txt.ots
d2d2b1be0d82d5eef38ddea21e5e34ce046a135463450b06aa104224ebc15ee2  ./instrument_divergence_extra/instrument_extra.py
303e0d921b5370fd7880ddce32440e5dcac76c26ec515d9564d1d6e589e95c74  ./instrument_divergence_extra/instrument_extra_output.txt
9c12e0c202677834ca520c41ac1fde277922603b0d79afad36f365a0c898732c  ./instrument_divergence_extra/instrument_series_table2_visits_by_month.csv
b89803b2a73e0ea8f9661553ac7692672a92a19938f1bbe0e76875dc5ee03b0d  ./instrument_divergence_extra/instrument_series_table3_ai_overview_citation_by_month.csv
d34948492763482522a6fcbe66e20a042be69ee99d9e7afcbfbba9d89b20a068  ./instrument_divergence_extra/instrument_series_table5_checkpoints.csv
5c2659c691e9a73da1dbaf477d19c7656d37309fa481e897da6dcdb885678e01  ./instrument_divergence_extra/instrument_series_table6_intervals.csv
7860677660d84a30d29ab2175e423ff8873b6b607ff2c62604eb28f3b6f7e51d  ./instrument_divergence_extra/section_code_pages_2026-10-14.csv
1106eed7b1bf2682854596eb9b3c11e5128505ad1685ecbae2c88b1d93a6a95e  ./instrument_divergence_extra/single_reads_2026-10.csv
1a9d1fa49f6119444373b3e70199c16cb0f553fae9601d3ae773168c6b32d5c4  ./literature/novelty_search_2026-10-14/README.md
3f6524261cd412a1d6a2bb7698e44690a1746cc0928d8d3b829bca411af4d6d5  ./literature/novelty_search_2026-10-14/citation_chasing.csv
ed0091342dd63f8f12ca91a53d0c4890fa34aaeab70ad84eec1fe530eb9625b6  ./literature/novelty_search_2026-10-14/crossref_results.csv
7f385a10de61304c51b9ac3030f9b8e371117b765bdf39b3907dfe01c748a39e  ./literature/novelty_search_2026-10-14/openalex_results.csv
9661edbad0c1d57e71b0388fcd15082f3ca4ae0cda13fb1cb3603777e5729edd  ./literature/novelty_search_2026-10-14/relevant_records.json
a4cddcfdf3aaf88f7c9a84497653cd628491369d1b6055854cb7bda7911ecec7  ./literature/novelty_search_scout_2026-10-15/README.md
6c891d80025d4341fe1fec686b0731c4adddf6a38d09f4ed6aa1863dd08c2a2e  ./make_fig0.py
52f6c81948799a80f7e0d892c5d7497eb3aad3158d56f3074a75f2e73fcc9fe8  ./make_figs_v4.py
e58d6ae139dc8ba05c973d0587ed7ed19a520a1a959c273fa33819f84e423157  ./manuscript_v50.md
577178713620ed74b2dca46c7a3bd36aec8642abcc218e1b8e7d5b90a183b047  ./paper.tex
097c8f433bca3510c6b091efac3b34024613a69a3c967c651834485bf056d5d3  ./review_demand/analyze_reviews.py
a89bc9a5ee31c8ad7d538fe3a4e5906504f484640de63aa82709a384f50010d4  ./review_demand/analyze_reviews_output.txt
488da91100fb6f02498c0edca14524c743f0887a4e7d67ce83f46f836abbce04  ./review_demand/m2_branches.csv
d1f94c54f1836cf7fec05faabf1e0ec87035edb3daab5a4b020b201da9ccd0c3  ./review_demand/m2_from_counts.py
9832b63bf96378f0b1b3e9dd53fee9b32838d9f338fc980150ba0baf9a6a6c1b  ./review_demand/m2_from_counts_output.txt
a186f4bb3e38c3529ed68dcc5e8de57aa0f9d8b0cfada4379cfddbedccbeb338  ./review_demand/m2_label_counts.csv
73b014189557a9ce5cf0507a57dfe9f9f29856468b595bdc97e223a1a59a61b3  ./review_demand/make_fig_reviews.py
111444f82f1bc1b2f45fdf579c747f0f115211ada976b425bb429e576f5da3b0  ./review_demand/make_fig_reviews_v50.py
15aa4f829f7fb7140002c6a58b00a7a58ec8c928c6445f17f04948db9dee2d46  ./review_demand/r2_annotation_protocol.md
d1f88130bbc12752598030fab92164c9b2694e32e60b80c9f24261ff3648e94a  ./review_demand/r2_judgments_A.csv
786431a2de6c868b02ab136171383206ba29b032d7920b2d6a875c6adeb910ea  ./review_demand/r2_judgments_A_annotator2.csv
3f4417aa8e03f887bf6fec8e0dc8283b945cb330c8cda02c87b423eb7ee7eb7a  ./review_demand/r2_judgments_B.csv
cc9387f24fa205e4b0d20a930787b2d6916b311ec9dc4286a2e9857aed32f52e  ./review_demand/r2_judgments_B_annotator2.csv
ce102dfede35a1a300bc35e154d9039f0a197d3baec7e01a3e096678e3457e5c  ./review_demand/r2_link_check.py
212148791ee11c59c5b6d1df2eb4e448c7d044541e6317f982921e595ee87c30  ./review_demand/r2_link_check_output.txt
3f0229281baf3bc06ce4913d924df86b3c53295746b579da60ff58c1736685a2  ./review_demand/r2_link_sample.py
ec9769c38f7d995da86c6955e82ae292394a99deed4edcc9af49cb124f96d936  ./review_demand/r2_link_sample_output.txt
d378c6ce543c7f459d5dbc657428fa6be5c9c36bbfa2ca87c214f90582c25511  ./review_demand/r2_sample_A_label_words.csv
3cee2653053102685f47839e520f6128670aef459c2e8233d6c69347f2fcc4b1  ./review_demand/supplement_r10.py
316b34e0883b99b7d4bc77132a2bb4dba2bf6153da8cc5592cdd52b17a3f7ada  ./review_demand/supplement_r10_output.txt
60f52cea137674be682fb8ac954eef6aa33bf35141f3662ce4e446d9dbc21c4d  ./stakes/vendor_reliance.py
f2ebb1d24d5d12cd012f1991be326a1f536bd46afaf510014df3e5b314aa0cb4  ./stakes/vendor_reliance_output.txt
a34480cd6922ea4c02b7dc340a755295ec62ac2e5142926b1268281ab38db3d1  ./stakes/vendor_reliance_works.csv


==> anc/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/section7_from_aggregates_stdout.txt <==
== Frame
  answer records, US, all platforms, summed over sectors 20,389,967; range 18,763 (xlu) to 7,766,466 (xly)
  88 cells; summed citation incidences per cell 860 to 18,381,848; registrable domains per export 760 to 975

== Video and community share (registered reduction)
  Google views median 21.3% (range 8.1% to 35.8%); other four median 2.1% (range 0.3% to 16.7%)
  per surface: aio_searchqueries 25.8%, aio_prompts 32.4%, aimode_searchqueries 17.8%, aimode_prompts 24.1%, chatgpt 0.9%, perplexity 4.6%, gemini 9.2%, copilot 0.6%
  sectors where the lowest Google view exceeds the highest other surface: 11/11
  Google prompt views only: median 24.6%
  bootstrap over sectors, 95% interval of the median: Google 17.2% to 26.7%; other four 1.7% to 2.7%
  without YouTube: Google median 12.7%, other four 1.6%; lowest Google view above highest other in 7/11

== YouTube among non-company domains
  aio_searchqueries      median rank     1; in the top three in 11/11
  aio_prompts            median rank     1; in the top three in 10/11
  aimode_searchqueries   median rank     2; in the top three in 9/11
  aimode_prompts         median rank     2; in the top three in 8/11
  chatgpt                median rank   151; in the top three in 0/11
  perplexity             median rank     7; in the top three in 0/11
  gemini                 median rank     7; in the top three in 0/11
  copilot                median rank   161; in the top three in 0/11
  top three on Google views 38/44; on the other four 0/44

== Other source types, medians
  reference       Google 3.2%; other four 2.7%; Copilot 1.6%
  forum           Google 5.7%; other four 1.1%; Copilot 0.0%
  report_brands   Google 10.4%; other four 14.1%; Copilot 4.5%
  other_web       Google 61.1%; other four 71.7%; Copilot 89.9%

== Predictions written before collection
  P1 sectors with YouTube first, per view {'aio_searchqueries': 9, 'aio_prompts': 8, 'aimode_searchqueries': 2, 'aimode_prompts': 2}; on both products 4/11 -> fails
  P2 sectors with YouTube outside the top five {'chatgpt': 11, 'perplexity': 6, 'copilot': 11} -> holds
  P3 sectors with Reddit in the top ten on every surface but Copilot 3/11 -> fails; ChatGPT fails in 8 of the 8 others
  P4 aio_searchqueries: consumer 26.9% against other 24.2%; exact one-sided p 0.274
  P4 aio_prompts: consumer 29.6% against other 24.4%; exact one-sided p 0.210

== Exploratory: mean pairwise Jaccard of the non-company top ten across the 55 sector pairs
  aio_searchqueries 0.39, aio_prompts 0.36, aimode_searchqueries 0.39, aimode_prompts 0.40, chatgpt 0.08, perplexity 0.15, gemini 0.23, copilot 0.16
  Google views 0.36 to 0.40; other four 0.08 to 0.23

== Variance of cell shares explained by surface and by sector (unweighted)
  video_community    surface 77%  sector 14%
  news               surface 12%  sector 73%
  government         surface 26%  sector 49%
  report_brands      surface 40%  sector 45%
  bootstrap video_community    surface [70%, 91%]  sector [5%, 20%]
  bootstrap news               surface [7%, 50%]  sector [20%, 83%]

== Appendix C1: registered type shares by surface, median (min to max) over 11 sectors
  aio_searchqueries      video_community 25.8% (14.3%-34.3%) | reference 4.3% (1.3%-8.1%) | news 0.7% (0.2%-2.8%) | government 0.4% (0.2%-8.6%) | report_brands 11.9% (6.1%-23.5%) | other_web 55.6% (41.1%-62.0%)
  aio_prompts            video_community 32.4% (13.4%-35.8%) | reference 2.6% (0.7%-3.9%) | news 1.0% (0.1%-5.8%) | government 0.3% (0.1%-3.8%) | report_brands 8.1% (2.7%-20.5%) | other_web 59.0% (42.0%-75.3%)
  aimode_searchqueries   video_community 17.8% (9.0%-23.8%) | reference 4.2% (2.2%-10.4%) | news 1.0% (0.3%-4.2%) | government 0.4% (0.1%-8.6%) | report_brands 10.8% (5.1%-17.6%) | other_web 65.3% (53.1%-71.4%)
  aimode_prompts         video_community 24.1% (8.1%-28.3%) | reference 2.7% (0.9%-4.5%) | news 1.4% (0.3%-5.6%) | government 0.4% (0.1%-5.0%) | report_brands 9.5% (2.7%-19.3%) | other_web 65.1% (50.1%-79.3%)
  chatgpt                video_community 0.9% (0.3%-2.5%) | reference 1.7% (0.5%-3.4%) | news 1.7% (0.7%-5.2%) | government 3.0% (1.6%-18.2%) | report_brands 27.4% (13.5%-38.2%) | other_web 61.5% (51.2%-76.1%)
  perplexity             video_community 4.6% (1.8%-7.7%) | reference 5.9% (2.8%-10.7%) | news 1.5% (0.3%-7.9%) | government 0.8% (0.1%-12.0%) | report_brands 15.6% (8.2%-29.8%) | other_web 67.8% (56.4%-73.9%)
  gemini                 video_community 9.2% (2.9%-16.7%) | reference 3.7% (1.2%-6.9%) | news 0.5% (0.1%-3.8%) | government 0.3% (0.1%-2.4%) | report_brands 8.3% (3.2%-33.2%) | other_web 75.2% (49.5%-85.3%)
  copilot                video_community 0.6% (0.3%-1.0%) | reference 1.6% (0.3%-2.7%) | news 0.9% (0.2%-5.2%) | government 0.1% (0.0%-2.2%) | report_brands 4.5% (1.6%-27.0%) | other_web 89.9% (71.6%-94.6%)

== Appendix C2: summed citation incidences per cell, thousands
  xlk   10,891.5 294.3 1,128.4 352.4 317.5 186.8 147.9 405.6
  xlv   604.2 10.1 69.8 16.5 13.9 8.5 7.4 20.9
  xlf   1,776.8 78.8 173.5 97.5 64.4 37.4 45.3 85.9
  xly   18,381.8 790.0 1,752.1 660.9 347.0 441.7 128.8 1,581.3
  xlc   4,350.7 134.3 591.5 163.5 150.1 71.8 76.0 197.9
  xli   1,223.2 52.6 112.9 60.2 52.6 21.7 27.2 79.3
  xlp   8,832.0 395.4 982.3 446.6 351.7 215.6 149.8 1,295.6
  xle   103.6 3.8 14.8 5.5 5.1 2.0 2.9 9.0
  xlu   50.3 2.1 7.2 2.6 2.1 0.9 1.5 3.2
  xlre  77.9 6.4 22.1 6.8 6.8 4.4 2.1 6.8
  xlb   337.5 15.6 24.3 17.5 18.5 5.6 6.5 18.7

== Truncation: median share of a cell's incidences in export rows 501 to 1,000
  aio_searchqueries 8.5%, aio_prompts 7.6%, aimode_searchqueries 8.5%, aimode_prompts 7.9%, chatgpt 8.9%, perplexity 9.5%, gemini 11.1%, copilot 13.8%; range of medians 7.6% to 13.8%

== Industrials re-run as 'RTX Corporation' (ChatGPT export unavailable)
  aio_searchqueries      video and community 31.3% -> 30.1%; YouTube rank 1 -> 1; top non-company youtube.com -> youtube.com
  aio_prompts            video and community 33.9% -> 31.3%; YouTube rank 1 -> 1; top non-company youtube.com -> youtube.com
  aimode_searchqueries   video and community 21.4% -> 20.7%; YouTube rank 2 -> 2; top non-company google.com -> google.com
  aimode_prompts         video and community 27.6% -> 26.3%; YouTube rank 2 -> 1; top non-company google.com -> youtube.com
  perplexity             video and community 6.2% -> 5.5%; YouTube rank 5 -> 4; top non-company wikipedia.org -> wikipedia.org
  gemini                 video and community 15.0% -> 13.4%; YouTube rank 4 -> 5; top non-company reddit.com -> reddit.com
  copilot                video and community 0.7% -> 0.8%; YouTube rank 43 -> 78; top non-company amazon.com -> flightconnections.com

(check) predictions file: P1 per view {'aio_searchqueries': 9, 'aio_prompts': 8, 'aimode_searchqueries': 2, 'aimode_prompts': 2}; P2 {'chatgpt': 11, 'perplexity': 6, 'copilot': 11}; P3 3


==> anc/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/supplement_r10_rerun_stderr.txt <==
Traceback (most recent call last):
  File "/private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/run/User_First_Intelligence_v5.2_2026-10-15_source/review_demand/supplement_r10.py", line 17, in <module>
    r = pd.read_excel(SRC / "Telecom_reviews_and_responses.xlsx", sheet_name="Reviews")
  File "/opt/homebrew/lib/python3.13/site-packages/pandas/io/excel/_base.py", line 481, in read_excel
    io = ExcelFile(
        io,
    ...<2 lines>...
        engine_kwargs=engine_kwargs,
    )
  File "/opt/homebrew/lib/python3.13/site-packages/pandas/io/excel/_base.py", line 1604, in __init__
    ext = inspect_excel_format(
        content_or_path=path_or_buffer, storage_options=storage_options
    )
  File "/opt/homebrew/lib/python3.13/site-packages/pandas/io/excel/_base.py", line 1452, in inspect_excel_format
    with get_handle(
         ~~~~~~~~~~^
        content_or_path, "rb", storage_options=storage_options, is_text=False
        ^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^
    ) as handle:
    ^
  File "/opt/homebrew/lib/python3.13/site-packages/pandas/io/common.py", line 935, in get_handle
    handle = open(handle, ioargs.mode)
FileNotFoundError: [Errno 2] No such file or directory: 'Telecom_reviews_and_responses.xlsx'


==> anc/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/tectonic_paper.log <==
**
(paper.tex
LaTeX2e <2021-11-15> patch level 1
L3 programming layer <2022-02-24> (article.cls
Document Class: article 2021/10/04 v1.4n Standard LaTeX document class
(size10.clo
File: size10.clo 2021/10/04 v1.4n Standard LaTeX file (size option)
)
\c@part=\count181
\c@section=\count182
\c@subsection=\count183
\c@subsubsection=\count184
\c@paragraph=\count185
\c@subparagraph=\count186
\c@figure=\count187
\c@table=\count188
\abovecaptionskip=\skip47
\belowcaptionskip=\skip48
\bibindent=\dimen138
) (geometry.sty
Package: geometry 2020/01/02 v5.9 Page Geometry
 (keyval.sty
Package: keyval 2014/10/28 v1.15 key=value parser (DPC)
\KV@toks@=\toks16
) (ifvtex.sty
Package: ifvtex 2019/10/25 v1.7 ifvtex legacy package. Use iftex instead.
 (iftex.sty
Package: iftex 2022/02/03 v1.0f TeX engine tests
))
\Gm@cnth=\count189
\Gm@cntv=\count190
\c@Gm@tempcnt=\count191
\Gm@bindingoffset=\dimen139
\Gm@wd@mp=\dimen140
\Gm@odd@mp=\dimen141
\Gm@even@mp=\dimen142
\Gm@layoutwidth=\dimen143
\Gm@layoutheight=\dimen144
\Gm@layouthoffset=\dimen145
\Gm@layoutvoffset=\dimen146
\Gm@dimlist=\toks17
)
(fontspec.sty (xparse.sty (expl3.sty
Package: expl3 2022-02-24 L3 programming layer (loader) 
 (l3backend-xetex.def
File: l3backend-xetex.def 2022-02-07 L3 backend support: XeTeX
\c__kernel_sys_dvipdfmx_version_int=\count192
\l__color_backend_stack_int=\count193
\g__color_backend_stack_int=\count194
\g__graphics_track_int=\count195
\l__pdf_internal_box=\box50
\g__pdf_backend_object_int=\count196
\g__pdf_backend_annotation_int=\count197
\g__pdf_backend_link_int=\count198
))
Package: xparse 2022-01-12 L3 Experimental document command parser
)
Package: fontspec 2022/01/15 v2.8a Font selection for XeLaTeX and LuaLaTeX

(fontspec-xetex.sty
Package: fontspec-xetex 2022/01/15 v2.8a Font selection for XeLaTeX and LuaLaTe
X
\l__fontspec_script_int=\count199
\l__fontspec_language_int=\count266
\l__fontspec_strnum_int=\count267
\l__fontspec_tmp_int=\count268
\l__fontspec_tmpa_int=\count269
\l__fontspec_tmpb_int=\count270
\l__fontspec_tmpc_int=\count271
\l__fontspec_em_int=\count272
\l__fontspec_emdef_int=\count273
\l__fontspec_strong_int=\count274
\l__fontspec_strongdef_int=\count275
\l__fontspec_tmpa_dim=\dimen147
\l__fontspec_tmpb_dim=\dimen148
\l__fontspec_tmpc_dim=\dimen149
 (fontenc.sty
Package: fontenc 2021/04/29 v2.0v Standard LaTeX package
) (fontspec.cfg)))

Package fontspec Info: Font family 'texgyretermes-regular.otf(0)' created for
(fontspec)             font 'texgyretermes-regular.otf' with options
(fontspec)             [Ligatures=TeX,BoldFont=texgyretermes-bold.otf,ItalicFon
t=texgyretermes-italic.otf,BoldItalicFont=texgyretermes-bolditalic.otf].
(fontspec)              
(fontspec)              This font family consists of the following NFSS
(fontspec)             series/shapes:
(fontspec)              
(fontspec)             - 'normal' (m/n) with NFSS spec.:
(fontspec)             <->"[texgyretermes-regular.otf]/OT:script=latn;language=
dflt;mapping=tex-text;"
(fontspec)             - 'small caps'  (m/sc) with NFSS spec.:
(fontspec)             <->"[texgyretermes-regular.otf]/OT:script=latn;language=
dflt;+smcp;mapping=tex-text;"
(fontspec)             - 'bold' (b/n) with NFSS spec.:
(fontspec)             <->"[texgyretermes-bold.otf]/OT:script=latn;language=dfl
t;mapping=tex-text;"
(fontspec)             - 'bold small caps'  (b/sc) with NFSS spec.:
(fontspec)             <->"[texgyretermes-bold.otf]/OT:script=latn;language=dfl
t;+smcp;mapping=tex-text;"
(fontspec)             - 'italic' (m/it) with NFSS spec.:
(fontspec)             <->"[texgyretermes-italic.otf]/OT:script=latn;language=d
flt;mapping=tex-text;"
(fontspec)             - 'italic small caps'  (m/scit) with NFSS spec.:
(fontspec)             <->"[texgyretermes-italic.otf]/OT:script=latn;language=d
flt;+smcp;mapping=tex-text;"
(fontspec)             - 'bold italic' (b/it) with NFSS spec.:
(fontspec)             <->"[texgyretermes-bolditalic.otf]/OT:script=latn;langua
ge=dflt;mapping=tex-text;"
(fontspec)             - 'bold italic small caps'  (b/scit) with NFSS spec.:
(fontspec)             <->"[texgyretermes-bolditalic.otf]/OT:script=latn;langua
ge=dflt;+smcp;mapping=tex-text;"


Package fontspec Info: Font family 'texgyretermes-regular.otf(1)' created for
(fontspec)             font 'texgyretermes-regular.otf' with options [].
(fontspec)              
(fontspec)              This font family consists of the following NFSS
(fontspec)             series/shapes:
(fontspec)              
(fontspec)             - 'normal' (m/n) with NFSS spec.:
(fontspec)             <->"[texgyretermes-regular.otf]/OT:script=latn;language=
dflt;"
(fontspec)             - 'small caps'  (m/sc) with NFSS spec.:
(fontspec)             <->"[texgyretermes-regular.otf]/OT:script=latn;language=
dflt;+smcp;"

 (amsmath.sty
Package: amsmath 2021/10/15 v2.17l AMS math features
\@mathmargin=\skip49

For additional information on amsmath, use the `?' option.
(amstext.sty
Package: amstext 2021/08/26 v2.01 AMS text
 (amsgen.sty
File: amsgen.sty 1999/11/30 v2.0 generic functions
\@emptytoks=\toks18
\ex@=\dimen150
)) (amsbsy.sty
Package: amsbsy 1999/11/29 v1.2d Bold Symbols
\pmbraise@=\dimen151
) (amsopn.sty
Package: amsopn 2021/08/26 v2.02 operator names
)
\inf@bad=\count276
LaTeX Info: Redefining \frac on input line 234.
\uproot@=\count277
\leftroot@=\count278
LaTeX Info: Redefining \overline on input line 399.
\classnum@=\count279
\DOTSCASE@=\count280
LaTeX Info: Redefining \ldots on input line 496.
LaTeX Info: Redefining \dots on input line 499.
LaTeX Info: Redefining \cdots on input line 620.
\Mathstrutbox@=\box51
\strutbox@=\box52
\big@size=\dimen152
LaTeX Font Info:    Redeclaring font encoding OML on input line 743.
LaTeX Font Info:    Redeclaring font encoding OMS on input line 744.
\macc@depth=\count281
\c@MaxMatrixCols=\count282
\dotsspace@=\muskip16
\c@parentequation=\count283
\dspbrk@lvl=\count284
\tag@help=\toks19
\row@=\count285
\column@=\count286
\maxfields@=\count287
\andhelp@=\toks20
\eqnshift@=\dimen153
\alignsep@=\dimen154
\tagshift@=\dimen155
\tagwidth@=\dimen156
\totwidth@=\dimen157
\lineht@=\dimen158
\@envbody=\toks21
\multlinegap=\skip50
\multlinetaggap=\skip51
\mathdisplay@stack=\toks22
LaTeX Info: Redefining \[ on input line 2938.
LaTeX Info: Redefining \] on input line 2939.
) (unicode-math.sty
Package: unicode-math 2020/01/31 v0.8q Unicode maths in XeLaTeX and LuaLaTeX

(unicode-math-xetex.sty
Package: unicode-math-xetex 2020/01/31 v0.8q Unicode maths in XeLaTeX and LuaLa
TeX
 (l3keys2e.sty
Package: l3keys2e 2022-01-12 LaTeX2e option processing using LaTeX3 keys
) (fix-cm.sty
Package: fix-cm 2020/11/24 v1.1t fixes to LaTeX
 (ts1enc.def
File: ts1enc.def 2001/06/05 v3.0e (jk/car/fm) Standard LaTeX file
LaTeX Font Info:    Redeclaring font encoding TS1 on input line 47.
))
\g__um_fam_int=\count288
\g__um_fonts_used_int=\count289
\l__um_primecount_int=\count290
\g__um_primekern_muskip=\muskip17

(unicode-math-table.tex)))

Package fontspec Info: Font family 'latinmodern-math.otf(0)' created for font
(fontspec)             'latinmodern-math.otf' with options
(fontspec)             [BoldItalicFont={},ItalicFont={},SmallCapsFont={},Script
=Math].
(fontspec)              
(fontspec)              This font family consists of the following NFSS
(fontspec)             series/shapes:
(fontspec)              
(fontspec)             - 'normal' (m/n) with NFSS spec.:
(fontspec)             <->"[latinmodern-math.otf]/OT:script=math;language=dflt;
"
(fontspec)             - 'small caps'  (m/sc) with NFSS spec.: 


Package fontspec Info: Font family 'latinmodern-math.otf(1)' created for font
(fontspec)             'latinmodern-math.otf' with options
(fontspec)             [BoldItalicFont={},ItalicFont={},SmallCapsFont={},Script
=Math,SizeFeatures={{Size=8.5-},{Size=6-8.5,Font=latinmodern-math.otf,Style=Mat
hScript},{Size=-6,Font=latinmodern-math.otf,Style=MathScriptScript}}].
(fontspec)              
(fontspec)              This font family consists of the following NFSS
(fontspec)             series/shapes:
(fontspec)              
(fontspec)             - 'normal' (m/n) with NFSS spec.:
(fontspec)             <8.5->"[latinmodern-math.otf]/OT:script=math;language=df
lt;"<6-8.5>"[latinmodern-math.otf]/OT:script=math;language=dflt;+ssty=0;"<-6>"[
latinmodern-math.otf]/OT:script=math;language=dflt;+ssty=1;"
(fontspec)             - 'small caps'  (m/sc) with NFSS spec.: 

LaTeX Font Info:    Encoding `OT1' has changed to `TU' for symbol font
(Font)              `operators' in the math version `normal' on input line 9.
LaTeX Font Info:    Overwriting symbol font `operators' in version `normal'
(Font)                  OT1/cmr/m/n --> TU/latinmodern-math.otf(1)/m/n on input
 line 9.
LaTeX Font Info:    Encoding `OT1' has changed to `TU' for symbol font
(Font)              `operators' in the math version `bold' on input line 9.
LaTeX Font Info:    Overwriting symbol font `operators' in version `bold'
(Font)                  OT1/cmr/bx/n --> TU/latinmodern-math.otf(1)/b/n on inpu
t line 9.

Package fontspec Info: latinmodern-math scale = 1.0001.


Package fontspec Info: latinmodern-math scale = 1.0001.


Package fontspec Info: latinmodern-math scale = 1.0001.


Package fontspec Info: latinmodern-math scale = 1.0001.


Package fontspec Info: Font family 'latinmodern-math.otf(2)' created for font
(fontspec)             'latinmodern-math.otf' with options
(fontspec)             [BoldItalicFont={},ItalicFont={},SmallCapsFont={},Script
=Math,SizeFeatures={{Size=8.5-},{Size=6-8.5,Font=latinmodern-math.otf,Style=Mat
hScript},{Size=-6,Font=latinmodern-math.otf,Style=MathScriptScript}},ScaleAgain
=1.0001,FontAdjustment={\fontdimen
(fontspec)             8\font =6.77pt\relax \fontdimen 9\font =3.94pt\relax
(fontspec)             \fontdimen 10\font =4.44pt\relax \fontdimen 11\font
(fontspec)             =6.86pt\relax \fontdimen 12\font =3.45pt\relax
(fontspec)             \fontdimen 13\font =3.63pt\relax \fontdimen 14\font
(fontspec)             =3.63pt\relax \fontdimen 15\font =2.89pt\relax
(fontspec)             \fontdimen 16\font =2.47pt\relax \fontdimen 17\font
(fontspec)             =2.47pt\relax \fontdimen 18\font =2.5pt\relax
(fontspec)             \fontdimen 19\font =2.0pt\relax \fontdimen 22\font
(fontspec)             =2.5pt\relax \fontdimen 20\font =0pt\relax \fontdimen
(fontspec)             21\font =0pt\relax }].
(fontspec)              
(fontspec)              This font family consists of the following NFSS
(fontspec)             series/shapes:
(fontspec)              
(fontspec)             - 'normal' (m/n) with NFSS spec.:
(fontspec)             <8.5->s*[1.0001]"[latinmodern-math.otf]/OT:script=math;l
anguage=dflt;"<6-8.5>s*[1.0001]"[latinmodern-math.otf]/OT:script=math;language=
dflt;+ssty=0;"<-6>s*[1.0001]"[latinmodern-math.otf]/OT:script=math;language=dfl
t;+ssty=1;"
(fontspec)             - 'small caps'  (m/sc) with NFSS spec.: 
(fontspec)             and font adjustment code:
(fontspec)             \fontdimen 8\font =6.77pt\relax \fontdimen 9\font
(fontspec)             =3.94pt\relax \fontdimen 10\font =4.44pt\relax
(fontspec)             \fontdimen 11\font =6.86pt\relax \fontdimen 12\font
(fontspec)             =3.45pt\relax \fontdimen 13\font =3.63pt\relax
(fontspec)             \fontdimen 14\font =3.63pt\relax \fontdimen 15\font
(fontspec)             =2.89pt\relax \fontdimen 16\font =2.47pt\relax
(fontspec)             \fontdimen 17\font =2.47pt\relax \fontdimen 18\font
(fontspec)             =2.5pt\relax \fontdimen 19\font =2.0pt\relax \fontdimen
(fontspec)             22\font =2.5pt\relax \fontdimen 20\font =0pt\relax
(fontspec)             \fontdimen 21\font =0pt\relax 

LaTeX Font Info:    Encoding `OMS' has changed to `TU' for symbol font
(Font)              `symbols' in the math version `normal' on input line 9.
LaTeX Font Info:    Overwriting symbol font `symbols' in version `normal'
(Font)                  OMS/cmsy/m/n --> TU/latinmodern-math.otf(2)/m/n on inpu
t line 9.
LaTeX Font Info:    Encoding `OMS' has changed to `TU' for symbol font
(Font)              `symbols' in the math version `bold' on input line 9.
LaTeX Font Info:    Overwriting symbol font `symbols' in version `bold'
(Font)                  OMS/cmsy/b/n --> TU/latinmodern-math.otf(2)/b/n on inpu
t line 9.

Package fontspec Info: latinmodern-math scale = 0.9999.


Package fontspec Info: latinmodern-math scale = 0.9999.


Package fontspec Info: latinmodern-math scale = 0.9999.


Package fontspec Info: latinmodern-math scale = 0.9999.


Package fontspec Info: Font family 'latinmodern-math.otf(3)' created for font
(fontspec)             'latinmodern-math.otf' with options
(fontspec)             [BoldItalicFont={},ItalicFont={},SmallCapsFont={},Script
=Math,SizeFeatures={{Size=8.5-},{Size=6-8.5,Font=latinmodern-math.otf,Style=Mat
hScript},{Size=-6,Font=latinmodern-math.otf,Style=MathScriptScript}},ScaleAgain
=0.9999,FontAdjustment={\fontdimen
(fontspec)             8\font =0.4pt\relax \fontdimen 9\font =2.0pt\relax
(fontspec)             \fontdimen 10\font =1.67pt\relax \fontdimen 11\font
(fontspec)             =1.11pt\relax \fontdimen 12\font =6.0pt\relax
(fontspec)             \fontdimen 13\font =0pt\relax }].
(fontspec)              
(fontspec)              This font family consists of the following NFSS
(fontspec)             series/shapes:
(fontspec)              
(fontspec)             - 'normal' (m/n) with NFSS spec.:
(fontspec)             <8.5->s*[0.9999]"[latinmodern-math.otf]/OT:script=math;l
anguage=dflt;"<6-8.5>s*[0.9999]"[latinmodern-math.otf]/OT:script=math;language=
dflt;+ssty=0;"<-6>s*[0.9999]"[latinmodern-math.otf]/OT:script=math;language=dfl
t;+ssty=1;"
(fontspec)             - 'small caps'  (m/sc) with NFSS spec.: 
(fontspec)             and font adjustment code:
(fontspec)             \fontdimen 8\font =0.4pt\relax \fontdimen 9\font
(fontspec)             =2.0pt\relax \fontdimen 10\font =1.67pt\relax
(fontspec)             \fontdimen 11\font =1.11pt\relax \fontdimen 12\font
(fontspec)             =6.0pt\relax \fontdimen 13\font =0pt\relax 

LaTeX Font Info:    Encoding `OMX' has changed to `TU' for symbol font
(Font)              `largesymbols' in the math version `normal' on input line 9
.
LaTeX Font Info:    Overwriting symbol font `largesymbols' in version `normal'
(Font)                  OMX/cmex/m/n --> TU/latinmodern-math.otf(3)/m/n on inpu
t line 9.
LaTeX Font Info:    Encoding `OMX' has changed to `TU' for symbol font
(Font)              `largesymbols' in the math version `bold' on input line 9.
LaTeX Font Info:    Overwriting symbol font `largesymbols' in version `bold'
(Font)                  OMX/cmex/m/n --> TU/latinmodern-math.otf(3)/b/n on inpu
t line 9.
 (microtype.sty
Package: microtype 2022/03/14 v3.0d Micro-typographical refinements (RS)
 (etoolbox.sty
Package: etoolbox 2020/10/05 v2.5k e-TeX tools for LaTeX (JAW)
\etb@tempcnta=\count291
)
\MT@toks=\toks23
\MT@tempbox=\box53
\MT@count=\count292
LaTeX Info: Redefining \noprotrusionifhmode on input line 1027.
LaTeX Info: Redefining \leftprotrusion on input line 1028.
LaTeX Info: Redefining \rightprotrusion on input line 1036.
LaTeX Info: Redefining \textls on input line 1195.
\MT@outer@kern=\dimen159
LaTeX Info: Redefining \textmicrotypecontext on input line 1781.
\MT@listname@count=\count293
 (microtype-xetex.def
File: microtype-xetex.def 2022/03/14 v3.0d Definitions specific to xetex (RS)
LaTeX Info: Redefining \lsstyle on input line 236.
)
Package microtype Info: Loading configuration file microtype.cfg.

(microtype.cfg
File: microtype.cfg 2022/03/14 v3.0d microtype main configuration file (RS)
)) (booktabs.sty
Package: booktabs 2020/01/12 v1.61803398 Publication quality tables
\heavyrulewidth=\dimen160
\lightrulewidth=\dimen161
\cmidrulewidth=\dimen162
\belowrulesep=\dimen163
\belowbottomsep=\dimen164
\aboverulesep=\dimen165
\abovetopsep=\dimen166
\cmidrulesep=\dimen167
\cmidrulekern=\dimen168
\defaultaddspace=\dimen169
\@cmidla=\count294
\@cmidlb=\count295
\@aboverulesep=\dimen170
\@belowrulesep=\dimen171
\@thisruleclass=\count296
\@lastruleclass=\count297
\@thisrulewidth=\dimen172
) (tabularx.sty
Package: tabularx 2020/01/15 v2.11c `tabularx' package (DPC)
 (array.sty
Package: array 2021/10/04 v2.5f Tabular extension package (FMi)
\col@sep=\dimen173
\ar@mcellbox=\box54
\extrarowheight=\dimen174
\NC@list=\toks24
\extratabsurround=\skip52
\backup@length=\skip53
\ar@cellbox=\box55
)
\TX@col@width=\dimen175
\TX@old@table=\dimen176
\TX@old@col=\dimen177
\TX@target=\dimen178
\TX@delta=\dimen179
\TX@cols=\count298
\TX@ftn=\toks25
) (ragged2e.sty
Package: ragged2e 2021/12/15 v3.1 ragged2e Package
\CenteringLeftskip=\skip54
\RaggedLeftLeftskip=\skip55
\RaggedRightLeftskip=\skip56
\CenteringRightskip=\skip57
\RaggedLeftRightskip=\skip58
\RaggedRightRightskip=\skip59
\CenteringParfillskip=\skip60
\RaggedLeftParfillskip=\skip61
\RaggedRightParfillskip=\skip62
\JustifyingParfillskip=\skip63
\CenteringParindent=\skip64
\RaggedLeftParindent=\skip65
\RaggedRightParindent=\skip66
\JustifyingParindent=\skip67
)
(graphicx.sty
Package: graphicx 2021/09/16 v1.2d Enhanced LaTeX Graphics (DPC,SPQR)
 (graphics.sty
Package: graphics 2021/03/04 v1.4d Standard LaTeX Graphics (DPC,SPQR)
 (trig.sty
Package: trig 2021/08/11 v1.11 sin cos tan (DPC)
) (graphics.cfg
File: graphics.cfg 2016/06/04 v1.11 sample graphics configuration
)
Package graphics Info: Driver file: xetex.def on input line 107.
 (xetex.def
File: xetex.def 2021/03/18 v5.0k Graphics/color driver for xetex
))
\Gin@req@height=\dimen180
\Gin@req@width=\dimen181
) (tikz.sty
(pgf.sty (pgfrcs.sty (pgfutil-common.tex
\pgfutil@everybye=\toks26
\pgfutil@tempdima=\dimen182
\pgfutil@tempdimb=\dimen183
 (pgfutil-common-lists.tex))
(pgfutil-latex.def
\pgfutil@abb=\box56
) (pgfrcs.code.tex (pgf.revision.tex)
Package: pgfrcs 2021/05/15 v3.1.9a (3.1.9a)
))
Package: pgf 2021/05/15 v3.1.9a (3.1.9a)
 (pgfcore.sty
(pgfsys.sty (pgfsys.code.tex
Package: pgfsys 2021/05/15 v3.1.9a (3.1.9a)
 (pgfkeys.code.tex
\pgfkeys@pathtoks=\toks27
\pgfkeys@temptoks=\toks28
 (pgfkeysfiltered.code.tex
\pgfkeys@tmptoks=\toks29
))
\pgf@x=\dimen184
\pgf@y=\dimen185
\pgf@xa=\dimen186
\pgf@ya=\dimen187
\pgf@xb=\dimen188
\pgf@yb=\dimen189
\pgf@xc=\dimen190
\pgf@yc=\dimen191
\pgf@xd=\dimen192
\pgf@yd=\dimen193
\w@pgf@writea=\write3
\r@pgf@reada=\read2
\c@pgf@counta=\count299
\c@pgf@countb=\count300
\c@pgf@countc=\count301
\c@pgf@countd=\count302
\t@pgf@toka=\toks30
\t@pgf@tokb=\toks31
\t@pgf@tokc=\toks32
\pgf@sys@id@count=\count303

(pgf.cfg
File: pgf.cfg 2021/05/15 v3.1.9a (3.1.9a)
)
Driver file for pgf: pgfsys-xetex.def
 (pgfsys-xetex.def
File: pgfsys-xetex.def 2021/05/15 v3.1.9a (3.1.9a)
 (pgfsys-dvipdfmx.def
File: pgfsys-dvipdfmx.def 2021/05/15 v3.1.9a (3.1.9a)
 (pgfsys-common-pdf.def
File: pgfsys-common-pdf.def 2021/05/15 v3.1.9a (3.1.9a)
)
\pgfsys@objnum=\count304
)))
(pgfsyssoftpath.code.tex
File: pgfsyssoftpath.code.tex 2021/05/15 v3.1.9a (3.1.9a)
\pgfsyssoftpath@smallbuffer@items=\count305
\pgfsyssoftpath@bigbuffer@items=\count306
) (pgfsysprotocol.code.tex
File: pgfsysprotocol.code.tex 2021/05/15 v3.1.9a (3.1.9a)
)) (xcolor.sty
Package: xcolor 2021/10/31 v2.13 LaTeX color extensions (UK)
 (color.cfg
File: color.cfg 2016/01/02 v1.6 sample color configuration
)
Package xcolor Info: Driver file: xetex.def on input line 227.
Package xcolor Info: Model `cmy' substituted by `cmy0' on input line 1352.
Package xcolor Info: Model `RGB' extended on input line 1368.
Package xcolor Info: Model `HTML' substituted by `rgb' on input line 1370.
Package xcolor Info: Model `Hsb' substituted by `hsb' on input line 1371.
Package xcolor Info: Model `tHsb' substituted by `hsb' on input line 1372.
Package xcolor Info: Model `HSB' substituted by `hsb' on input line 1373.
Package xcolor Info: Model `Gray' substituted by `gray' on input line 1374.
Package xcolor Info: Model `wave' substituted by `hsb' on input line 1375.
)
(pgfcore.code.tex
Package: pgfcore 2021/05/15 v3.1.9a (3.1.9a)
 (pgfmath.code.tex (pgfmathcalc.code.tex (pgfmathutil.code.tex) (pgfmathparser.
code.tex
\pgfmath@dimen=\dimen194
\pgfmath@count=\count307
\pgfmath@box=\box57
\pgfmath@toks=\toks33
\pgfmath@stack@operand=\toks34
\pgfmath@stack@operation=\toks35
) (pgfmathfunctions.code.tex
(pgfmathfunctions.basic.code.tex) (pgfmathfunctions.trigonometric.code.tex)
(pgfmathfunctions.random.code.tex) (pgfmathfunctions.comparison.code.tex)
(pgfmathfunctions.base.code.tex) (pgfmathfunctions.round.code.tex)
(pgfmathfunctions.misc.code.tex) (pgfmathfunctions.integerarithmetics.code.tex)
)) (pgfmathfloat.code.tex
\c@pgfmathroundto@lastzeros=\count308
)) (pgfint.code.tex) (pgfcorepoints.code.tex
File: pgfcorepoints.code.tex 2021/05/15 v3.1.9a (3.1.9a)
\pgf@picminx=\dimen195
\pgf@picmaxx=\dimen196
\pgf@picminy=\dimen197
\pgf@picmaxy=\dimen198
\pgf@pathminx=\dimen199
\pgf@pathmaxx=\dimen256
\pgf@pathminy=\dimen257
\pgf@pathmaxy=\dimen258
\pgf@xx=\dimen259
\pgf@xy=\dimen260
\pgf@yx=\dimen261
\pgf@yy=\dimen262
\pgf@zx=\dimen263
\pgf@zy=\dimen264
)
(pgfcorepathconstruct.code.tex
File: pgfcorepathconstruct.code.tex 2021/05/15 v3.1.9a (3.1.9a)
\pgf@path@lastx=\dimen265
\pgf@path@lasty=\dimen266
) (pgfcorepathusage.code.tex
File: pgfcorepathusage.code.tex 2021/05/15 v3.1.9a (3.1.9a)
\pgf@shorten@end@additional=\dimen267
\pgf@shorten@start@additional=\dimen268
)
(pgfcorescopes.code.tex
File: pgfcorescopes.code.tex 2021/05/15 v3.1.9a (3.1.9a)
\pgfpic=\box58
\pgf@hbox=\box59
\pgf@layerbox@main=\box60
\pgf@picture@serial@count=\count309
) (pgfcoregraphicstate.code.tex
File: pgfcoregraphicstate.code.tex 2021/05/15 v3.1.9a (3.1.9a)
\pgflinewidth=\dimen269
)
(pgfcoretransformations.code.tex
File: pgfcoretransformations.code.tex 2021/05/15 v3.1.9a (3.1.9a)
\pgf@pt@x=\dimen270
\pgf@pt@y=\dimen271
\pgf@pt@temp=\dimen272
) (pgfcorequick.code.tex
File: pgfcorequick.code.tex 2021/05/15 v3.1.9a (3.1.9a)
)
(pgfcoreobjects.code.tex
File: pgfcoreobjects.code.tex 2021/05/15 v3.1.9a (3.1.9a)
) (pgfcorepathprocessing.code.tex
File: pgfcorepathprocessing.code.tex 2021/05/15 v3.1.9a (3.1.9a)
)
(pgfcorearrows.code.tex
File: pgfcorearrows.code.tex 2021/05/15 v3.1.9a (3.1.9a)
\pgfarrowsep=\dimen273
) (pgfcoreshade.code.tex
File: pgfcoreshade.code.tex 2021/05/15 v3.1.9a (3.1.9a)
\pgf@max=\dimen274
\pgf@sys@shading@range@num=\count310
\pgf@shadingcount=\count311
) (pgfcoreimage.code.tex
File: pgfcoreimage.code.tex 2021/05/15 v3.1.9a (3.1.9a)

(pgfcoreexternal.code.tex
File: pgfcoreexternal.code.tex 2021/05/15 v3.1.9a (3.1.9a)
\pgfexternal@startupbox=\box61
)) (pgfcorelayers.code.tex
File: pgfcorelayers.code.tex 2021/05/15 v3.1.9a (3.1.9a)
)
(pgfcoretransparency.code.tex
File: pgfcoretransparency.code.tex 2021/05/15 v3.1.9a (3.1.9a)
) (pgfcorepatterns.code.tex
File: pgfcorepatterns.code.tex 2021/05/15 v3.1.9a (3.1.9a)
) (pgfcorerdf.code.tex
File: pgfcorerdf.code.tex 2021/05/15 v3.1.9a (3.1.9a)
))) (pgfmoduleshapes.code.tex
File: pgfmoduleshapes.code.tex 2021/05/15 v3.1.9a (3.1.9a)
\pgfnodeparttextbox=\box62
) (pgfmoduleplot.code.tex
File: pgfmoduleplot.code.tex 2021/05/15 v3.1.9a (3.1.9a)
)
(pgfcomp-version-0-65.sty
Package: pgfcomp-version-0-65 2021/05/15 v3.1.9a (3.1.9a)
\pgf@nodesepstart=\dimen275
\pgf@nodesepend=\dimen276
) (pgfcomp-version-1-18.sty
Package: pgfcomp-version-1-18 2021/05/15 v3.1.9a (3.1.9a)
)) (pgffor.sty (pgfkeys.sty (pgfkeys.code.tex)) (pgfmath.sty (pgfmath.code.tex)
) (pgffor.code.tex
Package: pgffor 2021/05/15 v3.1.9a (3.1.9a)

(pgfmath.code.tex)
\pgffor@iter=\dimen277
\pgffor@skip=\dimen278
\pgffor@stack=\toks36
\pgffor@toks=\toks37
)) (tikz.code.tex
Package: tikz 2021/05/15 v3.1.9a (3.1.9a)
 (pgflibraryplothandlers.code.tex
File: pgflibraryplothandlers.code.tex 2021/05/15 v3.1.9a (3.1.9a)
\pgf@plot@mark@count=\count312
\pgfplotmarksize=\dimen279
)
\tikz@lastx=\dimen280
\tikz@lasty=\dimen281
\tikz@lastxsaved=\dimen282
\tikz@lastysaved=\dimen283
\tikz@lastmovetox=\dimen284
\tikz@lastmovetoy=\dimen285
\tikzleveldistance=\dimen286
\tikzsiblingdistance=\dimen287
\tikz@figbox=\box63
\tikz@figbox@bg=\box64
\tikz@tempbox=\box65
\tikz@tempbox@bg=\box66
\tikztreelevel=\count313
\tikznumberofchildren=\count314
\tikznumberofcurrentchild=\count315
\tikz@fig@count=\count316

(pgfmodulematrix.code.tex
File: pgfmodulematrix.code.tex 2021/05/15 v3.1.9a (3.1.9a)
\pgfmatrixcurrentrow=\count317
\pgfmatrixcurrentcolumn=\count318
\pgf@matrix@numberofcolumns=\count319
)
\tikz@expandcount=\count320
 (tikzlibrarytopaths.code.tex
File: tikzlibrarytopaths.code.tex 2021/05/15 v3.1.9a (3.1.9a)
)))
(pgflibraryarrows.meta.code.tex
File: pgflibraryarrows.meta.code.tex 2021/05/15 v3.1.9a (3.1.9a)
\pgfarrowinset=\dimen288
\pgfarrowlength=\dimen289
\pgfarrowwidth=\dimen290
\pgfarrowlinewidth=\dimen291
) (tikzlibrarypatterns.code.tex
File: tikzlibrarypatterns.code.tex 2021/05/15 v3.1.9a (3.1.9a)

(pgflibrarypatterns.code.tex
File: pgflibrarypatterns.code.tex 2021/05/15 v3.1.9a (3.1.9a)
)) (tikzlibrarypositioning.code.tex
File: tikzlibrarypositioning.code.tex 2021/05/15 v3.1.9a (3.1.9a)
) (caption.sty
Package: caption 2022/03/01 v3.6b Customizing captions (AR)

(caption3.sty
Package: caption3 2022/03/17 v2.3b caption3 kernel (AR)
\caption@tempdima=\dimen292
\captionmargin=\dimen293
\caption@leftmargin=\dimen294
\caption@rightmargin=\dimen295
\caption@width=\dimen296
\caption@indent=\dimen297
\caption@parindent=\dimen298
\caption@hangindent=\dimen299
Package caption Info: Standard document class detected.
)
\c@caption@flags=\count321
\c@continuedfloat=\count322
) (enumitem.sty
Package: enumitem 2019/06/20 v3.9 Customized lists
\labelindent=\skip68
\enit@outerparindent=\dimen300
\enit@toks=\toks38
\enit@inbox=\box67
\enit@count@id=\count323
\enitdp@description=\count324
) (titlesec.sty
Package: titlesec 2021/07/05 v2.14 Sectioning titles
\ttl@box=\box68
\beforetitleunit=\skip69
\aftertitleunit=\skip70
\ttl@plus=\dimen301
\ttl@minus=\dimen302
\ttl@toksa=\toks39
\titlewidth=\dimen303
\titlewidthlast=\dimen304
\titlewidthfirst=\dimen305
) (fancyhdr.sty
Package: fancyhdr 2021/01/28 v4.0.1 Extensive control of page headers and foote
rs
\f@nch@headwidth=\skip71
\f@nch@O@elh=\skip72
\f@nch@O@erh=\skip73
\f@nch@O@olh=\skip74
\f@nch@O@orh=\skip75
\f@nch@O@elf=\skip76
\f@nch@O@erf=\skip77
\f@nch@O@olf=\skip78
\f@nch@O@orf=\skip79
) (url.sty
\Urlmuskip=\muskip18
Package: url 2013/09/16  ver 3.4  Verb mode for urls, etc.
)
(hyperref.sty
Package: hyperref 2022-02-21 v7.00n Hypertext links for LaTeX
 (ltxcmds.sty
Package: ltxcmds 2020-05-10 v1.25 LaTeX kernel commands for general use (HO)
) (pdftexcmds.sty
Package: pdftexcmds 2020-06-27 v0.33 Utility functions of pdfTeX for LuaTeX (HO
)
 (infwarerr.sty
Package: infwarerr 2019/12/03 v1.5 Providing info/warning/error messages (HO)
)
Package pdftexcmds Info: \pdf@primitive is available.
Package pdftexcmds Info: \pdf@ifprimitive is available.
Package pdftexcmds Info: \pdfdraftmode not found.
) (kvsetkeys.sty
Package: kvsetkeys 2019/12/15 v1.18 Key value parser (HO)
)
(kvdefinekeys.sty
Package: kvdefinekeys 2019-12-19 v1.6 Define keys (HO)
) (pdfescape.sty
Package: pdfescape 2019/12/09 v1.15 Implements pdfTeX's escape features (HO)
) (hycolor.sty
Package: hycolor 2020-01-27 v1.10 Color options for hyperref/bookmark (HO)
) (letltxmacro.sty
Package: letltxmacro 2019/12/03 v1.6 Let assignment for LaTeX macros (HO)
) (auxhook.sty
Package: auxhook 2019-12-17 v1.6 Hooks for auxiliary files (HO)
) (kvoptions.sty
Package: kvoptions 2020-10-07 v3.14 Key value format for package options (HO)
)
\@linkdim=\dimen306
\Hy@linkcounter=\count325
\Hy@pagecounter=\count326
 (pd1enc.def
File: pd1enc.def 2022-02-21 v7.00n Hyperref: PDFDocEncoding definition (HO)
) (intcalc.sty
Package: intcalc 2019/12/15 v1.3 Expandable calculations with integers (HO)
) (etexcmds.sty
Package: etexcmds 2019/12/15 v1.7 Avoid name clashes with e-TeX commands (HO)
)
\Hy@SavedSpaceFactor=\count327
 (puenc.def
File: puenc.def 2022-02-21 v7.00n Hyperref: PDF Unicode definition (HO)
)
Package hyperref Info: Option `colorlinks' set `true' on input line 4018.
Package hyperref Info: Hyper figures OFF on input line 4137.
Package hyperref Info: Link nesting OFF on input line 4142.
Package hyperref Info: Hyper index ON on input line 4145.
Package hyperref Info: Plain pages OFF on input line 4152.
Package hyperref Info: Backreferencing OFF on input line 4157.
Package hyperref Info: Implicit mode ON; LaTeX internals redefined.
Package hyperref Info: Bookmarks ON on input line 4390.
\c@Hy@tempcnt=\count328
LaTeX Info: Redefining \url on input line 4749.
\XeTeXLinkMargin=\dimen307

(bitset.sty
Package: bitset 2019/12/09 v1.3 Handle bit-vector datatype (HO)
 (bigintcalc.sty
Package: bigintcalc 2019/12/15 v1.5 Expandable calculations on big integers (HO
)
))
\Fld@menulength=\count329
\Field@Width=\dimen308
\Fld@charsize=\dimen309
Package hyperref Info: Hyper figures OFF on input line 6027.
Package hyperref Info: Link nesting OFF on input line 6032.
Package hyperref Info: Hyper index ON on input line 6035.
Package hyperref Info: backreferencing OFF on input line 6042.
Package hyperref Info: Link coloring ON on input line 6045.
Package hyperref Info: Link coloring with OCG OFF on input line 6052.
Package hyperref Info: PDF/A mode OFF on input line 6057.
LaTeX Info: Redefining \ref on input line 6097.
LaTeX Info: Redefining \pageref on input line 6101.
 (atbegshi-ltx.sty
Package: atbegshi-ltx 2021/01/10 v1.0c Emulation of the original atbegshi
package with kernel methods
)
\Hy@abspage=\count330
\c@Item=\count331
\c@Hfootnote=\count332
)
Package hyperref Info: Driver (autodetected): hxetex.
 (hxetex.def
File: hxetex.def 2022-02-21 v7.00n Hyperref driver for XeTeX
 (stringenc.sty
Package: stringenc 2019/11/29 v1.12 Convert strings between diff. encodings (HO
)
)
\pdfm@box=\box69
\c@Hy@AnnotLevel=\count333
\HyField@AnnotCount=\count334
\Fld@listcount=\count335
\c@bookmark@seq@number=\count336

(rerunfilecheck.sty
Package: rerunfilecheck 2019/12/05 v1.9 Rerun checks for auxiliary files (HO)
 (atveryend-ltx.sty
Package: atveryend-ltx 2020/08/19 v1.0a Emulation of the original atveryend pac
kage
with kernel methods
) (uniquecounter.sty
Package: uniquecounter 2019/12/15 v1.4 Provide unlimited unique counter (HO)
)
Package uniquecounter Info: New unique counter `rerunfilecheck' on input line 2
86.
)
\Hy@SectionHShift=\skip80
) (balance.sty
Package: balance 1999/02/23 4.3 (PWD)
\oldvsize=\dimen310
)
\enitdp@reflist=\count337

(paper.aux)
\openout1 = `paper.aux'.

LaTeX Font Info:    Checking defaults for OML/cmm/m/it on input line 57.
LaTeX Font Info:    ... okay on input line 57.
LaTeX Font Info:    Checking defaults for OMS/cmsy/m/n on input line 57.
LaTeX Font Info:    ... okay on input line 57.
LaTeX Font Info:    Checking defaults for OT1/cmr/m/n on input line 57.
LaTeX Font Info:    ... okay on input line 57.
LaTeX Font Info:    Checking defaults for T1/cmr/m/n on input line 57.
LaTeX Font Info:    ... okay on input line 57.
LaTeX Font Info:    Checking defaults for TS1/cmr/m/n on input line 57.
LaTeX Font Info:    ... okay on input line 57.
LaTeX Font Info:    Checking defaults for TU/lmr/m/n on input line 57.
LaTeX Font Info:    ... okay on input line 57.
LaTeX Font Info:    Checking defaults for OMX/cmex/m/n on input line 57.
LaTeX Font Info:    ... okay on input line 57.
LaTeX Font Info:    Checking defaults for U/cmr/m/n on input line 57.
LaTeX Font Info:    ... okay on input line 57.
LaTeX Font Info:    Checking defaults for PD1/pdf/m/n on input line 57.
LaTeX Font Info:    ... okay on input line 57.
LaTeX Font Info:    Checking defaults for PU/pdf/m/n on input line 57.
LaTeX Font Info:    ... okay on input line 57.

*geometry* driver: auto-detecting
*geometry* detected driver: xetex
*geometry* verbose mode - [ preamble ] result:
* driver: xetex
* paper: letterpaper
* layout: <same size as paper>
* layoutoffset:(h,v)=(0.0pt,0.0pt)
* modes: 
* h-part:(L,W,R)=(54.2025pt, 505.89pt, 54.2025pt)
* v-part:(T,H,B)=(54.2025pt, 686.56499pt, 54.2025pt)
* \paperwidth=614.295pt
* \paperheight=794.96999pt
* \textwidth=505.89pt
* \textheight=686.56499pt
* \oddsidemargin=-18.06749pt
* \evensidemargin=-18.06749pt
* \topmargin=-44.06749pt
* \headheight=12.0pt
* \headsep=14.0pt
* \topskip=10.0pt
* \footskip=24.0pt
* \marginparwidth=4.0pt
* \marginparsep=10.0pt
* \columnsep=18.06749pt
* \skip\footins=9.0pt plus 4.0pt minus 2.0pt
* \hoffset=0.0pt
* \voffset=0.0pt
* \mag=1000
* \@twocolumntrue
* \@twosidefalse
* \@mparswitchfalse
* \@reversemarginfalse
* (1in=72.27pt=25.4mm, 1cm=28.453pt)

LaTeX Font Info:    Overwriting math alphabet `\mathrm' in version `normal'
(Font)                  TU/latinmodern-math.otf(1)/m/n --> TU/texgyretermes-reg
ular.otf(0)/m/n on input line 57.
LaTeX Font Info:    Overwriting math alphabet `\mathit' in version `normal'
(Font)                  OT1/cmr/m/it --> TU/texgyretermes-regular.otf(0)/m/it o
n input line 57.
LaTeX Font Info:    Overwriting math alphabet `\mathbf' in version `normal'
(Font)                  OT1/cmr/bx/n --> TU/texgyretermes-regular.otf(0)/b/n on
 input line 57.
LaTeX Font Info:    Overwriting math alphabet `\mathsf' in version `normal'
(Font)                  OT1/cmss/m/n --> TU/lmss/m/n on input line 57.
LaTeX Font Info:    Overwriting math alphabet `\mathsf' in version `bold'
(Font)                  OT1/cmss/bx/n --> TU/lmss/b/n on input line 57.
LaTeX Font Info:    Overwriting math alphabet `\mathtt' in version `normal'
(Font)                  OT1/cmtt/m/n --> TU/lmtt/m/n on input line 57.
LaTeX Font Info:    Overwriting math alphabet `\mathtt' in version `bold'
(Font)                  OT1/cmtt/m/n --> TU/lmtt/b/n on input line 57.
LaTeX Info: Redefining \microtypecontext on input line 57.
Package microtype Info: Applying patch `item' on input line 57.
Package microtype Info: Applying patch `toc' on input line 57.
Package microtype Info: Applying patch `eqnum' on input line 57.
Package microtype Info: Applying patch `footnote' on input line 57.
Package microtype Info: Character protrusion enabled (level 2).
Package microtype Info: Using default protrusion set `alltext'.
Package microtype Info: No adjustment of tracking.
Package microtype Info: No adjustment of spacing.
Package microtype Info: No adjustment of kerning.
Package microtype Info: Loading generic protrusion settings for font family
(microtype)             `texgyretermes-regular.otf' (encoding: TU).
(microtype)             For optimal results, create family-specific settings.
(microtype)             See the microtype manual for details.
Package caption Info: Begin \AtBeginDocument code.
Package caption Info: hyperref package is loaded.
Package caption Info: End \AtBeginDocument code.
Package hyperref Info: Link coloring ON on input line 57.
(nameref.sty
Package: nameref 2021-04-02 v2.47 Cross-referencing by name of section
 (refcount.sty
Package: refcount 2019/12/15 v3.6 Data extraction from label references (HO)
) (gettitlestring.sty
Package: gettitlestring 2019/12/15 v1.6 Cleanup title references (HO)
)
\c@section@level=\count338
)
LaTeX Info: Redefining \ref on input line 57.
LaTeX Info: Redefining \pageref on input line 57.
LaTeX Info: Redefining \nameref on input line 57.
 (paper.out) (paper.out)
\@outlinefile=\write4
\openout4 = `paper.out'.

Package microtype Info: Loading generic protrusion settings for font family
(microtype)             `latinmodern-math.otf' (encoding: TU).
(microtype)             For optimal results, create family-specific settings.
(microtype)             See the microtype manual for details.
LaTeX Font Info:    Font shape `TU/latinmodern-math.otf(2)/m/n' will be
(Font)              scaled to size 10.00107pt on input line 82.
LaTeX Font Info:    Font shape `TU/latinmodern-math.otf(2)/m/n' will be
(Font)              scaled to size 7.00075pt on input line 82.
LaTeX Font Info:    Font shape `TU/latinmodern-math.otf(2)/m/n' will be
(Font)              scaled to size 5.00053pt on input line 82.
LaTeX Font Info:    Font shape `TU/latinmodern-math.otf(3)/m/n' will be
(Font)              scaled to size 9.99893pt on input line 82.
LaTeX Font Info:    Font shape `TU/latinmodern-math.otf(3)/m/n' will be
(Font)              scaled to size 6.99925pt on input line 82.
LaTeX Font Info:    Font shape `TU/latinmodern-math.otf(3)/m/n' will be
(Font)              scaled to size 4.99947pt on input line 82.

Underfull \vbox (badness 10000) has occurred while \output is active []

Package microtype Info: Loading generic protrusion settings for font family
(microtype)             `lmtt' (encoding: TU).
(microtype)             For optimal results, create family-specific settings.
(microtype)             See the microtype manual for details.
 [1


]
File: fig0_framework.pdf Graphic file (type pdf)
<use fig0_framework.pdf>

Underfull \vbox (badness 10000) has occurred while \output is active []

 [2]
[3]
Underfull \hbox (badness 1496) in paragraph at lines 140--141
[]\TU/texgyretermes-regular.otf(0)/b/n/10 Industry ontology. \TU/texgyretermes-
regular.otf(0)/m/n/10 The classes, relations and enu-
 []


Underfull \vbox (badness 3525) has occurred while \output is active []

 [4]
Underfull \hbox (badness 1082) in paragraph at lines 153--154
[] []\TU/texgyretermes-regular.otf(0)/b/n/10 Comparison across non-identical un
iverses.[] \TU/texgyretermes-regular.otf(0)/m/n/10 Comparing
 []

[5]
Underfull \hbox (badness 1521) in paragraph at lines 159--160
\TU/texgyretermes-regular.otf(0)/m/n/10 2010] and to question-answering sites w
hen web search
 []


Underfull \hbox (badness 2426) in paragraph at lines 163--164
[] []\TU/texgyretermes-regular.otf(0)/b/n/10 Completeness in knowledge bases.[]
 \TU/texgyretermes-regular.otf(0)/m/n/10 Appendix B’s scor-
 []


Underfull \hbox (badness 1460) in paragraph at lines 163--164
\TU/texgyretermes-regular.otf(0)/m/n/10 et al. 2017; Balaraman et al. 2018; Lug
gen et al. 2019;
 []


Underfull \vbox (badness 7814) has occurred while \output is active []

 [6]
Underfull \hbox (badness 5359) in paragraph at lines 227--228
\TU/texgyretermes-regular.otf(0)/b/n/10 quantity.[] \TU/texgyretermes-regular.o
tf(0)/m/n/10 Ahrefs’ is worldwide; Semrush’s is the US
 []


Underfull \hbox (badness 1077) in paragraph at lines 227--228
\TU/texgyretermes-regular.otf(0)/m/n/10 understates the gap because the larger 
figure covers less
 []


Underfull \vbox (badness 10000) has occurred while \output is active []

 [7]
Underfull \hbox (badness 10000) in alignment at lines 260--260
[][][][][][][] 
 []

File: fig1_divergence.pdf Graphic file (type pdf)
<use fig1_divergence.pdf>

Underfull \vbox (badness 2351) has occurred while \output is active []

 [8]
File: fig2_aio.pdf Graphic file (type pdf)
<use fig2_aio.pdf>

[9]
File: fig3_refdomains.pdf Graphic file (type pdf)
<use fig3_refdomains.pdf>

Underfull \vbox (badness 3557) has occurred while \output is active []


Overfull \hbox (2.9606pt too wide) in paragraph at lines 352--352
[]|\TU/texgyretermes-regular.otf(0)/b/n/8 Semrush 
 []


Overfull \hbox (2.9606pt too wide) in paragraph at lines 352--352
[]|\TU/texgyretermes-regular.otf(0)/b/n/8 Semrush 
 []


Underfull \hbox (badness 10000) in alignment at lines 352--352
[][][][][][][][][][][][][] 
 []

File: fig4_prefixes.pdf Graphic file (type pdf)
<use fig4_prefixes.pdf>
[10]
Underfull \vbox (badness 10000) has occurred while \output is active []


Underfull \vbox (badness 10000) has occurred while \output is active []

 [11]
Underfull \hbox (badness 1087) in paragraph at lines 365--366
\TU/texgyretermes-regular.otf(0)/m/n/10 matched for territory, Semrush’s estima
te runs from one
 []

[12] [13]
File: fig9_reviews.pdf Graphic file (type pdf)
<use fig9_reviews.pdf>
 [14]
Underfull \vbox (badness 10000) has occurred while \output is active []

 [15]
File: fig10_sources.pdf Graphic file (type pdf)
<use fig10_sources.pdf>

[16] [17]
File: fig5_cited.pdf Graphic file (type pdf)
<use fig5_cited.pdf>
 [18]
Underfull \hbox (badness 4096) in paragraph at lines 513--514
[]\TU/texgyretermes-regular.otf(0)/m/n/10 The comparison that would establish i
t is outcome-
 []


Underfull \hbox (badness 1242) in paragraph at lines 513--514
\TU/texgyretermes-regular.otf(0)/m/n/10 independent and has not been run: the r
egistry’s codes
 []

File: fig6_positions.pdf Graphic file (type pdf)
<use fig6_positions.pdf>
[19]
Underfull \vbox (badness 10000) has occurred while \output is active []

 [20]
[21]
Underfull \hbox (badness 1082) in paragraph at lines 610--611
[] []\TU/texgyretermes-regular.otf(0)/b/n/10 No within-class control exists.[] 
\TU/texgyretermes-regular.otf(0)/m/n/10 A control of geographic
 []

LaTeX Font Info:    Font shape `TU/lmtt/bx/n' in size <10> not available
(Font)              Font shape `TU/lmtt/b/n' tried instead on input line 616.

Underfull \hbox (badness 1048) in paragraph at lines 618--619
\TU/texgyretermes-regular.otf(0)/m/n/10 on 14 October 2026 and stamped with Ope
nTimestamps
 []


Underfull \hbox (badness 1337) in paragraph at lines 618--619
\TU/texgyretermes-regular.otf(0)/m/n/10 before any of its registered outcomes (
each code page’s
 []


Underfull \hbox (badness 3668) in paragraph at lines 618--619
\TU/texgyretermes-regular.otf(0)/m/n/10 any code (\TU/lmtt/m/n/10 02_DESIGN/fra
mework_retro_test_381.md
 []


Overfull \hbox (67.66875pt too wide) in paragraph at lines 618--619
\TU/texgyretermes-regular.otf(0)/m/n/10 (\TU/lmtt/m/n/10 02_DESIGN/framework_re
tro_test_381_amendment_2026-10-15.md\TU/texgyretermes-regular.otf(0)/m/n/10 ).
 []

[22] [23]
Underfull \hbox (badness 8075) in paragraph at lines 642--643
[] []\TU/texgyretermes-regular.otf(0)/b/n/10 What is released.[] \TU/texgyreter
mes-regular.otf(0)/m/n/10 The \TU/lmtt/m/n/10 ufi \TU/texgyretermes-regular.otf
(0)/m/n/10 reference implementation
 []


Underfull \hbox (badness 10000) in paragraph at lines 642--643
\TU/texgyretermes-regular.otf(0)/m/n/10 at \TU/texgyretermes-regular.otf(0)/b/n
/10 https://github.com/VenkataPagadalaGIT/ufi \TU/texgyretermes-regular.otf(0)/
m/n/10 under
 []


Underfull \hbox (badness 1231) in paragraph at lines 642--643
\TU/texgyretermes-regular.otf(0)/m/n/10 surface types, ships two generic file a
dapters (CSV and
 []


Underfull \hbox (badness 10000) in paragraph at lines 644--645
[] []\TU/texgyretermes-regular.otf(0)/b/n/10 Data released with this version.[]
 \TU/texgyretermes-regular.otf(0)/m/n/10 The twelve-prefix
 []


Underfull \hbox (badness 5696) in paragraph at lines 644--645
\TU/texgyretermes-regular.otf(0)/m/n/10 cross-section (Table 4) is released as 
two CSV files,
 []


Underfull \hbox (badness 3260) in paragraph at lines 644--645
\TU/texgyretermes-regular.otf(0)/m/n/10 one per instrument, each row carrying t
he prefix, the
 []


Underfull \hbox (badness 5359) in paragraph at lines 644--645
\TU/texgyretermes-regular.otf(0)/m/n/10 figures read, the read date and the rea
d method, at
 []


Underfull \hbox (badness 1412) in paragraph at lines 644--645
\TU/texgyretermes-regular.otf(0)/m/n/10 scripts, the per-cell sizes, the per-se
ctor and per-surface
 []

[24] [25]
Underfull \hbox (badness 1173) in paragraph at lines 678--679
[]\TU/texgyretermes-regular.otf(0)/m/n/10 The deployment underneath these measu
rements is re-
 []


Underfull \hbox (badness 1005) in paragraph at lines 688--689
\TU/texgyretermes-regular.otf(0)/m/n/9 diting generative search engine citation
s for evidence of AI-
 []


Underfull \hbox (badness 3861) in paragraph at lines 696--697
\TU/texgyretermes-regular.otf(0)/m/it/9 erative engine optimization: How to dom
inate AI search.
 []

[26]
Underfull \hbox (badness 10000) in paragraph at lines 700--701
\TU/texgyretermes-regular.otf(0)/m/it/9 Wholesale Corporation reports fourth qu
arter and fis-
 []


Underfull \hbox (badness 4699) in paragraph at lines 700--701
\TU/texgyretermes-regular.otf(0)/m/it/9 cal year 2026 operating results \TU/tex
gyretermes-regular.otf(0)/m/n/9 [Press release]. https://
 []


Underfull \hbox (badness 10000) in paragraph at lines 700--701
\TU/texgyretermes-regular.otf(0)/m/n/9 investor.costco.com/news/news-details/20
26/Costco-Wholesale-
 []


Underfull \hbox (badness 10000) in paragraph at lines 700--701
\TU/texgyretermes-regular.otf(0)/m/n/9 Corporation-Reports-Fourth-Quarter-and-F
iscal-Year-2026-
 []


Underfull \hbox (badness 10000) in paragraph at lines 701--702
\TU/texgyretermes-regular.otf(0)/m/it/9 International Conference on Learning Re
presentations
 []


Underfull \hbox (badness 10000) in paragraph at lines 701--702
\TU/texgyretermes-regular.otf(0)/m/it/9 (ICLR 2025)\TU/texgyretermes-regular.ot
f(0)/m/n/9 . https://proceedings.iclr.cc/paper_files/paper/
 []


Underfull \hbox (badness 10000) in paragraph at lines 701--702
\TU/texgyretermes-regular.otf(0)/m/n/9 2025/hash/92af0c8c2664429de2bb44c2692d84
ae-Abstract-
 []


Underfull \hbox (badness 2005) in paragraph at lines 708--709
[]\TU/texgyretermes-regular.otf(0)/m/n/9 Gottfried, J., & Park, E. (2025, Novem
ber 20). \TU/texgyretermes-regular.otf(0)/m/it/9 Americans’
 []


Underfull \hbox (badness 3954) in paragraph at lines 708--709
\TU/texgyretermes-regular.otf(0)/m/it/9 social media use 2025. \TU/texgyreterme
s-regular.otf(0)/m/n/9 Pew Research Center. https://
 []


Underfull \hbox (badness 10000) in paragraph at lines 708--709
\TU/texgyretermes-regular.otf(0)/m/n/9 www.pewresearch.org/internet/2025/11/20/
americans-social-
 []


Underfull \vbox (badness 10000) has occurred while \output is active []


Underfull \hbox (badness 1694) in paragraph at lines 720--721
[]\TU/texgyretermes-regular.otf(0)/m/n/9 Kendall, M. G. (1938). A new measure o
f rank correlation.
 []


Underfull \hbox (badness 1735) in paragraph at lines 720--721
\TU/texgyretermes-regular.otf(0)/m/it/9 Biometrika, 30\TU/texgyretermes-regular
.otf(0)/m/n/9 (1–2), 81–93. https://doi.org/10.1093/biomet/
 []


Underfull \vbox (badness 10000) has occurred while \output is active []

 [27]
Underfull \hbox (badness 2134) in paragraph at lines 735--736
[]\TU/texgyretermes-regular.otf(0)/m/n/9 Pagadala, V. (2026, October 1). \TU/te
xgyretermes-regular.otf(0)/m/it/9 Costco’s Q4 FY2026 earn-
 []


Underfull \hbox (badness 2173) in paragraph at lines 735--736
\TU/texgyretermes-regular.otf(0)/m/it/9 ings call: What the CFO said about AI s
earch \TU/texgyretermes-regular.otf(0)/m/n/9 [Author’s
 []


Underfull \hbox (badness 3701) in paragraph at lines 735--736
\TU/texgyretermes-regular.otf(0)/m/n/9 note]. https://venkatapagadala.com/noteb
ook/business/costco-
 []


Underfull \hbox (badness 2799) in paragraph at lines 741--742
[]\TU/texgyretermes-regular.otf(0)/m/n/9 Redi, M., Gerlach, M., Johnson, I., Mo
rgan, J., & Zia, L.
 []


Underfull \vbox (badness 10000) has occurred while \output is active []


Underfull \hbox (badness 3271) in paragraph at lines 751--752
[]\TU/texgyretermes-regular.otf(0)/m/n/9 The Motley Fool. (2026, September 29).
 \TU/texgyretermes-regular.otf(0)/m/it/9 Costco (COST)
 []


Underfull \hbox (badness 6758) in paragraph at lines 751--752
\TU/texgyretermes-regular.otf(0)/m/it/9 Q4 2026 earnings call transcript \TU/te
xgyretermes-regular.otf(0)/m/n/9 (call held 24 Septem-
 []


Underfull \hbox (badness 1163) in paragraph at lines 756--757
[]\TU/texgyretermes-regular.otf(0)/m/n/9 Wilson, E. B. (1927). Probable inferen
ce, the law of succes-
 []


Underfull \vbox (badness 10000) has occurred while \output is active []

 [28]
[29]
Underfull \hbox (badness 10000) in alignment at lines 818--818
[][][][][][][] 
 []


Underfull \hbox (badness 10000) in paragraph at lines 843--844
\TU/texgyretermes-regular.otf(0)/m/n/10 The script \TU/lmtt/m/n/10 cross_sector
_sensitivity2.py \TU/texgyretermes-regular.otf(0)/m/n/10 prints
 []


Underfull \hbox (badness 10000) in paragraph at lines 843--844
\TU/texgyretermes-regular.otf(0)/m/n/10 Tables C1 and C2 from the raw exports, 
and
 []


Underfull \hbox (badness 1902) in paragraph at lines 843--844
\TU/texgyretermes-regular.otf(0)/m/n/10 other Section 7 number the aggregates a
llow, from the
 []


Overfull \hbox (3.97612pt too wide) in paragraph at lines 864--864
[]|\TU/texgyretermes-regular.otf(0)/m/n/8 benjaminmoore|  
 []


Underfull \hbox (badness 1264) in paragraph at lines 926--926
\TU/lmtt/m/n/8 supplement_r10\TU/texgyretermes-regular.otf(0)/m/n/8 , 
 []


Underfull \hbox (badness 1264) in paragraph at lines 926--926
[]|\TU/lmtt/m/n/8 supplement_r10\TU/texgyretermes-regular.otf(0)/m/n/8 , 
 []


Underfull \hbox (badness 2088) in paragraph at lines 926--926
[]|\TU/lmtt/m/n/8 cross_sector\TU/texgyretermes-regular.otf(0)/m/n/8 , 
 []


Package balance Warning: You have called \balance in second column
(balance)                Columns might not be balanced.

[30] [31] [32] [33] (paper.aux)
Package rerunfilecheck Info: File `paper.out' has not changed.
(rerunfilecheck)             Checksum: 50493E948F1B9D2C68BF42F8759652FD;10944.
 )
Output written on paper.xdv (33 pages, 1824380 bytes).


==> anc/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/tectonic_stdout.txt <==
note: Running TeX ...
warning: paper.tex:87: Underfull \vbox (badness 10000) has occurred while \output is active
warning: paper.tex:109: Underfull \vbox (badness 10000) has occurred while \output is active
warning: paper.tex:141: Underfull \hbox (badness 1496) in paragraph at lines 140--141
warning: paper.tex:144: Underfull \vbox (badness 3525) has occurred while \output is active
warning: paper.tex:154: Underfull \hbox (badness 1082) in paragraph at lines 153--154
warning: paper.tex:160: Underfull \hbox (badness 1521) in paragraph at lines 159--160
warning: paper.tex:164: Underfull \hbox (badness 2426) in paragraph at lines 163--164
warning: paper.tex:164: Underfull \hbox (badness 1460) in paragraph at lines 163--164
warning: paper.tex:178: Underfull \vbox (badness 7814) has occurred while \output is active
warning: paper.tex:228: Underfull \hbox (badness 5359) in paragraph at lines 227--228
warning: paper.tex:228: Underfull \hbox (badness 1077) in paragraph at lines 227--228
warning: paper.tex:244: Underfull \vbox (badness 10000) has occurred while \output is active
warning: paper.tex:260: Underfull \hbox (badness 10000) in alignment at lines 260--260
warning: paper.tex:274: Underfull \vbox (badness 2351) has occurred while \output is active
warning: paper.tex:327: Underfull \vbox (badness 3557) has occurred while \output is active
warning: paper.tex:352: Overfull \hbox (2.9606pt too wide) in paragraph at lines 352--352
warning: paper.tex:352: Overfull \hbox (2.9606pt too wide) in paragraph at lines 352--352
warning: paper.tex:352: Underfull \hbox (badness 10000) in alignment at lines 352--352
warning: paper.tex:364: Underfull \vbox (badness 10000) has occurred while \output is active
warning: paper.tex:364: Underfull \vbox (badness 10000) has occurred while \output is active
warning: paper.tex:366: Underfull \hbox (badness 1087) in paragraph at lines 365--366
warning: paper.tex:428: Underfull \vbox (badness 10000) has occurred while \output is active
warning: paper.tex:514: Underfull \hbox (badness 4096) in paragraph at lines 513--514
warning: paper.tex:514: Underfull \hbox (badness 1242) in paragraph at lines 513--514
warning: paper.tex:555: Underfull \vbox (badness 10000) has occurred while \output is active
warning: paper.tex:611: Underfull \hbox (badness 1082) in paragraph at lines 610--611
warning: paper.tex:619: Underfull \hbox (badness 1048) in paragraph at lines 618--619
warning: paper.tex:619: Underfull \hbox (badness 1337) in paragraph at lines 618--619
warning: paper.tex:619: Underfull \hbox (badness 3668) in paragraph at lines 618--619
warning: paper.tex:619: Overfull \hbox (67.66875pt too wide) in paragraph at lines 618--619
warning: paper.tex:643: Underfull \hbox (badness 8075) in paragraph at lines 642--643
warning: paper.tex:643: Underfull \hbox (badness 10000) in paragraph at lines 642--643
warning: paper.tex:643: Underfull \hbox (badness 1231) in paragraph at lines 642--643
warning: paper.tex:645: Underfull \hbox (badness 10000) in paragraph at lines 644--645
warning: paper.tex:645: Underfull \hbox (badness 5696) in paragraph at lines 644--645
warning: paper.tex:645: Underfull \hbox (badness 3260) in paragraph at lines 644--645
warning: paper.tex:645: Underfull \hbox (badness 5359) in paragraph at lines 644--645
warning: paper.tex:645: Underfull \hbox (badness 1412) in paragraph at lines 644--645
warning: paper.tex:679: Underfull \hbox (badness 1173) in paragraph at lines 678--679
warning: paper.tex:689: Underfull \hbox (badness 1005) in paragraph at lines 688--689
warning: paper.tex:697: Underfull \hbox (badness 3861) in paragraph at lines 696--697
warning: paper.tex:701: Underfull \hbox (badness 10000) in paragraph at lines 700--701
warning: paper.tex:701: Underfull \hbox (badness 4699) in paragraph at lines 700--701
warning: paper.tex:701: Underfull \hbox (badness 10000) in paragraph at lines 700--701
warning: paper.tex:701: Underfull \hbox (badness 10000) in paragraph at lines 700--701
warning: paper.tex:702: Underfull \hbox (badness 10000) in paragraph at lines 701--702
warning: paper.tex:702: Underfull \hbox (badness 10000) in paragraph at lines 701--702
warning: paper.tex:702: Underfull \hbox (badness 10000) in paragraph at lines 701--702
warning: paper.tex:709: Underfull \hbox (badness 2005) in paragraph at lines 708--709
warning: paper.tex:709: Underfull \hbox (badness 3954) in paragraph at lines 708--709
warning: paper.tex:709: Underfull \hbox (badness 10000) in paragraph at lines 708--709
warning: paper.tex:712: Underfull \vbox (badness 10000) has occurred while \output is active
warning: paper.tex:721: Underfull \hbox (badness 1694) in paragraph at lines 720--721
warning: paper.tex:721: Underfull \hbox (badness 1735) in paragraph at lines 720--721
warning: paper.tex:728: Underfull \vbox (badness 10000) has occurred while \output is active
warning: paper.tex:736: Underfull \hbox (badness 2134) in paragraph at lines 735--736
warning: paper.tex:736: Underfull \hbox (badness 2173) in paragraph at lines 735--736
warning: paper.tex:736: Underfull \hbox (badness 3701) in paragraph at lines 735--736
warning: paper.tex:742: Underfull \hbox (badness 2799) in paragraph at lines 741--742
warning: paper.tex:743: Underfull \vbox (badness 10000) has occurred while \output is active
warning: paper.tex:752: Underfull \hbox (badness 3271) in paragraph at lines 751--752
warning: paper.tex:752: Underfull \hbox (badness 6758) in paragraph at lines 751--752
warning: paper.tex:757: Underfull \hbox (badness 1163) in paragraph at lines 756--757
warning: paper.tex:758: Underfull \vbox (badness 10000) has occurred while \output is active
warning: paper.tex:818: Underfull \hbox (badness 10000) in alignment at lines 818--818
warning: paper.tex:844: Underfull \hbox (badness 10000) in paragraph at lines 843--844
warning: paper.tex:844: Underfull \hbox (badness 10000) in paragraph at lines 843--844
warning: paper.tex:844: Underfull \hbox (badness 1902) in paragraph at lines 843--844
warning: paper.tex:864: Overfull \hbox (3.97612pt too wide) in paragraph at lines 864--864
warning: paper.tex:926: Underfull \hbox (badness 1264) in paragraph at lines 926--926
warning: paper.tex:926: Underfull \hbox (badness 1264) in paragraph at lines 926--926
warning: paper.tex:926: Underfull \hbox (badness 2088) in paragraph at lines 926--926
note: Rerunning TeX because "paper.aux" changed ...
warning: paper.tex:87: Underfull \vbox (badness 10000) has occurred while \output is active
warning: paper.tex:109: Underfull \vbox (badness 10000) has occurred while \output is active
warning: paper.tex:141: Underfull \hbox (badness 1496) in paragraph at lines 140--141
warning: paper.tex:144: Underfull \vbox (badness 3525) has occurred while \output is active
warning: paper.tex:154: Underfull \hbox (badness 1082) in paragraph at lines 153--154
warning: paper.tex:160: Underfull \hbox (badness 1521) in paragraph at lines 159--160
warning: paper.tex:164: Underfull \hbox (badness 2426) in paragraph at lines 163--164
warning: paper.tex:164: Underfull \hbox (badness 1460) in paragraph at lines 163--164
warning: paper.tex:178: Underfull \vbox (badness 7814) has occurred while \output is active
warning: paper.tex:228: Underfull \hbox (badness 5359) in paragraph at lines 227--228
warning: paper.tex:228: Underfull \hbox (badness 1077) in paragraph at lines 227--228
warning: paper.tex:244: Underfull \vbox (badness 10000) has occurred while \output is active
warning: paper.tex:260: Underfull \hbox (badness 10000) in alignment at lines 260--260
warning: paper.tex:274: Underfull \vbox (badness 2351) has occurred while \output is active
warning: paper.tex:327: Underfull \vbox (badness 3557) has occurred while \output is active
warning: paper.tex:352: Overfull \hbox (2.9606pt too wide) in paragraph at lines 352--352
warning: paper.tex:352: Overfull \hbox (2.9606pt too wide) in paragraph at lines 352--352
warning: paper.tex:352: Underfull \hbox (badness 10000) in alignment at lines 352--352
warning: paper.tex:364: Underfull \vbox (badness 10000) has occurred while \output is active
warning: paper.tex:364: Underfull \vbox (badness 10000) has occurred while \output is active
warning: paper.tex:366: Underfull \hbox (badness 1087) in paragraph at lines 365--366
warning: paper.tex:428: Underfull \vbox (badness 10000) has occurred while \output is active
warning: paper.tex:514: Underfull \hbox (badness 4096) in paragraph at lines 513--514
warning: paper.tex:514: Underfull \hbox (badness 1242) in paragraph at lines 513--514
warning: paper.tex:555: Underfull \vbox (badness 10000) has occurred while \output is active
warning: paper.tex:611: Underfull \hbox (badness 1082) in paragraph at lines 610--611
warning: paper.tex:619: Underfull \hbox (badness 1048) in paragraph at lines 618--619
warning: paper.tex:619: Underfull \hbox (badness 1337) in paragraph at lines 618--619
warning: paper.tex:619: Underfull \hbox (badness 3668) in paragraph at lines 618--619
warning: paper.tex:619: Overfull \hbox (67.66875pt too wide) in paragraph at lines 618--619
warning: paper.tex:643: Underfull \hbox (badness 8075) in paragraph at lines 642--643
warning: paper.tex:643: Underfull \hbox (badness 10000) in paragraph at lines 642--643
warning: paper.tex:643: Underfull \hbox (badness 1231) in paragraph at lines 642--643
warning: paper.tex:645: Underfull \hbox (badness 10000) in paragraph at lines 644--645
warning: paper.tex:645: Underfull \hbox (badness 5696) in paragraph at lines 644--645
warning: paper.tex:645: Underfull \hbox (badness 3260) in paragraph at lines 644--645
warning: paper.tex:645: Underfull \hbox (badness 5359) in paragraph at lines 644--645
warning: paper.tex:645: Underfull \hbox (badness 1412) in paragraph at lines 644--645
warning: paper.tex:679: Underfull \hbox (badness 1173) in paragraph at lines 678--679
warning: paper.tex:689: Underfull \hbox (badness 1005) in paragraph at lines 688--689
warning: paper.tex:697: Underfull \hbox (badness 3861) in paragraph at lines 696--697
warning: paper.tex:701: Underfull \hbox (badness 10000) in paragraph at lines 700--701
warning: paper.tex:701: Underfull \hbox (badness 4699) in paragraph at lines 700--701
warning: paper.tex:701: Underfull \hbox (badness 10000) in paragraph at lines 700--701
warning: paper.tex:701: Underfull \hbox (badness 10000) in paragraph at lines 700--701
warning: paper.tex:702: Underfull \hbox (badness 10000) in paragraph at lines 701--702
warning: paper.tex:702: Underfull \hbox (badness 10000) in paragraph at lines 701--702
warning: paper.tex:702: Underfull \hbox (badness 10000) in paragraph at lines 701--702
warning: paper.tex:709: Underfull \hbox (badness 2005) in paragraph at lines 708--709
warning: paper.tex:709: Underfull \hbox (badness 3954) in paragraph at lines 708--709
warning: paper.tex:709: Underfull \hbox (badness 10000) in paragraph at lines 708--709
warning: paper.tex:712: Underfull \vbox (badness 10000) has occurred while \output is active
warning: paper.tex:721: Underfull \hbox (badness 1694) in paragraph at lines 720--721
warning: paper.tex:721: Underfull \hbox (badness 1735) in paragraph at lines 720--721
warning: paper.tex:728: Underfull \vbox (badness 10000) has occurred while \output is active
warning: paper.tex:736: Underfull \hbox (badness 2134) in paragraph at lines 735--736
warning: paper.tex:736: Underfull \hbox (badness 2173) in paragraph at lines 735--736
warning: paper.tex:736: Underfull \hbox (badness 3701) in paragraph at lines 735--736
warning: paper.tex:742: Underfull \hbox (badness 2799) in paragraph at lines 741--742
warning: paper.tex:743: Underfull \vbox (badness 10000) has occurred while \output is active
warning: paper.tex:752: Underfull \hbox (badness 3271) in paragraph at lines 751--752
warning: paper.tex:752: Underfull \hbox (badness 6758) in paragraph at lines 751--752
warning: paper.tex:757: Underfull \hbox (badness 1163) in paragraph at lines 756--757
warning: paper.tex:758: Underfull \vbox (badness 10000) has occurred while \output is active
warning: paper.tex:818: Underfull \hbox (badness 10000) in alignment at lines 818--818
warning: paper.tex:844: Underfull \hbox (badness 10000) in paragraph at lines 843--844
warning: paper.tex:844: Underfull \hbox (badness 10000) in paragraph at lines 843--844
warning: paper.tex:844: Underfull \hbox (badness 1902) in paragraph at lines 843--844
warning: paper.tex:864: Overfull \hbox (3.97612pt too wide) in paragraph at lines 864--864
warning: paper.tex:926: Underfull \hbox (badness 1264) in paragraph at lines 926--926
warning: paper.tex:926: Underfull \hbox (badness 1264) in paragraph at lines 926--926
warning: paper.tex:926: Underfull \hbox (badness 2088) in paragraph at lines 926--926
warning: warnings were issued by the TeX engine; use --print and/or --keep-logs for details.
note: Running xdvipdfmx ...
note: Writing `paper.pdf` (669.30859375 KiB)
note: Writing `paper.log` (47.779296875 KiB)
note: Skipped writing 2 intermediate files (use --keep-intermediates to keep them)


==> anc/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/vendor_reliance_offline_stdout.txt <==
offline, from the saved list: 502 distinct works (3 duplicates dropped); 456 name at least one tool in the retrieved title or abstract
by year: 2011: 2, 2013: 1, 2014: 1, 2015: 2, 2016: 11, 2017: 7, 2018: 16, 2019: 18, 2020: 27, 2021: 32, 2022: 29, 2023: 62, 2024: 48, 2025: 87, 2026: 110
name exactly one of the three: 391 of 456 (86%); two or more: 65
2023 to 2026: 307 works, 258 (84%) name exactly one tool
works per tool: Ahrefs: 119, Semrush: 189, Similarweb: 219


==> anc/08_REVIEW/reproduction_v5.2_run3_2026-10-15/reproduction_report.md <==
# Independent reproduction, run 3: User First Intelligence v5.2 source bundle

Reproducer: a separate AI agent working only from the released bundle, 15 October 2026. Report folder: `08_REVIEW/reproduction_v5.2_run3_2026-10-15/` (check scripts in `checks/`, every output in `outputs/`, the command log in `command_log.txt`). The run-1 and run-2 reports, in the working project and inside the bundle, were not read; the bundle's run-2 tally was opened only to check the figures Section 14 quotes from it.

## 1. Environment and bundle

**Environment:** Python 3.13.2 (`/opt/homebrew/opt/python@3.13/bin/python3.13`), numpy 2.4.1, scipy 1.17.1, pandas 3.0.0, matplotlib 3.11.1, openpyxl 3.1.5; tectonic 0.17.0; pandoc 3.9.0.2; poppler `pdftotext` and `pdfinfo`; macOS (Darwin 24.4.0, arm64). `xelatex` is not installed, so `build_tex.py` used tectonic, as its code provides. The OpenTimestamps client `ots` is not installed. A `ufi` package happens to be installed in this machine's user site-packages. The three review scripts imported it before stopping on the missing licensed export; no result in this report depends on it.

**Bundle:** `User_First_Intelligence_v5.2_2026-10-15_source.zip`, SHA-256 `a23d25be9ea3cd5022232ad87e9ed5ca8dfba1beabd30d9d10219eee11aa33c5`. This matches the hash the caller gave, on the original and on the copy. The bundle holds 212 files.

**Procedure:** I copied the zip into a fresh scratch folder and extracted it three times:

- `bundle/`: pristine, never written. Its SHA-256 manifest was identical before and after the run (`outputs/pristine_sha256.txt`, `outputs/pristine_sha256_after.txt`).
- `run/`: every script ran here.
- `build_run/`: the paper build, from an untouched copy.

Each edit record ran in its own throwaway copy. Nothing came from the author's working project. My own check scripts (in `checks/`) ran with `python3 -I` (`-P` where they needed the user-site pypdf or python-docx), with paths passed as arguments.

At the end of the run the bundle zip in `06_MANUSCRIPT/` still had the same SHA-256. `git status` showed other uncommitted changes in the working project, made during this run but not by it: `src/manuscript_v50.md`, `03_DATA/instrument_series_table2_visits_by_month.csv`, `arxiv_abstract.txt`, new `edit_v52p.py` and `edit_v52q.py`, measurement files and `09_SUBMISSION/` files. This reproduction wrote only into its own report folder and the scratch folder, and it describes the bundle with the hash above, not the current working files.

```
/Users/venkatapagadala/.pyenv/shims/python3
Python 3.13.2
numpy 2.4.1 scipy 1.17.1 pandas 3.0.0 matplotlib 3.11.1
openpyxl 3.1.5
ufi importable at /Users/venkatapagadala/Library/Python/3.13/lib/python/site-packages/ufi/__init__.py
/opt/homebrew/bin/tectonic
Tectonic 0.17.0
xelatex: not found
/opt/homebrew/bin/pandoc
pandoc 3.9.0.2
ots: not found
Darwin Venkatas-MacBook-Pro.local 24.4.0 Darwin Kernel Version 24.4.0: Fri Apr 11 18:33:40 PDT 2025; root:xnu-11417.101.15~117/RELEASE_ARM64_T6031 arm64
/opt/homebrew/opt/python@3.13/bin/python3.13
numpy 2.4.1 /opt/homebrew/lib/python3.13/site-packages/numpy/__init__.py
scipy 1.17.1 /opt/homebrew/lib/python3.13/site-packages/scipy/__init__.py
pandas 3.0.0 /opt/homebrew/lib/python3.13/site-packages/pandas/__init__.py
matplotlib 3.11.1 /opt/homebrew/lib/python3.13/site-packages/matplotlib/__init__.py
```

## 2. Findings

1. **Everything that can run on the released files ran, and all but one output with a shipped counterpart reproduced byte for byte.** The exception is the Table 2 series CSV (finding 3). The figure PDFs differ only in their `/CreationDate` stamp; every PNG is identical.
2. **The paper builds from the bundle.**
    - `build_tex.py` writes a `build/paper.tex` byte-identical to the shipped `paper.tex` (SHA-256 `5771787136...a183b047`).
    - tectonic compiles it to a 33-page PDF with no errors.
    - `build_docx.sh` writes a DOCX with all nine figures and twelve tables.
    - The built PDF and DOCX carry the manuscript's values, including the corrected Table 2 day count.
3. **Numbers:** 1,696 quoted values were checked: 1,555 MATCH, 7 MISMATCH, 134 CANNOT RUN. The seven mismatches are three problems:
    - **The topic-level correlation is quoted as +0.19; the released data give +0.18.** This is the Spearman correlation over the 1,008 mentioned labels. It is quoted as +0.19 in the Abstract, Section 6 (paragraph 2), Section 15, Table D1, and the title of Figure 6(a); `arxiv_abstract.txt` says 0.19. The released per-label counts give 0.184869. `m2_from_counts.py` prints this as +0.185, and to two decimals it is **+0.18**. The +0.19 is a double rounding (0.18487 to 0.185 to 0.19), and it is also hard-coded in the title string of `make_fig_reviews_v50.py`.
    - **The all-labels interval is quoted as +0.26 to +0.29; its upper end is +0.28.** In Section 6 (paragraph 2), "+0.27 (+0.26 to +0.29)": the upper end is 0.284982, printed +0.285, which is **+0.28** to two decimals. Same double rounding.
    - **The released Table 2 CSV is stale.** `instrument_divergence_extra/instrument_series_table2_visits_by_month.csv` still gives October's days-live as "11 (77 cumulative)". The manuscript's Table 2, corrected by `edit_v52n.py` after run 2, reads "11 (78 in all, days 0 to 77)". Rerunning `instrument_extra.py` regenerates the CSV from the manuscript with the corrected text, so the shipped file was not refreshed after the last edit. Section 14 calls this item "now corrected": it is corrected in the paper, but not in the released CSV the same section describes.
    - None of the three changes a conclusion.
4. **Values that could not be checked:**
    - **109 come only from the saved outputs of scripts that need withheld inputs.** These are the licensed DataForSEO review export (`analyze_reviews.py`, `supplement_r10.py`, `r2_link_sample.py`), the raw Ahrefs Brand Radar exports (`cross_sector_sensitivity.py`, `cross_sector_sensitivity2.py`) and the unreleased pilot section. The paper agrees with every one of those saved outputs.
    - **25 rest on material that is not in the bundle.** This covers the `ufi` repository and package (the 4/5 and 70.4% rates, digests, commit facts, rubric grades and the 0.22 tie value), the numbering-plan registry, the held-back Study R1 files, the second-domain protocol and the Bitcoin block time.
    - **One dashboard read is in no released file:** zero live referring domains "through 31 July" (Section 10). README.txt and Appendix A say every quoted single dashboard read is in a released data file.
5. **Smaller observations:**
    - README.txt describes the edit records as running "to edit_v52m.py", but the bundle also holds `edit_v52n.py` and `edit_v52o.py`.
    - The build log has one overfull line of 67.7 pt in Section 13: the long file name `02_DESIGN/framework_retro_test_381_amendment_2026-10-15.md` runs into the margin.
    - **Study R1 timestamps:**
        - The manifest's OpenTimestamps proof commits to the released manifest. It is anchored in Bitcoin block 971,506 with the merkle root the folder README quotes. A public block explorer gives that block's header time as 04:05:42 UTC on 15 October 2026 (an external check, outside the bundle).
        - The amendment's proof commits to the released amendment but holds only pending calendar attestations, with no Bitcoin attestation yet.
    - The bundle carries absolute paths from the author's machine, in `review_demand/r2_annotation_protocol.md` and in run 2's command log and environment file.
    - `make_fig_sources.py` writes Figure 7 into `ai_citation_cross_sector/scripts/`, but `build_tex.py` takes figures from the bundle's top folder. A regenerated Figure 7 therefore has to be copied up by hand before a build uses it. The regenerated file is identical to the shipped one.
    - Two values sit exactly on a rounding boundary, and both are counted as matches:
        - Table 4's /device-compare/ keyword ratio is exactly 5.25 (12,600 / 2,400). The paper gives 5.2, which is how Python's round-half-even prints it in `instrument_extra.py`; round-half-up would give 5.3.
        - The multi-word branch interval's lower end is 0.735 to machine precision. The paper gives +0.74, which is the conventional rounding.
    - Section 5.5 quotes p = 0.10 without the area-code section. That is the t-approximation; the permutation p printed beside it is 0.11.

## 3. Scripts

"Identical" means byte for byte against the output file shipped beside the script. Scripts ran in their own folder, as README.txt, the folder READMEs or their docstrings say.

| Script | How it was run | Result | Comparison with the shipped output |
|---|---|---|---|
| data/analyze.py | `cd data && python3 analyze.py` | RAN | No output file is shipped beside it. Every printed value was checked against the paper (section 4). |
| instrument_divergence_extra/instrument_extra.py | `cd instrument_divergence_extra && python3 instrument_extra.py` | RAN (25 s) | stdout is identical to `instrument_extra_output.txt`. The script rewrites the four series CSVs from the manuscript: Tables 3, 5 and 6 are identical; Table 2 differs on one line (shipped: `11 (77 cumulative)`; regenerated: `11 (78 in all, days 0 to 77)`). |
| review_demand/r2_link_check.py | `cd review_demand && python3 r2_link_check.py` | RAN | Identical to `r2_link_check_output.txt`. |
| review_demand/m2_from_counts.py | `cd review_demand && python3 m2_from_counts.py` | RAN (29 s) | Identical to `m2_from_counts_output.txt`. |
| review_demand/analyze_reviews.py | `cd review_demand && python3 analyze_reviews.py` | CANNOT RUN | Missing: `Telecom_reviews_and_responses.xlsx` and `Telecom_classification.xlsx` (the licensed DataForSEO export, withheld). The script also imports `ufi`, which is not in the bundle. It stops with FileNotFoundError. The saved output was used in the number check. |
| review_demand/supplement_r10.py | `cd review_demand && python3 supplement_r10.py` | CANNOT RUN | Same missing inputs; same stop. |
| review_demand/r2_link_sample.py | `cd review_demand && python3 r2_link_sample.py` | CANNOT RUN | Same missing inputs; same stop. Nothing was written. |
| review_demand/make_fig_reviews.py | `cd review_demand && python3 make_fig_reviews.py` | CANNOT RUN | Missing: `out/label_demand_aggregates.csv` and `out/branch_shares.csv`, which are written from the withheld export. |
| review_demand/make_fig_reviews_v50.py | `cd review_demand && python3 make_fig_reviews_v50.py` | CANNOT RUN | Missing: `out/label_demand_aggregates.csv` and `out/branch_shares_corrected.csv`. Instead, the text of the shipped `fig9_reviews.pdf` was read and checked. |
| ai_citation_cross_sector/scripts/section7_from_aggregates.py | `cd ai_citation_cross_sector/scripts && python3 section7_from_aggregates.py` | RAN (57 s) | Identical to `section7_from_aggregates_output.txt`. |
| ai_citation_cross_sector/scripts/make_tables_sector_surface.py | `cd ai_citation_cross_sector/scripts && python3 make_tables_sector_surface.py` | RAN | Identical to `make_tables_sector_surface_output.txt`. |
| ai_citation_cross_sector/scripts/make_fig_sources.py | `cd ai_citation_cross_sector/scripts && python3 make_fig_sources.py` | RAN | `fig10_sources.png` is identical. `fig10_sources.pdf` is identical except for `/CreationDate`. |
| ai_citation_cross_sector/scripts/make_brand_radar_urls.py | `cd ai_citation_cross_sector/scripts && python3 make_brand_radar_urls.py` | RAN | It rewrites `design/cross_sector_report_urls.json`, which comes out identical. No stdout file is shipped. |
| ai_citation_cross_sector/scripts/cross_sector.py | `cd ai_citation_cross_sector/scripts && python3 cross_sector.py` | CANNOT RUN | Missing: the raw Brand Radar exports (withheld under the vendor's terms). The script stops with its documented message. |
| ai_citation_cross_sector/scripts/cross_sector_sensitivity.py | `cd ai_citation_cross_sector/scripts && python3 cross_sector_sensitivity.py` | CANNOT RUN | Missing: the raw exports; same documented stop. |
| ai_citation_cross_sector/scripts/cross_sector_sensitivity2.py | `cd ai_citation_cross_sector/scripts && python3 cross_sector_sensitivity2.py` | CANNOT RUN | Missing: the raw exports. Before stopping, it prints its first section from the aggregates, and those 760 bytes are an exact prefix of the saved output. |
| stakes/vendor_reliance.py | `cd stakes && python3 vendor_reliance.py --offline` | RAN | Identical to `vendor_reliance_output.txt`, and the works list was not rewritten. Online mode was not run: it queries OpenAlex and rewrites the list, and the README gives `--offline` for recounting. |
| make_figs_v4.py | `python3 make_figs_v4.py` (bundle top) | RAN | Six PNGs identical; six PDFs identical except for `/CreationDate`. |
| make_fig0.py | `python3 make_fig0.py` (bundle top) | RAN | PNG identical; PDF identical except for `/CreationDate`. |
| build_tex.py | `python3 build_tex.py` (fresh copy, bundle top) | RAN | `build/paper.tex` is identical to the shipped `paper.tex`. |
| (build) tectonic | `cd build && tectonic --keep-logs paper.tex` | RAN | 33-page `paper.pdf`, no errors; 68 underfull and 4 overfull boxes (the largest is 67.7 pt). No shipped PDF to compare. |
| build_docx.sh | `zsh ./build_docx.sh` (bundle top) | RAN | `build/paper.docx` (1.24 MB): 9 figures, 12 tables. No shipped DOCX to compare. |
| edit_v49.py, edit_v49_r9.py, edit_v49_r9b.py, edit_v49_r9c.py, edit_v50.py | `python3 <script>`, each in its own throwaway copy | CANNOT RUN | Missing: `manuscript_v49.md`, the earlier manuscript these records edit. Each stops with FileNotFoundError and changes nothing. |
| edit_v50b.py to edit_v52o.py (19 scripts) | `python3 <script>`, each in its own throwaway copy | CANNOT RUN | Missing: the pre-edit states of `manuscript_v50.md`. On the released manuscript each refuses ("REFUSE: 0 matches" or "REFUSE: already applied") and changes no file (`outputs/edit_scripts_attempts.txt`). |
| framework_test_r1: `ots verify` | not available (`ots` not installed) | CANNOT RUN | Checked offline with `checks/ots_parse.py`. The manifest proof commits to SHA-256 `003311...e4b9` of the released manifest and attests block 971,506 with merkle root `7bdc6025...59a3`. The amendment proof commits to `304297...e1dd`, pending attestations only. The held-back plan, predictors and script cannot be checked against the manifest. |

**Tally:** the bundle holds 45 scripts that belong to the paper (21 analysis, figure and build scripts plus 24 edit records). 13 RAN, 0 FAILED, and 32 CANNOT RUN: 8 need withheld data and 24 edit records need earlier, unreleased manuscript states. The tectonic compile also ran. The check scripts inside the bundle's `08_REVIEW/` folders belong to the two earlier reproductions and were not run.

## 4. Numbers

**Method:** `checks/check_numbers.py` finds each quoted value in `manuscript_v50.md` by its surrounding text, obtains the value from the named source, and compares the two at the paper's precision (a difference of at most half a unit in the paper's last digit). Text values are compared exactly. The source kinds are:

- `rerun`: printed by a bundle script rerun here.
- `data`: computed from a released data file.
- `arith`: arithmetic on figures the paper itself quotes, or on the released table CSVs.
- `figure`: a value drawn by a figure script, compared with the released data.
- `shipped`: only in the saved output of a script that cannot run here; status CANNOT RUN, with a note saying whether the paper agrees with that output.
- `none`: no released source; status CANNOT RUN.

The four Section 6 values whose printed form sits on a rounding boundary were settled at full precision by `checks/m2_precise.py`. That script reads the released counts and follows the documented seed and resampling order.

**Totals:** 1,696 values: CANNOT RUN 134, MATCH 1,555, MISMATCH 7.

By source kind:

| Source kind | MATCH | MISMATCH | CANNOT RUN |
|---|---|---|---|
| rerun | 813 | 5 | 0 |
| data | 461 | 1 | 0 |
| arith | 158 | 0 | 0 |
| figure | 123 | 1 | 0 |
| shipped | 0 | 0 | 109 |
| none | 0 | 0 | 25 |

**Coverage:** `checks/coverage.py` lists every numeric token outside the reference list that no check quotes (`outputs/coverage_uncovered.txt`). None of what remains is printed by a bundle script or held in a released data file. It falls into these groups:

- figures from the literature (Section 2, Appendix B), vendor documentation (Section 7.2), Pew and Costco (Section 13.1);
- Table 7's costs, which are the author's reconstruction;
- model and software version names, and the history of earlier versions;
- structural labels: day numbers, position bands, item numbers, formula constants and confidence levels.

### 4.1 MISMATCH

| id | Location | Value quoted | Source | Obtained | Note |
|---|---|---|---|---|---|
| 17 | Abstract | +0.19 | rerun:m2_from_counts.py (full precision via checks/m2_precise.py) | 0.184869 | prints +0.185; the full value 0.184869 is +0.18 to two decimals (double rounding) |
| 110 | Table 2, row 'October 2026 (run-rate)', column 'Days live' | 11 (78 in all, days 0 to 77) | data:released CSV of Table 2 (instrument_divergence_extra/) | 11 (77 cumulative) | the released CSV was not regenerated after edit_v52n.py corrected the manuscript |
| 680 | §6 para 2 | +0.19 | rerun:m2_from_counts.py (full precision via checks/m2_precise.py) | 0.184869 | prints +0.185; the full value 0.184869 is +0.18 to two decimals (double rounding) |
| 687 | §6 para 2 | +0.29 | rerun:m2_from_counts.py (full precision via checks/m2_precise.py) | 0.284982 | prints +0.285; the full value 0.284982 is +0.28 to two decimals (double rounding) |
| 1048 | §15 | +0.19 | rerun:m2_from_counts.py (full precision via checks/m2_precise.py) | 0.184869 | prints +0.185; the full value 0.184869 is +0.18 to two decimals (double rounding) |
| 1504 | Appendix D Table D1 | +0.19 | rerun:m2_from_counts.py (full precision via checks/m2_precise.py) | 0.184869 | prints +0.185; the full value 0.184869 is +0.18 to two decimals (double rounding) |
| 1653 | Figure 6 (fig9_reviews), panel (a) title | +0.19 | figure:fig9_reviews.pdf as shipped (make_fig_reviews_v50.py cannot run) | 0.184869 | title hard-coded as +0.19; full value 0.184869 is +0.18 (double rounding) |

### 4.2 CANNOT RUN with no released source

| id | Location | Value quoted | Reason | Note |
|---|---|---|---|---|
| 51 | §1.4 item 1 | 13 | ufi repository and package not in the bundle | make_fig0.py draws 13 types (10 + 3), consistent |
| 60 | §3 | 6; 451 (15 Sep 2026) | numbering-plan registry not released (the released list holds only codes with pages) |  |
| 951 | §10 | 0 through 31 July | daily referring-domain series not released (Table 5 gives 0 at day 0 only) |  |
| 1014 | §13 | 924; 66; f05ce279942be5f8 | ufi repository and package not in the bundle |  |
| 1015 | §13 | α 0.5, β 0.5, damping 0.85, 3 phrasings, mean; 7290a2235d8de05f | ufi repository and package not in the bundle |  |
| 1018 | §13 | 04:05 UTC, 15 Oct 2026 | block time is not in the bundle | external check (blockstream.info): block 971,506 header time 2026-10-15T04:05:42Z, merkle root as in the proof |
| 1019 | §13 | committed 14 Oct 2026 | the plan, predictors and script are held back; the manifest gives commit hashes only | the manifest says it was written 2026-10-15 03:45 UTC (14 Oct, 23:45 US Eastern) |
| 1023 | §13 | same block (971,506) | the second-domain protocol and its proof are not in the bundle |  |
| 1025 | §14 | 149994a; 22 commits (21 + 1); version 0.2.0 | ufi repository and package not in the bundle |  |
| 1073 | Appendix B | 0.22 | ufi repository and package not in the bundle |  |
| 1074 | Appendix B | 7290a2235d8de05f; 02:00 UTC | ufi repository and package not in the bundle |  |
| 1075 | Appendix B | 03:45 UTC; 02d7588 | ufi repository and package not in the bundle |  |
| 1076 | Appendix B | 0.8 | ufi repository and package not in the bundle |  |
| 1077 | Appendix B | 4/5 | ufi repository and package not in the bundle |  |
| 1078 | Appendix B | 70.4% | ufi repository and package not in the bundle |  |
| 1079 | Appendix B | 2 of 4 | ufi repository and package not in the bundle |  |
| 1534 | Appendix D Table D1 | 4/5 | ufi repository and package not in the bundle |  |
| 1535 | Appendix D Table D1 | 70.4% | ufi repository and package not in the bundle |  |
| 1683 | §9.1 | 1.0 and 0.5 | ufi repository and package not in the bundle |  |
| 1688 | §14 | 924 | ufi repository and package not in the bundle |  |
| 1689 | §14 | 22; 21; 1 | ufi repository and package not in the bundle |  |
| 1690 | §14 | 3.10 | ufi repository and package not in the bundle |  |
| 1694 | Appendix B | 1.0, 0.5, 0 | ufi repository and package not in the bundle |  |
| 1695 | Appendix B | 1.0, 0.5, 0 | ufi repository and package not in the bundle |  |
| 1696 | Appendix B | 0.5, 0.5, 0.85 | ufi repository and package not in the bundle |  |

### 4.3 CANNOT RUN from the saved outputs of scripts that need withheld data

| Saved output | Values | Paper agrees with the saved output |
|---|---|---|
| `analyze_reviews_output.txt` | 30 | 30 of 30 |
| `cross_sector_sensitivity2_output.txt` | 10 | 10 of 10 |
| `cross_sector_sensitivity_output.txt` | 33 | 33 of 33 |
| `pilot_section_output.txt` | 8 | 8 of 8 |
| `supplement_r10_output.txt` | 28 | 28 of 28 |

### 4.4 Every value checked

The same table, with the full quoted text, is in `outputs/numbers_table.tsv`.

| id | Location | Value quoted | Quoted text (first 70 characters) | Source | Obtained | Status | Note |
|---|---|---|---|---|---|---|---|
| 1 | Abstract | 7.5x | differed on estimated monthly visits by 7.5x to 27.1x | arith:Table 2 (released CSV values) | 7.46965 | MATCH |  |
| 2 | Abstract | 27.1x | differed on estimated monthly visits by 7.5x to 27.1x | arith:Table 2 (released CSV values) | 27.1414 | MATCH |  |
| 3 | Abstract | 8.6x | and by 8.6x to 29.9x with both read worldwide | arith:Table 2 (released CSV values) | 8.62011 | MATCH |  |
| 4 | Abstract | 29.9x | and by 8.6x to 29.9x with both read worldwide | arith:Table 2 (released CSV values) | 29.8608 | MATCH |  |
| 5 | Abstract | 0.20x | the ratio ran from 0.20x to 7.24x | rerun:analyze.py | 0.20 | MATCH |  |
| 6 | Abstract | 7.24x | the ratio ran from 0.20x to 7.24x | rerun:analyze.py | 7.24 | MATCH |  |
| 7 | Abstract | −0.11 | (Spearman −0.11, a test of low power | rerun:analyze.py | -0.11 | MATCH |  |
| 8 | Abstract | 60 | is larger in 60 of 66 pairs | rerun:analyze.py | 60 | MATCH |  |
| 9 | Abstract | 66 | is larger in 60 of 66 pairs | rerun:analyze.py | 66 | MATCH |  |
| 10 | Abstract | 9 | in only 9 of the 15 pairs within a factor of three | rerun:instrument_extra.py | 9 | MATCH |  |
| 11 | Abstract | 15 | in only 9 of the 15 pairs within a factor of three | rerun:instrument_extra.py | 15 | MATCH |  |
| 12 | Abstract | 37,193 | On 37,193 reviews of 378 telecom stores | shipped:analyze_reviews_output.txt | 37193 | CANNOT RUN | paper agrees with the saved output |
| 13 | Abstract | 378 | On 37,193 reviews of 378 telecom stores | shipped:analyze_reviews_output.txt | 378 | CANNOT RUN | paper agrees with the saved output |
| 14 | Abstract | 42,994 | linked to a 42,994-node keyword taxonomy | shipped:supplement_r10_output.txt | 42994 | CANNOT RUN | paper agrees with the saved output |
| 15 | Abstract | +0.47 | (Spearman +0.47 to +0.75, depending on how labels are attributed to... | rerun:m2_from_counts.py | +0.468 | MATCH |  |
| 16 | Abstract | +0.75 | (Spearman +0.47 to +0.75, depending on how labels are attributed to... | rerun:m2_from_counts.py | +0.748 | MATCH |  |
| 17 | Abstract | +0.19 | barely on topics (+0.19) | rerun:m2_from_counts.py (full precision via checks/m2_precise.py) | 0.184869 | MISMATCH | prints +0.185; the full value 0.184869 is +0.18 to two decimals (double rounding) |
| 18 | Abstract | about two-thirds | judged about two-thirds correct | rerun:r2_link_check.py | 65.0% to 66.8% | MATCH |  |
| 19 | Abstract | 1 held, 1 in direction only, 2 failed | four predictions written before collection yielded one held, one he... | rerun:section7_from_aggregates.py | 1 held, 1 held in direction only, 2 failed | MATCH |  |
| 20 | Abstract | 21% | took a median 21% of citation incidences | rerun:section7_from_aggregates.py | 21.3 | MATCH |  |
| 21 | Abstract | 0.6% | against 0.6% to 9.2% on ChatGPT, Copilot, Perplexity and Gemini | rerun:section7_from_aggregates.py | 0.6 | MATCH |  |
| 22 | Abstract | 9.2% | against 0.6% to 9.2% on ChatGPT, Copilot, Perplexity and Gemini | rerun:section7_from_aggregates.py | 9.2 | MATCH |  |
| 23 | Abstract | 11 of 11 | with the lowest Google figure above the highest of the other four i... | rerun:section7_from_aggregates.py | 11/11 | MATCH |  |
| 24 | §1 para 3 | 456 | in OpenAlex, 456 works name Ahrefs | rerun:vendor_reliance.py --offline | 456 | MATCH |  |
| 25 | §1 para 3 | 27 | 27 of them published in 2020 | rerun:vendor_reliance.py --offline | 27 | MATCH |  |
| 26 | §1 para 3 | 87 | 87 in 2025 and 110 in 2026 | rerun:vendor_reliance.py --offline | 87 | MATCH |  |
| 27 | §1 para 3 | 110 | 87 in 2025 and 110 in 2026 | rerun:vendor_reliance.py --offline | 110 | MATCH |  |
| 28 | §1 para 3 | 86% | and 86% name only one of the three | rerun:vendor_reliance.py --offline | 86 | MATCH |  |
| 29 | §1.1 | 381 | 381 code pages plus hubs under a single prefix | data:section_code_pages_2026-10-14.csv | 381 | MATCH |  |
| 30 | §1.1 | 77 | and observed for 77 days | arith:dates (26 Jul to 11 Oct 2026) | 77 | MATCH |  |
| 31 | §1.1 | 7 | the other quantities at seven checkpoints | data:instrument_series_table5 CSV | 7 | MATCH | Table 5 columns after day 0 |
| 32 | §1.2 | about 30 | up to about 30 times worldwide | arith:Table 2 (released CSV values) | 29.9 | MATCH |  |
| 33 | §1.2 | 33 | (33 times US to US, estimated) | arith:Table 2 x 81.5% (single read) | 33.3024 | MATCH |  |
| 34 | §1.2 item 1 | 7.5x | differ on estimated visits by 7.5x to 27.1x (8.6x to 29.9x worldwid... | arith:Table 2 (released CSV values) | 7.46965 | MATCH |  |
| 35 | §1.2 item 1 | 27.1x | differ on estimated visits by 7.5x to 27.1x (8.6x to 29.9x worldwid... | arith:Table 2 (released CSV values) | 27.1414 | MATCH |  |
| 36 | §1.2 item 1 | 8.6x | differ on estimated visits by 7.5x to 27.1x (8.6x to 29.9x worldwid... | arith:Table 2 (released CSV values) | 8.62011 | MATCH |  |
| 37 | §1.2 item 1 | 29.9x | differ on estimated visits by 7.5x to 27.1x (8.6x to 29.9x worldwid... | arith:Table 2 (released CSV values) | 29.8608 | MATCH |  |
| 38 | §1.2 item 1 | 0.20x | the ratio spans 0.20x to 7.24x | rerun:analyze.py | 0.20 | MATCH |  |
| 39 | §1.2 item 1 | 7.24x | the ratio spans 0.20x to 7.24x | rerun:analyze.py | 7.24 | MATCH |  |
| 40 | §1.2 item 1 | 60 of 66 | the ordering of sections in 60 of 66 pairs | rerun:analyze.py | 60 of 66 | MATCH |  |
| 41 | §1.2 item 2 | 37,193 | On 37,193 business reviews linked to a 42,994-node keyword taxonomy | shipped:analyze_reviews_output.txt | 37193 | CANNOT RUN | paper agrees with the saved output |
| 42 | §1.2 item 2 | 42,994 | On 37,193 business reviews linked to a 42,994-node keyword taxonomy | shipped:supplement_r10_output.txt | 42994 | CANNOT RUN | paper agrees with the saved output |
| 43 | §1.2 item 3 | 21.3% | (21.3% against 2.1%) | rerun:section7_from_aggregates.py | 21.3 | MATCH |  |
| 44 | §1.2 item 3 | 2.1% | (21.3% against 2.1%) | rerun:section7_from_aggregates.py | 2.1 | MATCH |  |
| 45 | §1.2 item 3 | about ten times | about ten times their pooled median share | rerun:section7_from_aggregates.py | 10.1 | MATCH |  |
| 46 | §1.2 item 5 | 1.2 | (1.2 to 2.0 times the most-cited one) | arith:single reads (Figure 8 values) | 1.23529 | MATCH |  |
| 47 | §1.2 item 5 | 2.0 | (1.2 to 2.0 times the most-cited one) | arith:single reads (Figure 8 values) | 1.9916 | MATCH |  |
| 48 | §1.2 item 5 | 77 | a 77-day series | arith:dates (26 Jul to 11 Oct 2026) | 77 | MATCH |  |
| 49 | §1.3 | 90 | an Ahrefs Domain Rating of 90 and a Semrush Authority Score of 86 | data:single_reads_2026-10.csv | 90 | MATCH |  |
| 50 | §1.3 | 86 | an Ahrefs Domain Rating of 90 and a Semrush Authority Score of 86 | data:single_reads_2026-10.csv | 86 | MATCH |  |
| 51 | §1.4 item 1 | 13 | The implementation declares thirteen surface types | none:ufi repository and package not in the bundle |  | CANNOT RUN | make_fig0.py draws 13 types (10 + 3), consistent |
| 52 | §3 | 52 | fetching every code page linked from the section's 52 state hubs | data:section_code_pages_2026-10-14.csv | 52 | MATCH | the hub list itself is not released; the released code list has 52 registry locations, which the paper equates with the hubs |
| 53 | §3 | 381 | the section holds 381 code pages** | data:section_code_pages_2026-10-14.csv | 381 | MATCH |  |
| 54 | §3 | 374 | 374 for geographic codes assigned to US states | data:section_code_pages_2026-10-14.csv | 374 | MATCH |  |
| 55 | §3 | 372 | (all 372 in service and two assigned but not yet in service) | data:section_code_pages_2026-10-14.csv | 372 | MATCH |  |
| 56 | §3 | 2 | (all 372 in service and two assigned but not yet in service) | data:section_code_pages_2026-10-14.csv | 2 | MATCH |  |
| 57 | §3 | 7 | and 7 for toll-free codes | data:section_code_pages_2026-10-14.csv | 7 | MATCH |  |
| 58 | §3 | 52 | which takes 52 values | data:section_code_pages_2026-10-14.csv | 52 | MATCH |  |
| 59 | §3 | 381 | found the same 381 and matched them | data:section_code_pages_2026-10-14.csv | 381 | MATCH |  |
| 60 | §3 | 6; 451 (15 Sep 2026) | are the six assigned to US territories and 451 | none:numbering-plan registry not released (the released list holds ... |  | CANNOT RUN |  |
| 61 | §3 | 210, 365, 391, 414, 440 | (210, 365, 391, 414, 440) | data:instrument_series_table5 CSV | 210, 365, 391, 414, 440 | MATCH |  |
| 62 | §3 | 434 | a fixed set of 434 URLs | arith:381 code pages + 53 hubs | 434 | MATCH |  |
| 63 | §3 | 441 | **441** is the number of URLs under the prefix | data:instrument_series_table5 CSV | 441 | MATCH |  |
| 64 | §3 | 7 | it exceeds 381 plus the 53 hub pages by seven | arith:441 - 434 | 7 | MATCH |  |
| 65 | §3 | 455 | Brand Radar's count of 455 distinct cited pages | data:single_reads_2026-10.csv | 455 | MATCH |  |
| 66 | §3 | 21 | exceeds 434 by 21 | arith:455 - 434 | 21 | MATCH |  |
| 67 | §3.1 item 4 | 90 | Ahrefs Domain Rating 90, Semrush Authority Score 86 | data:single_reads_2026-10.csv | 90 | MATCH |  |
| 68 | §3.1 item 4 | 86 | Ahrefs Domain Rating 90, Semrush Authority Score 86 | data:single_reads_2026-10.csv | 86 | MATCH |  |
| 69 | §3.1 item 5 | 87 and 91 | Two carriers at Domain Rating 87 and 91 | data:single_reads_2026-10.csv | 87 and 91 | MATCH |  |
| 70 | §3.1 item 6 | 13 to 83 | voice vendors at Domain Rating 13 to 83 | data:single_reads_2026-10.csv | 13 to 83 | MATCH |  |
| 71 | §4.1 | 105 | The section ranks in 105 countries | data:single_reads_2026-10.csv | 105 | MATCH |  |
| 72 | §4.1 | 18.5% | with 18.5% of Ahrefs' estimated visits from outside the US | data:single_reads_2026-10.csv | 18.5% | MATCH |  |
| 73 | §4.1 | 18.6% | (18.6% in the 12 October read of Table 4) | data:ahrefs/semrush_prefixes_2026-10-12.csv | 18.6 | MATCH |  |
| 74 | §4.1 | 7.5 | is nonetheless between 7.5 and 27.1 times larger | arith:Table 2 (released CSV values) | 7.46965 | MATCH |  |
| 75 | §4.1 | 27.1 | is nonetheless between 7.5 and 27.1 times larger | arith:Table 2 (released CSV values) | 27.1414 | MATCH |  |
| 76 | §4.1 | 8.6x | worldwide over worldwide (8.6x to 29.9x) | arith:Table 2 (released CSV values) | 8.62011 | MATCH |  |
| 77 | §4.1 | 29.9x | worldwide over worldwide (8.6x to 29.9x) | arith:Table 2 (released CSV values) | 29.8608 | MATCH |  |
| 78 | §4.1 | 9.2x | and US over US (9.2x to 33.3x) | arith:Table 2 x 81.5% (single read) | 9.16521 | MATCH |  |
| 79 | §4.1 | 33.3x | and US over US (9.2x to 33.3x) | arith:Table 2 x 81.5% (single read) | 33.3024 | MATCH |  |
| 80 | §4.1 | 81.5% | Ahrefs' US share of its own visits, 81.5% | data:single_reads_2026-10.csv | 81.5% | MATCH |  |
| 81 | §4.1 Table 1 | 11 Oct; 10 Oct; 12 Oct | \| Ranking keywords \| distinct keywords on which any URL under the... | data:single_reads_2026-10.csv | 11 Oct; 10 Oct; 12 Oct | MATCH |  |
| 82 | §4.3 | day 60 = 24 Sep | began on 24 September, day 60 | arith:dates | 26 Jul + 60 days = 24 Sep | MATCH |  |
| 83 | §4.3 | day 65 = 29 Sep | Ahrefs posted a notice on 29 September, day 65 | arith:dates | 26 Jul + 65 days = 29 Sep | MATCH |  |
| 84 | §4.3 | day 37 = 1 Sep | **Day 37 (1 September 2026) is the primary checkpoint** | arith:dates | 26 Jul + 37 days = 1 Sep | MATCH |  |
| 85 | §4.3 | 4 of 9 | the 11 October read gives four of the nine quantities for it | data:instrument_series_table5 CSV | 4 of 9 | MATCH |  |
| 86 | Table 2, row 'June 2026', column 'Days live' | 0 | 0 | data:released CSV of Table 2 (instrument_divergence_extra/) | 0 | MATCH |  |
| 87 | Table 2, row 'June 2026', column 'Ahrefs, worldwide' | 0 | 0 | data:released CSV of Table 2 (instrument_divergence_extra/) | 0 | MATCH |  |
| 88 | Table 2, row 'June 2026', column 'Semrush, US (worldwide)' | 0 (0) | 0 (0) | data:released CSV of Table 2 (instrument_divergence_extra/) | 0 (0) | MATCH |  |
| 89 | Table 2, row 'June 2026', column 'Semrush US / Ahrefs worldwide' | n/a | n/a | data:released CSV of Table 2 (instrument_divergence_extra/) | n/a | MATCH |  |
| 90 | Table 2, row 'June 2026', column 'Worldwide vs worldwide' | n/a | n/a | data:released CSV of Table 2 (instrument_divergence_extra/) | n/a | MATCH |  |
| 91 | Table 2, row 'June 2026', column 'US vs US (estimated)' | n/a | n/a | data:released CSV of Table 2 (instrument_divergence_extra/) | n/a | MATCH |  |
| 92 | Table 2, row 'July 2026 (total)', column 'Days live' | 6 | 6 | data:released CSV of Table 2 (instrument_divergence_extra/) | 6 | MATCH |  |
| 93 | Table 2, row 'July 2026 (total)', column 'Ahrefs, worldwide' | 3,862 | 3,862 | data:released CSV of Table 2 (instrument_divergence_extra/) | 3,862 | MATCH |  |
| 94 | Table 2, row 'July 2026 (total)', column 'Semrush, US (worldwide)' | 100,012 (103,045) | 100,012 (103,045) | data:released CSV of Table 2 (instrument_divergence_extra/) | 100,012 (103,045) | MATCH |  |
| 95 | Table 2, row 'July 2026 (total)', column 'Semrush US / Ahrefs worldwide' | 25.9x | 25.9x | data:released CSV of Table 2 (instrument_divergence_extra/) | 25.9x | MATCH |  |
| 96 | Table 2, row 'July 2026 (total)', column 'Worldwide vs worldwide' | 26.7x | 26.7x | data:released CSV of Table 2 (instrument_divergence_extra/) | 26.7x | MATCH |  |
| 97 | Table 2, row 'July 2026 (total)', column 'US vs US (estimated)' | 31.8x | 31.8x | data:released CSV of Table 2 (instrument_divergence_extra/) | 31.8x | MATCH |  |
| 98 | Table 2, row 'August 2026 (total)', column 'Days live' | 31 | 31 | data:released CSV of Table 2 (instrument_divergence_extra/) | 31 | MATCH |  |
| 99 | Table 2, row 'August 2026 (total)', column 'Ahrefs, worldwide' | 32,281 | 32,281 | data:released CSV of Table 2 (instrument_divergence_extra/) | 32,281 | MATCH |  |
| 100 | Table 2, row 'August 2026 (total)', column 'Semrush, US (worldwide)' | 876,153 (963,937) | 876,153 (963,937) | data:released CSV of Table 2 (instrument_divergence_extra/) | 876,153 (963,937) | MATCH |  |
| 101 | Table 2, row 'August 2026 (total)', column 'Semrush US / Ahrefs worldwide' | 27.1x | 27.1x | data:released CSV of Table 2 (instrument_divergence_extra/) | 27.1x | MATCH |  |
| 102 | Table 2, row 'August 2026 (total)', column 'Worldwide vs worldwide' | 29.9x | 29.9x | data:released CSV of Table 2 (instrument_divergence_extra/) | 29.9x | MATCH |  |
| 103 | Table 2, row 'August 2026 (total)', column 'US vs US (estimated)' | 33.3x | 33.3x | data:released CSV of Table 2 (instrument_divergence_extra/) | 33.3x | MATCH |  |
| 104 | Table 2, row 'September 2026 (total)', column 'Days live' | 30 | 30 | data:released CSV of Table 2 (instrument_divergence_extra/) | 30 | MATCH |  |
| 105 | Table 2, row 'September 2026 (total)', column 'Ahrefs, worldwide' | 150,113 | 150,113 | data:released CSV of Table 2 (instrument_divergence_extra/) | 150,113 | MATCH |  |
| 106 | Table 2, row 'September 2026 (total)', column 'Semrush, US (worldwide)' | 1,534,362 (1,765,077) | 1,534,362 (1,765,077) | data:released CSV of Table 2 (instrument_divergence_extra/) | 1,534,362 (1,765,077) | MATCH |  |
| 107 | Table 2, row 'September 2026 (total)', column 'Semrush US / Ahrefs worldwide' | 10.2x | 10.2x | data:released CSV of Table 2 (instrument_divergence_extra/) | 10.2x | MATCH |  |
| 108 | Table 2, row 'September 2026 (total)', column 'Worldwide vs worldwide' | 11.8x | 11.8x | data:released CSV of Table 2 (instrument_divergence_extra/) | 11.8x | MATCH |  |
| 109 | Table 2, row 'September 2026 (total)', column 'US vs US (estimated)' | 12.5x | 12.5x | data:released CSV of Table 2 (instrument_divergence_extra/) | 12.5x | MATCH |  |
| 110 | Table 2, row 'October 2026 (run-rate)', column 'Days live' | 11 (78 in all, days 0 to 77) | 11 (78 in all, days 0 to 77) | data:released CSV of Table 2 (instrument_divergence_extra/) | 11 (77 cumulative) | MISMATCH | the released CSV was not regenerated after edit_v52n.py corrected the manuscript |
| 111 | Table 2, row 'October 2026 (run-rate)', column 'Ahrefs, worldwide' | 215,577 | 215,577 | data:released CSV of Table 2 (instrument_divergence_extra/) | 215,577 | MATCH |  |
| 112 | Table 2, row 'October 2026 (run-rate)', column 'Semrush, US (worldwide)' | 1,610,284 (1,858,297) | 1,610,284 (1,858,297) | data:released CSV of Table 2 (instrument_divergence_extra/) | 1,610,284 (1,858,297) | MATCH |  |
| 113 | Table 2, row 'October 2026 (run-rate)', column 'Semrush US / Ahrefs worldwide' | 7.5x | 7.5x | data:released CSV of Table 2 (instrument_divergence_extra/) | 7.5x | MATCH |  |
| 114 | Table 2, row 'October 2026 (run-rate)', column 'Worldwide vs worldwide' | 8.6x | 8.6x | data:released CSV of Table 2 (instrument_divergence_extra/) | 8.6x | MATCH |  |
| 115 | Table 2, row 'October 2026 (run-rate)', column 'US vs US (estimated)' | 9.2x | 9.2x | data:released CSV of Table 2 (instrument_divergence_extra/) | 9.2x | MATCH |  |
| 116 | Table 3, row 'July 2026', column '(a) Ahrefs: cited / all AIO keywords' | 47 of 284 | 47 of 284 | data:released CSV of Table 3 (instrument_divergence_extra/) | 47 of 284 | MATCH |  |
| 117 | Table 3, row 'July 2026', column '(a) as %, 95% Wilson CI' | 16.5% [12.7, 21.3] | 16.5% [12.7, 21.3] | data:released CSV of Table 3 (instrument_divergence_extra/) | 16.5% [12.7, 21.3] | MATCH |  |
| 118 | Table 3, row 'July 2026', column '(b) Semrush count' | 138 | 138 | data:released CSV of Table 3 (instrument_divergence_extra/) | 138 | MATCH |  |
| 119 | Table 3, row 'July 2026', column '(b) / (a) numerator' | 2.94x | 2.94x | data:released CSV of Table 3 (instrument_divergence_extra/) | 2.94x | MATCH |  |
| 120 | Table 3, row 'August 2026', column '(a) Ahrefs: cited / all AIO keywords' | 851 of 6,749 | 851 of 6,749 | data:released CSV of Table 3 (instrument_divergence_extra/) | 851 of 6,749 | MATCH |  |
| 121 | Table 3, row 'August 2026', column '(a) as %, 95% Wilson CI' | 12.6% [11.8, 13.4] | 12.6% [11.8, 13.4] | data:released CSV of Table 3 (instrument_divergence_extra/) | 12.6% [11.8, 13.4] | MATCH |  |
| 122 | Table 3, row 'August 2026', column '(b) Semrush count' | 2,221 | 2,221 | data:released CSV of Table 3 (instrument_divergence_extra/) | 2,221 | MATCH |  |
| 123 | Table 3, row 'August 2026', column '(b) / (a) numerator' | 2.61x | 2.61x | data:released CSV of Table 3 (instrument_divergence_extra/) | 2.61x | MATCH |  |
| 124 | Table 3, row 'September 2026', column '(a) Ahrefs: cited / all AIO keywords' | 3,380 of 22,665 | 3,380 of 22,665 | data:released CSV of Table 3 (instrument_divergence_extra/) | 3,380 of 22,665 | MATCH |  |
| 125 | Table 3, row 'September 2026', column '(a) as %, 95% Wilson CI' | 14.9% [14.5, 15.4] | 14.9% [14.5, 15.4] | data:released CSV of Table 3 (instrument_divergence_extra/) | 14.9% [14.5, 15.4] | MATCH |  |
| 126 | Table 3, row 'September 2026', column '(b) Semrush count' | 8,187 | 8,187 | data:released CSV of Table 3 (instrument_divergence_extra/) | 8,187 | MATCH |  |
| 127 | Table 3, row 'September 2026', column '(b) / (a) numerator' | 2.42x | 2.42x | data:released CSV of Table 3 (instrument_divergence_extra/) | 2.42x | MATCH |  |
| 128 | Table 3, row 'October 2026 (run-rate)', column '(a) Ahrefs: cited / all AIO k... | 7,455 of 37,238 | 7,455 of 37,238 | data:released CSV of Table 3 (instrument_divergence_extra/) | 7,455 of 37,238 | MATCH |  |
| 129 | Table 3, row 'October 2026 (run-rate)', column '(a) as %, 95% Wilson CI' | 20.0% [19.6, 20.4] | 20.0% [19.6, 20.4] | data:released CSV of Table 3 (instrument_divergence_extra/) | 20.0% [19.6, 20.4] | MATCH |  |
| 130 | Table 3, row 'October 2026 (run-rate)', column '(b) Semrush count' | 10,018 | 10,018 | data:released CSV of Table 3 (instrument_divergence_extra/) | 10,018 | MATCH |  |
| 131 | Table 3, row 'October 2026 (run-rate)', column '(b) / (a) numerator' | 1.34x | 1.34x | data:released CSV of Table 3 (instrument_divergence_extra/) | 1.34x | MATCH |  |
| 132 | Table 5, row 'Pages holding a position', column 'Day 0 (26 Jul)' | 2 | 2 | data:released CSV of Table 5 (instrument_divergence_extra/) | 2 | MATCH |  |
| 133 | Table 5, row 'Pages holding a position', column 'Day 15 (10 Aug)' | 210 | 210 | data:released CSV of Table 5 (instrument_divergence_extra/) | 210 | MATCH |  |
| 134 | Table 5, row 'Pages holding a position', column 'Day 30 (25 Aug)' | 365 | 365 | data:released CSV of Table 5 (instrument_divergence_extra/) | 365 | MATCH |  |
| 135 | Table 5, row 'Pages holding a position', column 'Day 37 (1 Sep)' | n/r | **n/r** | data:released CSV of Table 5 (instrument_divergence_extra/) | n/r | MATCH |  |
| 136 | Table 5, row 'Pages holding a position', column 'Day 45 (9 Sep)' | 391 | 391 | data:released CSV of Table 5 (instrument_divergence_extra/) | 391 | MATCH |  |
| 137 | Table 5, row 'Pages holding a position', column 'Day 60 (24 Sep)' | 414 | 414 | data:released CSV of Table 5 (instrument_divergence_extra/) | 414 | MATCH |  |
| 138 | Table 5, row 'Pages holding a position', column 'Day 75 (9 Oct)' | 440 | 440 | data:released CSV of Table 5 (instrument_divergence_extra/) | 440 | MATCH |  |
| 139 | Table 5, row 'Pages holding a position', column 'Day 77 (11 Oct)' | 441 | 441 | data:released CSV of Table 5 (instrument_divergence_extra/) | 441 | MATCH |  |
| 140 | Table 5, row 'Ranking positions, all', column 'Day 0 (26 Jul)' | 2 | 2 | data:released CSV of Table 5 (instrument_divergence_extra/) | 2 | MATCH |  |
| 141 | Table 5, row 'Ranking positions, all', column 'Day 15 (10 Aug)' | 3,385 | 3,385 | data:released CSV of Table 5 (instrument_divergence_extra/) | 3,385 | MATCH |  |
| 142 | Table 5, row 'Ranking positions, all', column 'Day 30 (25 Aug)' | 14,905 | 14,905 | data:released CSV of Table 5 (instrument_divergence_extra/) | 14,905 | MATCH |  |
| 143 | Table 5, row 'Ranking positions, all', column 'Day 37 (1 Sep)' | 15,830 | **15,830** | data:released CSV of Table 5 (instrument_divergence_extra/) | 15,830 | MATCH |  |
| 144 | Table 5, row 'Ranking positions, all', column 'Day 45 (9 Sep)' | 20,326 | 20,326 | data:released CSV of Table 5 (instrument_divergence_extra/) | 20,326 | MATCH |  |
| 145 | Table 5, row 'Ranking positions, all', column 'Day 60 (24 Sep)' | 37,141 | 37,141 | data:released CSV of Table 5 (instrument_divergence_extra/) | 37,141 | MATCH |  |
| 146 | Table 5, row 'Ranking positions, all', column 'Day 75 (9 Oct)' | 43,302 | 43,302 | data:released CSV of Table 5 (instrument_divergence_extra/) | 43,302 | MATCH |  |
| 147 | Table 5, row 'Ranking positions, all', column 'Day 77 (11 Oct)' | 43,980 | 43,980 | data:released CSV of Table 5 (instrument_divergence_extra/) | 43,980 | MATCH |  |
| 148 | Table 5, row 'Positions 1–3', column 'Day 0 (26 Jul)' | 0 | 0 | data:released CSV of Table 5 (instrument_divergence_extra/) | 0 | MATCH |  |
| 149 | Table 5, row 'Positions 1–3', column 'Day 15 (10 Aug)' | 727 | 727 | data:released CSV of Table 5 (instrument_divergence_extra/) | 727 | MATCH |  |
| 150 | Table 5, row 'Positions 1–3', column 'Day 30 (25 Aug)' | 1,801 | 1,801 | data:released CSV of Table 5 (instrument_divergence_extra/) | 1,801 | MATCH |  |
| 151 | Table 5, row 'Positions 1–3', column 'Day 37 (1 Sep)' | 1,874 | **1,874** | data:released CSV of Table 5 (instrument_divergence_extra/) | 1,874 | MATCH |  |
| 152 | Table 5, row 'Positions 1–3', column 'Day 45 (9 Sep)' | 2,649 | 2,649 | data:released CSV of Table 5 (instrument_divergence_extra/) | 2,649 | MATCH |  |
| 153 | Table 5, row 'Positions 1–3', column 'Day 60 (24 Sep)' | 5,822 | 5,822 | data:released CSV of Table 5 (instrument_divergence_extra/) | 5,822 | MATCH |  |
| 154 | Table 5, row 'Positions 1–3', column 'Day 75 (9 Oct)' | 8,753 | 8,753 | data:released CSV of Table 5 (instrument_divergence_extra/) | 8,753 | MATCH |  |
| 155 | Table 5, row 'Positions 1–3', column 'Day 77 (11 Oct)' | 9,239 | 9,239 | data:released CSV of Table 5 (instrument_divergence_extra/) | 9,239 | MATCH |  |
| 156 | Table 5, row 'Positions 4–10', column 'Day 0 (26 Jul)' | 1 | 1 | data:released CSV of Table 5 (instrument_divergence_extra/) | 1 | MATCH |  |
| 157 | Table 5, row 'Positions 4–10', column 'Day 15 (10 Aug)' | 1,494 | 1,494 | data:released CSV of Table 5 (instrument_divergence_extra/) | 1,494 | MATCH |  |
| 158 | Table 5, row 'Positions 4–10', column 'Day 30 (25 Aug)' | 10,151 | 10,151 | data:released CSV of Table 5 (instrument_divergence_extra/) | 10,151 | MATCH |  |
| 159 | Table 5, row 'Positions 4–10', column 'Day 37 (1 Sep)' | n/r | **n/r** | data:released CSV of Table 5 (instrument_divergence_extra/) | n/r | MATCH |  |
| 160 | Table 5, row 'Positions 4–10', column 'Day 45 (9 Sep)' | 15,104 | 15,104 | data:released CSV of Table 5 (instrument_divergence_extra/) | 15,104 | MATCH |  |
| 161 | Table 5, row 'Positions 4–10', column 'Day 60 (24 Sep)' | 28,733 | 28,733 | data:released CSV of Table 5 (instrument_divergence_extra/) | 28,733 | MATCH |  |
| 162 | Table 5, row 'Positions 4–10', column 'Day 75 (9 Oct)' | 33,203 | 33,203 | data:released CSV of Table 5 (instrument_divergence_extra/) | 33,203 | MATCH |  |
| 163 | Table 5, row 'Positions 4–10', column 'Day 77 (11 Oct)' | 33,560 | 33,560 | data:released CSV of Table 5 (instrument_divergence_extra/) | 33,560 | MATCH |  |
| 164 | Table 5, row 'Positions 11–20', column 'Day 0 (26 Jul)' | 0 | 0 | data:released CSV of Table 5 (instrument_divergence_extra/) | 0 | MATCH |  |
| 165 | Table 5, row 'Positions 11–20', column 'Day 15 (10 Aug)' | 909 | 909 | data:released CSV of Table 5 (instrument_divergence_extra/) | 909 | MATCH |  |
| 166 | Table 5, row 'Positions 11–20', column 'Day 30 (25 Aug)' | 2,639 | 2,639 | data:released CSV of Table 5 (instrument_divergence_extra/) | 2,639 | MATCH |  |
| 167 | Table 5, row 'Positions 11–20', column 'Day 37 (1 Sep)' | n/r | **n/r** | data:released CSV of Table 5 (instrument_divergence_extra/) | n/r | MATCH |  |
| 168 | Table 5, row 'Positions 11–20', column 'Day 45 (9 Sep)' | 2,331 | 2,331 | data:released CSV of Table 5 (instrument_divergence_extra/) | 2,331 | MATCH |  |
| 169 | Table 5, row 'Positions 11–20', column 'Day 60 (24 Sep)' | 2,336 | 2,336 | data:released CSV of Table 5 (instrument_divergence_extra/) | 2,336 | MATCH |  |
| 170 | Table 5, row 'Positions 11–20', column 'Day 75 (9 Oct)' | 1,276 | 1,276 | data:released CSV of Table 5 (instrument_divergence_extra/) | 1,276 | MATCH |  |
| 171 | Table 5, row 'Positions 11–20', column 'Day 77 (11 Oct)' | n/r | n/r | data:released CSV of Table 5 (instrument_divergence_extra/) | n/r | MATCH |  |
| 172 | Table 5, row 'Positions 21–100 (derived)', column 'Day 0 (26 Jul)' | 1 | 1 | data:released CSV of Table 5 (instrument_divergence_extra/) | 1 | MATCH |  |
| 173 | Table 5, row 'Positions 21–100 (derived)', column 'Day 15 (10 Aug)' | 255 | 255 | data:released CSV of Table 5 (instrument_divergence_extra/) | 255 | MATCH |  |
| 174 | Table 5, row 'Positions 21–100 (derived)', column 'Day 30 (25 Aug)' | 314 | 314 | data:released CSV of Table 5 (instrument_divergence_extra/) | 314 | MATCH |  |
| 175 | Table 5, row 'Positions 21–100 (derived)', column 'Day 37 (1 Sep)' | n/r | **n/r** | data:released CSV of Table 5 (instrument_divergence_extra/) | n/r | MATCH |  |
| 176 | Table 5, row 'Positions 21–100 (derived)', column 'Day 45 (9 Sep)' | 242 | 242 | data:released CSV of Table 5 (instrument_divergence_extra/) | 242 | MATCH |  |
| 177 | Table 5, row 'Positions 21–100 (derived)', column 'Day 60 (24 Sep)' | 250 | 250 | data:released CSV of Table 5 (instrument_divergence_extra/) | 250 | MATCH |  |
| 178 | Table 5, row 'Positions 21–100 (derived)', column 'Day 75 (9 Oct)' | 70 | 70 | data:released CSV of Table 5 (instrument_divergence_extra/) | 70 | MATCH |  |
| 179 | Table 5, row 'Positions 21–100 (derived)', column 'Day 77 (11 Oct)' | n/r | n/r | data:released CSV of Table 5 (instrument_divergence_extra/) | n/r | MATCH |  |
| 180 | Table 5, row 'Estimated visits (Ahrefs)', column 'Day 0 (26 Jul)' | 2 | 2 | data:released CSV of Table 5 (instrument_divergence_extra/) | 2 | MATCH |  |
| 181 | Table 5, row 'Estimated visits (Ahrefs)', column 'Day 15 (10 Aug)' | 22,016 | 22,016 | data:released CSV of Table 5 (instrument_divergence_extra/) | 22,016 | MATCH |  |
| 182 | Table 5, row 'Estimated visits (Ahrefs)', column 'Day 30 (25 Aug)' | 51,517 | 51,517 | data:released CSV of Table 5 (instrument_divergence_extra/) | 51,517 | MATCH |  |
| 183 | Table 5, row 'Estimated visits (Ahrefs)', column 'Day 37 (1 Sep)' | ≈51,800 | **≈51,800** | data:released CSV of Table 5 (instrument_divergence_extra/) | ≈51,800 | MATCH |  |
| 184 | Table 5, row 'Estimated visits (Ahrefs)', column 'Day 45 (9 Sep)' | 92,897 | 92,897 | data:released CSV of Table 5 (instrument_divergence_extra/) | 92,897 | MATCH |  |
| 185 | Table 5, row 'Estimated visits (Ahrefs)', column 'Day 60 (24 Sep)' | 244,041 | 244,041 | data:released CSV of Table 5 (instrument_divergence_extra/) | 244,041 | MATCH |  |
| 186 | Table 5, row 'Estimated visits (Ahrefs)', column 'Day 75 (9 Oct)' | 221,933 | 221,933 | data:released CSV of Table 5 (instrument_divergence_extra/) | 221,933 | MATCH |  |
| 187 | Table 5, row 'Estimated visits (Ahrefs)', column 'Day 77 (11 Oct)' | n/r | n/r | data:released CSV of Table 5 (instrument_divergence_extra/) | n/r | MATCH |  |
| 188 | Table 5, row 'Live referring domains', column 'Day 0 (26 Jul)' | 0 | 0 | data:released CSV of Table 5 (instrument_divergence_extra/) | 0 | MATCH |  |
| 189 | Table 5, row 'Live referring domains', column 'Day 15 (10 Aug)' | 1 | 1 | data:released CSV of Table 5 (instrument_divergence_extra/) | 1 | MATCH |  |
| 190 | Table 5, row 'Live referring domains', column 'Day 30 (25 Aug)' | 19 | 19 | data:released CSV of Table 5 (instrument_divergence_extra/) | 19 | MATCH |  |
| 191 | Table 5, row 'Live referring domains', column 'Day 37 (1 Sep)' | 19 | **19** | data:released CSV of Table 5 (instrument_divergence_extra/) | 19 | MATCH |  |
| 192 | Table 5, row 'Live referring domains', column 'Day 45 (9 Sep)' | 415 | 415 | data:released CSV of Table 5 (instrument_divergence_extra/) | 415 | MATCH |  |
| 193 | Table 5, row 'Live referring domains', column 'Day 60 (24 Sep)' | 828 | 828 | data:released CSV of Table 5 (instrument_divergence_extra/) | 828 | MATCH |  |
| 194 | Table 5, row 'Live referring domains', column 'Day 75 (9 Oct)' | 909 | 909 | data:released CSV of Table 5 (instrument_divergence_extra/) | 909 | MATCH |  |
| 195 | Table 5, row 'Live referring domains', column 'Day 77 (11 Oct)' | 913 | 913 | data:released CSV of Table 5 (instrument_divergence_extra/) | 913 | MATCH |  |
| 196 | Table 5, row 'AI answers citing the section', column 'Day 0 (26 Jul)' | 0 | 0 | data:released CSV of Table 5 (instrument_divergence_extra/) | 0 | MATCH |  |
| 197 | Table 5, row 'AI answers citing the section', column 'Day 15 (10 Aug)' | 1,603 | 1,603 | data:released CSV of Table 5 (instrument_divergence_extra/) | 1,603 | MATCH |  |
| 198 | Table 5, row 'AI answers citing the section', column 'Day 30 (25 Aug)' | 3,725 | 3,725 | data:released CSV of Table 5 (instrument_divergence_extra/) | 3,725 | MATCH |  |
| 199 | Table 5, row 'AI answers citing the section', column 'Day 37 (1 Sep)' | n/r | **n/r** | data:released CSV of Table 5 (instrument_divergence_extra/) | n/r | MATCH |  |
| 200 | Table 5, row 'AI answers citing the section', column 'Day 45 (9 Sep)' | 6,390 | 6,390 | data:released CSV of Table 5 (instrument_divergence_extra/) | 6,390 | MATCH |  |
| 201 | Table 5, row 'AI answers citing the section', column 'Day 60 (24 Sep)' | 10,266 | 10,266 | data:released CSV of Table 5 (instrument_divergence_extra/) | 10,266 | MATCH |  |
| 202 | Table 5, row 'AI answers citing the section', column 'Day 75 (9 Oct)' | 14,823 | 14,823 | data:released CSV of Table 5 (instrument_divergence_extra/) | 14,823 | MATCH |  |
| 203 | Table 5, row 'AI answers citing the section', column 'Day 77 (11 Oct)' | 17,206 | 17,206 | data:released CSV of Table 5 (instrument_divergence_extra/) | 17,206 | MATCH |  |
| 204 | Table 6, row 'Day 0 to 15', column 'Referring domains' | 0 to 1 | 0 to 1 | data:released CSV of Table 6 (instrument_divergence_extra/) | 0 to 1 | MATCH |  |
| 205 | Table 6, row 'Day 0 to 15', column 'Domains gained' | 1 | 1 | data:released CSV of Table 6 (instrument_divergence_extra/) | 1 | MATCH |  |
| 206 | Table 6, row 'Day 0 to 15', column 'Positions gained' | 3,383 | 3,383 | data:released CSV of Table 6 (instrument_divergence_extra/) | 3,383 | MATCH |  |
| 207 | Table 6, row 'Day 0 to 15', column 'Rate' | 226 / day | 226 / day | data:released CSV of Table 6 (instrument_divergence_extra/) | 226 / day | MATCH |  |
| 208 | Table 6, row 'Day 0 to 15', column 'Link status' | clean | clean | data:released CSV of Table 6 (instrument_divergence_extra/) | clean | MATCH |  |
| 209 | Table 6, row 'Day 15 to 30', column 'Referring domains' | 1 to 19 | 1 to 19 | data:released CSV of Table 6 (instrument_divergence_extra/) | 1 to 19 | MATCH |  |
| 210 | Table 6, row 'Day 15 to 30', column 'Domains gained' | 18 | 18 | data:released CSV of Table 6 (instrument_divergence_extra/) | 18 | MATCH |  |
| 211 | Table 6, row 'Day 15 to 30', column 'Positions gained' | 11,520 | 11,520 | data:released CSV of Table 6 (instrument_divergence_extra/) | 11,520 | MATCH |  |
| 212 | Table 6, row 'Day 15 to 30', column 'Rate' | 768 / day | 768 / day | data:released CSV of Table 6 (instrument_divergence_extra/) | 768 / day | MATCH |  |
| 213 | Table 6, row 'Day 15 to 30', column 'Link status' | clean | clean | data:released CSV of Table 6 (instrument_divergence_extra/) | clean | MATCH |  |
| 214 | Table 6, row 'Day 30 to 37', column 'Referring domains' | 19 to 19 | 19 to 19 | data:released CSV of Table 6 (instrument_divergence_extra/) | 19 to 19 | MATCH |  |
| 215 | Table 6, row 'Day 30 to 37', column 'Domains gained' | 0 | 0 | data:released CSV of Table 6 (instrument_divergence_extra/) | 0 | MATCH |  |
| 216 | Table 6, row 'Day 30 to 37', column 'Positions gained' | 925 | 925 | data:released CSV of Table 6 (instrument_divergence_extra/) | 925 | MATCH |  |
| 217 | Table 6, row 'Day 30 to 37', column 'Rate' | 132 / day | 132 / day | data:released CSV of Table 6 (instrument_divergence_extra/) | 132 / day | MATCH |  |
| 218 | Table 6, row 'Day 30 to 37', column 'Link status' | clean | clean | data:released CSV of Table 6 (instrument_divergence_extra/) | clean | MATCH |  |
| 219 | Table 6, row 'Day 37 to 45', column 'Referring domains' | 19 to 415 | 19 to 415 | data:released CSV of Table 6 (instrument_divergence_extra/) | 19 to 415 | MATCH |  |
| 220 | Table 6, row 'Day 37 to 45', column 'Domains gained' | 396 | 396 | data:released CSV of Table 6 (instrument_divergence_extra/) | 396 | MATCH |  |
| 221 | Table 6, row 'Day 37 to 45', column 'Positions gained' | 4,496 | 4,496 | data:released CSV of Table 6 (instrument_divergence_extra/) | 4,496 | MATCH |  |
| 222 | Table 6, row 'Day 37 to 45', column 'Rate' | 562 / day | 562 / day | data:released CSV of Table 6 (instrument_divergence_extra/) | 562 / day | MATCH |  |
| 223 | Table 6, row 'Day 37 to 45', column 'Link status' | network arriving | network arriving | data:released CSV of Table 6 (instrument_divergence_extra/) | network arriving | MATCH |  |
| 224 | Table 6, row 'Day 45 to 60', column 'Referring domains' | 415 to 828 | 415 to 828 | data:released CSV of Table 6 (instrument_divergence_extra/) | 415 to 828 | MATCH |  |
| 225 | Table 6, row 'Day 45 to 60', column 'Domains gained' | 413 | 413 | data:released CSV of Table 6 (instrument_divergence_extra/) | 413 | MATCH |  |
| 226 | Table 6, row 'Day 45 to 60', column 'Positions gained' | 16,815 | 16,815 | data:released CSV of Table 6 (instrument_divergence_extra/) | 16,815 | MATCH |  |
| 227 | Table 6, row 'Day 45 to 60', column 'Rate' | 1,121 / day | 1,121 / day | data:released CSV of Table 6 (instrument_divergence_extra/) | 1,121 / day | MATCH |  |
| 228 | Table 6, row 'Day 45 to 60', column 'Link status' | network present | network present | data:released CSV of Table 6 (instrument_divergence_extra/) | network present | MATCH |  |
| 229 | Table 6, row 'Day 60 to 75', column 'Referring domains' | 828 to 909 | 828 to 909 | data:released CSV of Table 6 (instrument_divergence_extra/) | 828 to 909 | MATCH |  |
| 230 | Table 6, row 'Day 60 to 75', column 'Domains gained' | 81 | 81 | data:released CSV of Table 6 (instrument_divergence_extra/) | 81 | MATCH |  |
| 231 | Table 6, row 'Day 60 to 75', column 'Positions gained' | 6,161 | 6,161 | data:released CSV of Table 6 (instrument_divergence_extra/) | 6,161 | MATCH |  |
| 232 | Table 6, row 'Day 60 to 75', column 'Rate' | 411 / day | 411 / day | data:released CSV of Table 6 (instrument_divergence_extra/) | 411 / day | MATCH |  |
| 233 | Table 6, row 'Day 60 to 75', column 'Link status' | network present, data notice | network present, data notice | data:released CSV of Table 6 (instrument_divergence_extra/) | network present, data notice | MATCH |  |
| 234 | Table 2, July, Semrush US / Ahrefs worldwide | 25.9x | 25.9x | arith:Table 2 values | 25.8964 | MATCH |  |
| 235 | Table 2, July, worldwide vs worldwide | 26.7x | 26.7x | arith:Table 2 values | 26.6818 | MATCH |  |
| 236 | Table 2, July, US vs US (estimated) | 31.8x | 31.8x | arith:Table 2 values x 81.5% | 31.7748 | MATCH |  |
| 237 | Table 2, August, Semrush US / Ahrefs worldwide | 27.1x | 27.1x | arith:Table 2 values | 27.1414 | MATCH |  |
| 238 | Table 2, August, worldwide vs worldwide | 29.9x | 29.9x | arith:Table 2 values | 29.8608 | MATCH |  |
| 239 | Table 2, August, US vs US (estimated) | 33.3x | 33.3x | arith:Table 2 values x 81.5% | 33.3024 | MATCH |  |
| 240 | Table 2, September, Semrush US / Ahrefs worldwide | 10.2x | 10.2x | arith:Table 2 values | 10.2214 | MATCH |  |
| 241 | Table 2, September, worldwide vs worldwide | 11.8x | 11.8x | arith:Table 2 values | 11.7583 | MATCH |  |
| 242 | Table 2, September, US vs US (estimated) | 12.5x | 12.5x | arith:Table 2 values x 81.5% | 12.5416 | MATCH |  |
| 243 | Table 2, October, Semrush US / Ahrefs worldwide | 7.5x | 7.5x | arith:Table 2 values | 7.46965 | MATCH |  |
| 244 | Table 2, October, worldwide vs worldwide | 8.6x | 8.6x | arith:Table 2 values | 8.62011 | MATCH |  |
| 245 | Table 2, October, US vs US (estimated) | 9.2x | 9.2x | arith:Table 2 values x 81.5% | 9.16521 | MATCH |  |
| 246 | Table 2, days-live column | 78 | 11 (78 in all, days 0 to 77) | arith:Table 2 days-live column | 78 | MATCH |  |
| 247 | Table 2 caption | 81.5% | times 81.5%, Ahrefs' US share read on 11 October | data:single_reads_2026-10.csv | 81.5% | MATCH |  |
| 248 | Table 3, July, share | 16.5% | 16.5% [12.7, 21.3] | arith:Table 3 counts | 16.5493 | MATCH |  |
| 249 | Table 3, July, Wilson lower | 12.7 | 16.5% [12.7, 21.3] | arith:Wilson on Table 3 counts | 12.6794 | MATCH |  |
| 250 | Table 3, July, Wilson upper | 21.3 | 16.5% [12.7, 21.3] | arith:Wilson on Table 3 counts | 21.3121 | MATCH |  |
| 251 | Table 3, July, (b)/(a) | 2.94x | 2.94x | arith:Table 3 counts | 2.93617 | MATCH |  |
| 252 | Table 3, August, share | 12.6% | 12.6% [11.8, 13.4] | arith:Table 3 counts | 12.6093 | MATCH |  |
| 253 | Table 3, August, Wilson lower | 11.8 | 12.6% [11.8, 13.4] | arith:Wilson on Table 3 counts | 11.8385 | MATCH |  |
| 254 | Table 3, August, Wilson upper | 13.4 | 12.6% [11.8, 13.4] | arith:Wilson on Table 3 counts | 13.4226 | MATCH |  |
| 255 | Table 3, August, (b)/(a) | 2.61x | 2.61x | arith:Table 3 counts | 2.60987 | MATCH |  |
| 256 | Table 3, September, share | 14.9% | 14.9% [14.5, 15.4] | arith:Table 3 counts | 14.9129 | MATCH |  |
| 257 | Table 3, September, Wilson lower | 14.5 | 14.9% [14.5, 15.4] | arith:Wilson on Table 3 counts | 14.4551 | MATCH |  |
| 258 | Table 3, September, Wilson upper | 15.4 | 14.9% [14.5, 15.4] | arith:Wilson on Table 3 counts | 15.3826 | MATCH |  |
| 259 | Table 3, September, (b)/(a) | 2.42x | 2.42x | arith:Table 3 counts | 2.42219 | MATCH |  |
| 260 | Table 3, October, share | 20.0% | 20.0% [19.6, 20.4] | arith:Table 3 counts | 20.0199 | MATCH |  |
| 261 | Table 3, October, Wilson lower | 19.6 | 20.0% [19.6, 20.4] | arith:Wilson on Table 3 counts | 19.6165 | MATCH |  |
| 262 | Table 3, October, Wilson upper | 20.4 | 20.0% [19.6, 20.4] | arith:Wilson on Table 3 counts | 20.4294 | MATCH |  |
| 263 | Table 3, October, (b)/(a) | 1.34x | 1.34x | arith:Table 3 counts | 1.3438 | MATCH |  |
| 264 | §5.1 | 8.4x | (8.4x on Ahrefs, 8.8x on Semrush US) | rerun:instrument_extra.py | 8.36 | MATCH |  |
| 265 | §5.1 | 8.8x | (8.4x on Ahrefs, 8.8x on Semrush US) | rerun:instrument_extra.py | 8.76 | MATCH |  |
| 266 | §5.1 | 4.65x | Ahrefs' estimate grew 4.65x and Semrush's 1.75x | rerun:instrument_extra.py | 4.65 | MATCH |  |
| 267 | §5.1 | 1.75x | Ahrefs' estimate grew 4.65x and Semrush's 1.75x | rerun:instrument_extra.py | 1.75 | MATCH |  |
| 268 | §5.1 | 1.44x | into October's run-rate 1.44x against 1.05x | rerun:instrument_extra.py | 1.44 | MATCH |  |
| 269 | §5.1 | 1.05x | into October's run-rate 1.44x against 1.05x | rerun:instrument_extra.py | 1.05 | MATCH |  |
| 270 | §5.1 | more than 2 | by a factor of more than two | rerun:instrument_extra.py | 2.66 | MATCH |  |
| 271 | §5.1 | 18.5% | the section draws 18.5% of its Ahrefs-estimated visits from outside... | data:single_reads_2026-10.csv | 18.5% | MATCH |  |
| 272 | §5.1 | 8.6x | worldwide against worldwide it runs from 8.6x to 29.9x | arith:Table 2 values | 8.62011 | MATCH |  |
| 273 | §5.1 | 29.9x | worldwide against worldwide it runs from 8.6x to 29.9x | arith:Table 2 values | 29.8608 | MATCH |  |
| 274 | §5.1 | 9.2x | and US against US, estimated, from 9.2x to 33.3x | arith:Table 2 values x 81.5% | 9.16521 | MATCH |  |
| 275 | §5.1 | 33.3x | and US against US, estimated, from 9.2x to 33.3x | arith:Table 2 values x 81.5% | 33.3024 | MATCH |  |
| 276 | §5.1 | 27.1x | from 27.1x to 10.2x to 7.5x | arith:Table 2 values | 27.1414 | MATCH |  |
| 277 | §5.1 | 10.2x | from 27.1x to 10.2x to 7.5x | arith:Table 2 values | 10.2214 | MATCH |  |
| 278 | §5.1 | 7.5x | from 27.1x to 10.2x to 7.5x | arith:Table 2 values | 7.46965 | MATCH |  |
| 279 | §5.2 | 29,000 | Ahrefs reports 29,000 for all locations | data:single_reads_2026-10.csv | 29,000 | MATCH |  |
| 280 | §5.2 | 58,586 | Semrush 58,586 for the US database | data:single_reads_2026-10.csv | 58,586 | MATCH |  |
| 281 | §5.2 | 2.0 | a factor of 2.0, again with the larger figure | arith:58,586 / 29,000 | 2.02021 | MATCH |  |
| 282 | §5.2 | 92.3K | is 92.3K (the interface rounds to the hundred) | data:single_reads_2026-10.csv | 92.3K | MATCH |  |
| 283 | §5.2 | 3.2 | 3.2 times Ahrefs' 28,900 for all locations | arith:92,300 / 28,900 | 3.19377 | MATCH |  |
| 284 | §5.2 | 28,900 | 3.2 times Ahrefs' 28,900 for all locations | data:ahrefs/semrush_prefixes_2026-10-12.csv | 28900 | MATCH |  |
| 285 | §5.2 | 441 | Pages holding at least one position are 441 in Ahrefs | data:instrument_series_table5 CSV | 441 | MATCH |  |
| 286 | §5.3 | 17,206 | Brand Radar's 17,206 stored answers citing the section | data:instrument_series_table5 CSV | 17,206 | MATCH |  |
| 287 | §5.3 | 158,100 | Semrush's 158,100 mentions read on 10 October | data:single_reads_2026-10.csv | 158,100 | MATCH |  |
| 288 | §5.3 | 9.2 | differ by a factor of 9.2 | arith:158,100 / 17,206 | 9.18866 | MATCH |  |
| 289 | §5.3 | 29,600 | companion count of 29,600 cited pages | data:single_reads_2026-10.csv | 29,600 | MATCH |  |
| 290 | §5.3 | 68 | is 68 times the 434 URLs the section holds | arith:29,600 / 434 | 68.2028 | MATCH |  |
| 291 | §5.3 | 17,206 | The Ahrefs figure of 17,206 stored answers | data:instrument_series_table5 CSV | 17,206 | MATCH |  |
| 292 | §5.3 Figure 3 caption | 284 | the denominators grow from 284 to 37,238 | data:instrument_series_table3 CSV | 284 | MATCH |  |
| 293 | §5.3 Figure 3 caption | 37,238 | the denominators grow from 284 to 37,238 | data:instrument_series_table3 CSV | 37238 | MATCH |  |
| 294 | §5.3 | 2.94 | falls from 2.94 to 1.34 over four months | arith:Table 3 counts | 2.93617 | MATCH |  |
| 295 | §5.3 | 1.34 | falls from 2.94 to 1.34 over four months | arith:Table 3 counts | 1.3438 | MATCH |  |
| 296 | §5.3 | 47 | The July row rests on 47 events over six days live | data:instrument_series_table3 CSV | 47 | MATCH |  |
| 297 | §5.3 | 6 | The July row rests on 47 events over six days live | data:instrument_series_table2 CSV | 6 | MATCH |  |
| 298 | §5.3 | two orders of magnitude | two orders of magnitude across the series, from 284 to 37,238 | arith:37,238 / 284 | 131x | MATCH |  |
| 299 | §5.4 | 913 | Ahrefs reports 913 referring domains to the prefix | data:single_reads_2026-10.csv | 913 | MATCH |  |
| 300 | §5.4 | 80 | Semrush Backlink Analytics indexes 80 for the subfolder | data:single_reads_2026-10.csv | 80 | MATCH |  |
| 301 | §5.4 | 11.4 | 80 for the subfolder: a factor of 11.4 | arith:913 / 80 | 11.4125 | MATCH |  |
| 302 | §5.4 | 61.9% | Ahrefs puts 61.9% on .info | data:single_reads_2026-10.csv | 61.9% | MATCH |  |
| 303 | §5.4 | 26.4% | 26.4% on .asia | data:single_reads_2026-10.csv | 26.4% | MATCH |  |
| 304 | §5.4 | 10.2% | and 10.2% on .xyz | data:single_reads_2026-10.csv | 10.2% | MATCH |  |
| 305 | §5.4 | 75% | Semrush puts 75% on .xyz | data:single_reads_2026-10.csv | 75% | MATCH |  |
| 306 | §5.4 | 88% | and 88% at Authority Score 0 to 10 | data:single_reads_2026-10.csv | 88% | MATCH |  |
| 307 | §5.4 Figure 4 caption | 913 | Ahrefs: 913 domains; Semrush Backlink Analytics: 80 domains | data:single_reads_2026-10.csv | 913 | MATCH |  |
| 308 | §5.4 Figure 4 caption | 80 | Ahrefs: 913 domains; Semrush Backlink Analytics: 80 domains | data:single_reads_2026-10.csv | 80 | MATCH |  |
| 309 | §5.4 Figure 4 caption | 75% | the instrument reports 75% on .xyz | data:single_reads_2026-10.csv | 75% | MATCH |  |
| 310 | §5.4 | 909 | its daily series gives 909 at day 75 | data:instrument_series_table5 CSV | 909 | MATCH |  |
| 311 | §5.4 | 913 | against 913 on 11 October | data:instrument_series_table5 CSV | 913 | MATCH |  |
| 312 | §5.4 | 917 | gives 917 new against 95 lost | data:single_reads_2026-10.csv | 917 | MATCH |  |
| 313 | §5.4 | 95 | gives 917 new against 95 lost | data:single_reads_2026-10.csv | 95 | MATCH |  |
| 314 | §5.4 | 19 | which with nineteen at day 37 implies about 841 | data:instrument_series_table5 CSV | 19 | MATCH |  |
| 315 | §5.4 | 841 | which with nineteen at day 37 implies about 841 | arith:19 + 917 - 95 | 841 | MATCH |  |
| 316 | Table 4, /local/area-codes/, Age (mo) | 3 | 3 | data:ahrefs/semrush_prefixes_2026-10-12.csv | 3 | MATCH |  |
| 317 | Table 4, /local/area-codes/, Ahrefs visits | 221,000 | 221,000 | data:ahrefs/semrush_prefixes_2026-10-12.csv | 221000 | MATCH |  |
| 318 | Table 4, /local/area-codes/, Semrush visits (US) | 1,600,000 | 1,600,000 | data:ahrefs/semrush_prefixes_2026-10-12.csv | 1.6e+06 | MATCH |  |
| 319 | Table 4, /local/area-codes/, Ratio, unmatched | 7.24 | **7.24** | data:ahrefs/semrush_prefixes_2026-10-12.csv | 7.23982 | MATCH |  |
| 320 | Table 4, /local/area-codes/, US share | 81.4% | 81.4% | data:ahrefs/semrush_prefixes_2026-10-12.csv | 81.4 | MATCH |  |
| 321 | Table 4, /local/area-codes/, Ratio, matched | 8.89 | **8.89** | data:ahrefs/semrush_prefixes_2026-10-12.csv | 8.89413 | MATCH |  |
| 322 | Table 4, /local/area-codes/, Ahrefs kw | 28,900 | 28,900 | data:ahrefs/semrush_prefixes_2026-10-12.csv | 28900 | MATCH |  |
| 323 | Table 4, /local/area-codes/, Semrush kw | 59,000 | 59,000 | data:ahrefs/semrush_prefixes_2026-10-12.csv | 59000 | MATCH |  |
| 324 | Table 4, /local/area-codes/, Kw ratio | 2.0 | 2.0 | data:ahrefs/semrush_prefixes_2026-10-12.csv | 2.04152 | MATCH |  |
| 325 | Table 4, /local/area-codes/, Ahrefs RD | 913 | 913 | data:ahrefs/semrush_prefixes_2026-10-12.csv | 913 | MATCH |  |
| 326 | Table 4, /local/area-codes/, Semrush RD | 81 | 81 | data:ahrefs/semrush_prefixes_2026-10-12.csv | 81 | MATCH |  |
| 327 | Table 4, /local/area-codes/, RD ratio | 11.3 | **11.3** | data:ahrefs/semrush_prefixes_2026-10-12.csv | 11.2716 | MATCH |  |
| 328 | Table 4, /local/area-codes/, Age (mo) (as printed by instrument_extra.py) | 3 | 3 | rerun:instrument_extra.py | 3 | MATCH |  |
| 329 | Table 4, /local/area-codes/, Ratio, unmatched (as printed by instrument_extra... | 7.24 | **7.24** | rerun:instrument_extra.py | 7.24 | MATCH |  |
| 330 | Table 4, /local/area-codes/, US share (as printed by instrument_extra.py) | 81.4% | 81.4% | rerun:instrument_extra.py | 81.4 | MATCH |  |
| 331 | Table 4, /local/area-codes/, Ratio, matched (as printed by instrument_extra.py) | 8.89 | **8.89** | rerun:instrument_extra.py | 8.89 | MATCH |  |
| 332 | Table 4, /local/area-codes/, Kw ratio (as printed by instrument_extra.py) | 2.0 | 2.0 | rerun:instrument_extra.py | 2.0 | MATCH |  |
| 333 | Table 4, /local/area-codes/, RD ratio (as printed by instrument_extra.py) | 11.3 | **11.3** | rerun:instrument_extra.py | 11.3 | MATCH |  |
| 334 | Table 4, /product-compare/, Age (mo) | 21 | 21 | data:ahrefs/semrush_prefixes_2026-10-12.csv | 21 | MATCH |  |
| 335 | Table 4, /product-compare/, Ahrefs visits | 5,500 | 5,500 | data:ahrefs/semrush_prefixes_2026-10-12.csv | 5500 | MATCH |  |
| 336 | Table 4, /product-compare/, Semrush visits (US) | 4,100 | 4,100 | data:ahrefs/semrush_prefixes_2026-10-12.csv | 4100 | MATCH |  |
| 337 | Table 4, /product-compare/, Ratio, unmatched | 0.75 | 0.75 | data:ahrefs/semrush_prefixes_2026-10-12.csv | 0.745455 | MATCH |  |
| 338 | Table 4, /product-compare/, US share | 69.6% | 69.6% | data:ahrefs/semrush_prefixes_2026-10-12.csv | 69.6 | MATCH |  |
| 339 | Table 4, /product-compare/, Ratio, matched | 1.07 | 1.07 | data:ahrefs/semrush_prefixes_2026-10-12.csv | 1.07106 | MATCH |  |
| 340 | Table 4, /product-compare/, Ahrefs kw | 716 | 716 | data:ahrefs/semrush_prefixes_2026-10-12.csv | 716 | MATCH |  |
| 341 | Table 4, /product-compare/, Semrush kw | 2,300 | 2,300 | data:ahrefs/semrush_prefixes_2026-10-12.csv | 2300 | MATCH |  |
| 342 | Table 4, /product-compare/, Kw ratio | 3.2 | 3.2 | data:ahrefs/semrush_prefixes_2026-10-12.csv | 3.21229 | MATCH |  |
| 343 | Table 4, /product-compare/, Ahrefs RD | 187 | 187 | data:ahrefs/semrush_prefixes_2026-10-12.csv | 187 | MATCH |  |
| 344 | Table 4, /product-compare/, Semrush RD | 41 | 41 | data:ahrefs/semrush_prefixes_2026-10-12.csv | 41 | MATCH |  |
| 345 | Table 4, /product-compare/, RD ratio | 4.6 | 4.6 | data:ahrefs/semrush_prefixes_2026-10-12.csv | 4.56098 | MATCH |  |
| 346 | Table 4, /product-compare/, Age (mo) (as printed by instrument_extra.py) | 21 | 21 | rerun:instrument_extra.py | 21 | MATCH |  |
| 347 | Table 4, /product-compare/, Ratio, unmatched (as printed by instrument_extra.py) | 0.75 | 0.75 | rerun:instrument_extra.py | 0.75 | MATCH |  |
| 348 | Table 4, /product-compare/, US share (as printed by instrument_extra.py) | 69.6% | 69.6% | rerun:instrument_extra.py | 69.6 | MATCH |  |
| 349 | Table 4, /product-compare/, Ratio, matched (as printed by instrument_extra.py) | 1.07 | 1.07 | rerun:instrument_extra.py | 1.07 | MATCH |  |
| 350 | Table 4, /product-compare/, Kw ratio (as printed by instrument_extra.py) | 3.2 | 3.2 | rerun:instrument_extra.py | 3.2 | MATCH |  |
| 351 | Table 4, /product-compare/, RD ratio (as printed by instrument_extra.py) | 4.6 | 4.6 | rerun:instrument_extra.py | 4.6 | MATCH |  |
| 352 | Table 4, /local/bundles/, Age (mo) | 36 | 36 | data:ahrefs/semrush_prefixes_2026-10-12.csv | 36 | MATCH |  |
| 353 | Table 4, /local/bundles/, Ahrefs visits | 25,600 | 25,600 | data:ahrefs/semrush_prefixes_2026-10-12.csv | 25600 | MATCH |  |
| 354 | Table 4, /local/bundles/, Semrush visits (US) | 5,200 | 5,200 | data:ahrefs/semrush_prefixes_2026-10-12.csv | 5200 | MATCH |  |
| 355 | Table 4, /local/bundles/, Ratio, unmatched | 0.20 | 0.20 | data:ahrefs/semrush_prefixes_2026-10-12.csv | 0.203125 | MATCH |  |
| 356 | Table 4, /local/bundles/, US share | 99.2% | 99.2% | data:ahrefs/semrush_prefixes_2026-10-12.csv | 99.2 | MATCH |  |
| 357 | Table 4, /local/bundles/, Ratio, matched | 0.20 | 0.20 | data:ahrefs/semrush_prefixes_2026-10-12.csv | 0.204763 | MATCH |  |
| 358 | Table 4, /local/bundles/, Ahrefs kw | 2,100 | 2,100 | data:ahrefs/semrush_prefixes_2026-10-12.csv | 2100 | MATCH |  |
| 359 | Table 4, /local/bundles/, Semrush kw | 33,800 | 33,800 | data:ahrefs/semrush_prefixes_2026-10-12.csv | 33800 | MATCH |  |
| 360 | Table 4, /local/bundles/, Kw ratio | 16.1 | 16.1 | data:ahrefs/semrush_prefixes_2026-10-12.csv | 16.0952 | MATCH |  |
| 361 | Table 4, /local/bundles/, Ahrefs RD | 115 | 115 | data:ahrefs/semrush_prefixes_2026-10-12.csv | 115 | MATCH |  |
| 362 | Table 4, /local/bundles/, Semrush RD | 194 | 194 | data:ahrefs/semrush_prefixes_2026-10-12.csv | 194 | MATCH |  |
| 363 | Table 4, /local/bundles/, RD ratio | 0.6 | 0.6 | data:ahrefs/semrush_prefixes_2026-10-12.csv | 0.592784 | MATCH |  |
| 364 | Table 4, /local/bundles/, Age (mo) (as printed by instrument_extra.py) | 36 | 36 | rerun:instrument_extra.py | 36 | MATCH |  |
| 365 | Table 4, /local/bundles/, Ratio, unmatched (as printed by instrument_extra.py) | 0.20 | 0.20 | rerun:instrument_extra.py | 0.20 | MATCH |  |
| 366 | Table 4, /local/bundles/, US share (as printed by instrument_extra.py) | 99.2% | 99.2% | rerun:instrument_extra.py | 99.2 | MATCH |  |
| 367 | Table 4, /local/bundles/, Ratio, matched (as printed by instrument_extra.py) | 0.20 | 0.20 | rerun:instrument_extra.py | 0.20 | MATCH |  |
| 368 | Table 4, /local/bundles/, Kw ratio (as printed by instrument_extra.py) | 16.1 | 16.1 | rerun:instrument_extra.py | 16.1 | MATCH |  |
| 369 | Table 4, /local/bundles/, RD ratio (as printed by instrument_extra.py) | 0.6 | 0.6 | rerun:instrument_extra.py | 0.6 | MATCH |  |
| 370 | Table 4, /device-compare/, Age (mo) | 39 | 39 | data:ahrefs/semrush_prefixes_2026-10-12.csv | 39 | MATCH |  |
| 371 | Table 4, /device-compare/, Ahrefs visits | 26,700 | 26,700 | data:ahrefs/semrush_prefixes_2026-10-12.csv | 26700 | MATCH |  |
| 372 | Table 4, /device-compare/, Semrush visits (US) | 26,400 | 26,400 | data:ahrefs/semrush_prefixes_2026-10-12.csv | 26400 | MATCH |  |
| 373 | Table 4, /device-compare/, Ratio, unmatched | 0.99 | 0.99 | data:ahrefs/semrush_prefixes_2026-10-12.csv | 0.988764 | MATCH |  |
| 374 | Table 4, /device-compare/, US share | 82.6% | 82.6% | data:ahrefs/semrush_prefixes_2026-10-12.csv | 82.6 | MATCH |  |
| 375 | Table 4, /device-compare/, Ratio, matched | 1.20 | 1.20 | data:ahrefs/semrush_prefixes_2026-10-12.csv | 1.19705 | MATCH |  |
| 376 | Table 4, /device-compare/, Ahrefs kw | 2,400 | 2,400 | data:ahrefs/semrush_prefixes_2026-10-12.csv | 2400 | MATCH |  |
| 377 | Table 4, /device-compare/, Semrush kw | 12,600 | 12,600 | data:ahrefs/semrush_prefixes_2026-10-12.csv | 12600 | MATCH |  |
| 378 | Table 4, /device-compare/, Kw ratio | 5.2 | 5.2 | data:ahrefs/semrush_prefixes_2026-10-12.csv | 5.25 | MATCH |  |
| 379 | Table 4, /device-compare/, Ahrefs RD | 47 | 47 | data:ahrefs/semrush_prefixes_2026-10-12.csv | 47 | MATCH |  |
| 380 | Table 4, /device-compare/, Semrush RD | 45 | 45 | data:ahrefs/semrush_prefixes_2026-10-12.csv | 45 | MATCH |  |
| 381 | Table 4, /device-compare/, RD ratio | 1.0 | 1.0 | data:ahrefs/semrush_prefixes_2026-10-12.csv | 1.04444 | MATCH |  |
| 382 | Table 4, /device-compare/, Age (mo) (as printed by instrument_extra.py) | 39 | 39 | rerun:instrument_extra.py | 39 | MATCH |  |
| 383 | Table 4, /device-compare/, Ratio, unmatched (as printed by instrument_extra.py) | 0.99 | 0.99 | rerun:instrument_extra.py | 0.99 | MATCH |  |
| 384 | Table 4, /device-compare/, US share (as printed by instrument_extra.py) | 82.6% | 82.6% | rerun:instrument_extra.py | 82.6 | MATCH |  |
| 385 | Table 4, /device-compare/, Ratio, matched (as printed by instrument_extra.py) | 1.20 | 1.20 | rerun:instrument_extra.py | 1.20 | MATCH |  |
| 386 | Table 4, /device-compare/, Kw ratio (as printed by instrument_extra.py) | 5.2 | 5.2 | rerun:instrument_extra.py | 5.2 | MATCH |  |
| 387 | Table 4, /device-compare/, RD ratio (as printed by instrument_extra.py) | 1.0 | 1.0 | rerun:instrument_extra.py | 1.0 | MATCH |  |
| 388 | Table 4, /local/cell-phones/, Age (mo) | 57 | 57 | data:ahrefs/semrush_prefixes_2026-10-12.csv | 57 | MATCH |  |
| 389 | Table 4, /local/cell-phones/, Ahrefs visits | 37,300 | 37,300 | data:ahrefs/semrush_prefixes_2026-10-12.csv | 37300 | MATCH |  |
| 390 | Table 4, /local/cell-phones/, Semrush visits (US) | 135,100 | 135,100 | data:ahrefs/semrush_prefixes_2026-10-12.csv | 135100 | MATCH |  |
| 391 | Table 4, /local/cell-phones/, Ratio, unmatched | 3.62 | 3.62 | data:ahrefs/semrush_prefixes_2026-10-12.csv | 3.62198 | MATCH |  |
| 392 | Table 4, /local/cell-phones/, US share | 98.8% | 98.8% | data:ahrefs/semrush_prefixes_2026-10-12.csv | 98.8 | MATCH |  |
| 393 | Table 4, /local/cell-phones/, Ratio, matched | 3.67 | 3.67 | data:ahrefs/semrush_prefixes_2026-10-12.csv | 3.66598 | MATCH |  |
| 394 | Table 4, /local/cell-phones/, Ahrefs kw | 3,600 | 3,600 | data:ahrefs/semrush_prefixes_2026-10-12.csv | 3600 | MATCH |  |
| 395 | Table 4, /local/cell-phones/, Semrush kw | 37,500 | 37,500 | data:ahrefs/semrush_prefixes_2026-10-12.csv | 37500 | MATCH |  |
| 396 | Table 4, /local/cell-phones/, Kw ratio | 10.4 | 10.4 | data:ahrefs/semrush_prefixes_2026-10-12.csv | 10.4167 | MATCH |  |
| 397 | Table 4, /local/cell-phones/, Ahrefs RD | 144 | 144 | data:ahrefs/semrush_prefixes_2026-10-12.csv | 144 | MATCH |  |
| 398 | Table 4, /local/cell-phones/, Semrush RD | 225 | 225 | data:ahrefs/semrush_prefixes_2026-10-12.csv | 225 | MATCH |  |
| 399 | Table 4, /local/cell-phones/, RD ratio | 0.6 | 0.6 | data:ahrefs/semrush_prefixes_2026-10-12.csv | 0.64 | MATCH |  |
| 400 | Table 4, /local/cell-phones/, Age (mo) (as printed by instrument_extra.py) | 57 | 57 | rerun:instrument_extra.py | 57 | MATCH |  |
| 401 | Table 4, /local/cell-phones/, Ratio, unmatched (as printed by instrument_extr... | 3.62 | 3.62 | rerun:instrument_extra.py | 3.62 | MATCH |  |
| 402 | Table 4, /local/cell-phones/, US share (as printed by instrument_extra.py) | 98.8% | 98.8% | rerun:instrument_extra.py | 98.8 | MATCH |  |
| 403 | Table 4, /local/cell-phones/, Ratio, matched (as printed by instrument_extra.py) | 3.67 | 3.67 | rerun:instrument_extra.py | 3.67 | MATCH |  |
| 404 | Table 4, /local/cell-phones/, Kw ratio (as printed by instrument_extra.py) | 10.4 | 10.4 | rerun:instrument_extra.py | 10.4 | MATCH |  |
| 405 | Table 4, /local/cell-phones/, RD ratio (as printed by instrument_extra.py) | 0.6 | 0.6 | rerun:instrument_extra.py | 0.6 | MATCH |  |
| 406 | Table 4, /support/, Age (mo) | 93 | 93 | data:ahrefs/semrush_prefixes_2026-10-12.csv | 93 | MATCH |  |
| 407 | Table 4, /support/, Ahrefs visits | 1,900,000 | 1,900,000 | data:ahrefs/semrush_prefixes_2026-10-12.csv | 1.9e+06 | MATCH |  |
| 408 | Table 4, /support/, Semrush visits (US) | 1,957,880 | 1,957,880 | data:ahrefs/semrush_prefixes_2026-10-12.csv | 1.95788e+06 | MATCH |  |
| 409 | Table 4, /support/, Ratio, unmatched | 1.03 | 1.03 | data:ahrefs/semrush_prefixes_2026-10-12.csv | 1.03046 | MATCH |  |
| 410 | Table 4, /support/, US share | 98.7% | 98.7% | data:ahrefs/semrush_prefixes_2026-10-12.csv | 98.7 | MATCH |  |
| 411 | Table 4, /support/, Ratio, matched | 1.04 | 1.04 | data:ahrefs/semrush_prefixes_2026-10-12.csv | 1.04404 | MATCH |  |
| 412 | Table 4, /support/, Ahrefs kw | 38,700 | 38,700 | data:ahrefs/semrush_prefixes_2026-10-12.csv | 38700 | MATCH |  |
| 413 | Table 4, /support/, Semrush kw | 351,854 | 351,854 | data:ahrefs/semrush_prefixes_2026-10-12.csv | 351854 | MATCH |  |
| 414 | Table 4, /support/, Kw ratio | 9.1 | 9.1 | data:ahrefs/semrush_prefixes_2026-10-12.csv | 9.09183 | MATCH |  |
| 415 | Table 4, /support/, Ahrefs RD | 10,600 | 10,600 | data:ahrefs/semrush_prefixes_2026-10-12.csv | 10600 | MATCH |  |
| 416 | Table 4, /support/, Semrush RD | 7,056 | 7,056 | data:ahrefs/semrush_prefixes_2026-10-12.csv | 7056 | MATCH |  |
| 417 | Table 4, /support/, RD ratio | 1.5 | 1.5 | data:ahrefs/semrush_prefixes_2026-10-12.csv | 1.50227 | MATCH |  |
| 418 | Table 4, /support/, Age (mo) (as printed by instrument_extra.py) | 93 | 93 | rerun:instrument_extra.py | 93 | MATCH |  |
| 419 | Table 4, /support/, Ratio, unmatched (as printed by instrument_extra.py) | 1.03 | 1.03 | rerun:instrument_extra.py | 1.03 | MATCH |  |
| 420 | Table 4, /support/, US share (as printed by instrument_extra.py) | 98.7% | 98.7% | rerun:instrument_extra.py | 98.7 | MATCH |  |
| 421 | Table 4, /support/, Ratio, matched (as printed by instrument_extra.py) | 1.04 | 1.04 | rerun:instrument_extra.py | 1.04 | MATCH |  |
| 422 | Table 4, /support/, Kw ratio (as printed by instrument_extra.py) | 9.1 | 9.1 | rerun:instrument_extra.py | 9.1 | MATCH |  |
| 423 | Table 4, /support/, RD ratio (as printed by instrument_extra.py) | 1.5 | 1.5 | rerun:instrument_extra.py | 1.5 | MATCH |  |
| 424 | Table 4, /local/fiber/, Age (mo) | 95 | 95 | data:ahrefs/semrush_prefixes_2026-10-12.csv | 95 | MATCH |  |
| 425 | Table 4, /local/fiber/, Ahrefs visits | 102,000 | 102,000 | data:ahrefs/semrush_prefixes_2026-10-12.csv | 102000 | MATCH |  |
| 426 | Table 4, /local/fiber/, Semrush visits (US) | 47,300 | 47,300 | data:ahrefs/semrush_prefixes_2026-10-12.csv | 47300 | MATCH |  |
| 427 | Table 4, /local/fiber/, Ratio, unmatched | 0.46 | 0.46 | data:ahrefs/semrush_prefixes_2026-10-12.csv | 0.463725 | MATCH |  |
| 428 | Table 4, /local/fiber/, US share | 99.8% | 99.8% | data:ahrefs/semrush_prefixes_2026-10-12.csv | 99.8 | MATCH |  |
| 429 | Table 4, /local/fiber/, Ratio, matched | 0.46 | 0.46 | data:ahrefs/semrush_prefixes_2026-10-12.csv | 0.464655 | MATCH |  |
| 430 | Table 4, /local/fiber/, Ahrefs kw | 5,400 | 5,400 | data:ahrefs/semrush_prefixes_2026-10-12.csv | 5400 | MATCH |  |
| 431 | Table 4, /local/fiber/, Semrush kw | 31,900 | 31,900 | data:ahrefs/semrush_prefixes_2026-10-12.csv | 31900 | MATCH |  |
| 432 | Table 4, /local/fiber/, Kw ratio | 5.9 | 5.9 | data:ahrefs/semrush_prefixes_2026-10-12.csv | 5.90741 | MATCH |  |
| 433 | Table 4, /local/fiber/, Ahrefs RD | 258 | 258 | data:ahrefs/semrush_prefixes_2026-10-12.csv | 258 | MATCH |  |
| 434 | Table 4, /local/fiber/, Semrush RD | 245 | 245 | data:ahrefs/semrush_prefixes_2026-10-12.csv | 245 | MATCH |  |
| 435 | Table 4, /local/fiber/, RD ratio | 1.1 | 1.1 | data:ahrefs/semrush_prefixes_2026-10-12.csv | 1.05306 | MATCH |  |
| 436 | Table 4, /local/fiber/, Age (mo) (as printed by instrument_extra.py) | 95 | 95 | rerun:instrument_extra.py | 95 | MATCH |  |
| 437 | Table 4, /local/fiber/, Ratio, unmatched (as printed by instrument_extra.py) | 0.46 | 0.46 | rerun:instrument_extra.py | 0.46 | MATCH |  |
| 438 | Table 4, /local/fiber/, US share (as printed by instrument_extra.py) | 99.8% | 99.8% | rerun:instrument_extra.py | 99.8 | MATCH |  |
| 439 | Table 4, /local/fiber/, Ratio, matched (as printed by instrument_extra.py) | 0.46 | 0.46 | rerun:instrument_extra.py | 0.46 | MATCH |  |
| 440 | Table 4, /local/fiber/, Kw ratio (as printed by instrument_extra.py) | 5.9 | 5.9 | rerun:instrument_extra.py | 5.9 | MATCH |  |
| 441 | Table 4, /local/fiber/, RD ratio (as printed by instrument_extra.py) | 1.1 | 1.1 | rerun:instrument_extra.py | 1.1 | MATCH |  |
| 442 | Table 4, /buy/, Age (mo) | 95 | 95 | data:ahrefs/semrush_prefixes_2026-10-12.csv | 95 | MATCH |  |
| 443 | Table 4, /buy/, Ahrefs visits | 644,000 | 644,000 | data:ahrefs/semrush_prefixes_2026-10-12.csv | 644000 | MATCH |  |
| 444 | Table 4, /buy/, Semrush visits (US) | 1,014,124 | 1,014,124 | data:ahrefs/semrush_prefixes_2026-10-12.csv | 1.01412e+06 | MATCH |  |
| 445 | Table 4, /buy/, Ratio, unmatched | 1.57 | 1.57 | data:ahrefs/semrush_prefixes_2026-10-12.csv | 1.57473 | MATCH |  |
| 446 | Table 4, /buy/, US share | 98.5% | 98.5% | data:ahrefs/semrush_prefixes_2026-10-12.csv | 98.5 | MATCH |  |
| 447 | Table 4, /buy/, Ratio, matched | 1.60 | 1.60 | data:ahrefs/semrush_prefixes_2026-10-12.csv | 1.59871 | MATCH |  |
| 448 | Table 4, /buy/, Ahrefs kw | 19,800 | 19,800 | data:ahrefs/semrush_prefixes_2026-10-12.csv | 19800 | MATCH |  |
| 449 | Table 4, /buy/, Semrush kw | 206,365 | 206,365 | data:ahrefs/semrush_prefixes_2026-10-12.csv | 206365 | MATCH |  |
| 450 | Table 4, /buy/, Kw ratio | 10.4 | 10.4 | data:ahrefs/semrush_prefixes_2026-10-12.csv | 10.4225 | MATCH |  |
| 451 | Table 4, /buy/, Ahrefs RD | 7,400 | 7,400 | data:ahrefs/semrush_prefixes_2026-10-12.csv | 7400 | MATCH |  |
| 452 | Table 4, /buy/, Semrush RD | 3,246 | 3,246 | data:ahrefs/semrush_prefixes_2026-10-12.csv | 3246 | MATCH |  |
| 453 | Table 4, /buy/, RD ratio | 2.3 | 2.3 | data:ahrefs/semrush_prefixes_2026-10-12.csv | 2.27973 | MATCH |  |
| 454 | Table 4, /buy/, Age (mo) (as printed by instrument_extra.py) | 95 | 95 | rerun:instrument_extra.py | 95 | MATCH |  |
| 455 | Table 4, /buy/, Ratio, unmatched (as printed by instrument_extra.py) | 1.57 | 1.57 | rerun:instrument_extra.py | 1.57 | MATCH |  |
| 456 | Table 4, /buy/, US share (as printed by instrument_extra.py) | 98.5% | 98.5% | rerun:instrument_extra.py | 98.5 | MATCH |  |
| 457 | Table 4, /buy/, Ratio, matched (as printed by instrument_extra.py) | 1.60 | 1.60 | rerun:instrument_extra.py | 1.60 | MATCH |  |
| 458 | Table 4, /buy/, Kw ratio (as printed by instrument_extra.py) | 10.4 | 10.4 | rerun:instrument_extra.py | 10.4 | MATCH |  |
| 459 | Table 4, /buy/, RD ratio (as printed by instrument_extra.py) | 2.3 | 2.3 | rerun:instrument_extra.py | 2.3 | MATCH |  |
| 460 | Table 4, /local/internet/, Age (mo) | 114 | 114 | data:ahrefs/semrush_prefixes_2026-10-12.csv | 114 | MATCH |  |
| 461 | Table 4, /local/internet/, Ahrefs visits | 243,000 | 243,000 | data:ahrefs/semrush_prefixes_2026-10-12.csv | 243000 | MATCH |  |
| 462 | Table 4, /local/internet/, Semrush visits (US) | 220,600 | 220,600 | data:ahrefs/semrush_prefixes_2026-10-12.csv | 220600 | MATCH |  |
| 463 | Table 4, /local/internet/, Ratio, unmatched | 0.91 | 0.91 | data:ahrefs/semrush_prefixes_2026-10-12.csv | 0.907819 | MATCH |  |
| 464 | Table 4, /local/internet/, US share | 93.6% | 93.6% | data:ahrefs/semrush_prefixes_2026-10-12.csv | 93.6 | MATCH |  |
| 465 | Table 4, /local/internet/, Ratio, matched | 0.97 | 0.97 | data:ahrefs/semrush_prefixes_2026-10-12.csv | 0.969892 | MATCH |  |
| 466 | Table 4, /local/internet/, Ahrefs kw | 13,300 | 13,300 | data:ahrefs/semrush_prefixes_2026-10-12.csv | 13300 | MATCH |  |
| 467 | Table 4, /local/internet/, Semrush kw | 79,700 | 79,700 | data:ahrefs/semrush_prefixes_2026-10-12.csv | 79700 | MATCH |  |
| 468 | Table 4, /local/internet/, Kw ratio | 6.0 | 6.0 | data:ahrefs/semrush_prefixes_2026-10-12.csv | 5.99248 | MATCH |  |
| 469 | Table 4, /local/internet/, Ahrefs RD | 1,700 | 1,700 | data:ahrefs/semrush_prefixes_2026-10-12.csv | 1700 | MATCH |  |
| 470 | Table 4, /local/internet/, Semrush RD | 516 | 516 | data:ahrefs/semrush_prefixes_2026-10-12.csv | 516 | MATCH |  |
| 471 | Table 4, /local/internet/, RD ratio | 3.3 | 3.3 | data:ahrefs/semrush_prefixes_2026-10-12.csv | 3.29457 | MATCH |  |
| 472 | Table 4, /local/internet/, Age (mo) (as printed by instrument_extra.py) | 114 | 114 | rerun:instrument_extra.py | 114 | MATCH |  |
| 473 | Table 4, /local/internet/, Ratio, unmatched (as printed by instrument_extra.py) | 0.91 | 0.91 | rerun:instrument_extra.py | 0.91 | MATCH |  |
| 474 | Table 4, /local/internet/, US share (as printed by instrument_extra.py) | 93.6% | 93.6% | rerun:instrument_extra.py | 93.6 | MATCH |  |
| 475 | Table 4, /local/internet/, Ratio, matched (as printed by instrument_extra.py) | 0.97 | 0.97 | rerun:instrument_extra.py | 0.97 | MATCH |  |
| 476 | Table 4, /local/internet/, Kw ratio (as printed by instrument_extra.py) | 6.0 | 6.0 | rerun:instrument_extra.py | 6.0 | MATCH |  |
| 477 | Table 4, /local/internet/, RD ratio (as printed by instrument_extra.py) | 3.3 | 3.3 | rerun:instrument_extra.py | 3.3 | MATCH |  |
| 478 | Table 4, /stores/, Age (mo) | 129 | 129 | data:ahrefs/semrush_prefixes_2026-10-12.csv | 129 | MATCH |  |
| 479 | Table 4, /stores/, Ahrefs visits | 312,000 | 312,000 | data:ahrefs/semrush_prefixes_2026-10-12.csv | 312000 | MATCH |  |
| 480 | Table 4, /stores/, Semrush visits (US) | 2,051,269 | 2,051,269 | data:ahrefs/semrush_prefixes_2026-10-12.csv | 2.05127e+06 | MATCH |  |
| 481 | Table 4, /stores/, Ratio, unmatched | 6.57 | 6.57 | data:ahrefs/semrush_prefixes_2026-10-12.csv | 6.57458 | MATCH |  |
| 482 | Table 4, /stores/, US share | 99.4% | 99.4% | data:ahrefs/semrush_prefixes_2026-10-12.csv | 99.4 | MATCH |  |
| 483 | Table 4, /stores/, Ratio, matched | 6.61 | 6.61 | data:ahrefs/semrush_prefixes_2026-10-12.csv | 6.61427 | MATCH |  |
| 484 | Table 4, /stores/, Ahrefs kw | 14,700 | 14,700 | data:ahrefs/semrush_prefixes_2026-10-12.csv | 14700 | MATCH |  |
| 485 | Table 4, /stores/, Semrush kw | 306,952 | 306,952 | data:ahrefs/semrush_prefixes_2026-10-12.csv | 306952 | MATCH |  |
| 486 | Table 4, /stores/, Kw ratio | 20.9 | 20.9 | data:ahrefs/semrush_prefixes_2026-10-12.csv | 20.8811 | MATCH |  |
| 487 | Table 4, /stores/, Ahrefs RD | 4,100 | 4,100 | data:ahrefs/semrush_prefixes_2026-10-12.csv | 4100 | MATCH |  |
| 488 | Table 4, /stores/, Semrush RD | 3,527 | 3,527 | data:ahrefs/semrush_prefixes_2026-10-12.csv | 3527 | MATCH |  |
| 489 | Table 4, /stores/, RD ratio | 1.2 | 1.2 | data:ahrefs/semrush_prefixes_2026-10-12.csv | 1.16246 | MATCH |  |
| 490 | Table 4, /stores/, Age (mo) (as printed by instrument_extra.py) | 129 | 129 | rerun:instrument_extra.py | 129 | MATCH |  |
| 491 | Table 4, /stores/, Ratio, unmatched (as printed by instrument_extra.py) | 6.57 | 6.57 | rerun:instrument_extra.py | 6.57 | MATCH |  |
| 492 | Table 4, /stores/, US share (as printed by instrument_extra.py) | 99.4% | 99.4% | rerun:instrument_extra.py | 99.4 | MATCH |  |
| 493 | Table 4, /stores/, Ratio, matched (as printed by instrument_extra.py) | 6.61 | 6.61 | rerun:instrument_extra.py | 6.61 | MATCH |  |
| 494 | Table 4, /stores/, Kw ratio (as printed by instrument_extra.py) | 20.9 | 20.9 | rerun:instrument_extra.py | 20.9 | MATCH |  |
| 495 | Table 4, /stores/, RD ratio (as printed by instrument_extra.py) | 1.2 | 1.2 | rerun:instrument_extra.py | 1.2 | MATCH |  |
| 496 | Table 4, /deals/, Age (mo) | 132 | 132 | data:ahrefs/semrush_prefixes_2026-10-12.csv | 132 | MATCH |  |
| 497 | Table 4, /deals/, Ahrefs visits | 214,000 | 214,000 | data:ahrefs/semrush_prefixes_2026-10-12.csv | 214000 | MATCH |  |
| 498 | Table 4, /deals/, Semrush visits (US) | 219,600 | 219,600 | data:ahrefs/semrush_prefixes_2026-10-12.csv | 219600 | MATCH |  |
| 499 | Table 4, /deals/, Ratio, unmatched | 1.03 | 1.03 | data:ahrefs/semrush_prefixes_2026-10-12.csv | 1.02617 | MATCH |  |
| 500 | Table 4, /deals/, US share | 99.3% | 99.3% | data:ahrefs/semrush_prefixes_2026-10-12.csv | 99.3 | MATCH |  |
| 501 | Table 4, /deals/, Ratio, matched | 1.03 | 1.03 | data:ahrefs/semrush_prefixes_2026-10-12.csv | 1.0334 | MATCH |  |
| 502 | Table 4, /deals/, Ahrefs kw | 5,300 | 5,300 | data:ahrefs/semrush_prefixes_2026-10-12.csv | 5300 | MATCH |  |
| 503 | Table 4, /deals/, Semrush kw | 32,000 | 32,000 | data:ahrefs/semrush_prefixes_2026-10-12.csv | 32000 | MATCH |  |
| 504 | Table 4, /deals/, Kw ratio | 6.0 | 6.0 | data:ahrefs/semrush_prefixes_2026-10-12.csv | 6.03774 | MATCH |  |
| 505 | Table 4, /deals/, Ahrefs RD | 1,600 | 1,600 | data:ahrefs/semrush_prefixes_2026-10-12.csv | 1600 | MATCH |  |
| 506 | Table 4, /deals/, Semrush RD | 2,042 | 2,042 | data:ahrefs/semrush_prefixes_2026-10-12.csv | 2042 | MATCH |  |
| 507 | Table 4, /deals/, RD ratio | 0.8 | 0.8 | data:ahrefs/semrush_prefixes_2026-10-12.csv | 0.783546 | MATCH |  |
| 508 | Table 4, /deals/, Age (mo) (as printed by instrument_extra.py) | 132 | 132 | rerun:instrument_extra.py | 132 | MATCH |  |
| 509 | Table 4, /deals/, Ratio, unmatched (as printed by instrument_extra.py) | 1.03 | 1.03 | rerun:instrument_extra.py | 1.03 | MATCH |  |
| 510 | Table 4, /deals/, US share (as printed by instrument_extra.py) | 99.3% | 99.3% | rerun:instrument_extra.py | 99.3 | MATCH |  |
| 511 | Table 4, /deals/, Ratio, matched (as printed by instrument_extra.py) | 1.03 | 1.03 | rerun:instrument_extra.py | 1.03 | MATCH |  |
| 512 | Table 4, /deals/, Kw ratio (as printed by instrument_extra.py) | 6.0 | 6.0 | rerun:instrument_extra.py | 6.0 | MATCH |  |
| 513 | Table 4, /deals/, RD ratio (as printed by instrument_extra.py) | 0.8 | 0.8 | rerun:instrument_extra.py | 0.8 | MATCH |  |
| 514 | Table 4, /es-us/local/, Age (mo) | 133 | 133 | data:ahrefs/semrush_prefixes_2026-10-12.csv | 133 | MATCH |  |
| 515 | Table 4, /es-us/local/, Ahrefs visits | 8,900 | 8,900 | data:ahrefs/semrush_prefixes_2026-10-12.csv | 8900 | MATCH |  |
| 516 | Table 4, /es-us/local/, Semrush visits (US) | 2,200 | 2,200 | data:ahrefs/semrush_prefixes_2026-10-12.csv | 2200 | MATCH |  |
| 517 | Table 4, /es-us/local/, Ratio, unmatched | 0.25 | 0.25 | data:ahrefs/semrush_prefixes_2026-10-12.csv | 0.247191 | MATCH |  |
| 518 | Table 4, /es-us/local/, US share | 42.6% | 42.6% | data:ahrefs/semrush_prefixes_2026-10-12.csv | 42.6 | MATCH |  |
| 519 | Table 4, /es-us/local/, Ratio, matched | 0.58 | 0.58 | data:ahrefs/semrush_prefixes_2026-10-12.csv | 0.580261 | MATCH |  |
| 520 | Table 4, /es-us/local/, Ahrefs kw | 1,300 | 1,300 | data:ahrefs/semrush_prefixes_2026-10-12.csv | 1300 | MATCH |  |
| 521 | Table 4, /es-us/local/, Semrush kw | 4,800 | 4,800 | data:ahrefs/semrush_prefixes_2026-10-12.csv | 4800 | MATCH |  |
| 522 | Table 4, /es-us/local/, Kw ratio | 3.7 | 3.7 | data:ahrefs/semrush_prefixes_2026-10-12.csv | 3.69231 | MATCH |  |
| 523 | Table 4, /es-us/local/, Ahrefs RD | 284 | 284 | data:ahrefs/semrush_prefixes_2026-10-12.csv | 284 | MATCH |  |
| 524 | Table 4, /es-us/local/, Semrush RD | 62 | 62 | data:ahrefs/semrush_prefixes_2026-10-12.csv | 62 | MATCH |  |
| 525 | Table 4, /es-us/local/, RD ratio | 4.6 | 4.6 | data:ahrefs/semrush_prefixes_2026-10-12.csv | 4.58065 | MATCH |  |
| 526 | Table 4, /es-us/local/, Age (mo) (as printed by instrument_extra.py) | 133 | 133 | rerun:instrument_extra.py | 133 | MATCH |  |
| 527 | Table 4, /es-us/local/, Ratio, unmatched (as printed by instrument_extra.py) | 0.25 | 0.25 | rerun:instrument_extra.py | 0.25 | MATCH |  |
| 528 | Table 4, /es-us/local/, US share (as printed by instrument_extra.py) | 42.6% | 42.6% | rerun:instrument_extra.py | 42.6 | MATCH |  |
| 529 | Table 4, /es-us/local/, Ratio, matched (as printed by instrument_extra.py) | 0.58 | 0.58 | rerun:instrument_extra.py | 0.58 | MATCH |  |
| 530 | Table 4, /es-us/local/, Kw ratio (as printed by instrument_extra.py) | 3.7 | 3.7 | rerun:instrument_extra.py | 3.7 | MATCH |  |
| 531 | Table 4, /es-us/local/, RD ratio (as printed by instrument_extra.py) | 4.6 | 4.6 | rerun:instrument_extra.py | 4.6 | MATCH |  |
| 532 | Table 4 caption | within four months | and the next two lie within four months of it | data:ahrefs/semrush_prefixes_2026-10-12.csv | 1 and 4 months | MATCH |  |
| 533 | Table 4 caption | 29,000 | (29,000 and 58,586 keywords; 80 Semrush domains, 11.4x) | data:single_reads_2026-10.csv | 29,000 | MATCH |  |
| 534 | Table 4 caption | 58,586 | (29,000 and 58,586 keywords; 80 Semrush domains, 11.4x) | data:single_reads_2026-10.csv | 58,586 | MATCH |  |
| 535 | Table 4 caption | 80 | (29,000 and 58,586 keywords; 80 Semrush domains, 11.4x) | data:single_reads_2026-10.csv | 80 | MATCH |  |
| 536 | Table 4 caption | 11.4x | (29,000 and 58,586 keywords; 80 Semrush domains, 11.4x) | arith:913 / 80 | 11.4125 | MATCH |  |
| 537 | §5.5 Figure 5 caption | 12 prefixes | (a) The Semrush over Ahrefs ratio | data:ahrefs/semrush_prefixes_2026-10-12.csv | 12 | MATCH |  |
| 538 | §5.5 para 'no detectable relationship' | −0.11 | and the unmatched visits ratio is −0.11 over twelve prefixes | rerun:analyze.py | -0.11 | MATCH |  |
| 539 | §5.5 para 'no detectable relationship' | −0.64 | with a Fisher 95% interval of −0.64 to +0.49 | rerun:analyze.py | -0.64 | MATCH |  |
| 540 | §5.5 para 'no detectable relationship' | +0.49 | with a Fisher 95% interval of −0.64 to +0.49 | rerun:analyze.py | +0.49 | MATCH |  |
| 541 | §5.5 para 'no detectable relationship' | 0.73 | and a permutation p of 0.73 | rerun:analyze.py | 0.73 | MATCH |  |
| 542 | §5.5 para 'no detectable relationship' | −0.28 | territory-matched it is −0.28 | rerun:analyze.py | -0.28 | MATCH |  |
| 543 | §5.5 para 'no detectable relationship' | +0.15 | excluding the area-code section it is +0.15 | rerun:analyze.py | +0.15 | MATCH |  |
| 544 | §5.5 para 'no detectable relationship' | 38% | Twelve prefixes give about 38% power | rerun:instrument_extra.py | 37.8 | MATCH |  |
| 545 | §5.5 para 'no detectable relationship' | 37.8% | (37.8% by the Fisher approximation) | rerun:instrument_extra.py | 37.8 | MATCH |  |
| 546 | §5.5 para 'no detectable relationship' | 7 | the seven sections aged between seven and eleven years | rerun:instrument_extra.py | 7 | MATCH |  |
| 547 | §5.5 para 'no detectable relationship' | 0.25x | sit anywhere from 0.25x to 6.57x unmatched | rerun:instrument_extra.py | 0.25 | MATCH |  |
| 548 | §5.5 para 'no detectable relationship' | 6.57x | sit anywhere from 0.25x to 6.57x unmatched | rerun:instrument_extra.py | 6.57 | MATCH |  |
| 549 | §5.5 para 'no detectable relationship' | 0.46x | (0.46x to 6.61x matched) | rerun:instrument_extra.py | 0.46 | MATCH |  |
| 550 | §5.5 para 'no detectable relationship' | 6.61x | (0.46x to 6.61x matched) | rerun:instrument_extra.py | 6.61 | MATCH |  |
| 551 | §5.5 para 'no detectable relationship' | 27.1x | from 27.1x to 7.5x over three months | arith:Table 2 values | 27.1414 | MATCH |  |
| 552 | §5.5 para 'no detectable relationship' | 7.5x | from 27.1x to 7.5x over three months | arith:Table 2 values | 7.46965 | MATCH |  |
| 553 | §5.5 para 'no detectable relationship' | 1 | Only one prefix in the cross-section is under twenty-one months old | rerun:instrument_extra.py | 1 | MATCH |  |
| 554 | §5.5 para 'prefix-specific' | 0.20x | one fifth of Ahrefs' (/local/bundles/, 0.20x) | rerun:analyze.py | 0.20 | MATCH |  |
| 555 | §5.5 para 'prefix-specific' | 7.24x | to seven times it (/local/area-codes/, 7.24x) | rerun:analyze.py | 7.24 | MATCH |  |
| 556 | §5.5 para 'prefix-specific' | 1.55 | a spread of 1.55 orders of magnitude | rerun:analyze.py | 1.55 | MATCH |  |
| 557 | §5.5 para 'prefix-specific' | 1.01 | with a median of 1.01 | rerun:analyze.py | 1.01 | MATCH |  |
| 558 | §5.5 para 'prefix-specific' | 6 | and six of twelve prefixes below one | rerun:analyze.py | 6 | MATCH |  |
| 559 | §5.5 para 'prefix-specific' | 0.20x | Matched for territory the spread is wider (0.20x to 8.89x) | rerun:analyze.py | 0.20 | MATCH |  |
| 560 | §5.5 para 'prefix-specific' | 8.89x | Matched for territory the spread is wider (0.20x to 8.89x) | rerun:analyze.py | 8.89 | MATCH |  |
| 561 | §5.5 para 'prefix-specific' | 1.06 | the median is 1.06 | rerun:analyze.py | 1.06 | MATCH |  |
| 562 | §5.5 para 'prefix-specific' | 4 | and four of twelve are below one | rerun:analyze.py | 4 | MATCH |  |
| 563 | §5.5 para 'prefix-specific' | 2 | two of the six sub-one prefixes cross one | rerun:analyze.py | 2 | MATCH |  |
| 564 | §5.5 para 'prefix-specific' | 69.6% | /product-compare/, 69.6% US | rerun:instrument_extra.py | 69.6 | MATCH |  |
| 565 | §5.5 para 'prefix-specific' | 0.75x | from 0.75x to 1.07x | rerun:instrument_extra.py | 0.75 | MATCH |  |
| 566 | §5.5 para 'prefix-specific' | 1.07x | from 0.75x to 1.07x | rerun:instrument_extra.py | 1.07 | MATCH |  |
| 567 | §5.5 para 'prefix-specific' | 82.6% | /device-compare/, 82.6% US | rerun:instrument_extra.py | 82.6 | MATCH |  |
| 568 | §5.5 para 'prefix-specific' | 0.99x | from 0.99x to 1.20x | rerun:instrument_extra.py | 0.99 | MATCH |  |
| 569 | §5.5 para 'prefix-specific' | 1.20x | from 0.99x to 1.20x | rerun:instrument_extra.py | 1.20 | MATCH |  |
| 570 | §5.5 para 'prefix-specific' | 42.6% | /es-us/local/, at 42.6% US, moves from 0.25x to 0.58x | rerun:instrument_extra.py | 42.6 | MATCH |  |
| 571 | §5.5 para 'prefix-specific' | 0.25x | from 0.25x to 0.58x | rerun:instrument_extra.py | 0.25 | MATCH |  |
| 572 | §5.5 para 'prefix-specific' | 0.58x | from 0.25x to 0.58x | rerun:instrument_extra.py | 0.58 | MATCH |  |
| 573 | §5.5 para 'prefix-specific' | 1.13 | has a geometric mean of 1.13 | rerun:instrument_extra.py | 1.13 | MATCH |  |
| 574 | §5.5 para 'prefix-specific' | 0.62 | (bootstrap 95% interval 0.62 to 2.12) | rerun:instrument_extra.py | 0.62 | MATCH |  |
| 575 | §5.5 para 'prefix-specific' | 2.12 | (bootstrap 95% interval 0.62 to 2.12) | rerun:instrument_extra.py | 2.12 | MATCH |  |
| 576 | §5.5 para 'prefix-specific' | 3.1 | a geometric standard deviation of 3.1 (1.9 to 4.1) | rerun:instrument_extra.py | 3.13 | MATCH |  |
| 577 | §5.5 para 'prefix-specific' | 1.9 | a geometric standard deviation of 3.1 (1.9 to 4.1) | rerun:instrument_extra.py | 1.92 | MATCH |  |
| 578 | §5.5 para 'prefix-specific' | 4.1 | a geometric standard deviation of 3.1 (1.9 to 4.1) | rerun:instrument_extra.py | 4.14 | MATCH |  |
| 579 | §5.5 para 'prefix-specific' | 0.12x | a normal range on the log scale of about 0.12x to 10.6x | rerun:instrument_extra.py | 0.12 | MATCH |  |
| 580 | §5.5 para 'prefix-specific' | 10.6x | a normal range on the log scale of about 0.12x to 10.6x | rerun:instrument_extra.py | 10.61 | MATCH |  |
| 581 | §5.5 para 'ordering' | +0.94 | visit estimates is +0.94 (bootstrap 95% interval over prefixes +0.7... | rerun:instrument_extra.py | +0.94 | MATCH |  |
| 582 | §5.5 para 'ordering' | +0.70 | visit estimates is +0.94 (bootstrap 95% interval over prefixes +0.7... | rerun:instrument_extra.py | +0.70 | MATCH |  |
| 583 | §5.5 para 'ordering' | +1.00 | visit estimates is +0.94 (bootstrap 95% interval over prefixes +0.7... | rerun:instrument_extra.py | +1.00 | MATCH |  |
| 584 | §5.5 para 'ordering' | p < 0.001 | p < 0.001; Kendall's tau +0.82 | rerun:instrument_extra.py | 7e-06 | MATCH |  |
| 585 | §5.5 para 'ordering' | +0.82 | p < 0.001; Kendall's tau +0.82 | rerun:instrument_extra.py | +0.82 | MATCH |  |
| 586 | §5.5 para 'ordering' | +0.57 | interval +0.57 to +1.00; 60 of 66 pairs concordant | rerun:instrument_extra.py | +0.57 | MATCH |  |
| 587 | §5.5 para 'ordering' | +1.00 | interval +0.57 to +1.00; 60 of 66 pairs concordant | rerun:instrument_extra.py | +1.00 | MATCH |  |
| 588 | §5.5 para 'ordering' | 60 of 66 | interval +0.57 to +1.00; 60 of 66 pairs concordant | rerun:analyze.py | 60 of 66 | MATCH |  |
| 589 | §5.5 para 'ordering' | 60 of 66 | The vendors agree on which section is larger in 60 of 66 pairs | rerun:analyze.py | 60 of 66 | MATCH |  |
| 590 | §5.5 para 'ordering' | 51 | differ by more than a factor of three, all 51 are ordered alike | rerun:instrument_extra.py | 51 | MATCH | 19 of 19 (3x to 10x) + 32 of 32 (over 10x) |
| 591 | §5.5 para 'ordering' | all | differ by more than a factor of three, all 51 are ordered alike | rerun:instrument_extra.py | 51 of 51 | MATCH |  |
| 592 | §5.5 para 'ordering' | 15 | of the 15 pairs within a factor of three, 9 are | rerun:instrument_extra.py | 15 | MATCH |  |
| 593 | §5.5 para 'ordering' | 9 | of the 15 pairs within a factor of three, 9 are | rerun:instrument_extra.py | 9 | MATCH |  |
| 594 | §5.5 para 'keyword universes' | 2.0x | by between 2.0x and 20.9x | rerun:analyze.py | 2.0 | MATCH |  |
| 595 | §5.5 para 'keyword universes' | 20.9x | by between 2.0x and 20.9x | rerun:analyze.py | 20.9 | MATCH |  |
| 596 | §5.5 para 'keyword universes' | every prefix | Semrush reports more ranking keywords than Ahrefs on every prefix | rerun:analyze.py | all above one | MATCH |  |
| 597 | §5.5 para 'keyword universes' | +0.17 | the visits ratio is +0.17 over all twelve | rerun:analyze.py | +0.17 | MATCH |  |
| 598 | §5.5 para 'keyword universes' | +0.52 | and +0.52 with the area-code section excluded | rerun:analyze.py | +0.52 | MATCH |  |
| 599 | §5.5 para 'keyword universes' | 16.1x | /local/bundles/ has the second-largest keyword ratio (16.1x) | rerun:instrument_extra.py | 16.1 | MATCH |  |
| 600 | §5.5 para 'keyword universes' | second-largest | /local/bundles/ has the second-largest keyword ratio (16.1x) | rerun:instrument_extra.py | second | MATCH |  |
| 601 | §5.5 para 'keyword universes' | 0.20x | and the smallest visits ratio (0.20x) | rerun:analyze.py | 0.20 | MATCH |  |
| 602 | §5.5 para 'keyword universes' | 0.60 | (two-sided p = 0.60 over all twelve | rerun:instrument_extra.py | 0.60 | MATCH |  |
| 603 | §5.5 para 'keyword universes' | 0.10 | and 0.10 without the area-code section | rerun:instrument_extra.py | 0.10 | MATCH | t approximation; the permutation p printed beside it is 0.11 |
| 604 | §5.5 para 'studied section' | 7.24x | It has the highest visits ratio (7.24x unmatched, 8.89x matched | rerun:analyze.py | 7.24 | MATCH |  |
| 605 | §5.5 para 'studied section' | 8.89x | It has the highest visits ratio (7.24x unmatched, 8.89x matched | rerun:analyze.py | 8.89 | MATCH |  |
| 606 | §5.5 para 'studied section' | 6.57x | /stores/ is next at 6.57x | rerun:analyze.py | 6.57 | MATCH |  |
| 607 | §5.5 para 'studied section' | 11.3x | and the highest referring-domain ratio (11.3x) | rerun:instrument_extra.py | 11.3 | MATCH |  |
| 608 | §5.5 para 'studied section' | 158.3K | Semrush's AI-visibility panel reported 158.3K mentions and 29.5K ci... | data:single_reads_2026-10.csv | 158.3K | MATCH |  |
| 609 | §5.5 para 'studied section' | 29.5K | Semrush's AI-visibility panel reported 158.3K mentions and 29.5K ci... | data:single_reads_2026-10.csv | 29.5K | MATCH |  |
| 610 | §5.5 para 'studied section' | 158,100 | (Section 5.3 quotes the 10 October read of 158,100 and 29,600) | data:single_reads_2026-10.csv | 158,100 | MATCH |  |
| 611 | §5.5 para 'studied section' | 29,600 | (Section 5.3 quotes the 10 October read of 158,100 and 29,600) | data:single_reads_2026-10.csv | 29,600 | MATCH |  |
| 612 | §5.6 | 27.1x | At the August ratio of 27.1x | arith:Table 2 values | 27.1414 | MATCH |  |
| 613 | §5.6 | 5.2 | within a factor of 5.2, the square root of 27.1 | arith:sqrt of the August ratio | 5.20975 | MATCH |  |
| 614 | §5.6 | 13 | the larger of the two errors is at least 13 times the smaller reading | arith:(876,153 - 32,281) / 2 / 32,281 | 13.0707 | MATCH |  |
| 615 | §5.6 | 27.1 | The ratio falls 27.1 → 10.2 → 7.5 over three months | arith:Table 2 values | 27.1414 | MATCH |  |
| 616 | §5.6 | 10.2 | The ratio falls 27.1 → 10.2 → 7.5 over three months | arith:Table 2 values | 10.2214 | MATCH |  |
| 617 | §5.6 | 7.5 | The ratio falls 27.1 → 10.2 → 7.5 over three months | arith:Table 2 values | 7.46965 | MATCH |  |
| 618 | §5.6 | 7.47x | 7.47x = 2.02x (keyword universe) × 3.70x (estimated visits per rank... | rerun:instrument_extra.py | 7.47 | MATCH |  |
| 619 | §5.6 | 2.02x | 7.47x = 2.02x (keyword universe) × 3.70x (estimated visits per rank... | rerun:instrument_extra.py | 2.02 | MATCH |  |
| 620 | §5.6 | 3.70x | 7.47x = 2.02x (keyword universe) × 3.70x (estimated visits per rank... | rerun:instrument_extra.py | 3.70 | MATCH |  |
| 621 | §5.6 | 35% | accounts for about 35% of the divergence in log terms | rerun:instrument_extra.py | 35 | MATCH |  |
| 622 | §5.6 | 8.62x | it is 8.62x = 3.19x (keyword universe) × 2.70x (per keyword) | rerun:instrument_extra.py | 8.62 | MATCH |  |
| 623 | §5.6 | 3.19x | it is 8.62x = 3.19x (keyword universe) × 2.70x (per keyword) | rerun:instrument_extra.py | 3.19 | MATCH |  |
| 624 | §5.6 | 2.70x | it is 8.62x = 3.19x (keyword universe) × 2.70x (per keyword) | rerun:instrument_extra.py | 2.70 | MATCH |  |
| 625 | §5.6 | 54% | and the keyword universe accounts for about 54% | rerun:instrument_extra.py | 54 | MATCH |  |
| 626 | §5.6 | 8.62x | Matching worldwide to worldwide gives 8.62x for October | arith:Table 2 values | 8.62011 | MATCH |  |
| 627 | §5.6 | 26.7x | and 26.7x to 29.9x in the first two months | arith:Table 2 values | 26.6818 | MATCH |  |
| 628 | §5.6 | 29.9x | and 26.7x to 29.9x in the first two months | arith:Table 2 values | 29.8608 | MATCH |  |
| 629 | §5.6 | 18.5% | deflating the Ahrefs figure by the 18.5% non-US share | data:single_reads_2026-10.csv | 18.5% | MATCH |  |
| 630 | §5.6 | 9.17x | gives **9.17x** for October | arith:Table 2 values x 81.5% | 9.16521 | MATCH |  |
| 631 | §5.6 | 7.5x | for October against the 7.5x unmatched | arith:Table 2 values | 7.46965 | MATCH |  |
| 632 | §5.6 | 31.8x | gives 31.8x, 33.3x and 12.5x (Table 2) | arith:Table 2 values x 81.5% | 31.7748 | MATCH |  |
| 633 | §5.6 | 33.3x | gives 31.8x, 33.3x and 12.5x (Table 2) | arith:Table 2 values x 81.5% | 33.3024 | MATCH |  |
| 634 | §5.6 | 12.5x | gives 31.8x, 33.3x and 12.5x (Table 2) | arith:Table 2 values x 81.5% | 12.5416 | MATCH |  |
| 635 | §5.6 | 0.20x | spans 0.20x to 7.24x (0.20x to 8.89x territory-matched) | rerun:analyze.py | 0.20 | MATCH |  |
| 636 | §5.6 | 7.24x | spans 0.20x to 7.24x (0.20x to 8.89x territory-matched) | rerun:analyze.py | 7.24 | MATCH |  |
| 637 | §5.6 | 8.89x | spans 0.20x to 7.24x (0.20x to 8.89x territory-matched) | rerun:analyze.py | 8.89 | MATCH |  |
| 638 | §5.6 | 60 of 66 | which of two sections is larger in 60 of 66 pairs | rerun:analyze.py | 60 of 66 | MATCH |  |
| 639 | §5.6 | 9 of 15 | within a factor of three (9 of 15 pairs) | rerun:instrument_extra.py | 9 of 15 | MATCH |  |
| 640 | §5.6 | two pairs, 6x to 7x apart | two pairs six to seven times apart were ordered the other way on th... | rerun:instrument_extra.py | 2 pairs: 7.3x, 6.1x | MATCH |  |
| 641 | §5.6 | five below | can differ by a factor of five below to nearly nine above | rerun:analyze.py | 1/0.20 = 5.0 | MATCH |  |
| 642 | §5.6 | nearly nine above | can differ by a factor of five below to nearly nine above | rerun:analyze.py | 8.89 | MATCH |  |
| 643 | §5.6 | 2.7 | also differed, by a factor of 2.7 in one month | rerun:instrument_extra.py | 2.66 | MATCH |  |
| 644 | §5.6 limits | five below to nearly nine above | from a factor of five below to nearly nine above, that no relationship | rerun:analyze.py | 0.20x to 8.89x | MATCH |  |
| 645 | §5.6 limits | 1 | only one of them under twenty-one months old | rerun:instrument_extra.py | 1 | MATCH |  |
| 646 | §6 para 1 | 47,485 | It holds 47,485 Google reviews of 379 retail locations | shipped:supplement_r10_output.txt | 47485 | CANNOT RUN | paper agrees with the saved output |
| 647 | §6 para 1 | 379 | It holds 47,485 Google reviews of 379 retail locations | shipped:supplement_r10_output.txt | 379 | CANNOT RUN | paper agrees with the saved output |
| 648 | §6 para 1 | 37,193 | of which 37,193 carry text, at 378 of the locations | shipped:supplement_r10_output.txt | 37193 | CANNOT RUN | paper agrees with the saved output |
| 649 | §6 para 1 | 378 | of which 37,193 carry text, at 378 of the locations | shipped:supplement_r10_output.txt | 378 | CANNOT RUN | paper agrees with the saved output |
| 650 | §6 para 1 | 1 | between 1 and 201 reviews per location (median 145) | shipped:supplement_r10_output.txt | 1 | CANNOT RUN | paper agrees with the saved output |
| 651 | §6 para 1 | 201 | between 1 and 201 reviews per location (median 145) | shipped:supplement_r10_output.txt | 201 | CANNOT RUN | paper agrees with the saved output |
| 652 | §6 para 1 | 145 | between 1 and 201 reviews per location (median 145) | shipped:supplement_r10_output.txt | 145 | CANNOT RUN | paper agrees with the saved output |
| 653 | §6 para 1 | 26 | at 26 locations, they name five different carriers | shipped:supplement_r10_output.txt | 26 | CANNOT RUN | paper agrees with the saved output |
| 654 | §6 para 1 | 5 | at 26 locations, they name five different carriers | shipped:supplement_r10_output.txt | 5 | CANNOT RUN | paper agrees with the saved output |
| 655 | §6 para 1 | 42,994 | a 42,994-node telecom taxonomy | shipped:supplement_r10_output.txt | 42994 | CANNOT RUN | paper agrees with the saved output |
| 656 | §6 para 1 | 1,898,584 | from 1,898,584 keywords | shipped:supplement_r10_output.txt | 1898584 | CANNOT RUN | paper agrees with the saved output |
| 657 | §6 para 1 | 37,193 | Of the 37,193 reviews, 20,663 (55.6%) linked | shipped:analyze_reviews_output.txt | 37193 | CANNOT RUN | paper agrees with the saved output |
| 658 | §6 para 1 | 20,663 | Of the 37,193 reviews, 20,663 (55.6%) linked | shipped:analyze_reviews_output.txt | 20663 | CANNOT RUN | paper agrees with the saved output |
| 659 | §6 para 1 | 55.6% | Of the 37,193 reviews, 20,663 (55.6%) linked | shipped:analyze_reviews_output.txt | 55.6 | CANNOT RUN | paper agrees with the saved output |
| 660 | §6 para 1 | 27,817 | linked to at least one of 27,817 linkable labels | rerun:m2_from_counts.py | 27817 | MATCH |  |
| 661 | §6 para 1 | 2.25 | at 2.25 labels per linked review | shipped:analyze_reviews_output.txt | 2.25 | CANNOT RUN | paper agrees with the saved output |
| 662 | §6 para 1 | 1,008 | and 1,008 labels were mentioned at least once | rerun:m2_from_counts.py | 1008 | MATCH |  |
| 663 | §6 para 2 | 17 | At the level of the taxonomy's 17 top-level branches | rerun:m2_from_counts.py | 17 | MATCH |  |
| 664 | §6 para 2 | +0.75 | is then +0.75 (bootstrap 95% interval over branches +0.44 to +0.90;... | rerun:m2_from_counts.py | +0.748 | MATCH |  |
| 665 | §6 para 2 | +0.44 | is then +0.75 (bootstrap 95% interval over branches +0.44 to +0.90;... | rerun:m2_from_counts.py | +0.443 | MATCH |  |
| 666 | §6 para 2 | +0.90 | is then +0.75 (bootstrap 95% interval over branches +0.44 to +0.90;... | rerun:m2_from_counts.py | +0.900 | MATCH |  |
| 667 | §6 para 2 | p < 0.001 | is then +0.75 (bootstrap 95% interval over branches +0.44 to +0.90;... | rerun:m2_from_counts.py | 0.00056 | MATCH |  |
| 668 | §6 para 2 | +0.47 | and +0.47 (+0.01 to +0.78; p = 0.06) | rerun:m2_from_counts.py | +0.468 | MATCH |  |
| 669 | §6 para 2 | +0.01 | and +0.47 (+0.01 to +0.78; p = 0.06) | rerun:m2_from_counts.py | +0.006 | MATCH |  |
| 670 | §6 para 2 | +0.78 | and +0.47 (+0.01 to +0.78; p = 0.06) | rerun:m2_from_counts.py | +0.783 | MATCH |  |
| 671 | §6 para 2 | 0.06 | and +0.47 (+0.01 to +0.78; p = 0.06) | rerun:m2_from_counts.py | 0.058 | MATCH |  |
| 672 | §6 para 2 | +0.78 | An earlier computation gave +0.78 | shipped:analyze_reviews_output.txt | +0.777 | CANNOT RUN | paper agrees with the saved output |
| 673 | §6 para 2 | 66.8% | carriers draw 66.8% of review mentions and 14.9% of search volume | rerun:m2_from_counts.py | 66.8 | MATCH |  |
| 674 | §6 para 2 | 14.9% | carriers draw 66.8% of review mentions and 14.9% of search volume | rerun:m2_from_counts.py | 14.9 | MATCH |  |
| 675 | §6 para 2 | 11.0% | devices 11.0% and 32.7% | rerun:m2_from_counts.py | 11.0 | MATCH |  |
| 676 | §6 para 2 | 32.7% | devices 11.0% and 32.7% | rerun:m2_from_counts.py | 32.7 | MATCH |  |
| 677 | §6 para 2 | 4.0% | broadband 4.0% and 18.1% | rerun:m2_from_counts.py | 4.0 | MATCH |  |
| 678 | §6 para 2 | 18.1% | broadband 4.0% and 18.1% | rerun:m2_from_counts.py | 18.1 | MATCH |  |
| 679 | §6 para 2 | 1,008 | Across the 1,008 labels that at least one review mentions | rerun:m2_from_counts.py | 1008 | MATCH |  |
| 680 | §6 para 2 | +0.19 | and monthly volume is +0.19 (bootstrap 95% interval over labels +0.... | rerun:m2_from_counts.py (full precision via checks/m2_precise.py) | 0.184869 | MISMATCH | prints +0.185; the full value 0.184869 is +0.18 to two decimals (double rounding) |
| 681 | §6 para 2 | +0.12 | and monthly volume is +0.19 (bootstrap 95% interval over labels +0.... | rerun:m2_from_counts.py (full precision via checks/m2_precise.py) | 0.124023 | MATCH |  |
| 682 | §6 para 2 | +0.25 | and monthly volume is +0.19 (bootstrap 95% interval over labels +0.... | rerun:m2_from_counts.py (full precision via checks/m2_precise.py) | 0.245035 | MATCH | prints +0.245; full value 0.245035 |
| 683 | §6 para 2 | +0.13 | Kendall's tau +0.13) | shipped:analyze_reviews_output.txt | +0.132 | CANNOT RUN | paper agrees with the saved output |
| 684 | §6 para 2 | 26,809 | counting the 26,809 linkable labels that no review mentions as zero | rerun:m2_from_counts.py | 26809 | MATCH |  |
| 685 | §6 para 2 | +0.27 | it is +0.27 (+0.26 to +0.29) | rerun:m2_from_counts.py | +0.273 | MATCH |  |
| 686 | §6 para 2 | +0.26 | it is +0.27 (+0.26 to +0.29) | rerun:m2_from_counts.py (full precision via checks/m2_precise.py) | 0.260054 | MATCH |  |
| 687 | §6 para 2 | +0.29 | it is +0.27 (+0.26 to +0.29) | rerun:m2_from_counts.py (full precision via checks/m2_precise.py) | 0.284982 | MISMATCH | prints +0.285; the full value 0.284982 is +0.28 to two decimals (double rounding) |
| 688 | §6 para 2 | +0.28 | It is +0.28 among the 213 labels with at least twenty mentions | shipped:analyze_reviews_output.txt | +0.282 | CANNOT RUN | paper agrees with the saved output |
| 689 | §6 para 2 | 213 | It is +0.28 among the 213 labels with at least twenty mentions | shipped:analyze_reviews_output.txt | 213 | CANNOT RUN | paper agrees with the saved output |
| 690 | §6 para 2 | +0.16 | and +0.16 among the 106 labels mentioned at least twenty times | shipped:analyze_reviews_output.txt | +0.160 | CANNOT RUN | paper agrees with the saved output |
| 691 | §6 para 2 | 106 | and +0.16 among the 106 labels mentioned at least twenty times | shipped:analyze_reviews_output.txt | 106 | CANNOT RUN | paper agrees with the saved output |
| 692 | §6 para 2 | below 0.001 | the p-values below 0.001 the scripts print | rerun:m2_from_counts.py | 0, 3.4e-09 | MATCH |  |
| 693 | §6 para 2 | section 12 | (`supplement_r10.py`, section 12) | shipped:supplement_r10_output.txt | == 12. Bootstraps over reviews | CANNOT RUN | paper agrees with the saved output |
| 694 | §6 para 2 | 367 | Of the 1,008 labels, 367 (36.4%) carry under 1,000 monthly searches | shipped:analyze_reviews_output.txt | 367 | CANNOT RUN | paper agrees with the saved output |
| 695 | §6 para 2 | 36.4% | Of the 1,008 labels, 367 (36.4%) carry under 1,000 monthly searches | shipped:analyze_reviews_output.txt | 36.4 | CANNOT RUN | paper agrees with the saved output |
| 696 | §6 para 2 | 106 | and 106 (10.5%) carry none | shipped:analyze_reviews_output.txt | 106 | CANNOT RUN | paper agrees with the saved output |
| 697 | §6 para 2 | 10.5% | and 106 (10.5%) carry none | shipped:analyze_reviews_output.txt | 10.5 | CANNOT RUN | paper agrees with the saved output |
| 698 | §6 para 2 | +0.16 | the two label-level correlations are +0.16 and +0.26 | rerun:m2_from_counts.py | +0.162 | MATCH |  |
| 699 | §6 para 2 | +0.26 | the two label-level correlations are +0.16 and +0.26 | rerun:m2_from_counts.py | +0.258 | MATCH |  |
| 700 | §6 para 'How good the links are' | 200 | judged 200 links drawn uniformly from the 46,517 | rerun:r2_link_check.py | 200 | MATCH |  |
| 701 | §6 para 'How good the links are' | 46,517 | judged 200 links drawn uniformly from the 46,517 | rerun:r2_link_check.py | 46,517 | MATCH | r2_link_check.py reads it from r2_link_sample_output.txt (shipped; r2_link_sample.py needs the withheld export) |
| 702 | §6 para 'How good the links are' | 65% | 65% to 67% are correct | rerun:r2_link_check.py | 65 | MATCH |  |
| 703 | §6 para 'How good the links are' | 67% | 65% to 67% are correct | rerun:r2_link_check.py | 66.8 | MATCH |  |
| 704 | §6 para 'How good the links are' | 58% | (Wilson 95% intervals about 58% to 73%) | rerun:r2_link_check.py | 58.2 | MATCH |  |
| 705 | §6 para 'How good the links are' | 73% | (Wilson 95% intervals about 58% to 73%) | rerun:r2_link_check.py | 73 | MATCH |  |
| 706 | §6 para 'How good the links are' | 95.5% | the two agree on 95.5% of the items (Cohen's kappa 0.90) | rerun:r2_link_check.py | 95.5 | MATCH |  |
| 707 | §6 para 'How good the links are' | 0.90 | the two agree on 95.5% of the items (Cohen's kappa 0.90) | rerun:r2_link_check.py | 0.90 | MATCH |  |
| 708 | §6 para 'How good the links are' | about half | which are right about half the time | rerun:r2_link_check.py | 50.0% and 48.0% | MATCH |  |
| 709 | §6 para 'How good the links are' | 95% | while multi-word labels are 95% to 96% right | rerun:r2_link_check.py | 94.5 | MATCH |  |
| 710 | §6 para 'How good the links are' | 96% | while multi-word labels are 95% to 96% right | rerun:r2_link_check.py | 95.8 | MATCH |  |
| 711 | §6 para 'How good the links are' | +0.91 | the branch-level correlation is +0.91 (bootstrap 95% interval +0.74... | rerun:m2_from_counts.py | +0.914 | MATCH |  |
| 712 | §6 para 'How good the links are' | +0.74 | the branch-level correlation is +0.91 (bootstrap 95% interval +0.74... | rerun:m2_from_counts.py (full precision via checks/m2_precise.py) | 0.735 | MATCH | prints +0.735; the full value is 0.735 to machine precision, so +0.74 is the conventional rounding (Python's float formatting gives 0.73) |
| 713 | §6 para 'How good the links are' | +0.98 | the branch-level correlation is +0.91 (bootstrap 95% interval +0.74... | rerun:m2_from_counts.py | +0.983 | MATCH |  |
| 714 | §6 para 'How good the links are' | +0.65 | and +0.65 with modal attribution | rerun:m2_from_counts.py | +0.649 | MATCH |  |
| 715 | §6 para 'How good the links are' | +0.24 | the label-level correlation over mentioned labels is +0.24 (+0.16 t... | rerun:m2_from_counts.py | +0.243 | MATCH |  |
| 716 | §6 para 'How good the links are' | +0.16 | the label-level correlation over mentioned labels is +0.24 (+0.16 t... | rerun:m2_from_counts.py | +0.158 | MATCH |  |
| 717 | §6 para 'How good the links are' | +0.33 | the label-level correlation over mentioned labels is +0.24 (+0.16 t... | rerun:m2_from_counts.py | +0.326 | MATCH |  |
| 718 | §6 para 'How good the links are' | 56% | carriers still draw 56% of review mentions against 15% of search vo... | rerun:m2_from_counts.py | 56.1 | MATCH |  |
| 719 | §6 para 'How good the links are' | 15% | carriers still draw 56% of review mentions against 15% of search vo... | rerun:m2_from_counts.py | 14.9 | MATCH |  |
| 720 | §6 para 'waiting' | 6,620 | Of 6,620 one- and two-star reviews, 924 (14.0% | shipped:analyze_reviews_output.txt | 6620 | CANNOT RUN | paper agrees with the saved output |
| 721 | §6 para 'waiting' | 924 | Of 6,620 one- and two-star reviews, 924 (14.0% | shipped:analyze_reviews_output.txt | 924 | CANNOT RUN | paper agrees with the saved output |
| 722 | §6 para 'waiting' | 14.0% | Of 6,620 one- and two-star reviews, 924 (14.0% | arith:924 / 6,620 | 13.9577 | MATCH |  |
| 723 | §6 para 'waiting' | 13.1% | Wilson 95% interval 13.1% to 14.8% | arith:Wilson on 924 / 6,620 | 13.1438 | MATCH |  |
| 724 | §6 para 'waiting' | 14.8% | Wilson 95% interval 13.1% to 14.8% | arith:Wilson on 924 / 6,620 | 14.8134 | MATCH |  |
| 725 | §6 para 'waiting' | 1.9% | against 1.9% (1.8% to 2.1%) of five-star reviews | shipped:analyze_reviews_output.txt | 1.9 | CANNOT RUN | paper agrees with the saved output |
| 726 | §6 para 'waiting' | 1.8% | against 1.9% (1.8% to 2.1%) of five-star reviews | shipped:supplement_r10_output.txt | 1.8 | CANNOT RUN | paper agrees with the saved output; Wilson on 564 / 29,225 from the same output agrees |
| 727 | §6 para 'waiting' | 2.1% | against 1.9% (1.8% to 2.1%) of five-star reviews | shipped:supplement_r10_output.txt | 2.1 | CANNOT RUN | paper agrees with the saved output |
| 728 | §6 para 'waiting' | 100 | The same annotators judged 100 of the 924 matches | rerun:r2_link_check.py | 100 | MATCH |  |
| 729 | §6 para 'waiting' | 924 | The same annotators judged 100 of the 924 matches | rerun:r2_link_check.py | 924 | MATCH | read from r2_link_sample_output.txt (shipped) |
| 730 | §6 para 'waiting' | 83% | 83% to 85% are complaints about waiting (Cohen's kappa 0.93) | rerun:r2_link_check.py | 83 | MATCH |  |
| 731 | §6 para 'waiting' | 85% | 83% to 85% are complaints about waiting (Cohen's kappa 0.93) | rerun:r2_link_check.py | 84.8 | MATCH |  |
| 732 | §6 para 'waiting' | 0.93 | 83% to 85% are complaints about waiting (Cohen's kappa 0.93) | rerun:r2_link_check.py | 0.93 | MATCH |  |
| 733 | §6 para 'waiting' | about 90% | about nine in ten of those concern waiting in the store | rerun:r2_link_check.py | 90.5% and 89.2% | MATCH |  |
| 734 | §6 para 'waiting' | 12% | so roughly 12% of one- and two-star reviews complain about a wait | rerun:r2_link_check.py | 11.9% and 11.6% | MATCH |  |
| 735 | §6 para 'waiting' | 1.9 million | The whole taxonomy, built from 1.9 million keywords | shipped:supplement_r10_output.txt | 1898584 | CANNOT RUN | paper agrees with the saved output |
| 736 | §6 para 'waiting' | 11 | holds 11 labels containing "wait" | shipped:supplement_r10_output.txt | 11 | CANNOT RUN | paper agrees with the saved output |
| 737 | §6 para 'waiting' | 622 | with 622 searches a month between them | shipped:supplement_r10_output.txt | 622 | CANNOT RUN | paper agrees with the saved output |
| 738 | §6 para 'waiting' | 1 | the one that reviews mention carries 12 | shipped:analyze_reviews_output.txt | 1 | CANNOT RUN | paper agrees with the saved output |
| 739 | §6 para 'waiting' | 12 | the one that reviews mention carries 12 | shipped:analyze_reviews_output.txt | 12 | CANNOT RUN | paper agrees with the saved output |
| 740 | §6 para 'waiting' | 8 | Eight labels name a remedy, appointments, queues or callbacks | shipped:supplement_r10_output.txt | 8 | CANNOT RUN | paper agrees with the saved output |
| 741 | §6 para 'waiting' | 13,170 | with 13,170 searches a month between them | shipped:supplement_r10_output.txt | 13170 | CANNOT RUN | paper agrees with the saved output |
| 742 | §6 para 'waiting' | most | most of it for appointment reminders | shipped:supplement_r10_output.txt | 9387 of 13170 | CANNOT RUN | paper agrees with the saved output |
| 743 | §6 para 'waiting' | 0 | the label for scheduling a store appointment carries none | shipped:supplement_r10_output.txt | 0 | CANNOT RUN | paper agrees with the saved output |
| 744 | §6 para 'waiting' | 0 | and no label concerns check-in | shipped:supplement_r10_output.txt | 0 | CANNOT RUN | paper agrees with the saved output |
| 745 | §6 Figure 6 caption | 37,193 | 37,193 Google reviews of 378 retail locations | shipped:analyze_reviews_output.txt | 37193 | CANNOT RUN | paper agrees with the saved output |
| 746 | §6 Figure 6 caption | 378 | 37,193 Google reviews of 378 retail locations | shipped:analyze_reviews_output.txt | 378 | CANNOT RUN | paper agrees with the saved output |
| 747 | §6 Figure 6 caption | 42,994 | linked to a 42,994-node taxonomy carrying | shipped:supplement_r10_output.txt | 42994 | CANNOT RUN | paper agrees with the saved output |
| 748 | §6 Figure 6 caption | 1,008 | Each marker is one of the 1,008 taxonomy labels | rerun:m2_from_counts.py | 1008 | MATCH |  |
| 749 | §6 Figure 6 caption | 17 | for the nine largest of the 17 top-level branches | rerun:m2_from_counts.py | 17 | MATCH |  |
| 750 | §6 last para | about two in three | exact-match links of which about two in three are correct | rerun:r2_link_check.py | 65.0% to 66.8% | MATCH |  |
| 751 | §7.1 | 22:21 to 22:26 | made on 12 October between 22:21 and 22:26 | shipped:pilot_section_output.txt | 22:21 to 22:26 | CANNOT RUN | paper agrees with the saved output |
| 752 | §7.1 | 1 on all four | youtube.com was the most-cited non-brand domain on all four Google ... | shipped:pilot_section_output.txt | ranks 1, 1, 1, 1 | CANNOT RUN | paper agrees with the saved output |
| 753 | §7.1 | 28 | ranked 28th on ChatGPT, 4th on Perplexity, 5th on Gemini and 9th on... | shipped:pilot_section_output.txt | 28 | CANNOT RUN | paper agrees with the saved output |
| 754 | §7.1 | 4 | ranked 28th on ChatGPT, 4th on Perplexity, 5th on Gemini and 9th on... | shipped:pilot_section_output.txt | 4 | CANNOT RUN | paper agrees with the saved output |
| 755 | §7.1 | 5 | ranked 28th on ChatGPT, 4th on Perplexity, 5th on Gemini and 9th on... | shipped:pilot_section_output.txt | 5 | CANNOT RUN | paper agrees with the saved output |
| 756 | §7.1 | 9 | ranked 28th on ChatGPT, 4th on Perplexity, 5th on Gemini and 9th on... | shipped:pilot_section_output.txt | 9 | CANNOT RUN | paper agrees with the saved output |
| 757 | §7.1 | top three except Copilot | reddit.com was in the top three on every surface except Copilot (24... | shipped:pilot_section_output.txt | 3, 2, 2, 2, 3, 3, 1, 240 | CANNOT RUN | paper agrees with the saved output |
| 758 | §7.1 | 240 | reddit.com was in the top three on every surface except Copilot (24... | shipped:pilot_section_output.txt | 240 | CANNOT RUN | paper agrees with the saved output |
| 759 | §7.2 | 8 | set aside eight exports that repeated a view or mixed two platforms | data:design file (amendment A2) | Eight exports | MATCH |  |
| 760 | §7.2 | 14 of 88 | the prompt-level sample was stopped after 14 of 88 exports | data:design file (amendment A3) | after 14 of 88 exports | MATCH |  |
| 761 | §7.2 | 109 | (holdings as of 9 October 2026): 109 companies | data:cross_sector_companies.csv | 109 | MATCH |  |
| 762 | §7.2 | 9 companies in Communication Services | because Communication Services counts one issuer, Alphabet, through... | rerun:make_brand_radar_urls.py | 9 | MATCH |  |
| 763 | §7.2 | 760 | which reduce to 760 to 975 registrable domains | rerun:section7_from_aggregates.py | 760 | MATCH |  |
| 764 | §7.2 | 975 | which reduce to 760 to 975 registrable domains | rerun:section7_from_aggregates.py | 975 | MATCH |  |
| 765 | §7.2 | 88 | the 88 exports are analyzed | rerun:section7_from_aggregates.py | 88 | MATCH |  |
| 766 | §7.2 | 20,389,967 | Summed over sectors it holds 20,389,967 answer records | rerun:section7_from_aggregates.py | 20,389,967 | MATCH |  |
| 767 | §7.2 | 18,763 | from 18,763 (Utilities) to 7,766,466 (Consumer Discretionary) | rerun:section7_from_aggregates.py | 18,763 | MATCH |  |
| 768 | §7.2 | 7,766,466 | from 18,763 (Utilities) to 7,766,466 (Consumer Discretionary) | rerun:section7_from_aggregates.py | 7,766,466 | MATCH |  |
| 769 | §7.2 Figure 7 caption | 9 | (nine companies in Communication Services) | rerun:make_brand_radar_urls.py | 9 | MATCH |  |
| 770 | §7.3 Descriptive | 11 of 11 | In every one of the eleven sectors, the lowest of the four Google v... | rerun:section7_from_aggregates.py | 11/11 | MATCH |  |
| 771 | §7.3 Descriptive | 21.3% | the median share was 21.3% on the Google views (range 8.1% to 35.8% | rerun:section7_from_aggregates.py | 21.3 | MATCH |  |
| 772 | §7.3 Descriptive | 8.1% | the median share was 21.3% on the Google views (range 8.1% to 35.8% | rerun:section7_from_aggregates.py | 8.1 | MATCH |  |
| 773 | §7.3 Descriptive | 35.8% | the median share was 21.3% on the Google views (range 8.1% to 35.8% | rerun:section7_from_aggregates.py | 35.8 | MATCH |  |
| 774 | §7.3 Descriptive | 17.2% | 95% bootstrap interval over sectors 17.2% to 26.7%) | rerun:section7_from_aggregates.py | 17.2 | MATCH |  |
| 775 | §7.3 Descriptive | 26.7% | 95% bootstrap interval over sectors 17.2% to 26.7%) | rerun:section7_from_aggregates.py | 26.7 | MATCH |  |
| 776 | §7.3 Descriptive | 2.1% | against 2.1% on the other four (range 0.3% to 16.7%; interval 1.7% ... | rerun:section7_from_aggregates.py | 2.1 | MATCH |  |
| 777 | §7.3 Descriptive | 0.3% | against 2.1% on the other four (range 0.3% to 16.7%; interval 1.7% ... | rerun:section7_from_aggregates.py | 0.3 | MATCH |  |
| 778 | §7.3 Descriptive | 16.7% | against 2.1% on the other four (range 0.3% to 16.7%; interval 1.7% ... | rerun:section7_from_aggregates.py | 16.7 | MATCH |  |
| 779 | §7.3 Descriptive | 1.7% | against 2.1% on the other four (range 0.3% to 16.7%; interval 1.7% ... | rerun:section7_from_aggregates.py | 1.7 | MATCH |  |
| 780 | §7.3 Descriptive | 2.7% | against 2.1% on the other four (range 0.3% to 16.7%; interval 1.7% ... | rerun:section7_from_aggregates.py | 2.7 | MATCH |  |
| 781 | §7.3 Descriptive | 0.6% | by surface 0.6% on Copilot, 0.9% on ChatGPT, 4.6% on Perplexity and... | rerun:section7_from_aggregates.py | 0.6 | MATCH |  |
| 782 | §7.3 Descriptive | 0.9% | by surface 0.6% on Copilot, 0.9% on ChatGPT, 4.6% on Perplexity and... | rerun:section7_from_aggregates.py | 0.9 | MATCH |  |
| 783 | §7.3 Descriptive | 4.6% | by surface 0.6% on Copilot, 0.9% on ChatGPT, 4.6% on Perplexity and... | rerun:section7_from_aggregates.py | 4.6 | MATCH |  |
| 784 | §7.3 Descriptive | 9.2% | by surface 0.6% on Copilot, 0.9% on ChatGPT, 4.6% on Perplexity and... | rerun:section7_from_aggregates.py | 9.2 | MATCH |  |
| 785 | §7.3 Descriptive | 24.6% | the Google median is 24.6% | rerun:section7_from_aggregates.py | 24.6 | MATCH |  |
| 786 | §7.3 Descriptive | 38 | in 38 of the 44 sector-by-Google-view cells and in none of the 44 o... | rerun:section7_from_aggregates.py | 38 | MATCH |  |
| 787 | §7.3 Descriptive | 0 | in 38 of the 44 sector-by-Google-view cells and in none of the 44 o... | rerun:section7_from_aggregates.py | 0 | MATCH |  |
| 788 | §7.3 Descriptive | 1 | its median rank was 1 on AI Overviews, 2 on AI Mode, 7 on Perplexit... | rerun:section7_from_aggregates.py | 1 | MATCH | surface aio_searchqueries |
| 789 | §7.3 Descriptive | 1 | its median rank was 1 on AI Overviews, 2 on AI Mode, 7 on Perplexit... | rerun:section7_from_aggregates.py | 1 | MATCH | surface aio_prompts |
| 790 | §7.3 Descriptive | 2 | its median rank was 1 on AI Overviews, 2 on AI Mode, 7 on Perplexit... | rerun:section7_from_aggregates.py | 2 | MATCH | surface aimode_searchqueries |
| 791 | §7.3 Descriptive | 2 | its median rank was 1 on AI Overviews, 2 on AI Mode, 7 on Perplexit... | rerun:section7_from_aggregates.py | 2 | MATCH | surface aimode_prompts |
| 792 | §7.3 Descriptive | 7 | its median rank was 1 on AI Overviews, 2 on AI Mode, 7 on Perplexit... | rerun:section7_from_aggregates.py | 7 | MATCH | surface perplexity |
| 793 | §7.3 Descriptive | 7 | its median rank was 1 on AI Overviews, 2 on AI Mode, 7 on Perplexit... | rerun:section7_from_aggregates.py | 7 | MATCH | surface gemini |
| 794 | §7.3 Descriptive | 151 | its median rank was 1 on AI Overviews, 2 on AI Mode, 7 on Perplexit... | rerun:section7_from_aggregates.py | 151 | MATCH | surface chatgpt |
| 795 | §7.3 Descriptive | 161 | its median rank was 1 on AI Overviews, 2 on AI Mode, 7 on Perplexit... | rerun:section7_from_aggregates.py | 161 | MATCH | surface copilot |
| 796 | §7.3 Descriptive | 12.7% | without it, the medians are 12.7% and 1.6% | rerun:section7_from_aggregates.py | 12.7 | MATCH |  |
| 797 | §7.3 Descriptive | 1.6% | without it, the medians are 12.7% and 1.6% | rerun:section7_from_aggregates.py | 1.6 | MATCH |  |
| 798 | §7.3 Descriptive | 7 | the lowest Google view exceeds the highest other surface in 7 of 11... | rerun:section7_from_aggregates.py | 7 | MATCH |  |
| 799 | §7.3 Source types | 2.7% | the median reference share was 2.7% on the other four surfaces agai... | rerun:section7_from_aggregates.py | 2.7 | MATCH |  |
| 800 | §7.3 Source types | 3.2% | the median reference share was 2.7% on the other four surfaces agai... | rerun:section7_from_aggregates.py | 3.2 | MATCH |  |
| 801 | §7.3 Source types | 1.1% | and forum sites 1.1% against 5.7% | rerun:section7_from_aggregates.py | 1.1 | MATCH |  |
| 802 | §7.3 Source types | 5.7% | and forum sites 1.1% against 5.7% | rerun:section7_from_aggregates.py | 5.7 | MATCH |  |
| 803 | §7.3 Source types | 14.1% | the sector's own company domains (median 14.1%) | rerun:section7_from_aggregates.py | 14.1 | MATCH |  |
| 804 | §7.3 Source types | 61% | held a median 61% of incidences on the Google views and 72% on the ... | rerun:section7_from_aggregates.py | 61.1 | MATCH |  |
| 805 | §7.3 Source types | 72% | held a median 61% of incidences on the Google views and 72% on the ... | rerun:section7_from_aggregates.py | 71.7 | MATCH |  |
| 806 | §7.3 Source types | 90% | held a median 61% of incidences on the Google views and 72% on the ... | rerun:section7_from_aggregates.py | 89.9 | MATCH |  |
| 807 | §7.3 Source types | 17 | the share going to seventeen named video and community platforms | data:cross_sector.py TYPES (released script) | 17 | MATCH | 18 domains; x.com and twitter.com are one platform (X) |
| 808 | §7.3 Source types | 77% | Across the 88 cells, answer surface explains 77% of the variance | rerun:section7_from_aggregates.py | 77 | MATCH |  |
| 809 | §7.3 Source types | 70% | (bootstrap 95% interval over sectors 70% to 91%) | rerun:section7_from_aggregates.py | 70 | MATCH |  |
| 810 | §7.3 Source types | 91% | (bootstrap 95% interval over sectors 70% to 91%) | rerun:section7_from_aggregates.py | 91 | MATCH |  |
| 811 | §7.3 Source types | 14% | and sector 14% (5% to 20%) | rerun:section7_from_aggregates.py | 14 | MATCH |  |
| 812 | §7.3 Source types | 5% | and sector 14% (5% to 20%) | rerun:section7_from_aggregates.py | 5 | MATCH |  |
| 813 | §7.3 Source types | 20% | and sector 14% (5% to 20%) | rerun:section7_from_aggregates.py | 20 | MATCH |  |
| 814 | §7.3 Source types | 12% | for news (12% against 73%) | rerun:section7_from_aggregates.py | 12 | MATCH |  |
| 815 | §7.3 Source types | 73% | for news (12% against 73%) | rerun:section7_from_aggregates.py | 73 | MATCH |  |
| 816 | §7.3 Source types | 26% | government (26% against 49%) | rerun:section7_from_aggregates.py | 26 | MATCH |  |
| 817 | §7.3 Source types | 49% | government (26% against 49%) | rerun:section7_from_aggregates.py | 49 | MATCH |  |
| 818 | §7.3 Source types | 40% | the companies' own domains (40% against 45%) | rerun:section7_from_aggregates.py | 40 | MATCH |  |
| 819 | §7.3 Source types | 45% | the companies' own domains (40% against 45%) | rerun:section7_from_aggregates.py | 45 | MATCH |  |
| 820 | §7.3 By sector | Information Technology: google | a search engine (Information Technology) | rerun:make_tables_sector_surface.py | Information Technology: google | MATCH | ChatGPT column of Table C3 as printed |
| 821 | §7.3 By sector | Health Care: fda.gov | the Food and Drug Administration (Health Care) | rerun:make_tables_sector_surface.py | Health Care: fda.gov | MATCH | ChatGPT column of Table C3 as printed |
| 822 | §7.3 By sector | Financials: nerdwallet | a personal-finance publisher (Financials) | rerun:make_tables_sector_surface.py | Financials: nerdwallet | MATCH | ChatGPT column of Table C3 as printed |
| 823 | §7.3 By sector | Consumer Discretionary: justwatch | a streaming guide (Consumer Discretionary) | rerun:make_tables_sector_surface.py | Consumer Discretionary: justwatch | MATCH | ChatGPT column of Table C3 as printed |
| 824 | §7.3 By sector | Communication Services: go† | a Disney property (Communication Services) | rerun:make_tables_sector_surface.py | Communication Services: go† | MATCH | ChatGPT column of Table C3 as printed |
| 825 | §7.3 By sector | Industrials: nvidia | a graphics-card maker (Industrials | rerun:make_tables_sector_surface.py | Industrials: nvidia | MATCH | ChatGPT column of Table C3 as printed |
| 826 | §7.3 By sector | Consumer Staples: reddit | reddit.com (Consumer Staples) | rerun:make_tables_sector_surface.py | Consumer Staples: reddit | MATCH | ChatGPT column of Table C3 as printed |
| 827 | §7.3 By sector | Energy: sec.gov | the Securities and Exchange Commission (Energy, Utilities and Real ... | rerun:make_tables_sector_surface.py | Energy: sec.gov | MATCH | ChatGPT column of Table C3 as printed |
| 828 | §7.3 By sector | Utilities: sec.gov | the Securities and Exchange Commission (Energy, Utilities and Real ... | rerun:make_tables_sector_surface.py | Utilities: sec.gov | MATCH | ChatGPT column of Table C3 as printed |
| 829 | §7.3 By sector | Real Estate: sec.gov | the Securities and Exchange Commission (Energy, Utilities and Real ... | rerun:make_tables_sector_surface.py | Real Estate: sec.gov | MATCH | ChatGPT column of Table C3 as printed |
| 830 | §7.3 By sector | Materials: benjaminmoore | and a paint maker (Materials) | rerun:make_tables_sector_surface.py | Materials: benjaminmoore | MATCH | ChatGPT column of Table C3 as printed |
| 831 | §7.3 By sector | 0.36 | (mean pairwise Jaccard 0.36 to 0.40 across the 55 sector pairs) | rerun:section7_from_aggregates.py | 0.36 | MATCH |  |
| 832 | §7.3 By sector | 0.40 | (mean pairwise Jaccard 0.36 to 0.40 across the 55 sector pairs) | rerun:section7_from_aggregates.py | 0.4 | MATCH |  |
| 833 | §7.3 By sector | 55 | (mean pairwise Jaccard 0.36 to 0.40 across the 55 sector pairs) | rerun:section7_from_aggregates.py | 55 sector pairs | MATCH |  |
| 834 | §7.3 By sector | 0.08 | than on the other four (0.08 to 0.23) | rerun:section7_from_aggregates.py | 0.08 | MATCH |  |
| 835 | §7.3 By sector | 0.23 | than on the other four (0.08 to 0.23) | rerun:section7_from_aggregates.py | 0.23 | MATCH |  |
| 836 | §7.3 By sector | 22.5% | its direction reversed on search queries (22.5% against 24.2%) | shipped:cross_sector_sensitivity2_output.txt | 22.5 | CANNOT RUN | paper agrees with the saved output |
| 837 | §7.3 By sector | 24.2% | its direction reversed on search queries (22.5% against 24.2%) | shipped:cross_sector_sensitivity2_output.txt | 24.2 | CANNOT RUN | paper agrees with the saved output |
| 838 | §7.3 By sector | 0.23 | in no check did it approach significance (p = 0.23 to 0.63) | shipped:cross_sector_sensitivity2_output.txt | 0.23 | CANNOT RUN | paper agrees with the saved output |
| 839 | §7.3 By sector | 0.63 | in no check did it approach significance (p = 0.23 to 0.63) | shipped:cross_sector_sensitivity2_output.txt | 0.63 | CANNOT RUN | paper agrees with the saved output |
| 840 | §7.3 By sector | Sherwin-Williams 94% | Sherwin-Williams holds 94% of Materials | shipped:cross_sector_sensitivity_output.txt | Sherwin-Williams 93.9% | CANNOT RUN | paper agrees with the saved output |
| 841 | §7.3 By sector | Amazon 75% | Amazon 75% of Consumer Discretionary | shipped:cross_sector_sensitivity_output.txt | Amazon 75.4% | CANNOT RUN | paper agrees with the saved output |
| 842 | §7.3 By sector | Walmart 65% | Walmart 65% of Consumer Staples | shipped:cross_sector_sensitivity_output.txt | Walmart 65.4% | CANNOT RUN | paper agrees with the saved output |
| 843 | §7.3 By sector | Apple 62% | Apple 62% of Information Technology | shipped:cross_sector_sensitivity_output.txt | Apple 62.2% | CANNOT RUN | paper agrees with the saved output |
| 844 | §7.3 By sector | Uber 55% | Uber 55% of Industrials | shipped:cross_sector_sensitivity_output.txt | Uber 54.8% | CANNOT RUN | paper agrees with the saved output |
| 845 | §7.3 By sector | go.com | such as go.com, chase.com and mobil.com among ChatGPT's top three | rerun:make_tables_sector_surface.py | go†, justwatch, wikipedia.org | MATCH |  |
| 846 | §7.3 By sector | chase.com | such as go.com, chase.com and mobil.com among ChatGPT's top three | rerun:make_tables_sector_surface.py | nerdwallet, chase†, capitalone | MATCH |  |
| 847 | §7.3 By sector | mobil.com | such as go.com, chase.com and mobil.com among ChatGPT's top three | rerun:make_tables_sector_surface.py | sec.gov, chevronlubricants†, mobil† | MATCH |  |
| 848 | §7.4 | 9 | it held on AI Overviews (9 of 11 sectors on search queries, 8 of 11... | rerun:section7_from_aggregates.py | 9 | MATCH |  |
| 849 | §7.4 | 8 | it held on AI Overviews (9 of 11 sectors on search queries, 8 of 11... | rerun:section7_from_aggregates.py | 8 | MATCH |  |
| 850 | §7.4 | 2 | and not on AI Mode (2 of 11 on each) | rerun:section7_from_aggregates.py | 2 | MATCH |  |
| 851 | §7.4 | 2 | and not on AI Mode (2 of 11 on each) | rerun:section7_from_aggregates.py | 2 | MATCH |  |
| 852 | §7.4 | fails | P1, that youtube.com is the most-cited non-company domain on AI Ove... | rerun:section7_from_aggregates.py | fails | MATCH |  |
| 853 | §7.4 | 93% | (median 93% and 98% of its incidences on the two views) | shipped:cross_sector_sensitivity2_output.txt | 93 | CANNOT RUN | paper agrees with the saved output |
| 854 | §7.4 | 98% | (median 93% and 98% of its incidences on the two views) | shipped:cross_sector_sensitivity2_output.txt | 98 | CANNOT RUN | paper agrees with the saved output |
| 855 | §7.4 | 9 | it would hold (9 of 11) if google.com | shipped:cross_sector_sensitivity_output.txt | 9 | CANNOT RUN | paper agrees with the saved output |
| 856 | §7.4 | fails under every reduction | It fails under every domain reduction tried | shipped:cross_sector_sensitivity_output.txt | 4, 4, 5 | CANNOT RUN | paper agrees with the saved output |
| 857 | §7.4 | 11 | held on all three (11, 6 and 11 of 11) | rerun:section7_from_aggregates.py | 11 | MATCH |  |
| 858 | §7.4 | 6 | held on all three (11, 6 and 11 of 11) | rerun:section7_from_aggregates.py | 6 | MATCH |  |
| 859 | §7.4 | 11 | held on all three (11, 6 and 11 of 11) | rerun:section7_from_aggregates.py | 11 | MATCH |  |
| 860 | §7.4 | 3 | failed: it held in 3 of 11 | rerun:section7_from_aggregates.py | 3 | MATCH |  |
| 861 | §7.4 | 8 of 8 | ChatGPT was a failing surface in all eight sectors where it did not... | rerun:section7_from_aggregates.py | 8 of the 8 | MATCH |  |
| 862 | §7.4 | Financials in neither group | (Financials is in neither group) | data:cross_sector.py CONSUMER/NONCONSUMER | xlf absent | MATCH |  |
| 863 | §7.4 | 26.9% | held in direction (26.9% against 24.2% on search queries | rerun:section7_from_aggregates.py | 26.9 | MATCH |  |
| 864 | §7.4 | 24.2% | held in direction (26.9% against 24.2% on search queries | rerun:section7_from_aggregates.py | 24.2 | MATCH |  |
| 865 | §7.4 | 29.6% | 29.6% against 24.4% on prompts) | rerun:section7_from_aggregates.py | 29.6 | MATCH |  |
| 866 | §7.4 | 24.4% | 29.6% against 24.4% on prompts) | rerun:section7_from_aggregates.py | 24.4 | MATCH |  |
| 867 | §7.4 | 0.27 | (exact one-sided permutation p = 0.27 and 0.21) | rerun:section7_from_aggregates.py | 0.274 | MATCH |  |
| 868 | §7.4 | 0.21 | (exact one-sided permutation p = 0.27 and 0.21) | rerun:section7_from_aggregates.py | 0.210 | MATCH |  |
| 869 | §7.4 | 1, 1, 2 | Of the four, one held, one held in direction only and two failed | rerun:section7_from_aggregates.py | 1 held, 1 held in direction only, 2 failed | MATCH |  |
| 870 | §7.5 | 21.5% | (Google median 21.5%, other four 3.3%; lowest Google view above the... | shipped:cross_sector_sensitivity_output.txt | 21.5 | CANNOT RUN | paper agrees with the saved output |
| 871 | §7.5 | 3.3% | (Google median 21.5%, other four 3.3%; lowest Google view above the... | shipped:cross_sector_sensitivity_output.txt | 3.3 | CANNOT RUN | paper agrees with the saved output |
| 872 | §7.5 | 11 | (Google median 21.5%, other four 3.3%; lowest Google view above the... | shipped:cross_sector_sensitivity_output.txt | 11 | CANNOT RUN | paper agrees with the saved output |
| 873 | §7.5 | 22.0% | (22.0%, 2.4%, 11 of 11) | shipped:cross_sector_sensitivity_output.txt | 22.0 | CANNOT RUN | paper agrees with the saved output |
| 874 | §7.5 | 2.4% | (22.0%, 2.4%, 11 of 11) | shipped:cross_sector_sensitivity_output.txt | 2.4 | CANNOT RUN | paper agrees with the saved output |
| 875 | §7.5 | 11 | (22.0%, 2.4%, 11 of 11) | shipped:cross_sector_sensitivity_output.txt | 11 | CANNOT RUN | paper agrees with the saved output |
| 876 | §7.5 | 19.8% | (19.8%, 2.1%, 10 of 11) | shipped:cross_sector_sensitivity_output.txt | 19.8 | CANNOT RUN | paper agrees with the saved output |
| 877 | §7.5 | 2.1% | (19.8%, 2.1%, 10 of 11) | shipped:cross_sector_sensitivity_output.txt | 2.1 | CANNOT RUN | paper agrees with the saved output |
| 878 | §7.5 | 10 | (19.8%, 2.1%, 10 of 11) | shipped:cross_sector_sensitivity_output.txt | 10 | CANNOT RUN | paper agrees with the saved output |
| 879 | §7.5 | 64 | and with 64 properties of the sector's companies | data:cross_sector_company_properties.csv | 64 | MATCH |  |
| 880 | §7.5 | 20.2% | the Google views fall from 20.2% to 32.4% to 5.9% to 12.7% | shipped:cross_sector_sensitivity_output.txt | 20.2 | CANNOT RUN | paper agrees with the saved output |
| 881 | §7.5 | 32.4% | the Google views fall from 20.2% to 32.4% to 5.9% to 12.7% | shipped:cross_sector_sensitivity_output.txt | 32.4 | CANNOT RUN | paper agrees with the saved output |
| 882 | §7.5 | 5.9% | the Google views fall from 20.2% to 32.4% to 5.9% to 12.7% | shipped:cross_sector_sensitivity_output.txt | 5.9 | CANNOT RUN | paper agrees with the saved output |
| 883 | §7.5 | 12.7% | the Google views fall from 20.2% to 32.4% to 5.9% to 12.7% | shipped:cross_sector_sensitivity_output.txt | 12.7 | CANNOT RUN | paper agrees with the saved output |
| 884 | §7.5 | 9.2% | and Gemini's 9.2% exceeds AI Mode on search queries | shipped:cross_sector_sensitivity_output.txt | 9.2 | CANNOT RUN | paper agrees with the saved output |
| 885 | §7.5 | exceeds | and Gemini's 9.2% exceeds AI Mode on search queries | shipped:cross_sector_sensitivity_output.txt | Gemini 9.2% > AI Mode search queries 5.9% | CANNOT RUN | paper agrees with the saved output |
| 886 | §7.5 | 30.6% | gives Google medians of 30.6%, 26.3% and 23.3% against 3.0%, 2.6% a... | shipped:cross_sector_sensitivity_output.txt | 30.6 | CANNOT RUN | paper agrees with the saved output |
| 887 | §7.5 | 3.0% | gives Google medians of 30.6%, 26.3% and 23.3% against 3.0%, 2.6% a... | shipped:cross_sector_sensitivity_output.txt | 3.0 | CANNOT RUN | paper agrees with the saved output |
| 888 | §7.5 | 26.3% | gives Google medians of 30.6%, 26.3% and 23.3% against 3.0%, 2.6% a... | shipped:cross_sector_sensitivity_output.txt | 26.3 | CANNOT RUN | paper agrees with the saved output |
| 889 | §7.5 | 2.6% | gives Google medians of 30.6%, 26.3% and 23.3% against 3.0%, 2.6% a... | shipped:cross_sector_sensitivity_output.txt | 2.6 | CANNOT RUN | paper agrees with the saved output |
| 890 | §7.5 | 23.3% | gives Google medians of 30.6%, 26.3% and 23.3% against 3.0%, 2.6% a... | shipped:cross_sector_sensitivity_output.txt | 23.3 | CANNOT RUN | paper agrees with the saved output |
| 891 | §7.5 | 2.3% | gives Google medians of 30.6%, 26.3% and 23.3% against 3.0%, 2.6% a... | shipped:cross_sector_sensitivity_output.txt | 2.3 | CANNOT RUN | paper agrees with the saved output |
| 892 | §7.5 | near ten | while the ratio between the two groups stays near ten | arith:quoted medians | 10.2, 10.1, 10.1, 10.1 | MATCH |  |
| 893 | §7.5 | 7.6% | Ranks 501 to 1,000 carry a median 7.6% to 13.8% | rerun:section7_from_aggregates.py | 7.6 | MATCH |  |
| 894 | §7.5 | 13.8% | Ranks 501 to 1,000 carry a median 7.6% to 13.8% | rerun:section7_from_aggregates.py | 13.8 | MATCH |  |
| 895 | §7.6 | 31.3% | (video and community share 31.3% to 30.1% on AI Overviews search qu... | rerun:section7_from_aggregates.py | 31.3 | MATCH |  |
| 896 | §7.6 | 30.1% | (video and community share 31.3% to 30.1% on AI Overviews search qu... | rerun:section7_from_aggregates.py | 30.1 | MATCH |  |
| 897 | §7.6 | 1 -> 1 (both views) | YouTube's rank stayed 1 on AI Overviews | rerun:section7_from_aggregates.py | 1->1, 1->1 | MATCH |  |
| 898 | §7.6 | 2 -> 1 | and moved from 2 to 1 on AI Mode prompts | rerun:section7_from_aggregates.py | 2 -> 1 | MATCH |  |
| 899 | §7.6 | 6.2% | moved Perplexity from 6.2% to 5.5% and Gemini from 15.0% to 13.4% | rerun:section7_from_aggregates.py | 6.2 | MATCH |  |
| 900 | §7.6 | 5.5% | moved Perplexity from 6.2% to 5.5% and Gemini from 15.0% to 13.4% | rerun:section7_from_aggregates.py | 5.5 | MATCH |  |
| 901 | §7.6 | 15.0% | moved Perplexity from 6.2% to 5.5% and Gemini from 15.0% to 13.4% | rerun:section7_from_aggregates.py | 15.0 | MATCH |  |
| 902 | §7.6 | 13.4% | moved Perplexity from 6.2% to 5.5% and Gemini from 15.0% to 13.4% | rerun:section7_from_aggregates.py | 13.4 | MATCH |  |
| 903 | §7.6 | amazon.com -> a flight-route site | changed Copilot's top non-company domain from amazon.com to a fligh... | rerun:section7_from_aggregates.py | amazon.com -> flightconnections.com | MATCH |  |
| 904 | §7.6 | 0.8% | without Industrials the ChatGPT median is 0.8% | shipped:cross_sector_sensitivity_output.txt | 0.8 | CANNOT RUN | paper agrees with the saved output |
| 905 | §7.6 | 10 | P2 holds on ChatGPT and Copilot in 10 of 10 sectors | shipped:cross_sector_sensitivity2_output.txt | 10 | CANNOT RUN | paper agrees with the saved output |
| 906 | §7.6 | 10 | P2 holds on ChatGPT and Copilot in 10 of 10 sectors | shipped:cross_sector_sensitivity2_output.txt | 10 | CANNOT RUN | paper agrees with the saved output |
| 907 | §7.6 | 6 | and on Perplexity in 6 of 10 | shipped:cross_sector_sensitivity2_output.txt | 6 | CANNOT RUN | paper agrees with the saved output |
| 908 | §7.6 | 3 | and P3 holds in 3 of 10 | shipped:cross_sector_sensitivity2_output.txt | 3 | CANNOT RUN | paper agrees with the saved output |
| 909 | §7.6 | 2.2% | hold up to 2.2% of a Financials surface's incidences | shipped:cross_sector_sensitivity_output.txt | 2.2 | CANNOT RUN | paper agrees with the saved output |
| 910 | §7.6 | 25 | by reading each sector's 25 most-cited non-company domains | data:design file (amendment A3) | 25 most-cited | MATCH |  |
| 911 | §7.6 | 860 | cells range from 860 to 18,381,848 incidences | rerun:section7_from_aggregates.py | 860 | MATCH |  |
| 912 | §7.6 | 18,381,848 | cells range from 860 to 18,381,848 incidences | rerun:section7_from_aggregates.py | 18,381,848 | MATCH |  |
| 913 | §7.6 What Measurement 3 establishes | about ten times | about ten times the pooled median share of the other four surfaces | rerun:section7_from_aggregates.py | 10.1 | MATCH |  |
| 914 | §7.6 What Measurement 3 establishes | more than twice | and more than twice Gemini's | rerun:section7_from_aggregates.py | 2.32 | MATCH |  |
| 915 | §8 | derived row | The 21–100 row is derived as the total less the three reported bands | arith:Table 5 | 1.0; 255.0; 314.0; 242.0; 250.0; 70.0 | MATCH |  |
| 916 | §8 | peak at day 60 | The estimated-visits peak at day 60 coincides with that day | data:instrument_series_table5 CSV | 60 | MATCH |  |
| 917 | §8 primary checkpoint | 15,830 | the section held 15,830 ranking positions | data:instrument_series_table5 CSV | 15,830 | MATCH |  |
| 918 | §8 primary checkpoint | 1,874 | 1,874 of them in positions 1 to 3 | data:instrument_series_table5 CSV | 1,874 | MATCH |  |
| 919 | §8 primary checkpoint | 51,800 | with an estimated 51,800 monthly visits | data:instrument_series_table5 CSV | 51,800 | MATCH |  |
| 920 | §8 primary checkpoint | 19 | and nineteen referring domains | data:instrument_series_table5 CSV | 19 | MATCH |  |
| 921 | §8 primary checkpoint | 43,980 | By day 77 it held 43,980 positions across 441 URLs | data:instrument_series_table5 CSV | 43,980 | MATCH |  |
| 922 | §8 primary checkpoint | 441 | By day 77 it held 43,980 positions across 441 URLs | data:instrument_series_table5 CSV | 441 | MATCH |  |
| 923 | §8 primary checkpoint | 17,206 | and appeared in 17,206 stored AI answers | data:instrument_series_table5 CSV | 17,206 | MATCH |  |
| 924 | §8 primary checkpoint | 29,000 | ranked for 29,000 keywords in one instrument and 58,586 in the other | data:single_reads_2026-10.csv | 29,000 | MATCH |  |
| 925 | §8 primary checkpoint | 58,586 | ranked for 29,000 keywords in one instrument and 58,586 in the other | data:single_reads_2026-10.csv | 58,586 | MATCH |  |
| 926 | §8 primary checkpoint | 7,455 | was recorded as a cited source in Google AI Overviews on 7,455 keyw... | data:instrument_series_table3 CSV | 7455 | MATCH |  |
| 927 | §8 concentration | 22.8% | the ten highest-traffic carry 22.8% of estimated visits | data:single_reads_2026-10.csv | 22.8% | MATCH |  |
| 928 | §8 concentration | 64.9% | and the top 50 carry 64.9% | data:single_reads_2026-10.csv | 64.9% | MATCH |  |
| 929 | §8 concentration | 11% | Fifty of 441 is 11% of the pages | arith:50 / 441 | 11.3379 | MATCH |  |
| 930 | §8 concentration | about two thirds | carrying about two thirds of the estimated traffic | data:single_reads_2026-10.csv | 64.9% | MATCH |  |
| 931 | §8 demand | 58,586 | Among the 58,586 US keywords | data:single_reads_2026-10.csv | 58,586 | MATCH |  |
| 932 | §8 demand | 40 to 170, or none | with 40 to 170 reported searches a month or none at all | data:single_reads_2026-10.csv | 40 to 170, or none | MATCH |  |
| 933 | §8 demand | 105 | The section ranks in 105 countries, with 18.5% | data:single_reads_2026-10.csv | 105 | MATCH |  |
| 934 | §8 demand | 18.5% | The section ranks in 105 countries, with 18.5% | data:single_reads_2026-10.csv | 18.5% | MATCH |  |
| 935 | §9.1 | 474 | New York 474 answers | data:single_reads_2026-10.csv | 474 | MATCH |  |
| 936 | §9.1 | 337 | California 337 | data:single_reads_2026-10.csv | 337 | MATCH |  |
| 937 | §9.1 | 322 | Texas 322 | data:single_reads_2026-10.csv | 322 | MATCH |  |
| 938 | §9.1 | 304 | Florida 304 | data:single_reads_2026-10.csv | 304 | MATCH |  |
| 939 | §9.1 | 294 | and the national hub 294 | data:single_reads_2026-10.csv | 294 | MATCH |  |
| 940 | §9.1 | 238 | 214 Dallas 238 | data:single_reads_2026-10.csv | 238 | MATCH |  |
| 941 | §9.1 | 228 | 786 Miami 228 | data:single_reads_2026-10.csv | 228 | MATCH |  |
| 942 | §9.1 | 218 | 404 Atlanta 218 | data:single_reads_2026-10.csv | 218 | MATCH |  |
| 943 | §9.1 | less often | per code it lists, a state hub is cited less often than the most-ci... | data:single reads and code list | NY 20.6, CA 8.2, TX 11.1, FL 13.2 per code against 218 | MATCH |  |
| 944 | §9.1 Figure 8 caption | 8 | The eight pages under the prefix most often cited | data:single_reads_2026-10.csv | 8 | MATCH |  |
| 945 | §9.2 | 13 and 83 | at Domain Ratings between 13 and 83 | data:single_reads_2026-10.csv | 13 and 83 | MATCH |  |
| 946 | §9.2 | 97 | Wikipedia, at 97, is co-cited in roughly 11,000 | data:single_reads_2026-10.csv | 97 | MATCH |  |
| 947 | §9.2 | 11,000 | Wikipedia, at 97, is co-cited in roughly 11,000 | data:single_reads_2026-10.csv | 11,000 | MATCH |  |
| 948 | §9.2 | 9 | are co-cited 9 times (Domain Rating 91) and 240 times (Domain Ratin... | data:single_reads_2026-10.csv | 9 | MATCH |  |
| 949 | §9.2 | 240 | are co-cited 9 times (Domain Rating 91) and 240 times (Domain Ratin... | data:single_reads_2026-10.csv | 240 | MATCH |  |
| 950 | §9.2 | 17,206 | against the section's 17,206 | data:instrument_series_table5 CSV | 17,206 | MATCH |  |
| 951 | §10 | 0 through 31 July | The section had zero live referring domains through 31 July | none:daily referring-domain series not released (Table 5 gives 0 at... |  | CANNOT RUN |  |
| 952 | §10 | 1 | one on 10 August | data:instrument_series_table5 CSV | 1 | MATCH |  |
| 953 | §10 | 19 | and nineteen on 25 August and still nineteen on 1 September | data:instrument_series_table5 CSV | 19 | MATCH |  |
| 954 | §10 | 19 | and nineteen on 25 August and still nineteen on 1 September | data:instrument_series_table5 CSV | 19 | MATCH |  |
| 955 | §10 | 15,830 | by which date it already held 15,830 ranking positions | data:instrument_series_table5 CSV | 15,830 | MATCH |  |
| 956 | §10 | 913 | is reported by the instrument as 913 | data:single_reads_2026-10.csv | 913 | MATCH |  |
| 957 | §10 | 909 | daily series gives 909 at day 75 | data:instrument_series_table5 CSV | 909 | MATCH |  |
| 958 | §10 | 917 | September gives 917 new against 95 lost | data:single_reads_2026-10.csv | 917 | MATCH |  |
| 959 | §10 | 95 | September gives 917 new against 95 lost | data:single_reads_2026-10.csv | 95 | MATCH |  |
| 960 | §10 | 841 | which with nineteen at day 37 implies about 841 | arith:19 + 917 - 95 | 841 | MATCH |  |
| 961 | §10 | roughly 900 | roughly nine hundred by day 75 | data:instrument_series_table5 CSV | 909 | MATCH |  |
| 962 | §10 | 61.9% | They are automated networks: 61.9% .info, 26.4% .asia, 10.2% .xyz | data:single_reads_2026-10.csv | 61.9% | MATCH |  |
| 963 | §10 | 26.4% | They are automated networks: 61.9% .info, 26.4% .asia, 10.2% .xyz | data:single_reads_2026-10.csv | 26.4% | MATCH |  |
| 964 | §10 | 10.2% | They are automated networks: 61.9% .info, 26.4% .asia, 10.2% .xyz | data:single_reads_2026-10.csv | 10.2% | MATCH |  |
| 965 | §10 | below 10 | every linking page at URL Rating below 10 | data:single_reads_2026-10.csv | every linking page below 10 | MATCH |  |
| 966 | §10 | 80 | The second instrument indexes 80 referring domains | data:single_reads_2026-10.csv | 80 | MATCH |  |
| 967 | §10 | 88% | 88% from domains at Authority Score 0–10 and 75% on .xyz | data:single_reads_2026-10.csv | 88% | MATCH |  |
| 968 | §10 | 75% | 88% from domains at Authority Score 0–10 and 75% on .xyz | data:single_reads_2026-10.csv | 75% | MATCH |  |
| 969 | Table 6, Day 0 to 15, domains gained | 1 | 1 | arith:Table 5 | 1 | MATCH |  |
| 970 | Table 6, Day 0 to 15, positions gained | 3,383 | 3,383 | arith:Table 5 | 3383 | MATCH |  |
| 971 | Table 6, Day 0 to 15, rate | 226 | 226 / day | arith:Table 5 | 225.533 | MATCH |  |
| 972 | Table 6, Day 15 to 30, domains gained | 18 | 18 | arith:Table 5 | 18 | MATCH |  |
| 973 | Table 6, Day 15 to 30, positions gained | 11,520 | 11,520 | arith:Table 5 | 11520 | MATCH |  |
| 974 | Table 6, Day 15 to 30, rate | 768 | 768 / day | arith:Table 5 | 768 | MATCH |  |
| 975 | Table 6, Day 30 to 37, domains gained | 0 | 0 | arith:Table 5 | 0 | MATCH |  |
| 976 | Table 6, Day 30 to 37, positions gained | 925 | 925 | arith:Table 5 | 925 | MATCH |  |
| 977 | Table 6, Day 30 to 37, rate | 132 | 132 / day | arith:Table 5 | 132.143 | MATCH |  |
| 978 | Table 6, Day 37 to 45, domains gained | 396 | 396 | arith:Table 5 | 396 | MATCH |  |
| 979 | Table 6, Day 37 to 45, positions gained | 4,496 | 4,496 | arith:Table 5 | 4496 | MATCH |  |
| 980 | Table 6, Day 37 to 45, rate | 562 | 562 / day | arith:Table 5 | 562 | MATCH |  |
| 981 | Table 6, Day 45 to 60, domains gained | 413 | 413 | arith:Table 5 | 413 | MATCH |  |
| 982 | Table 6, Day 45 to 60, positions gained | 16,815 | 16,815 | arith:Table 5 | 16815 | MATCH |  |
| 983 | Table 6, Day 45 to 60, rate | 1,121 | 1,121 / day | arith:Table 5 | 1121 | MATCH |  |
| 984 | Table 6, Day 60 to 75, domains gained | 81 | 81 | arith:Table 5 | 81 | MATCH |  |
| 985 | Table 6, Day 60 to 75, positions gained | 6,161 | 6,161 | arith:Table 5 | 6161 | MATCH |  |
| 986 | Table 6, Day 60 to 75, rate | 411 | 411 / day | arith:Table 5 | 410.733 | MATCH |  |
| 987 | §10.1 | 43,302 | Of the 43,302 positions held at day 75, 15,830 (36.6%) | data:instrument_series_table5 CSV | 43302 | MATCH |  |
| 988 | §10.1 | 36.6% | Of the 43,302 positions held at day 75, 15,830 (36.6%) | arith:Table 5 | 36.5572 | MATCH |  |
| 989 | §10.1 | 27,472 | and 27,472 (63.4%) were acquired after | arith:Table 5 | 27472 | MATCH |  |
| 990 | §10.1 | 63.4% | and 27,472 (63.4%) were acquired after | arith:Table 5 | 63.4428 | MATCH |  |
| 991 | §10.1 | 53.1% | that share is itself bounded rather than exact: 53.1% to 63.4% | arith:Table 5 | 53.0599 | MATCH |  |
| 992 | §10.1 | 63.4% | that share is itself bounded rather than exact: 53.1% to 63.4% | arith:Table 5 | 63.4428 | MATCH |  |
| 993 | §10.1 | 56.9% | the corresponding share is bounded 56.9% to 74.9% | arith:Table 5 | 56.8913 | MATCH |  |
| 994 | §10.1 | 74.9% | the corresponding share is bounded 56.9% to 74.9% | arith:Table 5 | 74.8701 | MATCH |  |
| 995 | §10.1 | 8 | dated only to an eight-day interval | arith:days 37 to 45 | 8 | MATCH |  |
| 996 | §10.1 | 15,830 | A result of 15,830 ranking positions and 1,874 top-three positions | data:instrument_series_table5 CSV | 15,830 | MATCH |  |
| 997 | §10.1 | 1,874 | A result of 15,830 ranking positions and 1,874 top-three positions | data:instrument_series_table5 CSV | 1,874 | MATCH |  |
| 998 | §10.1 | unchanged | with nineteen referring domains, a count unchanged for the precedin... | data:instrument_series_table5 CSV | 19 at day 30, 19 at day 37 | MATCH |  |
| 999 | §10.1 | 768 | The fastest clean interval, 768 a day across days 15 to 30 | data:instrument_series_table6 CSV | 768 | MATCH |  |
| 1000 | §10.1 | 37% | is 37% faster than the 562 a day of the arrival interval | arith:Table 6 rates | 36.6548 | MATCH |  |
| 1001 | §10.1 | 562 | is 37% faster than the 562 a day of the arrival interval | data:instrument_series_table6 CSV | 562 | MATCH |  |
| 1002 | §10.1 | 132 | Reading the 132-a-day trough | data:instrument_series_table6 CSV | 132 | MATCH |  |
| 1003 | §10.1 | 441 | A 441-page section entering an index | data:instrument_series_table5 CSV | 441 | MATCH |  |
| 1004 | §10.1 Figure 9 caption | 984 | day 6 (984 positions, 186 in 1–3) | data:single_reads_2026-10.csv | 984 | MATCH |  |
| 1005 | §10.1 Figure 9 caption | 186 | day 6 (984 positions, 186 in 1–3) | data:single_reads_2026-10.csv | 186 | MATCH |  |
| 1006 | §10.1 Figure 9 caption | 38,801 | and day 67 (38,801 and 6,942) | data:single_reads_2026-10.csv | 38,801 | MATCH |  |
| 1007 | §10.1 Figure 9 caption | 6,942 | and day 67 (38,801 and 6,942) | data:single_reads_2026-10.csv | 6,942 | MATCH |  |
| 1008 | §12 M1 | 2.94 | which differ by a factor that falls from 2.94 to 1.34 | arith:Table 3 counts | 2.93617 | MATCH |  |
| 1009 | §12 M1 | 1.34 | which differ by a factor that falls from 2.94 to 1.34 | arith:Table 3 counts | 1.3438 | MATCH |  |
| 1010 | §12 deployment | 53.1% | between 53.1% and 63.4% of day-75 positions postdate its arrival | arith:Table 5 | 53.0599 | MATCH |  |
| 1011 | §12 deployment | 63.4% | between 53.1% and 63.4% of day-75 positions postdate its arrival | arith:Table 5 | 63.4428 | MATCH |  |
| 1012 | §13 | 1.2 | (1.2 to 2.0 times the most-cited code page) | arith:single reads (Figure 8 values) | 1.23529 | MATCH |  |
| 1013 | §13 | 2.0 | (1.2 to 2.0 times the most-cited code page) | arith:single reads (Figure 8 values) | 1.9916 | MATCH |  |
| 1014 | §13 | 924; 66; f05ce279942be5f8 | The example ships a 924-query demonstration over the 66 codes in it... | none:ufi repository and package not in the bundle |  | CANNOT RUN |  |
| 1015 | §13 | α 0.5, β 0.5, damping 0.85, 3 phrasings, mean; 7290a2235d... | lock digest `7290a2235d8de05f`, locked 12 October 2026 | none:ufi repository and package not in the bundle |  | CANNOT RUN |  |
| 1016 | §13 | 372 | Every one of the 372 geographic codes in service received a page | data:section_code_pages_2026-10-14.csv | 372 | MATCH |  |
| 1017 | §13 | 971,506 | the stamp is anchored in Bitcoin block 971,506 | data:framework_test_r1 .ots proof (checks/ots_parse.py) | 971,506 | MATCH | the proof commits to the released manifest's SHA-256 and attests this height with merkle root 7bdc6025...59a3, as the folder README states |
| 1018 | §13 | 04:05 UTC, 15 Oct 2026 | mined at 04:05 UTC on 15 October 2026 | none:block time is not in the bundle |  | CANNOT RUN | external check (blockstream.info): block 971,506 header time 2026-10-15T04:05:42Z, merkle root as in the proof |
| 1019 | §13 | committed 14 Oct 2026 | were committed on 14 October 2026 and stamped with OpenTimestamps | none:the plan, predictors and script are held back; the manifest gi... |  | CANNOT RUN | the manifest says it was written 2026-10-15 03:45 UTC (14 Oct, 23:45 US Eastern) |
| 1020 | §13 | 14 of 88 | (14 of 88 exports, 44,463 answers) | data:design file (amendment A3) | after 14 of 88 exports | MATCH |  |
| 1021 | §13 | 44,463 | (14 of 88 exports, 44,463 answers) | data:design file (amendment A3) | 44,463 rows | MATCH | the design file calls them rows |
| 1022 | §13 | 10,000 | Amendment A1 fixed a sampling rule of the 10,000 highest-volume pro... | data:design file (amendment A1) | 10,000 | MATCH |  |
| 1023 | §13 | same block (971,506) | was stamped with OpenTimestamps before any reading under it, in the... | none:the second-domain protocol and its proof are not in the bundle |  | CANNOT RUN |  |
| 1024 | §13.1 | Costco among the 109 | Costco is one of the 109 companies of Section 7 | data:cross_sector_companies.csv | Costco | MATCH |  |
| 1025 | §14 | 149994a; 22 commits (21 + 1); version 0.2.0 | cited here as commit `149994a` of 12 October 2026 | none:ufi repository and package not in the bundle |  | CANNOT RUN |  |
| 1026 | §14 | 14,823 | moved from 14,823 (9 October) to 17,206 (11 October) and 17,400 (12... | data:instrument_series_table5 CSV | 14,823 | MATCH |  |
| 1027 | §14 | 17,206 | moved from 14,823 (9 October) to 17,206 (11 October) and 17,400 (12... | data:instrument_series_table5 CSV | 17,206 | MATCH |  |
| 1028 | §14 | 17,400 | moved from 14,823 (9 October) to 17,206 (11 October) and 17,400 (12... | data:ahrefs/semrush_prefixes_2026-10-12.csv | 17400 | MATCH |  |
| 1029 | §14 | 1,910,867 | the October run-rate had moved by about 3% (worldwide 1,910,867, US... | data:single_reads_2026-10.csv | 1,910,867 | MATCH |  |
| 1030 | §14 | 1,659,636 | the October run-rate had moved by about 3% (worldwide 1,910,867, US... | data:single_reads_2026-10.csv | 1,659,636 | MATCH |  |
| 1031 | §14 | about 3% | the October run-rate had moved by about 3% (worldwide 1,910,867, US... | arith:re-read against Table 2 | 2.8% and 3.1% | MATCH |  |
| 1032 | §14 Use of AI tools | 1,056 | of 1,056 numbers the paper quotes, 899 matched | data:08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/tally.txt | 1056 | MATCH |  |
| 1033 | §14 Use of AI tools | 899 | of 1,056 numbers the paper quotes, 899 matched | data:08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/tally.txt | 899 | MATCH |  |
| 1034 | §14 Use of AI tools | 1 | of 1,056 numbers the paper quotes, 899 matched | data:08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/tally.txt | 1 | MATCH |  |
| 1035 | §14 Use of AI tools | 156 | of 1,056 numbers the paper quotes, 899 matched | data:08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/tally.txt | 156 | MATCH |  |
| 1036 | §14 Use of AI tools | corrected | one differed (Table 2's day count, now corrected) | arith:Table 2 days-live column (manuscript) | 11 (78 in all, days 0 to 77) | MATCH | corrected in the manuscript; the released Table 2 CSV still reads '11 (77 cumulative)' (counted once, at the Table 2 cell) |
| 1037 | §15 | 7.5 | by factors of 7.5 to 27.1 over four months | arith:Table 2 values | 7.46965 | MATCH |  |
| 1038 | §15 | 27.1 | by factors of 7.5 to 27.1 over four months | arith:Table 2 values | 27.1414 | MATCH |  |
| 1039 | §15 | 8.6 | (8.6 to 29.9 with both read worldwide) | arith:Table 2 values | 8.62011 | MATCH |  |
| 1040 | §15 | 29.9 | (8.6 to 29.9 with both read worldwide) | arith:Table 2 values | 29.8608 | MATCH |  |
| 1041 | §15 | 2.7 | about its growth by a factor of 2.7 in one month | rerun:instrument_extra.py | 2.66 | MATCH |  |
| 1042 | §15 | 11 | about its referring domains by a factor of eleven | arith:913 / 80 | 11.4125 | MATCH |  |
| 1043 | §15 | one fifth to seven | their ratio on estimated visits ran from one fifth to seven times | rerun:analyze.py | 0.20x to 7.24x | MATCH |  |
| 1044 | §15 | 60 of 66 | which of two sections was larger in 60 of 66 pairs | rerun:analyze.py | 60 of 66 | MATCH |  |
| 1045 | §15 | 37,193 | On 37,193 business reviews, the two agreed | shipped:analyze_reviews_output.txt | 37193 | CANNOT RUN | paper agrees with the saved output |
| 1046 | §15 | +0.47 | (+0.47 to +0.75, depending on attribution) | rerun:m2_from_counts.py | +0.468 | MATCH |  |
| 1047 | §15 | +0.75 | (+0.47 to +0.75, depending on attribution) | rerun:m2_from_counts.py | +0.748 | MATCH |  |
| 1048 | §15 | +0.19 | (+0.19, or +0.27 counting labels no review mentions) | rerun:m2_from_counts.py (full precision via checks/m2_precise.py) | 0.184869 | MISMATCH | prints +0.185; the full value 0.184869 is +0.18 to two decimals (double rounding) |
| 1049 | §15 | +0.27 | (+0.19, or +0.27 counting labels no review mentions) | rerun:m2_from_counts.py | +0.273 | MATCH |  |
| 1050 | §15 | one in seven | one in seven unhappy reviews matched a waiting pattern | arith:924 / 6,620 | 1 in 7.16 | MATCH |  |
| 1051 | §15 | 11 | the whole taxonomy holds 11 labels mentioning waiting | shipped:supplement_r10_output.txt | 11 | CANNOT RUN | paper agrees with the saved output |
| 1052 | §15 | 622 | with 622 searches a month | shipped:supplement_r10_output.txt | 622 | CANNOT RUN | paper agrees with the saved output |
| 1053 | §15 | 21% | a median 21% on Google's AI Overviews and AI Mode against 0.6% to 9.2% | rerun:section7_from_aggregates.py | 21.3 | MATCH |  |
| 1054 | §15 | 0.6% | a median 21% on Google's AI Overviews and AI Mode against 0.6% to 9.2% | rerun:section7_from_aggregates.py | 0.6 | MATCH |  |
| 1055 | §15 | 9.2% | a median 21% on Google's AI Overviews and AI Mode against 0.6% to 9.2% | rerun:section7_from_aggregates.py | 9.2 | MATCH |  |
| 1056 | §15 | 11 of 11 | higher on every Google view than on every other surface in every se... | rerun:section7_from_aggregates.py | 11/11 | MATCH |  |
| 1057 | §15 | 2 failed | two of four predictions written before collection failed | rerun:section7_from_aggregates.py | 1 held, 1 held in direction only, 2 failed | MATCH |  |
| 1058 | §15 | 15,830 | the section held 15,830 ranking positions with nineteen referring d... | data:instrument_series_table5 CSV | 15,830 | MATCH |  |
| 1059 | §15 | 19 | the section held 15,830 ranking positions with nineteen referring d... | data:instrument_series_table5 CSV | 19 | MATCH |  |
| 1060 | §15 | 17,206 | and by day 77 appeared in 17,206 recorded AI answers | data:instrument_series_table5 CSV | 17,206 | MATCH |  |
| 1061 | Appendix A | 381 | The page count is 381, not 290 | data:section_code_pages_2026-10-14.csv | 381 | MATCH |  |
| 1062 | Appendix A | 9.2x | A 9.2x AI-answer comparison was withdrawn | arith:158,100 / 17,206 | 9.18866 | MATCH |  |
| 1063 | Appendix A | 78 | its days-live column sums to 78 (days 0 to 77) | arith:Table 2 days-live column (manuscript) | 78 | MATCH |  |
| 1064 | Appendix A | 5.2 | by a factor of 5.2 at 27.1x, not 13 times | arith:sqrt of 27.1 | 5.20975 | MATCH |  |
| 1065 | Appendix A | −0.11 in Figure 5 | a stale copy of Figure 5 that printed −0.09 for −0.11 was replaced | figure:make_figs_v4.py (regenerated fig4_prefixes) | Spearman ρ = −0.11 | MATCH |  |
| 1066 | Appendix A | +0.47 | Branch agreement is +0.47 to +0.75 depending on how labels are attr... | rerun:m2_from_counts.py | +0.468 | MATCH |  |
| 1067 | Appendix A | +0.75 | Branch agreement is +0.47 to +0.75 depending on how labels are attr... | rerun:m2_from_counts.py | +0.748 | MATCH |  |
| 1068 | Appendix A | +0.78 | replacing an earlier +0.78 computed on review-mentioned labels only | shipped:analyze_reviews_output.txt | +0.777 | CANNOT RUN | paper agrees with the saved output |
| 1069 | Appendix A | 11 | the taxonomy holds 11 labels containing "wait", not one | shipped:supplement_r10_output.txt | 11 | CANNOT RUN | paper agrees with the saved output |
| 1070 | Appendix A | 456 | the count of works naming the vendor tools is 456, not 459 | rerun:vendor_reliance.py --offline | 456 | MATCH |  |
| 1071 | Appendix A | 459 | the count of works naming the vendor tools is 456, not 459 | data:vendor_reliance_works.csv (rows before de-duplication) | 459 | MATCH |  |
| 1072 | Appendix A | 3 | (three works were counted twice) | rerun:vendor_reliance.py --offline | 3 | MATCH |  |
| 1073 | Appendix B | 0.22 | (about 0.22 when 30 of 66 entities have none) | none:ufi repository and package not in the bundle |  | CANNOT RUN |  |
| 1074 | Appendix B | 7290a2235d8de05f; 02:00 UTC | (digest `7290a2235d8de05f`, set at 02:00 UTC on 12 October 2026) | none:ufi repository and package not in the bundle |  | CANNOT RUN |  |
| 1075 | Appendix B | 03:45 UTC; 02d7588 | The scoring code changed at 03:45 UTC the same day (commit `02d7588` | none:ufi repository and package not in the bundle |  | CANNOT RUN |  |
| 1076 | Appendix B | 0.8 | Its `rel` term correlates with node degree at roughly 0.8 in the re... | none:ufi repository and package not in the bundle |  | CANNOT RUN |  |
| 1077 | Appendix B | 4/5 | On the released example these are 4/5 and 70.4% | none:ufi repository and package not in the bundle |  | CANNOT RUN |  |
| 1078 | Appendix B | 70.4% | On the released example these are 4/5 and 70.4% | none:ufi repository and package not in the bundle |  | CANNOT RUN |  |
| 1079 | Appendix B | 2 of 4 | with two of the four expressible questions answered for every subject | none:ufi repository and package not in the bundle |  | CANNOT RUN |  |
| 1080 | Table C1, AI Overviews, search queries, Video and community, median | 25.8 | 25.8% (14.3–34.3) | rerun:section7_from_aggregates.py | 25.8 | MATCH |  |
| 1081 | Table C1, AI Overviews, search queries, Video and community, min | 14.3 | 25.8% (14.3–34.3) | rerun:section7_from_aggregates.py | 14.3 | MATCH |  |
| 1082 | Table C1, AI Overviews, search queries, Video and community, max | 34.3 | 25.8% (14.3–34.3) | rerun:section7_from_aggregates.py | 34.3 | MATCH |  |
| 1083 | Table C1, AI Overviews, search queries, Reference, median | 4.3 | 4.3% (1.3–8.1) | rerun:section7_from_aggregates.py | 4.3 | MATCH |  |
| 1084 | Table C1, AI Overviews, search queries, Reference, min | 1.3 | 4.3% (1.3–8.1) | rerun:section7_from_aggregates.py | 1.3 | MATCH |  |
| 1085 | Table C1, AI Overviews, search queries, Reference, max | 8.1 | 4.3% (1.3–8.1) | rerun:section7_from_aggregates.py | 8.1 | MATCH |  |
| 1086 | Table C1, AI Overviews, search queries, News, median | 0.7 | 0.7% (0.2–2.8) | rerun:section7_from_aggregates.py | 0.7 | MATCH |  |
| 1087 | Table C1, AI Overviews, search queries, News, min | 0.2 | 0.7% (0.2–2.8) | rerun:section7_from_aggregates.py | 0.2 | MATCH |  |
| 1088 | Table C1, AI Overviews, search queries, News, max | 2.8 | 0.7% (0.2–2.8) | rerun:section7_from_aggregates.py | 2.8 | MATCH |  |
| 1089 | Table C1, AI Overviews, search queries, Government, median | 0.4 | 0.4% (0.2–8.6) | rerun:section7_from_aggregates.py | 0.4 | MATCH |  |
| 1090 | Table C1, AI Overviews, search queries, Government, min | 0.2 | 0.4% (0.2–8.6) | rerun:section7_from_aggregates.py | 0.2 | MATCH |  |
| 1091 | Table C1, AI Overviews, search queries, Government, max | 8.6 | 0.4% (0.2–8.6) | rerun:section7_from_aggregates.py | 8.6 | MATCH |  |
| 1092 | Table C1, AI Overviews, search queries, Sector's companies, median | 11.9 | 11.9% (6.1–23.5) | rerun:section7_from_aggregates.py | 11.9 | MATCH |  |
| 1093 | Table C1, AI Overviews, search queries, Sector's companies, min | 6.1 | 11.9% (6.1–23.5) | rerun:section7_from_aggregates.py | 6.1 | MATCH |  |
| 1094 | Table C1, AI Overviews, search queries, Sector's companies, max | 23.5 | 11.9% (6.1–23.5) | rerun:section7_from_aggregates.py | 23.5 | MATCH |  |
| 1095 | Table C1, AI Overviews, search queries, Other web, median | 55.6 | 55.6% (41.1–62.0) | rerun:section7_from_aggregates.py | 55.6 | MATCH |  |
| 1096 | Table C1, AI Overviews, search queries, Other web, min | 41.1 | 55.6% (41.1–62.0) | rerun:section7_from_aggregates.py | 41.1 | MATCH |  |
| 1097 | Table C1, AI Overviews, search queries, Other web, max | 62.0 | 55.6% (41.1–62.0) | rerun:section7_from_aggregates.py | 62.0 | MATCH |  |
| 1098 | Table C1, AI Overviews, prompts, Video and community, median | 32.4 | 32.4% (13.4–35.8) | rerun:section7_from_aggregates.py | 32.4 | MATCH |  |
| 1099 | Table C1, AI Overviews, prompts, Video and community, min | 13.4 | 32.4% (13.4–35.8) | rerun:section7_from_aggregates.py | 13.4 | MATCH |  |
| 1100 | Table C1, AI Overviews, prompts, Video and community, max | 35.8 | 32.4% (13.4–35.8) | rerun:section7_from_aggregates.py | 35.8 | MATCH |  |
| 1101 | Table C1, AI Overviews, prompts, Reference, median | 2.6 | 2.6% (0.7–3.9) | rerun:section7_from_aggregates.py | 2.6 | MATCH |  |
| 1102 | Table C1, AI Overviews, prompts, Reference, min | 0.7 | 2.6% (0.7–3.9) | rerun:section7_from_aggregates.py | 0.7 | MATCH |  |
| 1103 | Table C1, AI Overviews, prompts, Reference, max | 3.9 | 2.6% (0.7–3.9) | rerun:section7_from_aggregates.py | 3.9 | MATCH |  |
| 1104 | Table C1, AI Overviews, prompts, News, median | 1.0 | 1.0% (0.1–5.8) | rerun:section7_from_aggregates.py | 1.0 | MATCH |  |
| 1105 | Table C1, AI Overviews, prompts, News, min | 0.1 | 1.0% (0.1–5.8) | rerun:section7_from_aggregates.py | 0.1 | MATCH |  |
| 1106 | Table C1, AI Overviews, prompts, News, max | 5.8 | 1.0% (0.1–5.8) | rerun:section7_from_aggregates.py | 5.8 | MATCH |  |
| 1107 | Table C1, AI Overviews, prompts, Government, median | 0.3 | 0.3% (0.1–3.8) | rerun:section7_from_aggregates.py | 0.3 | MATCH |  |
| 1108 | Table C1, AI Overviews, prompts, Government, min | 0.1 | 0.3% (0.1–3.8) | rerun:section7_from_aggregates.py | 0.1 | MATCH |  |
| 1109 | Table C1, AI Overviews, prompts, Government, max | 3.8 | 0.3% (0.1–3.8) | rerun:section7_from_aggregates.py | 3.8 | MATCH |  |
| 1110 | Table C1, AI Overviews, prompts, Sector's companies, median | 8.1 | 8.1% (2.7–20.5) | rerun:section7_from_aggregates.py | 8.1 | MATCH |  |
| 1111 | Table C1, AI Overviews, prompts, Sector's companies, min | 2.7 | 8.1% (2.7–20.5) | rerun:section7_from_aggregates.py | 2.7 | MATCH |  |
| 1112 | Table C1, AI Overviews, prompts, Sector's companies, max | 20.5 | 8.1% (2.7–20.5) | rerun:section7_from_aggregates.py | 20.5 | MATCH |  |
| 1113 | Table C1, AI Overviews, prompts, Other web, median | 59.0 | 59.0% (42.0–75.3) | rerun:section7_from_aggregates.py | 59.0 | MATCH |  |
| 1114 | Table C1, AI Overviews, prompts, Other web, min | 42.0 | 59.0% (42.0–75.3) | rerun:section7_from_aggregates.py | 42.0 | MATCH |  |
| 1115 | Table C1, AI Overviews, prompts, Other web, max | 75.3 | 59.0% (42.0–75.3) | rerun:section7_from_aggregates.py | 75.3 | MATCH |  |
| 1116 | Table C1, AI Mode, search queries, Video and community, median | 17.8 | 17.8% (9.0–23.8) | rerun:section7_from_aggregates.py | 17.8 | MATCH |  |
| 1117 | Table C1, AI Mode, search queries, Video and community, min | 9.0 | 17.8% (9.0–23.8) | rerun:section7_from_aggregates.py | 9.0 | MATCH |  |
| 1118 | Table C1, AI Mode, search queries, Video and community, max | 23.8 | 17.8% (9.0–23.8) | rerun:section7_from_aggregates.py | 23.8 | MATCH |  |
| 1119 | Table C1, AI Mode, search queries, Reference, median | 4.2 | 4.2% (2.2–10.4) | rerun:section7_from_aggregates.py | 4.2 | MATCH |  |
| 1120 | Table C1, AI Mode, search queries, Reference, min | 2.2 | 4.2% (2.2–10.4) | rerun:section7_from_aggregates.py | 2.2 | MATCH |  |
| 1121 | Table C1, AI Mode, search queries, Reference, max | 10.4 | 4.2% (2.2–10.4) | rerun:section7_from_aggregates.py | 10.4 | MATCH |  |
| 1122 | Table C1, AI Mode, search queries, News, median | 1.0 | 1.0% (0.3–4.2) | rerun:section7_from_aggregates.py | 1.0 | MATCH |  |
| 1123 | Table C1, AI Mode, search queries, News, min | 0.3 | 1.0% (0.3–4.2) | rerun:section7_from_aggregates.py | 0.3 | MATCH |  |
| 1124 | Table C1, AI Mode, search queries, News, max | 4.2 | 1.0% (0.3–4.2) | rerun:section7_from_aggregates.py | 4.2 | MATCH |  |
| 1125 | Table C1, AI Mode, search queries, Government, median | 0.4 | 0.4% (0.1–8.6) | rerun:section7_from_aggregates.py | 0.4 | MATCH |  |
| 1126 | Table C1, AI Mode, search queries, Government, min | 0.1 | 0.4% (0.1–8.6) | rerun:section7_from_aggregates.py | 0.1 | MATCH |  |
| 1127 | Table C1, AI Mode, search queries, Government, max | 8.6 | 0.4% (0.1–8.6) | rerun:section7_from_aggregates.py | 8.6 | MATCH |  |
| 1128 | Table C1, AI Mode, search queries, Sector's companies, median | 10.8 | 10.8% (5.1–17.6) | rerun:section7_from_aggregates.py | 10.8 | MATCH |  |
| 1129 | Table C1, AI Mode, search queries, Sector's companies, min | 5.1 | 10.8% (5.1–17.6) | rerun:section7_from_aggregates.py | 5.1 | MATCH |  |
| 1130 | Table C1, AI Mode, search queries, Sector's companies, max | 17.6 | 10.8% (5.1–17.6) | rerun:section7_from_aggregates.py | 17.6 | MATCH |  |
| 1131 | Table C1, AI Mode, search queries, Other web, median | 65.3 | 65.3% (53.1–71.4) | rerun:section7_from_aggregates.py | 65.3 | MATCH |  |
| 1132 | Table C1, AI Mode, search queries, Other web, min | 53.1 | 65.3% (53.1–71.4) | rerun:section7_from_aggregates.py | 53.1 | MATCH |  |
| 1133 | Table C1, AI Mode, search queries, Other web, max | 71.4 | 65.3% (53.1–71.4) | rerun:section7_from_aggregates.py | 71.4 | MATCH |  |
| 1134 | Table C1, AI Mode, prompts, Video and community, median | 24.1 | 24.1% (8.1–28.3) | rerun:section7_from_aggregates.py | 24.1 | MATCH |  |
| 1135 | Table C1, AI Mode, prompts, Video and community, min | 8.1 | 24.1% (8.1–28.3) | rerun:section7_from_aggregates.py | 8.1 | MATCH |  |
| 1136 | Table C1, AI Mode, prompts, Video and community, max | 28.3 | 24.1% (8.1–28.3) | rerun:section7_from_aggregates.py | 28.3 | MATCH |  |
| 1137 | Table C1, AI Mode, prompts, Reference, median | 2.7 | 2.7% (0.9–4.5) | rerun:section7_from_aggregates.py | 2.7 | MATCH |  |
| 1138 | Table C1, AI Mode, prompts, Reference, min | 0.9 | 2.7% (0.9–4.5) | rerun:section7_from_aggregates.py | 0.9 | MATCH |  |
| 1139 | Table C1, AI Mode, prompts, Reference, max | 4.5 | 2.7% (0.9–4.5) | rerun:section7_from_aggregates.py | 4.5 | MATCH |  |
| 1140 | Table C1, AI Mode, prompts, News, median | 1.4 | 1.4% (0.3–5.6) | rerun:section7_from_aggregates.py | 1.4 | MATCH |  |
| 1141 | Table C1, AI Mode, prompts, News, min | 0.3 | 1.4% (0.3–5.6) | rerun:section7_from_aggregates.py | 0.3 | MATCH |  |
| 1142 | Table C1, AI Mode, prompts, News, max | 5.6 | 1.4% (0.3–5.6) | rerun:section7_from_aggregates.py | 5.6 | MATCH |  |
| 1143 | Table C1, AI Mode, prompts, Government, median | 0.4 | 0.4% (0.1–5.0) | rerun:section7_from_aggregates.py | 0.4 | MATCH |  |
| 1144 | Table C1, AI Mode, prompts, Government, min | 0.1 | 0.4% (0.1–5.0) | rerun:section7_from_aggregates.py | 0.1 | MATCH |  |
| 1145 | Table C1, AI Mode, prompts, Government, max | 5.0 | 0.4% (0.1–5.0) | rerun:section7_from_aggregates.py | 5.0 | MATCH |  |
| 1146 | Table C1, AI Mode, prompts, Sector's companies, median | 9.5 | 9.5% (2.7–19.3) | rerun:section7_from_aggregates.py | 9.5 | MATCH |  |
| 1147 | Table C1, AI Mode, prompts, Sector's companies, min | 2.7 | 9.5% (2.7–19.3) | rerun:section7_from_aggregates.py | 2.7 | MATCH |  |
| 1148 | Table C1, AI Mode, prompts, Sector's companies, max | 19.3 | 9.5% (2.7–19.3) | rerun:section7_from_aggregates.py | 19.3 | MATCH |  |
| 1149 | Table C1, AI Mode, prompts, Other web, median | 65.1 | 65.1% (50.1–79.3) | rerun:section7_from_aggregates.py | 65.1 | MATCH |  |
| 1150 | Table C1, AI Mode, prompts, Other web, min | 50.1 | 65.1% (50.1–79.3) | rerun:section7_from_aggregates.py | 50.1 | MATCH |  |
| 1151 | Table C1, AI Mode, prompts, Other web, max | 79.3 | 65.1% (50.1–79.3) | rerun:section7_from_aggregates.py | 79.3 | MATCH |  |
| 1152 | Table C1, ChatGPT, Video and community, median | 0.9 | 0.9% (0.3–2.5) | rerun:section7_from_aggregates.py | 0.9 | MATCH |  |
| 1153 | Table C1, ChatGPT, Video and community, min | 0.3 | 0.9% (0.3–2.5) | rerun:section7_from_aggregates.py | 0.3 | MATCH |  |
| 1154 | Table C1, ChatGPT, Video and community, max | 2.5 | 0.9% (0.3–2.5) | rerun:section7_from_aggregates.py | 2.5 | MATCH |  |
| 1155 | Table C1, ChatGPT, Reference, median | 1.7 | 1.7% (0.5–3.4) | rerun:section7_from_aggregates.py | 1.7 | MATCH |  |
| 1156 | Table C1, ChatGPT, Reference, min | 0.5 | 1.7% (0.5–3.4) | rerun:section7_from_aggregates.py | 0.5 | MATCH |  |
| 1157 | Table C1, ChatGPT, Reference, max | 3.4 | 1.7% (0.5–3.4) | rerun:section7_from_aggregates.py | 3.4 | MATCH |  |
| 1158 | Table C1, ChatGPT, News, median | 1.7 | 1.7% (0.7–5.2) | rerun:section7_from_aggregates.py | 1.7 | MATCH |  |
| 1159 | Table C1, ChatGPT, News, min | 0.7 | 1.7% (0.7–5.2) | rerun:section7_from_aggregates.py | 0.7 | MATCH |  |
| 1160 | Table C1, ChatGPT, News, max | 5.2 | 1.7% (0.7–5.2) | rerun:section7_from_aggregates.py | 5.2 | MATCH |  |
| 1161 | Table C1, ChatGPT, Government, median | 3.0 | 3.0% (1.6–18.2) | rerun:section7_from_aggregates.py | 3.0 | MATCH |  |
| 1162 | Table C1, ChatGPT, Government, min | 1.6 | 3.0% (1.6–18.2) | rerun:section7_from_aggregates.py | 1.6 | MATCH |  |
| 1163 | Table C1, ChatGPT, Government, max | 18.2 | 3.0% (1.6–18.2) | rerun:section7_from_aggregates.py | 18.2 | MATCH |  |
| 1164 | Table C1, ChatGPT, Sector's companies, median | 27.4 | 27.4% (13.5–38.2) | rerun:section7_from_aggregates.py | 27.4 | MATCH |  |
| 1165 | Table C1, ChatGPT, Sector's companies, min | 13.5 | 27.4% (13.5–38.2) | rerun:section7_from_aggregates.py | 13.5 | MATCH |  |
| 1166 | Table C1, ChatGPT, Sector's companies, max | 38.2 | 27.4% (13.5–38.2) | rerun:section7_from_aggregates.py | 38.2 | MATCH |  |
| 1167 | Table C1, ChatGPT, Other web, median | 61.5 | 61.5% (51.2–76.1) | rerun:section7_from_aggregates.py | 61.5 | MATCH |  |
| 1168 | Table C1, ChatGPT, Other web, min | 51.2 | 61.5% (51.2–76.1) | rerun:section7_from_aggregates.py | 51.2 | MATCH |  |
| 1169 | Table C1, ChatGPT, Other web, max | 76.1 | 61.5% (51.2–76.1) | rerun:section7_from_aggregates.py | 76.1 | MATCH |  |
| 1170 | Table C1, Perplexity, Video and community, median | 4.6 | 4.6% (1.8–7.7) | rerun:section7_from_aggregates.py | 4.6 | MATCH |  |
| 1171 | Table C1, Perplexity, Video and community, min | 1.8 | 4.6% (1.8–7.7) | rerun:section7_from_aggregates.py | 1.8 | MATCH |  |
| 1172 | Table C1, Perplexity, Video and community, max | 7.7 | 4.6% (1.8–7.7) | rerun:section7_from_aggregates.py | 7.7 | MATCH |  |
| 1173 | Table C1, Perplexity, Reference, median | 5.9 | 5.9% (2.8–10.7) | rerun:section7_from_aggregates.py | 5.9 | MATCH |  |
| 1174 | Table C1, Perplexity, Reference, min | 2.8 | 5.9% (2.8–10.7) | rerun:section7_from_aggregates.py | 2.8 | MATCH |  |
| 1175 | Table C1, Perplexity, Reference, max | 10.7 | 5.9% (2.8–10.7) | rerun:section7_from_aggregates.py | 10.7 | MATCH |  |
| 1176 | Table C1, Perplexity, News, median | 1.5 | 1.5% (0.3–7.9) | rerun:section7_from_aggregates.py | 1.5 | MATCH |  |
| 1177 | Table C1, Perplexity, News, min | 0.3 | 1.5% (0.3–7.9) | rerun:section7_from_aggregates.py | 0.3 | MATCH |  |
| 1178 | Table C1, Perplexity, News, max | 7.9 | 1.5% (0.3–7.9) | rerun:section7_from_aggregates.py | 7.9 | MATCH |  |
| 1179 | Table C1, Perplexity, Government, median | 0.8 | 0.8% (0.1–12.0) | rerun:section7_from_aggregates.py | 0.8 | MATCH |  |
| 1180 | Table C1, Perplexity, Government, min | 0.1 | 0.8% (0.1–12.0) | rerun:section7_from_aggregates.py | 0.1 | MATCH |  |
| 1181 | Table C1, Perplexity, Government, max | 12.0 | 0.8% (0.1–12.0) | rerun:section7_from_aggregates.py | 12.0 | MATCH |  |
| 1182 | Table C1, Perplexity, Sector's companies, median | 15.6 | 15.6% (8.2–29.8) | rerun:section7_from_aggregates.py | 15.6 | MATCH |  |
| 1183 | Table C1, Perplexity, Sector's companies, min | 8.2 | 15.6% (8.2–29.8) | rerun:section7_from_aggregates.py | 8.2 | MATCH |  |
| 1184 | Table C1, Perplexity, Sector's companies, max | 29.8 | 15.6% (8.2–29.8) | rerun:section7_from_aggregates.py | 29.8 | MATCH |  |
| 1185 | Table C1, Perplexity, Other web, median | 67.8 | 67.8% (56.4–73.9) | rerun:section7_from_aggregates.py | 67.8 | MATCH |  |
| 1186 | Table C1, Perplexity, Other web, min | 56.4 | 67.8% (56.4–73.9) | rerun:section7_from_aggregates.py | 56.4 | MATCH |  |
| 1187 | Table C1, Perplexity, Other web, max | 73.9 | 67.8% (56.4–73.9) | rerun:section7_from_aggregates.py | 73.9 | MATCH |  |
| 1188 | Table C1, Gemini, Video and community, median | 9.2 | 9.2% (2.9–16.7) | rerun:section7_from_aggregates.py | 9.2 | MATCH |  |
| 1189 | Table C1, Gemini, Video and community, min | 2.9 | 9.2% (2.9–16.7) | rerun:section7_from_aggregates.py | 2.9 | MATCH |  |
| 1190 | Table C1, Gemini, Video and community, max | 16.7 | 9.2% (2.9–16.7) | rerun:section7_from_aggregates.py | 16.7 | MATCH |  |
| 1191 | Table C1, Gemini, Reference, median | 3.7 | 3.7% (1.2–6.9) | rerun:section7_from_aggregates.py | 3.7 | MATCH |  |
| 1192 | Table C1, Gemini, Reference, min | 1.2 | 3.7% (1.2–6.9) | rerun:section7_from_aggregates.py | 1.2 | MATCH |  |
| 1193 | Table C1, Gemini, Reference, max | 6.9 | 3.7% (1.2–6.9) | rerun:section7_from_aggregates.py | 6.9 | MATCH |  |
| 1194 | Table C1, Gemini, News, median | 0.5 | 0.5% (0.1–3.8) | rerun:section7_from_aggregates.py | 0.5 | MATCH |  |
| 1195 | Table C1, Gemini, News, min | 0.1 | 0.5% (0.1–3.8) | rerun:section7_from_aggregates.py | 0.1 | MATCH |  |
| 1196 | Table C1, Gemini, News, max | 3.8 | 0.5% (0.1–3.8) | rerun:section7_from_aggregates.py | 3.8 | MATCH |  |
| 1197 | Table C1, Gemini, Government, median | 0.3 | 0.3% (0.1–2.4) | rerun:section7_from_aggregates.py | 0.3 | MATCH |  |
| 1198 | Table C1, Gemini, Government, min | 0.1 | 0.3% (0.1–2.4) | rerun:section7_from_aggregates.py | 0.1 | MATCH |  |
| 1199 | Table C1, Gemini, Government, max | 2.4 | 0.3% (0.1–2.4) | rerun:section7_from_aggregates.py | 2.4 | MATCH |  |
| 1200 | Table C1, Gemini, Sector's companies, median | 8.3 | 8.3% (3.2–33.2) | rerun:section7_from_aggregates.py | 8.3 | MATCH |  |
| 1201 | Table C1, Gemini, Sector's companies, min | 3.2 | 8.3% (3.2–33.2) | rerun:section7_from_aggregates.py | 3.2 | MATCH |  |
| 1202 | Table C1, Gemini, Sector's companies, max | 33.2 | 8.3% (3.2–33.2) | rerun:section7_from_aggregates.py | 33.2 | MATCH |  |
| 1203 | Table C1, Gemini, Other web, median | 75.2 | 75.2% (49.5–85.3) | rerun:section7_from_aggregates.py | 75.2 | MATCH |  |
| 1204 | Table C1, Gemini, Other web, min | 49.5 | 75.2% (49.5–85.3) | rerun:section7_from_aggregates.py | 49.5 | MATCH |  |
| 1205 | Table C1, Gemini, Other web, max | 85.3 | 75.2% (49.5–85.3) | rerun:section7_from_aggregates.py | 85.3 | MATCH |  |
| 1206 | Table C1, Copilot, Video and community, median | 0.6 | 0.6% (0.3–1.0) | rerun:section7_from_aggregates.py | 0.6 | MATCH |  |
| 1207 | Table C1, Copilot, Video and community, min | 0.3 | 0.6% (0.3–1.0) | rerun:section7_from_aggregates.py | 0.3 | MATCH |  |
| 1208 | Table C1, Copilot, Video and community, max | 1.0 | 0.6% (0.3–1.0) | rerun:section7_from_aggregates.py | 1.0 | MATCH |  |
| 1209 | Table C1, Copilot, Reference, median | 1.6 | 1.6% (0.3–2.7) | rerun:section7_from_aggregates.py | 1.6 | MATCH |  |
| 1210 | Table C1, Copilot, Reference, min | 0.3 | 1.6% (0.3–2.7) | rerun:section7_from_aggregates.py | 0.3 | MATCH |  |
| 1211 | Table C1, Copilot, Reference, max | 2.7 | 1.6% (0.3–2.7) | rerun:section7_from_aggregates.py | 2.7 | MATCH |  |
| 1212 | Table C1, Copilot, News, median | 0.9 | 0.9% (0.2–5.2) | rerun:section7_from_aggregates.py | 0.9 | MATCH |  |
| 1213 | Table C1, Copilot, News, min | 0.2 | 0.9% (0.2–5.2) | rerun:section7_from_aggregates.py | 0.2 | MATCH |  |
| 1214 | Table C1, Copilot, News, max | 5.2 | 0.9% (0.2–5.2) | rerun:section7_from_aggregates.py | 5.2 | MATCH |  |
| 1215 | Table C1, Copilot, Government, median | 0.1 | 0.1% (0.0–2.2) | rerun:section7_from_aggregates.py | 0.1 | MATCH |  |
| 1216 | Table C1, Copilot, Government, min | 0.0 | 0.1% (0.0–2.2) | rerun:section7_from_aggregates.py | 0.0 | MATCH |  |
| 1217 | Table C1, Copilot, Government, max | 2.2 | 0.1% (0.0–2.2) | rerun:section7_from_aggregates.py | 2.2 | MATCH |  |
| 1218 | Table C1, Copilot, Sector's companies, median | 4.5 | 4.5% (1.6–27.0) | rerun:section7_from_aggregates.py | 4.5 | MATCH |  |
| 1219 | Table C1, Copilot, Sector's companies, min | 1.6 | 4.5% (1.6–27.0) | rerun:section7_from_aggregates.py | 1.6 | MATCH |  |
| 1220 | Table C1, Copilot, Sector's companies, max | 27.0 | 4.5% (1.6–27.0) | rerun:section7_from_aggregates.py | 27.0 | MATCH |  |
| 1221 | Table C1, Copilot, Other web, median | 89.9 | 89.9% (71.6–94.6) | rerun:section7_from_aggregates.py | 89.9 | MATCH |  |
| 1222 | Table C1, Copilot, Other web, min | 71.6 | 89.9% (71.6–94.6) | rerun:section7_from_aggregates.py | 71.6 | MATCH |  |
| 1223 | Table C1, Copilot, Other web, max | 94.6 | 89.9% (71.6–94.6) | rerun:section7_from_aggregates.py | 94.6 | MATCH |  |
| 1224 | Table C2, Information Technology, AIO search | 10,891.5 | 10,891.5 | rerun:section7_from_aggregates.py | 10,891.5 | MATCH |  |
| 1225 | Table C2, Information Technology, AIO prompt | 294.3 | 294.3 | rerun:section7_from_aggregates.py | 294.3 | MATCH |  |
| 1226 | Table C2, Information Technology, AIM search | 1,128.4 | 1,128.4 | rerun:section7_from_aggregates.py | 1,128.4 | MATCH |  |
| 1227 | Table C2, Information Technology, AIM prompt | 352.4 | 352.4 | rerun:section7_from_aggregates.py | 352.4 | MATCH |  |
| 1228 | Table C2, Information Technology, ChatGPT | 317.5 | 317.5 | rerun:section7_from_aggregates.py | 317.5 | MATCH |  |
| 1229 | Table C2, Information Technology, Perplexity | 186.8 | 186.8 | rerun:section7_from_aggregates.py | 186.8 | MATCH |  |
| 1230 | Table C2, Information Technology, Gemini | 147.9 | 147.9 | rerun:section7_from_aggregates.py | 147.9 | MATCH |  |
| 1231 | Table C2, Information Technology, Copilot | 405.6 | 405.6 | rerun:section7_from_aggregates.py | 405.6 | MATCH |  |
| 1232 | Table C2, Health Care, AIO search | 604.2 | 604.2 | rerun:section7_from_aggregates.py | 604.2 | MATCH |  |
| 1233 | Table C2, Health Care, AIO prompt | 10.1 | 10.1 | rerun:section7_from_aggregates.py | 10.1 | MATCH |  |
| 1234 | Table C2, Health Care, AIM search | 69.8 | 69.8 | rerun:section7_from_aggregates.py | 69.8 | MATCH |  |
| 1235 | Table C2, Health Care, AIM prompt | 16.5 | 16.5 | rerun:section7_from_aggregates.py | 16.5 | MATCH |  |
| 1236 | Table C2, Health Care, ChatGPT | 13.9 | 13.9 | rerun:section7_from_aggregates.py | 13.9 | MATCH |  |
| 1237 | Table C2, Health Care, Perplexity | 8.5 | 8.5 | rerun:section7_from_aggregates.py | 8.5 | MATCH |  |
| 1238 | Table C2, Health Care, Gemini | 7.4 | 7.4 | rerun:section7_from_aggregates.py | 7.4 | MATCH |  |
| 1239 | Table C2, Health Care, Copilot | 20.9 | 20.9 | rerun:section7_from_aggregates.py | 20.9 | MATCH |  |
| 1240 | Table C2, Financials, AIO search | 1,776.8 | 1,776.8 | rerun:section7_from_aggregates.py | 1,776.8 | MATCH |  |
| 1241 | Table C2, Financials, AIO prompt | 78.8 | 78.8 | rerun:section7_from_aggregates.py | 78.8 | MATCH |  |
| 1242 | Table C2, Financials, AIM search | 173.5 | 173.5 | rerun:section7_from_aggregates.py | 173.5 | MATCH |  |
| 1243 | Table C2, Financials, AIM prompt | 97.5 | 97.5 | rerun:section7_from_aggregates.py | 97.5 | MATCH |  |
| 1244 | Table C2, Financials, ChatGPT | 64.4 | 64.4 | rerun:section7_from_aggregates.py | 64.4 | MATCH |  |
| 1245 | Table C2, Financials, Perplexity | 37.4 | 37.4 | rerun:section7_from_aggregates.py | 37.4 | MATCH |  |
| 1246 | Table C2, Financials, Gemini | 45.3 | 45.3 | rerun:section7_from_aggregates.py | 45.3 | MATCH |  |
| 1247 | Table C2, Financials, Copilot | 85.9 | 85.9 | rerun:section7_from_aggregates.py | 85.9 | MATCH |  |
| 1248 | Table C2, Consumer Discretionary, AIO search | 18,381.8 | 18,381.8 | rerun:section7_from_aggregates.py | 18,381.8 | MATCH |  |
| 1249 | Table C2, Consumer Discretionary, AIO prompt | 790.0 | 790.0 | rerun:section7_from_aggregates.py | 790.0 | MATCH |  |
| 1250 | Table C2, Consumer Discretionary, AIM search | 1,752.1 | 1,752.1 | rerun:section7_from_aggregates.py | 1,752.1 | MATCH |  |
| 1251 | Table C2, Consumer Discretionary, AIM prompt | 660.9 | 660.9 | rerun:section7_from_aggregates.py | 660.9 | MATCH |  |
| 1252 | Table C2, Consumer Discretionary, ChatGPT | 347.0 | 347.0 | rerun:section7_from_aggregates.py | 347.0 | MATCH |  |
| 1253 | Table C2, Consumer Discretionary, Perplexity | 441.7 | 441.7 | rerun:section7_from_aggregates.py | 441.7 | MATCH |  |
| 1254 | Table C2, Consumer Discretionary, Gemini | 128.8 | 128.8 | rerun:section7_from_aggregates.py | 128.8 | MATCH |  |
| 1255 | Table C2, Consumer Discretionary, Copilot | 1,581.3 | 1,581.3 | rerun:section7_from_aggregates.py | 1,581.3 | MATCH |  |
| 1256 | Table C2, Communication Services, AIO search | 4,350.7 | 4,350.7 | rerun:section7_from_aggregates.py | 4,350.7 | MATCH |  |
| 1257 | Table C2, Communication Services, AIO prompt | 134.3 | 134.3 | rerun:section7_from_aggregates.py | 134.3 | MATCH |  |
| 1258 | Table C2, Communication Services, AIM search | 591.5 | 591.5 | rerun:section7_from_aggregates.py | 591.5 | MATCH |  |
| 1259 | Table C2, Communication Services, AIM prompt | 163.5 | 163.5 | rerun:section7_from_aggregates.py | 163.5 | MATCH |  |
| 1260 | Table C2, Communication Services, ChatGPT | 150.1 | 150.1 | rerun:section7_from_aggregates.py | 150.1 | MATCH |  |
| 1261 | Table C2, Communication Services, Perplexity | 71.8 | 71.8 | rerun:section7_from_aggregates.py | 71.8 | MATCH |  |
| 1262 | Table C2, Communication Services, Gemini | 76.0 | 76.0 | rerun:section7_from_aggregates.py | 76.0 | MATCH |  |
| 1263 | Table C2, Communication Services, Copilot | 197.9 | 197.9 | rerun:section7_from_aggregates.py | 197.9 | MATCH |  |
| 1264 | Table C2, Industrials, AIO search | 1,223.2 | 1,223.2 | rerun:section7_from_aggregates.py | 1,223.2 | MATCH |  |
| 1265 | Table C2, Industrials, AIO prompt | 52.6 | 52.6 | rerun:section7_from_aggregates.py | 52.6 | MATCH |  |
| 1266 | Table C2, Industrials, AIM search | 112.9 | 112.9 | rerun:section7_from_aggregates.py | 112.9 | MATCH |  |
| 1267 | Table C2, Industrials, AIM prompt | 60.2 | 60.2 | rerun:section7_from_aggregates.py | 60.2 | MATCH |  |
| 1268 | Table C2, Industrials, ChatGPT | 52.6 | 52.6 | rerun:section7_from_aggregates.py | 52.6 | MATCH |  |
| 1269 | Table C2, Industrials, Perplexity | 21.7 | 21.7 | rerun:section7_from_aggregates.py | 21.7 | MATCH |  |
| 1270 | Table C2, Industrials, Gemini | 27.2 | 27.2 | rerun:section7_from_aggregates.py | 27.2 | MATCH |  |
| 1271 | Table C2, Industrials, Copilot | 79.3 | 79.3 | rerun:section7_from_aggregates.py | 79.3 | MATCH |  |
| 1272 | Table C2, Consumer Staples, AIO search | 8,832.0 | 8,832.0 | rerun:section7_from_aggregates.py | 8,832.0 | MATCH |  |
| 1273 | Table C2, Consumer Staples, AIO prompt | 395.4 | 395.4 | rerun:section7_from_aggregates.py | 395.4 | MATCH |  |
| 1274 | Table C2, Consumer Staples, AIM search | 982.3 | 982.3 | rerun:section7_from_aggregates.py | 982.3 | MATCH |  |
| 1275 | Table C2, Consumer Staples, AIM prompt | 446.6 | 446.6 | rerun:section7_from_aggregates.py | 446.6 | MATCH |  |
| 1276 | Table C2, Consumer Staples, ChatGPT | 351.7 | 351.7 | rerun:section7_from_aggregates.py | 351.7 | MATCH |  |
| 1277 | Table C2, Consumer Staples, Perplexity | 215.6 | 215.6 | rerun:section7_from_aggregates.py | 215.6 | MATCH |  |
| 1278 | Table C2, Consumer Staples, Gemini | 149.8 | 149.8 | rerun:section7_from_aggregates.py | 149.8 | MATCH |  |
| 1279 | Table C2, Consumer Staples, Copilot | 1,295.6 | 1,295.6 | rerun:section7_from_aggregates.py | 1,295.6 | MATCH |  |
| 1280 | Table C2, Energy, AIO search | 103.6 | 103.6 | rerun:section7_from_aggregates.py | 103.6 | MATCH |  |
| 1281 | Table C2, Energy, AIO prompt | 3.8 | 3.8 | rerun:section7_from_aggregates.py | 3.8 | MATCH |  |
| 1282 | Table C2, Energy, AIM search | 14.8 | 14.8 | rerun:section7_from_aggregates.py | 14.8 | MATCH |  |
| 1283 | Table C2, Energy, AIM prompt | 5.5 | 5.5 | rerun:section7_from_aggregates.py | 5.5 | MATCH |  |
| 1284 | Table C2, Energy, ChatGPT | 5.1 | 5.1 | rerun:section7_from_aggregates.py | 5.1 | MATCH |  |
| 1285 | Table C2, Energy, Perplexity | 2.0 | 2.0 | rerun:section7_from_aggregates.py | 2.0 | MATCH |  |
| 1286 | Table C2, Energy, Gemini | 2.9 | 2.9 | rerun:section7_from_aggregates.py | 2.9 | MATCH |  |
| 1287 | Table C2, Energy, Copilot | 9.0 | 9.0 | rerun:section7_from_aggregates.py | 9.0 | MATCH |  |
| 1288 | Table C2, Utilities, AIO search | 50.3 | 50.3 | rerun:section7_from_aggregates.py | 50.3 | MATCH |  |
| 1289 | Table C2, Utilities, AIO prompt | 2.1 | 2.1 | rerun:section7_from_aggregates.py | 2.1 | MATCH |  |
| 1290 | Table C2, Utilities, AIM search | 7.2 | 7.2 | rerun:section7_from_aggregates.py | 7.2 | MATCH |  |
| 1291 | Table C2, Utilities, AIM prompt | 2.6 | 2.6 | rerun:section7_from_aggregates.py | 2.6 | MATCH |  |
| 1292 | Table C2, Utilities, ChatGPT | 2.1 | 2.1 | rerun:section7_from_aggregates.py | 2.1 | MATCH |  |
| 1293 | Table C2, Utilities, Perplexity | 0.9 | 0.9 | rerun:section7_from_aggregates.py | 0.9 | MATCH |  |
| 1294 | Table C2, Utilities, Gemini | 1.5 | 1.5 | rerun:section7_from_aggregates.py | 1.5 | MATCH |  |
| 1295 | Table C2, Utilities, Copilot | 3.2 | 3.2 | rerun:section7_from_aggregates.py | 3.2 | MATCH |  |
| 1296 | Table C2, Real Estate, AIO search | 77.9 | 77.9 | rerun:section7_from_aggregates.py | 77.9 | MATCH |  |
| 1297 | Table C2, Real Estate, AIO prompt | 6.4 | 6.4 | rerun:section7_from_aggregates.py | 6.4 | MATCH |  |
| 1298 | Table C2, Real Estate, AIM search | 22.1 | 22.1 | rerun:section7_from_aggregates.py | 22.1 | MATCH |  |
| 1299 | Table C2, Real Estate, AIM prompt | 6.8 | 6.8 | rerun:section7_from_aggregates.py | 6.8 | MATCH |  |
| 1300 | Table C2, Real Estate, ChatGPT | 6.8 | 6.8 | rerun:section7_from_aggregates.py | 6.8 | MATCH |  |
| 1301 | Table C2, Real Estate, Perplexity | 4.4 | 4.4 | rerun:section7_from_aggregates.py | 4.4 | MATCH |  |
| 1302 | Table C2, Real Estate, Gemini | 2.1 | 2.1 | rerun:section7_from_aggregates.py | 2.1 | MATCH |  |
| 1303 | Table C2, Real Estate, Copilot | 6.8 | 6.8 | rerun:section7_from_aggregates.py | 6.8 | MATCH |  |
| 1304 | Table C2, Materials, AIO search | 337.5 | 337.5 | rerun:section7_from_aggregates.py | 337.5 | MATCH |  |
| 1305 | Table C2, Materials, AIO prompt | 15.6 | 15.6 | rerun:section7_from_aggregates.py | 15.6 | MATCH |  |
| 1306 | Table C2, Materials, AIM search | 24.3 | 24.3 | rerun:section7_from_aggregates.py | 24.3 | MATCH |  |
| 1307 | Table C2, Materials, AIM prompt | 17.5 | 17.5 | rerun:section7_from_aggregates.py | 17.5 | MATCH |  |
| 1308 | Table C2, Materials, ChatGPT | 18.5 | 18.5 | rerun:section7_from_aggregates.py | 18.5 | MATCH |  |
| 1309 | Table C2, Materials, Perplexity | 5.6 | 5.6 | rerun:section7_from_aggregates.py | 5.6 | MATCH |  |
| 1310 | Table C2, Materials, Gemini | 6.5 | 6.5 | rerun:section7_from_aggregates.py | 6.5 | MATCH |  |
| 1311 | Table C2, Materials, Copilot | 18.7 | 18.7 | rerun:section7_from_aggregates.py | 18.7 | MATCH |  |
| 1312 | Table C3, Information Technology, AIO search | youtube | youtube | rerun:make_tables_sector_surface.py | youtube | MATCH |  |
| 1313 | Table C3, Information Technology, AIO prompt | youtube | youtube | rerun:make_tables_sector_surface.py | youtube | MATCH |  |
| 1314 | Table C3, Information Technology, AIM search | google | google | rerun:make_tables_sector_surface.py | google | MATCH |  |
| 1315 | Table C3, Information Technology, AIM prompt | google | google | rerun:make_tables_sector_surface.py | google | MATCH |  |
| 1316 | Table C3, Information Technology, ChatGPT | google | google | rerun:make_tables_sector_surface.py | google | MATCH |  |
| 1317 | Table C3, Information Technology, Perplexity | wikipedia.org | wikipedia.org | rerun:make_tables_sector_surface.py | wikipedia.org | MATCH |  |
| 1318 | Table C3, Information Technology, Gemini | reddit | reddit | rerun:make_tables_sector_surface.py | reddit | MATCH |  |
| 1319 | Table C3, Information Technology, Copilot | walmart | walmart | rerun:make_tables_sector_surface.py | walmart | MATCH |  |
| 1320 | Table C3, Health Care, AIO search | youtube | youtube | rerun:make_tables_sector_surface.py | youtube | MATCH |  |
| 1321 | Table C3, Health Care, AIO prompt | youtube | youtube | rerun:make_tables_sector_surface.py | youtube | MATCH |  |
| 1322 | Table C3, Health Care, AIM search | youtube | youtube | rerun:make_tables_sector_surface.py | youtube | MATCH |  |
| 1323 | Table C3, Health Care, AIM prompt | goodrx | goodrx | rerun:make_tables_sector_surface.py | goodrx | MATCH |  |
| 1324 | Table C3, Health Care, ChatGPT | fda.gov | fda.gov | rerun:make_tables_sector_surface.py | fda.gov | MATCH |  |
| 1325 | Table C3, Health Care, Perplexity | nih.gov | nih.gov | rerun:make_tables_sector_surface.py | nih.gov | MATCH |  |
| 1326 | Table C3, Health Care, Gemini | goodrx | goodrx | rerun:make_tables_sector_surface.py | goodrx | MATCH |  |
| 1327 | Table C3, Health Care, Copilot | msn | msn | rerun:make_tables_sector_surface.py | msn | MATCH |  |
| 1328 | Table C3, Financials, AIO search | youtube | youtube | rerun:make_tables_sector_surface.py | youtube | MATCH |  |
| 1329 | Table C3, Financials, AIO prompt | reddit | reddit | rerun:make_tables_sector_surface.py | reddit | MATCH |  |
| 1330 | Table C3, Financials, AIM search | youtube | youtube | rerun:make_tables_sector_surface.py | youtube | MATCH |  |
| 1331 | Table C3, Financials, AIM prompt | nerdwallet | nerdwallet | rerun:make_tables_sector_surface.py | nerdwallet | MATCH |  |
| 1332 | Table C3, Financials, ChatGPT | nerdwallet | nerdwallet | rerun:make_tables_sector_surface.py | nerdwallet | MATCH |  |
| 1333 | Table C3, Financials, Perplexity | nerdwallet | nerdwallet | rerun:make_tables_sector_surface.py | nerdwallet | MATCH |  |
| 1334 | Table C3, Financials, Gemini | wallethub | wallethub | rerun:make_tables_sector_surface.py | wallethub | MATCH |  |
| 1335 | Table C3, Financials, Copilot | wallethub | wallethub | rerun:make_tables_sector_surface.py | wallethub | MATCH |  |
| 1336 | Table C3, Consumer Discretionary, AIO search | google | google | rerun:make_tables_sector_surface.py | google | MATCH |  |
| 1337 | Table C3, Consumer Discretionary, AIO prompt | youtube | youtube | rerun:make_tables_sector_surface.py | youtube | MATCH |  |
| 1338 | Table C3, Consumer Discretionary, AIM search | google | google | rerun:make_tables_sector_surface.py | google | MATCH |  |
| 1339 | Table C3, Consumer Discretionary, AIM prompt | google | google | rerun:make_tables_sector_surface.py | google | MATCH |  |
| 1340 | Table C3, Consumer Discretionary, ChatGPT | justwatch | justwatch | rerun:make_tables_sector_surface.py | justwatch | MATCH |  |
| 1341 | Table C3, Consumer Discretionary, Perplexity | wikipedia.org | wikipedia.org | rerun:make_tables_sector_surface.py | wikipedia.org | MATCH |  |
| 1342 | Table C3, Consumer Discretionary, Gemini | reddit | reddit | rerun:make_tables_sector_surface.py | reddit | MATCH |  |
| 1343 | Table C3, Consumer Discretionary, Copilot | walmart | walmart | rerun:make_tables_sector_surface.py | walmart | MATCH |  |
| 1344 | Table C3, Communication Services, AIO search | youtube† | youtube† | rerun:make_tables_sector_surface.py | youtube† | MATCH |  |
| 1345 | Table C3, Communication Services, AIO prompt | youtube† | youtube† | rerun:make_tables_sector_surface.py | youtube† | MATCH |  |
| 1346 | Table C3, Communication Services, AIM search | google† | google† | rerun:make_tables_sector_surface.py | google† | MATCH |  |
| 1347 | Table C3, Communication Services, AIM prompt | google† | google† | rerun:make_tables_sector_surface.py | google† | MATCH |  |
| 1348 | Table C3, Communication Services, ChatGPT | go† | go† | rerun:make_tables_sector_surface.py | go† | MATCH |  |
| 1349 | Table C3, Communication Services, Perplexity | wikipedia.org | wikipedia.org | rerun:make_tables_sector_surface.py | wikipedia.org | MATCH |  |
| 1350 | Table C3, Communication Services, Gemini | reddit | reddit | rerun:make_tables_sector_surface.py | reddit | MATCH |  |
| 1351 | Table C3, Communication Services, Copilot | walmart | walmart | rerun:make_tables_sector_surface.py | walmart | MATCH |  |
| 1352 | Table C3, Industrials, AIO search | youtube | youtube | rerun:make_tables_sector_surface.py | youtube | MATCH |  |
| 1353 | Table C3, Industrials, AIO prompt | youtube | youtube | rerun:make_tables_sector_surface.py | youtube | MATCH |  |
| 1354 | Table C3, Industrials, AIM search | google | google | rerun:make_tables_sector_surface.py | google | MATCH |  |
| 1355 | Table C3, Industrials, AIM prompt | google | google | rerun:make_tables_sector_surface.py | google | MATCH |  |
| 1356 | Table C3, Industrials, ChatGPT | nvidia | nvidia | rerun:make_tables_sector_surface.py | nvidia | MATCH |  |
| 1357 | Table C3, Industrials, Perplexity | wikipedia.org | wikipedia.org | rerun:make_tables_sector_surface.py | wikipedia.org | MATCH |  |
| 1358 | Table C3, Industrials, Gemini | reddit | reddit | rerun:make_tables_sector_surface.py | reddit | MATCH |  |
| 1359 | Table C3, Industrials, Copilot | amazon | amazon | rerun:make_tables_sector_surface.py | amazon | MATCH |  |
| 1360 | Table C3, Consumer Staples, AIO search | google | google | rerun:make_tables_sector_surface.py | google | MATCH |  |
| 1361 | Table C3, Consumer Staples, AIO prompt | youtube | youtube | rerun:make_tables_sector_surface.py | youtube | MATCH |  |
| 1362 | Table C3, Consumer Staples, AIM search | google | google | rerun:make_tables_sector_surface.py | google | MATCH |  |
| 1363 | Table C3, Consumer Staples, AIM prompt | google | google | rerun:make_tables_sector_surface.py | google | MATCH |  |
| 1364 | Table C3, Consumer Staples, ChatGPT | reddit | reddit | rerun:make_tables_sector_surface.py | reddit | MATCH |  |
| 1365 | Table C3, Consumer Staples, Perplexity | amazon | amazon | rerun:make_tables_sector_surface.py | amazon | MATCH |  |
| 1366 | Table C3, Consumer Staples, Gemini | reddit | reddit | rerun:make_tables_sector_surface.py | reddit | MATCH |  |
| 1367 | Table C3, Consumer Staples, Copilot | amazon | amazon | rerun:make_tables_sector_surface.py | amazon | MATCH |  |
| 1368 | Table C3, Energy, AIO search | youtube | youtube | rerun:make_tables_sector_surface.py | youtube | MATCH |  |
| 1369 | Table C3, Energy, AIO prompt | youtube | youtube | rerun:make_tables_sector_surface.py | youtube | MATCH |  |
| 1370 | Table C3, Energy, AIM search | google | google | rerun:make_tables_sector_surface.py | google | MATCH |  |
| 1371 | Table C3, Energy, AIM prompt | youtube | youtube | rerun:make_tables_sector_surface.py | youtube | MATCH |  |
| 1372 | Table C3, Energy, ChatGPT | sec.gov | sec.gov | rerun:make_tables_sector_surface.py | sec.gov | MATCH |  |
| 1373 | Table C3, Energy, Perplexity | wikipedia.org | wikipedia.org | rerun:make_tables_sector_surface.py | wikipedia.org | MATCH |  |
| 1374 | Table C3, Energy, Gemini | reddit | reddit | rerun:make_tables_sector_surface.py | reddit | MATCH |  |
| 1375 | Table C3, Energy, Copilot | walmart | walmart | rerun:make_tables_sector_surface.py | walmart | MATCH |  |
| 1376 | Table C3, Utilities, AIO search | youtube | youtube | rerun:make_tables_sector_surface.py | youtube | MATCH |  |
| 1377 | Table C3, Utilities, AIO prompt | reddit | reddit | rerun:make_tables_sector_surface.py | reddit | MATCH |  |
| 1378 | Table C3, Utilities, AIM search | google | google | rerun:make_tables_sector_surface.py | google | MATCH |  |
| 1379 | Table C3, Utilities, AIM prompt | yahoo | yahoo | rerun:make_tables_sector_surface.py | yahoo | MATCH |  |
| 1380 | Table C3, Utilities, ChatGPT | sec.gov | sec.gov | rerun:make_tables_sector_surface.py | sec.gov | MATCH |  |
| 1381 | Table C3, Utilities, Perplexity | wikipedia.org | wikipedia.org | rerun:make_tables_sector_surface.py | wikipedia.org | MATCH |  |
| 1382 | Table C3, Utilities, Gemini | wikipedia.org | wikipedia.org | rerun:make_tables_sector_surface.py | wikipedia.org | MATCH |  |
| 1383 | Table C3, Utilities, Copilot | msn | msn | rerun:make_tables_sector_surface.py | msn | MATCH |  |
| 1384 | Table C3, Real Estate, AIO search | youtube | youtube | rerun:make_tables_sector_surface.py | youtube | MATCH |  |
| 1385 | Table C3, Real Estate, AIO prompt | extraspace | extraspace | rerun:make_tables_sector_surface.py | extraspace | MATCH |  |
| 1386 | Table C3, Real Estate, AIM search | google | google | rerun:make_tables_sector_surface.py | google | MATCH |  |
| 1387 | Table C3, Real Estate, AIM prompt | google | google | rerun:make_tables_sector_surface.py | google | MATCH |  |
| 1388 | Table C3, Real Estate, ChatGPT | sec.gov | sec.gov | rerun:make_tables_sector_surface.py | sec.gov | MATCH |  |
| 1389 | Table C3, Real Estate, Perplexity | wikipedia.org | wikipedia.org | rerun:make_tables_sector_surface.py | wikipedia.org | MATCH |  |
| 1390 | Table C3, Real Estate, Gemini | wikipedia.org | wikipedia.org | rerun:make_tables_sector_surface.py | wikipedia.org | MATCH |  |
| 1391 | Table C3, Real Estate, Copilot | extraspace | extraspace | rerun:make_tables_sector_surface.py | extraspace | MATCH |  |
| 1392 | Table C3, Materials, AIO search | youtube | youtube | rerun:make_tables_sector_surface.py | youtube | MATCH |  |
| 1393 | Table C3, Materials, AIO prompt | youtube | youtube | rerun:make_tables_sector_surface.py | youtube | MATCH |  |
| 1394 | Table C3, Materials, AIM search | google | google | rerun:make_tables_sector_surface.py | google | MATCH |  |
| 1395 | Table C3, Materials, AIM prompt | youtube | youtube | rerun:make_tables_sector_surface.py | youtube | MATCH |  |
| 1396 | Table C3, Materials, ChatGPT | benjaminmoore | benjaminmoore | rerun:make_tables_sector_surface.py | benjaminmoore | MATCH |  |
| 1397 | Table C3, Materials, Perplexity | kylieminteriors.ca | kylieminteriors.ca | rerun:make_tables_sector_surface.py | kylieminteriors.ca | MATCH |  |
| 1398 | Table C3, Materials, Gemini | facadecolorizer | facadecolorizer | rerun:make_tables_sector_surface.py | facadecolorizer | MATCH |  |
| 1399 | Table C3, Materials, Copilot | facadecolorizer | facadecolorizer | rerun:make_tables_sector_surface.py | facadecolorizer | MATCH |  |
| 1400 | Table C4, Information Technology, AI Overviews (search queries), rank 1 | youtube | youtube, reddit, google | rerun:make_tables_sector_surface.py | youtube | MATCH |  |
| 1401 | Table C4, Information Technology, AI Overviews (search queries), rank 2 | reddit | youtube, reddit, google | rerun:make_tables_sector_surface.py | reddit | MATCH |  |
| 1402 | Table C4, Information Technology, AI Overviews (search queries), rank 3 | google | youtube, reddit, google | rerun:make_tables_sector_surface.py | google | MATCH |  |
| 1403 | Table C4, Information Technology, ChatGPT, rank 1 | google | google, wikipedia.org, justwatch | rerun:make_tables_sector_surface.py | google | MATCH |  |
| 1404 | Table C4, Information Technology, ChatGPT, rank 2 | wikipedia.org | google, wikipedia.org, justwatch | rerun:make_tables_sector_surface.py | wikipedia.org | MATCH |  |
| 1405 | Table C4, Information Technology, ChatGPT, rank 3 | justwatch | google, wikipedia.org, justwatch | rerun:make_tables_sector_surface.py | justwatch | MATCH |  |
| 1406 | Table C4, Health Care, AI Overviews (search queries), rank 1 | youtube | youtube, nih.gov, wikipedia.org | rerun:make_tables_sector_surface.py | youtube | MATCH |  |
| 1407 | Table C4, Health Care, AI Overviews (search queries), rank 2 | nih.gov | youtube, nih.gov, wikipedia.org | rerun:make_tables_sector_surface.py | nih.gov | MATCH |  |
| 1408 | Table C4, Health Care, AI Overviews (search queries), rank 3 | wikipedia.org | youtube, nih.gov, wikipedia.org | rerun:make_tables_sector_surface.py | wikipedia.org | MATCH |  |
| 1409 | Table C4, Health Care, ChatGPT, rank 1 | fda.gov | fda.gov, nih.gov, sec.gov | rerun:make_tables_sector_surface.py | fda.gov | MATCH |  |
| 1410 | Table C4, Health Care, ChatGPT, rank 2 | nih.gov | fda.gov, nih.gov, sec.gov | rerun:make_tables_sector_surface.py | nih.gov | MATCH |  |
| 1411 | Table C4, Health Care, ChatGPT, rank 3 | sec.gov | fda.gov, nih.gov, sec.gov | rerun:make_tables_sector_surface.py | sec.gov | MATCH |  |
| 1412 | Table C4, Financials, AI Overviews (search queries), rank 1 | youtube | youtube, reddit, nerdwallet | rerun:make_tables_sector_surface.py | youtube | MATCH |  |
| 1413 | Table C4, Financials, AI Overviews (search queries), rank 2 | reddit | youtube, reddit, nerdwallet | rerun:make_tables_sector_surface.py | reddit | MATCH |  |
| 1414 | Table C4, Financials, AI Overviews (search queries), rank 3 | nerdwallet | youtube, reddit, nerdwallet | rerun:make_tables_sector_surface.py | nerdwallet | MATCH |  |
| 1415 | Table C4, Financials, ChatGPT, rank 1 | nerdwallet | nerdwallet, chase†, capitalone | rerun:make_tables_sector_surface.py | nerdwallet | MATCH |  |
| 1416 | Table C4, Financials, ChatGPT, rank 2 | chase† | nerdwallet, chase†, capitalone | rerun:make_tables_sector_surface.py | chase† | MATCH |  |
| 1417 | Table C4, Financials, ChatGPT, rank 3 | capitalone | nerdwallet, chase†, capitalone | rerun:make_tables_sector_surface.py | capitalone | MATCH |  |
| 1418 | Table C4, Consumer Discretionary, AI Overviews (search queries), rank 1 | google | google, youtube, reddit | rerun:make_tables_sector_surface.py | google | MATCH |  |
| 1419 | Table C4, Consumer Discretionary, AI Overviews (search queries), rank 2 | youtube | google, youtube, reddit | rerun:make_tables_sector_surface.py | youtube | MATCH |  |
| 1420 | Table C4, Consumer Discretionary, AI Overviews (search queries), rank 3 | reddit | google, youtube, reddit | rerun:make_tables_sector_surface.py | reddit | MATCH |  |
| 1421 | Table C4, Consumer Discretionary, ChatGPT, rank 1 | justwatch | justwatch, consumerreports.org, aboutamazon† | rerun:make_tables_sector_surface.py | justwatch | MATCH |  |
| 1422 | Table C4, Consumer Discretionary, ChatGPT, rank 2 | consumerreports.org | justwatch, consumerreports.org, aboutamazon† | rerun:make_tables_sector_surface.py | consumerreports.org | MATCH |  |
| 1423 | Table C4, Consumer Discretionary, ChatGPT, rank 3 | aboutamazon† | justwatch, consumerreports.org, aboutamazon† | rerun:make_tables_sector_surface.py | aboutamazon† | MATCH |  |
| 1424 | Table C4, Communication Services, AI Overviews (search queries), rank 1 | youtube† | youtube†, wikipedia.org, reddit | rerun:make_tables_sector_surface.py | youtube† | MATCH |  |
| 1425 | Table C4, Communication Services, AI Overviews (search queries), rank 2 | wikipedia.org | youtube†, wikipedia.org, reddit | rerun:make_tables_sector_surface.py | wikipedia.org | MATCH |  |
| 1426 | Table C4, Communication Services, AI Overviews (search queries), rank 3 | reddit | youtube†, wikipedia.org, reddit | rerun:make_tables_sector_surface.py | reddit | MATCH |  |
| 1427 | Table C4, Communication Services, ChatGPT, rank 1 | go† | go†, justwatch, wikipedia.org | rerun:make_tables_sector_surface.py | go† | MATCH |  |
| 1428 | Table C4, Communication Services, ChatGPT, rank 2 | justwatch | go†, justwatch, wikipedia.org | rerun:make_tables_sector_surface.py | justwatch | MATCH |  |
| 1429 | Table C4, Communication Services, ChatGPT, rank 3 | wikipedia.org | go†, justwatch, wikipedia.org | rerun:make_tables_sector_surface.py | wikipedia.org | MATCH |  |
| 1430 | Table C4, Industrials, AI Overviews (search queries), rank 1 | youtube | youtube, reddit, google | rerun:make_tables_sector_surface.py | youtube | MATCH |  |
| 1431 | Table C4, Industrials, AI Overviews (search queries), rank 2 | reddit | youtube, reddit, google | rerun:make_tables_sector_surface.py | reddit | MATCH |  |
| 1432 | Table C4, Industrials, AI Overviews (search queries), rank 3 | google | youtube, reddit, google | rerun:make_tables_sector_surface.py | google | MATCH |  |
| 1433 | Table C4, Industrials, ChatGPT, rank 1 | nvidia | nvidia, tomshardware, techspot | rerun:make_tables_sector_surface.py | nvidia | MATCH |  |
| 1434 | Table C4, Industrials, ChatGPT, rank 2 | tomshardware | nvidia, tomshardware, techspot | rerun:make_tables_sector_surface.py | tomshardware | MATCH |  |
| 1435 | Table C4, Industrials, ChatGPT, rank 3 | techspot | nvidia, tomshardware, techspot | rerun:make_tables_sector_surface.py | techspot | MATCH |  |
| 1436 | Table C4, Consumer Staples, AI Overviews (search queries), rank 1 | google | google, youtube, amazon | rerun:make_tables_sector_surface.py | google | MATCH |  |
| 1437 | Table C4, Consumer Staples, AI Overviews (search queries), rank 2 | youtube | google, youtube, amazon | rerun:make_tables_sector_surface.py | youtube | MATCH |  |
| 1438 | Table C4, Consumer Staples, AI Overviews (search queries), rank 3 | amazon | google, youtube, amazon | rerun:make_tables_sector_surface.py | amazon | MATCH |  |
| 1439 | Table C4, Consumer Staples, ChatGPT, rank 1 | reddit | reddit, wikipedia.org, consumerreports.org | rerun:make_tables_sector_surface.py | reddit | MATCH |  |
| 1440 | Table C4, Consumer Staples, ChatGPT, rank 2 | wikipedia.org | reddit, wikipedia.org, consumerreports.org | rerun:make_tables_sector_surface.py | wikipedia.org | MATCH |  |
| 1441 | Table C4, Consumer Staples, ChatGPT, rank 3 | consumerreports.org | reddit, wikipedia.org, consumerreports.org | rerun:make_tables_sector_surface.py | consumerreports.org | MATCH |  |
| 1442 | Table C4, Energy, AI Overviews (search queries), rank 1 | youtube | youtube, wikipedia.org, google | rerun:make_tables_sector_surface.py | youtube | MATCH |  |
| 1443 | Table C4, Energy, AI Overviews (search queries), rank 2 | wikipedia.org | youtube, wikipedia.org, google | rerun:make_tables_sector_surface.py | wikipedia.org | MATCH |  |
| 1444 | Table C4, Energy, AI Overviews (search queries), rank 3 | google | youtube, wikipedia.org, google | rerun:make_tables_sector_surface.py | google | MATCH |  |
| 1445 | Table C4, Energy, ChatGPT, rank 1 | sec.gov | sec.gov, chevronlubricants†, mobil† | rerun:make_tables_sector_surface.py | sec.gov | MATCH |  |
| 1446 | Table C4, Energy, ChatGPT, rank 2 | chevronlubricants† | sec.gov, chevronlubricants†, mobil† | rerun:make_tables_sector_surface.py | chevronlubricants† | MATCH |  |
| 1447 | Table C4, Energy, ChatGPT, rank 3 | mobil† | sec.gov, chevronlubricants†, mobil† | rerun:make_tables_sector_surface.py | mobil† | MATCH |  |
| 1448 | Table C4, Utilities, AI Overviews (search queries), rank 1 | youtube | youtube, wikipedia.org, reddit | rerun:make_tables_sector_surface.py | youtube | MATCH |  |
| 1449 | Table C4, Utilities, AI Overviews (search queries), rank 2 | wikipedia.org | youtube, wikipedia.org, reddit | rerun:make_tables_sector_surface.py | wikipedia.org | MATCH |  |
| 1450 | Table C4, Utilities, AI Overviews (search queries), rank 3 | reddit | youtube, wikipedia.org, reddit | rerun:make_tables_sector_surface.py | reddit | MATCH |  |
| 1451 | Table C4, Utilities, ChatGPT, rank 1 | sec.gov | sec.gov, reuters, stockanalysis | rerun:make_tables_sector_surface.py | sec.gov | MATCH |  |
| 1452 | Table C4, Utilities, ChatGPT, rank 2 | reuters | sec.gov, reuters, stockanalysis | rerun:make_tables_sector_surface.py | reuters | MATCH |  |
| 1453 | Table C4, Utilities, ChatGPT, rank 3 | stockanalysis | sec.gov, reuters, stockanalysis | rerun:make_tables_sector_surface.py | stockanalysis | MATCH |  |
| 1454 | Table C4, Real Estate, AI Overviews (search queries), rank 1 | youtube | youtube, google, wikipedia.org | rerun:make_tables_sector_surface.py | youtube | MATCH |  |
| 1455 | Table C4, Real Estate, AI Overviews (search queries), rank 2 | google | youtube, google, wikipedia.org | rerun:make_tables_sector_surface.py | google | MATCH |  |
| 1456 | Table C4, Real Estate, AI Overviews (search queries), rank 3 | wikipedia.org | youtube, google, wikipedia.org | rerun:make_tables_sector_surface.py | wikipedia.org | MATCH |  |
| 1457 | Table C4, Real Estate, ChatGPT, rank 1 | sec.gov | sec.gov, extraspace, wikipedia.org | rerun:make_tables_sector_surface.py | sec.gov | MATCH |  |
| 1458 | Table C4, Real Estate, ChatGPT, rank 2 | extraspace | sec.gov, extraspace, wikipedia.org | rerun:make_tables_sector_surface.py | extraspace | MATCH |  |
| 1459 | Table C4, Real Estate, ChatGPT, rank 3 | wikipedia.org | sec.gov, extraspace, wikipedia.org | rerun:make_tables_sector_surface.py | wikipedia.org | MATCH |  |
| 1460 | Table C4, Materials, AI Overviews (search queries), rank 1 | youtube | youtube, google, reddit | rerun:make_tables_sector_surface.py | youtube | MATCH |  |
| 1461 | Table C4, Materials, AI Overviews (search queries), rank 2 | google | youtube, google, reddit | rerun:make_tables_sector_surface.py | google | MATCH |  |
| 1462 | Table C4, Materials, AI Overviews (search queries), rank 3 | reddit | youtube, google, reddit | rerun:make_tables_sector_surface.py | reddit | MATCH |  |
| 1463 | Table C4, Materials, ChatGPT, rank 1 | benjaminmoore | benjaminmoore, behr, plan-home | rerun:make_tables_sector_surface.py | benjaminmoore | MATCH |  |
| 1464 | Table C4, Materials, ChatGPT, rank 2 | behr | benjaminmoore, behr, plan-home | rerun:make_tables_sector_surface.py | behr | MATCH |  |
| 1465 | Table C4, Materials, ChatGPT, rank 3 | plan-home | benjaminmoore, behr, plan-home | rerun:make_tables_sector_surface.py | plan-home | MATCH |  |
| 1466 | Appendix C after Table C4 | 38 | the top source is youtube.com or google.com in 38 of the 44 sector-... | rerun:make_tables_sector_surface.py | 38 | MATCH |  |
| 1467 | Appendix C after Table C4 | 4 | four of them Alphabet's own properties in Communication Services | rerun:make_tables_sector_surface.py | 4 | MATCH |  |
| 1468 | Appendix C after Table C4 | 15 | On Perplexity and Gemini it is wikipedia.org or reddit.com in 15 of 22 | rerun:make_tables_sector_surface.py | 15 | MATCH |  |
| 1469 | Appendix C after Table C4 | 4 | on ChatGPT a government domain in 4 of 11 sectors | rerun:make_tables_sector_surface.py | 4 | MATCH |  |
| 1470 | Appendix C after Table C4 | 6 | and on Copilot a retailer (walmart.com or amazon.com) in 6 of 11 | rerun:make_tables_sector_surface.py | 6 | MATCH |  |
| 1471 | Appendix D Table D1 | 456 | \| 456; 86% (read 14 October 2026) \| `vendor_reliance` \| | rerun:vendor_reliance.py --offline | 456 | MATCH |  |
| 1472 | Appendix D Table D1 | 86% | \| 456; 86% (read 14 October 2026) \| `vendor_reliance` \| | rerun:vendor_reliance.py --offline | 86 | MATCH |  |
| 1473 | Appendix D Table D1 | 7.5x | \| 7.5x to 27.1x; 8.6x to 29.9x; 9.2x to 33.3x \| arithmetic on Tab... | arith:Table 2 values | 7.46965 | MATCH |  |
| 1474 | Appendix D Table D1 | 27.1x | \| 7.5x to 27.1x; 8.6x to 29.9x; 9.2x to 33.3x \| arithmetic on Tab... | arith:Table 2 values | 27.1414 | MATCH |  |
| 1475 | Appendix D Table D1 | 8.6x | \| 7.5x to 27.1x; 8.6x to 29.9x; 9.2x to 33.3x \| arithmetic on Tab... | arith:Table 2 values | 8.62011 | MATCH |  |
| 1476 | Appendix D Table D1 | 29.9x | \| 7.5x to 27.1x; 8.6x to 29.9x; 9.2x to 33.3x \| arithmetic on Tab... | arith:Table 2 values | 29.8608 | MATCH |  |
| 1477 | Appendix D Table D1 | 9.2x | \| 7.5x to 27.1x; 8.6x to 29.9x; 9.2x to 33.3x \| arithmetic on Tab... | arith:Table 2 values | 9.16521 | MATCH |  |
| 1478 | Appendix D Table D1 | 33.3x | \| 7.5x to 27.1x; 8.6x to 29.9x; 9.2x to 33.3x \| arithmetic on Tab... | arith:Table 2 values | 33.3024 | MATCH |  |
| 1479 | Appendix D Table D1 | 0.95 | \| 0.95, 2.66, 1.37 \| `instrument_extra` \| | rerun:instrument_extra.py | 0.95 | MATCH |  |
| 1480 | Appendix D Table D1 | 2.66 | \| 0.95, 2.66, 1.37 \| `instrument_extra` \| | rerun:instrument_extra.py | 2.66 | MATCH |  |
| 1481 | Appendix D Table D1 | 1.37 | \| 0.95, 2.66, 1.37 \| `instrument_extra` \| | rerun:instrument_extra.py | 1.37 | MATCH |  |
| 1482 | Appendix D Table D1 | 5.2 | \| 5.2 at 27.1x \| arithmetic on Table 2 \| | arith:Table 2 values | 5.20975 | MATCH |  |
| 1483 | Appendix D Table D1 | 35% | \| 35% (US pairing), 54% (worldwide) \| `instrument_extra` \| | rerun:instrument_extra.py | 35 | MATCH |  |
| 1484 | Appendix D Table D1 | 54% | \| 35% (US pairing), 54% (worldwide) \| `instrument_extra` \| | rerun:instrument_extra.py | 54 | MATCH |  |
| 1485 | Appendix D Table D1 | 0.20x | \| 0.20x to 7.24x (8.89x matched); median 1.01 \| `analyze` \| | rerun:analyze.py | 0.20 | MATCH |  |
| 1486 | Appendix D Table D1 | 7.24x | \| 0.20x to 7.24x (8.89x matched); median 1.01 \| `analyze` \| | rerun:analyze.py | 7.24 | MATCH |  |
| 1487 | Appendix D Table D1 | 8.89x | \| 0.20x to 7.24x (8.89x matched); median 1.01 \| `analyze` \| | rerun:analyze.py | 8.89 | MATCH |  |
| 1488 | Appendix D Table D1 | 1.01 | \| 0.20x to 7.24x (8.89x matched); median 1.01 \| `analyze` \| | rerun:analyze.py | 1.01 | MATCH |  |
| 1489 | Appendix D Table D1 | −0.11 | \| −0.11 [−0.64, +0.49], p = 0.73 \| `analyze` \| | rerun:analyze.py | -0.11 | MATCH |  |
| 1490 | Appendix D Table D1 | −0.64 | \| −0.11 [−0.64, +0.49], p = 0.73 \| `analyze` \| | rerun:analyze.py | -0.64 | MATCH |  |
| 1491 | Appendix D Table D1 | +0.49 | \| −0.11 [−0.64, +0.49], p = 0.73 \| `analyze` \| | rerun:analyze.py | +0.49 | MATCH |  |
| 1492 | Appendix D Table D1 | 0.73 | \| −0.11 [−0.64, +0.49], p = 0.73 \| `analyze` \| | rerun:analyze.py | 0.73 | MATCH |  |
| 1493 | Appendix D Table D1 | +0.94 | \| +0.94, +0.82, 60 of 66; 51 of 51 beyond 3x, 9 of 15 within \| | rerun:analyze.py | +0.94 | MATCH |  |
| 1494 | Appendix D Table D1 | +0.82 | \| +0.94, +0.82, 60 of 66; 51 of 51 beyond 3x, 9 of 15 within \| | rerun:analyze.py | +0.82 | MATCH |  |
| 1495 | Appendix D Table D1 | 60 of 66 | \| +0.94, +0.82, 60 of 66; 51 of 51 beyond 3x, 9 of 15 within \| | rerun:analyze.py | 60 of 66 | MATCH |  |
| 1496 | Appendix D Table D1 | 51 of 51 | \| +0.94, +0.82, 60 of 66; 51 of 51 beyond 3x, 9 of 15 within \| | rerun:instrument_extra.py | 51 of 51 | MATCH |  |
| 1497 | Appendix D Table D1 | 9 of 15 | \| +0.94, +0.82, 60 of 66; 51 of 51 beyond 3x, 9 of 15 within \| | rerun:instrument_extra.py | 9 of 15 | MATCH |  |
| 1498 | Appendix D Table D1 | 1.13 | \| 1.13 and 3.1 \| `instrument_extra` \| | rerun:instrument_extra.py | 1.13 | MATCH |  |
| 1499 | Appendix D Table D1 | 3.1 | \| 1.13 and 3.1 \| `instrument_extra` \| | rerun:instrument_extra.py | 3.13 | MATCH |  |
| 1500 | Appendix D Table D1 | 12.6% | \| 12.6% to 20.0% \| arithmetic on Table 3 \| | arith:Table 3 counts | 12.6093 | MATCH |  |
| 1501 | Appendix D Table D1 | 20.0% | \| 12.6% to 20.0% \| arithmetic on Table 3 \| | arith:Table 3 counts | 20.0199 | MATCH |  |
| 1502 | Appendix D Table D1 | 55.6% | \| 55.6%; 2.25 \| `analyze_reviews` \| | shipped:analyze_reviews_output.txt | 55.6 | CANNOT RUN | paper agrees with the saved output |
| 1503 | Appendix D Table D1 | 2.25 | \| 55.6%; 2.25 \| `analyze_reviews` \| | shipped:analyze_reviews_output.txt | 2.25 | CANNOT RUN | paper agrees with the saved output |
| 1504 | Appendix D Table D1 | +0.19 | \| +0.19 (mentioned), +0.27 (all linkable) \| | rerun:m2_from_counts.py (full precision via checks/m2_precise.py) | 0.184869 | MISMATCH | prints +0.185; the full value 0.184869 is +0.18 to two decimals (double rounding) |
| 1505 | Appendix D Table D1 | +0.27 | \| +0.19 (mentioned), +0.27 (all linkable) \| | rerun:m2_from_counts.py | +0.273 | MATCH |  |
| 1506 | Appendix D Table D1 | +0.47 | \| +0.47 (modal), +0.75 (split) \| | rerun:m2_from_counts.py | +0.468 | MATCH |  |
| 1507 | Appendix D Table D1 | +0.75 | \| +0.47 (modal), +0.75 (split) \| | rerun:m2_from_counts.py | +0.748 | MATCH |  |
| 1508 | Appendix D Table D1 | 14.0% | \| 14.0% against 1.9% \| `analyze_reviews` \| | shipped:analyze_reviews_output.txt | 14.0 | CANNOT RUN | paper agrees with the saved output |
| 1509 | Appendix D Table D1 | 1.9% | \| 14.0% against 1.9% \| `analyze_reviews` \| | shipped:analyze_reviews_output.txt | 1.9 | CANNOT RUN | paper agrees with the saved output |
| 1510 | Appendix D Table D1 | 65% | \| 65% to 67%; kappa 0.90 (single-word labels about 50%, multi-word... | rerun:r2_link_check.py | 65 | MATCH |  |
| 1511 | Appendix D Table D1 | 67% | \| 65% to 67%; kappa 0.90 (single-word labels about 50%, multi-word... | rerun:r2_link_check.py | 66.8 | MATCH |  |
| 1512 | Appendix D Table D1 | 0.90 | \| 65% to 67%; kappa 0.90 (single-word labels about 50%, multi-word... | rerun:r2_link_check.py | 0.90 | MATCH |  |
| 1513 | Appendix D Table D1 | about 50% | \| 65% to 67%; kappa 0.90 (single-word labels about 50%, multi-word... | rerun:r2_link_check.py | 50.0% and 48.0% | MATCH |  |
| 1514 | Appendix D Table D1 | 95% | \| 65% to 67%; kappa 0.90 (single-word labels about 50%, multi-word... | rerun:r2_link_check.py | 94.5 | MATCH |  |
| 1515 | Appendix D Table D1 | 96% | \| 65% to 67%; kappa 0.90 (single-word labels about 50%, multi-word... | rerun:r2_link_check.py | 95.8 | MATCH |  |
| 1516 | Appendix D Table D1 | 83% | \| 83% to 85%, kappa 0.93; about 90% in store \| | rerun:r2_link_check.py | 83 | MATCH |  |
| 1517 | Appendix D Table D1 | 85% | \| 83% to 85%, kappa 0.93; about 90% in store \| | rerun:r2_link_check.py | 84.8 | MATCH |  |
| 1518 | Appendix D Table D1 | 0.93 | \| 83% to 85%, kappa 0.93; about 90% in store \| | rerun:r2_link_check.py | 0.93 | MATCH |  |
| 1519 | Appendix D Table D1 | about 90% | \| 83% to 85%, kappa 0.93; about 90% in store \| | rerun:r2_link_check.py | 90.5% and 89.2% | MATCH |  |
| 1520 | Appendix D Table D1 | 21.3% | \| 21.3% (17.2 to 26.7) against 2.1% (1.7 to 2.7) \| `cross_sector_... | rerun:section7_from_aggregates.py | 21.3 | MATCH | also in cross_sector_sensitivity_output.txt (shipped) |
| 1521 | Appendix D Table D1 | 17.2 | \| 21.3% (17.2 to 26.7) against 2.1% (1.7 to 2.7) \| `cross_sector_... | rerun:section7_from_aggregates.py | 17.2 | MATCH |  |
| 1522 | Appendix D Table D1 | 26.7 | \| 21.3% (17.2 to 26.7) against 2.1% (1.7 to 2.7) \| `cross_sector_... | rerun:section7_from_aggregates.py | 26.7 | MATCH |  |
| 1523 | Appendix D Table D1 | 2.1% | \| 21.3% (17.2 to 26.7) against 2.1% (1.7 to 2.7) \| `cross_sector_... | rerun:section7_from_aggregates.py | 2.1 | MATCH |  |
| 1524 | Appendix D Table D1 | 1.7 | \| 21.3% (17.2 to 26.7) against 2.1% (1.7 to 2.7) \| `cross_sector_... | rerun:section7_from_aggregates.py | 1.7 | MATCH |  |
| 1525 | Appendix D Table D1 | 2.7 | \| 21.3% (17.2 to 26.7) against 2.1% (1.7 to 2.7) \| `cross_sector_... | rerun:section7_from_aggregates.py | 2.7 | MATCH |  |
| 1526 | Appendix D Table D1 | 11 of 11 | \| 11 of 11 \| `cross_sector_sensitivity` \| | rerun:section7_from_aggregates.py | 11/11 | MATCH |  |
| 1527 | Appendix D Table D1 | 0.36 | \| 0.36 to 0.40 against 0.08 to 0.23 \| `cross_sector` \| | rerun:section7_from_aggregates.py | 0.36 | MATCH |  |
| 1528 | Appendix D Table D1 | 0.40 | \| 0.36 to 0.40 against 0.08 to 0.23 \| `cross_sector` \| | rerun:section7_from_aggregates.py | 0.4 | MATCH |  |
| 1529 | Appendix D Table D1 | 0.08 | \| 0.36 to 0.40 against 0.08 to 0.23 \| `cross_sector` \| | rerun:section7_from_aggregates.py | 0.08 | MATCH |  |
| 1530 | Appendix D Table D1 | 0.23 | \| 0.36 to 0.40 against 0.08 to 0.23 \| `cross_sector` \| | rerun:section7_from_aggregates.py | 0.23 | MATCH |  |
| 1531 | Appendix D Table D1 | 77% | \| 77% against 14% (video and community) \| `cross_sector_sensitivi... | rerun:section7_from_aggregates.py | 77 | MATCH |  |
| 1532 | Appendix D Table D1 | 14% | \| 77% against 14% (video and community) \| `cross_sector_sensitivi... | rerun:section7_from_aggregates.py | 14 | MATCH |  |
| 1533 | Appendix D Table D1 | 1, 1, 2 | \| one held, one in direction, two failed \| `cross_sector` \| | rerun:section7_from_aggregates.py | 1 held, 1 held in direction only, 2 failed | MATCH |  |
| 1534 | Appendix D Table D1 | 4/5 | \| 4/5 (released example) \| `ufi cq` \| | none:ufi repository and package not in the bundle |  | CANNOT RUN |  |
| 1535 | Appendix D Table D1 | 70.4% | \| 70.4% (released example) \| `ufi cq` \| | none:ufi repository and package not in the bundle |  | CANNOT RUN |  |
| 1536 | Figure 2 (fig1_divergence), July, Ahrefs | 3,862 | ![Figure 2. | figure:make_figs_v4.py | 3862 | MATCH | drawn value against the released Table 2 CSV |
| 1537 | Figure 2 (fig1_divergence), July, Semrush US | 100,012 | ![Figure 2. | figure:make_figs_v4.py | 100012 | MATCH |  |
| 1538 | Figure 2 (fig1_divergence), July, Semrush worldwide | 103,045 | ![Figure 2. | figure:make_figs_v4.py | 103045 | MATCH |  |
| 1539 | Figure 2 (fig1_divergence), August, Ahrefs | 32,281 | ![Figure 2. | figure:make_figs_v4.py | 32281 | MATCH | drawn value against the released Table 2 CSV |
| 1540 | Figure 2 (fig1_divergence), August, Semrush US | 876,153 | ![Figure 2. | figure:make_figs_v4.py | 876153 | MATCH |  |
| 1541 | Figure 2 (fig1_divergence), August, Semrush worldwide | 963,937 | ![Figure 2. | figure:make_figs_v4.py | 963937 | MATCH |  |
| 1542 | Figure 2 (fig1_divergence), September, Ahrefs | 150,113 | ![Figure 2. | figure:make_figs_v4.py | 150113 | MATCH | drawn value against the released Table 2 CSV |
| 1543 | Figure 2 (fig1_divergence), September, Semrush US | 1,534,362 | ![Figure 2. | figure:make_figs_v4.py | 1.53436e+06 | MATCH |  |
| 1544 | Figure 2 (fig1_divergence), September, Semrush worldwide | 1,765,077 | ![Figure 2. | figure:make_figs_v4.py | 1.76508e+06 | MATCH |  |
| 1545 | Figure 2 (fig1_divergence), October, Ahrefs | 215,577 | ![Figure 2. | figure:make_figs_v4.py | 215577 | MATCH | drawn value against the released Table 2 CSV |
| 1546 | Figure 2 (fig1_divergence), October, Semrush US | 1,610,284 | ![Figure 2. | figure:make_figs_v4.py | 1.61028e+06 | MATCH |  |
| 1547 | Figure 2 (fig1_divergence), October, Semrush worldwide | 1,858,297 | ![Figure 2. | figure:make_figs_v4.py | 1.8583e+06 | MATCH |  |
| 1548 | Figure 2 (fig1_divergence), July, ratio label | 25.9x | ![Figure 2. | figure:make_figs_v4.py | 25.8964 | MATCH |  |
| 1549 | Figure 2 (fig1_divergence), August, ratio label | 27.1x | ![Figure 2. | figure:make_figs_v4.py | 27.1414 | MATCH |  |
| 1550 | Figure 2 (fig1_divergence), September, ratio label | 10.2x | ![Figure 2. | figure:make_figs_v4.py | 10.2214 | MATCH |  |
| 1551 | Figure 2 (fig1_divergence), October, ratio label | 7.5x | ![Figure 2. | figure:make_figs_v4.py | 7.46965 | MATCH |  |
| 1552 | Figure 3 (fig2_aio), July, numerator | 47 | ![Figure 3. | figure:make_figs_v4.py | 47 | MATCH |  |
| 1553 | Figure 3 (fig2_aio), July, denominator | 284 | ![Figure 3. | figure:make_figs_v4.py | 284 | MATCH |  |
| 1554 | Figure 3 (fig2_aio), July, Semrush count | 138 | ![Figure 3. | figure:make_figs_v4.py | 138 | MATCH |  |
| 1555 | Figure 3 (fig2_aio), August, numerator | 851 | ![Figure 3. | figure:make_figs_v4.py | 851 | MATCH |  |
| 1556 | Figure 3 (fig2_aio), August, denominator | 6,749 | ![Figure 3. | figure:make_figs_v4.py | 6749 | MATCH |  |
| 1557 | Figure 3 (fig2_aio), August, Semrush count | 2,221 | ![Figure 3. | figure:make_figs_v4.py | 2221 | MATCH |  |
| 1558 | Figure 3 (fig2_aio), September, numerator | 3,380 | ![Figure 3. | figure:make_figs_v4.py | 3380 | MATCH |  |
| 1559 | Figure 3 (fig2_aio), September, denominator | 22,665 | ![Figure 3. | figure:make_figs_v4.py | 22665 | MATCH |  |
| 1560 | Figure 3 (fig2_aio), September, Semrush count | 8,187 | ![Figure 3. | figure:make_figs_v4.py | 8187 | MATCH |  |
| 1561 | Figure 3 (fig2_aio), October, numerator | 7,455 | ![Figure 3. | figure:make_figs_v4.py | 7455 | MATCH |  |
| 1562 | Figure 3 (fig2_aio), October, denominator | 37,238 | ![Figure 3. | figure:make_figs_v4.py | 37238 | MATCH |  |
| 1563 | Figure 3 (fig2_aio), October, Semrush count | 10,018 | ![Figure 3. | figure:make_figs_v4.py | 10018 | MATCH |  |
| 1564 | Figure 3 (fig2_aio), July, ratio label | 2.94x | ![Figure 3. | figure:make_figs_v4.py | 2.93617 | MATCH |  |
| 1565 | Figure 3 (fig2_aio), August, ratio label | 2.61x | ![Figure 3. | figure:make_figs_v4.py | 2.60987 | MATCH |  |
| 1566 | Figure 3 (fig2_aio), September, ratio label | 2.42x | ![Figure 3. | figure:make_figs_v4.py | 2.42219 | MATCH |  |
| 1567 | Figure 3 (fig2_aio), October, ratio label | 1.34x | ![Figure 3. | figure:make_figs_v4.py | 1.3438 | MATCH |  |
| 1568 | Figure 4 (fig3_refdomains), Ahrefs domains | 913 | ![Figure 4. | figure:make_figs_v4.py | 913 | MATCH |  |
| 1569 | Figure 4 (fig3_refdomains), Semrush domains | 80 | ![Figure 4. | figure:make_figs_v4.py | 80 | MATCH |  |
| 1570 | Figure 4 (fig3_refdomains), Ahrefs .info | 61.9% | ![Figure 4. | figure:make_figs_v4.py | 61.9% | MATCH |  |
| 1571 | Figure 4 (fig3_refdomains), Ahrefs .asia | 26.4% | ![Figure 4. | figure:make_figs_v4.py | 26.4% | MATCH |  |
| 1572 | Figure 4 (fig3_refdomains), Ahrefs .xyz | 10.2% | ![Figure 4. | figure:make_figs_v4.py | 10.2% | MATCH |  |
| 1573 | Figure 4 (fig3_refdomains), Ahrefs other | 1.5% | ![Figure 4. | figure:make_figs_v4.py | 1.5 | MATCH | remainder of the three read shares |
| 1574 | Figure 4 (fig3_refdomains), Semrush .xyz | 75.0% | ![Figure 4. | figure:make_figs_v4.py | 75% | MATCH |  |
| 1575 | Figure 5 (fig4_prefixes), /local/area-codes/, age | 3 | ![Figure 5. | figure:make_figs_v4.py | 3 | MATCH |  |
| 1576 | Figure 5 (fig4_prefixes), /local/area-codes/, visits ratio | 7.24 | ![Figure 5. | figure:make_figs_v4.py | 7.23982 | MATCH |  |
| 1577 | Figure 5 (fig4_prefixes), /local/area-codes/, keyword ratio | 2.0 | ![Figure 5. | figure:make_figs_v4.py | 2.04152 | MATCH |  |
| 1578 | Figure 5 (fig4_prefixes), /product-compare/, age | 21 | ![Figure 5. | figure:make_figs_v4.py | 21 | MATCH |  |
| 1579 | Figure 5 (fig4_prefixes), /product-compare/, visits ratio | 0.75 | ![Figure 5. | figure:make_figs_v4.py | 0.745455 | MATCH |  |
| 1580 | Figure 5 (fig4_prefixes), /product-compare/, keyword ratio | 3.2 | ![Figure 5. | figure:make_figs_v4.py | 3.21229 | MATCH |  |
| 1581 | Figure 5 (fig4_prefixes), /local/bundles/, age | 36 | ![Figure 5. | figure:make_figs_v4.py | 36 | MATCH |  |
| 1582 | Figure 5 (fig4_prefixes), /local/bundles/, visits ratio | 0.20 | ![Figure 5. | figure:make_figs_v4.py | 0.203125 | MATCH |  |
| 1583 | Figure 5 (fig4_prefixes), /local/bundles/, keyword ratio | 16.1 | ![Figure 5. | figure:make_figs_v4.py | 16.0952 | MATCH |  |
| 1584 | Figure 5 (fig4_prefixes), /device-compare/, age | 39 | ![Figure 5. | figure:make_figs_v4.py | 39 | MATCH |  |
| 1585 | Figure 5 (fig4_prefixes), /device-compare/, visits ratio | 0.99 | ![Figure 5. | figure:make_figs_v4.py | 0.988764 | MATCH |  |
| 1586 | Figure 5 (fig4_prefixes), /device-compare/, keyword ratio | 5.2 | ![Figure 5. | figure:make_figs_v4.py | 5.25 | MATCH |  |
| 1587 | Figure 5 (fig4_prefixes), /local/cell-phones/, age | 57 | ![Figure 5. | figure:make_figs_v4.py | 57 | MATCH |  |
| 1588 | Figure 5 (fig4_prefixes), /local/cell-phones/, visits ratio | 3.62 | ![Figure 5. | figure:make_figs_v4.py | 3.62198 | MATCH |  |
| 1589 | Figure 5 (fig4_prefixes), /local/cell-phones/, keyword ratio | 10.4 | ![Figure 5. | figure:make_figs_v4.py | 10.4167 | MATCH |  |
| 1590 | Figure 5 (fig4_prefixes), /support/, age | 93 | ![Figure 5. | figure:make_figs_v4.py | 93 | MATCH |  |
| 1591 | Figure 5 (fig4_prefixes), /support/, visits ratio | 1.03 | ![Figure 5. | figure:make_figs_v4.py | 1.03046 | MATCH |  |
| 1592 | Figure 5 (fig4_prefixes), /support/, keyword ratio | 9.1 | ![Figure 5. | figure:make_figs_v4.py | 9.09183 | MATCH |  |
| 1593 | Figure 5 (fig4_prefixes), /local/fiber/, age | 95 | ![Figure 5. | figure:make_figs_v4.py | 95 | MATCH |  |
| 1594 | Figure 5 (fig4_prefixes), /local/fiber/, visits ratio | 0.46 | ![Figure 5. | figure:make_figs_v4.py | 0.463725 | MATCH |  |
| 1595 | Figure 5 (fig4_prefixes), /local/fiber/, keyword ratio | 5.9 | ![Figure 5. | figure:make_figs_v4.py | 5.90741 | MATCH |  |
| 1596 | Figure 5 (fig4_prefixes), /buy/, age | 95 | ![Figure 5. | figure:make_figs_v4.py | 95 | MATCH |  |
| 1597 | Figure 5 (fig4_prefixes), /buy/, visits ratio | 1.57 | ![Figure 5. | figure:make_figs_v4.py | 1.57473 | MATCH |  |
| 1598 | Figure 5 (fig4_prefixes), /buy/, keyword ratio | 10.4 | ![Figure 5. | figure:make_figs_v4.py | 10.4225 | MATCH |  |
| 1599 | Figure 5 (fig4_prefixes), /local/internet/, age | 114 | ![Figure 5. | figure:make_figs_v4.py | 114 | MATCH |  |
| 1600 | Figure 5 (fig4_prefixes), /local/internet/, visits ratio | 0.91 | ![Figure 5. | figure:make_figs_v4.py | 0.907819 | MATCH |  |
| 1601 | Figure 5 (fig4_prefixes), /local/internet/, keyword ratio | 6.0 | ![Figure 5. | figure:make_figs_v4.py | 5.99248 | MATCH |  |
| 1602 | Figure 5 (fig4_prefixes), /stores/, age | 129 | ![Figure 5. | figure:make_figs_v4.py | 129 | MATCH |  |
| 1603 | Figure 5 (fig4_prefixes), /stores/, visits ratio | 6.57 | ![Figure 5. | figure:make_figs_v4.py | 6.57458 | MATCH |  |
| 1604 | Figure 5 (fig4_prefixes), /stores/, keyword ratio | 20.9 | ![Figure 5. | figure:make_figs_v4.py | 20.8811 | MATCH |  |
| 1605 | Figure 5 (fig4_prefixes), /deals/, age | 132 | ![Figure 5. | figure:make_figs_v4.py | 132 | MATCH |  |
| 1606 | Figure 5 (fig4_prefixes), /deals/, visits ratio | 1.03 | ![Figure 5. | figure:make_figs_v4.py | 1.02617 | MATCH |  |
| 1607 | Figure 5 (fig4_prefixes), /deals/, keyword ratio | 6.0 | ![Figure 5. | figure:make_figs_v4.py | 6.03774 | MATCH |  |
| 1608 | Figure 5 (fig4_prefixes), /es-us/local/, age | 133 | ![Figure 5. | figure:make_figs_v4.py | 133 | MATCH |  |
| 1609 | Figure 5 (fig4_prefixes), /es-us/local/, visits ratio | 0.25 | ![Figure 5. | figure:make_figs_v4.py | 0.247191 | MATCH |  |
| 1610 | Figure 5 (fig4_prefixes), /es-us/local/, keyword ratio | 3.7 | ![Figure 5. | figure:make_figs_v4.py | 3.69231 | MATCH |  |
| 1611 | Figure 5 (fig4_prefixes), panel (a) title | −0.11 | ![Figure 5. | figure:make_figs_v4.py | -0.11 | MATCH | title text 'Spearman ρ = −0.11' |
| 1612 | Figure 8 (fig5_cited), New York hub | 474 | ![Figure 8. | figure:make_figs_v4.py | 474 | MATCH |  |
| 1613 | Figure 8 (fig5_cited), California hub | 337 | ![Figure 8. | figure:make_figs_v4.py | 337 | MATCH |  |
| 1614 | Figure 8 (fig5_cited), Texas hub | 322 | ![Figure 8. | figure:make_figs_v4.py | 322 | MATCH |  |
| 1615 | Figure 8 (fig5_cited), Florida hub | 304 | ![Figure 8. | figure:make_figs_v4.py | 304 | MATCH |  |
| 1616 | Figure 8 (fig5_cited), national hub | 294 | ![Figure 8. | figure:make_figs_v4.py | 294 | MATCH |  |
| 1617 | Figure 8 (fig5_cited), 214 (Dallas) code page | 238 | ![Figure 8. | figure:make_figs_v4.py | 238 | MATCH |  |
| 1618 | Figure 8 (fig5_cited), 786 (Miami) code page | 228 | ![Figure 8. | figure:make_figs_v4.py | 228 | MATCH |  |
| 1619 | Figure 8 (fig5_cited), 404 (Atlanta) code page | 218 | ![Figure 8. | figure:make_figs_v4.py | 218 | MATCH |  |
| 1620 | Figure 9 (fig6_positions), day 0, positions | 2 | ![Figure 9. | figure:make_figs_v4.py | 2 | MATCH |  |
| 1621 | Figure 9 (fig6_positions), day 0, positions 1-3 | 0 | ![Figure 9. | figure:make_figs_v4.py | 0 | MATCH |  |
| 1622 | Figure 9 (fig6_positions), day 6, positions | 984 | ![Figure 9. | figure:make_figs_v4.py | 984 | MATCH |  |
| 1623 | Figure 9 (fig6_positions), day 6, positions 1-3 | 186 | ![Figure 9. | figure:make_figs_v4.py | 186 | MATCH |  |
| 1624 | Figure 9 (fig6_positions), day 15, positions | 3,385 | ![Figure 9. | figure:make_figs_v4.py | 3,385 | MATCH |  |
| 1625 | Figure 9 (fig6_positions), day 15, positions 1-3 | 727 | ![Figure 9. | figure:make_figs_v4.py | 727 | MATCH |  |
| 1626 | Figure 9 (fig6_positions), day 30, positions | 14,905 | ![Figure 9. | figure:make_figs_v4.py | 14,905 | MATCH |  |
| 1627 | Figure 9 (fig6_positions), day 30, positions 1-3 | 1,801 | ![Figure 9. | figure:make_figs_v4.py | 1,801 | MATCH |  |
| 1628 | Figure 9 (fig6_positions), day 37, positions | 15,830 | ![Figure 9. | figure:make_figs_v4.py | 15,830 | MATCH |  |
| 1629 | Figure 9 (fig6_positions), day 37, positions 1-3 | 1,874 | ![Figure 9. | figure:make_figs_v4.py | 1,874 | MATCH |  |
| 1630 | Figure 9 (fig6_positions), day 45, positions | 20,326 | ![Figure 9. | figure:make_figs_v4.py | 20,326 | MATCH |  |
| 1631 | Figure 9 (fig6_positions), day 45, positions 1-3 | 2,649 | ![Figure 9. | figure:make_figs_v4.py | 2,649 | MATCH |  |
| 1632 | Figure 9 (fig6_positions), day 60, positions | 37,141 | ![Figure 9. | figure:make_figs_v4.py | 37,141 | MATCH |  |
| 1633 | Figure 9 (fig6_positions), day 60, positions 1-3 | 5,822 | ![Figure 9. | figure:make_figs_v4.py | 5,822 | MATCH |  |
| 1634 | Figure 9 (fig6_positions), day 67, positions | 38,801 | ![Figure 9. | figure:make_figs_v4.py | 38,801 | MATCH |  |
| 1635 | Figure 9 (fig6_positions), day 67, positions 1-3 | 6,942 | ![Figure 9. | figure:make_figs_v4.py | 6,942 | MATCH |  |
| 1636 | Figure 9 (fig6_positions), day 75, positions | 43,302 | ![Figure 9. | figure:make_figs_v4.py | 43,302 | MATCH |  |
| 1637 | Figure 9 (fig6_positions), day 75, positions 1-3 | 8,753 | ![Figure 9. | figure:make_figs_v4.py | 8,753 | MATCH |  |
| 1638 | Figure 9 (fig6_positions), day 77, positions | 43,980 | ![Figure 9. | figure:make_figs_v4.py | 43,980 | MATCH |  |
| 1639 | Figure 9 (fig6_positions), day 77, positions 1-3 | 9,239 | ![Figure 9. | figure:make_figs_v4.py | 9,239 | MATCH |  |
| 1640 | Figure 9 (fig6_positions), referring domains at day 30 | 19 | ![Figure 9. | figure:make_figs_v4.py | 19 | MATCH |  |
| 1641 | Figure 9 (fig6_positions), referring domains at day 37 | 19 | ![Figure 9. | figure:make_figs_v4.py | 19 | MATCH |  |
| 1642 | Figure 9 (fig6_positions), referring domains at day 45 | 415 | ![Figure 9. | figure:make_figs_v4.py | 415 | MATCH |  |
| 1643 | Figure 9 (fig6_positions), referring domains at day 60 | 828 | ![Figure 9. | figure:make_figs_v4.py | 828 | MATCH |  |
| 1644 | Figure 9 (fig6_positions), referring domains at day 75 | 909 | ![Figure 9. | figure:make_figs_v4.py | 909 | MATCH |  |
| 1645 | Figure 9 (fig6_positions), rate days 0 to 15 | 226 | ![Figure 9. | figure:make_figs_v4.py | 226 | MATCH |  |
| 1646 | Figure 9 (fig6_positions), rate days 15 to 30 | 768 | ![Figure 9. | figure:make_figs_v4.py | 768 | MATCH |  |
| 1647 | Figure 9 (fig6_positions), rate days 30 to 37 | 132 | ![Figure 9. | figure:make_figs_v4.py | 132 | MATCH |  |
| 1648 | Figure 9 (fig6_positions), rate days 37 to 45 | 562 | ![Figure 9. | figure:make_figs_v4.py | 562 | MATCH |  |
| 1649 | Figure 9 (fig6_positions), rate days 45 to 60 | 1121 | ![Figure 9. | figure:make_figs_v4.py | 1121 | MATCH |  |
| 1650 | Figure 9 (fig6_positions), rate days 60 to 75 | 411 | ![Figure 9. | figure:make_figs_v4.py | 411 | MATCH |  |
| 1651 | Figure 1 (fig0_framework), panel (b) | 60 of 66 pairs | ![Figure 1. | figure:make_fig0.py | 60 of 66 | MATCH |  |
| 1652 | Figure 1 (fig0_framework), panel (b) | 0.20x to 7.24x | ![Figure 1. | figure:make_fig0.py | 0.20x to 7.24x | MATCH |  |
| 1653 | Figure 6 (fig9_reviews), panel (a) title | +0.19 | ![Figure 6. | figure:fig9_reviews.pdf as shipped (make_fig_reviews_v50.py cannot ... | 0.184869 | MISMATCH | title hard-coded as +0.19; full value 0.184869 is +0.18 (double rounding) |
| 1654 | Figure 6 (fig9_reviews), panel (b) title | +0.75 | ![Figure 6. | figure:fig9_reviews.pdf as shipped (make_fig_reviews_v50.py cannot ... | +0.748 | MATCH |  |
| 1655 | Figure 6 (fig9_reviews), panel (b) branches | the nine largest by review share | ![Figure 6. | figure:fig9_reviews.pdf as shipped | same nine, same order as m2_from_counts.py | MATCH |  |
| 1656 | Abstract | 381 | On 381 area-code pages of a large US telecommunications provider | data:section_code_pages_2026-10-14.csv | 381 | MATCH |  |
| 1657 | §2 (information needs) | 381 | (the 381 code pages rank for 29,000 keywords on one instrument) | data:section_code_pages_2026-10-14.csv | 381 | MATCH |  |
| 1658 | §2 (information needs) | 29,000 | (the 381 code pages rank for 29,000 keywords on one instrument) | data:single_reads_2026-10.csv | 29,000 | MATCH |  |
| 1659 | §3 | 381 | All 381 return HTTP 200, are canonical, and are full pages | data:section_code_pages_2026-10-14.csv | 381 | MATCH | the count only; HTTP status and canonical tags are not in the released list |
| 1660 | §3 | 50 | the 50 states, the District, and the plan-wide toll-free codes | data:section_code_pages_2026-10-14.csv | 50 | MATCH |  |
| 1661 | §3 | 381 | **381** is the number of code pages the section holds | data:section_code_pages_2026-10-14.csv | 381 | MATCH |  |
| 1662 | §5.5 para 'no detectable relationship' | 0.5 | give about 38% power to detect a correlation of 0.5 | rerun:instrument_extra.py | 0.5 | MATCH |  |
| 1663 | §5.6 limits | 77 | the longitudinal series is one prefix over 77 days | arith:dates (26 Jul to 11 Oct 2026) | 77 | MATCH |  |
| 1664 | §7.2 | 1,000 | Each export holds the 1,000 domains found in the most answers, the ... | data:cross_sector.py docstring (released script) | 1,000 rows | MATCH |  |
| 1665 | §7.3 Source types | 88 | the share of the total sum of squares of the 88 cell shares | rerun:section7_from_aggregates.py | 88 | MATCH |  |
| 1666 | §7.5 | 100 | Restricting each export to its first 100, 250 or 500 rows | shipped:cross_sector_sensitivity_output.txt | first 100 export rows | CANNOT RUN | paper agrees with the saved output |
| 1667 | §7.5 | 250 | Restricting each export to its first 100, 250 or 500 rows | shipped:cross_sector_sensitivity_output.txt | first 250 export rows | CANNOT RUN | paper agrees with the saved output |
| 1668 | §7.5 | 500 | Restricting each export to its first 100, 250 or 500 rows | shipped:cross_sector_sensitivity_output.txt | first 500 export rows | CANNOT RUN | paper agrees with the saved output |
| 1669 | §8 | 381 | following the publication of 381 code pages and their hubs | data:section_code_pages_2026-10-14.csv | 381 | MATCH |  |
| 1670 | Table 5 header, day 0 | 26 Jul | Day 0 (26 Jul) | arith:dates (day 0 = 26 Jul 2026) | 26 Jul | MATCH |  |
| 1671 | Table 5 header, day 15 | 10 Aug | Day 15 (10 Aug) | arith:dates (day 0 = 26 Jul 2026) | 10 Aug | MATCH |  |
| 1672 | Table 5 header, day 30 | 25 Aug | Day 30 (25 Aug) | arith:dates (day 0 = 26 Jul 2026) | 25 Aug | MATCH |  |
| 1673 | Table 5 header, day 37 | 1 Sep | Day 37 (1 Sep) | arith:dates (day 0 = 26 Jul 2026) | 1 Sep | MATCH |  |
| 1674 | Table 5 header, day 45 | 9 Sep | Day 45 (9 Sep) | arith:dates (day 0 = 26 Jul 2026) | 9 Sep | MATCH |  |
| 1675 | Table 5 header, day 60 | 24 Sep | Day 60 (24 Sep) | arith:dates (day 0 = 26 Jul 2026) | 24 Sep | MATCH |  |
| 1676 | Table 5 header, day 75 | 9 Oct | Day 75 (9 Oct) | arith:dates (day 0 = 26 Jul 2026) | 9 Oct | MATCH |  |
| 1677 | Table 5 header, day 77 | 11 Oct | Day 77 (11 Oct) | arith:dates (day 0 = 26 Jul 2026) | 11 Oct | MATCH |  |
| 1678 | §8 | n/r at day 77 | positions 11–20 were not captured that day | data:instrument_series_table5 CSV | n/r | MATCH |  |
| 1679 | §8 | n/r at day 77 | so the 21–100 row cannot be derived for it | data:instrument_series_table5 CSV | n/r | MATCH |  |
| 1680 | §8 | n/r at day 77 | the daily visits series was read only to day 75 | data:instrument_series_table5 CSV | n/r | MATCH |  |
| 1681 | §8 | day 75 within days 65 to 75 | Day 75 falls inside the window the Ahrefs data notice covers | arith:dates | 65 <= 75 <= 75 | MATCH |  |
| 1682 | §8 concentration | 441 | Of the 441 URLs holding a position on 11 October | data:instrument_series_table5 CSV | 441 | MATCH |  |
| 1683 | §9.1 | 1.0 and 0.5 | it grades a dedicated page about an entity 1.0 and a list or sectio... | none:ufi repository and package not in the bundle |  | CANNOT RUN |  |
| 1684 | §10.1 Figure 9 caption | day 37 | the vertical rules mark the primary checkpoint (day 37), the Septem... | figure:make_figs_v4.py | axvline(37) | MATCH |  |
| 1685 | §10.1 Figure 9 caption | day 60 | the vertical rules mark the primary checkpoint (day 37), the Septem... | figure:make_figs_v4.py | axvline(60) | MATCH |  |
| 1686 | §10.1 Figure 9 caption | day 65 | the vertical rules mark the primary checkpoint (day 37), the Septem... | figure:make_figs_v4.py | axvline(65) | MATCH |  |
| 1687 | §13 | 10,000 | the exports took the first 10,000 rows in the vendor's default order | data:design file (amendments A1 and A2) | 10,000 | MATCH |  |
| 1688 | §14 | 924 | The frozen 924-query set, the parameter lock and the run manifest a... | none:ufi repository and package not in the bundle |  | CANNOT RUN |  |
| 1689 | §14 | 22; 21; 1 | all 22 commits at that point are AI-assisted: 21 carry the assistan... | none:ufi repository and package not in the bundle |  | CANNOT RUN |  |
| 1690 | §14 | 3.10 | the package declares Python 3.10 or later | none:ufi repository and package not in the bundle |  | CANNOT RUN |  |
| 1691 | §14 | 109 | the 109-company list with its source | data:cross_sector_companies.csv | 109 | MATCH |  |
| 1692 | §14 competitive effects | 13 to 83 | mostly specialist directories at Domain Rating 13 to 83 | data:single_reads_2026-10.csv | 13 to 83 | MATCH |  |
| 1693 | §14 conflicts | 109 | that organization is also one of the 109 companies in Section 7 | data:cross_sector_companies.csv | 109 | MATCH |  |
| 1694 | Appendix B | 1.0, 0.5, 0 | The coverage rubric grades 1.0 for a dedicated page about *e* | none:ufi repository and package not in the bundle |  | CANNOT RUN |  |
| 1695 | Appendix B | 1.0, 0.5, 0 | The answerability rubric grades 1.0 for an answer present | none:ufi repository and package not in the bundle |  | CANNOT RUN |  |
| 1696 | Appendix B | 0.5, 0.5, 0.85 | Five parameters are locked: α = 0.5, β = 0.5, damping = 0.85 | none:ufi repository and package not in the bundle |  | CANNOT RUN |  |

## 5. Command log

Copied verbatim from `command_log.txt`. Commands ran through `checks/logrun.sh`, which records each command line and its exit code. Lines marked "recorded manually" are steps that did not go through the logger: file reads, and edits to my own check scripts. The last command line is the generation of this report; its exit code is not in this copy.

```
# Command log, independent reproduction run 3 of User_First_Intelligence_v5.2_2026-10-15_source.zip
# Every command below was run through checks/logrun.sh, which writes the command line and its exit code.
# Fresh working folder: /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh
# Report and check scripts folder: /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15

[2026-10-15 02:12:32] $ mkdir -p /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/zip /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/bundle && cp /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/06_MANUSCRIPT/User_First_Intelligence_v5.2_2026-10-15_source.zip /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/zip/ && shasum -a 256 /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/zip/User_First_Intelligence_v5.2_2026-10-15_source.zip /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/06_MANUSCRIPT/User_First_Intelligence_v5.2_2026-10-15_source.zip
[2026-10-15 02:12:32] exit 0
[2026-10-15 02:12:32] $ unzip -l /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/zip/User_First_Intelligence_v5.2_2026-10-15_source.zip
[2026-10-15 02:12:32] exit 0
[2026-10-15 02:12:43] $ cd /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/bundle && unzip -q /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/zip/User_First_Intelligence_v5.2_2026-10-15_source.zip && ls
[2026-10-15 02:12:43] exit 0
[2026-10-15 02:12:43] $ cd /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/bundle/User_First_Intelligence_v5.2_2026-10-15_source && find . -type f | LC_ALL=C sort | xargs shasum -a 256 > /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/pristine_sha256.txt && wc -l /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/pristine_sha256.txt
[2026-10-15 02:12:43] exit 0
[2026-10-15 02:12:43] $ cd /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/bundle/User_First_Intelligence_v5.2_2026-10-15_source && find . -type f -o -type l | wc -l && find . -type l
[2026-10-15 02:12:43] exit 0
[2026-10-15 02:12 recorded manually, run before the logger existed] $ ls -la <bundle zip>; ls -la 08_REVIEW/; ls -la <scratchpad>   (orientation only; nothing from 08_REVIEW of the working project was read)
[2026-10-15 02:12 recorded manually] $ mkdir -p <report folder>/checks <report folder>/outputs <fresh folder>; wrote checks/logrun.sh and the header of this log
[2026-10-15 02:13 recorded manually] $ cat <tool result of unzip -l> | sed | awk   (compact listing of the archive)
[2026-10-15 02:14 recorded manually, zsh, not through logger] $ cat README.txt data/README.md ai_citation_cross_sector/README.md framework_test_r1/README.md build_docx.sh   (failed after README.txt on a zsh '=====' expansion; re-run below through the logger)
[2026-10-15 02:12:55] $ cd /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/bundle/User_First_Intelligence_v5.2_2026-10-15_source && for f in data/README.md ai_citation_cross_sector/README.md framework_test_r1/README.md build_docx.sh; do echo "----- $f"; cat $f; done
[2026-10-15 02:12:55] exit 0
[2026-10-15 02:13:42] $ cd /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/bundle/User_First_Intelligence_v5.2_2026-10-15_source/review_demand && sed -n '1,60p' supplement_r10.py && echo '-----make_fig_reviews.py' && cat make_fig_reviews.py && echo '-----make_fig_reviews_v50.py' && cat make_fig_reviews_v50.py
[2026-10-15 02:13:42] exit 0
[2026-10-15 02:14:03] $ cd /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/bundle/User_First_Intelligence_v5.2_2026-10-15_source/ai_citation_cross_sector/scripts && sed -n '1,45p' cross_sector_sensitivity.py && echo '-----s2' && sed -n '1,40p' cross_sector_sensitivity2.py && echo '----- stakes' && cat /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/bundle/User_First_Intelligence_v5.2_2026-10-15_source/stakes/vendor_reliance.py
[2026-10-15 02:14:03] exit 0
[2026-10-15 02:14:12] $ cd /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/bundle/User_First_Intelligence_v5.2_2026-10-15_source && for f in edit_v49.py edit_v49_r9.py edit_v49_r9b.py edit_v49_r9c.py edit_v50.py edit_v50b.py edit_v50c.py edit_v51.py edit_v51b.py edit_v52.py edit_v52b.py edit_v52c.py edit_v52d.py edit_v52e.py edit_v52f.py edit_v52g.py edit_v52h.py edit_v52i.py edit_v52j.py edit_v52k.py edit_v52l.py edit_v52m.py edit_v52n.py edit_v52o.py; do echo "===== $f"; sed -n '1,25p' $f | grep -v '^$' | head -22; grep -n 'manuscript_v\|open(\|read_text\|write_text\|sys.argv\|Path(' $f | head -8; done
[2026-10-15 02:14:12] exit 0
[2026-10-15 02:14:32] $ wc -l -c /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/bundle/User_First_Intelligence_v5.2_2026-10-15_source/manuscript_v50.md && grep -n '^#' /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/bundle/User_First_Intelligence_v5.2_2026-10-15_source/manuscript_v50.md
[2026-10-15 02:14:32] exit 0
[2026-10-15 02:16:26] $ sed -n '532,686p' /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/bundle/User_First_Intelligence_v5.2_2026-10-15_source/manuscript_v50.md | grep -n -i 'pagadala\|motley\|costco\|bek 2026\|gottfried\|soulo\|langridge\|otterly\|hendricks\|kumar\|linehan' | cut -c1-400
[2026-10-15 02:16:26] exit 0
[2026-10-15 02:16:32] $ cd /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/bundle/User_First_Intelligence_v5.2_2026-10-15_source && cat data/ahrefs_prefixes_2026-10-12.csv && echo ---- && cat data/semrush_prefixes_2026-10-12.csv && echo ---- && for f in instrument_divergence_extra/instrument_series_table*.csv; do echo "== $f"; cat $f; done
[2026-10-15 02:16:32] exit 0
[2026-10-15 02:16:44] $ cd /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/bundle/User_First_Intelligence_v5.2_2026-10-15_source/instrument_divergence_extra && cat single_reads_2026-10.csv && echo ---- && head -5 section_code_pages_2026-10-14.csv && wc -l section_code_pages_2026-10-14.csv
[2026-10-15 02:16:44] exit 0
[2026-10-15 02:17:04] $ { which python3; python3 --version; python3 -c 'import numpy, scipy, pandas, matplotlib; print("numpy", numpy.__version__, "scipy", scipy.__version__, "pandas", pandas.__version__, "matplotlib", matplotlib.__version__)'; python3 -c 'import openpyxl; print("openpyxl", openpyxl.__version__)' 2>&1 | tail -1; python3 -c 'import ufi; print("ufi importable at", ufi.__file__)' 2>&1 | tail -1; which tectonic && tectonic --version; which xelatex || echo 'xelatex: not found'; which pandoc && pandoc --version | head -1; which ots || echo 'ots: not found'; uname -a; } > /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/environment.txt 2>&1; cat /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/environment.txt
[2026-10-15 02:17:05] exit 0
[2026-10-15 02:17:12] $ mkdir -p /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/run && cd /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/run && unzip -q /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/zip/User_First_Intelligence_v5.2_2026-10-15_source.zip && ls /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/run && ls -d /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/05_FIGURES /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/run/05_FIGURES /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/03_DATA 2>&1
[2026-10-15 02:17:12] exit 1
[2026-10-15 02:17:18] $ cd /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/run/User_First_Intelligence_v5.2_2026-10-15_source/data && python3 analyze.py > /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/analyze_stdout.txt 2> /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/analyze_stderr.txt; echo exit=$?
[2026-10-15 02:17:18] exit 0
[2026-10-15 02:17:26] $ cd /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/run/User_First_Intelligence_v5.2_2026-10-15_source/instrument_divergence_extra && time python3 instrument_extra.py > /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/instrument_extra_stdout.txt 2> /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/instrument_extra_stderr.txt; echo exit=$?
[2026-10-15 02:17:50] exit 0
[2026-10-15 02:18:03] $ cmp /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/instrument_extra_stdout.txt /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/bundle/User_First_Intelligence_v5.2_2026-10-15_source/instrument_divergence_extra/instrument_extra_output.txt && echo 'instrument_extra_output.txt: IDENTICAL'; diff /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/bundle/User_First_Intelligence_v5.2_2026-10-15_source/instrument_divergence_extra/instrument_extra_output.txt /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/instrument_extra_stdout.txt
[2026-10-15 02:18:03] exit 0
[2026-10-15 02:18:03] $ for f in instrument_series_table2_visits_by_month.csv instrument_series_table3_ai_overview_citation_by_month.csv instrument_series_table5_checkpoints.csv instrument_series_table6_intervals.csv; do if cmp -s /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/bundle/User_First_Intelligence_v5.2_2026-10-15_source/instrument_divergence_extra/$f /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/run/User_First_Intelligence_v5.2_2026-10-15_source/instrument_divergence_extra/$f; then echo "$f: IDENTICAL"; else echo "$f: DIFFERS"; diff /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/bundle/User_First_Intelligence_v5.2_2026-10-15_source/instrument_divergence_extra/$f /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/run/User_First_Intelligence_v5.2_2026-10-15_source/instrument_divergence_extra/$f; fi; done
[2026-10-15 02:18:03] exit 0
[2026-10-15 02:18:14] $ mkdir -p /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/regenerated_files && cp /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/run/User_First_Intelligence_v5.2_2026-10-15_source/instrument_divergence_extra/instrument_series_table*.csv /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/regenerated_files/
[2026-10-15 02:18:14] exit 0
[2026-10-15 02:18:14] $ cd /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/run/User_First_Intelligence_v5.2_2026-10-15_source/review_demand && python3 r2_link_check.py > /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/r2_link_check_stdout.txt 2> /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/r2_link_check_stderr.txt; echo exit=$?; cmp /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/r2_link_check_stdout.txt /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/bundle/User_First_Intelligence_v5.2_2026-10-15_source/review_demand/r2_link_check_output.txt && echo 'r2_link_check_output.txt: IDENTICAL'
[2026-10-15 02:18:14] exit 0
[2026-10-15 02:18:26] $ cd /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/run/User_First_Intelligence_v5.2_2026-10-15_source/review_demand && time python3 m2_from_counts.py > /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/m2_from_counts_stdout.txt 2> /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/m2_from_counts_stderr.txt; echo exit=$?; cmp /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/m2_from_counts_stdout.txt /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/bundle/User_First_Intelligence_v5.2_2026-10-15_source/review_demand/m2_from_counts_output.txt && echo 'm2_from_counts_output.txt: IDENTICAL'
[2026-10-15 02:18:55] exit 0
[2026-10-15 02:19:10] $ cd /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/run/User_First_Intelligence_v5.2_2026-10-15_source/ai_citation_cross_sector/scripts && time python3 section7_from_aggregates.py > /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/section7_from_aggregates_stdout.txt 2> /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/section7_from_aggregates_stderr.txt; echo exit=$?; cmp /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/section7_from_aggregates_stdout.txt /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/bundle/User_First_Intelligence_v5.2_2026-10-15_source/ai_citation_cross_sector/scripts/section7_from_aggregates_output.txt && echo 'section7_from_aggregates_output.txt: IDENTICAL'
[2026-10-15 02:20:08] exit 0
[2026-10-15 02:20:26] $ cd /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/run/User_First_Intelligence_v5.2_2026-10-15_source/ai_citation_cross_sector/scripts && python3 make_tables_sector_surface.py > /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/make_tables_sector_surface_stdout.txt 2> /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/make_tables_sector_surface_stderr.txt; echo exit=$?; cmp /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/make_tables_sector_surface_stdout.txt /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/bundle/User_First_Intelligence_v5.2_2026-10-15_source/ai_citation_cross_sector/scripts/make_tables_sector_surface_output.txt && echo 'make_tables_sector_surface_output.txt: IDENTICAL'
[2026-10-15 02:20:26] exit 0
[2026-10-15 02:20:26] $ cd /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/run/User_First_Intelligence_v5.2_2026-10-15_source/ai_citation_cross_sector/scripts && python3 make_brand_radar_urls.py > /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/make_brand_radar_urls_stdout.txt 2> /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/make_brand_radar_urls_stderr.txt; echo exit=$?; cmp /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/run/User_First_Intelligence_v5.2_2026-10-15_source/ai_citation_cross_sector/design/cross_sector_report_urls.json /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/bundle/User_First_Intelligence_v5.2_2026-10-15_source/ai_citation_cross_sector/design/cross_sector_report_urls.json && echo 'cross_sector_report_urls.json: IDENTICAL'
[2026-10-15 02:20:26] exit 0
[2026-10-15 02:20:36] $ cd /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/run/User_First_Intelligence_v5.2_2026-10-15_source/ai_citation_cross_sector/scripts && python3 make_fig_sources.py > /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/make_fig_sources_stdout.txt 2> /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/make_fig_sources_stderr.txt; echo exit=$?; ls -la /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/run/User_First_Intelligence_v5.2_2026-10-15_source/ai_citation_cross_sector/scripts/fig10_sources.* /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/bundle/User_First_Intelligence_v5.2_2026-10-15_source/fig10_sources.*; for e in pdf png; do cmp -s /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/run/User_First_Intelligence_v5.2_2026-10-15_source/ai_citation_cross_sector/scripts/fig10_sources.$e /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/bundle/User_First_Intelligence_v5.2_2026-10-15_source/fig10_sources.$e && echo "fig10_sources.$e: IDENTICAL" || echo "fig10_sources.$e: bytes differ"; done
[2026-10-15 02:20:37] exit 0
[2026-10-15 02:20:55] $ python3 -I /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/checks/pdf_compare.py /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/bundle/User_First_Intelligence_v5.2_2026-10-15_source/fig10_sources.pdf /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/run/User_First_Intelligence_v5.2_2026-10-15_source/ai_citation_cross_sector/scripts/fig10_sources.pdf fig10_sources.pdf | tee /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/figcompare_fig10.txt
[2026-10-15 02:20:55] exit 0
[2026-10-15 02:21:04] $ cd /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/run/User_First_Intelligence_v5.2_2026-10-15_source/stakes && python3 vendor_reliance.py --offline > /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/vendor_reliance_offline_stdout.txt 2> /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/vendor_reliance_offline_stderr.txt; echo exit=$?; cmp /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/vendor_reliance_offline_stdout.txt /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/bundle/User_First_Intelligence_v5.2_2026-10-15_source/stakes/vendor_reliance_output.txt && echo 'vendor_reliance_output.txt: IDENTICAL'; diff /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/bundle/User_First_Intelligence_v5.2_2026-10-15_source/stakes/vendor_reliance_output.txt /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/vendor_reliance_offline_stdout.txt; cmp /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/run/User_First_Intelligence_v5.2_2026-10-15_source/stakes/vendor_reliance_works.csv /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/bundle/User_First_Intelligence_v5.2_2026-10-15_source/stakes/vendor_reliance_works.csv && echo 'works list untouched'
[2026-10-15 02:21:04] exit 0
[2026-10-15 02:21:17] $ cd /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/run/User_First_Intelligence_v5.2_2026-10-15_source/ai_citation_cross_sector/scripts && for s in cross_sector.py cross_sector_sensitivity.py cross_sector_sensitivity2.py; do python3 $s > /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/${s%.py}_rerun_stdout.txt 2> /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/${s%.py}_rerun_stderr.txt; echo "$s exit=$?"; echo '  stdout:'; head -c 600 /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/${s%.py}_rerun_stdout.txt; echo '  stderr:'; tail -c 600 /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/${s%.py}_rerun_stderr.txt; echo; done
[2026-10-15 02:21:17] exit 0
[2026-10-15 02:21:25] $ python3 -I -c 'import sys; a=open(sys.argv[1],"rb").read(); b=open(sys.argv[2],"rb").read(); print("partial rerun is %d bytes; shipped %d bytes; partial is an exact prefix of shipped: %s" % (len(b), len(a), a.startswith(b)))' /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/bundle/User_First_Intelligence_v5.2_2026-10-15_source/ai_citation_cross_sector/scripts/cross_sector_sensitivity2_output.txt /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/cross_sector_sensitivity2_rerun_stdout.txt
[2026-10-15 02:21:25] exit 0
[2026-10-15 02:21:31] $ cd /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/run/User_First_Intelligence_v5.2_2026-10-15_source/review_demand && for s in analyze_reviews.py supplement_r10.py r2_link_sample.py make_fig_reviews.py make_fig_reviews_v50.py; do python3 $s > /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/${s%.py}_rerun_stdout.txt 2> /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/${s%.py}_rerun_stderr.txt; echo "$s exit=$?"; echo '  stdout:'; head -c 400 /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/${s%.py}_rerun_stdout.txt; echo '  stderr (last line):'; tail -n 1 /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/${s%.py}_rerun_stderr.txt; done; ls -la /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/run/User_First_Intelligence_v5.2_2026-10-15_source/review_demand
[2026-10-15 02:21:35] exit 0
[2026-10-15 02:21:46] $ cd /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/run/User_First_Intelligence_v5.2_2026-10-15_source && python3 make_figs_v4.py > /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/make_figs_v4_stdout.txt 2> /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/make_figs_v4_stderr.txt; echo make_figs_v4 exit=$?; python3 make_fig0.py > /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/make_fig0_stdout.txt 2> /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/make_fig0_stderr.txt; echo make_fig0 exit=$?
[2026-10-15 02:21:48] exit 0
[2026-10-15 02:21:48] $ for f in fig0_framework fig1_divergence fig2_aio fig3_refdomains fig4_prefixes fig5_cited fig6_positions; do for e in png pdf; do python3 -I /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/checks/pdf_compare.py /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/bundle/User_First_Intelligence_v5.2_2026-10-15_source/$f.$e /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/run/User_First_Intelligence_v5.2_2026-10-15_source/$f.$e $f.$e; done; done | tee /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/figcompare_top_level.txt
[2026-10-15 02:21:49] exit 0
[2026-10-15 02:22:05] $ which pdftotext mutool qpdf gs 2>&1; python3 -c 'import pypdf; print("pypdf", pypdf.__version__)' 2>&1 | tail -1; python3 -c 'import fitz; print("pymupdf", fitz.__doc__)' 2>&1 | tail -1; python3 -c 'import pdfminer; print("pdfminer", pdfminer.__version__)' 2>&1 | tail -1; python3 -c 'import docx; print("python-docx ok")' 2>&1 | tail -1
[2026-10-15 02:22:05] exit 0
[2026-10-15 02:22:12] $ for f in fig9_reviews fig0_framework fig4_prefixes; do echo "===== $f"; pdftotext -layout /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/bundle/User_First_Intelligence_v5.2_2026-10-15_source/$f.pdf - 2>&1 | grep -v '^\s*$' | head -40; done > /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/figure_text_fig9_fig0_fig4.txt; cat /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/figure_text_fig9_fig0_fig4.txt
[2026-10-15 02:22:12] exit 0
[2026-10-15 02:22:26] $ mkdir -p /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/build_run && cd /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/build_run && unzip -q /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/zip/User_First_Intelligence_v5.2_2026-10-15_source.zip && cd /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/build_run/User_First_Intelligence_v5.2_2026-10-15_source && time python3 build_tex.py > /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/build_tex_stdout.txt 2> /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/build_tex_stderr.txt; echo build_tex exit=$?
[2026-10-15 02:22:29] exit 0
[2026-10-15 02:22:36] $ ls -la /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/build_run/User_First_Intelligence_v5.2_2026-10-15_source/build/ && cmp /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/build_run/User_First_Intelligence_v5.2_2026-10-15_source/build/paper.tex /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/bundle/User_First_Intelligence_v5.2_2026-10-15_source/paper.tex && echo 'build/paper.tex vs shipped paper.tex: IDENTICAL'; shasum -a 256 /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/build_run/User_First_Intelligence_v5.2_2026-10-15_source/build/paper.tex /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/bundle/User_First_Intelligence_v5.2_2026-10-15_source/paper.tex
[2026-10-15 02:22:36] exit 0
[2026-10-15 02:22:43] $ cd /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/build_run/User_First_Intelligence_v5.2_2026-10-15_source/build && time tectonic --keep-logs paper.tex > /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/tectonic_stdout.txt 2>&1; echo tectonic exit=$?; ls -la /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/build_run/User_First_Intelligence_v5.2_2026-10-15_source/build/paper.pdf /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/build_run/User_First_Intelligence_v5.2_2026-10-15_source/build/paper.log
[2026-10-15 02:22:45] exit 0
[2026-10-15 02:22:53] $ cd /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/build_run/User_First_Intelligence_v5.2_2026-10-15_source/build && echo 'warning kinds:' && grep -o 'Underfull\|Overfull\|Missing character[^!]*\|undefined\|Font Warning[^.]*\|error' paper.log | sort | uniq -c; echo 'Overfull lines:'; grep -n 'Overfull' paper.log; python3 -I -c 'import sys,pypdf; r=pypdf.PdfReader(sys.argv[1]); print("pages:", len(r.pages))' paper.pdf; cp paper.log /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/tectonic_paper.log
[2026-10-15 02:22:53] exit 0
[2026-10-15 02:23:03] $ cd /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/build_run/User_First_Intelligence_v5.2_2026-10-15_source/build && grep -n -i 'error' paper.log | head; echo ----; sed -n '1143,1150p' paper.log; echo ----; sed -n '618,619p' paper.tex | cut -c1-600; which pdfinfo && pdfinfo paper.pdf | grep -i 'pages\|producer\|creator'
[2026-10-15 02:23:03] exit 0
[2026-10-15 02:23:11] $ ls -la /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/build_run/User_First_Intelligence_v5.2_2026-10-15_source/build_docx.sh; cd /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/build_run/User_First_Intelligence_v5.2_2026-10-15_source && zsh ./build_docx.sh > /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/build_docx_stdout.txt 2> /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/build_docx_stderr.txt; echo build_docx exit=$?; ls -la /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/build_run/User_First_Intelligence_v5.2_2026-10-15_source/build/paper.docx /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/build_run/User_First_Intelligence_v5.2_2026-10-15_source/build/manuscript_docx.md
[2026-10-15 02:23:12] exit 0
[2026-10-15 02:23:19] $ unzip -l /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/build_run/User_First_Intelligence_v5.2_2026-10-15_source/build/paper.docx | grep -i 'media' ; grep -c 'fig[0-9]*_[a-z]*\.png' /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/build_run/User_First_Intelligence_v5.2_2026-10-15_source/build/manuscript_docx.md; grep -o '](fig[0-9]*_[a-z]*\.p[a-z]*)' /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/build_run/User_First_Intelligence_v5.2_2026-10-15_source/build/manuscript_docx.md
[2026-10-15 02:23:19] exit 0
[2026-10-15 02:23:27] $ cd /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/bundle/User_First_Intelligence_v5.2_2026-10-15_source && sed -n '1,30p' edit_v51.py && sed -n '125,160p' edit_v51.py && echo ---- && grep -n 'parents\|\.\./\|write_text\|open(.*w' edit_v*.py | grep -v 'P.write_text(s)'
[2026-10-15 02:23:27] exit 0
[2026-10-15 02:23:48] $ bash /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/checks/run_edit_scripts.sh /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/bundle/User_First_Intelligence_v5.2_2026-10-15_source /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/edits > /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/edit_scripts_attempts.txt 2>&1; echo exit=$?
[2026-10-15 02:23:54] exit 0
[2026-10-15 02:24:01] $ cd /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/bundle/User_First_Intelligence_v5.2_2026-10-15_source && sed -n '1,12p' edit_v52n.py; echo ----; sed -n '1,12p' edit_v52o.py; echo ----; grep -n 'Table 2\|77 cumulative\|78 in all' edit_v52n.py edit_v52o.py | cut -c1-300
[2026-10-15 02:24:01] exit 0
[2026-10-15 02:24:45] $ python3 -I /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/checks/ots_parse.py /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/bundle/User_First_Intelligence_v5.2_2026-10-15_source/framework_test_r1/framework_retro_test_381_manifest.txt /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/bundle/User_First_Intelligence_v5.2_2026-10-15_source/framework_test_r1/framework_retro_test_381_manifest.txt.ots /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/bundle/User_First_Intelligence_v5.2_2026-10-15_source/framework_test_r1/framework_retro_test_381_amendment_2026-10-15.md /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/bundle/User_First_Intelligence_v5.2_2026-10-15_source/framework_test_r1/framework_retro_test_381_amendment_2026-10-15.md.ots > /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/ots_parse.txt 2>&1; echo exit=$?
[2026-10-15 02:24:45] exit 0
[2026-10-15 02:25:02] $ H=$(curl -s --max-time 20 https://blockstream.info/api/block-height/971506); echo "block hash at height 971506: $H"; if [ -n "$H" ]; then curl -s --max-time 20 https://blockstream.info/api/block/$H | python3 -I -c 'import json,sys,datetime; d=json.load(sys.stdin); print("height", d["height"], "merkle_root", d["merkle_root"], "timestamp", d["timestamp"], datetime.datetime.fromtimestamp(d["timestamp"], datetime.timezone.utc).isoformat())'; fi
[2026-10-15 02:25:03] exit 0
[2026-10-15 02:25:21] $ cd /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/bundle/User_First_Intelligence_v5.2_2026-10-15_source/review_demand && for f in analyze_reviews_output.txt r2_link_sample_output.txt supplement_r10_output.txt; do echo "===== $f"; cat $f; done
[2026-10-15 02:25:21] exit 0
[2026-10-15 02:25:43] $ cd /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/bundle/User_First_Intelligence_v5.2_2026-10-15_source/ai_citation_cross_sector/scripts && for f in cross_sector_output.txt pilot_section_output.txt; do echo "===== $f"; cat $f; done
[2026-10-15 02:25:43] exit 0
[2026-10-15 02:25:51] $ cd /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/bundle/User_First_Intelligence_v5.2_2026-10-15_source/ai_citation_cross_sector/scripts && for f in cross_sector_sensitivity_output.txt cross_sector_sensitivity2_output.txt; do echo "===== $f"; cat $f; done
[2026-10-15 02:25:51] exit 0
[2026-10-15 02:26:10] $ cd /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/bundle/User_First_Intelligence_v5.2_2026-10-15_source/ai_citation_cross_sector/design && echo 'property rows:' $(tail -n +2 cross_sector_company_properties.csv | grep -c .) && head -3 cross_sector_company_properties.csv && echo 'company rows:' $(tail -n +2 cross_sector_companies.csv | grep -c .) && head -2 cross_sector_companies.csv && grep -n -i '14 of 88\|44,463\|44463\|eight exports\|set aside\|A1\b\|A2\b\|A3\b\|A4\b\|^## \|^### ' cross_sector_ai_citation_study.md | cut -c1-260
[2026-10-15 02:26:10] exit 0
[2026-10-15 02:26:20] $ cd /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/bundle/User_First_Intelligence_v5.2_2026-10-15_source && cat arxiv_abstract.txt && echo && python3 -I -c 'import sys; t=open(sys.argv[1],encoding="utf-8").read(); print("characters:", len(t), "stripped:", len(t.strip()), "bytes:", len(t.encode()))' arxiv_abstract.txt
[2026-10-15 02:26:20] exit 0
[2026-10-15 02:26:27] $ cd /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/bundle/User_First_Intelligence_v5.2_2026-10-15_source && grep -n -o '[^|]*\(459\|+0\.78\|0\.78\|77 cumulative\|13,520\|−0\.09\|-0\.09\|90%\|0\.38\|456\|60 of 66\|9 of 15\|21\.3%\|2\.1%\|0\.94\|65%\|kappa\)[^|]*' UFI_Metrics_and_Evaluation_Protocol_v1.0.md | cut -c1-240
[2026-10-15 02:26:27] exit 0
[2026-10-15 02:26:36] $ pdftotext -layout /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/bundle/User_First_Intelligence_v5.2_2026-10-15_source/UFI_Metrics_and_Evaluation_Protocol_v1.0.pdf /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/protocol_pdf_text.txt; pdfinfo /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/bundle/User_First_Intelligence_v5.2_2026-10-15_source/UFI_Metrics_and_Evaluation_Protocol_v1.0.pdf | grep -i 'pages\|creationdate\|moddate'; for pat in '0.78' '13,520' '13,170' '459' '456' '72 labels' '37.8' '9 of 15' '51 of 51' '+0.70' '0.57' '15 labels' '8 labels' '1.13' '3.1'; do printf '%-8s md:%s pdf:%s\n' "$pat" $(grep -c -F -- "$pat" /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/bundle/User_First_Intelligence_v5.2_2026-10-15_source/UFI_Metrics_and_Evaluation_Protocol_v1.0.md) $(grep -c -F -- "$pat" /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/protocol_pdf_text.txt); done
[2026-10-15 02:26:36] exit 0
[2026-10-15 02:26:43] $ grep -n -F '459' /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/bundle/User_First_Intelligence_v5.2_2026-10-15_source/UFI_Metrics_and_Evaluation_Protocol_v1.0.md | cut -c1-400; grep -n -F '459' /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/protocol_pdf_text.txt | cut -c1-300; grep -n -i 'openalex\|vendor_reliance\|stakes' /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/bundle/User_First_Intelligence_v5.2_2026-10-15_source/UFI_Metrics_and_Evaluation_Protocol_v1.0.md | cut -c1-300
[2026-10-15 02:26:43] exit 0
[2026-10-15 02:29:02] $ cd /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/bundle/User_First_Intelligence_v5.2_2026-10-15_source && python3 -I -c '
import csv, collections, sys
rows = list(csv.DictReader(open(sys.argv[1])))
print("rows", len(rows))
print("group", collections.Counter(r["group"] for r in rows))
print("registry_use", collections.Counter(r["registry_use"] for r in rows))
print("in_service", collections.Counter((r["registry_use"], r["in_service"]) for r in rows))
locs = collections.Counter(r["location"] for r in rows)
print("distinct locations", len(locs), sorted(locs)[:60])
print("codes per NY CA TX FL", locs["NY"], locs["CA"], locs["TX"], locs["FL"])
print("not in service", [(r["code"], r["location"], r["assigned_date"]) for r in rows if r["in_service"] != "Y"])
' instrument_divergence_extra/section_code_pages_2026-10-14.csv; cat 08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/tally.txt; python3 -I -c '
import csv, sys, collections
rows = list(csv.DictReader(open(sys.argv[1])))
ids = collections.Counter(r["id"] for r in rows)
d = [i for i, c in ids.items() if c > 1]
print("rows", len(rows), "duplicate ids", len(d), [ (i, [r["n_tools"] for r in rows if r["id"] == i]) for i in d])
print("matched rows including duplicates", sum(int(r["n_tools"]) >= 1 for r in rows))
' stakes/vendor_reliance_works.csv
[2026-10-15 02:29:02] exit 0
[2026-10-15 02:29:22] $ python3 -I -c 'import scipy, numpy; print("scipy under -I:", scipy.__version__, scipy.__file__)'; python3 -I -c 'import pypdf' 2>&1 | tail -1; python3 -P -c 'import pypdf, docx; print("pypdf and python-docx under -P ok")'
[2026-10-15 02:29:23] exit 0
[2026-10-15 02:29:29] $ python3 -c 'import sys, numpy, scipy, pandas, matplotlib; print(sys.executable); [print(m.__name__, m.__version__, m.__file__) for m in (numpy, scipy, pandas, matplotlib)]' | tee -a /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/environment.txt
[2026-10-15 02:29:30] exit 0
[2026-10-15 02:29:59] $ cd /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/checks && python3 -I m2_precise.py /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/bundle/User_First_Intelligence_v5.2_2026-10-15_source/review_demand > /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/m2_precise.txt 2>&1; echo exit=$?
[2026-10-15 02:30:28] exit 0
[2026-10-15 02:31:02 recorded manually] edited my own checks/m2_precise.py to also print repr() of rho_m and the multi-word split interval
[2026-10-15 02:31:02] $ cd /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/checks && python3 -I m2_precise.py /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/bundle/User_First_Intelligence_v5.2_2026-10-15_source/review_demand > /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/m2_precise.txt 2>&1; echo exit=$?
[2026-10-15 02:31:30] exit 0
[2026-10-15 02:42:15 recorded manually] removed an unused line from my own checks/check_numbers.py
[2026-10-15 02:42:15] $ cd /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/checks && python3 -I check_numbers.py /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/bundle/User_First_Intelligence_v5.2_2026-10-15_source /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/numbers_table.tsv > /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/check_numbers_stdout.txt 2>&1; echo exit=$?
[2026-10-15 02:42:16] exit 0
[2026-10-15 02:42:24 recorded manually] patched sr() in my own checks/check_numbers.py to prefer an exact quantity match
[2026-10-15 02:42:24] $ cd /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/checks && python3 -I check_numbers.py /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/bundle/User_First_Intelligence_v5.2_2026-10-15_source /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/numbers_table.tsv > /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/check_numbers_stdout.txt 2>&1; echo exit=$?
[2026-10-15 02:42:25] exit 0
[2026-10-15 02:43:00 recorded manually] fixed four rows of my own checks/check_numbers.py (URL Rating text, 1.9 million parse, Table 2 day count counted once)
[2026-10-15 02:43:00] $ cd /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/checks && python3 -I check_numbers.py /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/bundle/User_First_Intelligence_v5.2_2026-10-15_source /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/numbers_table.tsv > /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/check_numbers_stdout.txt 2>&1; echo exit=$?
[2026-10-15 02:43:00] exit 0
[2026-10-15 02:43:08 recorded manually] viewed rows of outputs/numbers_table.tsv with awk for review
[2026-10-15 02:43:38 recorded manually] clarified the displayed value of one row in my own checks/check_numbers.py
[2026-10-15 02:43:38] $ cd /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/checks && python3 -I check_numbers.py /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/bundle/User_First_Intelligence_v5.2_2026-10-15_source /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/numbers_table.tsv > /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/check_numbers_stdout.txt 2>&1; echo exit=$?
[2026-10-15 02:43:39] exit 0
[2026-10-15 02:44:13] $ pdftotext -layout /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/build_run/User_First_Intelligence_v5.2_2026-10-15_source/build/paper.pdf /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/built_paper_pdf_text.txt && cd /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/checks && python3 -P -c '
import sys, re, docx
pdf = re.sub(r"\s+", " ", open(sys.argv[1], encoding="utf-8").read())
d = docx.Document(sys.argv[2])
dt = " ".join(p.text for p in d.paragraphs) + " " + " ".join(c.text for t in d.tables for r in t.rows for c in r.cells)
dt = re.sub(r"\s+", " ", dt)
for s in ["7.5x to 27.1x", "8.6x to 29.9x", "0.20x to 7.24x", "60 of 66 pairs", "9 of the 15 pairs", "(+0.19)", "+0.26 to +0.29", "21.3%", "11 (78 in all, days 0 to 77)", "77 cumulative", "20,389,967", "456 works", "971,506", "1,056 numbers"]:
    print(f"{s!r}: built PDF {s in pdf}; built DOCX {s in dt}")
print("DOCX tables:", len(d.tables), "inline images:", len(d.inline_shapes))
' /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/built_paper_pdf_text.txt /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/build_run/User_First_Intelligence_v5.2_2026-10-15_source/build/paper.docx | tee /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/built_pdf_docx_spotcheck.txt
[2026-10-15 02:44:14] exit 0
[2026-10-15 02:44:20] $ grep -n '78 in all\|in all, days\|days 0 to 77\|0\.29\|+0.26' /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/built_paper_pdf_text.txt | cut -c1-200; grep -n -B2 -A3 'October 2026 (run-rate)' /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/built_paper_pdf_text.txt | head -20
[2026-10-15 02:44:20] exit 0
[2026-10-15 02:44:31 recorded manually] appended a note to outputs/built_pdf_docx_spotcheck.txt
[2026-10-15 02:44:31] $ cd /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/bundle/User_First_Intelligence_v5.2_2026-10-15_source && find . -type f | LC_ALL=C sort | xargs shasum -a 256 > /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/pristine_sha256_after.txt && cmp /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/pristine_sha256.txt /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/pristine_sha256_after.txt && echo 'pristine extraction unchanged (212 files)'; shasum -a 256 /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/zip/User_First_Intelligence_v5.2_2026-10-15_source.zip
[2026-10-15 02:44:31] exit 0
[2026-10-15 02:44:31] $ cd /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/run/User_First_Intelligence_v5.2_2026-10-15_source && find . -type f | LC_ALL=C sort | xargs shasum -a 256 > /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/run_copy_sha256_after.txt; diff <(awk '{print $2, $1}' /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/pristine_sha256.txt) <(awk '{print $2, $1}' /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/run_copy_sha256_after.txt) | grep '^[<>]' | awk '{print $1, $2}' | sort -k2 | uniq -f1 -c | awk '{print $3, ($1==2 ? "changed" : ($2==">" ? "added" : "removed"))}'
[2026-10-15 02:44:31] exit 0
[2026-10-15 02:45:28] $ cp /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/build_run/User_First_Intelligence_v5.2_2026-10-15_source/build/paper.tex /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/build_run/User_First_Intelligence_v5.2_2026-10-15_source/build/paper.pdf /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/build_run/User_First_Intelligence_v5.2_2026-10-15_source/build/paper.docx /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/regenerated_files/ && cp /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/run/User_First_Intelligence_v5.2_2026-10-15_source/ai_citation_cross_sector/scripts/fig10_sources.png /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/regenerated_files/ && ls -la /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/regenerated_files/
[2026-10-15 02:45:28] exit 0
[2026-10-15 02:45:28] $ cd /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/bundle/User_First_Intelligence_v5.2_2026-10-15_source && echo 'files containing an absolute /Users/ path:' && grep -rl '/Users/' . | sort && echo 'occurrences:' && grep -rho '/Users/[A-Za-z0-9._-]*' . | sort | uniq -c
[2026-10-15 02:45:28] exit 0
[2026-10-15 02:45:34] $ grep -n '/Users/' /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/bundle/User_First_Intelligence_v5.2_2026-10-15_source/review_demand/r2_annotation_protocol.md | cut -c1-260
[2026-10-15 02:45:34] exit 0
[2026-10-15 02:45:54] $ cd /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/checks && python3 -I coverage.py /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/bundle/User_First_Intelligence_v5.2_2026-10-15_source/manuscript_v50.md /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/numbers_table.tsv > /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/coverage_uncovered.txt 2>&1; echo exit=$?
[2026-10-15 02:45:54] exit 0
[2026-10-15 02:46:23] $ cd /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/checks && python3 -I coverage.py /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/bundle/User_First_Intelligence_v5.2_2026-10-15_source/manuscript_v50.md /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/numbers_table.tsv > /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/coverage_uncovered.txt 2>&1; echo exit=$?
[2026-10-15 02:46:23] exit 0
[2026-10-15 02:47:34 recorded manually] added coverage rows to my own checks/check_numbers.py and fixed the trailing-comma regex in checks/coverage.py
[2026-10-15 02:47:34] $ cd /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/checks && python3 -I check_numbers.py /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/bundle/User_First_Intelligence_v5.2_2026-10-15_source /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/numbers_table.tsv > /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/check_numbers_stdout.txt 2>&1; echo exit=$?; python3 -I coverage.py /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/run3_fresh/bundle/User_First_Intelligence_v5.2_2026-10-15_source/manuscript_v50.md /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/numbers_table.tsv > /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/coverage_uncovered.txt 2>&1; echo exit=$?
[2026-10-15 02:47:35] exit 0
[2026-10-15 02:47:40 recorded manually] viewed outputs/coverage_uncovered.txt (lines outside Related Work) with awk
[2026-10-15 02:48:01] $ cd /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/checks && python3 -I boundary_scan.py /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/numbers_table.tsv > /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/boundary_scan.txt 2>&1; echo exit=$?
[2026-10-15 02:48:02] exit 0
[2026-10-15 02:49:25 recorded manually] counted ERROR rows and statuses in outputs/numbers_table.tsv with awk
[2026-10-15 02:49:37 recorded manually] counted em dashes in numbers_table.tsv, command_log.txt and environment.txt with grep
[2026-10-15 02:50:57 recorded manually] corrected finding 1 in my own checks/make_report.py (the Table 2 CSV is the one output that did not reproduce)
[2026-10-15 02:50:57] $ cd /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/checks && python3 -I make_report.py /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15
[2026-10-15 02:50:57] exit 0
[2026-10-15 02:51:07 recorded manually] viewed parts of reproduction_report.md with sed and tail
[2026-10-15 02:51:22 recorded manually] refined two sentences in my own checks/make_report.py (thousands separators; the review scripts imported the installed ufi before stopping)
[2026-10-15 02:51:22] $ cd /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/checks && python3 -I make_report.py /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15
[2026-10-15 02:51:22] exit 0
[2026-10-15 02:51:27] $ cd /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence && git status --porcelain --untracked-files=normal
[2026-10-15 02:51:27] exit 0
[2026-10-15 02:51:42] $ shasum -a 256 /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/06_MANUSCRIPT/User_First_Intelligence_v5.2_2026-10-15_source.zip; ls -la /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/06_MANUSCRIPT/User_First_Intelligence_v5.2_2026-10-15_source.zip
[2026-10-15 02:51:42] exit 0
[2026-10-15 02:51:53 recorded manually] added a note on concurrent working-project changes to my own checks/make_report.py
[2026-10-15 02:51:53] $ cd /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15/checks && python3 -I make_report.py /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run3_2026-10-15
```


==> anc/08_REVIEW/reproduction_v5.2_run4_2026-10-15/check_scripts/check_numbers.py <==
"""Every number the manuscript quotes, checked at the precision it is quoted against what the rerun scripts print, the
released data files and arithmetic (independent reproduction, run 4, 15 October 2026).

Usage: python3 -E -P check_numbers.py <pristine bundle root> <review outputs dir>
Writes <outputs>/numbers_table.tsv and prints a summary. Reads the rerun outputs saved in <outputs> and, for scripts
that cannot run, the outputs shipped in the bundle (only to say whether the paper agrees with them).

Statuses
  MATCH       the quoted value equals, at its quoted precision, a rerun script's output, a released data file, or
              arithmetic on released files (half-up rounding of the full-precision value; a value exactly on a
              rounding boundary is accepted either way and flagged)
  MISMATCH    it does not; both values are given
  CANNOT RUN  the value rests on input the bundle does not contain (withheld licensed or vendor data, the author's
              unreleased records, an external repository); the note says whether it agrees with a shipped output
  EXTERNAL    a figure the paper cites from another work; not reproducible from the bundle and not counted
"""
import csv
import json
import math
import re
import statistics
import sys
from datetime import date, timedelta
from fractions import Fraction
from itertools import combinations
from pathlib import Path

import numpy as np
from scipy.stats import kendalltau, spearmanr

PRI, OUT = Path(sys.argv[1]), Path(sys.argv[2])
MS = (PRI / "manuscript_v50.md").read_text(encoding="utf-8").split("\n")


def rd(name):
    return (OUT / name).read_text(encoding="utf-8")


def sh(rel):
    return (PRI / rel).read_text(encoding="utf-8")


def g(text, pat, grp=1, cast=float):
    m = re.search(pat, text)
    if not m:
        raise SystemExit(f"pattern not found: {pat}")
    return cast(m.group(grp).replace(",", ""))


# ------------------------------------------------------------------------------------------------ outputs to check
ANA = rd("analyze_stdout.txt")
IEX = rd("instrument_extra_stdout.txt")
M2O = rd("m2_from_counts_stdout.txt")
R2O = rd("r2_link_check_stdout.txt")
VRO = rd("vendor_reliance_offline_stdout.txt")
SSO = rd("stakes_screen_check_stdout.txt")
S7O = rd("section7_from_aggregates_stdout.txt")
TBO = rd("make_tables_sector_surface_stdout.txt")
URL = rd("make_brand_radar_urls_stdout.txt")
M2P = json.loads(rd("m2_precise.json"))
# shipped outputs of scripts that cannot run on the bundle (used only to report agreement)
ARO = sh("review_demand/analyze_reviews_output.txt")
SUP = sh("review_demand/supplement_r10_output.txt")
RLS = sh("review_demand/r2_link_sample_output.txt")
SCR = "ai_citation_cross_sector/scripts/"
CSO = sh(SCR + "cross_sector_output.txt")
SEN = sh(SCR + "cross_sector_sensitivity_output.txt")
SEN2 = sh(SCR + "cross_sector_sensitivity2_output.txt")
PIL = sh(SCR + "pilot_section_output.txt")
DESIGN = sh("ai_citation_cross_sector/design/cross_sector_ai_citation_study.md")

# ------------------------------------------------------------------------------------------------ claim registry
ROWS = []
SECTION = [""]


def sec(name):
    SECTION[0] = name


def _parse(tok):
    t = tok.replace("−", "-").replace(",", "").replace("+", "")
    unit = ""
    if t and t[-1] in "%xKM":
        unit, t = t[-1], t[:-1]
    d = len(t.split(".")[1]) if "." in t else 0
    return float(t), d, unit


def _fmt(v):
    if isinstance(v, bool):
        return str(v)
    if isinstance(v, (int, np.integer)):
        return f"{int(v):,}"
    if isinstance(v, (float, np.floating)):
        return f"{float(v):.6g}" if abs(v) < 1e5 else f"{float(v):,.1f}"
    return str(v)


def _add(line, tok, status, computed, basis, note, cat="study", circ=False):
    ROWS.append(dict(line=line, section=SECTION[0], token=tok, status=status, computed=computed, basis=basis,
                     note=note, category=cat, circular=int(circ), context=_ctx(line, tok)))


def _ctx(line, tok):
    if not line:
        return ""
    s = MS[line - 1]
    i = s.find(tok)
    if i < 0:
        return s[:90]
    return s[max(0, i - 60): i + len(tok) + 30].replace("|", "/")


def M(line, tok, value, basis, note="", approx=None, circ=False):
    """Numeric check of a quoted token against a value in the token's unit (percent tokens take percent values)."""
    q, d, unit = _parse(tok)
    v = float(value)
    tol = 0.5 * 10 ** -d
    boundary = abs(abs(v - q) - tol) < 1e-9
    ok = abs(v - q) <= tol + 1e-9
    if approx is not None:  # the paper says "about", "roughly" or "nearly": accept within the stated relative band
        ok = ok or abs(v - q) <= abs(q) * approx
        note = (note + "; " if note else "") + f"approximate wording, accepted within {approx:.0%}"
    if boundary:
        note = (note + "; " if note else "") + "full-precision value lies exactly on the rounding boundary"
    if "−" in tok or tok.startswith("+") or tok.startswith("-"):
        sign_q = -1 if tok.startswith(("−", "-")) else 1
        if q != 0 and v != 0 and sign_q * v < 0:
            ok = False
    _add(line, tok, "MATCH" if ok else "MISMATCH", _fmt(v), basis, note, circ=circ)


def B(line, tok, ok, computed, basis, note="", circ=False):
    """A check that is not a rounding comparison (a count stated in words, a date, a text fact)."""
    _add(line, tok, "MATCH" if ok else "MISMATCH", _fmt(computed), basis, note, circ=circ)


def CR(line, tok, basis, shipped=None, note=""):
    """Cannot run: shipped = (value in the token's unit, source) when a shipped output carries the figure."""
    if shipped is not None:
        v, src = shipped
        if isinstance(v, bool):
            agree = v
            val = ""
        else:
            q, d, unit = _parse(tok)
            agree = abs(float(v) - q) <= 0.5 * 10 ** -d + 1e-9
            val = _fmt(v)
        note = (f"agrees with {src}" if agree else f"DISAGREES with {src} ({val})") + (f"; {note}" if note else "")
    _add(line, tok, "CANNOT RUN", "", basis, note)


def EXT(line, tok, note=""):
    _add(line, tok, "EXTERNAL", "", "cited from another work", note, cat="external")


def LAB(line, tok, note=""):
    _add(line, tok, "LABEL", "", "not a quantitative claim", note, cat="label")


def wilson(k, n, z=1.96):
    p = k / n
    c = (p + z * z / (2 * n)) / (1 + z * z / n)
    h = z * math.sqrt(p * (1 - p) / n + z * z / (4 * n * n)) / (1 + z * z / n)
    return c - h, c + h


def num(s):
    return float(str(s).replace(",", "").replace("≈", "").strip())


D0 = date(2026, 7, 26)


def day(n):
    return D0 + timedelta(days=n)


# ------------------------------------------------------------------------------------------------ released data
CODES = list(csv.DictReader((PRI / "instrument_divergence_extra/section_code_pages_2026-10-14.csv").open()))
CODE = {r["code"]: r for r in CODES}
LOCS = sorted({r["location"] for r in CODES})
SRL = list(csv.DictReader((PRI / "instrument_divergence_extra/single_reads_2026-10.csv").open(encoding="utf-8")))
SR = {r["quantity"]: r for r in SRL}  # for prefix lookups only; quantities that repeat are read through _srrow


def _srrow(q, inst=None):
    rows = [r for r in SRL if r["quantity"] == q and (inst is None or r["instrument"].startswith(inst))]
    if len(rows) != 1:
        raise SystemExit(f"single read {q!r} ({inst}): {len(rows)} rows")
    return rows[0]


def sr(q, inst=None):
    return _srrow(q, inst)["value"]


def sr_date(q, inst=None):
    return _srrow(q, inst)["read date as stated in the paper"]


A = {r["prefix"]: r for r in csv.DictReader((PRI / "data/ahrefs_prefixes_2026-10-12.csv").open())}
S = {r["prefix"]: r for r in csv.DictReader((PRI / "data/semrush_prefixes_2026-10-12.csv").open())}
P = list(A)
AC = "/local/area-codes/"
at = {p: float(A[p]["ahrefs_organic_traffic"]) for p in P}
st = {p: float(S[p]["semrush_organic_traffic_us"]) for p in P}
ak = {p: float(A[p]["ahrefs_organic_keywords"]) for p in P}
sk = {p: float(S[p]["semrush_organic_keywords_us"]) for p in P}
ard = {p: float(A[p]["ahrefs_ref_domains"]) for p in P}
srd = {p: float(S[p]["semrush_ref_domains"]) for p in P}
us = {p: float(A[p]["ahrefs_us_share"]) for p in P}
age = {p: (2026 - int(A[p]["ahrefs_first_traffic_month"][:4])) * 12 + (10 - int(A[p]["ahrefs_first_traffic_month"][5:7])) for p in P}
vr = {p: st[p] / at[p] for p in P}
vm = {p: st[p] / (at[p] * us[p]) for p in P}
kr = {p: sk[p] / ak[p] for p in P}
rr = {p: ard[p] / srd[p] for p in P}


def series(name):
    with (PRI / f"instrument_divergence_extra/{name}").open(encoding="utf-8") as f:
        return list(csv.reader(f))


T2 = series("instrument_series_table2_visits_by_month.csv")
T3 = series("instrument_series_table3_ai_overview_citation_by_month.csv")
T5 = series("instrument_series_table5_checkpoints.csv")
T6 = series("instrument_series_table6_intervals.csv")


def t2(month_prefix):
    row = [r for r in T2 if r[0].startswith(month_prefix)][0]
    a = num(row[2])
    us_, ww = re.match(r"([\d,]+) \(([\d,]+)\)", row[3]).groups()
    return a, num(us_), num(ww)


MONTHS = ["July", "August", "September", "October"]
T2V = {m: t2(m) for m in MONTHS}
R_US_AW = {m: T2V[m][1] / T2V[m][0] for m in MONTHS}
R_WW = {m: T2V[m][2] / T2V[m][0] for m in MONTHS}
US_SHARE_T2 = float(sr("Ahrefs' US share of its own visits used for the US-to-US ratios").rstrip("%")) / 100
R_USUS = {m: T2V[m][1] / (T2V[m][0] * US_SHARE_T2) for m in MONTHS}
T3V = {}
for r in T3[1:]:
    k, n = (num(x) for x in r[1].split(" of "))
    T3V[r[0].split()[0]] = (k, n, num(r[3]))
T5H = T5[0]
T5R = {r[0]: r[1:] for r in T5[1:]}
T5DAYS = [0, 15, 30, 37, 45, 60, 75, 77]


def t5(metric, d):
    v = T5R[metric][T5DAYS.index(d)]
    return None if v == "n/r" else num(v)


# ------------------------------------------------------------------------------------------------ M1 statistics, recomputed
def ranks(x):
    return list(np.argsort(np.argsort(x)))


AGES = [age[p] for p in P]
rho_age = spearmanr(AGES, [vr[p] for p in P]).statistic
z, se = math.atanh(rho_age), 1 / math.sqrt(len(P) - 3)
fisher = (math.tanh(z - 1.96 * se), math.tanh(z + 1.96 * se))
PX = [p for p in P if p != AC]
rho_age_x = spearmanr([age[p] for p in PX], [vr[p] for p in PX]).statistic
rho_age_m = spearmanr(AGES, [vm[p] for p in P]).statistic
rho_kv = spearmanr([kr[p] for p in P], [vr[p] for p in P])
rho_kv_x = spearmanr([kr[p] for p in PX], [vr[p] for p in PX])
rho_v = spearmanr([at[p] for p in P], [st[p] for p in P])
tau_v = kendalltau([at[p] for p in P], [st[p] for p in P])
conc = disc = 0
bands = {"within": [], "beyond": []}
opposite = []
for x, y in combinations(P, 2):
    s_ = (at[x] - at[y]) * (st[x] - st[y])
    conc += s_ > 0
    disc += s_ < 0
    gm = max(math.sqrt(at[x] * st[x]), math.sqrt(at[y] * st[y])) / min(math.sqrt(at[x] * st[x]), math.sqrt(at[y] * st[y]))
    bands["within" if gm <= 3 else "beyond"].append(s_ > 0)
    if s_ < 0:
        opposite.append((x, y, max(at[x], at[y]) / min(at[x], at[y]), max(st[x], st[y]) / min(st[x], st[y])))
lr = [math.log(vr[p]) for p in P]
gmean, gsd = math.exp(statistics.mean(lr)), math.exp(statistics.stdev(lr))
grange = (math.exp(statistics.mean(lr) - 1.96 * statistics.stdev(lr)), math.exp(statistics.mean(lr) + 1.96 * statistics.stdev(lr)))
med_vr, med_vm = statistics.median(vr.values()), statistics.median(vm.values())
mid = [p for p in P if 84 <= age[p] < 144]
from statistics import NormalDist
zr = math.atanh(0.5)
power = NormalDist().cdf(zr / se - 1.96) + NormalDist().cdf(-zr / se - 1.96)
# permutation p for rho(age, ratio), independently (numpy, 200,000 permutations; analyze.py uses its own seed)
rng_np = np.random.default_rng(4)
ra_, rv_ = np.array(ranks(AGES), float), np.array(ranks([vr[p] for p in P]), float)
# average ranks for ties in age (two prefixes share 95 months)
from scipy.stats import rankdata
ra_, rv_ = rankdata(AGES), rankdata([vr[p] for p in P])
obs = abs(np.corrcoef(ra_, rv_)[0, 1])
perm = np.array([abs(np.corrcoef(ra_, rng_np.permutation(rv_))[0, 1]) for _ in range(200_000)])
perm_p = float(np.mean(perm >= obs - 1e-12))

# ------------------------------------------------------------------------------------------------ M3 aggregates, recomputed
AGG = PRI / "ai_citation_cross_sector/aggregates"
PM = {(r["etf"], r["surface"]): r for r in csv.DictReader((AGG / "cross_sector_platform_metrics.csv").open())}
TS = {(r["etf"], r["surface"]): {k: float(v) for k, v in r.items() if k.startswith("share_")}
      for r in csv.DictReader((AGG / "cross_sector_type_shares.csv").open())}
for t in TS.values():
    t["share_video_community"] = t["share_video"] + t["share_forum"] + t["share_social"] + t["share_user_publishing"]
CELLS = {(r["etf"], r["surface"]): r for r in csv.DictReader((AGG / "cross_sector_cells.csv").open())}
COUNTS = {r["etf"]: r for r in csv.DictReader((AGG / "sector_answer_counts.csv").open())}
TOP = {}
for r in csv.DictReader((AGG / "cross_sector_top10_nonbrand.csv").open()):
    TOP.setdefault((r["etf"], r["surface"]), []).append((int(r["rank"]), r["domain"]))
TOP = {k: [d for _, d in sorted(v)] for k, v in TOP.items()}
SECTORS = ["xlk", "xlv", "xlf", "xly", "xlc", "xli", "xlp", "xle", "xlu", "xlre", "xlb"]
GOOGLE = ["aio_searchqueries", "aio_prompts", "aimode_searchqueries", "aimode_prompts"]
CHAT = ["chatgpt", "perplexity", "gemini", "copilot"]
SURF = GOOGLE + CHAT
COMP = list(csv.DictReader((PRI / "ai_citation_cross_sector/design/cross_sector_companies.csv").open()))
PROPS = list(csv.DictReader((PRI / "ai_citation_cross_sector/design/cross_sector_company_properties.csv").open()))


def comm(s, p):
    return float(PM[(s, p)]["share_community_video"])


def yr(s, p, col="yt_rank_nonbrand"):
    v = PM[(s, p)][col]
    return int(v) if v else 9999


med = statistics.median
G_ALL = [comm(s, p) for s in SECTORS for p in GOOGLE]
C_ALL = [comm(s, p) for s in SECTORS for p in CHAT]
SURF_MED = {p: med([comm(s, p) for s in SECTORS]) for p in SURF}
EVERY = sum(min(comm(s, p) for p in GOOGLE) > max(comm(s, p) for p in CHAT) for s in SECTORS)
NYT = lambda s, p: comm(s, p) - float(PM[(s, p)]["yt_share"])
EVERY_NYT = sum(min(NYT(s, p) for p in GOOGLE) > max(NYT(s, p) for p in CHAT) for s in SECTORS)
YT_MED = {p: med([yr(s, p) for s in SECTORS]) for p in SURF}
YT_TOP3_G = sum(yr(s, p) <= 3 for s in SECTORS for p in GOOGLE)
YT_TOP3_C = sum(yr(s, p) <= 3 for s in SECTORS for p in CHAT)
P1 = {p: sum(yr(s, p) == 1 for s in SECTORS) for p in GOOGLE}
P2 = {p: sum(yr(s, p) > 5 for s in SECTORS) for p in ("chatgpt", "perplexity", "copilot")}
P1_BOTH = sum(any(yr(s, p) == 1 for p in GOOGLE[:2]) and any(yr(s, p) == 1 for p in GOOGLE[2:]) for s in SECTORS)
P3 = [s for s in SECTORS if all(yr(s, p, "reddit_rank_nonbrand") <= 10 for p in SURF if p != "copilot")]
P3_CHATFAIL = sum(yr(s, "chatgpt", "reddit_rank_nonbrand") > 10 for s in SECTORS if s not in P3)
CONS, NONC = ["xly", "xlp", "xlc", "xlv", "xlk"], ["xle", "xlb", "xlu", "xlre", "xli"]


def exact_p(a, b):
    pooled, obsd = a + b, statistics.mean(a) - statistics.mean(b)
    hits = tot = 0
    for idx in combinations(range(len(pooled)), len(a)):
        x = [pooled[i] for i in idx]
        y = [pooled[i] for i in range(len(pooled)) if i not in set(idx)]
        tot += 1
        hits += (statistics.mean(x) - statistics.mean(y)) >= obsd - 1e-12
    return hits / tot


P4 = {p: (statistics.mean([comm(s, p) for s in CONS]), statistics.mean([comm(s, p) for s in NONC]),
          exact_p([comm(s, p) for s in CONS], [comm(s, p) for s in NONC])) for p in ("aio_searchqueries", "aio_prompts")}
JAC = {p: statistics.mean(len(set(TOP[(a, p)]) & set(TOP[(b, p)])) / len(set(TOP[(a, p)]) | set(TOP[(b, p)]))
                          for a, b in combinations(SECTORS, 2)) for p in SURF}


def var_split(key):
    v = {(s, p): TS[(s, p)][key] for s in SECTORS for p in SURF}
    gm_ = statistics.mean(v.values())
    tot = sum((x - gm_) ** 2 for x in v.values())
    ssp = len(SECTORS) * sum((statistics.mean(v[(s, p)] for s in SECTORS) - gm_) ** 2 for p in SURF)
    sss = len(SURF) * sum((statistics.mean(v[(s, p)] for p in SURF) - gm_) ** 2 for s in SECTORS)
    return ssp / tot, sss / tot


VAR = {k: var_split(k) for k in ("share_video_community", "share_news", "share_government", "share_report_brands")}
TYPEMED = {k: (med([TS[(s, p)][k] for s in SECTORS for p in GOOGLE]), med([TS[(s, p)][k] for s in SECTORS for p in CHAT]),
               med([TS[(s, "copilot")][k] for s in SECTORS]))
           for k in ("share_reference", "share_forum", "share_report_brands", "share_other_web")}
NO_XLI = [s for s in SECTORS if s != "xli"]
CHATGPT_MED_NOXLI = med([comm(s, "chatgpt") for s in NO_XLI])
P2_NOXLI = {p: sum(yr(s, p) > 5 for s in NO_XLI) for p in ("chatgpt", "perplexity", "copilot")}
P3_NOXLI = sum(all(yr(s, p, "reddit_rank_nonbrand") <= 10 for p in SURF if p != "copilot") for s in NO_XLI)
SIZES = [int(CELLS[(s, p)]["cited_in_sum"]) for s in SECTORS for p in SURF]
DOMS = [int(CELLS[(s, p)]["registrable_domains"]) for s in SECTORS for p in SURF]
TRUNC = {p: med([float(CELLS[(s, p)]["mass_rows_501_1000"]) for s in SECTORS]) for p in SURF}
ANS = {s: int(COUNTS[s]["ai_responses_us_all_platforms"]) for s in SECTORS}

# ================================================================================================ CLAIMS
# Shipped values of scripts that cannot run (for the agreement note only)
SUP_REVIEWS = g(SUP, r"review rows (\d+)")
SUP_TEXT = g(SUP, r"with text (\d+)")
SUP_NODES = g(SUP, r"taxonomy nodes (\d+);")
SUP_KW = g(SUP, r"keywords the taxonomy was built from (\d+)")
SUP_LOC = g(SUP, r"locations in the export (\d+)")
SUP_LOCTXT = g(SUP, r"with at least one text review (\d+)")
SUP_MIN, SUP_MED, SUP_MAX = (g(SUP, r"reviews per location min (\d+), median (\d+), max (\d+)", i) for i in (1, 2, 3))
SUP_CARR_LOC = g(SUP, r"locations whose owner responses name a carrier (\d+)")
SUP_CARR_N = g(SUP, r"naming (\d+) different carriers")
ARO_LINKED = g(ARO, r"reviews linked to at least one label: (\d+)")
ARO_RATE = g(ARO, r"reviews linked to at least one label: \d+ \(([\d.]+)%\)")
ARO_PER = g(ARO, r"mean labels per linked review ([\d.]+)")
RLS_LINKS = g(RLS, r"links: (\d+) over")
RLS_WAIT = g(RLS, r"matching the waiting pattern: (\d+)")
NEG_N = g(ARO, r"1-2 star reviews: (\d+);")
NEG_W = g(ARO, r"mentioning waiting: (\d+)")
FIVE_K = g(SUP, r"five-star (\d+)/(\d+)", 1)
FIVE_N = g(SUP, r"five-star (\d+)/(\d+)", 2)
SUPS = "shipped supplement_r10_output.txt (needs the licensed review export, not released)"
AROS = "shipped analyze_reviews_output.txt (needs the licensed review export, not released)"
WITHHELD_REV = "licensed review export (Telecom_reviews_and_responses.xlsx, Telecom_classification.xlsx) not in the bundle"
WITHHELD_RAW = "raw Brand Radar exports not in the bundle"
SENS = "shipped cross_sector_sensitivity_output.txt (needs the raw exports)"
SENS2 = "shipped cross_sector_sensitivity2_output.txt (needs the raw exports)"
RERUN_A = "rerun:data/analyze.py (identical to an independent recomputation from the two prefix CSVs)"
RERUN_I = "rerun:instrument_extra.py (byte-identical to shipped output)"
RERUN_M2 = "rerun:m2_from_counts.py (byte-identical) + independent full-precision recomputation (m2_precise.json)"
RERUN_R2 = "rerun:r2_link_check.py (byte-identical) + recomputation from the judgment CSVs"
RERUN_S7 = "rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/"
RERUN_ST = "rerun:vendor_reliance.py --offline and stakes_screen_check.py (byte-identical) + recomputation"
T2S = "arith:Table 2 values (released series CSV, transcribed from the manuscript)"
SRF = "data:single_reads_2026-10.csv"
CODEF = "data:section_code_pages_2026-10-14.csv"
T5S = "data:instrument_series_table5_checkpoints.csv (transcribed from the manuscript)"

# ---- Section 6 link check and stakes screen, recomputed from the released judgments
def judg(name, key):
    return {r["sample_id"]: r[key].strip().lower() for r in csv.DictReader((PRI / "review_demand" / name).open())}


def judg_rows(name):
    return {r["sample_id"]: r for r in csv.DictReader((PRI / "review_demand" / name).open())}


def kappa(a, b):
    ids = sorted(set(a) & set(b))
    n = len(ids)
    po = sum(a[i] == b[i] for i in ids) / n
    from collections import Counter
    ca, cb = Counter(a[i] for i in ids), Counter(b[i] for i in ids)
    pe = sum(ca[c] * cb[c] for c in set(ca) | set(cb)) / (n * n)
    return (po - pe) / (1 - pe), po, n


A1, A2 = judg("r2_judgments_A.csv", "judgment"), judg("r2_judgments_A_annotator2.csv", "judgment")
B1, B2 = judg("r2_judgments_B.csv", "waiting_complaint"), judg("r2_judgments_B_annotator2.csv", "waiting_complaint")
B1R, B2R = judg_rows("r2_judgments_B.csv"), judg_rows("r2_judgments_B_annotator2.csv")
WORDS = {r["sample_id"]: int(r["label_word_count"]) for r in csv.DictReader((PRI / "review_demand/r2_sample_A_label_words.csv").open())}


def prec(j, pos, neg, strict=False):
    k = sum(v == pos for v in j.values())
    n = len(j) if strict else sum(v in (pos, neg) for v in j.values())
    return k, n


pa1, pa1s, pa2 = prec(A1, "correct", "incorrect"), prec(A1, "correct", "incorrect", True), prec(A2, "correct", "incorrect")
kA = kappa(A1, A2)
pb1, pb1s, pb2 = prec(B1, "yes", "no"), prec(B1, "yes", "no", True), prec(B2, "yes", "no")
kB = kappa(B1, B2)
inst1 = sum(B1R[i]["where"].strip().lower() == "in_store" for i in B1R if B1[i] == "yes") / sum(v == "yes" for v in B1.values())
inst2 = sum(B2R[i]["where"].strip().lower() == "in_store" for i in B2R if B2[i] == "yes") / sum(v == "yes" for v in B2.values())


def by_len(j, single):
    sel = [s for s in j if (WORDS[s] == 1) == single and j[s] in ("correct", "incorrect")]
    return sum(j[s] == "correct" for s in sel) / len(sel)


SW1, SW2, MW1, MW2 = by_len(A1, True), by_len(A2, True), by_len(A1, False), by_len(A2, False)
WAIT_SHARE = round(NEG_W / NEG_N, 3)
IMPL1, IMPL2 = WAIT_SHARE * pb1[0] / pb1[1], WAIT_SHARE * pb2[0] / pb2[1]
J1 = {r["sample_id"]: r for r in csv.DictReader((PRI / "stakes/stakes_screen_judgments_1.csv").open())}
J2 = {r["sample_id"]: r for r in csv.DictReader((PRI / "stakes/stakes_screen_judgments_2.csv").open())}
IDS = sorted(set(J1) & set(J2))
U1 = {i: J1[i]["uses_vendor_data"].strip().lower() for i in IDS}
U2 = {i: J2[i]["uses_vendor_data"].strip().lower() for i in IDS}


def screen(J, U):
    yes = [i for i in IDS if U[i] == "yes"]
    one = sum(1 for i in yes if len([t for t in J[i]["tools_used"].split(";") if t.strip()]) == 1)
    comp = sum(1 for i in yes if J[i]["compares_tools"].strip().lower() == "yes")
    return len(yes), one, comp


SC1, SC2 = screen(J1, U1), screen(J2, U2)
KS = kappa(U1, U2)
WORKS = list(csv.DictReader((PRI / "stakes/vendor_reliance_works.csv").open()))
seen, UNIQ = set(), []
for r in WORKS:
    if r["id"] not in seen:
        seen.add(r["id"])
        UNIQ.append(r)
MATCHED = [r for r in UNIQ if int(r["n_tools"]) >= 1]
BY_YEAR = {}
for r in MATCHED:
    BY_YEAR[r["year"]] = BY_YEAR.get(r["year"], 0) + 1
# the screen's random sample, replayed offline: stakes_screen_sample.py draws random.Random(20261015).sample(rows, 120)
import random as _random
_sample = _random.Random(20261015).sample(MATCHED, 120)
IDFILE = list(csv.DictReader((PRI / "stakes/stakes_screen_ids.csv").open()))
SAMPLE_OK = [r["id"] for r in _sample] == [r["openalex_id"] for r in IDFILE]

# ================================================================================================ Abstract
sec("Abstract")
M(14, "381", len(CODES), CODEF + " (rows)")
M(14, "53", len(LOCS) + 1, "arith:52 registry locations in the released code list (one state hub each) + the national hub", "the hub list itself is not released")
M(14, "7.5x", min(R_US_AW.values()), T2S + "; Semrush US / Ahrefs worldwide, lowest month")
M(14, "27.1x", max(R_US_AW.values()), T2S + "; highest month")
M(14, "8.6x", min(R_WW.values()), T2S + "; worldwide / worldwide")
M(14, "29.9x", max(R_WW.values()), T2S)
M(14, "0.20x", min(vr.values()), RERUN_A)
M(14, "7.24x", max(vr.values()), RERUN_A)
M(14, "−0.11", rho_age, RERUN_A)
M(14, "60", conc, RERUN_A)
M(14, "66", conc + disc, RERUN_A)
M(14, "9", sum(bands["within"]), RERUN_I + "; pairs within a factor of three ordered alike")
M(14, "15", len(bands["within"]), RERUN_I)
CR(14, "37,193", WITHHELD_REV, (SUP_TEXT, SUPS))
CR(14, "378", WITHHELD_REV, (SUP_LOCTXT, SUPS))
CR(14, "42,994", WITHHELD_REV, (SUP_NODES, SUPS))
M(14, "+0.47", M2P["rho_branch_modal"], RERUN_M2)
M(14, "+0.75", M2P["rho_branch_split"], RERUN_M2)
M(14, "+0.18", M2P["rho_mentioned"], RERUN_M2, "full precision 0.18487")
B(14, "about two-thirds correct", 0.6 <= pa2[0] / pa2[1] <= 0.7 and 0.6 <= pa1[0] / pa1[1] <= 0.7,
  f"{pa1[0]}/{pa1[1]}, {pa2[0]}/{pa2[1]}", RERUN_R2)
M(14, "21%", 100 * med(G_ALL), RERUN_S7)
M(14, "0.6%", 100 * SURF_MED["copilot"], RERUN_S7 + "; lowest of the four non-Google surface medians")
M(14, "9.2%", 100 * SURF_MED["gemini"], RERUN_S7 + "; highest of the four")
B(14, "twelve sections", len(P) == 12, len(P), "data:two prefix CSVs")
B(14, "one held, one held in direction only and two failed",
  P1_BOTH < 6 and all(v >= 6 for v in P2.values()) and len(P3) < 6 and min(P4[p][2] for p in P4) > 0.05
  and all(P4[p][0] > P4[p][1] for p in P4), "P1 fails, P2 holds, P3 fails, P4 direction only", RERUN_S7)
B(14, "lowest Google figure above the highest of the other four in every sector", EVERY == 11, f"{EVERY}/11", RERUN_S7)
B(14, "ten largest holdings of each sector fund", all(sum(c["etf"] == e for c in COMP) == 10 for e in {c["etf"] for c in COMP} if e != "XLC")
  and sum(c["etf"] == "XLC" for c in COMP) == 9, "10 per fund, 9 companies in XLC", "data:design/cross_sector_companies.csv")

# ================================================================================================ Section 1
sec("1 Introduction")
M(22, "456", len(MATCHED), RERUN_ST)
M(22, "27", BY_YEAR.get("2020", 0), RERUN_ST + "; works of 2020")
M(22, "87", BY_YEAR.get("2025", 0), RERUN_ST + "; works of 2025")
M(22, "110", BY_YEAR.get("2026", 0), RERUN_ST + "; works of 2026")
M(22, "120", len(IDS), RERUN_ST + "; works judged by both annotators")
B(22, "a random sample of 120 of them (seed 20261015)", SAMPLE_OK, "offline replay of the draw = released stakes_screen_ids.csv",
  "check:random.Random(20261015).sample of the 456 deduplicated works vs stakes/stakes_screen_ids.csv",
  "stakes_screen_sample.py itself needs the live OpenAlex API")
M(22, "82%", 100 * SC1[0] / len(IDS), RERUN_ST, "99/120 = 82.5% exactly; 82% is the round-half-to-even reading (the script prints 82%)")
M(22, "87%", 100 * SC2[0] / len(IDS), RERUN_ST)
M(22, "75%", 100 * wilson(SC1[0], len(IDS))[0], RERUN_ST + "; lower Wilson end, annotator 1")
M(22, "92%", 100 * wilson(SC2[0], len(IDS))[1], RERUN_ST + "; upper Wilson end, annotator 2")
M(22, "0.63", KS[0], RERUN_ST)
M(22, "87%", 100 * SC1[1] / SC1[0], RERUN_ST + "; one vendor only, annotator 1 (86/99)")
M(22, "88%", 100 * SC2[1] / SC2[0], RERUN_ST + "; one vendor only, annotator 2 (91/104 = 87.5%)")
B(22, "five to seven compare vendors", sorted([SC1[2], SC2[2]]) == [5, 7], f"{SC1[2]} and {SC2[2]}", RERUN_ST)
B(22, "an independent search of five databases", all(x in sh("literature/novelty_search_scout_2026-10-15/README.md")
                                                       for x in ("OpenAlex", "Crossref", "arXiv API", "Semantic Scholar", "Google Scholar")),
  "OpenAlex, Crossref, arXiv, Semantic Scholar, Google Scholar (DBLP was down)", "data:literature/novelty_search_scout_2026-10-15/README.md")
M(32, "381", len(CODES), CODEF)
B(32, "77", (date(2026, 10, 11) - D0).days == 77, (date(2026, 10, 11) - D0).days, "arith:26 July to 11 October 2026")
B(32, "seven checkpoints", len([d for d in T5DAYS if d != 37]) == 7, "Table 5 columns other than day 37 (or the fifteen-day checkpoints plus day 77)",
  T5S, "Table 5 has eight dated columns; seven of them carry the other quantities in full or nearly; reading accepted")
B(34, "thirteen demand-surface types", len(re.findall(r'\("([^"]+)", (?:False|True|"run")\)', sh("make_fig0.py"))) == 13,
  len(re.findall(r'\("([^"]+)", (?:False|True|"run")\)', sh("make_fig0.py"))), "data:make_fig0.py surface lists (10 first-party + 3 tool-derived)")
M(38, "30", max(R_WW.values()), T2S, approx=0.05)
M(38, "33", max(R_USUS.values()), T2S + "; US to US, estimated", approx=0.05)
for tok, v in (("7.5x", min(R_US_AW.values())), ("27.1x", max(R_US_AW.values())), ("8.6x", min(R_WW.values())), ("29.9x", max(R_WW.values()))):
    M(42, tok, v, T2S)
M(42, "0.20x", min(vr.values()), RERUN_A)
M(42, "7.24x", max(vr.values()), RERUN_A)
M(42, "60", conc, RERUN_A)
M(42, "66", conc + disc, RERUN_A)
CR(43, "37,193", WITHHELD_REV, (SUP_TEXT, SUPS))
CR(43, "42,994", WITHHELD_REV, (SUP_NODES, SUPS))
M(44, "21.3%", 100 * med(G_ALL), RERUN_S7)
M(44, "2.1%", 100 * med(C_ALL), RERUN_S7)
B(44, "about ten times", 9 <= med(G_ALL) / med(C_ALL) <= 11, med(G_ALL) / med(C_ALL), RERUN_S7)
B(44, "in every sector", EVERY == 11, f"{EVERY}/11", RERUN_S7)
M(46, "77", (date(2026, 10, 11) - D0).days, "arith:day 0 = 26 July 2026 to 11 October 2026")
hubs = [int(sr(f"stored AI answers citing the page: {h}")) for h in ("New York state hub", "California state hub", "Texas state hub", "Florida state hub", "national hub")]
top_code = int(sr("stored AI answers citing the page: 214 (Dallas) code page"))
M(46, "1.2", min(hubs) / top_code, SRF + "; least-cited of the five hubs / most-cited code page (294/238)")
M(46, "2.0", max(hubs) / top_code, SRF + "; 474/238")
B(46, "five most-cited hub pages", len(hubs) == 5 and min(hubs) > top_code, f"{min(hubs)} > {top_code}", SRF)
B(46, "six enabling conditions", len(re.findall(r"^\d\. \*\*", "\n".join(MS[104:110]), re.M)) == 6, 6, "manuscript Section 3.1 list")
B(46, "six lessons", len(re.findall(r"^\d\. \*\*", "\n".join(MS[436:442]), re.M)) == 6, 6, "manuscript Section 11.2 list")
M(54, "90", num(sr("Domain Rating of the domain")), SRF)
M(54, "86", num(sr("Authority Score of the domain")), SRF)

# ================================================================================================ Section 2 (citations of other works)
sec("2 Related work")
for tok, note in (("25", "Langridge 2016; reference entry says 25 sites"), ("17%", "Langridge 2016"), ("30%", "Langridge 2016"),
                  ("1,635", "Soulo 2022; reference entry says 1,635 sites"), ("49.5%", "Soulo 2022"), ("68.4%", "Soulo 2022"),
                  ("0.76", "Soulo 2022"), ("0.74", "Soulo 2022"), ("18", "Kamerer 2013"), ("86", "Jansen, Jung & Salminen 2022; reference title says 86 websites"),
                  ("50", "Rasool, Thakur & Nabi 2026"), ("4%", "Rasool, Thakur & Nabi 2026"), ("0.997", "Rasool, Thakur & Nabi 2026"),
                  ("7%", "Zhao & Berman 2025")):
    EXT(77, tok, note)
for tok, note in (("55,393", "Xu, Iqbal & Montgomery 2026"), ("30%", "Xu et al. 2026"), ("15,000", "Linehan & Guan 2025; reference entry says 15,000 prompts"),
                  ("12%", "Linehan & Guan 2025; reference title says 12%"), ("28.6%", "Linehan & Guan 2025"), ("1%", "Chapekis & Lieb 2025"),
                  ("45", "Martinez 2026"), ("366,000", "Yang 2025"), ("11,000", "Huang et al. 2026"), ("712", "Allaham & Diakopoulos 2026"),
                  ("16%", "Allaham & Diakopoulos 2026"), ("480", "Hendricks 2026"), ("6,095,520", "OtterlyAI 2026; reference entry says 6,095,520"),
                  ("17", "OtterlyAI 2026"), ("31%", "Tinuiti 2026"), ("7%", "Tinuiti 2026"), ("19.4%", "Punturo et al. 2026"), ("5.3%", "Punturo et al. 2026"),
                  ("15", "Punturo et al. 2026"), ("86%", "Yext 2025; reference title says 86%"), ("100,000", "Kumar 2026; literature README agrees"),
                  ("100", "Kumar 2026"), ("78%", "Kumar 2026; literature/novelty_search_2026-10-14/README.md says about 78%"),
                  ("23", "Romero Ramos et al. 2026; literature README says 23 studies")):
    EXT(81, tok, note)
EXT(83, "11.7%", "Hannak et al. 2013")
M(85, "381", len(CODES), CODEF)
M(85, "29,000", num(sr("distinct keywords on which a URL under the prefix ranks 1 to 100 (all locations)")), SRF)

# ================================================================================================ Section 3
sec("3 Setting")
B(95, "52", len(LOCS) == 52, len(LOCS), CODEF + "; the section's 52 state hubs = 52 registry locations")
M(95, "381", len(CODES), CODEF)
M(95, "374", sum(r["registry_use"] == "G" for r in CODES), CODEF + "; geographic codes")
M(95, "372", sum(r["group"] == "geographic, in service" for r in CODES), CODEF)
B(95, "two assigned but not yet in service", sum(r["group"] == "geographic, assigned, not in service" for r in CODES) == 2,
  [r["code"] for r in CODES if r["in_service"] == "N"], CODEF)
M(95, "7", sum(r["group"] == "toll-free" for r in CODES), CODEF + "; toll-free")
M(95, "52", len(LOCS), CODEF + "; distinct registry locations")
STATES = {"AK", "AL", "AR", "AZ", "CA", "CO", "CT", "DE", "FL", "GA", "HI", "IA", "ID", "IL", "IN", "KS", "KY", "LA", "MA", "MD", "ME", "MI",
          "MN", "MO", "MS", "MT", "NC", "ND", "NE", "NH", "NJ", "NM", "NV", "NY", "OH", "OK", "OR", "PA", "RI", "SC", "SD", "TN", "TX", "UT",
          "VA", "VT", "WA", "WI", "WV", "WY"}
M(95, "50", len(STATES & set(LOCS)), CODEF + "; states among the locations (with DC and 'NANP AREA' for toll-free)")
M(95, "381", len(CODES), CODEF + "; the 14 October re-fetch")
CR(95, "381", "fetch results (HTTP status, canonical tags) not released", None, "All 381 return HTTP 200 ...")
CR(95, "200", "fetch results not released")
CR(95, "six assigned to US territories", "the numbering-plan registry extract is not released (it is in the Study R1 manifest only)")
B(95, "451", "451" not in CODE, "451 absent from the released code list", CODEF, "its assignment date (15 September 2026) needs the unreleased registry")
M(97, "210", t5("Pages holding a position", 15), T5S, circ=True)
M(97, "365", t5("Pages holding a position", 30), T5S, circ=True)
M(97, "391", t5("Pages holding a position", 45), T5S, circ=True)
M(97, "414", t5("Pages holding a position", 60), T5S, circ=True)
M(97, "440", t5("Pages holding a position", 75), T5S, circ=True)
M(97, "434", len(CODES) + len(LOCS) + 1, "arith:381 code pages + 53 hubs")
M(99, "381", len(CODES), CODEF)
M(99, "441", t5("Pages holding a position", 77), T5S, circ=True)
M(99, "381", len(CODES), CODEF)
M(99, "53", len(LOCS) + 1, "arith:52 locations + national hub")
B(99, "exceeds 381 plus the 53 hub pages by seven", t5("Pages holding a position", 77) - 434 == 7, t5("Pages holding a position", 77) - 434, "arith:441 - 434")
M(99, "455", num(sr("distinct pages under the prefix cited in stored AI answers")), SRF)
M(99, "434", len(CODES) + len(LOCS) + 1, "arith")
M(99, "21", num(sr("distinct pages under the prefix cited in stored AI answers")) - 434, "arith:455 - 434")
B(99, "day 0 = 26 July 2026", day(0) == date(2026, 7, 26), day(0), "definition; consistent with Table 5 header")
M(108, "90", num(sr("Domain Rating of the domain")), SRF)
M(108, "86", num(sr("Authority Score of the domain")), SRF)
B(109, "87", sr("Domain Ratings of the two national carriers co-cited with the section") == "87 and 91", sr("Domain Ratings of the two national carriers co-cited with the section"), SRF)
B(109, "91", sr("Domain Ratings of the two national carriers co-cited with the section") == "87 and 91", "87 and 91", SRF)
B(110, "13", sr(next(k for k in SR if k.startswith("Domain Rating of the five domains"))) == "13 to 83", "13 to 83", SRF)
B(110, "83", sr(next(k for k in SR if k.startswith("Domain Rating of the five domains"))) == "13 to 83", "13 to 83", SRF)

# ================================================================================================ Section 4
sec("4 Measurement design")
B(125, "11", sr_date("distinct keywords on which a URL under the prefix ranks 1 to 100 (all locations)") == "2026-10-11", "2026-10-11", SRF + " (read date)")
B(125, "10", sr_date("distinct keywords on which a URL under the prefix ranks 1 to 100 (US database)") == "2026-10-10", "2026-10-10", SRF + " (read date)")
B(125, "12", sr_date("distinct keywords on which a URL under the prefix ranks 1 to 100 (worldwide)") == "2026-10-12", "2026-10-12", SRF + " (read date)")
B(131, "10", sr_date("mentions in the AI-visibility panel") == "2026-10-10", "2026-10-10", SRF + " (read date)")
B(131, "12", sr_date("mentions in the AI-visibility panel (identical for all twelve subfolders)") == "2026-10-12", "2026-10-12", SRF + " (read date)")
B(132, "11", sr_date("live referring domains to the prefix") == "2026-10-11" and sr_date("referring domains to the subfolder") == "2026-10-11", "2026-10-11", SRF + " (read date)")
B(133, "2015", min(A[p]["ahrefs_first_traffic_month"] for p in P) == "2015-09", min(A[p]["ahrefs_first_traffic_month"] for p in P), "data:ahrefs_prefixes CSV, earliest first-traffic month")
B(133, "12", all(A[p]["read_date"] == "2026-10-12" for p in P), "2026-10-12", "data:ahrefs_prefixes CSV read_date")
B(134, "12", all(A[p]["read_date"] == "2026-10-12" for p in P), "2026-10-12", "data:ahrefs_prefixes CSV read_date")
B(137, "1,000", all(int(CELLS[(s, p)]["export_rows"]) == 1000 for s in SECTORS for p in SURF), "export_rows = 1000 in all 88 cells", "data:aggregates/cross_sector_cells.csv")
B(137, "12", "12 October" in DESIGN and all(COUNTS[s]["read_at_local"].startswith("2026-10-13") for s in SECTORS), "answer counts read 2026-10-13 01:10-01:15", "data:design file and sector_answer_counts.csv")
B(137, "13", all(COUNTS[s]["read_at_local"].startswith("2026-10-13") for s in SECTORS), "2026-10-13", "data:sector_answer_counts.csv")
M(145, "105", num(sr("countries in which the section ranks")), SRF)
M(145, "18.5%", num(sr("share of Ahrefs-estimated visits from outside the US").rstrip("%")), SRF)
M(145, "18.6%", 100 * (1 - us[AC]), "data:ahrefs_prefixes CSV, 1 - US share of /local/area-codes/ (0.814)")
M(145, "7.5", min(R_US_AW.values()), T2S)
M(145, "27.1", max(R_US_AW.values()), T2S)
M(145, "8.6x", min(R_WW.values()), T2S)
M(145, "29.9x", max(R_WW.values()), T2S)
M(145, "9.2x", min(R_USUS.values()), T2S + " with the 81.5% US share")
M(145, "33.3x", max(R_USUS.values()), T2S + " with the 81.5% US share")
M(145, "81.5%", 100 * US_SHARE_T2, SRF, "also 100% - 18.5%")
B(155, "24 September, day 60", day(60) == date(2026, 9, 24), day(60), "arith:26 July + 60 days")
B(155, "29 September, day 65", day(65) == date(2026, 9, 29), day(65), "arith:26 July + 65 days")
B(155, "days 65 to 75", day(75) == date(2026, 10, 9), day(75), "arith:notice period ends at the last daily read (9 October)")
LAB(155, "three disturbances", "count of the list that follows in the same paragraph")
B(157, "Day 37 (1 September 2026)", day(37) == date(2026, 9, 1), day(37), "arith:26 July + 37 days")
B(157, "four of the nine quantities", sum(t5(m, 37) is not None for m in T5R) == 4 and len(T5R) == 9,
  f"{sum(t5(m, 37) is not None for m in T5R)} of {len(T5R)}", T5S, circ=True)

# ================================================================================================ Section 5
sec("5.1 Table 2 and text")
M(163, "7.5x", min(R_US_AW.values()), T2S)
M(163, "27.1x", max(R_US_AW.values()), T2S)
M(165, "81.5%", 100 * US_SHARE_T2, SRF)
B(165, "11", sr_date("Ahrefs' US share of its own visits used for the US-to-US ratios") == "2026-10-11", "2026-10-11", SRF + " (read on 11 October)")
B(169, "0", T2[1][1] == "0", T2[1][1], "June days live, data:instrument_series_table2 CSV (transcribed)", circ=True)
B(169, "0", T2[1][2] == "0", T2[1][2], "June Ahrefs visits, data:instrument_series_table2 CSV (transcribed)", circ=True)
B(169, "0", T2[1][3].split(" (")[0] == "0", T2[1][3], "June Semrush US visits, data:instrument_series_table2 CSV (transcribed)", circ=True)
B(169, "0", T2[1][3] == "0 (0)", T2[1][3], "June Semrush worldwide visits, data:instrument_series_table2 CSV (transcribed)", circ=True)
DAYS_LIVE = {"July": (date(2026, 7, 31) - D0).days + 1, "August": 31, "September": 30, "October": 11}
for ln, m, toks in ((170, "July", ("6", "3,862", "100,012", "103,045", "25.9x", "26.7x", "31.8x")),
                    (171, "August", ("31", "32,281", "876,153", "963,937", "27.1x", "29.9x", "33.3x")),
                    (172, "September", ("30", "150,113", "1,534,362", "1,765,077", "10.2x", "11.8x", "12.5x")),
                    (173, "October", ("11", "215,577", "1,610,284", "1,858,297", "7.5x", "8.6x", "9.2x"))):
    a_, u_, w_ = T2V[m]
    M(ln, toks[0], DAYS_LIVE[m], "arith:calendar days live in the month (launch 26 July; October read on day 77, 11 October)")
    M(ln, toks[1], a_, "data:instrument_series_table2 CSV and instrument_extra.py constants (both transcribed)", circ=True)
    M(ln, toks[2], u_, "data:instrument_series_table2 CSV and instrument_extra.py constants (both transcribed)", circ=True)
    M(ln, toks[3], w_, "data:instrument_series_table2 CSV and instrument_extra.py constants (both transcribed)", circ=True)
    M(ln, toks[4], R_US_AW[m], "arith:Semrush US / Ahrefs worldwide")
    M(ln, toks[5], R_WW[m], "arith:Semrush worldwide / Ahrefs worldwide")
    M(ln, toks[6], R_USUS[m], "arith:Semrush US / (Ahrefs worldwide x 81.5%)")
M(173, "78", sum(DAYS_LIVE.values()), "arith:6 + 31 + 30 + 11")
B(173, "days 0 to 77", (date(2026, 10, 11) - D0).days == 77, 77, "arith")
M(179, "8.4x", T2V["August"][0] / T2V["July"][0], T2S + "; Ahrefs growth July to August")
M(179, "8.8x", T2V["August"][1] / T2V["July"][1], T2S + "; Semrush US growth")
M(179, "4.65x", T2V["September"][0] / T2V["August"][0], T2S + " = " + RERUN_I)
M(179, "1.75x", T2V["September"][1] / T2V["August"][1], T2S + " = " + RERUN_I)
M(179, "1.44x", T2V["October"][0] / T2V["September"][0], T2S + " = " + RERUN_I)
M(179, "1.05x", T2V["October"][1] / T2V["September"][1], T2S + " = " + RERUN_I)
B(179, "by a factor of more than two", (T2V["September"][0] / T2V["August"][0]) / (T2V["September"][1] / T2V["August"][1]) > 2,
  (T2V["September"][0] / T2V["August"][0]) / (T2V["September"][1] / T2V["August"][1]), T2S)
M(181, "18.5%", num(sr("share of Ahrefs-estimated visits from outside the US").rstrip("%")), SRF)
for tok, v in (("8.6x", min(R_WW.values())), ("29.9x", max(R_WW.values())), ("9.2x", min(R_USUS.values())), ("33.3x", max(R_USUS.values()))):
    M(181, tok, v, T2S)
M(183, "27.1x", R_US_AW["August"], T2S)
M(183, "10.2x", R_US_AW["September"], T2S)
M(183, "7.5x", R_US_AW["October"], T2S)

sec("5.2 Ranking keywords")
KW_A = num(sr("distinct keywords on which a URL under the prefix ranks 1 to 100 (all locations)"))
KW_S = num(sr("distinct keywords on which a URL under the prefix ranks 1 to 100 (US database)"))
KW_W = num(sr("distinct keywords on which a URL under the prefix ranks 1 to 100 (worldwide)").rstrip("K")) * 1000
M(187, "29,000", KW_A, SRF)
M(187, "58,586", KW_S, SRF)
M(187, "2.0", KW_S / KW_A, "arith:58,586 / 29,000")
B(187, "12", sr_date("distinct keywords on which a URL under the prefix ranks 1 to 100 (worldwide)") == "2026-10-12", "2026-10-12", SRF + " (read date)")
M(187, "92.3K", KW_W / 1000, SRF)
M(187, "3.2", KW_W / ak[AC], "arith:92,300 / 28,900")
M(187, "28,900", ak[AC], "data:ahrefs_prefixes CSV (/local/area-codes/)")
M(187, "441", t5("Pages holding a position", 77), T5S, circ=True)

sec("5.3 AI answers and AI Overviews")
AI_ANS = t5("AI answers citing the section", 77)
MENT10 = num(sr("mentions in the AI-visibility panel"))
CITED10 = num(sr("cited pages in the AI-visibility panel"))
M(191, "17,206", AI_ANS, T5S + "; single_reads note also gives 17,206 on 11 October", circ=True)
M(191, "158,100", MENT10, SRF)
B(191, "10", sr_date("mentions in the AI-visibility panel") == "2026-10-10", "2026-10-10", SRF + " (read date)")
M(191, "9.2", MENT10 / AI_ANS, "arith:158,100 / 17,206")
M(191, "29,600", CITED10, SRF)
M(191, "68", CITED10 / 434, "arith:29,600 / 434")
M(191, "434", len(CODES) + len(LOCS) + 1, "arith:381 + 53")
M(193, "17,206", AI_ANS, T5S, circ=True)
for ln, m, toks in ((201, "July", ("47", "284", "16.5%", "12.7", "21.3", "138", "2.94x")),
                    (202, "August", ("851", "6,749", "12.6%", "11.8", "13.4", "2,221", "2.61x")),
                    (203, "September", ("3,380", "22,665", "14.9%", "14.5", "15.4", "8,187", "2.42x")),
                    (204, "October", ("7,455", "37,238", "20.0%", "19.6", "20.4", "10,018", "1.34x"))):
    k, n, b = T3V[m]
    lo, hi = wilson(k, n)
    M(ln, toks[0], k, "data:instrument_series_table3 CSV and make_figs_v4.py constants (transcribed)", circ=True)
    M(ln, toks[1], n, "data:instrument_series_table3 CSV and make_figs_v4.py constants (transcribed)", circ=True)
    M(ln, toks[2], 100 * k / n, "arith:numerator / denominator")
    M(ln, toks[3], 100 * lo, "arith:Wilson 95% lower")
    M(ln, toks[4], 100 * hi, "arith:Wilson 95% upper")
    M(ln, toks[5], b, "data:instrument_series_table3 CSV and make_figs_v4.py constants (transcribed)", circ=True)
    M(ln, toks[6], b / k, "arith:(b) / (a) numerator")
M(206, "284", T3V["July"][1], "data:Table 3 series CSV", circ=True)
M(206, "37,238", T3V["October"][1], "data:Table 3 series CSV", circ=True)
M(208, "2.94", T3V["July"][2] / T3V["July"][0], "arith:Table 3")
M(208, "1.34", T3V["October"][2] / T3V["October"][0], "arith:Table 3")
B(208, "three intervals", len(T3V) - 1 == 3, 3, "arith:four months")
M(208, "47", T3V["July"][0], "data:Table 3 series CSV", circ=True)
B(208, "six days live", DAYS_LIVE["July"] == 6, 6, "arith")
M(210, "284", T3V["July"][1], "data:Table 3 series CSV", circ=True)
M(210, "37,238", T3V["October"][1], "data:Table 3 series CSV", circ=True)
B(210, "grows by two orders of magnitude", 2 <= math.log10(T3V["October"][1] / T3V["July"][1]) < 3, math.log10(T3V["October"][1] / T3V["July"][1]), "arith:log10(37,238 / 284)")
B(210, "it is not monotone", not (sorted([T3V[m][0] / T3V[m][1] for m in MONTHS]) == [T3V[m][0] / T3V[m][1] for m in MONTHS]),
  [round(100 * T3V[m][0] / T3V[m][1], 1) for m in MONTHS], "arith")

sec("5.4 Referring domains")
RD_A, RD_S = num(sr("live referring domains to the prefix")), num(sr("referring domains to the subfolder"))
M(212, "11.4x", RD_A / RD_S, "arith:913 / 80")
M(216, "913", RD_A, SRF)
M(216, "80", RD_S, SRF)
M(216, "11.4", RD_A / RD_S, "arith:913 / 80")
M(216, "61.9%", num(sr("share of those referring domains on .info").rstrip("%")), SRF)
M(216, "26.4%", num(sr("share of those referring domains on .asia").rstrip("%")), SRF)
M(216, "10.2%", num(sr("share of those referring domains on .xyz", "Ahrefs").rstrip("%")), SRF)
M(216, "75%", num(sr("share of those referring domains on .xyz", "Semrush").rstrip("%")), SRF)
M(216, "88%", num(sr("share of those referring domains at Authority Score 0 to 10").rstrip("%")), SRF)
B(216, "0", any(r["quantity"].endswith("Authority Score 0 to 10") for r in SRL), "0 to 10", SRF)
B(216, "10", any(r["quantity"].endswith("Authority Score 0 to 10") for r in SRL), "0 to 10", SRF)
B(218, "11", sr_date("live referring domains to the prefix") == "2026-10-11", "2026-10-11", SRF + " (read date)")
M(218, "913", RD_A, SRF)
M(218, "80", RD_S, SRF)
M(218, "75%", num(sr("share of those referring domains on .xyz", "Semrush").rstrip("%")), SRF + " and make_figs_v4.py (Semrush .xyz 75.0)")
M(220, "909", t5("Live referring domains", 75), T5S, circ=True)
M(220, "913", RD_A, SRF)
B(220, "11", sr_date("live referring domains to the prefix") == "2026-10-11", "2026-10-11", SRF)
M(220, "917", num(sr("new referring domains in September (new-and-lost report)")), SRF)
M(220, "95", num(sr("lost referring domains in September (new-and-lost report)")), SRF)
B(220, "nineteen", t5("Live referring domains", 37) == 19, 19, T5S, circ=True)
M(220, "841", t5("Live referring domains", 37) + num(sr("new referring domains in September (new-and-lost report)")) - num(sr("lost referring domains in September (new-and-lost report)")),
  "arith:19 + 917 - 95")

sec("5.5 Twelve prefixes")
B(224, "12", all(A[p]["read_date"] == "2026-10-12" == S[p]["read_date"] for p in P), "2026-10-12", "data:both prefix CSVs (read_date)")
B(224, "twelve sections ... the area-code section and eleven others", len(P) == 12, len(P), "data:prefix CSVs")
B(224, "ages from under two years to the instrument's horizon", sorted(age.values())[1] < 24 and max(age.values()) == 133,
  f"second youngest {sorted(age.values())[1]} months; oldest 2015-09", "data:ahrefs_prefixes CSV")
B(226, "12", all(A[p]["read_date"] == "2026-10-12" == S[p]["read_date"] for p in P), "2026-10-12", "data:prefix CSVs (read_date)")
B(226, "2015", A["/es-us/local/"]["ahrefs_first_traffic_month"] == "2015-09", "2015-09", "data:ahrefs_prefixes CSV")
B(226, "the next two lie within four months of it", sorted(age.values())[-3] >= 133 - 4 and sorted(age.values())[-2] >= 133 - 4,
  sorted(age.values())[-3:], "data:ahrefs_prefixes CSV (129, 132, 133 months)")
M(226, "29,000", KW_A, SRF)
M(226, "58,586", KW_S, SRF)
M(226, "80", RD_S, SRF)
M(226, "11.4x", RD_A / RD_S, "arith")
# Table 4 rows, cell by cell against the CSVs
for ln in range(230, 242):
    cells = [c.strip().replace("**", "") for c in MS[ln - 1].strip().strip("|").split("|")]
    p = cells[0]
    vals = [age[p], at[p], st[p], vr[p], 100 * us[p], vm[p], ak[p], sk[p], kr[p], ard[p], srd[p], rr[p]]
    bases = ["data:ahrefs CSV first_traffic_month -> months to Oct 2026", "data:ahrefs CSV", "data:semrush CSV", "arith:Semrush / Ahrefs (= instrument_extra.py s.8)",
             "data:ahrefs CSV ahrefs_us_share", "arith:Semrush / (Ahrefs x US share) (= instrument_extra.py s.8)", "data:ahrefs CSV", "data:semrush CSV",
             "arith:Semrush kw / Ahrefs kw", "data:ahrefs CSV", "data:semrush CSV", "arith:Ahrefs RD / Semrush RD"]
    for tok, v, b in zip(cells[1:], vals, bases):
        M(ln, tok, v, b)
B(243, "12", all(A[p]["read_date"] == "2026-10-12" for p in P), "2026-10-12", "data:prefix CSVs (read_date)")
B(245, "Six things follow", len(re.findall(r"^\*\*", "\n".join(MS[246:257]), re.M)) == 6, len(re.findall(r"^\*\*", "\n".join(MS[246:257]), re.M)), "manuscript: bold-led paragraphs of Section 5.5 before Limits")
M(247, "−0.11", rho_age, RERUN_A)
M(247, "−0.64", fisher[0], RERUN_A)
M(247, "+0.49", fisher[1], RERUN_A)
M(247, "0.73", g(ANA, r"permutation p = ([\d.]+)"), RERUN_A + f"; independent 200,000-permutation estimate {perm_p:.3f}")
M(247, "−0.28", rho_age_m, RERUN_A + "; territory-matched")
M(247, "+0.15", rho_age_x, RERUN_A + "; without /local/area-codes/")
M(247, "38%", 100 * power, RERUN_I + "; Fisher approximation")
M(247, "37.8%", 100 * power, RERUN_I)
B(247, "the seven sections aged between seven and eleven years", len(mid) == 7, len(mid), RERUN_I)
M(247, "0.25x", min(vr[p] for p in mid), RERUN_I)
M(247, "6.57x", max(vr[p] for p in mid), RERUN_I)
M(247, "0.46x", min(vm[p] for p in mid), RERUN_I)
M(247, "6.61x", max(vm[p] for p in mid), RERUN_I)
M(247, "27.1x", R_US_AW["August"], T2S)
M(247, "7.5x", R_US_AW["October"], T2S)
B(247, "Only one prefix ... under twenty-one months old", sum(age[p] < 21 for p in P) == 1, sum(age[p] < 21 for p in P), RERUN_I)
B(249, "one fifth of Ahrefs'", abs(min(vr.values()) - 0.2) < 0.01, min(vr.values()), RERUN_A)
B(249, "seven times it", abs(max(vr.values()) - 7) < 0.5, max(vr.values()), RERUN_A)
M(249, "0.20x", min(vr.values()), RERUN_A)
M(249, "7.24x", max(vr.values()), RERUN_A)
M(249, "1.55", math.log10(max(vr.values()) / min(vr.values())), RERUN_A + "; orders of magnitude")
M(249, "1.01", med_vr, RERUN_A)
B(249, "six of twelve prefixes below one", sum(v < 1 for v in vr.values()) == 6, sum(v < 1 for v in vr.values()), RERUN_A)
M(249, "0.20x", min(vm.values()), RERUN_A + "; matched")
M(249, "8.89x", max(vm.values()), RERUN_A + "; matched")
M(249, "1.06", med_vm, RERUN_A)
B(249, "four of twelve are below one", sum(v < 1 for v in vm.values()) == 4, sum(v < 1 for v in vm.values()), RERUN_A)
B(249, "two of the six sub-one prefixes cross one", sum(vr[p] < 1 <= vm[p] for p in P) == 2, [p for p in P if vr[p] < 1 <= vm[p]], RERUN_A)
M(249, "69.6%", 100 * us["/product-compare/"], "data:ahrefs CSV")
M(249, "0.75x", vr["/product-compare/"], RERUN_I)
M(249, "1.07x", vm["/product-compare/"], RERUN_I)
M(249, "82.6%", 100 * us["/device-compare/"], "data:ahrefs CSV")
M(249, "0.99x", vr["/device-compare/"], RERUN_I)
M(249, "1.20x", vm["/device-compare/"], RERUN_I)
M(249, "42.6%", 100 * us["/es-us/local/"], "data:ahrefs CSV")
M(249, "0.25x", vr["/es-us/local/"], RERUN_I)
M(249, "0.58x", vm["/es-us/local/"], RERUN_I)
M(249, "1.13", gmean, RERUN_I)
M(249, "0.62", g(IEX, r"geometric mean of the ratio [\d.]+x \[([\d.]+)x"), RERUN_I + "; bootstrap, seed 20261015")
M(249, "2.12", g(IEX, r"geometric mean of the ratio [\d.]+x \[[\d.]+x, ([\d.]+)x\]"), RERUN_I)
M(249, "3.1", gsd, RERUN_I)
M(249, "1.9", g(IEX, r"geometric SD [\d.]+ \[([\d.]+),"), RERUN_I)
M(249, "4.1", g(IEX, r"geometric SD [\d.]+ \[[\d.]+, ([\d.]+)\]"), RERUN_I)
M(249, "0.12x", grange[0], RERUN_I)
M(249, "10.6x", grange[1], RERUN_I)
M(251, "+0.94", rho_v.statistic, RERUN_A)
M(251, "+0.70", g(IEX, r"Spearman \(ordering\) \+[\d.]+ \[([+\-][\d.]+),"), RERUN_I)
M(251, "+1.00", g(IEX, r"Spearman \(ordering\) \+[\d.]+ \[[+\-][\d.]+, ([+\-][\d.]+)\]"), RERUN_I)
B(251, "0.001", rho_v.pvalue < 0.001, rho_v.pvalue, RERUN_I + " (p = 7e-06)")
M(251, "+0.82", tau_v.statistic, RERUN_A)
M(251, "+0.57", g(IEX, r"Kendall \+[\d.]+ \[([+\-][\d.]+),"), RERUN_I)
M(251, "+1.00", g(IEX, r"Kendall \+[\d.]+ \[[+\-][\d.]+, ([+\-][\d.]+)\]"), RERUN_I)
for _ in range(2):
    M(251, "60", conc, RERUN_A)
    M(251, "66", conc + disc, RERUN_A)
M(251, "51", sum(bands["beyond"]), RERUN_I + f"; all {len(bands['beyond'])} ordered alike")
M(251, "15", len(bands["within"]), RERUN_I)
M(251, "9", sum(bands["within"]), RERUN_I)
B(253, "on every prefix", min(kr.values()) > 1, min(kr.values()), RERUN_A)
M(253, "2.0x", min(kr.values()), RERUN_A)
M(253, "20.9x", max(kr.values()), RERUN_A)
M(253, "+0.17", rho_kv.statistic, RERUN_A)
M(253, "+0.52", rho_kv_x.statistic, RERUN_A)
M(253, "16.1x", kr["/local/bundles/"], RERUN_I)
B(253, "the second-largest keyword ratio", sorted(kr.values())[-2] == kr["/local/bundles/"], sorted(kr, key=kr.get)[-2], RERUN_I)
M(253, "0.20x", vr["/local/bundles/"], RERUN_A)
M(253, "0.60", rho_kv.pvalue, RERUN_I + "; t approximation (permutation 0.60)")
M(253, "0.10", rho_kv_x.pvalue, RERUN_I + "; t approximation (permutation 0.11)")
M(255, "7.24x", vr[AC], RERUN_A)
M(255, "8.89x", vm[AC], RERUN_I)
M(255, "6.57x", sorted(vr.values())[-2], RERUN_A + "; /stores/ second")
M(255, "11.3x", rr[AC], RERUN_I + "; highest RD ratio")
B(255, "the highest visits ratio ... and the highest referring-domain ratio", max(vr, key=vr.get) == AC and max(rr, key=rr.get) == AC, AC, RERUN_I)
B(255, "three months old", age[AC] == 3, age[AC], "data:ahrefs CSV")
M(257, "158.3K", num(sr("mentions in the AI-visibility panel (identical for all twelve subfolders)").rstrip("K")), SRF)
M(257, "29.5K", num(sr("cited pages in the AI-visibility panel (identical for all twelve subfolders)").rstrip("K")), SRF)
B(257, "12", sr_date("mentions in the AI-visibility panel (identical for all twelve subfolders)") == "2026-10-12", "2026-10-12", SRF)
M(257, "158,100", MENT10, SRF)
M(257, "29,600", CITED10, SRF)
B(259, "2015", [A[x]["ahrefs_first_traffic_month"] for x in ("/es-us/local/", "/deals/", "/stores/")] == ["2015-09", "2015-10", "2016-01"], "2015-09; 2015-10, 2016-01", "data:ahrefs CSV (one prefix at the horizon, two close to it)")

sec("5.6 What follows")
M(267, "27.1x", R_US_AW["August"], T2S)
M(267, "5.2", math.sqrt(R_US_AW["August"]), "arith:sqrt(27.14)")
M(267, "27.1", R_US_AW["August"], T2S)
M(267, "13", (T2V["August"][1] - T2V["August"][0]) / 2 / T2V["August"][0], "arith:(876,153 - 32,281) / 2 / 32,281")
M(269, "27.1", R_US_AW["August"], T2S)
M(269, "10.2", R_US_AW["September"], T2S)
M(269, "7.5", R_US_AW["October"], T2S)
B(269, "several hundred automated referring domains", 300 <= t5("Live referring domains", 75) - 19 <= 1000, t5("Live referring domains", 75) - 19, T5S, circ=True)
B(269, "covering two of the four months", day(65).month == 9 and day(75).month == 10, "29 Sep to 9 Oct", "arith:days 65 to 75")
LAB(271, "10", "read date (10 and 11 October), as in Table 1")
v_us, k_us = T2V["October"][1] / T2V["October"][0], KW_S / KW_A
v_ww, k_ww = T2V["October"][2] / T2V["October"][0], KW_W / ak[AC]
M(273, "7.47x", v_us, RERUN_I)
M(273, "2.02x", k_us, RERUN_I)
M(273, "3.70x", v_us / k_us, RERUN_I)
M(275, "35%", 100 * math.log(k_us) / math.log(v_us), RERUN_I)
B(275, "12", sr_date("distinct keywords on which a URL under the prefix ranks 1 to 100 (worldwide)") == "2026-10-12", "2026-10-12", SRF)
M(275, "8.62x", v_ww, RERUN_I)
M(275, "3.19x", k_ww, RERUN_I)
M(275, "2.70x", v_ww / k_ww, RERUN_I)
M(275, "54%", 100 * math.log(k_ww) / math.log(v_ww), RERUN_I)
M(277, "8.62x", v_ww, RERUN_I)
M(277, "26.7x", R_WW["July"], T2S)
M(277, "29.9x", R_WW["August"], T2S)
M(277, "18.5%", 100 - 100 * US_SHARE_T2, SRF)
M(277, "9.17x", R_USUS["October"], T2S)
M(277, "7.5x", R_US_AW["October"], T2S)
M(277, "31.8x", R_USUS["July"], T2S)
M(277, "33.3x", R_USUS["August"], T2S)
M(277, "12.5x", R_USUS["September"], T2S)
M(279, "0.20x", min(vr.values()), RERUN_A)
M(279, "7.24x", max(vr.values()), RERUN_A)
M(279, "0.20x", min(vm.values()), RERUN_A)
M(279, "8.89x", max(vm.values()), RERUN_A)
M(279, "60", conc, RERUN_A)
M(279, "66", conc + disc, RERUN_A)
M(279, "9", sum(bands["within"]), RERUN_I)
M(279, "15", len(bands["within"]), RERUN_I)
far = [o for o in opposite if max(o[2], o[3]) >= 3]
B(279, "two pairs six to seven times apart were ordered the other way", len(far) == 2 and all(6 <= max(o[2], o[3]) < 7.5 for o in far),
  [round(max(o[2], o[3]), 2) for o in far], RERUN_I, "7.25x is read as 'seven'")
M(279, "2.7", (T2V["September"][0] / T2V["August"][0]) / (T2V["September"][1] / T2V["August"][1]), RERUN_I + " (2.66)")
B(279, "a factor of five below to nearly nine above", min(vr.values()) <= 0.21 and 8.5 <= max(vm.values()) < 9, (min(vr.values()), max(vm.values())), RERUN_A)
M(281, "77", (date(2026, 10, 11) - D0).days, "arith")

# ================================================================================================ Section 6
sec("6 Measurement 2")
CR(285, "47,485", WITHHELD_REV, (SUP_REVIEWS, SUPS))
CR(285, "379", WITHHELD_REV, (SUP_LOC, SUPS))
CR(285, "37,193", WITHHELD_REV, (SUP_TEXT, SUPS))
CR(285, "378", WITHHELD_REV, (SUP_LOCTXT, SUPS))
CR(285, "1", WITHHELD_REV, (SUP_MIN, SUPS))
CR(285, "201", WITHHELD_REV, (SUP_MAX, SUPS))
CR(285, "145", WITHHELD_REV, (SUP_MED, SUPS))
CR(285, "26", WITHHELD_REV, (SUP_CARR_LOC, SUPS))
CR(285, "five different carriers", WITHHELD_REV, (SUP_CARR_N == 5, SUPS))
CR(285, "42,994", WITHHELD_REV, (SUP_NODES, SUPS))
CR(285, "1,898,584", WITHHELD_REV, (SUP_KW, SUPS))
CR(285, "37,193", WITHHELD_REV, (SUP_TEXT, SUPS))
CR(285, "20,663", WITHHELD_REV, (ARO_LINKED, AROS), "also 20,663 in the shipped r2_link_sample_output.txt")
CR(285, "55.6%", WITHHELD_REV, (100 * ARO_LINKED / SUP_TEXT, AROS + " (20,663 / 37,193)"))
M(285, "27,817", M2P["n_labels"], RERUN_M2 + "; rows of m2_label_counts.csv")
CR(285, "2.25", WITHHELD_REV, (RLS_LINKS / ARO_LINKED, "shipped outputs (46,517 links / 20,663 reviews)"))
M(285, "1,008", M2P["n_mentioned"], RERUN_M2)
M(287, "17", len(M2P["branch_shares_split"]), RERUN_M2 + "; m2_branches.csv rows")
M(287, "+0.75", M2P["rho_branch_split"], RERUN_M2)
M(287, "+0.44", M2P["ci_branch_split"][0], RERUN_M2)
M(287, "+0.90", M2P["ci_branch_split"][1], RERUN_M2)
B(287, "0.001", M2P["p_branch_split"] < 0.001, M2P["p_branch_split"], RERUN_M2)
M(287, "17", len(M2P["branch_shares_split"]), RERUN_M2)
M(287, "+0.47", M2P["rho_branch_modal"], RERUN_M2)
M(287, "+0.01", M2P["ci_branch_modal"][0], RERUN_M2)
M(287, "+0.78", M2P["ci_branch_modal"][1], RERUN_M2)
M(287, "0.06", M2P["p_branch_modal"], RERUN_M2)
CR(287, "+0.78", WITHHELD_REV + " (the superseded computation)", (g(ARO, r"branch-level Spearman: rho=([+\-][\d.]+)"), AROS))
BS = M2P["branch_shares_split"]
M(287, "66.8%", 100 * BS["Mobile & Wireless Carriers"][0], RERUN_M2)
M(287, "14.9%", 100 * BS["Mobile & Wireless Carriers"][1], RERUN_M2)
M(287, "11.0%", 100 * BS["Devices & Hardware"][0], RERUN_M2)
M(287, "32.7%", 100 * BS["Devices & Hardware"][1], RERUN_M2)
M(287, "4.0%", 100 * BS["Internet & Broadband (ISP)"][0], RERUN_M2)
M(287, "18.1%", 100 * BS["Internet & Broadband (ISP)"][1], RERUN_M2)
M(287, "1,008", M2P["n_mentioned"], RERUN_M2)
M(287, "+0.18", M2P["rho_mentioned"], RERUN_M2, "0.18487")
M(287, "+0.12", M2P["ci_mentioned"][0], RERUN_M2)
M(287, "+0.25", M2P["ci_mentioned"][1], RERUN_M2, "printed +0.245; full precision 0.245035")
M(287, "+0.13", M2P["tau_mentioned"], "recomputed from m2_label_counts.csv (Kendall over mentioned labels; ranks preserve order); shipped analyze_reviews_output.txt prints +0.132")
M(287, "26,809", M2P["n_labels"] - M2P["n_mentioned"], "arith:27,817 - 1,008")
M(287, "+0.27", M2P["rho_all"], RERUN_M2)
M(287, "+0.26", M2P["ci_all"][0], RERUN_M2)
M(287, "+0.28", M2P["ci_all"][1], RERUN_M2, "printed 0.285; full precision 0.284982")
M(287, "+0.28", M2P["rho_ge20"], "recomputed from m2_label_counts.csv (labels with at least 20 mentions); shipped analyze_reviews_output.txt prints +0.282")
M(287, "213", M2P["n_ge20"], "recomputed from m2_label_counts.csv")
CR(287, "+0.16", WITHHELD_REV + " (needs one- and two-star mentions per label, not in the released counts)", (g(ARO, r"complaint labels .*?rho\(neg mentions, volume\)=([+\-][\d.]+)"), AROS))
CR(287, "106", WITHHELD_REV, (g(ARO, r"complaint labels \(>=20 mentions in 1-2 star reviews, (\d+)\)"), AROS))
B(287, "0.001", all(float(x) < 0.001 for x in re.findall(r"\(p=([\d.e+-]+)\)", M2O.split("branch |")[0])), re.findall(r"\(p=([\d.e+-]+)\)", M2O.split("branch |")[0]), RERUN_M2 + " (label-level p-values printed)", "the p-values below 0.001 that the scripts print")
M(287, "1,008", M2P["n_mentioned"], RERUN_M2)
CR(287, "367", WITHHELD_REV + " (volume values, not ranks, needed)", (g(ARO, r"<1,000 monthly volume: (\d+)"), AROS))
CR(287, "36.4%", WITHHELD_REV, (100 * g(ARO, r"<1,000 monthly volume: (\d+)") / 1008, AROS))
M(287, "106", M2P["n_mentioned_min_volume_rank"], "recomputed from m2_label_counts.csv: mentioned labels in the lowest volume-rank group (zero volume)",
  "agrees with shipped analyze_reviews_output.txt (106)")
M(287, "10.5%", 100 * M2P["n_mentioned_min_volume_rank"] / M2P["n_mentioned"], "arith:106 / 1,008")
M(287, "+0.16", M2P["rho_own_mentioned"], RERUN_M2 + "; own (non-nested) volumes")
M(287, "+0.26", M2P["rho_own_all"], RERUN_M2)
M(289, "200", len(A1), RERUN_R2)
CR(289, "46,517", WITHHELD_REV + " (r2_link_check.py reads it from the shipped r2_link_sample_output.txt)", (RLS_LINKS, "shipped r2_link_sample_output.txt"))
M(289, "65%", 100 * pa2[0] / pa2[1], RERUN_R2 + "; annotator 2 (and annotator 1 counting unclear as wrong, 65.5%)")
M(289, "67%", 100 * pa1[0] / pa1[1], RERUN_R2 + "; annotator 1 excluding unclear")
M(289, "58%", 100 * min(wilson(*pa1)[0], wilson(*pa2)[0], wilson(pa1s[0], pa1s[1])[0]), RERUN_R2)
M(289, "73%", 100 * max(wilson(*pa1)[1], wilson(*pa2)[1]), RERUN_R2)
M(289, "95.5%", 100 * kA[1], RERUN_R2)
M(289, "0.90", kA[0], RERUN_R2)
B(289, "right about half the time", all(0.45 <= x <= 0.55 for x in (SW1, SW2)), (SW1, SW2), RERUN_R2)
M(289, "95%", 100 * min(MW1, MW2), RERUN_R2 + " (69/73 = 94.52%)")
M(289, "96%", 100 * max(MW1, MW2), RERUN_R2 + " (69/72)")
M(289, "+0.91", M2P["mw_rho_branch_split"], RERUN_M2)
M(289, "+0.74", M2P["mw_ci_branch_split"][0], RERUN_M2, "exactly 0.735 (294/400, m2_boundary.txt); half-up and half-even both give 0.74, Python's float formatting would give 0.73")
M(289, "+0.98", M2P["mw_ci_branch_split"][1], RERUN_M2)
M(289, "+0.65", M2P["mw_rho_branch_modal"], RERUN_M2)
M(289, "+0.24", M2P["mw_rho_mentioned"], RERUN_M2)
M(289, "+0.16", M2P["mw_ci_mentioned"][0], RERUN_M2)
M(289, "+0.33", M2P["mw_ci_mentioned"][1], RERUN_M2)
M(289, "56%", 100 * M2P["mw_top3_branches"]["Mobile & Wireless Carriers"][0], RERUN_M2)
M(289, "15%", 100 * M2P["mw_top3_branches"]["Mobile & Wireless Carriers"][1], RERUN_M2)
CR(291, "6,620", WITHHELD_REV, (NEG_N, AROS))
CR(291, "924", WITHHELD_REV, (NEG_W, AROS), "also 924 in shipped r2_link_sample_output.txt")
CR(291, "14.0%", WITHHELD_REV, (100 * NEG_W / NEG_N, AROS))
CR(291, "13.1%", WITHHELD_REV, (100 * wilson(NEG_W, NEG_N)[0], "Wilson interval on the shipped counts"))
CR(291, "14.8%", WITHHELD_REV, (100 * wilson(NEG_W, NEG_N)[1], "Wilson interval on the shipped counts"))
CR(291, "1.9%", WITHHELD_REV, (100 * FIVE_K / FIVE_N, SUPS + " (564 / 29,225)"))
CR(291, "1.8%", WITHHELD_REV, (100 * wilson(FIVE_K, FIVE_N)[0], "Wilson interval on the shipped counts"))
CR(291, "2.1%", WITHHELD_REV, (100 * wilson(FIVE_K, FIVE_N)[1], "Wilson interval on the shipped counts"))
M(291, "100", len(B1), RERUN_R2)
CR(291, "924", WITHHELD_REV, (RLS_WAIT, "shipped r2_link_sample_output.txt"))
M(291, "83%", 100 * pb2[0] / pb2[1], RERUN_R2 + "; annotator 2")
M(291, "85%", 100 * pb1[0] / pb1[1], RERUN_R2 + "; annotator 1 excluding unclear (84.8%)")
M(291, "0.93", kB[0], RERUN_R2)
B(291, "about nine in ten of those concern waiting in the store", all(0.85 <= x <= 0.95 for x in (inst1, inst2)), (round(inst1, 3), round(inst2, 3)), RERUN_R2)
M(291, "12%", 100 * statistics.mean([IMPL1, IMPL2]), RERUN_R2 + " (11.9% and 11.6%, using the shipped 924 / 6,620)", approx=0.05)
CR(291, "1.9", WITHHELD_REV, (SUP_KW / 1e6, SUPS + " (1,898,584 keywords)"))
CR(291, "11", WITHHELD_REV, (g(SUP, r"distinct such labels: (\d+)"), SUPS))
CR(291, "622", WITHHELD_REV, (g(SUP, r"their monthly volume: (\d+)"), SUPS))
CR(291, "none concerns waiting in a store", WITHHELD_REV, (True, SUPS + " (label list)"), "the eleven labels are listed in the shipped output")
CR(291, "12", WITHHELD_REV, (g(ARO, r"total monthly volume on them: (\d+)"), AROS))
CR(291, "Eight labels name a remedy", WITHHELD_REV, (g(SUP, r"naming appointments, queues or callbacks: (\d+) labels") == 8, SUPS))
CR(291, "13,170", WITHHELD_REV, (g(SUP, r"naming appointments, queues or callbacks: \d+ labels, (\d+) searches"), SUPS))
CR(291, "the label for scheduling a store appointment carries none", WITHHELD_REV, ("Scheduling a Store Appointment for Tech Help: 0" in SUP, SUPS))
CR(291, "no label concerns check-in", WITHHELD_REV, ("naming check-in: 0" in SUP, SUPS))
CR(293, "37,193", WITHHELD_REV, (SUP_TEXT, SUPS))
CR(293, "378", WITHHELD_REV, (SUP_LOCTXT, SUPS))
CR(293, "42,994", WITHHELD_REV, (SUP_NODES, SUPS))
M(293, "1,008", M2P["n_mentioned"], RERUN_M2)
M(293, "17", len(M2P["branch_shares_split"]), RERUN_M2)
B(293, "the nine largest of the 17 top-level branches", "top = b.head(9)" in sh("review_demand/make_fig_reviews_v50.py"), "head(9)", "data:make_fig_reviews_v50.py")
B(295, "about two in three are correct", 0.6 <= pa2[0] / pa2[1] <= 0.7, pa2[0] / pa2[1], RERUN_R2)

# ================================================================================================ Section 7
sec("7 Measurement 3")
PILOTS = "shipped pilot_section_output.txt (the pilot's section of the script and its exports are withheld)"
B(303, "12", "12 Oct 22:21-22:26" in PIL, "12 Oct 22:21-22:26", "data:pilot_section_output.txt (shipped)")
B(303, "22", "22:21-22:26" in PIL, "22:21-22:26", "data:pilot_section_output.txt (shipped)")
B(303, "21", "22:21-22:26" in PIL, "22:21-22:26", "data:pilot_section_output.txt (shipped)")
B(303, "22", "22:21-22:26" in PIL, "22:21-22:26", "data:pilot_section_output.txt (shipped)")
B(303, "26", "22:21-22:26" in PIL, "22:21-22:26", "data:pilot_section_output.txt (shipped)")
CR(303, "under an hour before the first sector export", "the export log with the first export's time (23:05) is not released")
CR(303, "six online-learning brands", "the pilot's brand set and exports are withheld")
pil = {m.group(1).strip(): (int(m.group(2)), int(m.group(3))) for m in re.finditer(r"  (.+?)\s+YouTube non-brand rank (\d+); Reddit (\d+);", PIL)}
CR(303, "the most-cited non-brand domain on all four Google views", WITHHELD_RAW + " (pilot)", (all(pil[k][0] == 1 for k in pil if k.startswith("AI ")), PILOTS))
CR(303, "28th on ChatGPT", WITHHELD_RAW, (pil["ChatGPT"][0] == 28, PILOTS))
CR(303, "4th on Perplexity", WITHHELD_RAW, (pil["Perplexity"][0] == 4, PILOTS))
CR(303, "5th on Gemini", WITHHELD_RAW, (pil["Gemini"][0] == 5, PILOTS))
CR(303, "9th on Copilot", WITHHELD_RAW, (pil["Copilot"][0] == 9, PILOTS))
CR(303, "reddit.com in the top three on every surface except Copilot", WITHHELD_RAW, (all(v[1] <= 3 for k, v in pil.items() if k != "Copilot"), PILOTS))
CR(303, "240th", WITHHELD_RAW, (pil["Copilot"][1] == 240, PILOTS))
B(307, "12", "written 12 October 2026 before any sector data was collected" in DESIGN, "design file status line", "data:design/cross_sector_ai_citation_study.md")
B(307, "eight exports that repeated a view or mixed two platforms", "Eight exports that repeated an earlier view or mixed two platforms" in DESIGN, "A2", "data:design file")
B(307, "14", "after 14 of 88 exports" in DESIGN, "14 of 88", "data:design file (Energy 8 surfaces + Utilities 6)")
B(307, "88", "after 14 of 88 exports" in DESIGN and len(SECTORS) * len(SURF) == 88, 88, "data:design file; 11 x 8")
B(307, "9", "holdings as of 9 October 2026" in DESIGN, "holdings as of 9 October 2026", "data:design file")
M(307, "109", len(COMP), "data:design/cross_sector_companies.csv (rows)")
B(307, "109 companies, because Communication Services counts one issuer, Alphabet, through two share classes",
  sum(c["etf"] == "XLC" for c in COMP) == 9 and "Alphabet" in DESIGN, "XLC holds 9 companies", "data:companies CSV and design file")
CR(307, "23:05", "the export log is not released", None, "start of the collection session")
B(307, "01:15", max(COUNTS[s]["read_at_local"] for s in SECTORS) == "2026-10-13 01:15", max(COUNTS[s]["read_at_local"] for s in SECTORS), "data:aggregates/sector_answer_counts.csv read_at_local")
CR(307, "01:05", "the export log is not released", None, "last export")
B(307, "01:10", min(COUNTS[s]["read_at_local"] for s in SECTORS) == "2026-10-13 01:10", min(COUNTS[s]["read_at_local"] for s in SECTORS), "data:sector_answer_counts.csv read_at_local")
B(307, "eight vendor views of six answer products", len(SURF) == 8, "8 surfaces; AIO, AIM, ChatGPT, Perplexity, Gemini, Copilot", "data:aggregates")
B(307, "1,000", all(int(CELLS[(s, p)]["export_rows"]) == 1000 for s in SECTORS for p in SURF), 1000, "data:cross_sector_cells.csv export_rows")
M(307, "760", min(DOMS), RERUN_S7)
M(307, "975", max(DOMS), RERUN_S7)
M(307, "88", len(SIZES), RERUN_S7)
M(307, "20,389,967", sum(ANS.values()), RERUN_S7 + "; sector_answer_counts.csv")
M(307, "18,763", ANS["xlu"], RERUN_S7 + "; Utilities")
M(307, "7,766,466", ANS["xly"], RERUN_S7 + "; Consumer Discretionary")
B(307, "from 18,763 (Utilities) to 7,766,466 (Consumer Discretionary)", min(ANS, key=ANS.get) == "xlu" and max(ANS, key=ANS.get) == "xly", "xlu, xly", RERUN_S7)
for tok in ("282", "24", "13", "15", "90"):
    EXT(307, tok, "vendor documentation (Bek 2026)")
CSRC = sh(SCR + "cross_sector.py")
plat = re.findall(r'"([a-z.]+\.(?:com|net|to))"', CSRC[CSRC.index("TYPES = {"):CSRC.index('"reference"')])
B(309, "nine companies in Communication Services", sum(c["etf"] == "XLC" for c in COMP) == 9, 9, "data:companies CSV")
B(309, "the seventeen video and community platforms listed", len(plat) == 18 and "x.com" in plat and "twitter.com" in plat, f"{len(plat)} domains (x.com and twitter.com are one platform)", "data:cross_sector.py TYPES")
M(313, "21.3%", 100 * med(G_ALL), RERUN_S7)
M(313, "8.1%", 100 * min(G_ALL), RERUN_S7)
M(313, "35.8%", 100 * max(G_ALL), RERUN_S7)
M(313, "17.2%", g(S7O, r"Google ([\d.]+)% to [\d.]+%; other four"), RERUN_S7 + "; bootstrap over sectors, seed 20261013")
M(313, "26.7%", g(S7O, r"Google [\d.]+% to ([\d.]+)%; other four"), RERUN_S7)
M(313, "2.1%", 100 * med(C_ALL), RERUN_S7)
M(313, "0.3%", 100 * min(C_ALL), RERUN_S7)
M(313, "16.7%", 100 * max(C_ALL), RERUN_S7)
M(313, "1.7%", g(S7O, r"other four ([\d.]+)% to [\d.]+%\n"), RERUN_S7)
M(313, "2.7%", g(S7O, r"other four [\d.]+% to ([\d.]+)%\n"), RERUN_S7)
M(313, "0.6%", 100 * SURF_MED["copilot"], RERUN_S7)
M(313, "0.9%", 100 * SURF_MED["chatgpt"], RERUN_S7)
M(313, "4.6%", 100 * SURF_MED["perplexity"], RERUN_S7)
M(313, "9.2%", 100 * SURF_MED["gemini"], RERUN_S7)
B(313, "In every one of the eleven sectors", EVERY == 11, f"{EVERY}/11", RERUN_S7)
M(313, "24.6%", 100 * med([comm(s, p) for s in SECTORS for p in ("aio_prompts", "aimode_prompts")]), RERUN_S7)
M(313, "38", YT_TOP3_G, RERUN_S7)
M(313, "44", len(SECTORS) * 4, RERUN_S7)
B(313, "none of the 44 others", YT_TOP3_C == 0, YT_TOP3_C, RERUN_S7)
M(313, "44", len(SECTORS) * 4, RERUN_S7)
M(313, "1", YT_MED["aio_searchqueries"], RERUN_S7 + "; median rank on both AI Overviews views is 1")
B(313, "1 on AI Overviews", YT_MED["aio_searchqueries"] == 1 and YT_MED["aio_prompts"] == 1, (YT_MED["aio_searchqueries"], YT_MED["aio_prompts"]), RERUN_S7)
M(313, "2", YT_MED["aimode_searchqueries"], RERUN_S7)
B(313, "2 on AI Mode", YT_MED["aimode_searchqueries"] == 2 and YT_MED["aimode_prompts"] == 2, (YT_MED["aimode_searchqueries"], YT_MED["aimode_prompts"]), RERUN_S7)
M(313, "7", YT_MED["perplexity"], RERUN_S7)
B(313, "7 on Perplexity and Gemini", YT_MED["perplexity"] == 7 and YT_MED["gemini"] == 7, (YT_MED["perplexity"], YT_MED["gemini"]), RERUN_S7)
M(313, "151", YT_MED["chatgpt"], RERUN_S7)
M(313, "161", YT_MED["copilot"], RERUN_S7)
M(313, "12.7%", 100 * med([NYT(s, p) for s in SECTORS for p in GOOGLE]), RERUN_S7 + "; without YouTube")
M(313, "1.6%", 100 * med([NYT(s, p) for s in SECTORS for p in CHAT]), RERUN_S7)
M(313, "7", EVERY_NYT, RERUN_S7)
M(313, "11", len(SECTORS), RERUN_S7)
B(313, "Gemini ... is the highest of the other four", max(SURF_MED[p] for p in CHAT) == SURF_MED["gemini"], "gemini", RERUN_S7)
M(315, "2.7%", 100 * TYPEMED["share_reference"][1], RERUN_S7 + "; reference, other four")
M(315, "3.2%", 100 * TYPEMED["share_reference"][0], RERUN_S7 + "; reference, Google views")
M(315, "1.1%", 100 * TYPEMED["share_forum"][1], RERUN_S7 + "; forum, other four")
M(315, "5.7%", 100 * TYPEMED["share_forum"][0], RERUN_S7 + "; forum, Google views")
M(315, "14.1%", 100 * TYPEMED["share_report_brands"][1], RERUN_S7 + "; company domains, other four")
B(315, "the largest classified type on those four was the company domains",
  TYPEMED["share_report_brands"][1] == max(med([TS[(s, p)][k] for s in SECTORS for p in CHAT]) for k in
                                           ("share_video_community", "share_reference", "share_news", "share_government", "share_report_brands")),
  "company domains", RERUN_S7)
M(315, "61%", 100 * TYPEMED["share_other_web"][0], RERUN_S7 + " (61.1%)")
M(315, "72%", 100 * TYPEMED["share_other_web"][1], RERUN_S7 + " (71.7%)")
M(315, "90%", 100 * TYPEMED["share_other_web"][2], RERUN_S7 + " (89.9%)")
B(315, "seventeen named video and community platforms", len(plat) == 18, "17 platforms, 18 domains", "data:cross_sector.py TYPES")
M(315, "88", len(SIZES), RERUN_S7)
M(315, "77%", 100 * VAR["share_video_community"][0], RERUN_S7)
M(315, "70%", g(S7O, r"bootstrap video_community\s+surface \[(\d+)%"), RERUN_S7 + "; seed 20261015")
M(315, "91%", g(S7O, r"bootstrap video_community\s+surface \[\d+%, (\d+)%\]"), RERUN_S7)
M(315, "14%", 100 * VAR["share_video_community"][1], RERUN_S7)
M(315, "5%", g(S7O, r"bootstrap video_community\s+surface \[\d+%, \d+%\]\s+sector \[(\d+)%"), RERUN_S7)
M(315, "20%", g(S7O, r"bootstrap video_community\s+surface \[\d+%, \d+%\]\s+sector \[\d+%, (\d+)%\]"), RERUN_S7)
M(315, "12%", 100 * VAR["share_news"][0], RERUN_S7)
M(315, "73%", 100 * VAR["share_news"][1], RERUN_S7)
M(315, "26%", 100 * VAR["share_government"][0], RERUN_S7)
M(315, "49%", 100 * VAR["share_government"][1], RERUN_S7)
M(315, "40%", 100 * VAR["share_report_brands"][0], RERUN_S7)
M(315, "45%", 100 * VAR["share_report_brands"][1], RERUN_S7)
M(315, "88", len(SIZES), RERUN_S7)
CHAT_TOP = {s: TOP[(s, "chatgpt")][0] for s in SECTORS}
B(317, "ChatGPT's most-cited non-company domain by sector (search engine, FDA, personal-finance publisher, streaming guide, Disney property, graphics-card maker, reddit.com, SEC x3, paint maker)",
  [CHAT_TOP[s] for s in SECTORS] == ["google.com", "fda.gov", "nerdwallet.com", "justwatch.com", "go.com", "nvidia.com", "reddit.com", "sec.gov", "sec.gov", "sec.gov", "benjaminmoore.com"],
  [CHAT_TOP[s] for s in SECTORS], "data:aggregates/cross_sector_top10_nonbrand.csv")
M(317, "0.36", min(JAC[p] for p in GOOGLE), RERUN_S7)
M(317, "0.40", max(JAC[p] for p in GOOGLE), RERUN_S7)
M(317, "55", len(list(combinations(SECTORS, 2))), "arith:11 choose 2")
M(317, "0.08", min(JAC[p] for p in CHAT), RERUN_S7, "0.0750 (ChatGPT)")
M(317, "0.23", max(JAC[p] for p in CHAT), RERUN_S7)
CR(317, "22.5%", WITHHELD_RAW, (g(SEN2, r"company properties\s+AI Overviews \(search queries\)\s+([\d.]+)%"), SENS2))
CR(317, "24.2%", WITHHELD_RAW, (g(SEN2, r"company properties\s+AI Overviews \(search queries\)\s+[\d.]+% vs ([\d.]+)%"), SENS2))
sens_p = [float(x) for x in re.findall(r"vs [\d.]+%, p ([\d.]+)", SEN2)]
CR(317, "0.23", WITHHELD_RAW, (min(sens_p), SENS2 + " (smallest p of the four checks)"))
CR(317, "0.63", WITHHELD_RAW, (max(sens_p), SENS2 + " (largest p)"))
for tok, comp_, pat in (("94%", "Sherwin-Williams", r"Materials\s+Sherwin-Williams\s+([\d.]+)%"), ("75%", "Amazon", r"Consumer Discretionary\s+Amazon\s+([\d.]+)%"),
                        ("65%", "Walmart", r"Consumer Staples\s+Walmart\s+([\d.]+)%"), ("62%", "Apple", r"Information Technology\s+Apple\s+([\d.]+)%"),
                        ("55%", "Uber", r"Industrials\s+Uber\s+([\d.]+)%")):
    CR(317, tok, WITHHELD_RAW + " (all-surface export)", (g(SEN, pat), SENS), comp_)
TOPS = {(s, p): TOP[(s, p)][:3] for s in SECTORS for p in SURF}
B(317, "go.com, chase.com and mobil.com among ChatGPT's top three", "go.com" in TOPS[("xlc", "chatgpt")] and "chase.com" in TOPS[("xlf", "chatgpt")] and "mobil.com" in TOPS[("xle", "chatgpt")],
  "xlc go.com, xlf chase.com, xle mobil.com", "data:cross_sector_top10_nonbrand.csv")
M(321, "9", P1["aio_searchqueries"], RERUN_S7)
M(321, "11", len(SECTORS), RERUN_S7)
M(321, "8", P1["aio_prompts"], RERUN_S7)
M(321, "11", len(SECTORS), RERUN_S7)
M(321, "2", P1["aimode_searchqueries"], RERUN_S7)
B(321, "2 of 11 on each", P1["aimode_searchqueries"] == P1["aimode_prompts"] == 2, (P1["aimode_searchqueries"], P1["aimode_prompts"]), RERUN_S7)
M(321, "11", len(SECTORS), RERUN_S7)
B(321, "P1 fails as written", P1_BOTH < 6, f"{P1_BOTH}/11 sectors on both products", RERUN_S7)
CR(321, "93%", WITHHELD_RAW, (g(SEN2, r"AI Mode \(search queries\)\s+www\.google\.com (\d+)%"), SENS2))
CR(321, "98%", WITHHELD_RAW, (g(SEN2, r"AI Mode \(prompts\)\s+www\.google\.com (\d+)%"), SENS2))
CR(321, "9", WITHHELD_RAW, (g(SEN, r"P1 with google\.com set aside: .*? both products (\d+)"), SENS))
CR(321, "11", WITHHELD_RAW, (11, SENS))
CR(321, "It fails under every domain reduction tried", WITHHELD_RAW,
   (all(int(x) < 6 for x in re.findall(r"both products (\d+)/11", SEN)), SENS + " (both products 4/11, 4/11, 5/11)"))
M(321, "11", P2["chatgpt"], RERUN_S7)
M(321, "6", P2["perplexity"], RERUN_S7)
M(321, "11", P2["copilot"], RERUN_S7)
M(321, "11", len(SECTORS), RERUN_S7)
M(321, "3", len(P3), RERUN_S7)
M(321, "11", len(SECTORS), RERUN_S7)
B(321, "ChatGPT was a failing surface in all eight sectors where it did not hold", P3_CHATFAIL == 8 and len(P3) == 3, f"{P3_CHATFAIL} of {11 - len(P3)}", RERUN_S7)
B(321, "five consumer-facing sectors than in five others", len(CONS) == 5 and len(NONC) == 5 and "xlf" not in CONS + NONC, "5 and 5, Financials in neither", RERUN_S7)
M(321, "26.9%", 100 * P4["aio_searchqueries"][0], RERUN_S7)
M(321, "24.2%", 100 * P4["aio_searchqueries"][1], RERUN_S7)
M(321, "29.6%", 100 * P4["aio_prompts"][0], RERUN_S7)
M(321, "24.4%", 100 * P4["aio_prompts"][1], RERUN_S7)
M(321, "0.27", P4["aio_searchqueries"][2], RERUN_S7 + "; exact one-sided permutation")
M(321, "0.21", P4["aio_prompts"][2], RERUN_S7)
B(321, "Of the four, one held, one held in direction only and two failed", P1_BOTH < 6 and all(v >= 6 for v in P2.values()) and len(P3) < 6
  and all(P4[p][0] > P4[p][1] and P4[p][2] > 0.05 for p in P4), "P1 fail, P2 hold, P3 fail, P4 direction only", RERUN_S7)


def sen(label):
    m = re.search(re.escape(label) + r": Google median ([\d.]+)%, other four median ([\d.]+)%.*?in (\d+)/11 sectors", SEN)
    return float(m.group(1)), float(m.group(2)), int(m.group(3))


for (tok1, tok2, tok3, tok4, lab) in (("21.5%", "3.3%", "11", "11", "'Found in' instead of 'Cited in'"),
                                     ("22.0%", "2.4%", "11", "11", "largest single host instead of summed hosts"),
                                     ("19.8%", "2.1%", "10", "11", "company properties counted as company domains")):
    v = sen(lab)
    CR(325, tok1, WITHHELD_RAW, (v[0], SENS))
    CR(325, tok2, WITHHELD_RAW, (v[1], SENS))
    CR(325, tok3, WITHHELD_RAW, (v[2], SENS))
    LAB(325, tok4, "denominator, eleven sectors")
M(325, "64", len(PROPS), "data:design/cross_sector_company_properties.csv (rows)", "the design file also says 64")
cs_line = re.search(r"Communication Services, entered domains -> with Alphabet and Meta properties as company: (.*)", SEN).group(1)
cs_vals = {k.strip(): (float(a), float(b)) for k, a, b in re.findall(r"([A-Za-z() ]+?) ([\d.]+)% -> ([\d.]+)%", cs_line)}
g_before = [cs_vals[k][0] for k in cs_vals if k.startswith("AI ")]
g_after = [cs_vals[k][1] for k in cs_vals if k.startswith("AI ")]
CR(325, "20.2%", WITHHELD_RAW, (min(g_before), SENS))
CR(325, "32.4%", WITHHELD_RAW, (max(g_before), SENS))
CR(325, "5.9%", WITHHELD_RAW, (min(g_after), SENS))
CR(325, "12.7%", WITHHELD_RAW, (max(g_after), SENS))
CR(325, "9.2%", WITHHELD_RAW, (cs_vals["Gemini"][1], SENS))
CR(325, "Gemini's 9.2% exceeds AI Mode on search queries", WITHHELD_RAW, (cs_vals["Gemini"][1] > cs_vals["AI Mode (search queries)"][1], SENS))
for rows_, gm_, cm_ in (("100", "30.6%", "3.0%"), ("250", "26.3%", "2.6%"), ("500", "23.3%", "2.3%")):
    v = sen(f"first {rows_} export rows only")
    LAB(325, rows_, "row cut-off")
    CR(325, gm_, WITHHELD_RAW, (v[0], SENS))
    CR(325, cm_, WITHHELD_RAW, (v[1], SENS))
CR(325, "the ratio between the two groups stays near ten", WITHHELD_RAW,
   (all(9 <= sen(f"first {r} export rows only")[0] / sen(f"first {r} export rows only")[1] <= 11 for r in ("100", "250", "500")), SENS))
M(325, "7.6%", 100 * min(TRUNC.values()), RERUN_S7 + "; median mass of rows 501 to 1,000, lowest surface")
M(325, "13.8%", 100 * max(TRUNC.values()), RERUN_S7 + "; highest surface")
RTX = {p: (PM[("xli", p)], PM[("xli_rtxcorp", p)]) for p in SURF if ("xli_rtxcorp", p) in PM}
M(329, "31.3%", 100 * float(RTX["aio_searchqueries"][0]["share_community_video"]), RERUN_S7 + "; RTX re-run")
M(329, "30.1%", 100 * float(RTX["aio_searchqueries"][1]["share_community_video"]), RERUN_S7)
B(329, "YouTube's rank stayed 1 on AI Overviews", all(RTX[p][0]["yt_rank_nonbrand"] == RTX[p][1]["yt_rank_nonbrand"] == "1" for p in ("aio_searchqueries", "aio_prompts")), "1 -> 1", RERUN_S7)
M(329, "1", int(RTX["aio_searchqueries"][1]["yt_rank_nonbrand"]), RERUN_S7)
M(329, "2", int(RTX["aimode_prompts"][0]["yt_rank_nonbrand"]), RERUN_S7 + "; AI Mode prompts before")
M(329, "1", int(RTX["aimode_prompts"][1]["yt_rank_nonbrand"]), RERUN_S7 + "; after")
M(329, "6.2%", 100 * float(RTX["perplexity"][0]["share_community_video"]), RERUN_S7)
M(329, "5.5%", 100 * float(RTX["perplexity"][1]["share_community_video"]), RERUN_S7)
M(329, "15.0%", 100 * float(RTX["gemini"][0]["share_community_video"]), RERUN_S7)
M(329, "13.4%", 100 * float(RTX["gemini"][1]["share_community_video"]), RERUN_S7)
B(329, "Copilot's top non-company domain from amazon.com to a flight-route site", RTX["copilot"][0]["top1_nonbrand"] == "amazon.com" and RTX["copilot"][1]["top1_nonbrand"] == "flightconnections.com",
  f'{RTX["copilot"][0]["top1_nonbrand"]} -> {RTX["copilot"][1]["top1_nonbrand"]}', RERUN_S7)
B(329, "its ChatGPT export failed twice on the vendor's side", "failed twice with a vendor-side error" in DESIGN and "chatgpt" not in RTX, "no xli_rtxcorp ChatGPT row", "data:design file A2 and aggregates")
M(329, "0.8%", 100 * CHATGPT_MED_NOXLI, "recomputed from aggregates/cross_sector_platform_metrics.csv (ChatGPT median without Industrials)", "agrees with shipped sensitivity outputs")
M(329, "10", P2_NOXLI["chatgpt"], "recomputed from aggregates (P2 without Industrials, ChatGPT)")
M(329, "10", len(NO_XLI), "denominator: ten sectors without Industrials")
B(329, "P2 holds on ChatGPT and Copilot in 10 of 10", P2_NOXLI["chatgpt"] == P2_NOXLI["copilot"] == 10, (P2_NOXLI["chatgpt"], P2_NOXLI["copilot"]), "recomputed from aggregates")
M(329, "6", P2_NOXLI["perplexity"], "recomputed from aggregates")
M(329, "10", len(NO_XLI), "denominator")
M(329, "3", P3_NOXLI, "recomputed from aggregates (P3 without Industrials)")
M(329, "10", len(NO_XLI), "denominator")
visa = [float(x) for x in re.findall(r"state\.gov\+uscis\.gov\+cbp\.gov\+dhs\.gov ([\d.]+)%", SEN)]
CR(329, "2.2%", WITHHELD_RAW, (max(visa), SENS + " (largest of the eight Financials surfaces)"))
CR(329, "four immigration and border domains of the US government", WITHHELD_RAW, (len("state.gov+uscis.gov+cbp.gov+dhs.gov".split("+")) == 4, SENS))
B(329, "25", "25 most-cited non-company" in DESIGN, "25", "data:design file (company-property screen)")
CR(329, "two possible further cases", WITHHELD_RAW, None, "domain-level screen of the raw exports")
M(329, "860", min(SIZES), RERUN_S7)
M(329, "18,381,848", max(SIZES), RERUN_S7)
EXT(329, "19.4%", "Punturo et al. 2026; same figure as Section 2")
EXT(329, "31%", "Tinuiti 2026; same figure as Section 2")
M(329, "4.6%", 100 * SURF_MED["perplexity"], RERUN_S7)
B(331, "about ten times the pooled median share of the other four surfaces", 9 <= med(G_ALL) / med(C_ALL) <= 11, med(G_ALL) / med(C_ALL), RERUN_S7)
B(331, "more than twice Gemini's", med(G_ALL) > 2 * SURF_MED["gemini"], med(G_ALL) / SURF_MED["gemini"], RERUN_S7)
B(331, "news, government and company sources vary more by sector", all(VAR[k][1] > VAR[k][0] for k in ("share_news", "share_government", "share_report_brands")), "sector > surface", RERUN_S7)

# ================================================================================================ Section 8 and Table 5
sec("8 Deployment series, Table 5")
M(335, "381", len(CODES), CODEF)
LAB(337, "11", "read date of Table 5")
HDR = {0: (26, 7), 15: (10, 8), 30: (25, 8), 37: (1, 9), 45: (9, 9), 60: (24, 9), 75: (9, 10), 77: (11, 10)}
for d, (dd, mm) in HDR.items():
    B(339, str(dd), day(d) == date(2026, mm, dd), day(d), f"arith:day {d} = 26 July + {d} days")
FIGS4 = sh("make_figs_v4.py")
fig_days = eval(re.search(r"^days = (\[.*?\])", FIGS4, re.M).group(1))
fig_all = eval(re.search(r"^pos_all = (\[.*?\])", FIGS4, re.M).group(1))
fig_top3 = eval(re.search(r"^pos_top3 = (\[.*?\])", FIGS4, re.M).group(1))
FIGD = dict(zip(fig_days, zip(fig_all, fig_top3)))
T5MAP = {341: "Pages holding a position", 342: "Ranking positions, all", 343: "Positions 1–3", 344: "Positions 4–10", 345: "Positions 11–20",
         346: "Positions 21–100 (derived)", 347: "Estimated visits (Ahrefs)", 348: "Live referring domains", 349: "AI answers citing the section"}
for ln, metric in T5MAP.items():
    cells = [c.strip().replace("**", "").replace("≈", "") for c in MS[ln - 1].strip().strip("|").split("|")][1:]
    for d, cell in zip(T5DAYS, cells):
        if cell == "n/r":
            continue
        v = t5(metric, d)
        basis, circ, note = T5S, True, ""
        if metric == "Positions 21–100 (derived)":
            parts = [t5(m_, d) for m_ in ("Ranking positions, all", "Positions 1–3", "Positions 4–10", "Positions 11–20")]
            v = parts[0] - parts[1] - parts[2] - parts[3]
            basis, circ, note = "arith:total - (1-3) - (4-10) - (11-20)", False, ""
        elif metric in ("Ranking positions, all", "Positions 1–3") and d in FIGD:
            fv = FIGD[d][0 if metric == "Ranking positions, all" else 1]
            note = f"make_figs_v4.py constant {fv}" + ("" if fv == v else " DIFFERS")
        M(ln, f"{num(cell):,.0f}" if num(cell) >= 1000 else cell, v, basis, note, circ=circ)
B(351, "the instrument reports only three bands and the total", len(T5MAP) == 9, "rows 1-3, 4-10, 11-20, total", "manuscript Table 5")
B(353, "The estimated-visits peak at day 60", max((t5("Estimated visits (Ahrefs)", d) or 0, d) for d in T5DAYS)[1] == 60, "day 60 (244,041)", T5S, circ=True)
M(355, "15,830", t5("Ranking positions, all", 37), T5S, circ=True)
M(355, "1,874", t5("Positions 1–3", 37), T5S, circ=True)
M(355, "51,800", t5("Estimated visits (Ahrefs)", 37), T5S, circ=True)
B(355, "nineteen referring domains", t5("Live referring domains", 37) == 19, 19, T5S, circ=True)
M(355, "43,980", t5("Ranking positions, all", 77), T5S, circ=True)
M(355, "441", t5("Pages holding a position", 77), T5S, circ=True)
M(355, "29,000", KW_A, SRF)
M(355, "58,586", KW_S, SRF)
M(355, "7,455", T3V["October"][0], "data:Table 3 series CSV (October numerator)", circ=True)
M(355, "17,206", t5("AI answers citing the section", 77), T5S, circ=True)
M(357, "441", t5("Pages holding a position", 77), T5S, circ=True)
B(357, "11", sr_date("share of estimated visits carried by the top 50 of the 441 URLs") == "2026-10-11", "2026-10-11", SRF + " (read date)")
M(357, "22.8%", num(sr("share of estimated visits carried by the ten highest-traffic URLs of the 441 holding a position").rstrip("%")), SRF)
LAB(357, "50", "definition: the top 50 URLs")
M(357, "64.9%", num(sr("share of estimated visits carried by the top 50 of the 441 URLs").rstrip("%")), SRF)
M(357, "441", t5("Pages holding a position", 77), T5S, circ=True)
M(357, "11%", 100 * 50 / 441, "arith:50 / 441")
B(357, "about two thirds of the estimated traffic", 0.6 <= 0.649 <= 0.7, "64.9%", SRF)
M(359, "58,586", KW_S, SRF)
B(359, "40", sr(next(k for k in SR if k.startswith("reported monthly searches of the lowest-traffic rows"))) == "40 to 170, or none", "40 to 170, or none", SRF)
B(359, "170", sr(next(k for k in SR if k.startswith("reported monthly searches of the lowest-traffic rows"))) == "40 to 170, or none", "40 to 170, or none", SRF)
M(359, "105", num(sr("countries in which the section ranks")), SRF)
M(359, "18.5%", num(sr("share of Ahrefs-estimated visits from outside the US").rstrip("%")), SRF)

# ================================================================================================ Section 9
sec("9 What the answers cite")
for tok, q in (("474", "New York state hub"), ("337", "California state hub"), ("322", "Texas state hub"), ("304", "Florida state hub"),
               ("294", "national hub"), ("238", "214 (Dallas) code page"), ("228", "786 (Miami) code page"), ("218", "404 (Atlanta) code page")):
    M(365, tok, num(sr(f"stored AI answers citing the page: {q}")), SRF + " (and make_figs_v4.py, Figure 8)")
for code, city_state in (("214", "TX"), ("786", "FL"), ("404", "GA")):
    B(365, code, CODE[code]["location"] == city_state, CODE[code]["location"], CODEF + f"; area code {code} in {city_state}")
per_code = {st_: num(sr(f"stored AI answers citing the page: {name} state hub")) / sum(r["location"] == st_ for r in CODES)
            for st_, name in (("NY", "New York"), ("CA", "California"), ("TX", "Texas"), ("FL", "Florida"))}
B(365, "per code it lists, a state hub is cited less often than the most-cited code pages", all(v < 218 for v in per_code.values()),
  {k: round(v, 1) for k, v in per_code.items()}, SRF + " and " + CODEF + " (codes per state)")
B(367, "The eight pages", len(re.findall(r'\("([^"]+)", \d+, (?:True|False)\)', FIGS4)) == 8, 8, "data:make_figs_v4.py Figure 8 data")
B(369, "1.0", "grades 1.0 for a dedicated page" in "\n".join(MS) and "0.5 for a list or section page" in "\n".join(MS), "Appendix B rubric", "internal consistency with Appendix B (the rubric itself is in the ufi repository, not in the bundle)")
LAB(369, "0.5", "rubric grade (specification), as in Appendix B")
FIVE = next(k for k in SR if k.startswith("Domain Rating of the five domains"))
B(375, "five domains with the largest keyword overlap", "five domains" in FIVE and "two area-code directories, a time-zone reference, two voice vendors" in FIVE, FIVE[:60], SRF)
B(375, "13", sr(FIVE) == "13 to 83", "13 to 83", SRF)
B(375, "83", sr(FIVE) == "13 to 83", "13 to 83", SRF)
M(375, "97", num(sr("Domain Rating of wikipedia.org")), SRF)
M(375, "11,000", num(sr("answers citing the section that also cite wikipedia.org").replace("about ", "")), SRF + " ('about 11,000')")
M(375, "9", num(sr("answers citing the section that also cite a national carrier (Domain Rating 91)")), SRF)
M(375, "91", int(re.search(r"Domain Rating (\d+)", "answers citing the section that also cite a national carrier (Domain Rating 91)").group(1)) if any(r["quantity"].endswith("(Domain Rating 91)") for r in SRL) else -1, SRF + " (the single read is recorded for the carrier at Domain Rating 91)")
M(375, "240", num(sr("answers citing the section that also cite a national carrier (Domain Rating 87)")), SRF)
M(375, "87", 87 if any(r["quantity"].endswith("(Domain Rating 87)") for r in SRL) else -1, SRF + " (the single read is recorded for the carrier at Domain Rating 87)")
M(375, "17,206", t5("AI answers citing the section", 77), T5S, circ=True)

# ================================================================================================ Section 10 and Table 6
sec("10 Link profile, Table 6")
B(383, "zero live referring domains through 31 July", sr("live referring domains to the prefix, 26 to 31 July (days 0 to 5)") == "0" and day(5) == date(2026, 7, 31), "0 on days 0 to 5", SRF)
B(383, "31", day(5) == date(2026, 7, 31), day(5), "arith:day 5")
B(383, "one on 10 August", t5("Live referring domains", 15) == 1 and day(15) == date(2026, 8, 10), 1, T5S, circ=True)
B(383, "10", day(15) == date(2026, 8, 10), day(15), "arith:day 15")
B(383, "nineteen on 25 August", t5("Live referring domains", 30) == 19 and day(30) == date(2026, 8, 25), 19, T5S, circ=True)
B(383, "25", day(30) == date(2026, 8, 25), day(30), "arith:day 30")
B(383, "still nineteen on 1 September", t5("Live referring domains", 37) == 19 and day(37) == date(2026, 9, 1), 19, T5S, circ=True)
B(383, "1", day(37) == date(2026, 9, 1), day(37), "arith:day 37")
M(383, "15,830", t5("Ranking positions, all", 37), T5S, circ=True)
B(385, "11", sr_date("live referring domains to the prefix") == "2026-10-11", "2026-10-11", SRF + " (read date of 913)")
M(385, "913", RD_A, SRF)
M(385, "909", t5("Live referring domains", 75), T5S, circ=True)
M(385, "917", num(sr("new referring domains in September (new-and-lost report)")), SRF)
M(385, "95", num(sr("lost referring domains in September (new-and-lost report)")), SRF)
B(385, "nineteen at day 37", t5("Live referring domains", 37) == 19, 19, T5S, circ=True)
M(385, "841", 19 + 917 - 95, "arith:19 + 917 - 95")
B(385, "several hundred within three weeks", t5("Live referring domains", 60) >= 300 and 60 - 37 <= 23, t5("Live referring domains", 60), T5S, circ=True)
B(385, "roughly nine hundred by day 75", 850 <= t5("Live referring domains", 75) <= 950, t5("Live referring domains", 75), T5S, circ=True)
M(387, "61.9%", num(sr("share of those referring domains on .info").rstrip("%")), SRF)
M(387, "26.4%", num(sr("share of those referring domains on .asia").rstrip("%")), SRF)
M(387, "10.2%", num(sr("share of those referring domains on .xyz", "Ahrefs").rstrip("%")), SRF)
B(387, "10", sr("URL Rating of the linking pages") == "every linking page below 10", "every linking page below 10", SRF)
M(387, "80", RD_S, SRF)
M(387, "88%", num(sr("share of those referring domains at Authority Score 0 to 10").rstrip("%")), SRF)
B(387, "0", any(r["quantity"].endswith("Authority Score 0 to 10") for r in SRL), "0 to 10", SRF)
B(387, "10", any(r["quantity"].endswith("Authority Score 0 to 10") for r in SRL), "0 to 10", SRF)
M(387, "75%", num(sr("share of those referring domains on .xyz", "Semrush").rstrip("%")), SRF)
T6I = [(0, 15), (15, 30), (30, 37), (37, 45), (45, 60), (60, 75)]
for ln, (d0, d1) in zip(range(395, 401), T6I):
    cells = [c.strip() for c in MS[ln - 1].strip().strip("|").split("|")]
    rd0, rd1 = t5("Live referring domains", d0), t5("Live referring domains", d1)
    p0, p1 = t5("Ranking positions, all", d0), t5("Ranking positions, all", d1)
    a_, b_ = (num(x) for x in cells[1].split(" to "))
    B(ln, cells[1].split(" to ")[0], a_ == rd0, rd0, T5S + " (referring domains at the interval start)", circ=True)
    B(ln, cells[1].split(" to ")[1], b_ == rd1, rd1, T5S + " (at the interval end)", circ=True)
    M(ln, cells[2], rd1 - rd0, "arith:Table 5 referring domains, end - start")
    M(ln, cells[3], p1 - p0, "arith:Table 5 positions, end - start")
    M(ln, cells[4].split(" /")[0], (p1 - p0) / (d1 - d0), f"arith:positions gained / {d1 - d0} days")
B(402, "984", sr("ranking positions at day 6") == "984" and FIGD[6][0] == 984, 984, SRF + " and make_figs_v4.py")
B(402, "186", sr("positions 1 to 3 at day 6") == "186" and FIGD[6][1] == 186, 186, SRF + " and make_figs_v4.py")
M(402, "38,801", num(sr("ranking positions at day 67")), SRF + " and make_figs_v4.py")
M(402, "6,942", num(sr("positions 1 to 3 at day 67")), SRF + " and make_figs_v4.py")
p75, p37, p45 = t5("Ranking positions, all", 75), t5("Ranking positions, all", 37), t5("Ranking positions, all", 45)
M(404, "43,302", p75, T5S, circ=True)
M(404, "15,830", p37, T5S, circ=True)
M(404, "36.6%", 100 * p37 / p75, "arith:15,830 / 43,302")
M(404, "27,472", p75 - p37, "arith:43,302 - 15,830")
M(404, "63.4%", 100 * (p75 - p37) / p75, "arith")
B(404, "an eight-day interval", 45 - 37 == 8, 8, "arith:day 37 to day 45")
M(404, "53.1%", 100 * (p75 - p45) / p75, "arith:(43,302 - 20,326) / 43,302")
M(404, "63.4%", 100 * (p75 - p37) / p75, "arith")
a75, a30, a45 = t5("AI answers citing the section", 75), t5("AI answers citing the section", 30), t5("AI answers citing the section", 45)
M(404, "56.9%", 100 * (a75 - a45) / a75, "arith:(14,823 - 6,390) / 14,823")
M(404, "74.9%", 100 * (a75 - a30) / a75, "arith:(14,823 - 3,725) / 14,823")
M(406, "15,830", p37, T5S, circ=True)
M(406, "1,874", t5("Positions 1–3", 37), T5S, circ=True)
B(406, "nineteen referring domains, a count unchanged for the preceding week", t5("Live referring domains", 30) == t5("Live referring domains", 37) == 19 and 37 - 30 == 7, "19 at day 30 and day 37", T5S, circ=True)
rates = [(t5("Ranking positions, all", b) - t5("Ranking positions, all", a)) / (b - a) for a, b in T6I]
M(410, "768", rates[1], "arith:Table 6")
M(410, "37%", 100 * (round(rates[1]) / round(rates[3]) - 1), "arith:768 / 562 - 1")
M(410, "562", rates[3], "arith:Table 6")
M(410, "132", rates[2], "arith:Table 6")
B(410, "that baseline sits at the series minimum", min(rates) == rates[2], round(min(rates)), "arith:Table 6")
B(410, "all six intervals", len(rates) == 6, 6, "Table 6")
M(410, "441", t5("Pages holding a position", 77), T5S, circ=True)

# ================================================================================================ Section 11 to 15
sec("11 Cost")
CR(424, "3", "author's reconstruction from unreleased project records", None, "≈ 3 person-weeks")
CR(425, "2", "author's reconstruction from unreleased project records", None, "≈ 2 person-weeks")
CR(426, "0", "author's reconstruction", None, "≈ 0 marginal production cost")
CR(427, "0", "author's reconstruction", None, "editorial and link acquisition 0")
CR(428, "6,000", "author's reconstruction", None, "≈ USD 6,000 / year")
B(439, "of the thirteen demand-surface types", len(re.findall(r'\("([^"]+)", (?:False|True|"run")\)', sh("make_fig0.py"))) == 13, 13, "data:make_fig0.py (13 surfaces)")
CR(439, "four of the thirteen surface types", "the ufi repository's example is not in the bundle", None, "synthetic records in the released example")
sec("12 Threats")
B(446, "65", day(65) == date(2026, 9, 29), day(65), "arith:day 65 = 29 September, the notice date of Section 4.3")
B(446, "75", day(75) == date(2026, 10, 9), day(75), "arith:day 75 = 9 October, the last daily read")
M(446, "2.94", T3V["July"][2] / T3V["July"][0], "arith:Table 3")
M(446, "1.34", T3V["October"][2] / T3V["October"][0], "arith:Table 3")
M(446, "77", (date(2026, 10, 11) - D0).days, "arith")
B(448, "about two in three correct, half for single-word labels", 0.6 <= pa2[0] / pa2[1] <= 0.7 and 0.45 <= SW2 <= 0.55, (pa2[0] / pa2[1], SW2), RERUN_R2)
M(452, "53.1%", 100 * (p75 - p45) / p75, "arith")
M(452, "63.4%", 100 * (p75 - p37) / p75, "arith")
M(452, "77", (date(2026, 10, 11) - D0).days, "arith")
sec("13 What would test")
M(460, "1.2", min(hubs) / top_code, SRF)
M(460, "2.0", max(hubs) / top_code, SRF)
CR(462, "924", "the ufi repository (examples/nanp/out/) is not in the bundle")
CR(462, "66", "the ufi repository is not in the bundle")
CR(464, "0.5", "parameter lock in the ufi repository, not in the bundle", None, "alpha")
CR(464, "0.5", "parameter lock in the ufi repository", None, "beta")
CR(464, "0.85", "parameter lock in the ufi repository", None, "damping")
M(466, "372", sum(r["group"] == "geographic, in service" for r in CODES), CODEF)
LAB(466, "02", "path 02_DESIGN")
# 971,506 is checked from the OpenTimestamps proof by ots_parse.py (outputs/ots_parse.txt)
OTS = rd("ots_parse.txt") if (OUT / "ots_parse.txt").exists() else ""
ots_heights = sorted(set(re.findall(r"BitcoinBlockHeaderAttestation height (\d+)", OTS)))
B(466, "971,506", ots_heights == ["971506"], ots_heights, "data:protocols_manifest.txt.ots and framework_test_r1 .ots proofs, parsed (ots_parse.py)")
BEX = rd("block_explorer_check.txt") if (OUT / "block_explorer_check.txt").exists() else ""
bex_ok = "2026-10-15T04:05" in BEX and "merkle root equals the one the proofs commit to: True" in BEX
B(466, "04", bex_ok, "2026-10-15T04:05:42Z", "external:block explorer (blockstream.info), the check protocols/README.md prescribes", "merkle root equal to the proofs'")
B(466, "05", bex_ok, "2026-10-15T04:05:42Z", "external:block explorer (blockstream.info)")
B(472, "10,000", "the 10,000 highest-volume prompts" in DESIGN, "A1", "data:design file")
B(472, "10,000", "the 10,000 highest-volume prompts" in DESIGN, "A1", "data:design file", "first 10,000 rows in default order (A2/A3)")
B(472, "14", "after 14 of 88 exports" in DESIGN, "14 of 88", "data:design file")
B(472, "88", "after 14 of 88 exports" in DESIGN, "14 of 88", "data:design file")
B(472, "44,463", "44,463 rows" in DESIGN, "44,463 rows", "data:design file", "the paper says answers, the design file says rows")
B(472, "two small sectors, Energy and Utilities", "Energy, all eight surfaces, and Utilities, six surfaces" in DESIGN, "Energy 8 + Utilities 6 = 14", "data:design file")
for tok, note in (("21%", "Gottfried & Park 2025"), ("37%", "Gottfried & Park 2025"), ("18%", "Gottfried & Park 2025"), ("26%", "Gottfried & Park 2025")):
    EXT(482, tok, note)
B(482, "over the same four years", 2025 - 2021 == 4, 4, "arith:2021 to 2025")
EXT(486, "93.9", "Costco Wholesale Corporation 2026 press release")
EXT(486, "11.2%", "Costco Wholesale Corporation 2026 press release")
M(486, "109", len(COMP), "data:companies CSV")
sec("14 Reproducibility")
CR(490, "22", "the ufi repository's commit history is not in the bundle")
CR(490, "21", "the ufi repository's commit history is not in the bundle")
CR(490, "924", "the ufi repository is not in the bundle")
M(492, "109", len(COMP), "data:companies CSV")
M(494, "14,823", t5("AI answers citing the section", 75), T5S, circ=True)
B(494, "9", day(75) == date(2026, 10, 9), day(75), "arith:day 75 = 9 October")
M(494, "17,206", t5("AI answers citing the section", 77), T5S, circ=True)
B(494, "11", day(77) == date(2026, 10, 11), day(77), "arith:day 77")
M(494, "17,400", num(sr("stored AI answers citing the section")), SRF + "; also ahrefs_ai_responses = 17400 in the prefix CSV")
B(494, "12", sr_date("stored AI answers citing the section") == "2026-10-12" and A[AC]["ahrefs_ai_responses"] == "17400", "2026-10-12", SRF + " and prefix CSV")
B(494, "13", sr_date("October run-rate visits on the Semrush re-read (worldwide)") == "2026-10-13", "2026-10-13", SRF)
W13, U13 = num(sr("October run-rate visits on the Semrush re-read (worldwide)")), num(sr("October run-rate visits on the Semrush re-read (US)"))
M(494, "3%", 100 * statistics.mean([W13 / T2V["October"][2] - 1, U13 / T2V["October"][1] - 1]), "arith:re-read / Table 2 October (2.8% worldwide, 3.1% US)", approx=0.1)
M(494, "1,910,867", W13, SRF)
M(494, "1,659,636", U13, SRF)
M(510, "109", len(COMP), "data:companies CSV")
RUN3 = sh("08_REVIEW/reproduction_v5.2_run3_2026-10-15/reproduction_report.md")
B(512, "1,696", "1,696 quoted values were checked: 1,555 MATCH, 7 MISMATCH, 134 CANNOT RUN" in RUN3, "1,696 / 1,555 / 7 / 134", "data:08_REVIEW/reproduction_v5.2_run3_2026-10-15/reproduction_report.md (in the bundle)")
B(512, "1,555", "1,555 MATCH" in RUN3, 1555, "data:run-3 report")
B(512, "seven differed", "7 MISMATCH" in RUN3, 7, "data:run-3 report")
B(512, "134", "134 CANNOT RUN" in RUN3, 134, "data:run-3 report")
LAB(512, "+0.19", "the superseded value, quoted as the error")
LAB(512, "+0.29", "the superseded value, quoted as the error")
M(512, "+0.18", M2P["rho_mentioned"], RERUN_M2)
M(512, "+0.28", M2P["ci_all"][1], RERUN_M2)
B(512, "three times in clean folders", len([d for d in (PRI / "08_REVIEW").iterdir() if d.is_dir()]) == 3, 3, "data:08_REVIEW folders in the bundle")
B(512, "15", all(d.name.endswith("2026-10-15") for d in (PRI / "08_REVIEW").iterdir() if d.is_dir()), "2026-10-15", "data:08_REVIEW folder names")
sec("15 Conclusion")
M(520, "7.5", min(R_US_AW.values()), T2S)
M(520, "27.1", max(R_US_AW.values()), T2S)
M(520, "8.6", min(R_WW.values()), T2S)
M(520, "29.9", max(R_WW.values()), T2S)
M(520, "2.7", (T2V["September"][0] / T2V["August"][0]) / (T2V["September"][1] / T2V["August"][1]), RERUN_I)
B(520, "about its referring domains by a factor of eleven", round(RD_A / RD_S) == 11, RD_A / RD_S, "arith:913 / 80")
B(520, "from one fifth to seven times", abs(min(vr.values()) - 0.2) < 0.01 and round(max(vr.values())) == 7, (min(vr.values()), max(vr.values())), RERUN_A)
M(520, "60", conc, RERUN_A)
M(520, "66", conc + disc, RERUN_A)
CR(522, "37,193", WITHHELD_REV, (SUP_TEXT, SUPS))
M(522, "+0.47", M2P["rho_branch_modal"], RERUN_M2)
M(522, "+0.75", M2P["rho_branch_split"], RERUN_M2)
M(522, "+0.18", M2P["rho_mentioned"], RERUN_M2)
M(522, "+0.27", M2P["rho_all"], RERUN_M2)
CR(522, "one in seven unhappy reviews", WITHHELD_REV, (abs(NEG_W / NEG_N - 1 / 7) < 0.01, AROS + " (924 / 6,620 = 1 in 7.2)"))
CR(522, "11", WITHHELD_REV, (g(SUP, r"distinct such labels: (\d+)"), SUPS))
CR(522, "622", WITHHELD_REV, (g(SUP, r"their monthly volume: (\d+)"), SUPS))
M(524, "21%", 100 * med(G_ALL), RERUN_S7)
M(524, "0.6%", 100 * SURF_MED["copilot"], RERUN_S7)
M(524, "9.2%", 100 * SURF_MED["gemini"], RERUN_S7)
B(524, "higher on every Google view than on every other surface in every sector", EVERY == 11, EVERY, RERUN_S7)
B(524, "two of four predictions written before collection failed", P1_BOTH < 6 and len(P3) < 6, "P1, P3", RERUN_S7)
M(526, "15,830", t5("Ranking positions, all", 37), T5S, circ=True)
B(526, "nineteen referring domains at day 37", t5("Live referring domains", 37) == 19, 19, T5S, circ=True)
M(526, "17,206", t5("AI answers citing the section", 77), T5S, circ=True)

# ================================================================================================ Appendices
sec("Appendix A")
M(701, "381", len(CODES), CODEF)
LAB(701, "290", "superseded value")
LAB(701, "88", "superseded 88-code control")
M(701, "9.2x", MENT10 / AI_ANS, "arith:158,100 / 17,206")
M(701, "78", sum(DAYS_LIVE.values()), "arith")
B(701, "0", 77 - 0 + 1 == sum(DAYS_LIVE.values()), "days 0 to 77 = 78 days", "arith:6 + 31 + 30 + 11 = 78")
M(701, "77", (date(2026, 10, 11) - D0).days, "arith")
M(701, "5.2", math.sqrt(R_US_AW["August"]), "arith")
M(701, "27.1x", R_US_AW["August"], T2S)
LAB(701, "13", "superseded reading of the bound")
LAB(701, "−0.09", "the stale figure value")
M(701, "−0.11", rho_age, RERUN_A)
B(701, "a stale copy of Figure 5 ... was replaced", "Spearman ρ = −0.11" in FIGS4, "make_figs_v4.py prints ρ = −0.11 in Figure 5's title", "data:make_figs_v4.py")
M(703, "+0.47", M2P["rho_branch_modal"], RERUN_M2)
M(703, "+0.75", M2P["rho_branch_split"], RERUN_M2)
CR(703, "+0.78", WITHHELD_REV + " (superseded computation)", (g(ARO, r"branch-level Spearman: rho=([+\-][\d.]+)"), AROS))
CR(703, "11", WITHHELD_REV, (g(SUP, r"distinct such labels: (\d+)"), SUPS))
M(705, "456", len(MATCHED), RERUN_ST)
M(705, "459", sum(int(r["n_tools"]) >= 1 for r in WORKS), "data:vendor_reliance_works.csv rows naming a tool, duplicates included", "the superseded count")
B(705, "three works were counted twice", len(WORKS) - len(UNIQ) == 3, len(WORKS) - len(UNIQ), RERUN_ST + " (3 duplicates dropped)")
M(705, "+0.18", M2P["rho_mentioned"], RERUN_M2)
LAB(705, "+0.19", "superseded value")
B(705, "+0.185", "Spearman over mentioned labels only (published): +0.185" in M2O, "+0.185", RERUN_M2 + " (printed value)")
sec("Appendix B")
for tok, note in (("12,000", "Wulczyn et al. 2016"), ("3.2", "Wulczyn et al. 2016"), ("80%", "Piccardi et al. 2018")):
    EXT(712, tok, note)
CR(718, "0.22", "rank normalization in the ufi implementation, not in the bundle", None, "consistent with (rank - 1)/(n - 1) and shared ranks: (15.5 - 1) / 65 = 0.223")
CR(718, "30", "ufi example, not in the bundle")
CR(718, "66", "ufi example, not in the bundle")
for tok in ("1.0", "0.5", "0", "1.0", "0.5", "0", "0"):
    LAB(720, tok, "rubric grade (specification)")
CR(722, "0.5", "parameter lock in the ufi repository")
CR(722, "0.5", "parameter lock in the ufi repository")
CR(722, "0.85", "parameter lock in the ufi repository")
CR(724, "0.8", "ufi example, not in the bundle", None, "rel term correlates with degree at roughly 0.8")
CR(726, "4", "ufi example, not in the bundle", None, "schema pass rate 4/5")
CR(726, "5", "ufi example, not in the bundle", None, "schema pass rate 4/5")
CR(726, "70.4%", "ufi example, not in the bundle")
sec("Appendix C, Table C1")
C1KEYS = ["share_video_community", "share_reference", "share_news", "share_government", "share_report_brands", "share_other_web"]
for ln, p in zip(range(734, 742), SURF):
    cells = [c.strip() for c in MS[ln - 1].strip().strip("|").split("|")][1:]
    for cell, k in zip(cells, C1KEYS):
        m = re.match(r"([\d.]+)% \(([\d.]+)–([\d.]+)\)", cell)
        vals = [TS[(s, p)][k] for s in SECTORS]
        M(ln, m.group(1) + "%", 100 * med(vals), RERUN_S7 + " (Appendix C1)")
        M(ln, m.group(2), 100 * min(vals), RERUN_S7 + " (Appendix C1, min)")
        M(ln, m.group(3), 100 * max(vals), RERUN_S7 + " (Appendix C1, max)")
sec("Appendix C, Table C2")
C2S = {"Information Technology": "xlk", "Health Care": "xlv", "Financials": "xlf", "Consumer Discretionary": "xly", "Communication Services": "xlc",
       "Industrials": "xli", "Consumer Staples": "xlp", "Energy": "xle", "Utilities": "xlu", "Real Estate": "xlre", "Materials": "xlb"}
for ln in range(747, 758):
    cells = [c.strip() for c in MS[ln - 1].strip().strip("|").split("|")]
    s_ = C2S[cells[0]]
    for cell, p in zip(cells[1:], SURF):
        M(ln, cell, int(CELLS[(s_, p)]["cited_in_sum"]) / 1000, RERUN_S7 + " (Appendix C2, thousands)")
sec("Appendix C, Tables C3 and C4")
c3c4_ms = "\n".join(MS[762:791])
c3c4_tb = TBO.split("\n\nGoogle surfaces")[0].strip()
B(763, "Tables C3 and C4 (every cell)", c3c4_tb.replace("\n\n", "\n") == "\n".join(x for x in MS[762:791] if x.strip() and not x.startswith("*Table C4")),
  "identical to make_tables_sector_surface.py output", "rerun:make_tables_sector_surface.py (byte-identical to shipped output)")
M(793, "38", g(TBO, r"top source youtube.com or google.com in (\d+) of"), "rerun:make_tables_sector_surface.py")
M(793, "44", g(TBO, r"youtube.com or google.com in \d+ of (\d+) cells"), "rerun:make_tables_sector_surface.py")
CS_ROW = [c.strip() for c in next(x for x in TBO.splitlines() if x.startswith("| Communication Services |") and x.count("|") > 5).strip("|").split("|")]
B(793, "four of them Alphabet's own properties in Communication Services", [c.endswith("†") for c in CS_ROW[1:5]] == [True] * 4,
  "C3 marks youtube†, youtube†, google†, google† and go† (ChatGPT) in Communication Services", "rerun:make_tables_sector_surface.py", "4 of the 5 marked C3 cells are on Google views")
M(793, "15", g(TBO, r"wikipedia.org or reddit.com in (\d+) of 22"), "rerun:make_tables_sector_surface.py")
M(793, "22", 2 * len(SECTORS), "rerun:make_tables_sector_surface.py (Perplexity and Gemini x 11 sectors)")
M(793, "4", g(TBO, r"a \.gov domain in (\d+) of 11"), "rerun:make_tables_sector_surface.py")
M(793, "11", len(SECTORS), "rerun:make_tables_sector_surface.py")
M(793, "6", g(TBO, r"walmart.com or amazon.com in (\d+) of 11"), "rerun:make_tables_sector_surface.py")
M(793, "11", len(SECTORS), "rerun:make_tables_sector_surface.py")
sec("Appendix D")
B(797, "a benchmark of seven tasks", len(re.findall(r"^\*\*Task [A-Z]\.", sh("UFI_Metrics_and_Evaluation_Protocol_v1.0.md"), re.M)) == 7,
  len(re.findall(r"^\*\*Task [A-Z]\.", sh("UFI_Metrics_and_Evaluation_Protocol_v1.0.md"), re.M)), "data:UFI_Metrics_and_Evaluation_Protocol_v1.0.md")
B(803, "14", "the 14 October 2026 read" in sh("stakes/vendor_reliance.py"), "14 October 2026", "data:vendor_reliance.py docstring")
M(803, "120", len(IDS), RERUN_ST)
M(803, "456", len(MATCHED), RERUN_ST)
M(803, "82%", 100 * SC1[0] / len(IDS), RERUN_ST, "82.5% exactly; see Section 1")
M(803, "87%", 100 * SC2[0] / len(IDS), RERUN_ST)
M(803, "0.63", KS[0], RERUN_ST)
M(803, "87%", 100 * SC1[1] / SC1[0], RERUN_ST)
M(803, "88%", 100 * SC2[1] / SC2[0], RERUN_ST)
for tok, v in (("7.5x", min(R_US_AW.values())), ("27.1x", max(R_US_AW.values())), ("8.6x", min(R_WW.values())), ("29.9x", max(R_WW.values())),
               ("9.2x", min(R_USUS.values())), ("33.3x", max(R_USUS.values()))):
    M(804, tok, v, T2S)
M(805, "0.95", (T2V["August"][0] / T2V["July"][0]) / (T2V["August"][1] / T2V["July"][1]), RERUN_I)
M(805, "2.66", (T2V["September"][0] / T2V["August"][0]) / (T2V["September"][1] / T2V["August"][1]), RERUN_I)
M(805, "1.37", (T2V["October"][0] / T2V["September"][0]) / (T2V["October"][1] / T2V["September"][1]), RERUN_I)
M(806, "5.2", math.sqrt(R_US_AW["August"]), "arith")
M(806, "27.1x", R_US_AW["August"], T2S)
M(807, "35%", 100 * math.log(k_us) / math.log(v_us), RERUN_I)
M(807, "54%", 100 * math.log(k_ww) / math.log(v_ww), RERUN_I)
M(808, "0.20x", min(vr.values()), RERUN_A)
M(808, "7.24x", max(vr.values()), RERUN_A)
M(808, "8.89x", max(vm.values()), RERUN_A)
M(808, "1.01", med_vr, RERUN_A)
M(809, "−0.11", rho_age, RERUN_A)
M(809, "−0.64", fisher[0], RERUN_A)
M(809, "+0.49", fisher[1], RERUN_A)
M(809, "0.73", g(ANA, r"permutation p = ([\d.]+)"), RERUN_A)
M(810, "+0.94", rho_v.statistic, RERUN_A)
M(810, "+0.82", tau_v.statistic, RERUN_A)
M(810, "60", conc, RERUN_A)
M(810, "66", conc + disc, RERUN_A)
M(810, "51", sum(bands["beyond"]), RERUN_I)
M(810, "51", len(bands["beyond"]), RERUN_I)
LAB(810, "3x", "band threshold")
M(810, "9", sum(bands["within"]), RERUN_I)
M(810, "15", len(bands["within"]), RERUN_I)
M(811, "1.13", gmean, RERUN_I)
M(811, "3.1", gsd, RERUN_I)
M(812, "12.6%", 100 * min(T3V[m][0] / T3V[m][1] for m in MONTHS), "arith:Table 3")
M(812, "20.0%", 100 * max(T3V[m][0] / T3V[m][1] for m in MONTHS), "arith:Table 3")
CR(813, "55.6%", WITHHELD_REV, (100 * ARO_LINKED / SUP_TEXT, AROS))
CR(813, "2.25", WITHHELD_REV, (RLS_LINKS / ARO_LINKED, "shipped outputs"))
M(814, "+0.18", M2P["rho_mentioned"], RERUN_M2)
M(814, "+0.27", M2P["rho_all"], RERUN_M2)
M(815, "+0.47", M2P["rho_branch_modal"], RERUN_M2)
M(815, "+0.75", M2P["rho_branch_split"], RERUN_M2)
CR(816, "14.0%", WITHHELD_REV, (100 * NEG_W / NEG_N, AROS))
CR(816, "1.9%", WITHHELD_REV, (100 * FIVE_K / FIVE_N, SUPS))
M(817, "65%", 100 * pa2[0] / pa2[1], RERUN_R2)
M(817, "67%", 100 * pa1[0] / pa1[1], RERUN_R2)
M(817, "0.90", kA[0], RERUN_R2)
M(817, "50%", 100 * statistics.mean([SW1, SW2]), RERUN_R2 + " (50.0% and 48.0%; 'about 50%')", approx=0.05)
M(817, "95%", 100 * min(MW1, MW2), RERUN_R2)
M(817, "96%", 100 * max(MW1, MW2), RERUN_R2)
M(818, "83%", 100 * pb2[0] / pb2[1], RERUN_R2)
M(818, "85%", 100 * pb1[0] / pb1[1], RERUN_R2)
M(818, "0.93", kB[0], RERUN_R2)
M(818, "90%", 100 * statistics.mean([inst1, inst2]), RERUN_R2 + " (90.5% and 89.2%; 'about 90%')", approx=0.05)
M(820, "21.3%", 100 * med(G_ALL), RERUN_S7)
M(820, "17.2", g(S7O, r"Google ([\d.]+)% to [\d.]+%; other four"), RERUN_S7)
M(820, "26.7", g(S7O, r"Google [\d.]+% to ([\d.]+)%; other four"), RERUN_S7)
M(820, "2.1%", 100 * med(C_ALL), RERUN_S7)
M(820, "1.7", g(S7O, r"other four ([\d.]+)% to [\d.]+%\n"), RERUN_S7)
M(820, "2.7", g(S7O, r"other four [\d.]+% to ([\d.]+)%\n"), RERUN_S7)
M(821, "11", EVERY, RERUN_S7)
M(821, "11", len(SECTORS), RERUN_S7)
M(822, "0.36", min(JAC[p] for p in GOOGLE), RERUN_S7)
M(822, "0.40", max(JAC[p] for p in GOOGLE), RERUN_S7)
M(822, "0.08", min(JAC[p] for p in CHAT), RERUN_S7)
M(822, "0.23", max(JAC[p] for p in CHAT), RERUN_S7)
M(823, "77%", 100 * VAR["share_video_community"][0], RERUN_S7)
M(823, "14%", 100 * VAR["share_video_community"][1], RERUN_S7)
B(824, "one held, one in direction, two failed", P1_BOTH < 6 and all(v >= 6 for v in P2.values()) and len(P3) < 6, "P2 held; P4 direction; P1, P3 failed", RERUN_S7)
CR(825, "4", "ufi example, not in the bundle", None, "4/5")
CR(825, "5", "ufi example, not in the bundle", None, "4/5")
CR(826, "70.4%", "ufi example, not in the bundle")


# ---- tokens found by the coverage check (coverage.py) that need a claim or an explicit label
sec("coverage additions")
LAB(247, "0.5", "power-analysis parameter (a correlation of 0.5)")
LAB(287, "1,000", "threshold (under 1,000 monthly searches)")
for ln in (309, 325, 730, 761, 819):
    B(ln, "1,000", all(int(CELLS[(s, p)]["export_rows"]) == 1000 for s in SECTORS for p in SURF), 1000, "data:cross_sector_cells.csv export_rows (the export cap)")
for t in ("21", "100", "21", "100"):
    LAB(351, t, "row name 21-100")
B(355, "37", day(37) == date(2026, 9, 1), day(37), "arith:37 days after 26 July")
LAB(369, "214", "area code used as a name")
LAB(369, "214", "area code used as a name")
M(402, "77", (date(2026, 10, 11) - D0).days, "arith:day 0 to day 77")
LAB(402, "1", "band 1-3")
LAB(402, "3", "band 1-3")
B(502, "13", sr(FIVE) == "13 to 83", "13 to 83", SRF)
B(502, "83", sr(FIVE) == "13 to 83", "13 to 83", SRF)
LAB(502, "6", "Condition 6")
LAB(512, "10", "folder name date")
LAB(700, "2", "version v2.2")
for _ in range(4):
    LAB(716, "1", "formula constant")
LAB(718, "1", "formula constant")
for t in ("1", "3", "4", "6"):
    LAB(112, t, "condition numbers")
LAB(135, "12", "export dates of an unreleased file")
LAB(143, "10", "read dates")
LAB(175, "10", "read dates")
for ln in (309, 730, 761):
    LAB(ln, "12", "collection dates")
LAB(265, "2", "formula constant")

# ================================================================================================ output
cols = ["id", "line", "section", "token", "status", "computed", "basis", "note", "category", "circular", "context"]
with (OUT / "numbers_table.tsv").open("w", encoding="utf-8", newline="") as f:
    w = csv.writer(f, delimiter="\t", lineterminator="\n")
    w.writerow(cols)
    for i, r in enumerate(ROWS, 1):
        w.writerow([i] + [r[c] for c in cols[1:]])
from collections import Counter
st_ = Counter(r["status"] for r in ROWS)
print(f"claims registered {len(ROWS)}: " + ", ".join(f"{k} {v}" for k, v in sorted(st_.items())))
study = [r for r in ROWS if r["category"] == "study"]
print(f"study numbers {len(study)}: " + ", ".join(f"{k} {v}" for k, v in sorted(Counter(r['status'] for r in study).items())))
print(f"  of the matches, {sum(r['circular'] for r in study if r['status'] == 'MATCH')} rest only on a record transcribed from the manuscript itself")
dis = [r for r in ROWS if r["status"] == "CANNOT RUN" and "DISAGREES" in r["note"]]
print(f"CANNOT RUN values that disagree with a shipped output: {len(dis)}")
for r in ROWS:
    if r["status"] == "MISMATCH" or (r["status"] == "CANNOT RUN" and "DISAGREES" in r["note"]):
        print(f"  line {r['line']} [{r['section']}] {r['token']!r}: {r['status']} computed {r['computed']} ({r['basis']}) {r['note']}")


==> anc/08_REVIEW/reproduction_v5.2_run4_2026-10-15/check_scripts/compare_figures.py <==
"""Compare regenerated figures with the figures shipped in the bundle.

Usage: python3 -E -P compare_figures.py <pristine bundle root> <run bundle root>
For each figure: raw bytes; PDF bytes with only the /CreationDate value masked; PNG pixels (shape, share of pixels
that differ, largest channel difference).
"""
import re
import sys
from pathlib import Path

import matplotlib.image as mpimg
import numpy as np

PRI, RUN = Path(sys.argv[1]), Path(sys.argv[2])
FIGS = [  # (regenerated file stem in the run copy, shipped stem in the pristine copy, script)
    ("fig0_framework", "fig0_framework", "make_fig0.py"),
    ("fig1_divergence", "fig1_divergence", "make_figs_v4.py"),
    ("fig2_aio", "fig2_aio", "make_figs_v4.py"),
    ("fig3_refdomains", "fig3_refdomains", "make_figs_v4.py"),
    ("fig4_prefixes", "fig4_prefixes", "make_figs_v4.py"),
    ("fig5_cited", "fig5_cited", "make_figs_v4.py"),
    ("fig6_positions", "fig6_positions", "make_figs_v4.py"),
    ("ai_citation_cross_sector/scripts/fig10_sources", "fig10_sources", "make_fig_sources.py"),
]
CD = re.compile(rb"/CreationDate \(D:[^)]*\)")

for new, old, script in FIGS:
    line = [f"{old} ({script}):"]
    pn, po = RUN / f"{new}.pdf", PRI / f"{old}.pdf"
    a, b = pn.read_bytes(), po.read_bytes()
    if a == b:
        line.append("PDF bytes IDENTICAL")
    else:
        ma, mb = CD.sub(b"/CreationDate ()", a), CD.sub(b"/CreationDate ()", b)
        dates = (CD.findall(a)[:1], CD.findall(b)[:1])
        line.append(f"PDF bytes differ ({len(a)} vs {len(b)}); with /CreationDate masked: "
                    f"{'IDENTICAL' if ma == mb else 'STILL DIFFERENT'} (dates {dates[0]} vs {dates[1]})")
    gn, go = RUN / f"{new}.png", PRI / f"{old}.png"
    c, d = gn.read_bytes(), go.read_bytes()
    if c == d:
        line.append("PNG bytes IDENTICAL")
    else:
        x, y = mpimg.imread(gn), mpimg.imread(go)
        if x.shape != y.shape:
            line.append(f"PNG differ: shapes {x.shape} vs {y.shape}")
        else:
            diff = np.abs(x.astype(float) - y.astype(float))
            line.append(f"PNG bytes differ; pixels: {np.mean(diff.max(axis=-1) > 0):.4%} differ, max channel diff {diff.max():.4f}")
    print(" ".join(line))


==> anc/08_REVIEW/reproduction_v5.2_run4_2026-10-15/check_scripts/compare_outputs.py <==
"""Byte-for-byte comparison of rerun outputs with the outputs shipped in the bundle.

Usage: python3 -E -P compare_outputs.py <pristine bundle root> <run bundle root> <review outputs dir>
Prints one line per pair: IDENTICAL, or DIFFERENT with the first differing line of each.
Also lists every file in the run copy that differs from or is absent in the pristine copy.
"""
import hashlib
import sys
from pathlib import Path

PRI, RUN, OUT = (Path(a) for a in sys.argv[1:4])

PAIRS = [  # (rerun stdout in OUT, shipped output in the pristine bundle)
    ("m2_from_counts_stdout.txt", "review_demand/m2_from_counts_output.txt"),
    ("r2_link_check_stdout.txt", "review_demand/r2_link_check_output.txt"),
    ("vendor_reliance_offline_stdout.txt", "stakes/vendor_reliance_output.txt"),
    ("stakes_screen_check_stdout.txt", "stakes/stakes_screen_check_output.txt"),
    ("section7_from_aggregates_stdout.txt", "ai_citation_cross_sector/scripts/section7_from_aggregates_output.txt"),
    ("make_tables_sector_surface_stdout.txt", "ai_citation_cross_sector/scripts/make_tables_sector_surface_output.txt"),
    ("instrument_extra_stdout.txt", "instrument_divergence_extra/instrument_extra_output.txt"),
]
FILE_PAIRS = [  # (file regenerated in the run copy, shipped file in the pristine copy)
    ("instrument_divergence_extra/instrument_series_table2_visits_by_month.csv",) * 2,
    ("instrument_divergence_extra/instrument_series_table3_ai_overview_citation_by_month.csv",) * 2,
    ("instrument_divergence_extra/instrument_series_table5_checkpoints.csv",) * 2,
    ("instrument_divergence_extra/instrument_series_table6_intervals.csv",) * 2,
    ("protocols/instrument_series_table2_visits_by_month.csv", "instrument_divergence_extra/instrument_series_table2_visits_by_month.csv"),
    ("protocols/instrument_series_table3_ai_overview_citation_by_month.csv", "instrument_divergence_extra/instrument_series_table3_ai_overview_citation_by_month.csv"),
    ("protocols/instrument_series_table5_checkpoints.csv", "instrument_divergence_extra/instrument_series_table5_checkpoints.csv"),
    ("protocols/instrument_series_table6_intervals.csv", "instrument_divergence_extra/instrument_series_table6_intervals.csv"),
]


def first_diff(a: bytes, b: bytes):
    la, lb = a.decode("utf-8", "replace").splitlines(), b.decode("utf-8", "replace").splitlines()
    for i, (x, y) in enumerate(zip(la, lb)):
        if x != y:
            return f"line {i + 1}: rerun {x!r} | shipped {y!r}"
    return f"line counts differ: rerun {len(la)}, shipped {len(lb)}" if len(la) != len(lb) else "same lines, bytes differ (line endings or trailing newline)"


def report(label, new: Path, old: Path):
    if not new.exists():
        print(f"{label}: MISSING rerun file {new}")
        return
    if not old.exists():
        print(f"{label}: no shipped file {old}")
        return
    a, b = new.read_bytes(), old.read_bytes()
    print(f"{label}: {'IDENTICAL' if a == b else 'DIFFERENT, ' + first_diff(a, b)} ({len(a)} vs {len(b)} bytes)")


print("== Script stdout against the shipped output file")
for o, s in PAIRS:
    report(o, OUT / o, PRI / s)
print("\n== Files the scripts rewrote, against the shipped files")
for n, s in FILE_PAIRS:
    report(n, RUN / n, PRI / s)

print("\n== Every file in the run copy that is new or differs from the pristine copy")
def digest(p):
    return hashlib.sha256(p.read_bytes()).hexdigest()
for p in sorted(RUN.rglob("*")):
    if p.is_file():
        rel = p.relative_to(RUN)
        q = PRI / rel
        if not q.exists():
            print(f"  NEW       {rel}")
        elif digest(p) != digest(q):
            print(f"  CHANGED   {rel}")
for q in sorted(PRI.rglob("*")):
    if q.is_file() and not (RUN / q.relative_to(PRI)).exists():
        print(f"  REMOVED   {q.relative_to(PRI)}")


==> anc/08_REVIEW/reproduction_v5.2_run4_2026-10-15/check_scripts/coverage.py <==
"""Coverage of the number check: every numeric token in the manuscript (body and appendices, not the reference list)
must be either claimed in numbers_table.tsv or excluded by a stated rule as a label (section, table, figure, year,
date, day number, time, version, enumeration, confidence level, band definition, name).

Usage: python3 -E -P coverage.py <manuscript_v50.md> <numbers_table.tsv>
Prints uncovered tokens with context, and claims whose token was not found on their line.
"""
import csv
import re
import sys
from collections import Counter, defaultdict

from pathlib import Path
sys.path.insert(0, str(Path(__file__).resolve().parent))  # this review folder's own tokens.py
from tokens import TOK, tokens  # noqa: E402  (this folder's tokens.py)

lines = open(sys.argv[1], encoding="utf-8").read().split("\n")
claims = defaultdict(list)
for r in csv.DictReader(open(sys.argv[2], encoding="utf-8"), delimiter="\t"):
    if TOK.fullmatch(r["token"]):
        claims[int(r["line"])].append(r["token"])
REF_START, REF_END = 532, 695   # the reference list
MONTH = r"(?:January|February|March|April|May|June|July|August|September|October|November|December|Jan|Feb|Mar|Apr|Jun|Jul|Aug|Sep|Sept|Oct|Nov|Dec)"
REFWORD = r"(?:Sections?|Tables?|Figures?|Appendix|Appendices|lessons?|conditions?|items?|Measurements?|amendments?|clause|section|sections|step|Round|rounds?|Task|version|versions|Version|Versions|v|Opus|Fable|Python|Apache|tectonic|chapter|equation|digest|commit|SHA-256)"
RULES = [
    ("heading", lambda s, i, t: s.startswith("#")),
    ("year", lambda s, i, t: re.fullmatch(r"(19|20)\d\d", t) is not None),
    ("reference to a section/table/figure/version", lambda s, i, t: re.search(REFWORD + r"\s+(?:[\dA-Z][\w.]*(?:\s*(?:,|and|to|or|–|-)\s*)?)*$", s[:i]) is not None),
    ("date", lambda s, i, t: re.match(r"\s*(?:–\s*\d+\s+)?" + MONTH, s[i + len(t):]) is not None or re.search(MONTH + r"\s+$", s[:i]) is not None),
    ("day number", lambda s, i, t: re.search(r"(?:\b[Dd]ays?|-day|day-)[\s-]*(?:\d+\s*(?:,|and|to|–)\s*)*$", s[:i]) is not None),
    ("time", lambda s, i, t: re.match(r":\d\d", s[i + len(t):]) is not None or re.search(r"\d\d:$", s[:i]) is not None),
    ("enumeration", lambda s, i, t: (i == 0 and s[len(t):len(t) + 2] == ". ") or (s[i - 1:i] == "(" and s[i + len(t):i + len(t) + 1] == ")")),
    ("confidence level", lambda s, i, t: t == "95%" and (re.match(r"\s*(?:Wilson|CI|bootstrap|confidence|interval|intervals)\b", s[i + len(t):]) is not None
                                                        or re.search(r"(?:Wilson|bootstrap|Fisher)\s+$", s[:i]) is not None)),
    ("band definition", lambda s, i, t: re.search(r"(?:[Pp]ositions?|ranks?|band|rows?|Ranks)\s+(?:\d+\s*(?:–|to|-)\s*)?$", s[:i]) is not None
                                        and re.match(r"(?:\s*(?:–|to)\s*\d+)?", s[i + len(t):]) is not None and int(float(t.replace(",", "").rstrip("%x").replace("−", "-"))) in (1, 3, 4, 10, 11, 20, 21, 100, 501, 1000, 250, 500)),
    ("name (S&P 500, path)", lambda s, i, t: (t == "500" and s[max(0, i - 4):i] == "S&P ") or s[i + len(t):i + len(t) + 1] == "_" or s[i - 1:i] == "_"),
    ("model or tool version", lambda s, i, t: re.search(r"(?:Opus|Fable|Python|Apache|version|tectonic|v)\s*$", s[:i]) is not None),
]

total = covered = labelled = 0
unc_out, miss_out = [], []
rule_count = Counter()
for n in list(range(1, REF_START)) + list(range(REF_END + 1, len(lines) + 1)):
    s = lines[n - 1]
    toks = tokens(s)
    if not toks and not claims.get(n):
        continue
    status = []
    for i, t in toks:
        lab = next((name for name, f in RULES if f(s, i, t)), None)
        status.append([i, t, lab, False])
    pending = list(claims.get(n, []))
    for want in list(pending):
        cand = [x for x in status if x[1] == want and not x[3] and x[2] is None] or [x for x in status if x[1] == want and not x[3]]
        if cand:
            cand[0][3] = True
            pending.remove(want)
    for t in pending:
        miss_out.append(f"line {n}: claim token {t!r} not found among the line's tokens")
    for i, t, lab, used in status:
        total += 1
        if used:
            covered += 1
        elif lab:
            labelled += 1
            rule_count[lab] += 1
        else:
            unc_out.append(f"line {n}: {t!r}  ...{s[max(0, i - 70):i]}[{t}]{s[i + len(t):i + len(t) + 40]}...")
print(f"numeric tokens outside the reference list: {total}; claimed {covered}; excluded as labels {labelled}; uncovered {len(unc_out)}")
print("labels by rule: " + ", ".join(f"{k} {v}" for k, v in rule_count.most_common()))
print(f"claims whose token was not found on their line: {len(miss_out)}")
for x in miss_out:
    print("  " + x)
print("uncovered tokens:")
for x in unc_out:
    print("  " + x)


==> anc/08_REVIEW/reproduction_v5.2_run4_2026-10-15/check_scripts/figure_check.py <==
"""Figure content against the data: the constants hard-coded in make_figs_v4.py against the released data files, and
the labels printed in the shipped Figure 6 (fig9_reviews.pdf, which cannot be redrawn without the licensed export).

Usage: python3 -E -P figure_check.py <bundle root>     (needs pdftotext on PATH)
"""
import ast
import csv
import re
import subprocess
import sys
from pathlib import Path

ROOT = Path(sys.argv[1])
src = (ROOT / "make_figs_v4.py").read_text()


def const(name):
    return ast.literal_eval(re.search(rf"(?:^|; ){name} = (\[.*?\])", src, re.M | re.S).group(1))


def num(x):
    return float(str(x).replace(",", "").replace("≈", "").strip())


res = []


def check(what, ok, detail=""):
    res.append(ok)
    print(f"{'OK      ' if ok else 'DIFFERS '} {what}" + (f": {detail}" if detail else ""))


def series(name):
    return list(csv.reader((ROOT / "instrument_divergence_extra" / name).open(encoding="utf-8")))


# Figure 2 (fig1_divergence): Table 2
T2 = series("instrument_series_table2_visits_by_month.csv")[2:]
a = [num(r[2]) for r in T2]
u = [num(r[3].split(" (")[0]) for r in T2]
w = [num(r[3].split(" (")[1].rstrip(")")) for r in T2]
check("Figure 2 Ahrefs, Semrush US, Semrush worldwide = Table 2", const("ahrefs") == a and const("sem_us") == u and const("sem_ww") == w)
labels = re.search(r'zip\(x, ahrefs, sem_us, (\[.*?\])\)', src).group(1)
check("Figure 2 ratio labels = Semrush US / Ahrefs to one decimal", ast.literal_eval(labels) == [f"{s_ / a_:.1f}x" for s_, a_ in zip(u, a)], labels)
# Figure 5 (fig4_prefixes): Table 4 from the CSVs
A = {r["prefix"]: r for r in csv.DictReader((ROOT / "data/ahrefs_prefixes_2026-10-12.csv").open())}
S = {r["prefix"]: r for r in csv.DictReader((ROOT / "data/semrush_prefixes_2026-10-12.csv").open())}
ok = True
for name, age, vr, kr in const("pref"):
    a_, s_ = A[name], S[name]
    age_c = (2026 - int(a_["ahrefs_first_traffic_month"][:4])) * 12 + (10 - int(a_["ahrefs_first_traffic_month"][5:7]))
    vr_c = float(s_["semrush_organic_traffic_us"]) / float(a_["ahrefs_organic_traffic"])
    kr_c = float(s_["semrush_organic_keywords_us"]) / float(a_["ahrefs_organic_keywords"])
    if age != age_c or abs(vr - vr_c) > 0.005 or abs(kr - kr_c) > 0.05:
        ok = False
        print(f"   {name}: figure ({age}, {vr}, {kr}) data ({age_c}, {vr_c:.3f}, {kr_c:.2f})")
check("Figure 5 points (age, visits ratio, keyword ratio) = prefix CSVs", ok)
check("Figure 5 panel (a) title gives Spearman -0.11", "Spearman ρ = −0.11" in src)
# Figure 9 (fig6_positions): Table 5, single reads, Table 6
T5 = {r[0]: r[1:] for r in series("instrument_series_table5_checkpoints.csv")[1:]}
DAYS = [0, 15, 30, 37, 45, 60, 75, 77]
SR = {(r["quantity"]): r["value"] for r in csv.DictReader((ROOT / "instrument_divergence_extra/single_reads_2026-10.csv").open(encoding="utf-8"))}
fd, fa, ft = const("days"), const("pos_all"), const("pos_top3")
exp_a = {d: num(T5["Ranking positions, all"][DAYS.index(d)]) for d in DAYS}
exp_t = {d: num(T5["Positions 1–3"][DAYS.index(d)]) for d in DAYS}
exp_a.update({6: num(SR["ranking positions at day 6"]), 67: num(SR["ranking positions at day 67"])})
exp_t.update({6: num(SR["positions 1 to 3 at day 6"]), 67: num(SR["positions 1 to 3 at day 67"])})
check("Figure 9 positions, all, by day = Table 5 and single reads", all(exp_a[d] == v for d, v in zip(fd, fa)), str(list(zip(fd, fa))))
check("Figure 9 positions 1-3 by day = Table 5 and single reads", all(exp_t[d] == v for d, v in zip(fd, ft)))
rd = ast.literal_eval(re.search(r"for d, n in (\[.*?\]):", src).group(1))
check("Figure 9 referring-domain labels = Table 5", all(num(T5["Live referring domains"][DAYS.index(d)]) == n for d, n in rd), str(rd))
T6 = series("instrument_series_table6_intervals.csv")[1:]
iv = ast.literal_eval(re.search(r"^iv = (\[.*?\])", src, re.M | re.S).group(1))
check("Figure 9 interval rates = Table 6", [r for _, _, r, _ in iv] == [int(num(x[4].split(" /")[0])) for x in T6], str([r for _, _, r, _ in iv]))
# Figure 3 (fig2_aio): Table 3
T3 = series("instrument_series_table3_ai_overview_citation_by_month.csv")[1:]
check("Figure 3 numerators, denominators, Semrush counts = Table 3",
      const("num") == [num(r[1].split(" of ")[0]) for r in T3] and const("den") == [num(r[1].split(" of ")[1]) for r in T3]
      and const("semb") == [num(r[3]) for r in T3])
# Figure 8 (fig5_cited) and Figure 4 (fig3_refdomains): single reads
pages = ast.literal_eval(re.search(r"^pages = (\[.*?\])", src, re.M | re.S).group(1))
key = {"New York hub": "New York state hub", "California hub": "California state hub", "Texas hub": "Texas state hub", "Florida hub": "Florida state hub",
       "national hub": "national hub", "214 (Dallas) code page": "214 (Dallas) code page", "786 (Miami) code page": "786 (Miami) code page",
       "404 (Atlanta) code page": "404 (Atlanta) code page"}
check("Figure 8 answers per page = single reads", all(num(SR[f"stored AI answers citing the page: {key[p]}"]) == n for p, n, _ in pages))
tld = re.findall(r'\("(\.[a-z]+|other|not stated)", ([\d.]+),', src)
check("Figure 4 TLD shares = single reads (.info 61.9, .asia 26.4, .xyz 10.2; Semrush .xyz 75)",
      [(t, float(v)) for t, v in tld] == [(".info", 61.9), (".asia", 26.4), (".xyz", 10.2), ("other", 1.5), (".xyz", 75.0), ("not stated", 25.0)], str(tld))
# Figure 6 (fig9_reviews.pdf): labels printed in the shipped figure
txt = subprocess.run(["pdftotext", "-layout", str(ROOT / "fig9_reviews.pdf"), "-"], capture_output=True, text=True).stdout
check("Figure 6 (shipped) panel (a) reads '1,008 taxonomy labels, Spearman +0.18'", "1,008 taxonomy labels, Spearman +0.18" in txt)
check("Figure 6 (shipped) panel (b) reads 'nine of 17), Spearman +0.75'", "(nine of 17), Spearman +0.75" in txt)
check("Figure 6 script titles match the shipped figure", "1,008 taxonomy labels, Spearman +0.18" in (ROOT / "review_demand/make_fig_reviews_v50.py").read_text())
print(f"{sum(res)} of {len(res)} figure checks OK")


==> anc/08_REVIEW/reproduction_v5.2_run4_2026-10-15/check_scripts/label_audit.py <==
"""List tokens excluded as labels by a rule other than heading, year or cross-reference, with context, for review.
Usage: python3 -E -P label_audit.py <manuscript_v50.md> <numbers_table.tsv>"""
"""Coverage of the number check: every numeric token in the manuscript (body and appendices, not the reference list)
must be either claimed in numbers_table.tsv or excluded by a stated rule as a label (section, table, figure, year,
date, day number, time, version, enumeration, confidence level, band definition, name).

Usage: python3 -E -P coverage.py <manuscript_v50.md> <numbers_table.tsv>
Prints uncovered tokens with context, and claims whose token was not found on their line.
"""
import csv
import re
import sys
from collections import Counter, defaultdict

from pathlib import Path
sys.path.insert(0, str(Path(__file__).resolve().parent))  # this review folder's own tokens.py
from tokens import TOK, tokens  # noqa: E402  (this folder's tokens.py)

lines = open(sys.argv[1], encoding="utf-8").read().split("\n")
claims = defaultdict(list)
for r in csv.DictReader(open(sys.argv[2], encoding="utf-8"), delimiter="\t"):
    if TOK.fullmatch(r["token"]):
        claims[int(r["line"])].append(r["token"])
REF_START, REF_END = 532, 695   # the reference list
MONTH = r"(?:January|February|March|April|May|June|July|August|September|October|November|December|Jan|Feb|Mar|Apr|Jun|Jul|Aug|Sep|Sept|Oct|Nov|Dec)"
REFWORD = r"(?:Sections?|Tables?|Figures?|Appendix|Appendices|lessons?|conditions?|items?|Measurements?|amendments?|clause|section|sections|step|Round|rounds?|Task|version|versions|Version|Versions|v|Opus|Fable|Python|Apache|tectonic|chapter|equation|digest|commit|SHA-256)"
RULES = [
    ("heading", lambda s, i, t: s.startswith("#")),
    ("year", lambda s, i, t: re.fullmatch(r"(19|20)\d\d", t) is not None),
    ("reference to a section/table/figure/version", lambda s, i, t: re.search(REFWORD + r"\s+(?:[\dA-Z][\w.]*(?:\s*(?:,|and|to|or|–|-)\s*)?)*$", s[:i]) is not None),
    ("date", lambda s, i, t: re.match(r"\s*(?:–\s*\d+\s+)?" + MONTH, s[i + len(t):]) is not None or re.search(MONTH + r"\s+$", s[:i]) is not None),
    ("day number", lambda s, i, t: re.search(r"(?:\b[Dd]ays?|-day|day-)[\s-]*(?:\d+\s*(?:,|and|to|–)\s*)*$", s[:i]) is not None),
    ("time", lambda s, i, t: re.match(r":\d\d", s[i + len(t):]) is not None or re.search(r"\d\d:$", s[:i]) is not None),
    ("enumeration", lambda s, i, t: (i == 0 and s[len(t):len(t) + 2] == ". ") or (s[i - 1:i] == "(" and s[i + len(t):i + len(t) + 1] == ")")),
    ("confidence level", lambda s, i, t: t == "95%" and (re.match(r"\s*(?:Wilson|CI|bootstrap|confidence|interval|intervals)\b", s[i + len(t):]) is not None
                                                        or re.search(r"(?:Wilson|bootstrap|Fisher)\s+$", s[:i]) is not None)),
    ("band definition", lambda s, i, t: re.search(r"(?:[Pp]ositions?|ranks?|band|rows?|Ranks)\s+(?:\d+\s*(?:–|to|-)\s*)?$", s[:i]) is not None
                                        and re.match(r"(?:\s*(?:–|to)\s*\d+)?", s[i + len(t):]) is not None and int(float(t.replace(",", "").rstrip("%x").replace("−", "-"))) in (1, 3, 4, 10, 11, 20, 21, 100, 501, 1000, 250, 500)),
    ("name (S&P 500, path)", lambda s, i, t: (t == "500" and s[max(0, i - 4):i] == "S&P ") or s[i + len(t):i + len(t) + 1] == "_" or s[i - 1:i] == "_"),
    ("model or tool version", lambda s, i, t: re.search(r"(?:Opus|Fable|Python|Apache|version|tectonic|v)\s*$", s[:i]) is not None),
]


for n in list(range(1, REF_START)) + list(range(REF_END + 1, len(lines) + 1)):
    s = lines[n - 1]
    toks = tokens(s)
    status = []
    for i, t in toks:
        lab = next((name for name, f in RULES if f(s, i, t)), None)
        status.append([i, t, lab, False])
    pending = list(claims.get(n, []))
    for want in list(pending):
        cand = [x for x in status if x[1] == want and not x[3] and x[2] is None] or [x for x in status if x[1] == want and not x[3]]
        if cand:
            cand[0][3] = True
    for i, t, lab, used in status:
        if not used and lab and lab not in ("heading", "year", "reference to a section/table/figure/version"):
            print(f"{lab:28s} line {n}: {t!r} ...{s[max(0, i - 50):i]}[{t}]{s[i + len(t):i + len(t) + 30]}...")


==> anc/08_REVIEW/reproduction_v5.2_run4_2026-10-15/check_scripts/logrun.sh <==
#!/bin/bash
# Command logger for the run-4 reproduction. Reads one command (possibly multi-line)
# from stdin, appends it with a timestamp to command_log.txt, runs it with bash -c,
# and records the exit status.
LOG=/Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run4_2026-10-15/command_log.txt
CMD=$(cat)
{ printf '[%s] $ ' "$(date '+%Y-%m-%d %H:%M:%S')"; printf '%s\n' "$CMD"; } >> "$LOG"
bash -c "$CMD" </dev/null
rc=$?
printf '    -> exit %d\n' "$rc" >> "$LOG"
exit $rc


==> anc/08_REVIEW/reproduction_v5.2_run4_2026-10-15/check_scripts/m2_boundary.py <==
"""Is the lower end of the multi-word branch-level bootstrap interval exactly 0.735, or just below it?

Replays m2_from_counts.py's bootstrap sequence (seed 20261015) up to its last call (multi-word branch shares against
own-volume shares, 10,000 resamples of 17 branches), keeps every replicate's index list, finds the replicate at the
2.5% position, and recomputes its Spearman correlation exactly (rational average ranks, 60-digit square root).

Usage: python3 -E -P m2_boundary.py <review_demand folder>
"""
import csv
import random
import sys
from decimal import Decimal, getcontext
from fractions import Fraction
from pathlib import Path

from scipy.stats import spearmanr

D = Path(sys.argv[1])
L = list(csv.DictReader((D / "m2_label_counts.csv").open()))
BR = list(csv.DictReader((D / "m2_branches.csv").open()))
bv = {b["branch_id"]: float(b["own_volume_share"]) for b in BR}
ment = [int(x["mentions"]) for x in L]
vrank = [float(x["volume_rank"]) for x in L]
nodes = [{k: int(c) for k, c in (p.split(":") for p in x["branch_nodes"].split(";"))} for x in L]
multi = [int(x["words"]) >= 2 for x in L]


def branch_split(counts, rows):
    o = {}
    for k in rows:
        if counts[k]:
            tot = sum(nodes[k].values())
            for b, c in nodes[k].items():
                o[b] = o.get(b, 0) + counts[k] * c / tot
    return o


def branch_modal(counts, rows):
    o = {}
    for k in rows:
        if counts[k]:
            b = max(nodes[k].items(), key=lambda bc: bc[1])[0]
            o[b] = o.get(b, 0) + counts[k]
    return o


def shares(d):
    tot = sum(d.get(b, 0) for b in bv)
    return [d.get(b, 0) / tot for b in bv]


rng = random.Random(20261015)


def boot(xs, ys, reps, keep=False):
    n, o = len(xs), []
    for _ in range(reps):
        idx = [rng.randrange(n) for _ in range(n)]
        r_ = spearmanr([xs[i] for i in idx], [ys[i] for i in idx]).statistic
        if r_ == r_:
            o.append((r_, idx) if keep else r_)
    return o


mi = [k for k in range(len(L)) if ment[k] > 0]
bm = branch_split(ment, range(len(L)))
rs, vs = shares(bm), [bv[b] / sum(bv.values()) for b in bv]
B = sorted(zip(bv, rs, vs), key=lambda t: -t[1])
r2v = shares(branch_modal(ment, range(len(L))))
boot([ment[k] for k in mi], [vrank[k] for k in mi], 10_000)
boot(ment, vrank, 2_000)
boot([t[1] for t in B], [t[2] for t in B], 10_000)
boot(r2v, vs, 10_000)
mw = sorted((k for k in range(len(L)) if multi[k]), key=lambda k: int(L[k]["multiword_order"]))
cm = {k: int(L[k]["mentions_multiword_linker"]) for k in mw}
mmw = [k for k in mw if cm[k] > 0]
boot([cm[k] for k in mmw], [vrank[k] for k in mmw], 10_000)
cnt_mw = [cm.get(k, 0) for k in range(len(L))]
Bm = shares(branch_split(cnt_mw, mw))
reps = boot(Bm, vs, 10_000, keep=True)
reps.sort(key=lambda t: t[0])
lo_pos = int(0.025 * len(reps))
r_lo, idx = reps[lo_pos]
print(f"replicates kept {len(reps)}; 2.5% position {lo_pos}; float value {r_lo!r}")
print("neighbouring replicate values:", [repr(reps[lo_pos + d][0]) for d in (-2, -1, 0, 1, 2)])


def avg_ranks(xs):
    order = sorted(range(len(xs)), key=lambda i: xs[i])
    r = [Fraction(0)] * len(xs)
    i = 0
    while i < len(order):
        j = i
        while j + 1 < len(order) and xs[order[j + 1]] == xs[order[i]]:
            j += 1
        for k in range(i, j + 1):
            r[order[k]] = Fraction(i + j, 2) + 1
        i = j + 1
    return r


x = [Fraction(Bm[i]) for i in idx]  # exact binary values of the shares, as scipy sees them
y = [Fraction(vs[i]) for i in idx]
rx, ry = avg_ranks(x), avg_ranks(y)
n = len(rx)
mx, my = sum(rx) / n, sum(ry) / n
sxy = sum((a - mx) * (b - my) for a, b in zip(rx, ry))
sxx = sum((a - mx) ** 2 for a in rx)
syy = sum((b - my) ** 2 for b in ry)
getcontext().prec = 60
exact = Decimal(sxy.numerator) / Decimal(sxy.denominator) / (
    (Decimal(sxx.numerator) / Decimal(sxx.denominator)) * (Decimal(syy.numerator) / Decimal(syy.denominator))).sqrt()
print(f"exact Spearman of that replicate: Sxy={sxy}, Sxx={sxx}, Syy={syy}")
print(f"  = {exact}")
print(f"  compared with 0.735: {'equal' if exact == Decimal('0.735') else ('above' if exact > Decimal('0.735') else 'below')}")
print(f"  rounded half-up to 2 decimals: {exact.quantize(Decimal('0.01'), rounding='ROUND_HALF_UP')}; "
      f"half-even: {exact.quantize(Decimal('0.01'), rounding='ROUND_HALF_EVEN')}; Python float format: {r_lo:.2f}")


==> anc/08_REVIEW/reproduction_v5.2_run4_2026-10-15/check_scripts/m2_precise.py <==
"""Measurement 2 statistics at full precision from the released anonymized counts (an independent re-implementation,
not the bundle's script). Replicates m2_from_counts.py's definitions and its bootstrap sequence (seed 20261015, same
order of calls and of data), prints every value with 6 decimals, and adds three statistics the paper quotes that
m2_from_counts.py does not print but the released counts allow: Kendall's tau over mentioned labels, the Spearman
over labels with at least twenty mentions, and the number of mentioned labels in the lowest volume-rank group.

Usage: python3 -E -P m2_precise.py <review_demand folder> > m2_precise.txt
"""
import csv
import json
import random
import sys
from pathlib import Path

from scipy.stats import kendalltau, spearmanr

D = Path(sys.argv[1])
L = list(csv.DictReader((D / "m2_label_counts.csv").open()))
BR = list(csv.DictReader((D / "m2_branches.csv").open()))
bv = {b["branch_id"]: float(b["own_volume_share"]) for b in BR}
names = {b["branch_id"]: b["branch"] for b in BR}
ment = [int(x["mentions"]) for x in L]
vrank = [float(x["volume_rank"]) for x in L]
orank = [float(x["own_volume_rank"]) for x in L]
nodes = [{k: int(c) for k, c in (p.split(":") for p in x["branch_nodes"].split(";"))} for x in L]
multi = [int(x["words"]) >= 2 for x in L]
out = {}

out["n_labels"] = len(L)
mi = [k for k in range(len(L)) if ment[k] > 0]
out["n_mentioned"] = len(mi)
out["rho_all"] = spearmanr(ment, vrank).statistic
out["tau_all"] = kendalltau(ment, vrank).statistic
out["rho_mentioned"] = spearmanr([ment[k] for k in mi], [vrank[k] for k in mi]).statistic
out["tau_mentioned"] = kendalltau([ment[k] for k in mi], [vrank[k] for k in mi]).statistic
ge20 = [k for k in mi if ment[k] >= 20]
out["n_ge20"] = len(ge20)
out["rho_ge20"] = spearmanr([ment[k] for k in ge20], [vrank[k] for k in ge20]).statistic
low = min(vrank)
out["min_volume_rank"] = low
out["n_labels_min_volume_rank"] = sum(1 for v in vrank if v == low)
out["n_mentioned_min_volume_rank"] = sum(1 for k in mi if vrank[k] == low)


def branch_split(counts, rows):
    o = {}
    for k in rows:
        if counts[k]:
            tot = sum(nodes[k].values())
            for b, c in nodes[k].items():
                o[b] = o.get(b, 0) + counts[k] * c / tot
    return o


def branch_modal(counts, rows):
    o = {}
    for k in rows:
        if counts[k]:
            b = max(nodes[k].items(), key=lambda bc: bc[1])[0]
            o[b] = o.get(b, 0) + counts[k]
    return o


def shares(d):
    tot = sum(d.get(b, 0) for b in bv)
    return [d.get(b, 0) / tot for b in bv]


bm = branch_split(ment, range(len(L)))
rs, vs = shares(bm), [bv[b] / sum(bv.values()) for b in bv]
B = sorted(zip(bv, rs, vs), key=lambda t: -t[1])
out["branch_shares_split"] = {names[b]: [r_, v_] for b, r_, v_ in B}
out["rho_branch_split"] = spearmanr([t[1] for t in B], [t[2] for t in B]).statistic
out["p_branch_split"] = spearmanr([t[1] for t in B], [t[2] for t in B]).pvalue
r2v = shares(branch_modal(ment, range(len(L))))
out["rho_branch_modal"] = spearmanr(r2v, vs).statistic
out["p_branch_modal"] = spearmanr(r2v, vs).pvalue
out["rho_own_mentioned"] = spearmanr([ment[k] for k in mi], [orank[k] for k in mi]).statistic
out["rho_own_all"] = spearmanr(ment, orank).statistic

rng = random.Random(20261015)


def boot(xs, ys, reps):
    n, o = len(xs), []
    for _ in range(reps):
        idx = [rng.randrange(n) for _ in range(n)]
        r_ = spearmanr([xs[i] for i in idx], [ys[i] for i in idx]).statistic
        if r_ == r_:
            o.append(r_)
    o.sort()
    return o[int(0.025 * len(o))], o[int(0.975 * len(o)) - 1]


out["ci_mentioned"] = boot([ment[k] for k in mi], [vrank[k] for k in mi], 10_000)
out["ci_all"] = boot(ment, vrank, 2_000)
out["ci_branch_split"] = boot([t[1] for t in B], [t[2] for t in B], 10_000)
out["ci_branch_modal"] = boot(r2v, vs, 10_000)

mw = sorted((k for k in range(len(L)) if multi[k]), key=lambda k: int(L[k]["multiword_order"]))
cm = {k: int(L[k]["mentions_multiword_linker"]) for k in mw}
mmw = [k for k in mw if cm[k] > 0]
out["mw_n_labels"], out["mw_n_mentioned"] = len(mw), len(mmw)
out["mw_rho_all"] = spearmanr([cm[k] for k in mw], [vrank[k] for k in mw]).statistic
out["mw_rho_mentioned"] = spearmanr([cm[k] for k in mmw], [vrank[k] for k in mmw]).statistic
out["mw_ci_mentioned"] = boot([cm[k] for k in mmw], [vrank[k] for k in mmw], 10_000)
cnt_mw = [cm.get(k, 0) for k in range(len(L))]
Bm = shares(branch_split(cnt_mw, mw))
out["mw_rho_branch_split"] = spearmanr(Bm, vs).statistic
out["mw_ci_branch_split"] = boot(Bm, vs, 10_000)
out["mw_rho_branch_modal"] = spearmanr(shares(branch_modal(cnt_mw, mw)), vs).statistic
top = sorted(zip(bv, Bm, vs), key=lambda t: -t[1])[:3]
out["mw_top3_branches"] = {names[b]: [r_, v_] for b, r_, v_ in top}

json.dump(out, sys.stdout, indent=1, default=float)
print()


==> anc/08_REVIEW/reproduction_v5.2_run4_2026-10-15/check_scripts/make_report.py <==
"""Write reproduction_report.md from the saved outputs of this reproduction (run 4).

Usage: python3 -E -P make_report.py <review folder> <manuscript_v50.md>
"""
import csv
import re
import sys
from collections import Counter, OrderedDict
from pathlib import Path

RV = Path(sys.argv[1])
O = RV / "outputs"
MSL = Path(sys.argv[2]).read_text(encoding="utf-8").split("\n")  # manuscript_v50.md: sections are taken from its headings
HEADS = [(i + 1, x.lstrip("#").strip()) for i, x in enumerate(MSL) if x.startswith("## ") or x.startswith("### ")]


def section_of(line):
    h = [t for n, t in HEADS if n <= int(line)]
    return h[-1] if h else "Front matter"


def rd(name):
    return (O / name).read_text(encoding="utf-8")


rows = list(csv.DictReader((O / "numbers_table.tsv").open(encoding="utf-8"), delimiter="\t"))
for r in rows:
    r["section"] = section_of(r["line"])
TOK = re.compile(r"[−+\-]?\d[\d,]*(?:\.\d+)?(?:%|x|K|M)?")
study = [r for r in rows if r["category"] == "study"]
ext = [r for r in rows if r["category"] == "external"]
lab = [r for r in rows if r["category"] == "label"]
st = Counter(r["status"] for r in study)
circ = sum(int(r["circular"]) for r in study if r["status"] == "MATCH")
agree = sum(1 for r in study if r["status"] == "CANNOT RUN" and r["note"].startswith("agrees"))
numeric = sum(1 for r in study if TOK.fullmatch(r["token"]))
cov = rd("coverage.txt").splitlines()[0]
covlab = rd("coverage.txt").splitlines()[1]
env = rd("environment.txt").strip().splitlines()


def clean(s, n=None):
    s = (s or "").replace("|", "/").replace("\n", " ").replace("—", ", ")
    return s if n is None or len(s) <= n else s[: n - 3] + "..."


def short_basis(b):
    b = b.replace("rerun:", "rerun ").replace("data:", "data ").replace("arith:", "arith ").replace("external:", "external ")
    return clean(b, 90)


by_sec = OrderedDict()
for r in study:
    by_sec.setdefault(r["section"], Counter())[r["status"]] += 1

cr_reason = Counter()
for r in study:
    if r["status"] == "CANNOT RUN":
        b = r["basis"]
        key = ("licensed review export (Section 6) not in the bundle" if b.startswith("licensed review export") else
               "raw Brand Radar exports (Section 7) not in the bundle" if b.startswith("raw Brand Radar") else
               "ufi repository or package (lock, example, commits) not in the bundle" if "ufi" in b else
               "author's reconstruction or unreleased records (cost, export log, page fetch, registry)" )
        cr_reason[key] += 1

L = []
w = L.append
w("# Independent reproduction, run 4: User First Intelligence, manuscript v5.2 source bundle")
w("")
w("Reproducer: an AI agent (Claude Code), working from the released bundle only, in a fresh temporary folder, on 15 October 2026. "
  "It did not use the three earlier reproductions included in the bundle; it searched the third one's report only for the totals that Section 14 of the paper quotes from it.")
w("")
w("## 1. Environment and bundle")
w("")
w("- **Environment:** macOS 15.4.1 (arm64); Python 3.13.2 (Homebrew) with numpy 2.4.1, scipy 1.17.1, pandas 3.0.0, matplotlib 3.11.1 (pyparsing 3.3.2) and openpyxl 3.1.5; "
  "tectonic 0.17.0; pandoc 3.9.0.2; poppler 26.02 (pdftotext, pdfinfo, pdffonts); no XeLaTeX; no OpenTimestamps client (`outputs/environment.txt`).")
w("- **Bundle:** `06_MANUSCRIPT/User_First_Intelligence_v5.2_2026-10-15_source.zip`, SHA-256 "
  "`1dcc4128398d5d7bb7912f492bb201310fa276dac0ae0103b98e7ce50c2c14f4` (equal to the value given by the caller; checked on the original and on the copy), 305 files.")
w("- **Working folders** (fresh, created with `mktemp -d` in the session scratchpad, nothing else copied in): `pristine/` (never touched; its 305 SHA-256 digests were identical before and after all runs), "
  "`run/` (analysis and figure scripts), `build/` (a second fresh extraction for the paper build, so the shipped figures were used), `editrun/` (edit scripts), `mutant/` (the checker's self-test). "
  "Every script with a relative upward path resolves inside that folder, so no file of the author's project could be read.")
w("- **Scope:** this report covers the bundle as named. During the run another process changed the project's working copy: `06_MANUSCRIPT/src/manuscript_v50.md` "
  "(03:37:45, 9 lines added and 5 removed, by a new `edit_v52t.py` that adds two citations), with new files in `06_MANUSCRIPT/measurements/`. The bundle was not changed "
  "(SHA-256 rechecked at the end) and this reproduction wrote nothing outside its own folder, so the working manuscript now differs from the one reproduced here.")
w("- The `ufi` package (0.2.0) happens to be installed on this machine. It is not in the bundle. The three review scripts import it before they stop on the missing licensed export; no result here depends on it.")
w("")
w("## 2. Results at a glance")
w("")
w(f"- **Scripts:** 15 of the bundle's 52 paper scripts ran as documented (plus the tectonic compile); 1 failed (`protocols/reread_compare.py`); 36 cannot run "
  "(8 need withheld data or a live API, 28 edit scripts need the v4.8 manuscript, which is not in the bundle). Every one of the 7 shipped script outputs reproduced byte for byte, "
  "and every data file a script rewrote came back byte-identical.")
w(f"- **Numbers:** {len(study):,} numbers the paper quotes from its own study were checked ({numeric:,} numeric tokens and {len(study) - numeric} counts or facts stated in words): "
  f"**{st['MATCH']:,} MATCH, {st.get('MISMATCH', 0)} MISMATCH, {st['CANNOT RUN']} CANNOT RUN**. Of the {st['CANNOT RUN']} that cannot be run, {agree} agree with the output the author shipped for the script that prints them; "
  f"the other {st['CANNOT RUN'] - agree} have no shipped record at all. {len(ext)} figures cited from other works were not checked (listed in section 8.4).")
nums_ = [int(x.replace(",", "")) for x in re.findall(r"[\d,]+", cov)]
w(f"- **Coverage:** of the {nums_[0]:,} numeric tokens outside the reference list, {nums_[1]:,} are checked and {nums_[2]:,} are excluded as labels (section, table and figure numbers, years, dates and the like) by stated rules; {'none' if nums_[3] == 0 else nums_[3]} is left uncovered (section 8.1).")
w("- **Build:** `build_tex.py` regenerates `paper.tex` byte for byte; tectonic 0.17 compiles it to a 34-page PDF with no errors, no missing glyphs and no undefined references; "
  "`build_docx.sh` writes a DOCX with all nine figures. Neither built file is missing any number of the source.")
w("- **Figures:** every figure script runs; all eight regenerated PNGs are byte-identical to the shipped ones and the PDFs differ only in their `/CreationDate`. "
  "Figure 6, which needs the licensed export, cannot be redrawn; its shipped file prints +0.18 and +0.75, as the text does. The hard-coded figure data agree with the released data (14 of 14 checks).")
w("- **Stamped protocol:** all 7 SHA-256 digests in `protocols/protocols_manifest.txt` match the released files. Its OpenTimestamps proof commits to the manifest and attests Bitcoin block 971,506, "
  "whose merkle root (7bdc6025...59a3) and time (04:05:42 UTC, 15 October 2026) a block explorer confirms.")
w("")
w("## 3. Problems found, most important first")
w("")
w("1. **`protocols/reread_compare.py` cannot run from the bundle (FAILED).** It reads `HERE.parents[1] / \"03_DATA/instrument_divergence_ahrefs_prefixes_2026-10-12.csv\"`, a project path two folders above "
  "`protocols/`; the bundle holds the same data as `data/ahrefs_prefixes_2026-10-12.csv`. Run as its docstring says (`python3 reread_compare.py`), it stops with `FileNotFoundError` before it reads the sheet. "
  "This is the comparer for the third-party re-read of Table 4 and the day-37 row that Section 14 calls the one check that would change the paper's standing, and its SHA-256 is fixed by the stamped manifest, "
  "so it cannot be corrected without breaking the stamp. A re-reader using the bundle must recreate the project layout (`03_DATA/` with the project file names) two levels above `protocols/`. "
  "The protocol's analysis step has a milder form of the same issue: it says to run `analyze.py` and `instrument_extra.py` \"on the new files unchanged\", but both read fixed file names "
  "(`ahrefs_prefixes_2026-10-12.csv`, `semrush_prefixes_2026-10-12.csv`), so new reads must be saved under the old names.")
w("2. **Rounding at exact halves follows no single rule (observation, not a mismatch).** Five quoted values sit exactly on a rounding boundary (table in section 8.3). Each quoted value is a valid rounding of the exact value, "
  "but round-half-up would change four of them (82% to 83%, 5.2 to 5.3, 405.6 to 405.7, 2.1 to 2.2), round-half-even one (2.1 to 2.2), and Python's float formatting, which the scripts use, one (+0.74 to +0.73). "
  "The paper takes Python's printed value in four places and rounds the printed 0.735 up by hand in the fifth.")
w(f"3. **{circ} of the matches cannot fail.** The monthly and checkpoint series (Tables 2, 3 and 5, and the text that quotes them) are released only as CSVs that `instrument_extra.py` writes by parsing the manuscript's own tables, "
  "and as constants in the figure scripts, typed from the same tables. The paper says so (Section 14). Their arithmetic (ratios, derived row, intervals, rates) is a real check; the read values themselves are not.")
w(f"4. **{st['CANNOT RUN']} values rest on inputs the bundle does not contain** (section 8.2): the licensed review export (Section 6), the raw Brand Radar exports (Section 7 sensitivities, the pilot, company dominance), "
  "the `ufi` repository (the parameter lock, the example's 924 queries and 4/5 and 70.4%, the commit counts) and the author's own records (cost, export times, page fetches). "
  "This is disclosed. Where the author shipped the output of the script that prints a value, the paper agrees with it in every case.")
w("5. **Small documentation gaps.** `README.txt` says the edit scripts run from `edit_v49*.py` to `edit_v52m.py`; the bundle also holds `edit_v52n.py` to `edit_v52s.py`. "
  "The `ai_citation_cross_sector` README says the three raw-export scripts \"stop with a message\"; `cross_sector_sensitivity2.py` first prints its variance block (identical to the shipped output's first 760 bytes) and then stops. "
  "The proof `framework_test_r1/framework_retro_test_381_amendment_2026-10-15.md.ots` carries only pending calendar attestations, so the amendment's date cannot yet be checked against Bitcoin from the bundle (the paper says only that it was \"stamped separately\").")
w("")
w("## 4. Scripts")
w("")
w("Each script was run from its own folder exactly as its README or docstring says, from `run/` (or `build/`), with the bundle's files only. \"Byte-identical\" means `cmp` found no difference with the output file shipped beside the script.")
w("")
w("| # | Script | How run (folder: command) | Status | Comparison with the shipped output |")
w("|---|---|---|---|---|")
S = [
    ("data/analyze.py", "data/: `python3 analyze.py`", "RAN", "No shipped output file. Every printed value equals an independent recomputation from the two prefix CSVs."),
    ("instrument_divergence_extra/instrument_extra.py", "instrument_divergence_extra/: `python3 instrument_extra.py`", "RAN", "stdout byte-identical to `instrument_extra_output.txt` (4,840 bytes); the four `instrument_series_table*.csv` it rewrites are byte-identical."),
    ("protocols/instrument_extra_as_stamped.py", "protocols/: `python3 instrument_extra_as_stamped.py`", "RAN", "No shipped output. Its stdout equals sections 1 to 6 of the current script's, as `protocols/README.md` says; the four CSVs it writes into `protocols/` equal the released ones."),
    ("protocols/reread_compare.py", "protocols/: `python3 reread_compare.py`", "FAILED", "`FileNotFoundError: .../run/03_DATA/instrument_divergence_ahrefs_prefixes_2026-10-12.csv` (project path, not in the bundle). Its input, a filled re-read sheet, does not exist yet either (`reread_sheet.csv` is empty by design)."),
    ("review_demand/m2_from_counts.py", "review_demand/: `python3 m2_from_counts.py`", "RAN", "Byte-identical (2,465 bytes)."),
    ("review_demand/r2_link_check.py", "review_demand/: `python3 r2_link_check.py`", "RAN", "Byte-identical (1,997 bytes). It reads two population sizes from the shipped outputs of scripts that cannot run (46,517 links; 924 of 6,620)."),
    ("review_demand/analyze_reviews.py", "review_demand/: `python3 analyze_reviews.py`", "CANNOT RUN", "Stops: `FileNotFoundError: Telecom_reviews_and_responses.xlsx` (licensed DataForSEO export, withheld; also needs `Telecom_classification.xlsx`). Shipped output used only to note agreement."),
    ("review_demand/supplement_r10.py", "review_demand/: `python3 supplement_r10.py`", "CANNOT RUN", "Same missing export, and `Telecom_keywords_full.csv.gz` and a private carrier-name file."),
    ("review_demand/r2_link_sample.py", "review_demand/: `python3 r2_link_sample.py`", "CANNOT RUN", "Same missing export."),
    ("review_demand/make_fig_reviews_v50.py", "review_demand/: `python3 make_fig_reviews_v50.py`", "CANNOT RUN", "Stops: `out/label_demand_aggregates.csv` not found (written from the licensed export)."),
    ("stakes/vendor_reliance.py", "stakes/: `python3 vendor_reliance.py --offline` (as the README says)", "RAN", "Byte-identical (470 bytes). The online mode, which queries OpenAlex and rewrites the list, was not run."),
    ("stakes/stakes_screen_check.py", "stakes/: `python3 stakes_screen_check.py`", "RAN", "Byte-identical (600 bytes)."),
    ("stakes/stakes_screen_sample.py", "not run", "CANNOT RUN", "Needs the live OpenAlex API for titles and abstracts (not released) and writes outside the bundle. Its seeded draw (`random.Random(20261015).sample` of the 456 works), replayed offline, gives exactly the 120 ids in `stakes_screen_ids.csv`."),
    ("ai_citation_cross_sector/scripts/section7_from_aggregates.py", "scripts/: `python3 section7_from_aggregates.py`", "RAN", "Byte-identical (6,873 bytes)."),
    ("ai_citation_cross_sector/scripts/make_tables_sector_surface.py", "scripts/: `python3 make_tables_sector_surface.py`", "RAN", "Byte-identical (3,007 bytes); Tables C3 and C4 of the paper equal its output cell for cell."),
    ("ai_citation_cross_sector/scripts/make_fig_sources.py", "scripts/: `python3 make_fig_sources.py`", "RAN", "Writes `fig10_sources.png` (byte-identical to the shipped one) and `.pdf` (identical except `/CreationDate`) beside itself."),
    ("ai_citation_cross_sector/scripts/make_brand_radar_urls.py", "scripts/: `python3 make_brand_radar_urls.py`", "RAN", "Rewrites `design/cross_sector_report_urls.json` byte-identical; stdout (11 sectors, 9 companies in XLC) has no shipped copy."),
    ("ai_citation_cross_sector/scripts/cross_sector.py", "scripts/: `python3 cross_sector.py`", "CANNOT RUN", "Stops with its own message: the raw Brand Radar exports are not released."),
    ("ai_citation_cross_sector/scripts/cross_sector_sensitivity.py", "scripts/: `python3 cross_sector_sensitivity.py`", "CANNOT RUN", "Same message."),
    ("ai_citation_cross_sector/scripts/cross_sector_sensitivity2.py", "scripts/: `python3 cross_sector_sensitivity2.py`", "CANNOT RUN", "Prints its first block from the aggregates (byte-identical to the first 760 bytes of the shipped output), then stops on the raw exports."),
    ("make_figs_v4.py", "top folder: `python3 make_figs_v4.py`", "RAN", "Six figures: PNG byte-identical; PDF identical except `/CreationDate`."),
    ("make_fig0.py", "top folder: `python3 make_fig0.py`", "RAN", "PNG byte-identical; PDF identical except `/CreationDate`."),
    ("build_tex.py", "`build/` copy, top folder: `python3 build_tex.py`", "RAN", "`build/paper.tex` byte-identical to the shipped `paper.tex` (199,354 bytes)."),
    ("(tectonic on build/paper.tex)", "build/: `tectonic --keep-logs paper.tex`", "RAN", "34 pages, exit 0; only box warnings (5 overfull, at most 3.98 pt; 77 underfull). No shipped PDF to compare."),
    ("build_docx.sh", "top folder: `./build_docx.sh`", "RAN", "`build/paper.docx` with 9 embedded figures; no shipped DOCX to compare."),
    ("edit_v49.py, edit_v49_r9.py, edit_v49_r9b.py, edit_v49_r9c.py, edit_v50.py (5)", "`editrun/` copy: `python3 <script>`, in order", "CANNOT RUN", "Read `manuscript_v49.md` (the v4.8 to v5.0 source), which is not in the bundle: `FileNotFoundError`."),
    ("edit_v50b.py to edit_v52s.py (23)", "same", "CANNOT RUN", "Each refuses (`REFUSE: 0 matches` or `already applied`) and leaves `manuscript_v50.md` unchanged, as expected for a record of edits already applied; the chain cannot be replayed without the v4.8 source."),
    ("08_REVIEW/*/checks/* (28 files)", "not run", "not a paper script", "Tooling of the three earlier reproductions; some carry absolute paths of their own work folders. Out of scope."),
]
for i, (a, b, c, d) in enumerate(S, 1):
    w(f"| {i} | `{a}` | {b} | {c} | {d} |" if " " not in a else f"| {i} | {a} | {b} | {c} | {d} |")
w("")
w("Tally: RAN 15 scripts (rows 1 to 3, 5, 6, 11, 12, 14 to 17, 21 to 23, 25) plus the compile; FAILED 1; CANNOT RUN 36 (8 data or API, 28 edit scripts).")
w("")
w("## 5. Build and figures")
w("")
w("- `paper.tex`: regenerated byte for byte by `build_tex.py` (pandoc 3.9.0.2). The compile used tectonic because XeLaTeX is not installed; `build_tex.py` itself falls back to tectonic for its table-measuring pass, which succeeded.")
mvb = rd("md_vs_built.txt")
pdf_n = re.search(r"PDF: (\d+) numeric tokens in the source, (\d+) in the built text; (\d+) distinct", mvb).groups()
docx_n = re.search(r"DOCX: (\d+) numeric tokens in the source, (\d+) in the built text; (\d+) distinct", mvb).groups()
w("- Built PDF: 34 pages, letter size, all 20 fonts embedded (`outputs/built_paper_pdffonts.txt`), no `Missing character` lines, no undefined references or citations. "
  f"Every number in the source occurs at least as often in the built PDF's text ({int(pdf_n[1]):,} numeric tokens against {int(pdf_n[0]):,}; the surplus is page numbers, running heads and figure text; "
  f"{pdf_n[2]} numbers short) and in the DOCX's text ({int(docx_n[1]):,} against {int(docx_n[0]):,}; {docx_n[2]} short) (`outputs/md_vs_built.txt`).")
w("- Figure comparison (`outputs/compare_figures.txt`):")
for x in rd("compare_figures.txt").splitlines():
    m = re.match(r"(\S+) \((\S+)\): (.*)", x)
    if m:
        w(f"  - `{m.group(1)}` ({m.group(2)}): " + ("PNG byte-identical; PDF identical except the creation timestamp" if "IDENTICAL" in x and "PNG bytes IDENTICAL" in x and "masked: IDENTICAL" in x else clean(m.group(3), 200)))
w("  - `fig9_reviews` (Figure 6): not regenerable (`make_fig_reviews_v50.py` needs the licensed export); its shipped PDF prints \"1,008 taxonomy labels, Spearman +0.18\" and \"(nine of 17), Spearman +0.75\", as the paper does.")
w("- Figure data against released data (`outputs/figure_check.txt`): " + rd("figure_check.txt").strip().splitlines()[-1] + ".")
w("")
w("## 6. Stamped protocol and timestamps")
w("")
for x in rd("manifest_check.txt").strip().splitlines():
    w("    " + x)
w("")
w("OpenTimestamps proofs, parsed offline (`check_scripts/ots_parse.py`, `outputs/ots_parse.txt`):")
w("")
w("- `protocols/protocols_manifest.txt.ots`: commits to SHA-256 `e52d0565...d67a`, which is the manifest's; one Bitcoin attestation, block 971,506, merkle root (explorer byte order) "
  "`7bdc60257b41068f09d1157f28005268d7430ba65143d263243a5d46a24659a3`, plus four pending calendar attestations.")
w("- `framework_test_r1/framework_retro_test_381_manifest.txt.ots`: commits to the manifest's SHA-256; same block and merkle root.")
w("- `framework_test_r1/framework_retro_test_381_amendment_2026-10-15.md.ots`: commits to the amendment's SHA-256; pending calendar attestations only.")
bx = rd("block_explorer_check.txt")
w("- Block explorer (blockstream.info, the check `protocols/README.md` prescribes): block 971,506 has merkle root " + re.search(r"merkle_root (\w+)", bx).group(1)
  + (" (equal to the proofs')" if "proofs commit to: True" in bx else " (DIFFERENT from the proofs')") + " and block time " + re.search(r"(\d{4}-\d\d-\d\dT[\d:]+)", bx).group(1).replace("T", " ") + " UTC (`outputs/block_explorer_check.txt`).")
w("- The manifests were written at 03:45 and 03:48 UTC; the block was mined at 04:05:42 UTC. The Study R1 files themselves are held back, so only the manifest can be checked.")
w("")
w("## 7. Other checks")
w("")
w("- `arxiv_abstract.txt`: 1,907 characters, under the 1,920 that `README.txt` states; every number in it appears in the manuscript's abstract (it omits −0.11 and the read date).")
w("- `UFI_Metrics_and_Evaluation_Protocol_v1.0.pdf` against its `.md`: the same numbers (the one apparent difference, a DOI `30.1-2.81`, is a line-break hyphen that text extraction drops).")
w("- `ai_citation_cross_sector/README.md`'s note on YouTube's rank where it is not cited (825 for Utilities on ChatGPT): confirmed in the aggregates; the ChatGPT and Copilot medians (151, 161) are the same under either reading.")
w("- Rerun outputs written into the run copy, and nothing else: figure files, the four protocol CSVs, `fig10_sources.*` beside its script, and an empty `review_demand/out/` made by `analyze_reviews.py` before it stopped.")
w("")
w("## 8. Numbers")
w("")
w("### 8.1 Method")
w("")
w("`check_scripts/check_numbers.py` holds one entry for every number the paper quotes from its own study, line by line through the manuscript (`manuscript_v50.md`, the bundle's source of truth), "
  "including Tables 2 to 7, C1 and C2 cell by cell and counts written in words (\"nineteen\", \"one fifth\"). Each value was compared at the precision the paper prints with the most precise value available: "
  "an independent recomputation from the released data where possible (prefix CSVs, aggregates, anonymized label counts, judgment CSVs, the single-read and code-list files), the rerun script's output otherwise, "
  "and the full-precision value wherever the script's printed value ends in 5 at the next digit (`check_scripts/m2_precise.py`, `m2_boundary.py`). A value matches when it equals the full-precision value rounded half-up; "
  "a value exactly on the boundary is accepted either way and flagged. `check_scripts/coverage.py` then extracts every numeric token from the manuscript (the reference list excepted) and requires each to be checked or excluded by a stated rule:")
w("")
w("    " + cov)
w("    " + covlab)
w("")
w("The excluded tokens are section, table and figure numbers, citation years, dates and day numbers used as names, times, enumerations, confidence levels (\"95%\"), position-band names and \"S&P 500\"; "
  "`outputs/label_audit.txt` lists every date, day, band, time and enumeration exclusion for review, and none hides a quantity. "
  "The checker was tested: on known cases (`outputs/mutation_unit_test.txt`, 12 of 12) and on a copy of the manuscript with five numbers altered, all five were caught "
  "(`outputs/mutation_end_to_end.txt`: four as MISMATCH, the fifth by the coverage check).")
w("")
w("### 8.2 Tally")
w("")
w("| Section | MATCH | MISMATCH | CANNOT RUN |")
w("|---|---|---|---|")
for s_, c in by_sec.items():
    w(f"| {s_} | {c.get('MATCH', 0)} | {c.get('MISMATCH', 0)} | {c.get('CANNOT RUN', 0)} |")
w(f"| **All** | **{st['MATCH']:,}** | **{st.get('MISMATCH', 0)}** | **{st['CANNOT RUN']}** |")
w("")
w("CANNOT RUN, by missing input:")
w("")
for k, v in cr_reason.most_common():
    w(f"- {v}: {k}")
w("")
w(f"Of the {st['MATCH']:,} matches, {circ} rest only on records transcribed from the manuscript itself (problem 3).")
w("")
w("### 8.3 Values on a rounding boundary")
w("")
w("Exact values from `outputs/rounding_boundaries.txt` (computed with rational arithmetic from the released data):")
w("")
w("| Where | Exact value | Quoted | Half-up | Half-even | Python format |")
w("|---|---|---|---|---|---|")
for where, exact, quoted, hu, he, pf in (
        ("Section 1 and Table D1: screen sample using vendor figures, annotator 1 (99/120)", "82.5%", "82%", "83%", "82%", "82%"),
        ("Table 4: /device-compare/ keyword ratio (12,600 / 2,400)", "5.25", "5.2", "5.3", "5.2", "5.2"),
        ("Table C2: Information Technology, Copilot (405,650 incidences, in thousands)", "405.65", "405.6", "405.7", "405.6", "405.6"),
        ("Table C2: Real Estate, Gemini (2,150 incidences, in thousands)", "2.15", "2.1", "2.2", "2.2", "2.1"),
        ("Section 6: lower end of the multi-word branch-level interval (Sxy/sqrt(Sxx Syy) = 294/400)", "0.735", "+0.74", "0.74", "0.74", "0.73")):
    w(f"| {where} | {exact} | {quoted} | {hu} | {he} | {pf} |")
w("")
w("### 8.4 Figures cited from other works (not checked)")
w("")
w("| # | Line | Quoted | Source cited |")
w("|---|---|---|---|")
for r in ext:
    w(f"| {r['id']} | {r['line']} | {clean(r['token'])} | {clean(r['note'], 110)} |")
w("")
w("### 8.5 Every checked number")
w("")
w("Line numbers refer to `manuscript_v50.md` in the bundle; `outputs/numbers_table.tsv` has the same rows with the surrounding text. \"Obtained\" is the full-precision value in the unit the paper prints "
  "(percent values as percentages). Sources: `rerun` a script run here; `data` a released file; `arith` arithmetic on released files; `shipped` an output the author shipped for a script that cannot run.")
w("")
w("| # | Line | Section | Quoted | Status | Obtained | Source | Note |")
w("|---|---|---|---|---|---|---|---|")
for r in study:
    w(f"| {r['id']} | {r['line']} | {clean(r['section'], 28)} | {clean(r['token'], 70)} | {r['status']} | {clean(r['computed'], 40)} | {short_basis(r['basis'])} | {clean(r['note'], 110)} |")
w("")
w("### 8.6 Entries judged not to be quantitative claims")
w("")
w("| # | Line | Quoted | Why |")
w("|---|---|---|---|")
for r in lab:
    w(f"| {r['id']} | {r['line']} | {clean(r['token'], 50)} | {clean(r['note'], 80)} |")
w("")
w("## 9. Files in this folder")
w("")
w("- `check_scripts/`: `logrun.sh` (command logger), `run_one.sh` (script runner), `compare_outputs.py`, `compare_figures.py`, `check_numbers.py`, `m2_precise.py`, `m2_boundary.py`, `tokens.py`, "
  "`coverage.py`, `label_audit.py`, `ots_parse.py`, `manifest_check.py`, `figure_check.py`, `md_vs_built.py`, `make_report.py`.")
w("- `outputs/`: every script's stdout and stderr (`*_stdout.txt`, `*_stderr.txt`), `run_status.tsv`, the comparisons, `numbers_table.tsv`, the coverage and mutation tests, the OTS and block-explorer checks, "
  "SHA-256 lists of the pristine copy before and after, and `built_artifacts/` (the built `paper.pdf` and `paper.docx`).")
w("- `command_log.txt`: every command, with its exit status; reproduced below.")
w("")
w("## 10. Command log")
w("")
w("```")
w((RV / "command_log.txt").read_text(encoding="utf-8").rstrip())
w("```")
(RV / "reproduction_report.md").write_text("\n".join(L) + "\n", encoding="utf-8")
print(f"wrote reproduction_report.md: {len(L)} lines, {sum(len(x) + 1 for x in L):,} bytes; study numbers {len(study)}: {dict(st)}")


==> anc/08_REVIEW/reproduction_v5.2_run4_2026-10-15/check_scripts/manifest_check.py <==
"""Compare each SHA-256 in protocols/protocols_manifest.txt with the released file of that name.

The manifest lists project paths; protocols/README.md says every listed file is released in protocols/ under the same
name, except analyze.py (released in data/) and instrument_extra.py (released as protocols/instrument_extra_as_stamped.py).
The script also hashes the current instrument_extra.py to show that it, as the README says, differs from the stamp.

Usage: python3 -E -P manifest_check.py <bundle root>
"""
import hashlib
import re
import sys
from pathlib import Path

ROOT = Path(sys.argv[1])
MAP = {"analyze.py": ROOT / "data/analyze.py", "instrument_extra.py": ROOT / "protocols/instrument_extra_as_stamped.py"}
text = (ROOT / "protocols/protocols_manifest.txt").read_text()
rows = re.findall(r"^([0-9a-f]{64})  (\S+)$", text, re.M)
print(f"manifest lines with a SHA-256: {len(rows)}")
ok = 0
for digest, path in rows:
    name = Path(path).name
    f = MAP.get(name, ROOT / "protocols" / name)
    actual = hashlib.sha256(f.read_bytes()).hexdigest() if f.exists() else None
    good = actual == digest
    ok += good
    print(f"  {'MATCH   ' if good else 'MISMATCH'} {path} -> {f.relative_to(ROOT)}"
          + ("" if good else f" (manifest {digest}, file {actual})"))
print(f"{ok} of {len(rows)} match")
cur = hashlib.sha256((ROOT / "instrument_divergence_extra/instrument_extra.py").read_bytes()).hexdigest()
stamped = dict((Path(p).name, d) for d, p in rows)["instrument_extra.py"]
print(f"current instrument_divergence_extra/instrument_extra.py {cur}: {'equal to' if cur == stamped else 'differs from'} the stamped digest (README: it gained sections 7 to 9)")
listed = {Path(p).name for _, p in rows} | {"instrument_extra_as_stamped.py"}
others = sorted(p.name for p in (ROOT / "protocols").iterdir() if p.is_file() and p.name not in listed)
print(f"other files in protocols/: {others}")


==> anc/08_REVIEW/reproduction_v5.2_run4_2026-10-15/check_scripts/md_vs_built.py <==
"""Do the built PDF and DOCX carry every number of the manuscript source?

Compares the multiset of numeric tokens (digits with thousands commas and decimals; signs and unit suffixes dropped,
so 7.5x and 7.5×, -0.11 and −0.11 compare equal) in manuscript_v50.md with those in the text of the built paper.pdf
(pdftotext) and paper.docx (pandoc to plain text). A number that occurs fewer times in a built file than in the
source is reported; extra occurrences in the built files (page numbers, running heads, figure text) are expected.

Usage: python3 -E -P md_vs_built.py <manuscript_v50.md> <pdf text file> <docx text file>
"""
import re
import sys
from collections import Counter

NUM = re.compile(r"(?<![\w.])(\d{1,3}(?:,\d{3})+(?:\.\d+)?|\d+(?:\.\d+)?)(?![\d])")


def nums(text):
    text = text.replace("­", "").replace(" ", "").replace(" ", "")
    return Counter(m.group(1) for m in NUM.finditer(text))


md = nums(open(sys.argv[1], encoding="utf-8").read())
for label, path in (("PDF", sys.argv[2]), ("DOCX", sys.argv[3])):
    built = nums(open(path, encoding="utf-8", errors="replace").read())
    short = {k: (v, built.get(k, 0)) for k, v in md.items() if built.get(k, 0) < v}
    print(f"== {label}: {sum(md.values())} numeric tokens in the source, {sum(built.values())} in the built text; "
          f"{len(short)} distinct numbers occur fewer times in the built text")
    for k, (a, b) in sorted(short.items(), key=lambda kv: -(kv[1][0] - kv[1][1]))[:60]:
        print(f"   {k!r}: source {a}, built {b}")


==> anc/08_REVIEW/reproduction_v5.2_run4_2026-10-15/check_scripts/ots_parse.py <==
"""Parse OpenTimestamps proofs offline (no ots client, no network).

For each proof: checks that the digest it commits to equals the SHA-256 of the file beside it, replays every operation
of the timestamp tree from that digest, and prints each attestation with the message it commits to. For a Bitcoin
block-header attestation the message is the block's merkle root in internal byte order; block explorers and `ots info`
show it byte-reversed, which is printed too.

Usage: python3 -E -P ots_parse.py <proof.ots> [<proof.ots> ...]   (the stamped file is the proof name without .ots)
"""
import hashlib
import sys
from pathlib import Path

MAGIC = b"\x00OpenTimestamps\x00\x00Proof\x00\xbf\x89\xe2\xe8\x84\xe8\x92\x94"
UNARY = {0x08: ("sha256", lambda m: hashlib.sha256(m).digest()), 0x02: ("sha1", lambda m: hashlib.sha1(m).digest()),
         0x03: ("ripemd160", lambda m: hashlib.new("ripemd160", m).digest()), 0xf7: ("reverse", lambda m: m[::-1]),
         0xf3: ("hexlify", lambda m: m.hex().encode())}
BINARY = {0xf0: "append", 0xf1: "prepend"}
ATTEST = {bytes.fromhex("0588960d73d71901"): "BitcoinBlockHeaderAttestation", bytes.fromhex("83dfe30d2ef90c8e"): "PendingAttestation",
          bytes.fromhex("06869a0d73d71b45"): "LitecoinBlockHeaderAttestation"}


class Reader:
    def __init__(self, b):
        self.b, self.i = b, 0

    def byte(self):
        x = self.b[self.i]
        self.i += 1
        return x

    def bytes_(self, n):
        x = self.b[self.i:self.i + n]
        if len(x) != n:
            raise ValueError("truncated proof")
        self.i += n
        return x

    def varuint(self):
        v, shift = 0, 0
        while True:
            x = self.byte()
            v |= (x & 0x7f) << shift
            if not x & 0x80:
                return v
            shift += 7

    def varbytes(self):
        return self.bytes_(self.varuint())


def walk(r, msg, depth, out):
    def one(tag):
        if tag == 0x00:
            kind = r.bytes_(8)
            payload = r.varbytes()
            name = ATTEST.get(kind, "UnknownAttestation " + kind.hex())
            if name == "BitcoinBlockHeaderAttestation":
                height = Reader(payload).varuint()
                out.append(f"{'  ' * depth}{name} height {height}; message (internal order) {msg.hex()}; "
                           f"merkle root as explorers show it {msg[::-1].hex()}")
            elif name == "PendingAttestation":
                out.append(f"{'  ' * depth}{name} uri {Reader(payload).varbytes().decode(errors='replace')}")
            else:
                out.append(f"{'  ' * depth}{name} payload {payload.hex()}")
        elif tag in UNARY:
            walk(r, UNARY[tag][1](msg), depth + 1, out)
        elif tag in BINARY:
            arg = r.varbytes()
            walk(r, (msg + arg) if tag == 0xf0 else (arg + msg), depth + 1, out)
        else:
            raise ValueError(f"unknown tag {tag:#x}")

    tag = r.byte()
    while tag == 0xff:
        one(r.byte())
        tag = r.byte()
    one(tag)


for name in sys.argv[1:]:
    proof = Path(name)
    stamped = proof.with_suffix("")
    b = proof.read_bytes()
    print(f"== {proof.name} ({len(b)} bytes)")
    if not b.startswith(MAGIC):
        print("  not an OpenTimestamps proof (bad magic)")
        continue
    r = Reader(b)
    r.i = len(MAGIC)
    version = r.varuint()
    op = r.byte()
    if op != 0x08:
        print(f"  file hash op {op:#x}, not SHA-256")
        continue
    digest = r.bytes_(32)
    actual = hashlib.sha256(stamped.read_bytes()).hexdigest() if stamped.exists() else None
    print(f"  version {version}; committed SHA-256 {digest.hex()}")
    print(f"  SHA-256 of {stamped.name}: {actual}  -> {'MATCH' if actual == digest.hex() else 'MISMATCH'}")
    out = []
    walk(r, digest, 1, out)
    print("  attestations:")
    for line in out:
        print("  " + line)
    print(f"  bytes parsed {r.i} of {len(b)}")


==> anc/08_REVIEW/reproduction_v5.2_run4_2026-10-15/check_scripts/run_one.sh <==
#!/bin/bash
# usage: run_one.sh <working dir> <label> <command...>
# Runs a bundle script exactly as documented from its own folder; saves stdout and stderr
# to outputs/<label>_stdout.txt and outputs/<label>_stderr.txt and appends a status line.
R=/Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run4_2026-10-15
dir="$1"; label="$2"; shift 2
cd "$dir" || { echo "no such dir $dir"; exit 99; }
start=$(date +%s)
"$@" > "$R/outputs/${label}_stdout.txt" 2> "$R/outputs/${label}_stderr.txt"
rc=$?
end=$(date +%s)
printf '%s\texit=%d\tseconds=%d\tcwd=%s\tcmd=%s\n' "$label" "$rc" "$((end-start))" "$dir" "$*" | tee -a "$R/outputs/run_status.tsv"
exit 0


==> anc/08_REVIEW/reproduction_v5.2_run4_2026-10-15/check_scripts/tokens.py <==
"""Numeric tokens of the manuscript, by line, for the coverage check.

Usage: python3 -E -P tokens.py <manuscript_v50.md> [first line] [last line]
A token is a run of digits with optional sign, thousands commas, decimals, and a %, x, K or M suffix.
"""
import re
import sys

TOK = re.compile(r"(?<![A-Za-z0-9_])([−+\-]?\d[\d,]*(?:\.\d+)?)(%|x|K|M)?(?![A-Za-z0-9])")


def tokens(line):
    out = []
    for m in TOK.finditer(line):
        t = m.group(1).rstrip(",")
        out.append((m.start(), t + (m.group(2) or "")))
    return out


if __name__ == "__main__":
    lines = open(sys.argv[1], encoding="utf-8").read().split("\n")
    lo = int(sys.argv[2]) if len(sys.argv) > 2 else 1
    hi = int(sys.argv[3]) if len(sys.argv) > 3 else len(lines)
    total = 0
    for i in range(lo, hi + 1):
        t = tokens(lines[i - 1])
        total += len(t)
        if t:
            print(f"{i}: " + " | ".join(x for _, x in t))
    print(f"total tokens {total}")


==> anc/08_REVIEW/reproduction_v5.2_run4_2026-10-15/command_log.txt <==
# Command log, independent reproduction run 4 of the Paper 03 v5.2 source bundle
# Fresh working folder: /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/repro_run4_7q11XN
# Review folder: /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run4_2026-10-15
# Commands before the logger existed:
[2026-10-15 03:09:07] $ ls -la <bundle zip>; shasum -a 256 <bundle zip>   (result 1dcc4128398d5d7bb7912f492bb201310fa276dac0ae0103b98e7ce50c2c14f4)
[2026-10-15 03:09:07] $ mkdir -p $R/check_scripts $R/outputs; T=$(mktemp -d scratchpad/repro_run4_XXXXXX); write $R/check_scripts/logrun.sh
[2026-10-15 03:09:12] $ T=/private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/repro_run4_7q11XN
mkdir -p "$T/zip"
cp /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/06_MANUSCRIPT/User_First_Intelligence_v5.2_2026-10-15_source.zip "$T/zip/"
shasum -a 256 "$T/zip/User_First_Intelligence_v5.2_2026-10-15_source.zip"
unzip -l "$T/zip/User_First_Intelligence_v5.2_2026-10-15_source.zip"
    -> exit 0
[2026-10-15 03:09:25] $ T=/private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/repro_run4_7q11XN
mkdir -p "$T/pristine" "$T/run"
cd "$T/pristine" && unzip -q "$T/zip/User_First_Intelligence_v5.2_2026-10-15_source.zip"
cd "$T/run" && unzip -q "$T/zip/User_First_Intelligence_v5.2_2026-10-15_source.zip"
ls "$T/pristine" "$T/run"
cd "$T/pristine/User_First_Intelligence_v5.2_2026-10-15_source" && find . -type f | LC_ALL=C sort | xargs shasum -a 256 > "$T/pristine_sha256.txt"
wc -l "$T/pristine_sha256.txt"
cp "$T/pristine_sha256.txt" /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run4_2026-10-15/outputs/pristine_sha256_before.txt
    -> exit 0
[2026-10-15 03:14:31] $ R=/Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run4_2026-10-15
{ echo "date: $(date -u '+%Y-%m-%d %H:%M:%S UTC')"; sw_vers 2>/dev/null | tr '\n' ' '; echo; uname -a; which python3; python3 --version; python3 -I -c "
import numpy, scipy, pandas, matplotlib, sys
print('numpy', numpy.__version__, 'scipy', scipy.__version__, 'pandas', pandas.__version__, 'matplotlib', matplotlib.__version__)
try:
    import openpyxl; print('openpyxl', openpyxl.__version__)
except Exception as e: print('openpyxl not installed', e)
try:
    import ufi; print('ufi installed', ufi.__file__)
except Exception as e: print('ufi not importable:', type(e).__name__, e)
"; tectonic --version; pandoc --version | head -1; which xelatex || echo "xelatex: not installed"; which ots || echo "ots (opentimestamps-client): not installed"; } | tee "$R/outputs/environment.txt"
    -> exit 0
[2026-10-15 03:14:48] $ R=/Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run4_2026-10-15
{ echo "date: $(date -u '+%Y-%m-%d %H:%M:%S UTC')"; sw_vers 2>/dev/null | tr '\n' ' '; echo; uname -mrs; echo "python3 -> $(python3 -c 'import sys; print(sys.executable)')"; python3 --version; python3 -E -P -c "
import numpy, scipy, pandas, matplotlib, pyparsing
print('numpy', numpy.__version__, '| scipy', scipy.__version__, '| pandas', pandas.__version__, '| matplotlib', matplotlib.__version__, '| pyparsing', pyparsing.__version__)
for m in ('openpyxl', 'ufi'):
    try:
        mod = __import__(m); print(m, getattr(mod, '__version__', '?'), 'importable')
    except Exception as e: print(m, 'not importable:', type(e).__name__)
"; tectonic --version; pandoc --version | head -1; which xelatex || echo "xelatex: not installed (build_tex.py falls back to tectonic)"; which ots || echo "ots (opentimestamps-client): not installed"; } | tee "$R/outputs/environment.txt"
    -> exit 0
[2026-10-15 03:15:06] $ X=/Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run4_2026-10-15/check_scripts/run_one.sh
B=/private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/repro_run4_7q11XN/run/User_First_Intelligence_v5.2_2026-10-15_source
$X "$B/data" analyze python3 analyze.py
$X "$B/review_demand" m2_from_counts python3 m2_from_counts.py
$X "$B/review_demand" r2_link_check python3 r2_link_check.py
$X "$B/stakes" vendor_reliance_offline python3 vendor_reliance.py --offline
$X "$B/stakes" stakes_screen_check python3 stakes_screen_check.py
$X "$B/ai_citation_cross_sector/scripts" section7_from_aggregates python3 section7_from_aggregates.py
$X "$B/ai_citation_cross_sector/scripts" make_tables_sector_surface python3 make_tables_sector_surface.py
    -> exit 0
[2026-10-15 03:16:38] $ X=/Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run4_2026-10-15/check_scripts/run_one.sh
B=/private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/repro_run4_7q11XN/run/User_First_Intelligence_v5.2_2026-10-15_source
$X "$B/instrument_divergence_extra" instrument_extra python3 instrument_extra.py
$X "$B/protocols" instrument_extra_as_stamped python3 instrument_extra_as_stamped.py
$X "$B/protocols" reread_compare python3 reread_compare.py
    -> exit 0
[2026-10-15 03:17:30] $ R=/Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run4_2026-10-15
T=/private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/repro_run4_7q11XN
cd "$R/check_scripts" && python3 -E -P compare_outputs.py "$T/pristine/User_First_Intelligence_v5.2_2026-10-15_source" "$T/run/User_First_Intelligence_v5.2_2026-10-15_source" "$R/outputs" | tee "$R/outputs/compare_batch1_2.txt"
    -> exit 0
[2026-10-15 03:17:36] $ R=/Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run4_2026-10-15/outputs
awk '/^== 7\./{exit} {print}' "$R/instrument_extra_stdout.txt" > "$R/instrument_extra_sections1to6.txt"
cmp "$R/instrument_extra_as_stamped_stdout.txt" "$R/instrument_extra_sections1to6.txt" && echo "stamped script stdout == current script sections 1 to 6: IDENTICAL" | tee "$R/stamped_vs_current_sections1to6.txt"
wc -c "$R/instrument_extra_as_stamped_stdout.txt" "$R/instrument_extra_sections1to6.txt"
    -> exit 0
[2026-10-15 03:17:42] $ R=/Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run4_2026-10-15/outputs
tail -c 40 "$R/instrument_extra_sections1to6.txt" | od -c | tail -3
diff "$R/instrument_extra_as_stamped_stdout.txt" "$R/instrument_extra_sections1to6.txt"; echo "diff exit $?"
# drop the one blank separator line that the current script prints before its section 7 heading
sed -e '$ { /^$/d; }' "$R/instrument_extra_sections1to6.txt" > "$R/instrument_extra_sections1to6_trimmed.txt"
cmp "$R/instrument_extra_as_stamped_stdout.txt" "$R/instrument_extra_sections1to6_trimmed.txt" && echo "stamped script stdout == current script sections 1 to 6 (less the blank line before section 7): IDENTICAL" | tee "$R/stamped_vs_current_sections1to6.txt"
    -> exit 0
[2026-10-15 03:18:01] $ X=/Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run4_2026-10-15/check_scripts/run_one.sh
B=/private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/repro_run4_7q11XN/run/User_First_Intelligence_v5.2_2026-10-15_source
$X "$B/review_demand" analyze_reviews_attempt python3 analyze_reviews.py
$X "$B/review_demand" supplement_r10_attempt python3 supplement_r10.py
$X "$B/review_demand" r2_link_sample_attempt python3 r2_link_sample.py
$X "$B/review_demand" make_fig_reviews_v50_attempt python3 make_fig_reviews_v50.py
$X "$B/ai_citation_cross_sector/scripts" cross_sector_attempt python3 cross_sector.py
$X "$B/ai_citation_cross_sector/scripts" cross_sector_sensitivity_attempt python3 cross_sector_sensitivity.py
$X "$B/ai_citation_cross_sector/scripts" cross_sector_sensitivity2_attempt python3 cross_sector_sensitivity2.py
$X "$B/ai_citation_cross_sector/scripts" make_brand_radar_urls python3 make_brand_radar_urls.py
R=/Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run4_2026-10-15/outputs
for f in analyze_reviews_attempt supplement_r10_attempt r2_link_sample_attempt make_fig_reviews_v50_attempt cross_sector_attempt cross_sector_sensitivity_attempt cross_sector_sensitivity2_attempt make_brand_radar_urls; do echo "---- $f: stdout"; cat "$R/${f}_stdout.txt"; echo "---- $f: last stderr line"; tail -1 "$R/${f}_stderr.txt"; done
    -> exit 0
[2026-10-15 03:18:14] $ R=/Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run4_2026-10-15
T=/private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/repro_run4_7q11XN
P=$T/pristine/User_First_Intelligence_v5.2_2026-10-15_source; B=$T/run/User_First_Intelligence_v5.2_2026-10-15_source
cmp "$B/ai_citation_cross_sector/design/cross_sector_report_urls.json" "$P/ai_citation_cross_sector/design/cross_sector_report_urls.json" && echo "cross_sector_report_urls.json regenerated by make_brand_radar_urls.py: IDENTICAL to shipped"
head -c $(wc -c < "$R/outputs/cross_sector_sensitivity2_attempt_stdout.txt") "$P/ai_citation_cross_sector/scripts/cross_sector_sensitivity2_output.txt" | cmp - "$R/outputs/cross_sector_sensitivity2_attempt_stdout.txt" && echo "cross_sector_sensitivity2.py partial stdout (variance block, printed before it stops): IDENTICAL to the first $(wc -c < "$R/outputs/cross_sector_sensitivity2_attempt_stdout.txt") bytes of the shipped output"
ls -la "$B/review_demand/out" 2>&1
    -> exit 0
[2026-10-15 03:18:24] $ X=/Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run4_2026-10-15/check_scripts/run_one.sh
B=/private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/repro_run4_7q11XN/run/User_First_Intelligence_v5.2_2026-10-15_source
$X "$B" make_figs_v4 python3 make_figs_v4.py
$X "$B" make_fig0 python3 make_fig0.py
$X "$B/ai_citation_cross_sector/scripts" make_fig_sources python3 make_fig_sources.py
R=/Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run4_2026-10-15/outputs
for f in make_figs_v4 make_fig0 make_fig_sources; do echo "---- $f"; cat "$R/${f}_stdout.txt"; cat "$R/${f}_stderr.txt"; done
    -> exit 0
[2026-10-15 03:18:48] $ R=/Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run4_2026-10-15
T=/private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/repro_run4_7q11XN
cd "$R/check_scripts" && python3 -E -P compare_figures.py "$T/pristine/User_First_Intelligence_v5.2_2026-10-15_source" "$T/run/User_First_Intelligence_v5.2_2026-10-15_source" | tee "$R/outputs/compare_figures.txt"
    -> exit 0
[2026-10-15 03:19:04] $ T=/private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/repro_run4_7q11XN
X=/Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run4_2026-10-15/check_scripts/run_one.sh
mkdir -p "$T/build" && cd "$T/build" && unzip -q "$T/zip/User_First_Intelligence_v5.2_2026-10-15_source.zip"
BB="$T/build/User_First_Intelligence_v5.2_2026-10-15_source"
$X "$BB" build_tex python3 build_tex.py
ls -la "$BB/build"
cmp "$BB/build/paper.tex" "$BB/paper.tex" && echo "build/paper.tex written by build_tex.py: IDENTICAL to the shipped paper.tex"
    -> exit 0
[2026-10-15 03:19:15] $ T=/private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/repro_run4_7q11XN
X=/Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run4_2026-10-15/check_scripts/run_one.sh
BB="$T/build/User_First_Intelligence_v5.2_2026-10-15_source"
$X "$BB/build" tectonic_paper tectonic --keep-logs paper.tex
ls -la "$BB/build"/paper.*
R=/Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run4_2026-10-15/outputs
tail -5 "$R/tectonic_paper_stdout.txt"; echo "---- stderr tail"; tail -15 "$R/tectonic_paper_stderr.txt"
    -> exit 0
[2026-10-15 03:19:28] $ T=/private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/repro_run4_7q11XN
L="$T/build/User_First_Intelligence_v5.2_2026-10-15_source/build/paper.log"
R=/Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run4_2026-10-15/outputs
cp "$L" "$R/tectonic_paper.log"
echo "Missing character lines: $(grep -c 'Missing character' "$L")"; grep 'Missing character' "$L" | sort | uniq -c | head -20
echo "undefined/error/not found lines:"; grep -n -i -E "undefined|^! |error|not found|LaTeX Warning: (Reference|Citation)|File .* not found" "$L" | head -20
echo "Overfull lines: $(grep -c 'Overfull' "$L"); Underfull lines: $(grep -c 'Underfull' "$L")"
grep -E "Output written|pages" "$L" | tail -3
which pdftotext pdfinfo mutool qpdf swift 2>/dev/null; python3 -E -P -c "import importlib.util as u; print({m: bool(u.find_spec(m)) for m in ('pypdf','PyPDF2','fitz','pdfminer','pdfplumber','docx')})"
    -> exit 0
[2026-10-15 03:19:36] $ T=/private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/repro_run4_7q11XN
X=/Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run4_2026-10-15/check_scripts/run_one.sh
BB="$T/build/User_First_Intelligence_v5.2_2026-10-15_source"
ls -la "$BB/build_docx.sh"
if [ -x "$BB/build_docx.sh" ]; then $X "$BB" build_docx ./build_docx.sh; else $X "$BB" build_docx zsh build_docx.sh; fi
R=/Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run4_2026-10-15/outputs
cat "$R/build_docx_stdout.txt" "$R/build_docx_stderr.txt"; ls -la "$BB/build/paper.docx" "$BB/build/manuscript_docx.md"
    -> exit 0
[2026-10-15 03:19:49] $ T=/private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/repro_run4_7q11XN
BB="$T/build/User_First_Intelligence_v5.2_2026-10-15_source"
R=/Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run4_2026-10-15/outputs
unzip -l "$BB/build/paper.docx" | grep -E "media/" | tee "$R/docx_media.txt"; echo "media files: $(grep -c media/ "$R/docx_media.txt")"
pdfinfo "$BB/build/paper.pdf" | tee "$R/built_paper_pdfinfo.txt"
pdftotext -layout "$BB/build/paper.pdf" "$R/built_paper_pdf_layout.txt"; pdftotext "$BB/build/paper.pdf" "$R/built_paper_pdf_raw.txt"; wc -c "$R"/built_paper_pdf_*.txt
shasum -a 256 "$BB/build/paper.pdf" "$BB/build/paper.docx" "$BB/build/paper.tex" | tee "$R/built_artifacts_sha256.txt"
mkdir -p "$R/built_artifacts" && cp "$BB/build/paper.pdf" "$BB/build/paper.docx" "$R/built_artifacts/"
    -> exit 0
[2026-10-15 03:21:10] $ R=/Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run4_2026-10-15
M=/private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/repro_run4_7q11XN/pristine/User_First_Intelligence_v5.2_2026-10-15_source/manuscript_v50.md
cd "$R/check_scripts" && python3 -E -P tokens.py "$M" 1 531 > "$R/outputs/tokens_body.txt"; python3 -E -P tokens.py "$M" 696 829 > "$R/outputs/tokens_appendices.txt"; tail -1 "$R/outputs/tokens_body.txt"; tail -1 "$R/outputs/tokens_appendices.txt"
    -> exit 0
[2026-10-15 03:29:51] $ R=/Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run4_2026-10-15
P=/private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/repro_run4_7q11XN/pristine/User_First_Intelligence_v5.2_2026-10-15_source
cd "$R/check_scripts" && python3 -E -P m2_precise.py "$P/review_demand" > "$R/outputs/m2_precise.json" && cat "$R/outputs/m2_precise.json"
    -> exit 0
[2026-10-15 03:31:02] $ R=/Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run4_2026-10-15
P=/private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/repro_run4_7q11XN/pristine/User_First_Intelligence_v5.2_2026-10-15_source
cd "$R/check_scripts" && python3 -E -P m2_boundary.py "$P/review_demand" | tee "$R/outputs/m2_boundary.txt"
    -> exit 0
[2026-10-15 03:33:08] $ R=/Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run4_2026-10-15
P=/private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/repro_run4_7q11XN/pristine/User_First_Intelligence_v5.2_2026-10-15_source
cd "$R/check_scripts" && python3 -E -P -c "
import sys; sys.argv=['x', '$P', '$R/outputs']
exec(open('check_numbers.py').read())
print('rho_age', rho_age, 'fisher', fisher, 'perm_p', perm_p, 'power', power)
print('gmean', gmean, 'gsd', gsd, 'range', grange, 'med', med_vr, med_vm)
print('conc', conc, disc, {k: (sum(v), len(v)) for k, v in bands.items()})
print('R_US_AW', R_US_AW); print('R_WW', R_WW); print('R_USUS', R_USUS)
print('T3V', T3V); print('EVERY', EVERY, 'EVERY_NYT', EVERY_NYT, 'P1', P1, 'P2', P2, 'P3', P3, P3_CHATFAIL, 'P4', P4)
print('CHATGPT_MED_NOXLI', CHATGPT_MED_NOXLI, P2_NOXLI, P3_NOXLI)
print('VAR', VAR); print('TYPEMED', TYPEMED); print('JAC', JAC); print('TRUNC', TRUNC)
print('locs', len(LOCS), 'codes', len(CODES)); print('opposite', opposite)
"
    -> exit 0
[2026-10-15 03:34:49] $ (patched check_numbers.py: P1 condition, line-44 claim)
[2026-10-15 03:36:29] $ (patched check_numbers.py: single-read lookups keyed by quantity and instrument; placeholder expressions removed)
[2026-10-15 03:40:42] $ R=/Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run4_2026-10-15
P=/private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/repro_run4_7q11XN/pristine/User_First_Intelligence_v5.2_2026-10-15_source
cd "$R/check_scripts"
python3 -E -P manifest_check.py "$P" | tee "$R/outputs/manifest_check.txt"
echo
python3 -E -P ots_parse.py "$P/protocols/protocols_manifest.txt.ots" "$P/framework_test_r1/framework_retro_test_381_manifest.txt.ots" "$P/framework_test_r1/framework_retro_test_381_amendment_2026-10-15.md.ots" | tee "$R/outputs/ots_parse.txt"
    -> exit 0
[2026-10-15 03:41:01] $ R=/Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run4_2026-10-15
H=$(curl -s --max-time 20 https://blockstream.info/api/block-height/971506)
echo "block hash: $H"
if [ -n "$H" ] && [ ${#H} -eq 64 ]; then curl -s --max-time 20 "https://blockstream.info/api/block/$H" > "$R/outputs/block_971506.json"; python3 -E -P -c "
import json, datetime, sys
d = json.load(open(sys.argv[1]))
print('height', d['height'], 'merkle_root', d['merkle_root'])
print('timestamp', d['timestamp'], datetime.datetime.fromtimestamp(d['timestamp'], datetime.UTC).isoformat())
print('merkle root equals the one the proofs commit to:', d['merkle_root'] == '7bdc60257b41068f09d1157f28005268d7430ba65143d263243a5d46a24659a3')
" "$R/outputs/block_971506.json" | tee "$R/outputs/block_explorer_check.txt"; else echo "no block hash returned (network unavailable or block unknown)" | tee "$R/outputs/block_explorer_check.txt"; fi
    -> exit 0
[2026-10-15 03:42:09] $ (patched check_numbers.py: 459 from the works list, C3 dagger check, placeholders removed)
[2026-10-15 03:42:14] $ R=/Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run4_2026-10-15
P=/private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/repro_run4_7q11XN/pristine/User_First_Intelligence_v5.2_2026-10-15_source
cd "$R/check_scripts" && python3 -E -P check_numbers.py "$P" "$R/outputs" 2>&1 | tee "$R/outputs/check_numbers_stdout.txt"
    -> exit 0
[2026-10-15 03:43:02] $ R=/Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run4_2026-10-15
P=/private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/repro_run4_7q11XN/pristine/User_First_Intelligence_v5.2_2026-10-15_source
cd "$R/check_scripts" && python3 -E -P coverage.py "$P/manuscript_v50.md" "$R/outputs/numbers_table.tsv" > "$R/outputs/coverage.txt"; head -5 "$R/outputs/coverage.txt"; grep -c "^  line" "$R/outputs/coverage.txt"
    -> exit 0
[2026-10-15 03:43:32] $ R=/Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run4_2026-10-15
P=/private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/repro_run4_7q11XN/pristine/User_First_Intelligence_v5.2_2026-10-15_source
cd "$R/check_scripts" && python3 -E -P check_numbers.py "$P" "$R/outputs" 2>&1 | tee "$R/outputs/check_numbers_stdout.txt" && python3 -E -P coverage.py "$P/manuscript_v50.md" "$R/outputs/numbers_table.tsv" > "$R/outputs/coverage.txt"; head -40 "$R/outputs/coverage.txt"
    -> exit 0
[2026-10-15 03:43:58] $ python3 -E -P label_audit.py manuscript numbers_table.tsv > outputs/label_audit.txt
[2026-10-15 03:44:33] $ R=/Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run4_2026-10-15
P=/private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/repro_run4_7q11XN/pristine/User_First_Intelligence_v5.2_2026-10-15_source
cd "$R/check_scripts" && python3 -E -P - "$P" "$R/outputs" <<'PY' | tee "$R/outputs/mutation_unit_test.txt"
import sys
src = open("check_numbers.py").read().split("# ------------------------------------------------------------------------------------------------ released data")[0]
ns = {"__name__": "unit"}
sys.argv = ["check_numbers.py"] + sys.argv[1:]
exec(compile(src, "check_numbers_helpers", "exec"), ns)
M, ROWS = ns["M"], ns["ROWS"]
cases = [("+0.19", 0.18487, "MISMATCH"), ("+0.18", 0.18487, "MATCH"), ("+0.74", 0.735, "MATCH"), ("37,193", 37192, "MISMATCH"),
         ("7.5x", 7.4697, "MATCH"), ("7.4x", 7.4697, "MISMATCH"), ("−0.11", 0.112, "MISMATCH"), ("82%", 82.5, "MATCH"),
         ("55.6%", 55.4, "MISMATCH"), ("+0.25", 0.24503, "MATCH"), ("+0.25", 0.2449, "MISMATCH"), ("92.3K", 92.3, "MATCH")]
bad = 0
for tok, v, want in cases:
    M(0, tok, v, "unit test")
    got = ROWS[-1]["status"]
    bad += got != want
    print(f"{tok:>8} vs {v:<9} -> {got:9} (expected {want}) {ROWS[-1]['note']}")
print("unit test", "PASSED" if bad == 0 else f"FAILED ({bad})")
PY
    -> exit 0
[2026-10-15 03:44:48] $ R=/Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run4_2026-10-15
T=/private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/repro_run4_7q11XN
rm -rf "$T/mutant" && mkdir -p "$T/mutant/outputs" && cp -R "$T/pristine/User_First_Intelligence_v5.2_2026-10-15_source" "$T/mutant/bundle" && cp "$R"/outputs/*.txt "$R"/outputs/*.json "$T/mutant/outputs/"
python3 -E -P - "$T/mutant/bundle/manuscript_v50.md" <<'PY'
import sys
p = sys.argv[1]; L = open(p, encoding="utf-8").read().split("\n")
muts = [(232, "| 0.20 | 99.2% |", "| 0.21 | 99.2% |"), (734, "25.8% (14.3–34.3)", "25.9% (14.3–34.3)"), (747, "10,891.5", "10,881.5"),
        (287, "is +0.18 (bootstrap", "is +0.19 (bootstrap"), (342, "20,326", "20,362")]
for ln, a, b in muts:
    assert L[ln - 1].count(a) == 1, (ln, a)
    L[ln - 1] = L[ln - 1].replace(a, b)
open(p, "w", encoding="utf-8").write("\n".join(L)); print("mutated", len(muts), "places")
PY
cd "$R/check_scripts" && python3 -E -P check_numbers.py "$T/mutant/bundle" "$T/mutant/outputs" | tee "$R/outputs/mutation_end_to_end.txt"
python3 -E -P coverage.py "$T/mutant/bundle/manuscript_v50.md" "$T/mutant/outputs/numbers_table.tsv" | tee -a "$R/outputs/mutation_end_to_end.txt"
    -> exit 0
[2026-10-15 03:46:06] $ R=/Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run4_2026-10-15
P=/private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/repro_run4_7q11XN/pristine/User_First_Intelligence_v5.2_2026-10-15_source
cd "$R/check_scripts" && python3 -E -P figure_check.py "$P" | tee "$R/outputs/figure_check.txt"
    -> exit 0
[2026-10-15 03:46:15] $ R=/Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run4_2026-10-15
P=/private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/repro_run4_7q11XN/pristine/User_First_Intelligence_v5.2_2026-10-15_source
cd "$R/check_scripts" && python3 -E -P figure_check.py "$P" | tee "$R/outputs/figure_check.txt"
    -> exit 0
[2026-10-15 03:46:33] $ R=/Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run4_2026-10-15
T=/private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/repro_run4_7q11XN
BB="$T/build/User_First_Intelligence_v5.2_2026-10-15_source"
pandoc "$BB/build/paper.docx" -t plain --wrap=none -o "$R/outputs/built_paper_docx.txt"
cd "$R/check_scripts" && python3 -E -P md_vs_built.py "$BB/manuscript_v50.md" "$R/outputs/built_paper_pdf_raw.txt" "$R/outputs/built_paper_docx.txt" | tee "$R/outputs/md_vs_built.txt"
    -> exit 0
[2026-10-15 03:46:54] $ R=/Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run4_2026-10-15
T=/private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/repro_run4_7q11XN
rm -rf "$T/editrun" && mkdir -p "$T/editrun" && cd "$T/editrun" && unzip -q "$T/zip/User_First_Intelligence_v5.2_2026-10-15_source.zip"
E="$T/editrun/User_First_Intelligence_v5.2_2026-10-15_source"
cd "$E"
OUTF="$R/outputs/edit_scripts_attempts.txt"; : > "$OUTF"
before=$(shasum -a 256 manuscript_v50.md | cut -c1-16)
for f in edit_v49.py edit_v49_r9.py edit_v49_r9b.py edit_v49_r9c.py edit_v50.py edit_v50b.py edit_v50c.py edit_v51.py edit_v51b.py edit_v52.py edit_v52b.py edit_v52c.py edit_v52d.py edit_v52e.py edit_v52f.py edit_v52g.py edit_v52h.py edit_v52i.py edit_v52j.py edit_v52k.py edit_v52l.py edit_v52m.py edit_v52n.py edit_v52o.py edit_v52p.py edit_v52q.py edit_v52r.py edit_v52s.py; do
  msg=$(python3 "$f" 2>&1 | tail -1 | cut -c1-160); rc=$?
  rc=$(python3 -c "print(0)" >/dev/null; echo ${PIPESTATUS[0]})
  after=$(shasum -a 256 manuscript_v50.md | cut -c1-16)
  printf '%-18s manuscript %s -> %s  last line: %s\n' "$f" "$before" "$after" "$msg" >> "$OUTF"
  before=$after
done
cat "$OUTF"
ls manuscript_v49.md 2>&1 | head -1
    -> exit 0
[2026-10-15 03:47:17] $ R=/Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run4_2026-10-15
P=/private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/repro_run4_7q11XN/pristine/User_First_Intelligence_v5.2_2026-10-15_source
pdftotext "$P/UFI_Metrics_and_Evaluation_Protocol_v1.0.pdf" "$R/outputs/protocol_pdf_text.txt"
python3 -E -P - "$P" "$R/outputs/protocol_pdf_text.txt" <<'PY' | tee "$R/outputs/misc_consistency.txt"
import sys, re, csv
from collections import Counter
from pathlib import Path
P = Path(sys.argv[1])
NUM = re.compile(r"(?<![\w.])(\d{1,3}(?:,\d{3})+(?:\.\d+)?|\d+(?:\.\d+)?)(?![\d])")
ab = (P / "arxiv_abstract.txt").read_text(encoding="utf-8")
ms = (P / "manuscript_v50.md").read_text(encoding="utf-8")
abstract = ms[ms.index("## Abstract") + 11: ms.index("## 1 Introduction")]
print(f"arxiv_abstract.txt: {len(ab)} characters ({len(ab.strip())} stripped); README says under 1,920: {len(ab.strip()) < 1920}")
na, nm = Counter(NUM.findall(ab)), Counter(NUM.findall(abstract))
print(f"  numbers in arxiv_abstract.txt not in the manuscript abstract: {sorted((na - nm).elements())}")
print(f"  numbers in the manuscript abstract not in arxiv_abstract.txt: {sorted((nm - na).elements())}")
md = (P / "UFI_Metrics_and_Evaluation_Protocol_v1.0.md").read_text(encoding="utf-8")
pdf = open(sys.argv[2], encoding="utf-8", errors="replace").read()
cm, cp = Counter(NUM.findall(md)), Counter(NUM.findall(pdf))
print(f"protocol: numbers in the .md missing from the .pdf text: {sorted((cm - cp).elements())[:40]}")
print(f"protocol: numbers in the .pdf text not in the .md (page numbers etc. expected): {sorted((cp - cm).elements())[:40]}")
pm = {(r["etf"], r["surface"]): r for r in csv.DictReader((P / "ai_citation_cross_sector/aggregates/cross_sector_platform_metrics.csv").open())}
cells = {(r["etf"], r["surface"]): r for r in csv.DictReader((P / "ai_citation_cross_sector/aggregates/cross_sector_cells.csv").open())}
print(f"README note: Utilities ChatGPT yt_rank_nonbrand = {pm[('xlu','chatgpt')]['yt_rank_nonbrand']!r}, youtube_cited_in = {cells[('xlu','chatgpt')]['youtube_cited_in']!r}; "
      f"Utilities Copilot yt_rank_nonbrand = {pm[('xlu','copilot')]['yt_rank_nonbrand']!r}, youtube_cited_in = {cells[('xlu','copilot')]['youtube_cited_in']!r}")
import statistics
for p in ("chatgpt", "copilot"):
    base = [int(pm[(s, p)]["yt_rank_nonbrand"]) if pm[(s, p)]["yt_rank_nonbrand"] else 9999 for s in ["xlk","xlv","xlf","xly","xlc","xli","xlp","xle","xlu","xlre","xlb"]]
    alt = [9999 if int(cells[(s, p)]["youtube_cited_in"]) == 0 else r for s, r in zip(["xlk","xlv","xlf","xly","xlc","xli","xlp","xle","xlu","xlre","xlb"], base)]
    print(f"  {p}: median YouTube rank with ranks as stored {statistics.median(base)}, with uncited cells as not cited {statistics.median(alt)}")
PY
    -> exit 0
[2026-10-15 03:48:12] $ R=/Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run4_2026-10-15
T=/private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/repro_run4_7q11XN
P=$T/pristine/User_First_Intelligence_v5.2_2026-10-15_source
echo "08_REVIEW scripts in the bundle and the absolute paths they reference:"
for f in $(find "$P/08_REVIEW" -type f \( -name "*.py" -o -name "*.sh" \) | sort); do n=$(grep -c -E "/private/tmp|/Users/|scratchpad" "$f"); echo "  ${f#$P/}: $n lines with absolute paths"; done
cd "$P" && find . -type f | LC_ALL=C sort | xargs shasum -a 256 > "$R/outputs/pristine_sha256_after.txt"
cmp "$R/outputs/pristine_sha256_before.txt" "$R/outputs/pristine_sha256_after.txt" && echo "pristine copy unchanged after all runs (305 files, identical SHA-256 list)"
cd "$R/check_scripts" && python3 -E -P compare_outputs.py "$P" "$T/run/User_First_Intelligence_v5.2_2026-10-15_source" "$R/outputs" > "$R/outputs/compare_final.txt"; sed -n '/Every file/,$p' "$R/outputs/compare_final.txt"
    -> exit 0
[2026-10-15 03:48:56] $ python3 -E -P - "/private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/repro_run4_7q11XN/pristine/User_First_Intelligence_v5.2_2026-10-15_source" <<'PY' | tee "/Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run4_2026-10-15/outputs/rounding_boundaries.txt"
import csv, sys
from decimal import Decimal, ROUND_HALF_UP, ROUND_HALF_EVEN
from fractions import Fraction
from pathlib import Path
P = Path(sys.argv[1])
cells = {(r["etf"], r["surface"]): int(r["cited_in_sum"]) for r in csv.DictReader((P / "ai_citation_cross_sector/aggregates/cross_sector_cells.csv").open())}
cases = [("Section 1 and Table D1: share of the screen sample using vendor figures, annotator 1", Fraction(99, 120) * 100, "82%", 0),
         ("Table 4: /device-compare/ keyword ratio, Semrush 12,600 / Ahrefs 2,400", Fraction(12600, 2400), "5.2", 1),
         ("Table C2: Information Technology, Copilot, thousands", Fraction(cells[("xlk", "copilot")], 1000), "405.6", 1),
         ("Table C2: Real Estate, Gemini, thousands", Fraction(cells[("xlre", "gemini")], 1000), "2.1", 1),
         ("Section 6: lower end of the multi-word branch interval (exact 294/400, m2_boundary.txt)", Fraction(294, 400), "0.74", 2)]
print(f"{'value':42s} exact      quoted  half-up  half-even  Python-format")
for name, v, q, d in cases:
    dv = Decimal(v.numerator) / Decimal(v.denominator)
    e = Decimal(1).scaleb(-d)
    hu, he = dv.quantize(e, ROUND_HALF_UP), dv.quantize(e, ROUND_HALF_EVEN)
    pf = f"{float(v):.{d}f}"
    print(f"{name[:42]:42s} {str(dv):10s} {q:7s} {str(hu):8s} {str(he):10s} {pf}")
print("raw cells:", cells[("xlk", "copilot")], cells[("xlre", "gemini")])
PY
    -> exit 0
[2026-10-15 03:50:19] $ (patched check_numbers.py: 14 literal-True checks made real or reclassified as labels)
[2026-10-15 03:50:42] $ (patched check_numbers.py: constant-valued checks computed from data)
[2026-10-15 03:50:49] $ R=/Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run4_2026-10-15
P=/private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/repro_run4_7q11XN/pristine/User_First_Intelligence_v5.2_2026-10-15_source
cd "$R/check_scripts" && python3 -E -P check_numbers.py "$P" "$R/outputs" 2>&1 | tee "$R/outputs/check_numbers_stdout.txt" && python3 -E -P coverage.py "$P/manuscript_v50.md" "$R/outputs/numbers_table.tsv" > "$R/outputs/coverage.txt"; head -4 "$R/outputs/coverage.txt"
    -> exit 0
[2026-10-15 03:51:24] $ R=/Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run4_2026-10-15
T=/private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/repro_run4_7q11XN
cp "$R"/outputs/*.txt "$R"/outputs/*.json "$T/mutant/outputs/"
cd "$R/check_scripts" && { echo "Mutant: manuscript_v50.md with five numbers altered (Table 4 0.20->0.21, Table C1 25.8%->25.9%, Table C2 10,891.5->10,881.5, Section 6 +0.18->+0.19, Table 5 20,326->20,362)"; python3 -E -P check_numbers.py "$T/mutant/bundle" "$T/mutant/outputs"; python3 -E -P coverage.py "$T/mutant/bundle/manuscript_v50.md" "$T/mutant/outputs/numbers_table.tsv"; } > "$R/outputs/mutation_end_to_end.txt" 2>&1; grep -E "MISMATCH|not found|^  line 287" "$R/outputs/mutation_end_to_end.txt"
wc -c "$R/command_log.txt"
    -> exit 0
[2026-10-15 03:53:28] $ R=/Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run4_2026-10-15
pdffonts "$R/outputs/built_artifacts/paper.pdf" | tee "$R/outputs/built_paper_pdffonts.txt"
grep -o "Overfull \\\\hbox ([0-9.]*pt too wide)" "$R/outputs/tectonic_paper.log" | sort -t'(' -k2 -n | tail -5
    -> exit 0
[2026-10-15 03:53:38] $ R=/Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run4_2026-10-15
cd "$R/check_scripts" && python3 -E -P make_report.py "$R"
    -> exit 0
[2026-10-15 03:54:16] $ R=/Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run4_2026-10-15
P=/private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/repro_run4_7q11XN/pristine/User_First_Intelligence_v5.2_2026-10-15_source
cd "$R/check_scripts" && python3 -E -P make_report.py "$R" "$P/manuscript_v50.md"
    -> exit 0
[2026-10-15 03:54:49] $ R=/Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run4_2026-10-15
P=/private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/repro_run4_7q11XN/pristine/User_First_Intelligence_v5.2_2026-10-15_source
cd "$R/check_scripts" && python3 -E -P make_report.py "$R" "$P/manuscript_v50.md"
    -> exit 0
[2026-10-15 03:55:28] $ R=/Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run4_2026-10-15
P=/private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/repro_run4_7q11XN/pristine/User_First_Intelligence_v5.2_2026-10-15_source
shasum -a 256 /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/06_MANUSCRIPT/User_First_Intelligence_v5.2_2026-10-15_source.zip
cd "$R/check_scripts" && python3 -E -P make_report.py "$R" "$P/manuscript_v50.md" && grep -c "—" "$R/reproduction_report.md"
    -> exit 0


==> anc/08_REVIEW/reproduction_v5.2_run4_2026-10-15/outputs/analyze_reviews_attempt_stderr.txt <==
Traceback (most recent call last):
  File "/private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/repro_run4_7q11XN/run/User_First_Intelligence_v5.2_2026-10-15_source/review_demand/analyze_reviews.py", line 24, in <module>
    r = pd.read_excel(SRC / "Telecom_reviews_and_responses.xlsx", sheet_name="Reviews")
  File "/opt/homebrew/lib/python3.13/site-packages/pandas/io/excel/_base.py", line 481, in read_excel
    io = ExcelFile(
        io,
    ...<2 lines>...
        engine_kwargs=engine_kwargs,
    )
  File "/opt/homebrew/lib/python3.13/site-packages/pandas/io/excel/_base.py", line 1604, in __init__
    ext = inspect_excel_format(
        content_or_path=path_or_buffer, storage_options=storage_options
    )
  File "/opt/homebrew/lib/python3.13/site-packages/pandas/io/excel/_base.py", line 1452, in inspect_excel_format
    with get_handle(
         ~~~~~~~~~~^
        content_or_path, "rb", storage_options=storage_options, is_text=False
        ^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^
    ) as handle:
    ^
  File "/opt/homebrew/lib/python3.13/site-packages/pandas/io/common.py", line 935, in get_handle
    handle = open(handle, ioargs.mode)
FileNotFoundError: [Errno 2] No such file or directory: 'Telecom_reviews_and_responses.xlsx'


==> anc/08_REVIEW/reproduction_v5.2_run4_2026-10-15/outputs/analyze_stdout.txt <==
n = 12 prefixes, one domain, read 2026-10-12
visits ratio Semrush/Ahrefs: min 0.20x (/local/bundles/), max 7.24x (/local/area-codes/), second 6.57x (/stores/), median 1.01, spread 1.55 decades
prefixes with ratio below one: 6 of 12: /product-compare/, /local/bundles/, /device-compare/, /local/fiber/, /local/internet/, /es-us/local/
Spearman rho(age, visits ratio) = -0.11; Fisher 95% CI [-0.64, +0.49]; permutation p = 0.73
  excluding the area-code section: rho = +0.15 (n = 11)
Spearman rho(keyword ratio, visits ratio) = +0.17; excluding area-codes +0.52
keyword ratio Semrush/Ahrefs: min 2.0x, max 20.9x, all above one
Vendor agreement on ORDERING sections by visits: Spearman +0.94, Kendall tau +0.82, 60 of 66 pairs concordant, 6 discordant
Power note: n = 12 gives roughly 38% power to detect rho = 0.5 at alpha 0.05 (two-sided).
TERRITORY-MATCHED (Semrush US / Ahrefs US-only): min 0.20x, max 8.89x, median 1.06, below one 4 of 12; rho(age, ratio) = -0.28
  US share of Ahrefs visits by prefix: /local/area-codes/ 81%, /product-compare/ 70%, /local/bundles/ 99%, /device-compare/ 83%, /local/cell-phones/ 99%, /support/ 99%, /local/fiber/ 100%, /buy/ 98%, /local/internet/ 94%, /stores/ 99%, /deals/ 99%, /es-us/local/ 43%


==> anc/08_REVIEW/reproduction_v5.2_run4_2026-10-15/outputs/block_971506.json <==
{"id":"00000000000000000001eae50cb039defe3499981760a7a14cc7c3040bf18484","height":971506,"version":734445568,"timestamp":1792037142,"tx_count":3606,"size":1444617,"weight":3992952,"merkle_root":"7bdc60257b41068f09d1157f28005268d7430ba65143d263243a5d46a24659a3","previousblockhash":"0000000000000000000142398956b54cb5e155ed95ae051b31f1e120d8e29408","mediantime":1792035061,"nonce":911493730,"bits":386014960,"difficulty":132716002350731.27}

==> anc/08_REVIEW/reproduction_v5.2_run4_2026-10-15/outputs/block_explorer_check.txt <==
height 971506 merkle_root 7bdc60257b41068f09d1157f28005268d7430ba65143d263243a5d46a24659a3
timestamp 1792037142 2026-10-15T04:05:42+00:00
merkle root equals the one the proofs commit to: True


==> anc/08_REVIEW/reproduction_v5.2_run4_2026-10-15/outputs/build_docx_stdout.txt <==
wrote build/paper.docx


==> anc/08_REVIEW/reproduction_v5.2_run4_2026-10-15/outputs/build_tex_stdout.txt <==
table 0: measured 374.92364 pt, est 408, chunks 1
table 1: measured 105.59943000000001 pt, est 122, chunks 1
table 2: measured 75.67452 pt, est 81, chunks 1
table 3: measured 201.0738 pt, est 239, chunks 1
table 4: measured 187.29907 pt, est 201, chunks 1
table 5: measured 88.02434 pt, est 96, chunks 1
table 6: measured 166.09938 pt, est 180, chunks 1
table 7: measured 128.87416 pt, est 141, chunks 1
table 8: measured 142.64889 pt, est 159, chunks 1
table 9: measured 180.64889 pt, est 198, chunks 1
table 10: measured 163.34897 pt, est 174, chunks 1
table 11: measured 599.5976499999999 pt, est 662, chunks 2
wrote /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/repro_run4_7q11XN/build/User_First_Intelligence_v5.2_2026-10-15_source/build/paper.tex 198033 chars


==> anc/08_REVIEW/reproduction_v5.2_run4_2026-10-15/outputs/built_artifacts_sha256.txt <==
b44b70cf5ca61002677130c7ad792b53feb5b37c45d5d5b1aa0bf806ba7af265  /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/repro_run4_7q11XN/build/User_First_Intelligence_v5.2_2026-10-15_source/build/paper.pdf
bc7544286fd591a90fbdd935ace71b6f3cc15eefe96ca547809bc255575e4ce6  /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/repro_run4_7q11XN/build/User_First_Intelligence_v5.2_2026-10-15_source/build/paper.docx
bc95470c4dab9cf470b60c4a06ff40427c9edf4320cf0fed33cbbd256c79953e  /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/repro_run4_7q11XN/build/User_First_Intelligence_v5.2_2026-10-15_source/build/paper.tex


==> anc/08_REVIEW/reproduction_v5.2_run4_2026-10-15/outputs/built_paper_docx.txt <==
User First Intelligence for Traditional and AI Search (SEO and GEO/AEO): Ontology-Driven Query Discovery from Multi-Source Knowledge Graphs Beyond Search Volume

Venkata Pagadala
Research Scholar (Ph.D. in progress, Artificial Intelligence), KL University (Koneru Lakshmaiah Education Foundation), India
vdepagadala@gmail.com
Manuscript version 5.2, 15 October 2026. Preprint, not yet peer reviewed.

Keywords: User First Intelligence; query discovery; search engine optimization (SEO); answer engine optimization (AEO); ontology; knowledge graph; competency questions; search measurement; instrument validity; AI Overviews; AI answer citations; generative engine optimization (GEO); deployment measurement study; reference content

Abstract

People say what they want to know in many places that are not a search box, and the commercial tools that search and AI-answer optimization rely on see only part of it, through models whose figures are often reported as counts. This paper reports three measurements of what such instruments show and builds a framework on them.

On the area-code section of a large US telecommunications provider’s website (381 code pages and 53 hubs), observed from zero, two commercial analytics platforms differed on estimated monthly visits by 7.5x to 27.1x, and by 8.6x to 29.9x with both read worldwide; across twelve sections of the same domain the ratio ran from 0.20x to 7.24x, with no detectable relationship to section age (Spearman −0.11, a test of low power with twelve sections), while the platforms agreed on which section is larger in 60 of 66 pairs, though in only 9 of the 15 pairs within a factor of three. On 37,193 reviews of 378 telecom stores linked to a 42,994-node keyword taxonomy, review demand and search volume agree only roughly on the taxonomy’s branches (Spearman +0.47 to +0.75, depending on how labels are attributed to branches) and barely on topics (+0.18), on links that two blind AI annotators judged about two-thirds correct. In one vendor’s index of AI answers (Ahrefs Brand Radar, US, October 2026) that name the ten largest holdings of each S&P 500 sector fund, four predictions written before collection yielded one held, one held in direction only and two failed; video and community sites took a median 21% of citation incidences on Google’s AI Overviews and AI Mode against 0.6% to 9.2% on ChatGPT, Copilot, Perplexity and Gemini, with the lowest Google figure above the highest of the other four in every sector. Traffic estimates and cited sources therefore have to be measured per instrument and per answer surface, not inferred.

User First Intelligence (UFI) is the framework built on that premise: collect what people ask beyond the website; link it to the entities of an industry held under an ontology; keep structure, coverage, answerability and demand sources in separate roles; express user needs as competency questions; and score where the organization does not answer. An open implementation is released; its scoring function is specified, not evaluated. No causal claim is made.

1 Introduction

A content decision starts with a question someone asked. The place it was asked is increasingly not a search engine: it is a forum thread, a question site, a comment under a video, a product review, a support ticket, a post in a group. Keyword-volume tools observe the part of that demand that reaches a search box in a countable phrasing; Section 8 shows this deployment ranking for question forms, misspellings and non-English phrasings that carry little or no reported volume in those tools, and AI answer surfaces now sit between many questions and any page at all, citing different kinds of source depending on which answer engine is asked, in one vendor’s index (Section 7). User First Intelligence is a framework built on that premise: go beyond the website to where the questions are, link them to the entities of an industry held under an ontology, keep the sources that establish structure, coverage, answerability and demand in separate roles so that a competitor’s coverage cannot pose as user demand, express user needs as competency questions that a knowledge graph can be asked, and score where the organization fails to answer, with the form of the answer meant to be measured rather than assumed (Figure 1); the released score does not yet do so, because its coverage rubric prefers per-entity pages (Section 9.1, Appendix B). The deployment reported here was built from a gap identified through one of those surfaces, competitor keyword exports, before the framework’s other surfaces were implemented; it is a case of the kind of gap the framework targets, not a run of the framework. It also exposed the measurement problem the rest of this paper is about. The framework is meant to serve both traditional search engine optimization (SEO) and its counterpart for AI answer engines, known as generative engine optimization (GEO) [Aggarwal et al. 2024] or, in practitioner usage, answer engine optimization (AEO).

Much of the empirical evidence in applied search research rests on commercial analytics platforms. Papers report that a technique moved visibility, that a competitor holds a share of some keyword space, that AI answers cite one kind of source more than another. The underlying numbers come from Ahrefs, Semrush, Similarweb or a comparable vendor, and they are often reported the way measurements are reported: as quantities, usually from one vendor and without a statement of uncertainty, a practice the validity studies in Section 2 caution against [Kamerer 2013; Prantl & Prantl 2018; Jansen, Jung & Salminen 2022]. The practice is growing: in OpenAlex, 456 works name Ahrefs, Semrush or Similarweb in their title or abstract, 27 of them published in 2020, 87 in 2025 and 110 in 2026 to mid-October. Screened from title and abstract by two blind AI annotators, a random sample of 120 of them gives 82% to 87% that use a vendor’s figures as data (Wilson 95% intervals 75% to 92%; Cohen’s kappa 0.63), and of those, 87% to 88% use one vendor’s figures only, while five to seven compare vendors (vendor_reliance.py and stakes_screen_check.py, released with the paper’s data). A search of OpenAlex and Crossref on 14 October 2026, and an independent search of five databases with citation chasing by a separate agent on 15 October, both released with the paper’s data, found vendor tools compared with first-party analytics and with each other on established domains (Section 2), but no comparison of two vendors’ records of a single object followed from a known start date; to the extent of those searches, this paper reports the first. Which sources different AI answer engines cite has been audited on public-interest, news and real search queries [Li & Sinnamon 2024; Yang 2025; Huang et al. 2026; Allaham & Diakopoulos 2026]; this paper adds a comparison of eight vendor-collected answer surfaces across a sector frame fixed by an external rule.

The vendors do not claim otherwise in their documentation, which describes click models, of the kind studied in information retrieval [Chuklin, Markov & de Rijke 2015], applied to estimated volumes at estimated positions. The practice treats them as counters anyway. This paper puts a number on how far two such estimates of one object can lie apart, so that the practice can state its uncertainty. For a framework that reads its outcomes on such instruments (Figure 1b), that number matters: it bounds how far one platform’s magnitudes can be trusted, which is why the framework should read its outcomes on more than one.

1.1 Why a new section is the right instrument

Comparing two analytics vendors on an established site tells you little. Both have years of accumulated index data, the disagreements are confounded with each vendor’s historical coverage, and there is no moment at which the true value is known.

A section that did not exist last week is different. Before launch, both instruments correctly report zero. After launch, both observe the same URL prefix, in the same period, with no prior history. Their disagreement is then attributable to their models and their indexes as applied to that object, and its trajectory over time can be read from each instrument’s history. Section 5.5 shows that the disagreement is specific to the object as well: the same two instruments disagree by different factors, in different directions, on different sections of the same site.

This paper uses one such section: 381 code pages plus hubs under a single prefix on a top-authority domain, published on 26 July 2026 and observed for 77 days, with ranking positions from the instrument’s daily series and the other quantities at seven checkpoints and as monthly histories (Section 4.1 states how each was read).

[Figure 1. The User First Intelligence framework. (a) The thirteen demand-surface types the released implementation declares, grouped by whether they carry a user’s own words or a tool’s reconstruction of demand; the one surface this deployment collected is marked, and business reviews, run separately in Section 6, are marked differently. (b) The pipeline from observed questions to content, with the two observation layers this paper reports (dashed; the AI-answer layer is also measured outside the pipeline, in Section 7) and the component it specifies but does not evaluate (shaded). The deployment in this paper ran the lower layer and one surface of the upper; it did not run the pipeline end to end.]

1.2 What this paper reports

The paper’s original contribution is Measurement 1: two commercial analytics platforms’ estimates of the same pages differ by up to about 30 times worldwide (33 times US to US, estimated), in no fixed direction across sections, while the platforms mostly agree on how the sections rank, so no constant converts one into the other. Around it, the paper specifies, and does not evaluate, a framework for finding content gaps from demand observed beyond the search box. Each measurement bears on one part of the framework and is stated with what it does not show: Measurement 1 on the outcome layer, where a content program’s results are read on analytics platforms, Measurement 2 on the premise that what people write names different topics from what volume counts, and Measurement 3 on the answer surfaces, which cite different sources.

Three questions organize the measurements. RQ1: how far apart are two commercial platforms’ estimates of the same pages, and is the gap a constant a researcher could correct for? RQ2: do the topics people raise in their own words, in reviews, rank as keyword volume ranks them? RQ3: do AI answer surfaces cite the same kinds of sources, in industries chosen by an external rule? Each is answered once below, with what the answer does not show.

1.  Measurement 1, two instruments on one prefix (Section 5; RQ1), an instrument-validity result bearing on the framework’s outcome layer. Two commercial platforms observing one URL prefix from zero differ on estimated visits by 7.5x to 27.1x (8.6x to 29.9x worldwide against worldwide); across twelve sections of one domain the ratio spans 0.20x to 7.24x with no detectable relationship to section age, so no domain-level factor converts one platform’s magnitudes into the other’s, while the platforms agree on the ordering of sections in 60 of 66 pairs. This is the paper’s main empirical result. It does not say which platform is closer to the truth.
2.  Measurement 2, reviews against keyword volume (Section 6; RQ2), bearing on the first-party demand surfaces. On 37,193 business reviews linked to a 42,994-node keyword taxonomy, the two demand signals agree only roughly on the taxonomy’s branches, size them very differently, and barely agree on topics, most for complaints. It is one surface in one industry, not the multi-surface study of Section 13.
3.  Measurement 3, what AI answers cite (Section 7; RQ3), bearing on the answer surfaces. In one vendor’s index, across the eleven S&P 500 sectors and eight answer surfaces, Google’s AI Overviews and AI Mode give video and community sites a larger share than every other surface in every sector, and about ten times their pooled median share (21.3% against 2.1%); of four predictions written before collection, one held, one held in direction only and two failed. It motivates a per-surface term the framework does not yet have.
4.  The User First Intelligence framework (Section 1.4, Figure 1): six components (demand surfaces, an industry ontology, a knowledge graph with separated source roles, competency questions, answer surfaces and a Content Gap Score) and two competency-question measures, with an open implementation (Section 14). The score is specified in Appendix B and not evaluated here; Section 13 specifies the studies that would test it.
5.  The deployment as context (Sections 3.1 and 8 to 11): a 77-day series with a primary checkpoint chosen to precede three identified disturbances, an observation, offered as a hypothesis because a hub pools questions about many codes, that each of the five most-cited hub pages is cited in more AI answers than any per-entity page (1.2 to 2.0 times the most-cited one), the deployment’s cost, its six enabling conditions, and six lessons stated as what it got wrong. It is a case of the kind of gap the framework targets, not a run of the framework, and no causal claim is made.

1.3 What this paper does not report

A reader is owed this before the results rather than after them.

No causal claim. The design is observational. There is no treatment assignment, no control group, no randomization and no matched comparison. The provider’s list of sections launched in the same window is not available, so this study cannot say whether this section outperformed conventionally selected content on the same domain in the same period. Where the deployment series appears, it is a description of what was observed following publication, and “following” is the strongest word the design licenses.

No separation of the method from the domain. The deployment ran on a domain with an Ahrefs Domain Rating of 90 and a Semrush Authority Score of 86. Nothing here bounds how much of the outcome that explains, and Section 12 lists it among the confounds. A comparison with two carriers of similar authority does not bound it either, because it is computed within a set selected on the provider’s own presence (Section 9.2).

No evaluated scoring function. The framework’s Content Gap Score was not computed when the build decision was taken, nothing here tests it, and no published study has tested whether it predicts anything. It is specified in Appendix B with a reference implementation, and it is kept out of the results so that it cannot be mistaken for one.

No measured traffic. No figure in this paper is a counted visit. The provider’s internal analytics were not available for this study.

No independent verification. No person other than the author has graded, replicated or audited any part of this work. Section 14 states what has and has not been done about that, and it is the paper’s largest unremedied weakness.

1.4 The framework, stated

Query discovery, as the term is used in the title, is the framework’s first task: finding the questions people ask about an industry’s entities, on any surface and in their own words, before deciding which of them an organization should answer. A content gap is one outcome of discovery, not its object; Measurement 2 (Section 6) is a first run of discovery on one surface, and Section 13 specifies the run across surfaces. User First Intelligence has six components, the last of which, the Content Gap Score, is its output, and two measures of how well the ontology serves the competency questions. Appendix B gives the score’s formula and the released implementation (Section 14) gives the code; where the two differ, the code is the reference and the difference is a defect of this text.

1.  Demand surfaces. The places where people state a need, in their own words or as a tool’s reconstruction of it. The implementation declares thirteen surface types (Figure 1a) and ships two generic file adapters, for CSV and JSON Lines; collection from each platform is left to the deployment. Every record carries its surface and collection date, and a license field is optional. Demand records are held in a separate demand index and joined to entities by a linker; they are not graph assertions.
2.  Industry ontology. The classes, relations and enumerable entity sets of one industry, with competency questions written against it [Ren et al. 2014; Keet & Ławrynowicz 2016]. The rule is that the questions are written before demand data is collected; in the released example they were elicited from a keyword export, contrary to that rule, and the example records it.
3.  A knowledge graph with separated source roles. Every source carries one role from a closed list of four: structure (what exists, from registries, encyclopedias and standards bodies), coverage (who answers, from the organization’s and competitors’ pages), answerability (retrieved search results, judged for whether they answer a question) and demand (who asks). Coverage never counts as demand, which is the error lesson 1 of Section 11.2 records. Every graph statement carries its source, role and retrieval date, in the spirit of provenance-typed statements [Carroll et al. 2005; Lebo et al. 2013]. Each source has exactly one role; the implementation has no rule yet for a source that both asks and answers, such as a forum thread. Provenance is held on each statement in the implementation’s graph and reported per source; its OWL and RDF export does not yet serialize it.
4.  Competency questions. User needs expressed as questions over the ontology and compiled to SPARQL along property paths [Wiśniewski et al. 2019]. A question the ontology cannot express is reported as a declared gap with a reason, not scored as zero.
5.  Answer surfaces. Where answers are delivered and cited: search results and AI answer engines. The framework does not yet model them: neither its two measures nor its score takes a per-surface input, and the implementation has no answer-surface component. Section 7 is a separate measurement study that uses none of the framework’s ontology, graph, competency questions or score; it shows that the publisher types answer engines cite differ between engines, which motivates a per-surface term and does not test one.
6.  The Content Gap Score. A ranking of entities by a prior (topic-sensitive PageRank over the structure graph, mixed with linked demand), multiplied by the organization’s own non-coverage and by a deficit that mixes coverage by a declared set of competitors with the mean, over the entity’s competency questions, of how far the best retrieved search result for any phrasing falls short of answering. Own coverage, competitor coverage and answerability are graded judgments: the package ships a rule-based grader for its tests and example and no model client, and Appendix B gives both rubrics.

The two measures are the competency-question schema pass rate (the share of competency questions the ontology can express) and the instance coverage rate (the mean, over expressible questions, of the share of subjects for which the graph returns an answer). They keep the implementation’s names, so “coverage” names both a source role and the second rate. In this paper one demand surface is exercised on real data, business reviews in Section 6, linked to a keyword taxonomy rather than an ontology; the deployment’s competitor keyword exports count as coverage under the framework’s own rule (Section 11.2, lesson 1); and the score is specified but not evaluated.

2 Related work

Search measurement and tool validity. The validity of vendor traffic estimates has been measured mainly against first-party analytics, site by site. An agency comparison of Similarweb, Ahrefs and Semrush against Google Analytics organic visits for 25 sites found all three differing from the first-party figure in level, with the two keyword-based tools below it on total traffic by 17% and 30% [Langridge 2016]. A vendor study of 1,635 sites against Google Search Console reports a median deviation of 49.5% for Ahrefs and 68.4% for Semrush, and a correlation with the first-party figure of 0.76 and 0.74 [Soulo 2022]; it is the vendor reporting on itself and on a competitor, and is cited for its design rather than its ranking. In academic work, traffic-ranking services have been compared as proxies for organizational performance [Vaughan & Yang 2013], and the major top-site lists were shown to disagree with one another on most of their entries and to churn by up to half of their domains a day [Scheitle et al. 2018], which motivated a ranking built to be stable and hard to manipulate [Le Pochat et al. 2019]. Tools have also been compared with one another directly: the domain-authority scores of Moz, Semrush and Ahrefs [Reyes-Lillo, Morales-Vargas & Rovira 2023], and the organic keyword counts, keyword search volumes and URL-level traffic that Ahrefs, Semrush, Serpstat and Ubersuggest report for two academic publishers’ domains, which overlapped so little that the choice of tool determined the findings [Font-Julián et al. 2026], with traffic compared at global and country level for the same two publishers [Font-Julián et al. 2025]; SEO tools have also been used to compare the visibility of university library sites with that of their universities [Vállez & Ventura 2020]. Analytical results and simulation show that the processing behind third-party traffic estimates can shrink, inflate or reverse an estimated treatment effect, and caution against their use for causal inference [Khosravi & Yoganarasimhan 2026]. Those studies compare an estimate with a ground truth across many sites, compare lists across the whole web, or compare tools on established domains at one time. This paper does none of these: it has no ground truth, and it holds the site fixed. What it adds is a reading of two vendors on an object both observed from zero, and a cross-section of twelve sections of one domain on one day, which separates disagreement about a site from disagreement about a section of it. Comparisons of estimators with first-party analytics have found large and variable errors: Compete and Quantcast underestimated traffic for 18 sites, with occasional overestimates [Kamerer 2013], and neither Alexa nor SimilarWeb ranked Czech websites accurately, although both indicated their approximate size [Prantl & Prantl 2018]. Closest to this paper, a comparison of SimilarWeb with Google Analytics on 86 sites found significant differences in level, rank orderings that correlated, and differences systematic enough to estimate one service’s figures from the other’s for related sites [Jansen, Jung & Salminen 2022]. The pattern recurs between two estimators: on 50 open-access repositories, SimilarWeb and Semrush differed significantly in level, by about 4% on average for visits and for visitors, while ranking the repositories almost identically (Spearman 0.997 on total visits) [Rasool, Thakur & Nabi 2026]; and a study of news publishers reported a decline of about 7% in weekly visits within six weeks of blocking generative-AI crawlers, measured by SimilarWeb or by Semrush [Zhao & Berman 2025]. Section 5.5 finds the same agreement on ordering between two estimators and the opposite on calibration: across twelve sections of one site, the ratio between them is not systematic.

Comparison across non-identical universes. Comparing two measurements computed over different underlying sets is an old problem in information retrieval evaluation. Pooled relevance judgments are incomplete, and systems that did not contribute to the pool are scored on a universe they did not help define [Zobel 1998]; measures robust to incomplete judgments were proposed for exactly that case [Buckley & Voorhees 2004], and the bias a pooled universe imposes on a new system can be estimated and adjusted [Webber & Park 2009]. Section 5.6 makes the same move on commercial instruments: it decomposes the visits divergence into a keyword-universe term and a per-keyword term, so that a disagreement about how much surface each vendor indexes is not read as a disagreement about traffic. Unlike a test collection, neither vendor’s universe is published, so the decomposition can be computed only at the aggregate level reported here.

AI answer surfaces. An audit of 55,393 queries found that nearly 30% of the domains cited by Google’s AI Overviews did not appear on the first page of results shown with them [Xu, Iqbal & Montgomery 2026]; vendor measurement across 15,000 prompts reports that only 12% of URLs cited by ChatGPT, Gemini and Copilot rank in Google’s top ten for the same prompt, with Perplexity at 28.6% [Linehan & Guan 2025]. Generative engine optimization was introduced as a way to raise a source’s visibility in generated answers [Aggarwal et al. 2024]; the citations of generative search engines have been audited for whether they support the statements they accompany [Liu, Zhang & Liang 2023]; and the evaluation of retrieval has been reframed for systems that generate rather than rank [Gienapp et al. 2024]. Users click less when a summary appears and rarely click its sources: a click on a link inside an AI summary occurred in 1% of visits to pages showing one [Chapekis & Lieb 2025]. A critical survey of 45 generative-engine-optimization studies argues that the foundational paper’s gains establish neither organic discoverability nor durable traffic effects, and identifies topical relevance and context position as the most reproducible levers [Martinez 2026]. Audits have compared which sources answer engines cite: ChatGPT, Bing Chat and Perplexity on public-interest queries, with sources classified [Li & Sinnamon 2024]; OpenAI, Perplexity and Google models on 366,000 citations from a public comparison arena, which cite distinct news sources [Yang 2025]; five systems including Google AI Overviews on 11,000 real queries, with Wikipedia over-represented and social media under-represented among cited sources [Huang et al. 2026]; ChatGPT, Copilot, Gemini and Perplexity on 712 queries, about 16% of whose cited sources were AI-generated [Allaham & Diakopoulos 2026]; and Google’s AI Overviews on “your money or your life” queries drawn from MS MARCO Web Search, which cited AI-generated documents more often than human-authored ones at the same retrieval rank [Kakimov et al. 2026]. Comparisons across industries exist, in frames their authors chose: a fixed panel of 480 questions across eight industries sent to Google’s AI Overviews, ChatGPT, Perplexity and Gemini [Hendricks 2026]; controlled experiments across verticals that found AI search engines favoring earned, third-party sources over brand-owned and social content, unlike Google [Chen et al. 2025]; query intent and Google rank as predictors of citation across four chat assistants and eight verticals [Lee 2026]; and a vendor index of 6,095,520 citations from seven engines in 17 undefined industries [OtterlyAI 2026]. Other vendor reports, built on their own tools, publish source shares by platform for categories they define: social sources made up 31% of Perplexity’s citations against about 7% of ChatGPT’s in nine consumer categories in January 2026 [Tinuiti 2026], 19.4% against 5.3% across 15 industries [Punturo et al. 2026], and brand-managed sources 86% of the citations of three engines in four industries [Yext 2025]. Vendor-tracked brand visibility has also been measured: in more than 100,000 prompt responses for over 100 brands, about 78% of the sources engines cited were corporate websites, with YouTube leading the non-corporate sources, ahead of Reddit, editorial media and Wikipedia [Kumar 2026], and a scoping review of 23 studies, mostly preprints, maps how such presence and citation are measured [Romero Ramos et al. 2026]. Section 7 differs in its frame, eleven sectors fixed by an external rule, in using eight vendor-collected surfaces, and in its universe, answers that name a sector’s largest companies. Section 5.3 adds a measurement observation those studies need: the two vendor definitions of “cited in an AI Overview” differ by a factor that is itself time-varying, so a GEO result reported on one vendor’s definition is not directly comparable to one reported on the other’s.

Personalization and the visibility of demand. The framework’s premise that a search box shows only part of what people ask has one documented component, one observation and one open question. Demand that never reaches a search engine in a countable phrasing is documented by the long-tail literature [Goel et al. 2010]; Section 8 adds the untested observation that the section ranks for question forms, misspellings and non-English phrasings carrying little or no reported volume. Personalization of classic web search has been measured directly: about 11.7% of Google results differed between users in a 2013 audit, with signed-in status and location the drivers and demographic attributes such as gender and age producing no substantial effect [Hannak et al. 2013]. On AI answer surfaces the answer is composed rather than ranked and the user’s stated situation enters the prompt. Chatbot responses have been shown to vary with users’ demographic attributes [Eloundou et al. 2025]; the behavioral evidence on AI summaries concerns clicks [Chapekis & Lieb 2025]; and whether the sources an answer cites vary with the persona of the asker has not, to the author’s knowledge, been measured. It is an open question this paper does not answer and Section 13 specifies.

Information needs and query fragmentation. People take questions to their social networks [Morris, Teevan & Panovich 2010] and to question-answering sites when web search fails [Liu et al. 2012], and phrase questions differently from queries [White, Richardson & Yih 2015]. The gap between the unit a user has in mind and the unit a retrieval system indexes is old ground [Belkin, Oddy & Brooks 1982; Taylor 1968], as is the observation that aggregate demand concentrates differently from individual demand [Goel et al. 2010]. The taxonomy of web search [Broder 2002] distinguishes query intent rather than query granularity. Section 8 describes a deployment in which the operative distinction was granularity: one need expressed as many distinct strings (the 381 code pages rank for 29,000 keywords on one instrument).

Demand in users’ own words. Customer reviews have long been mined for the product aspects people raise and the opinions they attach to them [Hu & Liu 2004], and search volume has been used as a demand signal in its own right, for example to nowcast economic indicators [Choi & Varian 2012]. Studies of search increasingly sample their queries, and the queries’ volumes, from keyword research tools [Schultheiß et al. 2023]. Measurement 2 compares the two signals on one taxonomy: which topics each names, rather than how well either predicts an outcome.

Completeness in knowledge bases. Appendix B’s scoring function draws on the study of completeness in open-world knowledge bases [Razniewski et al. 2016; Galárraga et al. 2017; Balaraman et al. 2018; Luggen et al. 2019; Razniewski et al. 2024], on demand-weighted completeness [Hopkinson et al. 2018], and on gap discovery for encyclopedias [Wulczyn et al. 2016; Piccardi et al. 2018; Redi et al. 2020; Shao et al. 2024], with Ripoll et al. [2025] giving the most recent typology of content gaps for a collaborative knowledge base. Since the function is not evaluated here, Appendix B positions it against the closest of these methods.

Closest prior work, by measurement. For Measurement 1: comparisons of estimators with first-party analytics or with one another, across many established sites at one time [Jansen, Jung & Salminen 2022; Rasool, Thakur & Nabi 2026; Font-Julián et al. 2026]; this paper holds one site fixed, follows one section from its first day on two instruments, and compares twelve sections of the site on one date. For Measurement 2: aspect mining of reviews [Hu & Liu 2004] and keyword tools as a source of queries and volumes [Schultheiß et al. 2023]; this paper places the two signals on one taxonomy and compares the topics each ranks. For Measurement 3: comparisons of cited sources across engines in industries or query sets their authors chose [Hendricks 2026; Lee 2026; Huang et al. 2026]; this paper fixes the industries by an external rule, the eleven GICS sectors, and compares eight vendor-collected surfaces.

3 Setting

A large US telecommunications provider publishes a reference section covering the North American Numbering Plan. As verified on 12 October 2026 by fetching every code page linked from the section’s 52 state hubs, the section holds 381 code pages: 374 for geographic codes assigned to US states and the District of Columbia (all 372 in service and two assigned but not yet in service), and 7 for toll-free codes (the released list of the pages gives each code’s registry location, which takes 52 values: the 50 states, the District, and the plan-wide toll-free codes); a re-fetch on 14 October 2026 found the same 381 and matched them to the numbering plan administrator’s registry of that date. All 381 return HTTP 200, are canonical, and are full pages. The only geographic codes in the plan with no page are the six assigned to US territories and 451, assigned to North Carolina on 15 September 2026, after launch, and not yet in service. The section is therefore complete over the class it set out to cover, and there is no set of uncovered codes within the class to serve as a control.

All code pages, the state hubs and the national hub were published together at launch; no pages were added to the section during the observation window. This is the author’s statement of the deployment’s publishing history. Table 5’s series of pages holding a position (210, 365, 391, 414, 440) is therefore the indexing of a fixed set of 434 URLs by one instrument, and not growth in the section itself.

Two page counts remain and are easy to conflate. 381 is the number of code pages the section holds. 441 is the number of URLs under the prefix holding at least one ranking position on 11 October, which is selected on the outcome; it exceeds 381 plus the 53 hub pages by seven, which is within what the instrument attributes to a prefix beyond its canonical pages. Brand Radar’s count of 455 distinct cited pages, read on 11 October and listed with the paper’s other single dashboard reads in the released data, exceeds 434 by 21; that instrument does not document how it normalizes URL variants, and the difference is reported rather than reconciled. Every fact on the pages is templated from two public-domain US government sources, the numbering plan administrator’s registry and census data. The section went live on 26 July 2026, which is day 0 throughout this paper, dated from the first third-party detection of the pages.

3.1 Six conditions that make this deployment unrepresentative

These are stated here, before the results, as the scope of everything that follows. All six held, and most classes in most industries satisfy none of them.

1.  The class is finite and enumerable. There is a fixed, published list of area codes. Coverage is decidable.
2.  A free authoritative registry supplies every fact. No research, no writer, no subject-matter review per page.
3.  The facts are uncontested. Two sources would not disagree about which state a code serves.
4.  The domain is top-decile authority. Ahrefs Domain Rating 90, Semrush Authority Score 86.
5.  No comparable-authority competitor covered the class page-per-entity. Two carriers at Domain Rating 87 and 91 had, between them, overlay notices and a single lookup page.
6.  No defender responded. The incumbent pages were specialist directories and voice vendors at Domain Rating 13 to 83, and none mounted a visible response during the window.

Conditions 1 to 3 make production nearly free. Conditions 4 to 6 describe an undefended position. A reader considering transfer should check all six, and should note that condition 6 in particular reads as a criterion for selecting undefended targets. That is the shape of a data void, a query space with thin or absent authoritative content that whoever arrives first fills [Golebiewski & boyd 2018], and Section 14 treats it as an ethics question rather than a tactic.

4 Measurement design

Everything in Sections 5 to 11 is an observation. The language is chosen to keep that visible.

4.1 Instruments, definitions and denominators

Table 1. Instruments, definitions, denominators and read dates for the measured quantities in Sections 5 to 10. Vendor authority scores (Domain Rating, Authority Score, URL Rating) are given with their instrument where they are used.

  -------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
  Quantity                         Definition                                                                                                                                                          Instrument                                                                  Read
  -------------------------------- ------------------------------------------------------------------------------------------------------------------------------------------------------------------- --------------------------------------------------------------------------- ----------------------------------------
  Ranking positions                URL under the prefix in positions 1–100, counted once per location                                                                                                  Ahrefs Site Explorer, prefix mode, all locations                            daily series, 11 Oct 2026

  Ranking keywords                 distinct keywords on which any URL under the prefix ranks 1–100                                                                                                     Ahrefs (all locations); Semrush (US database, and worldwide)                11 Oct; 10 Oct (worldwide 12 Oct) 2026

  Pages holding a position         distinct URLs with at least one position                                                                                                                            Ahrefs                                                                      11 Oct 2026

  Estimated visits                 vendor click model applied to estimated position and estimated volume                                                                                               Ahrefs (worldwide); Semrush (US)                                            11 Oct; 10 Oct 2026

  AI Overview citation (a)         keywords whose AI Overview lists a URL under the prefix as a source, over all keywords the prefix ranks on whose results show an AI Overview                        Ahrefs owned-AI-Overview                                                    11 Oct 2026

  AI Overview citation (b)         US keywords with an AI Overview position                                                                                                                            Semrush                                                                     10 Oct 2026

  AI answers                       stored prompts whose latest answer cites a URL under the prefix, per platform                                                                                       Ahrefs Brand Radar                                                          11 Oct 2026

  AI visibility (Semrush)          mentions and cited pages in the AI-visibility panel; scoped to the domain whatever subfolder is queried (Section 5.5)                                               Semrush                                                                     10 Oct; 12 Oct 2026

  Referring domains                live linking domains to the prefix                                                                                                                                  Ahrefs; Semrush Backlink Analytics                                          11 Oct 2026

  Section age (Table 4)            months since the first month with organic traffic in the all-time series; left-censored at September 2015                                                           Ahrefs Site Explorer, prefix mode, chart interval all                       12 Oct 2026

  US share (Table 4)               United States share of the prefix’s estimated visits, from the traffic-by-location table                                                                            Ahrefs Site Explorer                                                        12 Oct 2026

  Monthly search volume            vendor-estimated monthly searches for a phrasing, summed over a set of phrasings                                                                                    DataForSEO ranked-keyword exports, three carrier domains, US database       exported 12 to 19 Oct 2025

  Review mentions (Section 6)      reviews whose text matches a taxonomy label, per label; volume is the vendor’s monthly searches summed over the nodes carrying the label                            DataForSEO Google reviews and keyword volume; released exact-match linker   exported 8 Sep 2026

  Citation incidence (Section 7)   per domain, the number of stored answers citing it (“Cited in”), summed over the hosts of a registrable domain, among the 1,000 domains found in the most answers   Ahrefs Brand Radar, US, per answer surface                                  12–13 Oct 2026
  -------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------

Two properties of these instruments bear on everything that follows, and the first is the subject of Section 5.

They are models, not counters. Estimated visits are a click model over an estimated volume at an estimated position. No figure in this paper is a measured visit. Neither vendor states an uncertainty for its estimates, so the ratios between them are ratios of two point estimates and carry none; what the paper can show is how they range across months and sections.

How the figures were read. Every vendor figure but one (Semrush’s worldwide keyword count in Section 5.2, read by the author) was read from the vendors’ web interfaces by an AI browser assistant operating the author’s logged-in browser, under the author’s direction, with no API (Section 14). The monthly figures in Tables 2 and 3 are each instrument’s own history as read on 10 and 11 October, not values captured month by month; so are the checkpoint values in Table 5, read on 11 October from the Ahrefs daily series and from Brand Radar’s stored answers, as its caption states. A vendor may revise its history, and the 13 October re-read of Semrush found its completed months unrevised.

The Ahrefs and Semrush visit figures are not the same quantity. Ahrefs’ is worldwide; Semrush’s is the US database. The section ranks in 105 countries with 18.5% of Ahrefs’ estimated visits from outside the US (18.6% in the 12 October read of Table 4), so the Semrush figure covers a strict subset of the Ahrefs figure’s territory and is nonetheless between 7.5 and 27.1 times larger. Table 2 therefore reports three ratios: Semrush US over Ahrefs worldwide, which understates the gap because the larger figure covers less territory; worldwide over worldwide (8.6x to 29.9x); and US over US (9.2x to 33.3x), estimated by applying Ahrefs’ US share of its own visits, 81.5%, read once in October, to every month.

4.2 The query universe, and what cannot be computed on it

The evaluation query set was not frozen before launch; the section was live before this study was designed. The outcome quantities in Sections 8 to 10 are therefore measured on universes defined after the fact: every keyword the section ranks for, and every prompt whose answer cites it.

Counts and positions on such a universe are meaningful, because the universe is the vendor’s index rather than this paper’s selection. Shares and percentages computed on it are not, because the denominator was selected on the outcome. Every share in this paper is one of the following, and is labeled at the point of use: a share whose denominator is outcome-selected, flagged as such and drawing no comparative conclusion; or a ratio between two instruments on the same object, which is this paper’s primary result and is not affected, because both denominators are the same prefix. The rule governs the deployment universes of Sections 5, 8 and 9. Section 7’s shares are computed on a different universe, answers that name a sector’s largest companies, which is selected separately for each answer surface but not on this deployment’s outcome; its comparisons are stated as conditional on that universe, are made within one instrument across differently selected universes, and are descriptive. The share going to the sector’s own company domains is partly fixed by that selection, and no comparison is drawn from it.

4.3 The primary checkpoint

Three disturbances fall in the observation window. The September 2026 spam update began on 24 September, day 60, which is also the day of the estimated-traffic peak. Ahrefs posted a notice on 29 September, day 65, that Google had changed how it serves results and that SERP data might be inconsistent from that date, which covers days 65 to 75. And an automated link network began arriving in the day-37 to day-45 interval.

Day 37 (1 September 2026) is the primary checkpoint: the last observation preceding all three. Day 37 carries a cost that is stated rather than worked around: it is not one of the fifteen-day checkpoints, and the 11 October read gives four of the nine quantities for it, not all nine. The claims this paper makes at day 37 concern ranking positions, top-three positions, estimated visits and the link profile, and nothing else.

5 Measurement 1: two instruments on one prefix

This section is the paper’s primary result. It is reported first because it does not rest on the author’s judgment: every figure in it is one of two vendors’ readings of a public URL prefix, and a reader holding both subscriptions can re-read them.

5.1 Estimated visits: a divergence of 7.5x to 27.1x on one prefix

Table 2. Estimated monthly visits for the prefix from two instruments. Semrush worldwide in parentheses. The June to September rows are completed-month totals. The October row is each instrument’s current monthly run-rate as read on 10–11 October, not eleven days of accumulated traffic, and is marked accordingly. Every row is the instrument’s history as read on that date. The first ratio divides Semrush US by Ahrefs worldwide. The second divides worldwide by worldwide. The third divides Semrush US by Ahrefs worldwide times 81.5%, Ahrefs’ US share read on 11 October; it assumes that share held in every month and is an estimate until Ahrefs’ US-only monthly figures are read.

  --------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
  Month                     Days live                      Ahrefs, worldwide   Semrush, US (worldwide)   Semrush US / Ahrefs worldwide   Worldwide vs worldwide   US vs US (estimated)
  ------------------------- ------------------------------ ------------------- ------------------------- ------------------------------- ------------------------ ----------------------
  June 2026                 0                              0                   0 (0)                     n/a                             n/a                      n/a

  July 2026 (total)         6                              3,862               100,012 (103,045)         25.9x                           26.7x                    31.8x

  August 2026 (total)       31                             32,281              876,153 (963,937)         27.1x                           29.9x                    33.3x

  September 2026 (total)    30                             150,113             1,534,362 (1,765,077)     10.2x                           11.8x                    12.5x

  October 2026 (run-rate)   11 (78 in all, days 0 to 77)   215,577             1,610,284 (1,858,297)     7.5x                            8.6x                     9.2x
  --------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------

[Figure 2. Estimated monthly visits for the area-code prefix from two instruments, on a logarithmic axis so that the vertical gap is the ratio. Ahrefs Site Explorer (prefix mode, all locations) and Semrush Domain Overview (subfolder mode, US database and worldwide), read 10 and 11 October 2026. June to September are completed-month totals; October is each instrument’s current monthly run-rate. The ratio labels are Semrush US over Ahrefs worldwide, as in Table 2’s first ratio column.]

Three things about this table and Figure 2.

The instruments disagree about change as well as level. A constant difference in level would cancel in a comparison of growth within one instrument, so the question for an applied study is whether the two agree on how much a section grew. From July to August they did (8.4x on Ahrefs, 8.8x on Semrush US); from August to September Ahrefs’ estimate grew 4.65x and Semrush’s 1.75x, and into October’s run-rate 1.44x against 1.05x. A month’s lift measured on one instrument can therefore differ from the same lift on the other by a factor of more than two.

It is not a territory artifact. Semrush’s US-only figure exceeds Ahrefs’ worldwide figure throughout, and the section draws 18.5% of its Ahrefs-estimated visits from outside the US. Matching territory widens the ratio rather than closing it: worldwide against worldwide it runs from 8.6x to 29.9x, and US against US, estimated, from 9.2x to 33.3x (Table 2).

It narrows after the second month on this prefix, from 27.1x to 10.2x to 7.5x. Section 5.5 tests whether that narrowing is a property of section age across twelve prefixes and finds that it is not; Section 5.6 takes up what the narrowing can and cannot be attributed to.

5.2 Ranking keywords: a factor of two, and three like for like

On the count of distinct keywords for which any URL under the prefix ranks in positions 1–100, Ahrefs reports 29,000 for all locations and Semrush 58,586 for the US database, read a day apart: a factor of 2.0, again with the larger figure from the smaller territory. Like for like in territory (Section 5.6 notes that how Semrush aggregates its worldwide count is not documented), Semrush’s worldwide count, read by the author in its interface on 12 October, is 92.3K (the interface rounds to the hundred), 3.2 times Ahrefs’ 28,900 for all locations on the same day (Table 4); matching territory again widens the gap. Pages holding at least one position are 441 in Ahrefs.

5.3 AI answers and AI Overviews: two definitions, converging

AI-answer counts are not comparable at the prefix level. Brand Radar’s 17,206 stored answers citing the section and Semrush’s 158,100 mentions read on 10 October differ by a factor of 9.2, but that ratio is a scope mismatch, not a divergence: Semrush’s companion count of 29,600 cited pages is 68 times the 434 URLs the section holds, so its figures are scoped to the domain rather than the prefix, as Section 5.5 confirms by observation. No comparison is drawn from those counts, nor about the ordering of AI answer platforms, whose per-platform breakdown did not sum to its total (Appendix A).

What can be compared on this prefix is reported above and below: visits, ranking keywords, referring domains and AI Overview counts, each with an instrument, a definition, a territory and a read date in Section 4.1. The Ahrefs figure of 17,206 stored answers is reported in Table 5 as a single-instrument count and is not paired with a second reading.

For AI Overview citation the vendors use different operational definitions, given in Section 4.1. Definition (a) is a ratio over AI Overviews the prefix’s keywords actually appear on; definition (b) is a count of US keywords with an AI Overview position. Both are reported as “AI Overview visibility” in their respective products.

Table 3. AI Overview citation under two vendor definitions, same prefix, same months.

  ------------------------------------------------------------------------------------------------------------------------------------
  Month                     (a) Ahrefs: cited / all AIO keywords   (a) as %, 95% Wilson CI   (b) Semrush count   (b) / (a) numerator
  ------------------------- -------------------------------------- ------------------------- ------------------- ---------------------
  July 2026                 47 of 284                              16.5% [12.7, 21.3]        138                 2.94x

  August 2026               851 of 6,749                           12.6% [11.8, 13.4]        2,221               2.61x

  September 2026            3,380 of 22,665                        14.9% [14.5, 15.4]        8,187               2.42x

  October 2026 (run-rate)   7,455 of 37,238                        20.0% [19.6, 20.4]        10,018              1.34x
  ------------------------------------------------------------------------------------------------------------------------------------

[Figure 3. AI Overview citation under two vendor definitions, same prefix, same months. (a) Ahrefs definition (a) as a share of all AI Overview keywords the prefix ranks on, with 95% Wilson intervals; the denominators grow from 284 to 37,238. (b) The two vendor counts, Semrush keywords with an AI Overview position against the Ahrefs numerator, on a logarithmic axis, with their ratio labeled. Sources as in Table 3.]

The ratio between the two counts falls from 2.94 to 1.34 over four months (Figure 3b). Two cautions on reading it. The comparison is between a count (b) and the numerator of a ratio (a), and the two vendors’ territories differ, so what the column measures is partly a territory difference and not purely a definitional one. And the series has three intervals, so “converging” describes the observed sequence and is not a trend estimate. The July row rests on 47 events over six days live, and its interval is correspondingly wide. A study reporting an AI Overview visibility figure on one vendor’s definition, for a section of a given age, is not reporting a quantity comparable to the same figure from the other vendor, and on this prefix the size of the incomparability changed over its first four months.

The (a) column’s percentage is the one proportion in this paper whose denominator grows by two orders of magnitude across the series, from 284 to 37,238, and it is not monotone. Its denominator is outcome-selected: it counts only AI Overviews on keywords the prefix already ranks on. It is reported because numerator and denominator come from one instrument on one date, and no trend is drawn from it. Its Wilson interval [Wilson 1927] treats the month’s AI Overview keywords as draws from a stable process: it shows binomial noise in the ratio, not the instrument’s error.

5.4 Referring domains: 11.4x, and disagreement about composition

Both instruments report live referring domains to the same prefix on the same day, and both are in the Section 4.1 table with a definition and a read date, which makes this the cleanest paired comparison in the study after estimated visits.

Ahrefs reports 913 referring domains to the prefix; Semrush Backlink Analytics indexes 80 for the subfolder: a factor of 11.4. They also disagree about what those domains are. Ahrefs puts 61.9% on .info, 26.4% on .asia and 10.2% on .xyz; Semrush puts 75% on .xyz and 88% at Authority Score 0 to 10. Both descriptions agree the domains are low-quality automated networks and disagree about their composition by a wide margin, which matters for any study classifying link profiles from one vendor’s TLD distribution.

[Figure 4. Composition of live referring domains to the prefix by top-level domain, as reported by each instrument on 11 October 2026. Ahrefs: 913 domains; Semrush Backlink Analytics: 80 domains, of which the instrument reports 75% on .xyz and does not break down the remainder.]

Figure 4 shows the two compositions side by side. A third figure from the first instrument complicates even its own count: its daily series gives 909 at day 75 against 913 on 11 October, and its new-and-lost report for September gives 917 new against 95 lost, which with nineteen at day 37 implies about 841 at the end of September, an earlier date; the three figures are consistent with a count still rising. Section 10 sets out why no claim here turns on the exact count.

5.5 Twelve prefixes on one domain: the divergence is prefix-specific, with no detectable relationship to age

Sections 5.1 to 5.4 are one prefix. That the narrowing of the visits ratio there reflects section age, each vendor’s index filling in at its own rate, was stated as a hypothesis, with a cross-prefix test, before the test was run (Appendix A). The test was run on 12 October 2026, on both instruments, for twelve sections of the same domain: the area-code section and eleven others chosen by the author to span ages from under two years to the instrument’s horizon; the selection was purposive, not random, and the results describe these twelve. Every figure below is a dashboard read on one date. The raw values, the read method, the age proxy and the United States share of each prefix’s estimated visits are in the released data files, and every statistic quoted in this section is printed by a script: analyze.py, released beside them, or instrument_extra.py, prepared for release, which prints the ordering correlation’s significance and intervals, the spread, the size-banded agreement, the ratio columns of Table 4 and the remaining per-prefix figures.

Table 4. Twelve URL prefixes on one domain, both instruments, read 12 October 2026. Age is months since the first month with organic traffic in the Ahrefs all-time series, read to the nearest month or quarter; the series begins in September 2015, so the oldest age (/es-us/local/) is left-censored at that horizon and the next two lie within four months of it. Ahrefs visits are worldwide and Semrush visits are the US database; the “US share” column is the United States share of Ahrefs’ estimate from its traffic-by-location table, and the matched ratio divides Semrush US by Ahrefs US-only. The keyword ratio is Semrush over Ahrefs, like the visits ratios; the referring-domain ratio is Ahrefs over Semrush. Referring-domain and keyword counts are the 12 October reads and differ slightly from Sections 5.2 and 5.4’s 10–11 October reads (29,000 and 58,586 keywords; 80 Semrush domains, 11.4x).

  ---------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
  Prefix                Age (mo)   Ahrefs visits   Semrush visits (US)   Ratio, unmatched   US share   Ratio, matched   Ahrefs kw   Semrush kw   Kw ratio   Ahrefs RD   Semrush RD   RD ratio
  --------------------- ---------- --------------- --------------------- ------------------ ---------- ---------------- ----------- ------------ ---------- ----------- ------------ ----------
  /local/area-codes/    3          221,000         1,600,000             7.24               81.4%      8.89             28,900      59,000       2.0        913         81           11.3

  /product-compare/     21         5,500           4,100                 0.75               69.6%      1.07             716         2,300        3.2        187         41           4.6

  /local/bundles/       36         25,600          5,200                 0.20               99.2%      0.20             2,100       33,800       16.1       115         194          0.6

  /device-compare/      39         26,700          26,400                0.99               82.6%      1.20             2,400       12,600       5.2        47          45           1.0

  /local/cell-phones/   57         37,300          135,100               3.62               98.8%      3.67             3,600       37,500       10.4       144         225          0.6

  /support/             93         1,900,000       1,957,880             1.03               98.7%      1.04             38,700      351,854      9.1        10,600      7,056        1.5

  /local/fiber/         95         102,000         47,300                0.46               99.8%      0.46             5,400       31,900       5.9        258         245          1.1

  /buy/                 95         644,000         1,014,124             1.57               98.5%      1.60             19,800      206,365      10.4       7,400       3,246        2.3

  /local/internet/      114        243,000         220,600               0.91               93.6%      0.97             13,300      79,700       6.0        1,700       516          3.3

  /stores/              129        312,000         2,051,269             6.57               99.4%      6.61             14,700      306,952      20.9       4,100       3,527        1.2

  /deals/               132        214,000         219,600               1.03               99.3%      1.03             5,300       32,000       6.0        1,600       2,042        0.8

  /es-us/local/         133        8,900           2,200                 0.25               42.6%      0.58             1,300       4,800        3.7        284         62           4.6
  ---------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------

[Figure 5. Twelve URL prefixes on one domain, both instruments, 12 October 2026. Each marker is one prefix; the filled marker is the area-code section. (a) The Semrush over Ahrefs ratio on estimated visits, unmatched for territory, against section age in months since the first month with organic traffic in the Ahrefs all-time series, both axes logarithmic; the horizontal line is a ratio of one. (b) The same ratio against the Semrush over Ahrefs ratio on ranking keywords. Data in Table 4 and in the released file.]

Six things follow (Figure 5); the first is that the age hypothesis fails.

The cross-section shows no detectable relationship between the ratio and section age. Spearman’s rank correlation between age and the unmatched visits ratio is −0.11 over twelve prefixes, with a Fisher 95% interval of −0.64 to +0.49 and a permutation p of 0.73; territory-matched it is −0.28; excluding the area-code section it is +0.15. Twelve prefixes give about 38% power to detect a correlation of 0.5 (37.8% by the Fisher approximation), so this is not a demonstration that no age effect exists. What it does establish is narrower and sufficient: the ratio does not converge on a common value as sections mature, because the seven sections aged between seven and eleven years sit anywhere from 0.25x to 6.57x unmatched (0.46x to 6.61x matched). The age hypothesis, that each vendor’s index fills in at its own rate and the ratio settles as a section ages, is therefore withdrawn, and the narrowing of the area-code ratio from 27.1x to 7.5x over three months is reported as an observation on one section and not attributed. Only one prefix in the cross-section is under twenty-one months old, so the first months of a section’s life are not characterized here beyond that one case.

The ratio is prefix-specific, and not one-directional. Unmatched for territory, Semrush’s estimate runs from one fifth of Ahrefs’ (/local/bundles/, 0.20x) to seven times it (/local/area-codes/, 7.24x), a spread of 1.55 orders of magnitude, with a median of 1.01 and six of twelve prefixes below one. Matched for territory the spread is wider (0.20x to 8.89x), the median is 1.06, and four of twelve are below one, because two of the six sub-one prefixes cross one once their non-US traffic is removed (/product-compare/, 69.6% US, from 0.75x to 1.07x; /device-compare/, 82.6% US, from 0.99x to 1.20x); /es-us/local/, at 42.6% US, moves from 0.25x to 0.58x and stays below one. The territory objection therefore changes the count and not the conclusion: on the same domain, on the same day, the vendors’ estimates differ by factors from well below one to well above it, and no single correction factor maps one onto the other. Taken across the twelve, the unmatched ratio has a geometric mean of 1.13 (bootstrap 95% interval 0.62 to 2.12) and a geometric standard deviation of 3.1 (1.9 to 4.1), a normal range on the log scale of about 0.12x to 10.6x; with twelve purposively chosen sections this describes them and is not a prediction for another section.

The vendors agree on the ordering of sections and disagree on their magnitudes. Across the twelve prefixes, the rank correlation between the two instruments’ visit estimates is +0.94 (bootstrap 95% interval over prefixes +0.70 to +1.00; p < 0.001; Kendall’s tau +0.82, interval +0.57 to +1.00; 60 of 66 pairs concordant). The vendors agree on which section is larger in 60 of 66 pairs; what has unknown sign and magnitude is the correction factor between the two instruments, which no domain-level constant captures. The agreement depends on how different two sections are in size: of the pairs whose sizes, taken as the geometric mean of the two estimates, differ by more than a factor of three, all 51 are ordered alike; of the 15 pairs within a factor of three, 9 are. The consequence for practice is restated in Section 5.6 in that form.

Keyword universes diverge consistently; visit estimates do not follow them. Semrush reports more ranking keywords than Ahrefs on every prefix, by between 2.0x and 20.9x. The rank correlation between the keyword ratio and the visits ratio is +0.17 over all twelve, and +0.52 with the area-code section excluded; the second figure is reported because the first is the one the paper is entitled to use and a reader should see both. /local/bundles/ has the second-largest keyword ratio (16.1x) and the smallest visits ratio (0.20x). Across sections, then, the keyword-universe ratio has no detectable relationship with the visits ratio (two-sided p = 0.60 over all twelve and 0.10 without the area-code section; instrument_extra.py), so the index-coverage mechanism behind the age hypothesis finds no support here; how much of the area-code section’s own divergence the keyword universe accounts for depends on the territory pairing (Section 5.6).

The section this paper studied is where the instruments disagree most. It has the highest visits ratio (7.24x unmatched, 8.89x matched; /stores/ is next at 6.57x) and the highest referring-domain ratio (11.3x) of the twelve. The referring-domain outlier has a visible cause: Ahrefs indexed the automated link network described in Section 10 and Semrush largely did not. The visits outlier does not have a visible cause here, and two candidates are stated as hypotheses only: the section’s query distribution is unusually long-tailed (Section 8), which click models over estimated volume may treat very differently; and the section was three months old, which the cross-section cannot characterize.

A measurement result about one of the instruments, established in passing. Semrush’s AI-visibility panel reported 158.3K mentions and 29.5K cited pages for every one of the twelve subfolders, identically, on 12 October (Section 5.3 quotes the 10 October read of 158,100 and 29,600). Those figures are domain-scoped whatever prefix is queried. This confirms by observation what Section 5.3 infers from the page count: the two instruments’ AI-answer counts cannot be compared at the prefix level.

Limits. Twelve prefixes, one domain, one read date; the age proxy is a chart read, left-censored at September 2015 for one prefix and close to that horizon for two more; one prefix under twenty-one months; the territory match uses each prefix’s US share as the instrument reports it. A second domain and a second read date are the next step, and neither needs this provider.

5.6 What follows for applied search research

What divergence licenses, and what it does not. There is no ground truth here. Neither vendor’s figure can be checked against a counted visit, because the provider’s analytics were not available for this study. Divergence is therefore not error. What two readings A and B of one quantity with true value T license is a bound on the larger error and nothing more:

max(|A − T|, |B − T|) ≥ |A − B| / 2.

At the August ratio of 27.1x, the two readings cannot both lie within a factor of 5.2, the square root of 27.1, of the true value, so at least one of the two estimates lies a factor of five or more from the quantity both are estimating, and this study cannot say which. In absolute terms the bound is larger: the larger of the two errors is at least 13 times the smaller reading. That is the whole of the inference, and it is a property of the pair, not a finding about either vendor: a reader who compares such estimates across instruments should know that on a two-month-old section they can stand a factor of five or more apart, without the comparison itself showing which is closer.

What the narrowing does and does not support. The ratio falls 27.1 → 10.2 → 7.5 over three months on this prefix. Section age, with index coverage as the mechanism, was the hypothesis; Section 5.5 tested it across twelve prefixes and found no detectable relationship between age and the ratio. Within this one prefix the narrowing is also confounded: section age is collinear with calendar time, and the window contains the September 2026 spam update, the arrival of several hundred automated referring domains, and a vendor data-reliability notice covering two of the four months. The narrowing is reported as an observation on one section and is not attributed.

Where it can be checked, the index-coverage term is not negligible, and its size depends on the territory pairing. With Semrush’s US figures against Ahrefs’ worldwide ones, read on 10 and 11 October, the divergence decomposes as

7.47x = 2.02x (keyword universe) × 3.70x (estimated visits per ranking keyword),

so the keyword universe accounts for about 35% of the divergence in log terms. With both read worldwide (keywords read on 12 October), it is 8.62x = 3.19x (keyword universe) × 2.70x (per keyword), and the keyword universe accounts for about 54%. How Semrush aggregates its worldwide keyword count across national databases is not documented in the report, so the decomposition is reported both ways and no claim is made about which component is larger.

Why the headline ratios understate the disagreement. The natural objection to Table 2 is territory: Semrush’s figure is US and Ahrefs’ is worldwide, so the comparison is unfair to Ahrefs. It is, and in the direction that makes the reported ratios conservative. Matching worldwide to worldwide gives 8.62x for October and 26.7x to 29.9x in the first two months (Table 2). Matching US to US, deflating the Ahrefs figure by the 18.5% non-US share of its own estimated visits, gives 9.17x for October against the 7.5x unmatched. Applying the same share to July, August and September gives 31.8x, 33.3x and 12.5x (Table 2); the share was read once, so those three are estimates that assume it held. The headline range keeps the unmatched pairing because it is the conservative one; every matched pairing is larger.

Consequence for practice. The design this bears on is the standard one in applied content work: publish something, read one dashboard, compare it against the rest of the site or against a competitor. Section 5.5 is the finding that bears on it most directly. Across twelve sections of one domain the vendor ratio on estimated visits spans 0.20x to 7.24x (0.20x to 8.89x territory-matched), so no domain-level calibration factor can convert one vendor’s figure into the other’s. The vendors agree on which of two sections is larger in 60 of 66 pairs, so a single-vendor ranking of sections agrees in direction with the other instrument’s when sections differ several-fold on both instruments and less often when they are within a factor of three (9 of 15 pairs); with no ground truth, agreement between the two is all that can be shown; measured on one instrument alone, two pairs six to seven times apart were ordered the other way on the second; the magnitude of any difference, and any ratio between a section’s figure on one vendor and another section’s on the other, can differ by a factor of five below to nearly nine above. Growth measured on the two instruments also differed, by a factor of 2.7 in one month (Section 5.1). Both instruments remain the appropriate tools for ranking sections and for directional comparison; this result concerns the comparability of magnitudes across instruments, not the usefulness of either. It bears on the framework’s outcome layer (Figure 1b): a content program that reads its results on one platform cannot take the magnitudes at face value. Whether demand that never reaches a search box differs in topic and form is the framework’s separate hypothesis, which Measurement 2 begins to test and Section 13 specifies. Reporting both makes the range of estimates visible; reporting one does not.

The limits of this result. One domain, one vendor pair, no ground truth; the longitudinal series is one prefix over 77 days and the cross-section is twelve prefixes on one date. What is established is that disagreements of up to an order of magnitude occur in both directions between sections of one site, from a factor of five below to nearly nine above, that no relationship with section age is detectable across twelve sections, only one of them under twenty-one months old, and that keyword-universe size does not predict them. What is not established is which instrument is closer to the truth for any section, or what determines the ratio. Section 13 sets out the next step: a second domain and a second read date.

6 Measurement 2: reviews against keyword volume on one taxonomy

The framework’s premise can be tested wherever a first-party demand surface and a tool-derived one describe the same industry. A separate dataset in the same industry allows a first run. It holds 47,485 Google reviews of 379 retail locations of major US telecom carriers, obtained through DataForSEO under its license and exported on 8 September 2026, of which 37,193 carry text, at 378 of the locations. The rule by which the locations were chosen was not recorded. The export holds between 1 and 201 reviews per location (median 145) and dates reviews only relatively (for example “a year ago”), so the period they cover is not known; where owner responses name a carrier, at 26 locations, they name five different carriers. It also holds a 42,994-node telecom taxonomy built by the author’s clustering engine from 1,898,584 keywords, each node carrying DataForSEO monthly search volume. The licensed export contains reviewer display names; they were excluded from the analysis and are held only in the author’s private copy of the export, and only per-label counts are reported. Reviews were linked to taxonomy labels with the released exact-match linker (TokenLinker), so every attribution is auditable from the label. The taxonomy repeats generic labels under many parents, so a label is one linking unit and its volume is the sum over the nodes that carry it. Of the 37,193 reviews, 20,663 (55.6%) linked to at least one of 27,817 linkable labels, at 2.25 labels per linked review, and 1,008 labels were mentioned at least once.

At the level of the taxonomy’s 17 top-level branches the two signals agree only roughly, and size the branches very differently. The taxonomy’s volumes are hierarchical, so each branch’s volume is taken from its own top node, and each label’s mentions are split across the branches where the label occurs; the rank correlation between the share of review mentions and the share of search volume is then +0.75 (bootstrap 95% interval over branches +0.44 to +0.90; p < 0.001, 17 branches; Figure 6b), and +0.47 (+0.01 to +0.78; p = 0.06) if each label’s mentions go to the branch holding most of its nodes; the branch-level agreement therefore depends on how a label that occurs in several branches is attributed. An earlier computation gave +0.78; it summed nested volumes over only the labels that reviews mention, which selects the volume measure on the outcome, and it is superseded. The shares differ widely: carriers draw 66.8% of review mentions and 14.9% of search volume, devices 11.0% and 32.7%, broadband 4.0% and 18.1%. At the level of topics the two barely agree. Across the 1,008 labels that at least one review mentions, the rank correlation between review mentions and monthly volume is +0.18 (bootstrap 95% interval over labels +0.12 to +0.25; Kendall’s tau +0.13); counting the 26,809 linkable labels that no review mentions as zero, it is +0.27 (+0.26 to +0.28). It is +0.28 among the 213 labels with at least twenty mentions, and +0.16 among the 106 labels mentioned at least twenty times in one- and two-star reviews (Figure 6a). Labels share reviews and nest in one taxonomy, so they are not independent draws: these intervals, and the p-values below 0.001 the scripts print, are too narrow, and the label-level figures are descriptive. A bootstrap over reviews does not repair this here, because label counts are small integers and resampling or reweighting reviews shifts their ties, and the rank correlation with them (supplement_r10.py, section 12). Of the 1,008 labels, 367 (36.4%) carry under 1,000 monthly searches and 106 (10.5%) carry none. A label’s volume is summed over the nodes that carry it, which can include nested nodes; computed instead on each node’s own volume (its volume less its children’s), the two label-level correlations are +0.16 and +0.26. Several variants are reported (attribution rule, nested or own volumes, mentioned or all labels, and, after the link check, multi-word labels only); none is adjusted for multiple comparisons, and the multi-word variants are post hoc. The per-label counts behind every correlation in this section are released in anonymized form, without label names and with volumes as ranks, with a script that recomputes them (Section 14).

How good the links are. Two blind annotators, separate AI agents on different models given only a random sample and a fixed protocol and none of the hypotheses, judged 200 links drawn uniformly from the 46,517: 65% to 67% are correct (Wilson 95% intervals about 58% to 73%), and the two agree on 95.5% of the items (Cohen’s kappa 0.90). The errors lie almost entirely in single-word labels, which are right about half the time (for example “Thanks”, “People”, “Customers” and place names that are also first names), while multi-word labels are 95% to 96% right. Restricted, after this check, to multi-word labels, the branch-level correlation is +0.91 (bootstrap 95% interval +0.74 to +0.98) with split attribution and +0.65 with modal attribution, the label-level correlation over mentioned labels is +0.24 (+0.16 to +0.33), and carriers still draw 56% of review mentions against 15% of search volume. The conclusions hold, and the branch-level agreement is stronger when the links are cleaner. The annotators are models, not people; a check of the same sample by a person is outstanding.

The complaint the author’s practice had identified is the cleanest case. Of 6,620 one- and two-star reviews, 924 (14.0%, Wilson 95% interval 13.1% to 14.8%) match a pattern for waiting (wait, waited, waiting, long line, hours in line), against 1.9% (1.8% to 2.1%) of five-star reviews. The same annotators judged 100 of the 924 matches: 83% to 85% are complaints about waiting (Cohen’s kappa 0.93), and about nine in ten of those concern waiting in the store, so roughly 12% of one- and two-star reviews complain about a wait, most of them in a store. The whole taxonomy, built from 1.9 million keywords, holds 11 labels containing “wait”, with 622 searches a month between them, and none concerns waiting in a store: they cover call waiting, waitlists, activation and unlock delays, call-center wait times and a campaign name; the one that reviews mention carries 12. Eight labels name a remedy, appointments, queues or callbacks, with 13,170 searches a month between them, most of it for appointment reminders; the label for scheduling a store appointment carries none, and no label concerns check-in. The pain point most often named by unhappy customers is close to invisible to the volume tool, and what it calls for is a product or service change, such as appointment booking or digital check-in, rather than a page.

[Figure 6. First-party demand against tool-derived demand on one industry taxonomy: 37,193 Google reviews of 378 retail locations of major US telecom carriers, linked to a 42,994-node taxonomy carrying vendor monthly search volume (both sourced through DataForSEO). (a) Each marker is one of the 1,008 taxonomy labels mentioned in at least one review; filled squares carry zero reported volume. (b) Share of review mentions against share of search volume for the nine largest of the 17 top-level branches. Only aggregate counts are shown.]

This is a first run, not the study specified in Section 13. It uses one first-party surface on one platform in one industry, exact-match links of which about two in three are correct, relative review dates, and a taxonomy whose labels are themselves search phrasings, which biases the comparison toward agreement. The reviews describe store locations rather than the area-code section of Sections 5 and 8 to 11, so this result tests the framework’s demand premise and not the deployment. Within those limits it is consistent with the framework’s narrowest claim: on one industry, what people write in their own words and what a volume tool counts agree only roughly on the broad areas of demand, size them very differently and barely agree on topics, and the disagreement is largest for complaints.

7 Measurement 3: what AI answers cite, across eleven sectors and eight answer surfaces

This measurement uses none of the framework’s machinery (its ontology, graph, competency questions or score); it bears on the framework’s answer-surface component. It asks one question the framework’s design raises, whether the kinds of publisher an answer engine cites differ between engines, and it asks it in one vendor’s index.

7.1 Pilot

The pilot is a per-surface export of the Brand Radar cited-domains table for six online-learning brands, made on 12 October between 22:21 and 22:26, under an hour before the first sector export: youtube.com was the most-cited non-brand domain on all four Google views and ranked 28th on ChatGPT, 4th on Perplexity, 5th on Gemini and 9th on Copilot, and reddit.com was in the top three on every surface except Copilot (240th); these figures are printed by the project’s copy of cross_sector_sensitivity.py, whose pilot section is not released because the pilot’s brand set and exports are withheld. The predictions below were written after seeing it, so the cross-sector study is a replication across sectors of a pattern first seen in one market. Like the cross-sector study, the pilot covers answers that name or cite a listed brand. An earlier pilot, computed by the author’s own analytics platform, has been withdrawn (Appendix A).

7.2 Design

The design was written in a dated design file on 12 October 2026, before the first sector export, and amended once before that export (A1). The file was not deposited with any registry and was first committed to version control after collection, so its date rests on the author’s attestation; the word used here is “written before collection”, not “pre-registered”. Amendment A2, made after collection and before any manuscript text, set aside eight exports that repeated a view or mixed two platforms, recorded the RTX re-run described under Limits, fixed how P1 is scored (YouTube first among non-company domains on at least one query set of each Google product), defined “non-company” as not one of the ten domains entered, and added the exploratory overlap measure. A third amendment, A3, made after the review of this section, records corrections: how the exports were made, the stopped prompt-level sample, and the company-property list used in one sensitivity check. A fourth, A4, records the author’s decision not to wait for the vendor’s written confirmation before using the data (Section 14). Two steps the design named were not completed: the per-surface answer counts were not read, only each sector’s all-surface total, and the prompt-level sample was stopped after 14 of 88 exports (Section 13). The frame is the eleven GICS sectors of the S&P 500, an exhaustive partition maintained by S&P Dow Jones Indices and MSCI, so no industry was chosen for its result. The companies are the ten largest holdings by index weight in each sector’s Select Sector SPDR fund, read from State Street’s public fund pages (holdings as of 9 October 2026): 109 companies, because Communication Services counts one issuer, Alphabet, through two share classes. The organization studied in Sections 5 and 8 to 11 is one of them, by that rule. The instrument is Ahrefs Brand Radar, Explore view, United States, read in one collection session from 23:05 on 12 October to 01:15 on 13 October 2026 (exports until 01:05, answer counts from 01:10) through its web interface, with no API; each export was triggered by an AI browser assistant operating the author’s logged-in session (Section 14). For each sector, the cited-domains table was exported for eight vendor views of six answer products (AI Overviews and AI Mode, each on Ahrefs’ prompt set and on its search-query set; ChatGPT; Perplexity; Gemini; Copilot). Each export holds the 1,000 domains found in the most answers, the most this table exports, which reduce to 760 to 975 registrable domains; the 88 exports are analyzed, and an all-surfaces export per sector was made and is used only for the company-dominance figures below. The universe is the set of answers that name or cite at least one of the sector’s ten companies. Summed over sectors it holds 20,389,967 answer records, from 18,763 (Utilities) to 7,766,466 (Consumer Discretionary), not distinct across sectors because an answer naming companies from two sectors is counted in both; the totals were transcribed from the vendor’s overview page rather than exported. By the vendor’s own description, which is vendor documentation [Bek 2026], its queries come from Google’s “People Also Ask” corpus and its keyword database; it tracks about 282 million queries a month on AI Overviews, 24 million on AI Mode and 13 to 15 million on each chat assistant; chat answers are refreshed monthly over a 90-day reporting window and Google’s continuously. Whether the surfaces share one query set is not stated, and model versions and search settings are not documented. Source types were fixed before collection: video, forums and question sites, social networks and user-publishing platforms (together, “video and community”), reference, news, government, the sector’s own companies, and other web. The quantity is a domain’s citation incidence, the number of stored answers citing it (“Cited in”), summed over the hosts of a registrable domain; shares are of the summed incidence over the exported domains, within each surface, so an answer citing two domains counts once for each.

[Figure 7. What AI answers cite, by sector and answer surface: Ahrefs Brand Radar, United States, answers naming the ten largest holdings of each S&P 500 sector fund (nine companies in Communication Services), one collection session on 12 and 13 October 2026. (a) Share of citation incidences going to video and community domains (YouTube, TikTok, Vimeo, Reddit, Quora, Stack Overflow and Stack Exchange, Facebook, Instagram, LinkedIn, X, Pinterest, Threads, Medium, Substack, DEV, GitHub), among the 1,000 domains found in the most answers; sectors ordered by the Google mean. AIO and AIM are Google’s AI Overviews and AI Mode, each on Ahrefs’ search-query and prompt sets. (b) The rank of youtube.com among domains that are not one of the sector’s companies, one marker per sector; bars are medians; a cross marks a sector where YouTube is not cited among the exported domains.]

7.3 Results

Descriptive. The share going to video and community platforms differs most between answer surfaces. In every one of the eleven sectors, the lowest of the four Google views gave video and community domains a larger share of citation incidences than the highest of ChatGPT, Copilot, Perplexity and Gemini (Figure 7a). Across sectors and views, the median share was 21.3% on the Google views (range 8.1% to 35.8%; 95% bootstrap interval over sectors 17.2% to 26.7%) against 2.1% on the other four (range 0.3% to 16.7%; interval 1.7% to 2.7%), and by surface 0.6% on Copilot, 0.9% on ChatGPT, 4.6% on Perplexity and 9.2% on Gemini. The bootstrap resamples sectors: it shows how much the median depends on which sectors are in the frame, not sampling error in the vendor’s index. Restricted to the two Google prompt views, which are the closest match to the prompt-based surfaces, the Google median is 24.6%. youtube.com was among the three most-cited domains other than the sector’s own companies in 38 of the 44 sector-by-Google-view cells and in none of the 44 others; its median rank was 1 on AI Overviews, 2 on AI Mode, 7 on Perplexity and Gemini, 151 on ChatGPT and 161 on Copilot (Figure 7b), where a rank in a sparse cell can be a tie among domains cited little or not at all. The contrast is not YouTube alone: without it, the medians are 12.7% and 1.6%, and the lowest Google view exceeds the highest other surface in 7 of 11 sectors. The design cannot say whether the contrast belongs to search-integrated answer products or to Google: every high-share surface is Google’s, Gemini, also Google’s, is the highest of the other four, and Perplexity, which searches the web for every answer, is low.

Source types fixed before collection. The design’s question also expected reference, job and forum sources to lead on the chat products. That half is not supported: the median reference share was 2.7% on the other four surfaces against 3.2% on the Google views, and forum sites 1.1% against 5.7%. On those four, the largest classified type was the sector’s own company domains (median 14.1%), a share the selection rule partly fixes, so it is not compared across surfaces. “Other web”, which the fixed list does not classify, held a median 61% of incidences on the Google views and 72% on the other four (90% on Copilot), so the classified types describe a minority of the mass, and the claim here is about the share going to seventeen named video and community platforms rather than about every kind of source. Across the 88 cells, answer surface explains 77% of the variance of that share (bootstrap 95% interval over sectors 70% to 91%) and sector 14% (5% to 20%); for news (12% against 73%), government (26% against 49%) and the companies’ own domains (40% against 45%), sector explains more (the share of the total sum of squares of the 88 cell shares explained by the surface means and by the sector means, unweighted; the remainder is interaction). Appendix C gives every type’s median and range by surface.

By sector (exploratory). The cited sources also differ between sectors, most visibly on ChatGPT, whose most-cited domain other than the sector’s own companies was a search engine (Information Technology), the Food and Drug Administration (Health Care), a personal-finance publisher (Financials), a streaming guide (Consumer Discretionary), a Disney property (Communication Services), a graphics-card maker (Industrials, the ambiguous name described under Limits), reddit.com (Consumer Staples), the Securities and Exchange Commission (Energy, Utilities and Real Estate) and a paint maker (Materials). The ten most-cited non-company domains overlap between sectors more on the Google views (mean pairwise Jaccard 0.36 to 0.40 across the 55 sector pairs) than on the other four (0.08 to 0.23), a measure not planned before collection. Appendix C (Tables C3 and C4) lists the most-cited sources for every sector on every surface. Three things limit this reading. The one prediction about a sector difference, P4, did not exceed chance; with the company-property list its direction reversed on search queries (22.5% against 24.2%), and in no check did it approach significance (p = 0.23 to 0.63). In several sectors one company dominates: by the largest company domain’s share of the ten companies’ citation incidences in the all-surface export, Sherwin-Williams holds 94% of Materials, Amazon 75% of Consumer Discretionary, Walmart 65% of Consumer Staples, Apple 62% of Information Technology and Uber 55% of Industrials, so a sector difference here is a difference between company sets. And some of it is mechanical: properties of a sector’s own companies that were not entered as company domains, such as go.com, chase.com and mobil.com among ChatGPT’s top three, are sector-specific by construction.

7.4 The predictions written before collection

Of the four, one held, one held in direction only and two failed. P1, that youtube.com is the most-cited non-company domain on AI Overviews and AI Mode in a majority of sectors, failed as written: it held on AI Overviews (9 of 11 sectors on search queries, 8 of 11 on prompts) and not on AI Mode (2 of 11 on each), where google.com, almost all of it www.google.com (median 93% and 98% of its incidences on the two views), usually ranked first and YouTube second. It fails under every domain reduction tried; it would hold (9 of 11) if google.com, Google’s answer surfaces citing Google’s own pages, were set aside, which the design did not provide for. P2, that YouTube ranks outside the five most-cited non-company domains on ChatGPT, Perplexity and Copilot in a majority of sectors, held on all three (11, 6 and 11 of 11). P3, that Reddit is among the ten most-cited non-company domains on every surface except Copilot in a majority of sectors, failed: it held in 3 of 11, and ChatGPT was a failing surface in all eight sectors where it did not hold. P4, that the video and community share on AI Overviews is higher in five consumer-facing sectors than in five others named in the design file (Financials is in neither group), held in direction (26.9% against 24.2% on search queries, 29.6% against 24.4% on prompts) and not beyond chance (exact one-sided permutation p = 0.27 and 0.21).

7.5 Sensitivity

None of the following was planned before collection. The descriptive contrast was recomputed with “Found in” in place of “Cited in” (Google median 21.5%, other four 3.3%; lowest Google view above the highest other surface in 11 of 11 sectors), with the largest single host in place of summed hosts (22.0%, 2.4%, 11 of 11), and with 64 properties of the sector’s companies, from a hand-built list prepared for release with the design file (Section 14), counted as company domains (19.8%, 2.1%, 10 of 11). The exception is Communication Services, where YouTube, Facebook and Instagram belong to two of the sector’s companies: counted as theirs, the Google views fall from 20.2% to 32.4% to 5.9% to 12.7%, and Gemini’s 9.2% exceeds AI Mode on search queries. Restricting each export to its first 100, 250 or 500 rows gives Google medians of 30.6%, 26.3% and 23.3% against 3.0%, 2.6% and 2.3%. Shares therefore fall as rows are added: truncation at 1,000 rows biases them upward, the fixed type list biases them downward, and the net direction is unknown, while the ratio between the two groups stays near ten. Ranks 501 to 1,000 carry a median 7.6% to 13.8% of each export’s incidences, depending on the surface.

7.6 Limits

The universe is conditional on the sector’s companies appearing in the answer, so answers built only from other sources are absent, and surfaces differ in how often they name companies, so each surface’s universe is selected differently. The exports are ordered by “Found in” while the shares use “Cited in”. Company domains are the ten entered; the property list behind the sensitivity was built from the exports and is not drawn from filings. Two entered names matched other things. “RTX” also matched answers about graphics cards; a re-run with “RTX Corporation” left the Google results essentially unchanged (video and community share 31.3% to 30.1% on AI Overviews search queries; YouTube’s rank stayed 1 on AI Overviews and moved from 2 to 1 on AI Mode prompts), moved Perplexity from 6.2% to 5.5% and Gemini from 15.0% to 13.4%, and changed Copilot’s top non-company domain from amazon.com to a flight-route site, while its ChatGPT export failed twice on the vendor’s side, so the original ChatGPT file, led by graphics-hardware sites, stands; without Industrials the ChatGPT median is 0.8%, P2 holds on ChatGPT and Copilot in 10 of 10 sectors and on Perplexity in 6 of 10, and P3 holds in 3 of 10. “Visa” also matched answers about travel visas: four immigration and border domains of the US government hold up to 2.2% of a Financials surface’s incidences, as government sources outside the video and community share. The other names were screened only at the domain level, by reading each sector’s 25 most-cited non-company domains on every surface; the screen found two possible further cases, a nutrition site among Information Technology’s Copilot sources and a laboratory-supplies site of a different company named Merck, and it cannot detect off-topic answers that cite on-topic domains. The prompt and search-query sets are the vendor’s, not observed user demand. The surfaces are tracked on query sets of very different size (Section 7.2), and whether they share one set is not established, so a difference between surfaces may partly reflect the questions each is asked as well as how it answers. The vendor’s index refreshes, so a re-export reproduces the procedure and not the figures. The read is one collection session, one country and one vendor’s answer index. Citations per answer differ by surface, so shares are compared within surfaces; medians over cells weight every sector equally, although cells range from 860 to 18,381,848 incidences (Appendix C gives each cell’s size). Vendor reports on other universes and tools put Perplexity’s share of social sources far higher (19.4% to 31%; Section 2) than the 4.6% median video-and-community share found here, so how a surface ranks on source mix depends on the instrument and the universe of answers, which is Measurement 1’s lesson applied to answer surfaces.

What Measurement 3 establishes. The result is descriptive and narrow: in one vendor’s index, in one collection session, among answers that name a sector’s largest companies, the share of citations going to video and community platforms differs more between answer surfaces than between sectors, while news, government and company sources vary more by sector; and Google’s AI Overviews and AI Mode give video and community domains about ten times the pooled median share of the other four surfaces, and more than twice Gemini’s. If that holds outside this index, a coverage or answerability judgment made against one answer surface may not transfer to another; the framework has no term for that yet.

8 The deployment series

This section is context for Section 5, not a claim. It describes what two instruments recorded following the publication of 381 code pages and their hubs, on a domain and a topic that satisfy all six conditions in Section 3.1.

Table 5. Outcomes at each checkpoint. Ahrefs daily series for the prefix, all locations; AI answers from Brand Radar at the nearest stored date; read 11 October 2026. Day 37 is the primary checkpoint. “n/r” means not recorded: the 11 October read gives no value for that date, and none is interpolated here. “≈” marks a value read from the daily chart rather than from a table.

  ---------------------------------------------------------------------------------------------------------------------------------------------------------------------------
  Metric                          Day 0 (26 Jul)   Day 15 (10 Aug)   Day 30 (25 Aug)   Day 37 (1 Sep)   Day 45 (9 Sep)   Day 60 (24 Sep)   Day 75 (9 Oct)   Day 77 (11 Oct)
  ------------------------------- ---------------- ----------------- ----------------- ---------------- ---------------- ----------------- ---------------- -----------------
  Pages holding a position        2                210               365               n/r              391              414               440              441

  Ranking positions, all          2                3,385             14,905            15,830           20,326           37,141            43,302           43,980

  Positions 1–3                   0                727               1,801             1,874            2,649            5,822             8,753            9,239

  Positions 4–10                  1                1,494             10,151            n/r              15,104           28,733            33,203           33,560

  Positions 11–20                 0                909               2,639             n/r              2,331            2,336             1,276            n/r

  Positions 21–100 (derived)      1                255               314               n/r              242              250               70               n/r

  Estimated visits (Ahrefs)       2                22,016            51,517            ≈51,800          92,897           244,041           221,933          n/r

  Live referring domains          0                1                 19                19               415              828               909              913

  AI answers citing the section   0                1,603             3,725             n/r              6,390            10,266            14,823           17,206
  ---------------------------------------------------------------------------------------------------------------------------------------------------------------------------

The 21–100 row is derived as the total less the three reported bands, because Section 4.1 defines a ranking position as positions 1–100 while the instrument reports only three bands and the total. It is arithmetic on vendor estimates and not a fourth measurement. It closes every full column. The row is small, and the instrument does not document its band definitions in the report, so the row is not interpreted. Day 77 is the last read of the series and the one the abstract and this section quote; positions 11–20 were not captured that day, so the 21–100 row cannot be derived for it, and the daily visits series was read only to day 75 (the October run-rate in Table 2 is a different construct). Its referring-domain figure is the instrument’s overview count, which differs from its daily series (Section 10).

Day 75 falls inside the window the Ahrefs data notice covers, and day 60 is the first day of the spam update. The estimated-visits peak at day 60 coincides with that day, and the subsequent fall is consistent with either a data artifact or a ranking change; this study does not distinguish them.

At the primary checkpoint, 37 days after publication, the section held 15,830 ranking positions, 1,874 of them in positions 1 to 3, with an estimated 51,800 monthly visits and nineteen referring domains. By day 77 it held 43,980 positions across 441 URLs holding at least one position, ranked for 29,000 keywords in one instrument and 58,586 in the other, was recorded as a cited source in Google AI Overviews on 7,455 keywords, and appeared in 17,206 stored AI answers.

Concentration. Of the 441 URLs holding a position on 11 October, the ten highest-traffic carry 22.8% of estimated visits and the top 50 carry 64.9%, both from one instrument and both on a universe selected by the outcome. Fifty of 441 is 11% of the pages carrying about two thirds of the estimated traffic, which is concentration, not breadth; an earlier claim of breadth is withdrawn (Appendix A).

Demand the volume tools do not report. Among the 58,586 US keywords, the lowest-traffic rows are misspellings, non-English forms, numeric fragments and question forms with 40 to 170 reported searches a month or none at all. The section ranks in 105 countries, with 18.5% of Ahrefs-estimated visits from outside the US. This is stated as a distributional observation and not as a test; the per-page threshold test that would make it one requires the full per-page keyword export matched to pre-launch reported volume, which has not been run.

9 What the answers cite, and what they do not

9.1 Enumerating pages are cited more often than any single code page

The pages most cited in AI answers are state hubs that enumerate codes, cities and maps: New York 474 answers, California 337, Texas 322, Florida 304, and the national hub 294. Each exceeds any individual code page: 214 Dallas 238, 786 Miami 228, 404 Atlanta 218 (Figure 8). A hub lists many codes, so it pools the questions about all of them: per code it lists, a state hub is cited less often than the most-cited code pages. The observation is about which page an answer engine cites, not about which page answers a given question better.

[Figure 8. The eight pages under the prefix most often cited in stored AI answers, Ahrefs Brand Radar, 11 October 2026. Enumerating pages (state hubs and the national hub) are solid; per-entity code pages are hatched.]

A per-entity content strategy predicts that per-entity pages are cited most. The question “where is area code 214” is answered most directly by the 214 page, and that page is cited less than the page listing every Texas code. The hypothesis this raises, to be tested per question rather than per page, is that an answer engine prefers a page that answers a family of questions to pages that each answer one; if it holds, the unit a content program should publish is not the unit the question names. This is the framework’s form question in miniature: the form in which a question is best answered is an empirical property to be measured. The released coverage rubric does not leave it open: it grades a dedicated page about an entity 1.0 and a list or section page carrying a fact about it 0.5, a preference for the per-entity form that this observation questions (Appendix B).

It is a hypothesis from one section. It is the observation in this paper most worth testing elsewhere, per question, and testing it needs no access to this deployment: any site with both hub and per-entity pages on an enumerable class can check it.

9.2 Who else is cited, and what that does not establish

The queries are held, and the AI answers supplied, by encyclopedic and directory sites. The five domains with the largest keyword overlap with the section are two area-code directories, a time-zone reference and two voice vendors, at Domain Ratings between 13 and 83. Wikipedia, at 97, is co-cited in roughly 11,000 of the answers that cite the section. Two other national carriers of comparable authority are co-cited 9 times (Domain Rating 91) and 240 times (Domain Rating 87), against the section’s 17,206. Neither published a page per code.

This establishes nothing about necessity. The counts are co-citations within the set of answers that cite the provider, a set selected because the provider is in it. A carrier absent from that set may be present across answers the provider is absent from, and no instrument here is pointed at those answers. The counts bound the carriers’ co-presence from below within a selected set and support no statement about what authority alone produces, nor about whether content on the topic was necessary.

The comparison that would establish it is outcome-independent and has not been run: the registry’s codes crossed with a fixed set of verbalizations, queried without reference to who is cited, so that each domain’s presence is measured on a denominator none of them selected. Section 13 specifies it.

10 The link profile

The section had zero live referring domains through 31 July, one on 10 August, and nineteen on 25 August and still nineteen on 1 September, by which date it already held 15,830 ranking positions.

The referring-domain count on 11 October is reported by the instrument as 913, while the same instrument’s daily series gives 909 at day 75 and its new-and-lost report for September gives 917 new against 95 lost, which with nineteen at day 37 implies about 841 at the end of September. The three figures are for different dates (the end of September, day 75 and day 77), so they need not agree, and their order is consistent with the network still arriving. No claim here turns on the exact count; the shape is nineteen through day 37, several hundred within three weeks, roughly nine hundred by day 75.

The character of the arrivals is not in doubt. They are automated networks: 61.9% .info, 26.4% .asia, 10.2% .xyz, every linking page at URL Rating below 10, top anchors advertising link sellers. The second instrument indexes 80 referring domains for the subfolder, 88% from domains at Authority Score 0–10 and 75% on .xyz.

10.1 What the link profile can and cannot explain

Table 6. Position growth by interval, with the link status of each.

  -------------------------------------------------------------------------------------------------------------------
  Interval       Referring domains   Domains gained   Positions gained   Rate          Link status
  -------------- ------------------- ---------------- ------------------ ------------- ------------------------------
  Day 0 to 15    0 to 1              1                3,383              226 / day     clean

  Day 15 to 30   1 to 19             18               11,520             768 / day     clean

  Day 30 to 37   19 to 19            0                925                132 / day     clean

  Day 37 to 45   19 to 415           396              4,496              562 / day     network arriving

  Day 45 to 60   415 to 828          413              16,815             1,121 / day   network present

  Day 60 to 75   828 to 909          81               6,161              411 / day     network present, data notice
  -------------------------------------------------------------------------------------------------------------------

[Figure 9. Ranking positions and the link profile over 77 days. Upper panel: ranking positions in positions 1 to 100 and in positions 1 to 3, Ahrefs daily series for the prefix, all locations, read 11 October 2026; the hatched band is the interval in which the automated link network arrived; the vertical rules mark the primary checkpoint (day 37), the September 2026 spam update (day 60) and the vendor data-reliability notice (day 65); live referring domains at each checkpoint are printed along the top. Lower panel: positions gained per day in each interval of Table 6, shaded by link status. The upper panel also plots two reads from the same daily series that are not checkpoints in Table 5: day 6 (984 positions, 186 in 1–3) and day 67 (38,801 and 6,942).]

Of the 43,302 positions held at day 75, 15,830 (36.6%) were held at day 37 and 27,472 (63.4%) were acquired after the network began arriving (Figure 9). Because the arrival is dated only to an eight-day interval, that share is itself bounded rather than exact: 53.1% to 63.4%. For AI answers, day 37 is not recorded, so the corresponding share is bounded 56.9% to 74.9%.

What survives. A result of 15,830 ranking positions and 1,874 top-three positions was established with nineteen referring domains, a count unchanged for the preceding week. It was reached before the automated network arrived, so the early positions did not need that network; it does not show that links played no part, because nineteen referring domains are not none and their quality is not assessed here.

What does not. Any claim about the full series, including that link acquisition plays no part in the outcome: most of the series postdates the network.

What the table does not show, against the temptation to read it as showing it. The fastest clean interval, 768 a day across days 15 to 30, is 37% faster than the 562 a day of the arrival interval. Reading the 132-a-day trough immediately before the arrival as a baseline would suggest an acceleration; that baseline sits at the series minimum, and the inference does not survive showing all six intervals. A 441-page section entering an index does not grow linearly. The network is therefore unbounded as a confound on the continuation, and nothing here shows that it accelerated anything.

Disclosure. The provider has an exposure this paper discloses rather than analyzes: a spam link profile pointed at a live section, which the provider has been asked to review. A manual action before a later checkpoint would confound any continuation of this series. The author did not commission, purchase or solicit any link to the section.

11 What the deployment cost, and what it got wrong

11.1 Cost

These figures are the author’s reconstruction from project records, not an accounting extract, and are stated to the nearest useful unit rather than implied to be precise. They are included because a deployment paper without them gives a reader no basis for deciding whether to attempt the same thing (Table 7).

Table 7. What the deployment cost, as reconstructed by the author from project records.

  ---------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
  Item                                 Figure                              Basis
  ------------------------------------ ----------------------------------- --------------------------------------------------------------------------------------------------------------------------------------------
  Analysis and class selection         ≈ 3 person-weeks                    taxonomy construction, classifier runs, the re-homing pass and a structured review, Nov 2025 to Jul 2026, part-time alongside other duties

  Template and generation build        ≈ 2 person-weeks                    one page template, the registry-to-page generator, internal linking and structured markup

  Content production, marginal         ≈ 0                                 every fact templated from the public registry; no writer, editor or per-page review

  Editorial and link acquisition       0                                   no outreach, no placement, no paid promotion

  Third-party data                     ≈ USD 6,000 / year                  Ahrefs and Semrush subscriptions already held for other work; no incremental spend attributable to this deployment

  Engineering to publish the section   within existing platform capacity   generated into an existing CMS and publishing pipeline; no new infrastructure
  ---------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------

Two things follow for a reader considering transfer. The marginal cost per page was near zero because conditions 1 to 3 of Section 3.1 held, and they do not hold for most classes. And the dominant cost was analysis rather than production, which inverts the usual content-program cost structure and is the part a reader should expect to pay.

11.2 Six lessons, stated as this deployment’s failures

Each is something this deployment got wrong, which is why its cost can be stated.

1.  Separate structure sources from coverage sources, or do not claim a method. This deployment did not, so its demand layer derives from what competitors already rank for. Cost: an evaluated method claim; the score is specified in Appendix B, and this deployment cannot serve as its validation.
2.  Freeze the evaluation query set before launch. This deployment did not, so every share in this paper would otherwise be computed on a denominator selected by the outcome. Cost: all comparative claims. The released implementation makes freezing a command so the failure is harder to repeat.
3.  Collect at least one first-party demand surface before claiming anything about users. This deployment collected no first-party surface: of the thirteen demand-surface types the released implementation declares (Figure 1a), only competitor keyword exports, a tool-derived surface, were linked to any entity; no forum, Q&A, video, social, review or support data was. Cost: the deployment cannot show that the framework’s user-question layer did any work; that layer is described in Section 1.4, exercised in the released example on synthetic records, flagged as synthetic, on four of the thirteen surface types, and untested on this deployment’s data; Section 6 runs the comparison on a separate review dataset.
4.  Record the recommendation and its date. The document that turned analysis into a build decision is not in retrievable form. Cost: the causal chain has no anchor at its most important link.
5.  Get a second grader early. Grading judgments with AI agents the author built (Section 14), and planning independent annotation for later, means the reliability statistic arrives after the claims that depend on it. Cost: Appendix B’s inputs are unvalidated.
6.  Expect the class that scores well to have no commercial page to attach to. Area codes are a reference topic on a commercial domain. The score has no feasibility term and someone must decide how business relevance enters.

12 Threats to validity

Measurement 1 (Section 5). Instrumentation is its subject rather than a caveat on it, and no outcome is a measured visit. One instrument posted a data-reliability notice covering days 65 to 75. “AI Overview citation” has two operational definitions here, which differ by a factor that falls from 2.94 to 1.34; both are reported, and a comparison of AI-answer counts is withdrawn as a scope mismatch (Section 5.3). The estimated-visit figures are vendor click models that do not distinguish automated from human requests, and a section attracting an automated link network may also attract automated requests; no instrument available here separates them. Ordering agreement is weaker for sections within a factor of three of each other, and the share of the divergence the keyword universe explains depends on the territory pairing. External validity: twelve purposively chosen prefixes on one domain, one of them followed for 77 days; one vendor pair; one read date for the cross-section; no ground truth; and dashboard reads that were not archived, so they can be checked only by reading the dashboards again. Internal analytics would resolve much of this and are not available.

Measurement 2 (Section 6). One first-party surface on one platform in one industry; exact-match links of measured but modest precision (about two in three correct, half for single-word labels; judged by blind AI annotators, not by people); relative review dates; and a taxonomy whose labels are themselves search phrasings, which biases the comparison toward agreement. The reviews describe store locations rather than the area-code section. No person has checked the links or the waiting matches, and a review is a different construct from an information need.

Measurement 3 (Section 7). One vendor’s answer index, one country, one collection session, a universe conditional on the sector’s companies appearing in the answer, and company sets that one company dominates in several sectors. Section 7.6 lists the rest.

The deployment (Sections 8 to 11). Confounding, with directions. Domain authority: direction positive, magnitude unknown, no bound available. The carrier comparison in Section 9.2 is not a bound: it is computed on a set selected on the provider’s presence. Content quality and execution: templating, registry facts, structured markup and internal linking are perfectly confounded with selection; direction positive; no estimate. Topic contest: no defender responded. The automated link network: between 53.1% and 63.4% of day-75 positions postdate its arrival, the range reflecting that the arrival is dated only to an eight-day interval; direction unknown, magnitude unestimated, and confounded with index maturation and with the September spam update. Algorithm updates: one named, dated update falls in the window, on the day of the traffic peak; whether unannounced ones did is not knowable from here. Selection: The query universes were defined after launch. Counts are reported on them; shares are reported only where the denominator is stated and flagged, or where the quantity is a ratio between two instruments on the same prefix, which selection does not affect. “Visibility” is not value: no revenue, conversion or impression figure appears in this paper and none should be inferred. External validity: one organization, one industry, one class, a top-authority domain, 77 days, six stated conditions.

Author independence. The author designed the approach, deployed it as an employee of the organization studied and remains employed there, directed every measurement, wrote this paper with the AI tools Section 14 names, owns an AI-visibility analytics platform, and may develop commercial tools and a book based on the approach. No person other than the author has performed any part of the evaluation; the reproduction and annotation checks of Sections 6 and 14 were made by AI agents the author ran. A reader should treat every judgment here as made by an interested party, and should weight the instrument readings of Section 5, which are independently reproducible from two commercial subscriptions, far above anything else in the paper. That section is the primary result partly for that reason.

13 What would test what this paper declines to claim

No within-class control exists. A control of geographic codes with no page, queried on the same instruments as the published ones, would test whether publishing a page did anything; Section 3 records that no such set exists (Appendix A records the control that was registered and withdrawn). The section holds a page for every geographic code in service in a US state or the District of Columbia; the six territory codes without pages are too few and too different in kind to serve. The paper therefore claims no test of whether publishing a page did anything. The closest substitute is external: a comparable-authority domain that covers the class partially, which this study has not identified.

The enumerating-pages test, which needs no access to this deployment. Section 9.1 reports that each of the five most-cited hub pages is cited in more AI answers than any of the individual code pages they enumerate (1.2 to 2.0 times the most-cited code page). Any site holding both hub and per-entity pages over an enumerable class can test whether that ordering holds per question, on either instrument, with no reference to this provider.

An outcome-independent query universe. The registry’s geographic codes crossed with a fixed set of question verbalizations yields a query set that is complete with respect to the class, defined without reference to any outcome, and hashable. The released implementation writes it: ufi freeze produces the set with its digest. The example ships a 924-query demonstration over the 66 codes in its registry extract, at digest f05ce279942be5f8; the set for the full class would be built the same way.

A prospective study on an ordinary domain. A second industry, a domain outside the top decile of authority, the ontology and parameters registered before collection, the query set frozen and hashed before launch. Three classes with matched page counts: top class by mean score, top class by volume, and a class in the bottom quartile of the score. Primary outcome: top-ten presence on the frozen set at day 37, read on both instruments. Five scoring parameters are locked: α = 0.5, β = 0.5, damping = 0.85, at least three phrasings per question and a mean class aggregate, lock digest 7290a2235d8de05f, locked 12 October 2026. The lock covers those five values, two of which, the phrasing minimum and the class aggregate, the released code records but does not consult; it does not cover the scoring code, which changed later that day (Appendix B), or the ontology, questions, rubrics and grader. A test rather than a fit needs all of them pinned to a tagged commit and the design deposited with a third-party timestamp before collection.

A retrospective test of the score on this deployment, fixed before its outcomes were read. Every one of the 372 geographic codes in service received a page, so the score cannot be tested here as a guide to which pages to build, but it can be tested as a ranking: whether, from data dated nine months before launch, it orders the codes’ later outcomes better than search volume alone, on each instrument. The plan, the score of every code under the locked parameters and the analysis script were committed on 14 October 2026 and stamped with OpenTimestamps before any of its registered outcomes (each code page’s ranking keywords, visits and query coverage) was read for any code (02_DESIGN/framework_retro_test_381.md and its manifest); the stamp is anchored in Bitcoin block 971,506, mined at 04:05 UTC on 15 October 2026. Earlier reads for this paper had shown some per-page information, the pages most cited in AI answers (Figure 8) and the share of visits held by the highest-traffic URLs (Section 8); a dated amendment, stamped separately and released with the plan’s manifest, records this. The test waits on the vendors’ per-page exports, which have not been made; its result will be reported whichever way it falls.

An annotation study, two graders independent of the author, on a sample of the coverage and answerability items, reporting weighted kappa with bootstrap intervals. The released implementation caches judgments keyed on the rubric, so a second grader costs one pass.

The multi-platform demand study, which is the framework’s own test. Measurement 2 (Section 6) is a first run on one surface; the study specified here extends it. For one enumerable class, collect user questions from the first-party surfaces in Figure 1a (forum, question site, video comments and transcripts, reviews, social groups, support tickets), link them to entities with the released linker, and compare the resulting demand distribution with the keyword-volume distribution for the same entities. The prediction is that the two distributions differ in both which entities carry demand and in what form the demand takes (question, comparison, how-to, video), and that the difference is largest where reported volume is smallest. The released implementation tags each imported record with its surface type and prints which surface types returned rows, so a run that collected nothing cannot be reported as one that did.

A prompt-level replication of Measurement 3 (Section 7). The same eleven sectors and eight surfaces at the level of the individual answer, with the cited pages of each, so that the source mix can be split by question type (how-to, definition, comparison, purchase) and tested within each sector rather than across them. Amendment A1 fixed a sampling rule of the 10,000 highest-volume prompts per sector and surface; because the table keeps no volume sort, the exports took the first 10,000 rows in the vendor’s default order, a change recorded after the design file’s first commit (A2, A3). Collection was stopped after two small sectors, Energy and Utilities (14 of 88 exports, 44,463 answers), when the vendor’s terms on automated use were found (Section 14), before any row was examined; those rows are stored and unanalyzed, and the study’s predictions are not yet written.

A persona study on AI answer surfaces. The same frozen query set issued to AI answer surfaces under a small set of stated personas (for example parent, business owner, traveler), with the cited sources and the answer text compared across personas. The question is whether the answer and its citations vary with who is asking, which classic web search audits found only weakly for demographic attributes [Hannak et al. 2013], which has been measured for chatbot responses [Eloundou et al. 2025], and which, to the author’s knowledge, has not been measured for the sources AI answer surfaces cite.

A second domain for Measurement 1 (Section 5.5). The cross-section was run on one domain. The result that the vendor ratio is prefix-specific, with no detectable relationship to age, needs a second site and a second read date before it is more than an observation about one domain. Anyone with both subscriptions and any multi-section site can do it in a day; the data file released with this paper gives the read method. A protocol that chooses the second domain and its prefixes by rules fixed in advance, and re-reads the original twelve on a later date, was stamped with OpenTimestamps before any reading under it, in the same Bitcoin block; the protocol and every file its stamped manifest lists are released with the paper’s data.

13.1 Further directions

Three directions follow from the measurements’ finding that demand and answers sit on several surfaces and move between them; none tests a claim made here.

Surfaces that move. The thirteen surface types the implementation declares are a snapshot. People ask on video, forum, newsletter, professional and short-video platforms (for example YouTube, Reddit, Substack, LinkedIn, X, Snapchat and TikTok), and which of them people use changes: among US adults, use of TikTok rose from 21% in 2021 to 37% in 2025 and use of Reddit from 18% to 26% over the same four years, while use of YouTube and Facebook held steady [Gottfried & Park 2025]. A demand layer therefore has to be re-measured rather than fixed, keeping the relations between people, questions, entities and answers in the graph so that a shift between surfaces shows up as a change in the graph rather than as missing data. Tracking one industry’s questions by surface over time, with the same linker and ontology, would show how quickly a demand layer goes stale.

Agents as askers. AI agents that research, compare, plan, book and buy for a person are both a demand surface, through the questions they ask, and an answer surface, through the sources they consult. Whether they ask what the people they serve would ask, and rely on the sources Measurement 3 counts, is measurable and not addressed here.

Business disclosures. Some companies, Costco among them, now report how AI search affects them, on the record and with a date: on its fourth-quarter fiscal 2026 earnings call, Costco’s chief financial officer said that traffic to its site from AI search had grown by triple digits for the second consecutive quarter, from a low base [Motley Fool 2026], in a quarter with net sales of $93.9 billion, up 11.2% [Costco Wholesale Corporation 2026]. The author’s reading of the call, as evidence that AI answers have become a sales channel a large retailer measures, is set out in a separate note [Pagadala 2026]. Costco is one of the 109 companies of Section 7. Logging what those companies say about AI search each quarter, beside how often AI answers cite their domains on a prompt set fixed in advance (Section 7’s shares are partly fixed by its selection rule), would test whether disclosures move with citations and whether a content program could anticipate a shift rather than read it afterwards.

14 Reproducibility, ethics and conflicts of interest

What is released. The ufi reference implementation at https://github.com/VenkataPagadalaGIT/ufi under Apache 2.0, version 0.2.0, cited here as commit 149994a of 12 October 2026, because the repository has no tags and later commits kept the version number: test suite, command line interface, and a worked example that runs offline on public data. Its OWL reasoning step uses HermiT through owlready2, which needs a Java runtime; the package declares Python 3.10 or later and minimum, not pinned, dependency versions. Most of its code was written by an AI coding assistant under the author’s direction (all 22 commits at that point are AI-assisted: 21 carry the assistant as author and one as co-author). The corrected numbering-plan ontology in YAML with OWL and SHACL export, and the area-code dataset the example uses. The demand layer declares thirteen surface types, ships two generic file adapters (CSV and JSON Lines) and prints which surface types returned rows; collection from each platform is left to the deployment. The frozen 924-query set, the parameter lock and the run manifest are committed in the repository at examples/nanp/out/, so the digests quoted in Section 13 and Appendix B resolve to released files. It has no DOI; a Zenodo deposit is outstanding. The exported OWL and SHACL mint terms under urn:ufi:<name> by default, which makes no resolution claim; no persistent namespace has been registered.

Data released with this version. The twelve-prefix cross-section (Table 4) is released as two CSV files, one per instrument, each row carrying the prefix, the figures read, the read date and the read method, at data/instrument_divergence/ in the repository named above. For Section 7, the design file with its amendments, the 109-company list with its source, the company-property list, the report-URL file, the analysis, sensitivity and figure scripts, the per-cell sizes, the per-sector and per-surface aggregates, the ranked top-ten non-company domain names and the checksums of the raw exports are prepared for release in the same repository and are not yet public; this sentence is replaced by a commit hash when they are. The raw vendor exports are not redistributed, because the vendor’s terms restrict use of its data; a Brand Radar subscriber can re-export them with the recorded settings, which reproduces the procedure and not the figures, because the index refreshes. For Section 6, the per-label counts behind its correlations, anonymized (no label names; volumes as ranks, which is all a rank correlation uses), the link-check judgments and the annotators’ protocol are prepared for release alongside, and m2_from_counts.py recomputes from them every Section 6 correlation, branch share and interval that does not need the review text; the licensed review export itself is not released.

What a reader can verify independently. Every figure in Sections 5 and 8 to 10 can be re-read from the same two dashboards for the same prefix, subject to index drift. The exception is the Brand Radar answer count, which moved from 14,823 (9 October) to 17,206 (11 October) and 17,400 (12 October) as stored answers were refreshed; it is reported with its read date and is not claimed to be re-readable. A re-read of Semrush on 13 October reproduced the July to September figures of Table 2 exactly, in both territories; the October run-rate had moved by about 3% (worldwide 1,910,867, US 1,659,636). The Ahrefs daily series should reproduce the checkpoint rows until it ages out of the six-month window; it was not re-read for this version. The series in Tables 2, 3, 5 and 6 are kept as CSV files with the paper’s data, prepared for release with the Section 7 artifacts (open item 2); they are transcribed from those tables, and the dashboard reads behind them are not archived.

What is not released. The provider’s internal graph database, the crawl of its site, and its analytics. No figure in this paper is drawn from them; the cost figures in Section 11.1 are the author’s reconstruction from project records.

Ethics and data collection. No experiment was run on people, and no data about visitors to the section was collected. The deployment published reference pages and ran no experiment on visitors. Page facts derive from the numbering plan administrator’s public registry and US Census data, both public-domain US government sources. This study performed no crawl of any third-party site; the provider’s own site crawl is an internal operation on the organization’s own property. The review dataset in Section 6 was obtained through DataForSEO, a licensed data provider, under its terms; the export contains reviewer display names, which were excluded from the analysis and are held only in the author’s private copy of the licensed export; no review text is reproduced, and only per-label aggregate counts are reported. No institutional ethics determination is reported for that analysis of public reviews; such analyses are commonly exempt, but the determination belongs to the institution.

The vendor figures in Sections 3, 5 and 8 to 10 were read from the vendors’ web dashboards under paid subscriptions held for other work (Section 11.1), and the Section 7 exports were made through the Ahrefs Brand Radar web interface, using its own export function, under a subscription held by Previsible, a digital marketing agency, with its written permission of 11 October 2026 to use the agency’s accounts and tools. In both cases the browser was operated by an AI browser assistant (Claude in Chrome, from Anthropic) under the author’s direction: it read the displayed figures and, for Section 7, clicked the interface’s export control for each export. No API was used, and raw vendor exports are not redistributed. Ahrefs’ terms of service prohibit using its services “through an automated means” except through its API (clause 4.4(j), read 13 October 2026); the Ahrefs reads and exports were made through its web interface by the browser assistant, no confirmation from the vendor has been obtained, and the prompt-level collection of Section 13 was stopped when the clause was found. The Section 7 design had made using and publishing the collected data conditional on the vendor’s written confirmation (amendment A3); amendment A4 records the author’s decision of 13 October 2026 not to treat that confirmation as a precondition. Semrush’s terms prohibit using or launching “any automated system” that sends more requests than a person could reasonably produce, and to “harvest or scrape any content of the Services” (section 3.3, items (k) and (p), read 15 October 2026); the Semrush figures were read from its dashboards by the same browser assistant, and Semrush has not been asked whether that falls within those terms.

Competitive effects. The deployment displaced incumbent pages, mostly specialist directories at Domain Rating 13 to 83, in a public search index. This is a commercial outcome with distributional consequences for smaller publishers, and the informational value added is modest, because the registry had already published the facts. Condition 6 of Section 3.1 can be read as a criterion for selecting undefended targets. That reading is available and this paper does not endorse it; a method whose transferable content is “find a finite factual class that an authoritative free registry already answers and that no one is defending” deserves to be stated in those terms so that the question can be asked.

Corrections to earlier versions. Appendix A summarizes the corrections that change how a figure or claim must be read; the full version history is in a changelog included with the paper’s source files.

Organizational permission. Publication of the figures in this paper needs the approval of the organization that operates the section. No written approval has been received. When it is, this paragraph will give its date, the approving role and unit, and its scope; until then, this paper does not state that approval was given. The organization is not named in this paper. Not naming it does not make it unidentifiable: the prefixes in Table 4 and the author-independence statement in Section 12 allow a reader with access to the same instruments to identify it, and that statement is kept because the disclosure is required. The name is withheld; the identity is not claimed to be concealed.

Open items before submission. The manuscript is not submitted anywhere, including a preprint server, until each of these is closed: (1) the organization’s written approval, with its date, approving role and unit, and a scope covering every table and section that uses the organization’s figures; (2) public release of the Section 7 artifacts at a cited commit; (3) an institutional ethics determination for Section 6; and (4) withdrawal or correction of the earlier manuscript copies in the public repository that assert the organization’s approval or name it.

Conflicts of interest. The author is employed by the organization that operates the section studied (Section 12); that organization is also one of the 109 companies in Section 7, included by the selection rule. The author owns an AI-visibility analytics platform, which computed a pilot for Section 7 that has been withdrawn (Appendix A), and may develop commercial tools and a book based on the framework. The Section 7 data were collected under the subscription of Previsible, a digital marketing agency, through a personal contact who gave the author access; the author has no business relationship with Previsible. To limit the effect of these interests, the primary result rests on two vendors’ readings of public URL prefixes that any reader with the same subscriptions can re-read, the implementation is public, and the studies in Section 13 are designed before their data exist.

Use of AI tools. Generative AI was used throughout this work under the author’s direction and is disclosed here as part of the method. Anthropic’s Claude models (Claude Opus 5, Opus 5.5, Fable 5 and Fable 5.1, in October 2026), through Claude Code and Claude in Chrome, drafted and edited manuscript text, including this version; wrote the analysis, figure and build scripts and most of the released implementation’s code; drafted the Section 7 design and its amendments with the author; operated the browser for the vendor reads and exports, as stated above (the author read Semrush’s worldwide keyword count in Section 5.2), and fetched the section’s public pages for the page count in Section 3; and ran the ten review rounds, recorded in the project’s review log, as simulated panels of AI reviewers, which are not peer review; a separate scoring agent, given only the paper and its released files and none of the review history, measured the manuscript against a fixed rubric, and version 5.2 responds to that measurement; two further agents, on different models and blind to the analysis, annotated the samples of Section 6’s link check, and two more the screened sample of Section 1’s count of works. The grading judgments of Section 11.2, lesson 5, were made by AI agents the author built; their models and prompts are not documented here. The author checked the numbers against their source files. Every statistic in Sections 5.5 and 6, and every share, rank, prediction tally and sensitivity in Section 7, is printed by a script; the script for Section 5.5, analyze.py, is public; instrument_extra.py, which prints the further Measurement 1 statistics, and the scripts for Sections 6 and 7 are prepared for release (open item 2), with section7_from_aggregates.py printing Section 7’s numbers from the released aggregates for readers without the withheld exports. Separate agents reproduced the source bundle three times in clean folders on 15 October 2026. In the third, of 1,696 values the paper quotes, 1,555 matched what the released scripts and data give or what the agent recomputed from them, seven differed (a correlation and an interval end rounded twice, +0.19 and +0.29 for +0.18 and +0.28, and a stale cell in a released table; all are corrected) and 134 could not be checked because they need withheld data; the paper builds from the bundle (08_REVIEW/reproduction_v5.2_run3_2026-10-15/, with the two earlier runs beside it). No AI tool is an author, and responsibility for the content is the author’s.

What has not been done, after ten rounds of AI-simulated review. No person other than the author has checked any number in this paper; the checks above were made by AI agents working from the released files, which cannot catch a misread dashboard. The one check that would change that requires nobody’s permission, budget or cooperation: a third-party re-read of the day-37 row of Table 5 and of Table 4 from the same dashboards. It has not been performed. The cross-prefix replication, registered before it was run, was performed on 12 October 2026 (Section 5.5); the within-class control registered with it was found not to exist (Section 3). A reader is entitled to weigh that the remaining undone check is the only one requiring another person’s name.

15 Conclusion

User First Intelligence starts from the observation that people ask most of what they want to know somewhere other than a search box, and that the tools which count search demand see only the countable part. The framework goes beyond the website to where the questions are, links them to an industry held under an ontology, keeps structure, coverage, answerability and demand sources in separate roles, with demand held in an index linked to the graph, asks that graph competency questions, and scores where the organization fails to answer. Its score is specified in Appendix B and released as an open implementation that declares thirteen demand-surface types; the score is not evaluated here. The framework is meant to treat the form of the answer as a property to measure rather than assume; Section 9.1 suggests why, and the released score does not yet do so.

Measurement 1 is the paper’s main result. Two commercial analytics platforms, reading the same section from the day it appeared, disagreed about its estimated traffic by factors of 7.5 to 27.1 over four months (8.6 to 29.9 with both read worldwide), about its growth by a factor of 2.7 in one month, and about its referring domains by a factor of eleven. Across twelve sections of the same domain, read on one day, their ratio on estimated visits ran from one fifth to seven times, with no detectable relationship to section age or to the keyword universe each vendor had found, while they agreed on which of two sections was larger in 60 of 66 pairs, less often when the sections were close in size. On this domain the correction factor between the vendors has no fixed sign or size: a single-vendor study of magnitudes carries a range it cannot bound from its own data, while a single-vendor ranking of sections that differ several-fold agrees in direction with the other instrument. That is why the framework should read its outcomes on more than one instrument; the released implementation has no outcome layer yet.

Measurement 2 compared what people write with what a volume tool counts, on one taxonomy. On 37,193 business reviews, the two agreed only roughly on the taxonomy’s branches (+0.47 to +0.75, depending on attribution) while sizing them very differently, and barely agreed on topics (+0.18, or +0.27 counting labels no review mentions), most for complaints: one in seven unhappy reviews matched a waiting pattern, while the whole taxonomy holds 11 labels mentioning waiting, none about waiting in a store, with 622 searches a month.

Measurement 3 found, in one vendor’s index of answers that name the largest companies of the eleven S&P 500 sectors, that the share of citations going to video and community platforms differs most between answer surfaces: a median 21% on Google’s AI Overviews and AI Mode against 0.6% to 9.2% on the four other surfaces, higher on every Google view than on every other surface in every sector, while news, government and company sources varied more by sector and two of four predictions written before collection failed. That is why a per-surface term is the framework’s next design question.

The deployment underneath these measurements is reported as context. Following the publication of one page per member of a finite enumerable class, templated from a free registry on a top-decile domain that no comparable competitor covered and no one defended, the section held 15,830 ranking positions with nineteen referring domains at day 37, and by day 77 appeared in 17,206 recorded AI answers, with no link built or solicited by the author. The pages cited most were hubs that list many codes, which raises a hypothesis about the unit an answer engine prefers rather than establishing one. What that conjunction depended on, and in what proportion, is not estimated here. Section 13 specifies the multi-platform demand study and the persona study on AI answers that would test the framework’s two central claims; only the scoring parameters are locked so far.

Acknowledgments

The author thanks Dr. Kurra Rajasekhara Rao, the author’s doctoral mentor at KL University, for guidance.

References

Aggarwal, P., Murahari, V., Rajpurohit, T., Kalyan, A., Narasimhan, K., & Deshpande, A. (2024). GEO: Generative engine optimization. In Proceedings of the 30th ACM SIGKDD Conference on Knowledge Discovery and Data Mining (KDD ’24) (pp. 5–16). ACM. https://doi.org/10.1145/3637528.3671900

Ahrefs. (2026, September 3). How to use Content Gap to find keyword ideas from competitor websites [Help center article]. https://help.ahrefs.com/en/articles/9025740-how-to-use-content-gap-to-find-keyword-ideas-from-competitor-websites

Allaham, M., & Diakopoulos, N. (2026). Synthetic sources?: Auditing generative search engine citations for evidence of AI-generated sources. Proceedings of the AAAI/ACM Conference on AI, Ethics, and Society, 9(1), 142–154. https://doi.org/10.1609/aies.v9i1.43129

Balaraman, V., Razniewski, S., & Nutt, W. (2018). Recoin: Relative completeness in Wikidata. In Companion Proceedings of The Web Conference 2018 (pp. 1787–1792). ACM.

Bek, R. (2026, updated February 26). Ahrefs Brand Radar methodology: How we collect and model AI visibility data. Ahrefs. https://ahrefs.com/blog/brand-radar-methodology/ (vendor documentation; accessed 13 October 2026.)

Belkin, N. J., Oddy, R. N., & Brooks, H. M. (1982). ASK for information retrieval: Part I. Background and theory. Journal of Documentation, 38(2), 61–71.

Broder, A. (2002). A taxonomy of web search. SIGIR Forum, 36(2), 3–10.

Buckley, C., & Voorhees, E. M. (2004). Retrieval evaluation with incomplete information. In Proceedings of the 27th Annual International ACM SIGIR Conference on Research and Development in Information Retrieval (pp. 25–32). ACM.

Carroll, J. J., Bizer, C., Hayes, P., & Stickler, P. (2005). Named graphs, provenance and trust. In Proceedings of the 14th International Conference on World Wide Web (WWW ’05). ACM. https://doi.org/10.1145/1060745.1060835

Chapekis, A., & Lieb, A. (2025, July 22). Google users are less likely to click on links when an AI summary appears in the results. Pew Research Center.

Chen, M., Wang, X., Chen, K., & Koudas, N. (2025). Generative engine optimization: How to dominate AI search. arXiv:2509.08919.

Choi, H., & Varian, H. (2012). Predicting the present with Google Trends. Economic Record, 88(s1), 2–9. https://doi.org/10.1111/j.1475-4932.2012.00809.x

Chuklin, A., Markov, I., & de Rijke, M. (2015). Click models for web search. Synthesis Lectures on Information Concepts, Retrieval, and Services. Morgan & Claypool.

Cohen, J. (1968). Weighted kappa: Nominal scale agreement provision for scaled disagreement or partial credit. Psychological Bulletin, 70(4), 213–220. https://doi.org/10.1037/h0026256

Costco Wholesale Corporation. (2026, September 24). Costco Wholesale Corporation reports fourth quarter and fiscal year 2026 operating results [Press release]. https://investor.costco.com/news/news-details/2026/Costco-Wholesale-Corporation-Reports-Fourth-Quarter-and-Fiscal-Year-2026-Operating-Results/default.aspx (accessed 13 October 2026.)

Eloundou, T., Beutel, A., Robinson, D., Gu, K., Brakman, A.-L., Mishkin, P., Shah, M., Heidecke, J., Weng, L., & Kalai, A. T. (2025). First-person fairness in chatbots. In The Thirteenth International Conference on Learning Representations (ICLR 2025). https://proceedings.iclr.cc/paper_files/paper/2025/hash/92af0c8c2664429de2bb44c2692d84ae-Abstract-Conference.html

Font-Julián, C. I., Lopezosa, C., Orduña-Malea, E., & Aguillo, I. F. (2026). Assessing discrepancies across SEO tools in the collection of scholarly web metrics. Journal of Information Science, 52(4), 1075–1088. https://doi.org/10.1177/01655515261445903

Font-Julián, C. I., Orduña-Malea, E., Lopezosa, C., & Aguillo, I. F. (2025). SEO metrics for enhanced academic research visibility: A comparative study of global and country-level traffic [Preprint]. SocArXiv. https://doi.org/10.31235/osf.io/j4ryx_v1

Galárraga, L., Razniewski, S., Amarilli, A., & Suchanek, F. M. (2017). Predicting completeness in knowledge bases. In WSDM ’17 (pp. 375–383). ACM.

Gienapp, L., Scells, H., Deckers, N., Bevendorff, J., Wang, S., Kiesel, J., Syed, S., Fröbe, M., Zuccon, G., Stein, B., Hagen, M., & Potthast, M. (2024). Evaluating generative ad hoc information retrieval. In Proceedings of the 47th International ACM SIGIR Conference on Research and Development in Information Retrieval (SIGIR ’24) (pp. 1916–1929). ACM. https://doi.org/10.1145/3626772.3657849

Goel, S., Broder, A., Gabrilovich, E., & Pang, B. (2010). Anatomy of the long tail: Ordinary people with extraordinary tastes. In WSDM ’10 (pp. 201–210). ACM.

Golebiewski, M., & boyd, d. (2018). Data voids: Where missing data can easily be exploited. Data & Society Research Institute.

Gottfried, J., & Park, E. (2025, November 20). Americans’ social media use 2025. Pew Research Center. https://www.pewresearch.org/internet/2025/11/20/americans-social-media-use-2025/

Hannak, A., Sapiezynski, P., Molavi Kakhki, A., Krishnamurthy, B., Lazer, D., Mislove, A., & Wilson, C. (2013). Measuring personalization of web search. In Proceedings of the 22nd International Conference on World Wide Web (WWW 2013) (pp. 527–538). ACM.

Haveliwala, T. H. (2002). Topic-sensitive PageRank. In WWW ’02 (pp. 517–526). ACM.

Hendricks, B. L. (2026). The Answer Index: What AI answer engines cite across eight industries [Data set and report]. Zenodo. https://doi.org/10.5281/zenodo.22242102

Hopkinson, A., Gurdasani, A., Palfrey, D., & Mittal, A. (2018). Demand-weighted completeness prediction for a knowledge base. In NAACL-HLT 2018, Industry Papers (pp. 200–207). ACL.

Hu, M., & Liu, B. (2004). Mining and summarizing customer reviews. In Proceedings of the Tenth ACM SIGKDD International Conference on Knowledge Discovery and Data Mining (KDD ’04) (pp. 168–177). ACM. https://doi.org/10.1145/1014052.1014073

Huang, M., Goyal, A., Saha, K., & Chandrasekharan, E. (2026). Answer bubbles: Information exposure in AI-mediated search. arXiv:2603.16138.

Jansen, B. J., Jung, S.-G., & Salminen, J. (2022). Measuring user interactions with websites: A comparison of two industry standard analytics approaches using data of 86 websites. PLOS ONE, 17(5), e0268212. https://doi.org/10.1371/journal.pone.0268212

Järvelin, K., & Kekäläinen, J. (2002). Cumulated gain-based evaluation of IR techniques. ACM Transactions on Information Systems, 20(4), 422–446. https://doi.org/10.1145/582415.582418

Kakimov, R., Tan, X., Gillham, J., & Bejtic, N. (2026). Auditing citation behavior in AI-generated search summaries: A framework and a case study of Google AI Overviews. In Proceedings of the 39th Canadian Conference on Artificial Intelligence (Proceedings of Machine Learning Research, Vol. 318, pp. 224–235). https://proceedings.mlr.press/v318/kakimov26a.html

Kamerer, D. (2013). Estimating online audiences: Understanding the limitations of competitive intelligence services. First Monday, 18(5). https://doi.org/10.5210/fm.v18i5.3986

Keet, C. M., & Ławrynowicz, A. (2016). Test-driven development of ontologies. In The Semantic Web: Latest Advances and New Domains (ESWC 2016), LNCS (pp. 642–657). Springer. https://doi.org/10.1007/978-3-319-34129-3_39

Kendall, M. G. (1938). A new measure of rank correlation. Biometrika, 30(1–2), 81–93. https://doi.org/10.1093/biomet/30.1-2.81

Khosravi, M., & Yoganarasimhan, H. (2026). Do third-party web traffic estimates preserve causal variation? arXiv:2609.30481.

Kumar, P. (2026). Generative engine optimization at scale: Measuring brand visibility across AI search engines. arXiv:2606.20065.

Langridge, P. (2016, June 13). How accurate are website traffic estimators? Screaming Frog. https://www.screamingfrog.co.uk/how-accurate-are-website-traffic-estimators/ (25 sites, February to April 2016, against Google Analytics; accessed 12 October 2026.)

Lebo, T., Sahoo, S., & McGuinness, D. (Eds.). (2013). PROV-O: The PROV ontology. W3C Recommendation, 30 April 2013. https://www.w3.org/TR/prov-o/

Le Pochat, V., Van Goethem, T., Tajalizadehkhoob, S., Korczyński, M., & Joosen, W. (2019). Tranco: A research-oriented top sites ranking hardened against manipulation. In Proceedings of the Network and Distributed System Security Symposium (NDSS 2019). Internet Society.

Lee, A. (2026). Query intent and Google rank as joint predictors of AI citation: A multi-platform observational study. Zenodo. https://doi.org/10.5281/zenodo.18653093

Li, A., & Sinnamon, L. (2024). Generative AI search engines as arbiters of public knowledge: An audit of bias and authority. Proceedings of the Association for Information Science and Technology, 61(1), 205–217. https://doi.org/10.1002/pra2.1021

Linehan, L., & Guan, X. (2025, August 11). Only 12% of AI cited URLs rank in Google’s top 10 for the original prompt. Ahrefs. https://ahrefs.com/blog/ai-search-overlap/ (15,000 long-tail prompts across ChatGPT, Gemini, Copilot and Perplexity; accessed 12 October 2026.)

Liu, N. F., Zhang, T., & Liang, P. (2023). Evaluating verifiability in generative search engines. In Findings of the Association for Computational Linguistics: EMNLP 2023 (pp. 7001–7025). ACL. https://doi.org/10.18653/v1/2023.findings-emnlp.467

Liu, Q., Agichtein, E., Dror, G., Maarek, Y., & Szpektor, I. (2012). When web search fails, searchers become askers. In Proceedings of the 35th International ACM SIGIR Conference on Research and Development in Information Retrieval (pp. 801–810). ACM. https://doi.org/10.1145/2348283.2348390

Luggen, M., Difallah, D., Sarasua, C., Demartini, G., & Cudré-Mauroux, P. (2019). Non-parametric class completeness estimators for collaborative knowledge graphs: The case of Wikidata. In ISWC 2019 (pp. 453–469). Springer.

Martinez, O. (2026). Optimizing visibility in generative engines: A critical survey of generative engine optimization (2023–2026). arXiv:2607.14035.

Morris, M. R., Teevan, J., & Panovich, K. (2010). What do people ask their social networks, and why? In Proceedings of the SIGCHI Conference on Human Factors in Computing Systems (CHI ’10) (pp. 1739–1748). ACM. https://doi.org/10.1145/1753326.1753587

OtterlyAI. (2026, updated September 8). AI search index. https://otterly.ai/blog/ai-search-index/ (vendor report: seven engines, 6,095,520 citations, US, July and August 2026; accessed 15 October 2026.)

The Motley Fool. (2026, September 29). Costco (COST) Q4 2026 earnings call transcript (call held 24 September 2026). https://www.fool.com/earnings/call-transcripts/2026/09/29/costco-cost-q4-2026-earnings-call-transcript/ (accessed 13 October 2026.)

Pagadala, V. (2026, October 1). Costco’s Q4 FY2026 earnings call: What the CFO said about AI search [Author’s note]. https://venkatapagadala.com/notebook/business/costco-q4-fy2026-ai-search (accessed 13 October 2026.)

Piccardi, T., Catasta, M., Zia, L., & West, R. (2018). Structuring Wikipedia articles with section recommendations. In SIGIR ’18 (pp. 665–674). ACM.

Prantl, D., & Prantl, M. (2018). Website traffic measurement and rankings: Competitive intelligence tools examination. International Journal of Web Information Systems, 14(4), 423–437. https://doi.org/10.1108/IJWIS-01-2018-0001

Punturo, B., Torres Llorca, D., & Fishkin, G. (2026, January 8). Who shapes AI answers? Introducing enhanced citation categories [Vendor report]. Profound. https://tryprofound.com/blog/enhanced-citation-categories

Rasool, A., Thakur, K., & Nabi, S. (2026). Digital performance of global repositories: A comparative webometric analysis. Performance Measurement and Metrics, 1–19. https://doi.org/10.1108/pmm-07-2026-0065

Razniewski, S., Arnaout, H., Ghosh, S., & Suchanek, F. (2024). Completeness, recall, and negation in open-world knowledge bases: A survey. ACM Computing Surveys, 56(6), Article 150. https://doi.org/10.1145/3639563

Razniewski, S., Suchanek, F. M., & Nutt, W. (2016). But what do we actually know? In AKBC 2016 (pp. 40–44). ACL.

Redi, M., Gerlach, M., Johnson, I., Morgan, J., & Zia, L. (2020). A taxonomy of knowledge gaps for Wikimedia projects. arXiv:2008.12314.

Ren, Y., Parvizi, A., Mellish, C., Pan, J. Z., van Deemter, K., & Stevens, R. (2014). Towards competency question-driven ontology authoring. In The Semantic Web: Trends and Challenges (ESWC 2014), LNCS (pp. 752–767). Springer. https://doi.org/10.1007/978-3-319-07443-6_50

Reyes-Lillo, D., Morales-Vargas, A., & Rovira, C. (2023). Reliability of domain authority scores calculated by Moz, Semrush, and Ahrefs. El Profesional de la Información, e320403. https://doi.org/10.3145/epi.2023.jul.03

Ripoll, M., Reeves, N., Kurteva, A., Simperl, E., Meroño Peñuela, A., & Diepold, K. (2025). Filling in the blanks? A systematic review and theoretical conceptualisation for measuring WikiData content gaps. arXiv:2505.16383.

Romero Ramos, N., Lobach, Y., Abreu Abreu, D., Castillo Hernández, I., García-Cordero, J. C., & García-Cordero, D. (2026). Measuring brand presence in generative engine optimization (GEO): A scoping review of metrics and validity. Latitude, 2(24), 23–39. https://doi.org/10.55946/latitude.v2i24.295

Scheitle, Q., Hohlfeld, O., Gamba, J., Jelten, J., Zimmermann, T., Strowes, S. D., & Vallina-Rodriguez, N. (2018). A long way to the top: Significance, structure, and stability of Internet top lists. In Proceedings of the Internet Measurement Conference 2018 (IMC ’18). ACM.

Schultheiß, S., Lewandowski, D., von Mach, S., & Yagci, N. (2023). Query sampler: Generating query sets for analyzing search engines using keyword research tools. PeerJ Computer Science, 9, e1421. https://doi.org/10.7717/peerj-cs.1421

Semrush. (n.d.). How to use Keyword Gap? [Knowledge base article]. Retrieved October 15, 2026, from https://www.semrush.com/kb/28-keyword-gap

Shao, Y., Jiang, Y., Kanell, T. A., Xu, P., Khattab, O., & Lam, M. S. (2024). Assisting in writing Wikipedia-like articles from scratch with large language models. In NAACL 2024. ACL.

Soulo, T. (2022, May 3). How accurate are the search traffic estimations in Ahrefs? (New research). Ahrefs. https://ahrefs.com/blog/traffic-estimations-accuracy/ (1,635 sites against Google Search Console; accessed 12 October 2026.)

Taylor, R. S. (1968). Question-negotiation and information seeking in libraries. College & Research Libraries, 29(3), 178–194.

Tinuiti. (2026). Q1 2026 AI citation trends report [Vendor report; data from the Profound tool]. https://tinuiti.com/research-insights/research/ai-citation-trends-report-q1-2026/

Vállez, M., & Ventura, A. (2020). Analysis of the SEO visibility of university libraries and how they impact the web visibility of their universities. The Journal of Academic Librarianship, 46(4), 102171. https://doi.org/10.1016/j.acalib.2020.102171

Vaughan, L., & Yang, R. (2013). Web traffic and organization performance measures: Relationships and data sources examined. Journal of Informetrics, 7(3), 699–711.

Webber, W., & Park, L. A. F. (2009). Score adjustment for correction of pooling bias. In Proceedings of the 32nd International ACM SIGIR Conference on Research and Development in Information Retrieval (pp. 444–451). ACM.

White, R. W., Richardson, M., & Yih, W. (2015). Questions vs. queries in informational search tasks. In Proceedings of the 24th International Conference on World Wide Web (WWW ’15 Companion) (pp. 135–136). ACM. https://doi.org/10.1145/2740908.2742769

Wilson, E. B. (1927). Probable inference, the law of succession, and statistical inference. Journal of the American Statistical Association, 22(158), 209–212. https://doi.org/10.1080/01621459.1927.10502953

Wiśniewski, D., Potoniec, J., Ławrynowicz, A., & Keet, C. M. (2019). Analysis of ontology competency questions and their formalizations in SPARQL-OWL. Journal of Web Semantics, 59, 100534. https://doi.org/10.1016/j.websem.2019.100534

Wulczyn, E., West, R., Zia, L., & Leskovec, J. (2016). Growing Wikipedia across languages via recommendation. In WWW ’16 (pp. 975–985). ACM.

Xu, H., Iqbal, U., & Montgomery, J. M. (2026). Measuring Google AI Overviews: Activation, source quality, claim fidelity, and publisher impact. arXiv:2605.14021.

Yang, K.-C. (2025). News source citing patterns in AI search systems. arXiv:2507.05301.

Yext. (2025, October 9). Yext research: 86% of AI citations come from brand-managed sources, clarifying how marketers can compete in the AI search era [Press release]. https://yext.com/about/news-media/ai-citations-release

Zhao, H., & Berman, R. (2025). Strategic response of news publishers to generative AI (Version 4, revised 15 April 2026) [Preprint]. arXiv:2512.24968.

Zobel, J. (1998). How reliable are the results of large-scale information retrieval experiments? In Proceedings of the 21st Annual International ACM SIGIR Conference on Research and Development in Information Retrieval (pp. 307–314). ACM.

Appendix A: Corrections across versions

The full version history, including ten rounds of AI-simulated review (not peer review), is in the changelog released with the paper’s source files. These are the corrections that change how a figure or claim must be read.

- Integrity. Early versions (v1 to v2.2) said that two independent annotators had graded audit samples (none had) and that the ontology had been released (it had not), and asserted organizational permission with the date blank; the same unsupported assertion reappeared in the public versions 4.6 to 4.8 and is withdrawn (open item 4). Version 4.9 had called the Section 7 design pre-registered, called its shares citations and lower bounds, said artifacts were released before they were and did not disclose the use of AI tools; version 5.1 corrected a conflict-of-interest statement that described a business relationship with the agency that does not exist, and removed a first Section 7 pilot, a dataset the author’s own analytics platform computed on 7 October 2026 from vendor data accessed through the agency’s account before its permission was given.
- Measurement 1. The page count is 381, not 290, which removed the 88-code within-class control. The primary checkpoint is day 37, not day 45, because the automated link network had arrived by day 45. A 9.2x AI-answer comparison was withdrawn as a scope mismatch, and a claim about the ordering of AI answer platforms was withdrawn because its breakdown did not sum to its total. Table 2’s October row is a monthly run-rate, and its days-live column sums to 78 (days 0 to 77). Disagreement between instruments is a bound on the larger error, by a factor of 5.2 at 27.1x, not 13 times. The hypothesis that the vendor ratio narrows as a section ages was stated with a cross-prefix test before the test was run, and was retracted after it; Section 5.5 was regenerated from its released script after being written from recollection, and a stale copy of Figure 5 that printed −0.09 for −0.11 was replaced.
- The deployment. Withdrawn: that link acquisition played no part in the outcome (once the checkpoint moved to day 37), that the results were broad rather than concentrated in a few pages, that a comparison with two carriers of similar authority bounded the effect of domain authority, and that the deployment showed content on the topic to be necessary.
- Measurement 2. Branch agreement is +0.47 to +0.75 depending on how labels are attributed, replacing an earlier +0.78 computed on review-mentioned labels only, with branch shares on each branch’s own volume; the taxonomy holds 11 labels containing “wait”, not one.
- Measurement 3. The sector claim now accounts for single-company dominance and company properties, and the per-surface pilot that preceded the predictions is reported.
- Version 5.2, after an independent scoring agent, two independent reproductions of the source bundle and an independent literature search, all by separate AI agents: the count of works naming the vendor tools is 456, not 459 (three works were counted twice), and a screened sample now measures how many use a vendor’s figures; the topic-level correlation of Measurement 2 is +0.18, not +0.19, which had rounded a printed +0.185 a second time; statistics that no script printed are now printed; the Section 7 and figure scripts run from the bundle, and Section 7’s numbers are also printed from the released aggregates; every quoted single dashboard read is in a released data file; and the closest prior work found by the searches is cited (Section 2).

Appendix B: The Content Gap Score, as a specification

This function is not evaluated anywhere in this paper. It was not computed when the build decision was taken, nothing in Sections 5 to 10 tests it, and no published study has tested whether it predicts anything. It appears here because the reference implementation is released and a reader may want the specification it implements.

Position against the closest methods. Demand-weighted completeness estimates how complete a knowledge base is with respect to how it is used, predicting from usage data which relations each class of entity requires [Hopkinson et al. 2018]; the score shares the demand weighting, but it scores an organization’s own coverage, its competitors’ coverage and the web’s answerability rather than a knowledge base’s facts, and it takes demand from surfaces outside the organization rather than from the system’s own usage. Recommender systems for encyclopedias rank missing articles by importance, validated in a controlled experiment with 12,000 French Wikipedia editors in which recommending an article raised its chance of being created by a factor of 3.2 [Wulczyn et al. 2016], and recommend sections for existing articles from similar ones, with a precision of about 80% in human evaluation [Piccardi et al. 2018]; the score ranks an organization’s entities against a market rather than an encyclopedia’s articles against its sister editions, and, unlike those systems, it has not been evaluated. Completeness estimators for open-world knowledge bases [Galárraga et al. 2017; Luggen et al. 2019; Razniewski et al. 2024] measure what a knowledge base lacks, which corresponds to the score’s coverage term when an organization’s content is represented as a knowledge base. The practitioner method closest to the score is competitor gap analysis in commercial SEO tools, which lists the keywords that competitors rank for and a site does not [Ahrefs 2026; Semrush n.d.]; the deployment’s own gap was found from competitor keyword exports (Section 1). The score differs in three respects: it scores the entities of an industry’s ontology rather than keyword strings, so one entity’s many phrasings count once; it takes demand from surfaces beyond keyword tools; and it keeps the organization’s coverage, competitors’ coverage and answerability as separate terms, competitor coverage being only one of them. Study R1’s second hypothesis tests the competitor-gap signal (cov_K) directly.

For an entity e with a set of competency questions q:

CGS(e) = prior(e) · (1 − own(e)) · [ α(1 − cov_K(e)) + (1 − α) · mean_q(1 − ans(q,e)) ]

where prior(e) = β · rel(e) + (1 − β) · dem(e). rel is a topic-sensitive PageRank over the structure graph, with the instances of the ontology’s core classes as the teleport set [Haveliwala 2002], rank-normalized. dem is the number of demand records linked to e, pooled over all surfaces without weights and rank-normalized; ranks are shared within ties, so an entity with no linked record scores above zero when other entities also have none (about 0.22 when 30 of 66 entities have none). own(e) is a grader’s judgment of the organization’s coverage of e; cov_K(e) is the mean of the same judgment over a declared set K of competitors; and ans(q,e) is the maximum, over the question’s phrasings about e, of a grader’s judgment of whether the retrieved search result answers it. Questions the ontology cannot express are excluded from mean_q.

The coverage rubric grades 1.0 for a dedicated page about e that answers the question directly, 0.5 for a list or section page with at least one specific fact about e, and 0 for absence or a bare mention. The answerability rubric grades 1.0 for an answer present, correct and immediate in the retrieved page, 0.5 for one the reader must derive by combining facts, and 0 for absent or wrong. Both rubrics are hashed into every cached judgment. The package ships a rule-based grader for its tests and worked example and no model client; with no grader supplied, every judgment defaults to 0, so every entity scores as uncovered.

Five parameters are locked: α = 0.5, β = 0.5, damping = 0.85, at least three phrasings per question, and the mean as the class aggregate that Section 13’s class-level comparison uses (digest 7290a2235d8de05f, set at 02:00 UTC on 12 October 2026). The code records the last two but does not consult them: the phrasing minimum is checked only as a warning, and the class aggregate step reports both mean and sum and ranks by the mean. The scoring code changed at 03:45 UTC the same day (commit 02d7588, which changed which questions enter mean_q), so the lock fixes the parameters and not the function.

Four properties a reader should know before using it. It takes the best of a question’s phrasings, which biases upward when phrasings differ in difficulty. Its rel term correlates with node degree at roughly 0.8 in the released example, so on a hand-authored taxonomy it is close to a centrality ranking. It has no feasibility or business-relevance term, which Section 11.2 lesson 6 records as a practical failure. And the coverage rubric’s preference for a dedicated page over a list page is a form term inside own and cov_K, which Section 9.1’s observation questions but does not test; a deployment that wants the score to be neutral about form has to change the rubric.

The implementation reports competency-question performance as two separate rates, because they fail for different reasons, as in test-driven ontology development, which tests a question against the ontology’s vocabulary and separately against its instances [Keet & Ławrynowicz 2016; Wiśniewski et al. 2019]: a schema rate, the share of questions the ontology can express (a property-path check, plus questions the author declares unsupported), and an instance coverage rate, the mean over expressible questions of the share of subjects for which the graph returns an answer. On the released example these are 4/5 and 70.4%, with two of the four expressible questions answered for every subject; that example’s questions were elicited from a keyword export (Section 1.4). A question the ontology cannot express is reported as a declared gap with a reason rather than scored as zero.

Appendix C: Section 7 by source type and cell

Table C1. Share of citation incidences by source type fixed before collection and answer surface: median over the eleven sectors, with the range in parentheses. Ahrefs Brand Radar, United States, one collection session on 12 and 13 October 2026; among the 1,000 domains found in the most answers that name a sector’s largest companies. The company-domain share is partly fixed by the universe’s selection rule and is not compared across surfaces.

  --------------------------------------------------------------------------------------------------------------------------------------------------
  Surface                        Video and community   Reference         News             Government        Sector’s companies   Other web
  ------------------------------ --------------------- ----------------- ---------------- ----------------- -------------------- -------------------
  AI Overviews, search queries   25.8% (14.3–34.3)     4.3% (1.3–8.1)    0.7% (0.2–2.8)   0.4% (0.2–8.6)    11.9% (6.1–23.5)     55.6% (41.1–62.0)

  AI Overviews, prompts          32.4% (13.4–35.8)     2.6% (0.7–3.9)    1.0% (0.1–5.8)   0.3% (0.1–3.8)    8.1% (2.7–20.5)      59.0% (42.0–75.3)

  AI Mode, search queries        17.8% (9.0–23.8)      4.2% (2.2–10.4)   1.0% (0.3–4.2)   0.4% (0.1–8.6)    10.8% (5.1–17.6)     65.3% (53.1–71.4)

  AI Mode, prompts               24.1% (8.1–28.3)      2.7% (0.9–4.5)    1.4% (0.3–5.6)   0.4% (0.1–5.0)    9.5% (2.7–19.3)      65.1% (50.1–79.3)

  ChatGPT                        0.9% (0.3–2.5)        1.7% (0.5–3.4)    1.7% (0.7–5.2)   3.0% (1.6–18.2)   27.4% (13.5–38.2)    61.5% (51.2–76.1)

  Perplexity                     4.6% (1.8–7.7)        5.9% (2.8–10.7)   1.5% (0.3–7.9)   0.8% (0.1–12.0)   15.6% (8.2–29.8)     67.8% (56.4–73.9)

  Gemini                         9.2% (2.9–16.7)       3.7% (1.2–6.9)    0.5% (0.1–3.8)   0.3% (0.1–2.4)    8.3% (3.2–33.2)      75.2% (49.5–85.3)

  Copilot                        0.6% (0.3–1.0)        1.6% (0.3–2.7)    0.9% (0.2–5.2)   0.1% (0.0–2.2)    4.5% (1.6–27.0)      89.9% (71.6–94.6)
  --------------------------------------------------------------------------------------------------------------------------------------------------

Table C2. Size of each cell: summed citation incidences among the exported domains, in thousands. Medians in Section 7 weight every cell equally.

  ----------------------------------------------------------------------------------------------------------------------
  Sector                   AIO search   AIO prompt   AIM search   AIM prompt   ChatGPT   Perplexity   Gemini   Copilot
  ------------------------ ------------ ------------ ------------ ------------ --------- ------------ -------- ---------
  Information Technology   10,891.5     294.3        1,128.4      352.4        317.5     186.8        147.9    405.6

  Health Care              604.2        10.1         69.8         16.5         13.9      8.5          7.4      20.9

  Financials               1,776.8      78.8         173.5        97.5         64.4      37.4         45.3     85.9

  Consumer Discretionary   18,381.8     790.0        1,752.1      660.9        347.0     441.7        128.8    1,581.3

  Communication Services   4,350.7      134.3        591.5        163.5        150.1     71.8         76.0     197.9

  Industrials              1,223.2      52.6         112.9        60.2         52.6      21.7         27.2     79.3

  Consumer Staples         8,832.0      395.4        982.3        446.6        351.7     215.6        149.8    1,295.6

  Energy                   103.6        3.8          14.8         5.5          5.1       2.0          2.9      9.0

  Utilities                50.3         2.1          7.2          2.6          2.1       0.9          1.5      3.2

  Real Estate              77.9         6.4          22.1         6.8          6.8       4.4          2.1      6.8

  Materials                337.5        15.6         24.3         17.5         18.5      5.6          6.5      18.7
  ----------------------------------------------------------------------------------------------------------------------

The script cross_sector_sensitivity2.py prints Tables C1 and C2 from the raw exports, and section7_from_aggregates.py prints them, with every other Section 7 number the aggregates allow, from the released aggregates alone.

Table C3. Which source AI answers cite most, by sector and answer surface: the most-cited domain that is not one of the sector’s companies. Ahrefs Brand Radar, United States, one collection session on 12 and 13 October 2026, among the 1,000 domains found in the most answers that name a sector’s largest companies. AIO and AIM are Google’s AI Overviews and AI Mode on Ahrefs’ search-query and prompt sets. Properties of a sector’s companies that were not entered as company domains count as non-company and are marked with a dagger (†); the largest case is Communication Services, where the top source on all four Google views, youtube.com or google.com, belongs to Alphabet, which was entered as abc.xyz; and the Industrials ChatGPT cell reflects the ambiguous name “RTX” (Section 7.6). The suffix .com is omitted in this table and the next.

  -----------------------------------------------------------------------------------------------------------------------------------------------------
  Sector                   AIO search   AIO prompt   AIM search   AIM prompt   ChatGPT         Perplexity           Gemini            Copilot
  ------------------------ ------------ ------------ ------------ ------------ --------------- -------------------- ----------------- -----------------
  Information Technology   youtube      youtube      google       google       google          wikipedia.org        reddit            walmart

  Health Care              youtube      youtube      youtube      goodrx       fda.gov         nih.gov              goodrx            msn

  Financials               youtube      reddit       youtube      nerdwallet   nerdwallet      nerdwallet           wallethub         wallethub

  Consumer Discretionary   google       youtube      google       google       justwatch       wikipedia.org        reddit            walmart

  Communication Services   youtube†     youtube†     google†      google†      go†             wikipedia.org        reddit            walmart

  Industrials              youtube      youtube      google       google       nvidia          wikipedia.org        reddit            amazon

  Consumer Staples         google       youtube      google       google       reddit          amazon               reddit            amazon

  Energy                   youtube      youtube      google       youtube      sec.gov         wikipedia.org        reddit            walmart

  Utilities                youtube      reddit       google       yahoo        sec.gov         wikipedia.org        wikipedia.org     msn

  Real Estate              youtube      extraspace   google       google       sec.gov         wikipedia.org        wikipedia.org     extraspace

  Materials                youtube      youtube      google       youtube      benjaminmoore   kylieminteriors.ca   facadecolorizer   facadecolorizer
  -----------------------------------------------------------------------------------------------------------------------------------------------------

Table C4. The three most-cited non-company domains by sector on Google’s AI Overviews (search queries) and on ChatGPT, two contrasting surfaces. Same source and rules as Table C3.

  ---------------------------------------------------------------------------------------------------------
  Sector                   AI Overviews (search queries)     ChatGPT
  ------------------------ --------------------------------- ----------------------------------------------
  Information Technology   youtube, reddit, google           google, wikipedia.org, justwatch

  Health Care              youtube, nih.gov, wikipedia.org   fda.gov, nih.gov, sec.gov

  Financials               youtube, reddit, nerdwallet       nerdwallet, chase†, capitalone

  Consumer Discretionary   google, youtube, reddit           justwatch, consumerreports.org, aboutamazon†

  Communication Services   youtube†, wikipedia.org, reddit   go†, justwatch, wikipedia.org

  Industrials              youtube, reddit, google           nvidia, tomshardware, techspot

  Consumer Staples         google, youtube, amazon           reddit, wikipedia.org, consumerreports.org

  Energy                   youtube, wikipedia.org, google    sec.gov, chevronlubricants†, mobil†

  Utilities                youtube, wikipedia.org, reddit    sec.gov, reuters, stockanalysis

  Real Estate              youtube, google, wikipedia.org    sec.gov, extraspace, wikipedia.org

  Materials                youtube, google, reddit           benjaminmoore, behr, plan-home
  ---------------------------------------------------------------------------------------------------------

On Google’s surfaces the top source is youtube.com or google.com in 38 of the 44 sector-by-view cells, four of them Alphabet’s own properties in Communication Services. On Perplexity and Gemini it is wikipedia.org or reddit.com in 15 of 22, on ChatGPT a government domain in 4 of 11 sectors, and on Copilot a retailer (walmart.com or amazon.com) in 6 of 11. The script make_tables_sector_surface.py prints Tables C3 and C4.

Appendix D: Metrics, values and scripts

The principal quantities the paper reports, with their definitions, their values here and the script that prints each, or the table it is computed from. A companion document, User First Intelligence: Metrics and Evaluation Protocol, distributed with the source files, gives the formulas in full, the steps to reproduce each number, and a benchmark of seven tasks with these values as baselines, so that later work can test the same questions on new data and propose better models.

Table D1. Metrics, definitions, values in this paper and the scripts that print them; “arithmetic on” names the table a value is computed from where no script prints it. M1, M2 and M3 are Measurements 1 to 3. Script names omit the .py suffix.

  -------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
  Metric                       Definition                                                                                                                                                                                                                          Value here                                                                     Script
  ---------------------------- ----------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------- ------------------------------------------------------------------------------ -------------------------------------------------
  Stakes                       works in OpenAlex naming Ahrefs, Semrush or Similarweb in title or abstract (read 14 October 2026); in a screened random sample of 120, the share using a vendor’s figures as data, and of those, the share using one vendor only   456; 82% to 87% (kappa 0.63); 87% to 88%                                       vendor_reliance, stakes_screen_check

  M1 visits ratio              Semrush over Ahrefs estimated monthly visits: unmatched; worldwide; US to US (estimated)                                                                                                                                            7.5x to 27.1x; 8.6x to 29.9x; 9.2x to 33.3x                                    arithmetic on Table 2

  M1 growth agreement          ratio of month-on-month growth, Ahrefs over Semrush US                                                                                                                                                                              0.95, 2.66, 1.37                                                               instrument_extra

  M1 error bound               at least one of two readings is a factor of at least the square root of their ratio from the true value                                                                                                                             5.2 at 27.1x                                                                   arithmetic on Table 2

  M1 decomposition             share of the log visits ratio due to the keyword-universe ratio                                                                                                                                                                     35% (US pairing), 54% (worldwide)                                              instrument_extra

  M1 cross-section             visits ratio across twelve prefixes on one date                                                                                                                                                                                     0.20x to 7.24x (8.89x matched); median 1.01                                    analyze

  M1 age relationship          Spearman between section age and the ratio, Fisher 95% interval, permutation p                                                                                                                                                      −0.11 [−0.64, +0.49], p = 0.73                                                 analyze

  M1 ordering agreement        Spearman and Kendall [Kendall 1938] between the two instruments’ visits; concordant pairs; by size band                                                                                                                             +0.94, +0.82, 60 of 66; 51 of 51 beyond 3x, 9 of 15 within                     analyze, instrument_extra

  M1 dispersion                geometric mean and geometric standard deviation of the ratio                                                                                                                                                                        1.13 and 3.1                                                                   instrument_extra

  M1 AI Overview citation      cited keywords over all AI Overview keywords the prefix ranks on, Wilson interval [Wilson 1927]                                                                                                                                     12.6% to 20.0%                                                                 arithmetic on Table 3

  M2 link rate                 reviews linked to at least one label; labels per linked review                                                                                                                                                                      55.6%; 2.25                                                                    analyze_reviews

  M2 label agreement           Spearman between mentions and volume per label (descriptive; labels are not independent)                                                                                                                                            +0.18 (mentioned), +0.27 (all linkable)                                        analyze_reviews, supplement_r10, m2_from_counts

  M2 branch agreement          Spearman between branch shares on each branch’s own volume, by attribution rule                                                                                                                                                     +0.47 (modal), +0.75 (split)                                                   supplement_r10, m2_from_counts

  M2 complaint rate            one- and two-star reviews matching a waiting pattern, against five-star                                                                                                                                                             14.0% against 1.9%                                                             analyze_reviews

  M2 link precision            sampled links judged correct by two blind annotators; their agreement                                                                                                                                                               65% to 67%; kappa 0.90 (single-word labels about 50%, multi-word 95% to 96%)   r2_link_check

  M2 waiting-match precision   sampled waiting matches judged complaints about waiting; share in store                                                                                                                                                             83% to 85%, kappa 0.93; about 90% in store                                     r2_link_check

  M3 source-type share         citation incidences of a source type over all incidences among the 1,000 exported domains                                                                                                                                           Table C1                                                                       cross_sector, cross_sector_sensitivity2

  M3 surface contrast          median video and community share, Google views against the other four, bootstrap over sectors                                                                                                                                       21.3% (17.2 to 26.7) against 2.1% (1.7 to 2.7)                                 cross_sector_sensitivity

  M3 every-sector dominance    sectors where the lowest Google view exceeds the highest other surface                                                                                                                                                              11 of 11                                                                       cross_sector_sensitivity

  M3 cross-sector overlap      mean pairwise Jaccard of top-ten non-company domains between sectors                                                                                                                                                                0.36 to 0.40 against 0.08 to 0.23                                              cross_sector

  M3 variance decomposition    share of the sum of squares of cell shares explained by surface and by sector                                                                                                                                                       77% against 14% (video and community)                                          cross_sector_sensitivity2

  M3 predictions               P1 to P4 as written before collection                                                                                                                                                                                               one held, one in direction, two failed                                         cross_sector

  Schema pass rate             share of competency questions the ontology can express                                                                                                                                                                              4/5 (released example)                                                         ufi cq

  Instance coverage rate       mean share of subjects the graph answers, over expressible questions                                                                                                                                                                70.4% (released example)                                                       ufi cq

  Content Gap Score            Appendix B                                                                                                                                                                                                                          not evaluated                                                                  ufi
  -------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------

The protocol fixes metrics for the studies of Section 13 before their data exist: for the Content Gap Score, the three classes of Section 13 (top by score, top by volume, bottom quartile of the score) compared on top-ten presence on a frozen query set at day 37, read on both instruments, with precision at k and nDCG at k [Järvelin & Kekäläinen 2002] of the score’s ranking of entities against each entity’s outcome, and inter-annotator agreement reported as weighted kappa [Cohen 1968]; for moving demand surfaces, each surface’s share of an industry’s linked questions by quarter; for agents, the overlap between the questions agents and people ask; and for business disclosures, the correlation over quarters between what companies say about AI search and how often answers cite their domains on a prompt set fixed in advance, since the shares of Section 7 are partly fixed by the selection rule.


==> anc/08_REVIEW/reproduction_v5.2_run4_2026-10-15/outputs/built_paper_pdf_layout.txt <==
User First Intelligence: Query Discovery for SEO and GEO/AEO                                        Pagadala, preprint v5.2, 15 October 2026



   User First Intelligence for Traditional and AI Search (SEO and
  GEO/AEO): Ontology-Driven Query Discovery from Multi-Source
             Knowledge Graphs Beyond Search Volume
                                                           Venkata Pagadala
Research Scholar (Ph.D. in progress, Artificial Intelligence), KL University (Koneru Lakshmaiah Education Foundation), India
                                                    vdepagadala@gmail.com
                                 Manuscript version 5.2, 15 October 2026. Preprint, not yet peer reviewed.


    Abstract. People say what they want to know in many places that are not a search box, and the commercial tools that search and
    AI-answer optimization rely on see only part of it, through models whose figures are often reported as counts. This paper reports
    three measurements of what such instruments show and builds a framework on them. On the area-code section of a large US telecom-
    munications provider’s website (381 code pages and 53 hubs), observed from zero, two commercial analytics platforms differed on
    estimated monthly visits by 7.5x to 27.1x, and by 8.6x to 29.9x with both read worldwide; across twelve sections of the same domain
    the ratio ran from 0.20x to 7.24x, with no detectable relationship to section age (Spearman −0.11, a test of low power with twelve
    sections), while the platforms agreed on which section is larger in 60 of 66 pairs, though in only 9 of the 15 pairs within a factor of
    three. On 37,193 reviews of 378 telecom stores linked to a 42,994-node keyword taxonomy, review demand and search volume agree
    only roughly on the taxonomy’s branches (Spearman +0.47 to +0.75, depending on how labels are attributed to branches) and barely
    on topics (+0.18), on links that two blind AI annotators judged about two-thirds correct. In one vendor’s index of AI answers (Ahrefs
    Brand Radar, US, October 2026) that name the ten largest holdings of each S&P 500 sector fund, four predictions written before
    collection yielded one held, one held in direction only and two failed; video and community sites took a median 21% of citation
    incidences on Google’s AI Overviews and AI Mode against 0.6% to 9.2% on ChatGPT, Copilot, Perplexity and Gemini, with the
    lowest Google figure above the highest of the other four in every sector. Traﬀic estimates and cited sources therefore have to be
    measured per instrument and per answer surface, not inferred. User First Intelligence (UFI) is the framework built on that premise:
    collect what people ask beyond the website; link it to the entities of an industry held under an ontology; keep structure, coverage,
    answerability and demand sources in separate roles; express user needs as competency questions; and score where the organization
    does not answer. An open implementation is released; its scoring function is specified, not evaluated. No causal claim is made.
    Keywords: User First Intelligence; query discovery; search engine optimization (SEO); answer engine optimization (AEO); ontology;
    knowledge graph; competency questions; search measurement; instrument validity; AI Overviews; AI answer citations; generative
    engine optimization (GEO); deployment measurement study; reference content



1 Introduction                                                            ure 1); the released score does not yet do so, because its cover-
                                                                          age rubric prefers per-entity pages (Section 9.1, Appendix B).
A content decision starts with a question someone asked. The              The deployment reported here was built from a gap identified
place it was asked is increasingly not a search engine: it is             through one of those surfaces, competitor keyword exports,
a forum thread, a question site, a comment under a video, a               before the framework’s other surfaces were implemented; it
product review, a support ticket, a post in a group. Keyword-             is a case of the kind of gap the framework targets, not a run
volume tools observe the part of that demand that reaches a               of the framework. It also exposed the measurement problem
search box in a countable phrasing; Section 8 shows this de-              the rest of this paper is about. The framework is meant to
ployment ranking for question forms, misspellings and non-                serve both traditional search engine optimization (SEO) and
English phrasings that carry little or no reported volume in              its counterpart for AI answer engines, known as generative
those tools, and AI answer surfaces now sit between many                  engine optimization (GEO) [Aggarwal et al. 2024] or, in prac-
questions and any page at all, citing different kinds of source           titioner usage, answer engine optimization (AEO).
depending on which answer engine is asked, in one vendor’s                    Much of the empirical evidence in applied search research
index (Section 7). User First Intelligence is a framework built           rests on commercial analytics platforms. Papers report that
on that premise: go beyond the website to where the ques-                 a technique moved visibility, that a competitor holds a share
tions are, link them to the entities of an industry held under an         of some keyword space, that AI answers cite one kind of
ontology, keep the sources that establish structure, coverage,            source more than another. The underlying numbers come
answerability and demand in separate roles so that a competi-             from Ahrefs, Semrush, Similarweb or a comparable vendor,
tor’s coverage cannot pose as user demand, express user needs             and they are often reported the way measurements are re-
as competency questions that a knowledge graph can be asked,              ported: as quantities, usually from one vendor and without a
and score where the organization fails to answer, with the form           statement of uncertainty, a practice the validity studies in Sec-
of the answer meant to be measured rather than assumed (Fig-              tion 2 caution against [Kamerer 2013; Prantl & Prantl 2018;

                                                                      1
User First Intelligence: Query Discovery for SEO and GEO/AEO                                    Pagadala, preprint v5.2, 15 October 2026


Jansen, Jung & Salminen 2022]. The practice is growing: in              1.2 What this paper reports
OpenAlex, 456 works name Ahrefs, Semrush or Similarweb                  The paper’s original contribution is Measurement 1: two com-
in their title or abstract, 27 of them published in 2020, 87 in         mercial analytics platforms’ estimates of the same pages differ
2025 and 110 in 2026 to mid-October. Screened from title                by up to about 30 times worldwide (33 times US to US, esti-
and abstract by two blind AI annotators, a random sample of             mated), in no fixed direction across sections, while the plat-
120 of them gives 82% to 87% that use a vendor’s figures as             forms mostly agree on how the sections rank, so no constant
data (Wilson 95% intervals 75% to 92%; Cohen’s kappa 0.63),             converts one into the other. Around it, the paper specifies, and
and of those, 87% to 88% use one vendor’s figures only, while           does not evaluate, a framework for finding content gaps from
five to seven compare vendors (vendor_reliance.py and                   demand observed beyond the search box. Each measurement
stakes_screen_check.py, released with the paper’s data).                bears on one part of the framework and is stated with what it
A search of OpenAlex and Crossref on 14 October 2026, and               does not show: Measurement 1 on the outcome layer, where
an independent search of five databases with citation chasing           a content program’s results are read on analytics platforms,
by a separate agent on 15 October, both released with the pa-           Measurement 2 on the premise that what people write names
per’s data, found vendor tools compared with first-party an-            different topics from what volume counts, and Measurement
alytics and with each other on established domains (Section             3 on the answer surfaces, which cite different sources.
2), but no comparison of two vendors’ records of a single ob-
                                                                           Three questions organize the measurements. RQ1: how
ject followed from a known start date; to the extent of those
                                                                        far apart are two commercial platforms’ estimates of the same
searches, this paper reports the first. Which sources different
                                                                        pages, and is the gap a constant a researcher could correct for?
AI answer engines cite has been audited on public-interest,
                                                                        RQ2: do the topics people raise in their own words, in reviews,
news and real search queries [Li & Sinnamon 2024; Yang
                                                                        rank as keyword volume ranks them? RQ3: do AI answer
2025; Huang et al. 2026; Allaham & Diakopoulos 2026]; this
                                                                        surfaces cite the same kinds of sources, in industries chosen
paper adds a comparison of eight vendor-collected answer sur-
                                                                        by an external rule? Each is answered once below, with what
faces across a sector frame fixed by an external rule.
                                                                        the answer does not show.
   The vendors do not claim otherwise in their documentation,
which describes click models, of the kind studied in informa-           1. Measurement 1, two instruments on one prefix (Sec-
tion retrieval [Chuklin, Markov & de Rijke 2015], applied to               tion 5; RQ1), an instrument-validity result bearing on the
estimated volumes at estimated positions. The practice treats              framework’s outcome layer. Two commercial platforms
them as counters anyway. This paper puts a number on how                   observing one URL prefix from zero differ on estimated
far two such estimates of one object can lie apart, so that the            visits by 7.5x to 27.1x (8.6x to 29.9x worldwide against
practice can state its uncertainty. For a framework that reads             worldwide); across twelve sections of one domain the ra-
its outcomes on such instruments (Figure 1b), that number                  tio spans 0.20x to 7.24x with no detectable relationship to
matters: it bounds how far one platform’s magnitudes can be                section age, so no domain-level factor converts one plat-
trusted, which is why the framework should read its outcomes               form’s magnitudes into the other’s, while the platforms
on more than one.                                                          agree on the ordering of sections in 60 of 66 pairs. This
                                                                           is the paper’s main empirical result. It does not say which
1.1 Why a new section is the right instrument                              platform is closer to the truth.
Comparing two analytics vendors on an established site tells            2. Measurement 2, reviews against keyword volume (Sec-
you little. Both have years of accumulated index data, the                 tion 6; RQ2), bearing on the first-party demand sur-
disagreements are confounded with each vendor’s historical                 faces. On 37,193 business reviews linked to a 42,994-
coverage, and there is no moment at which the true value is                node keyword taxonomy, the two demand signals agree
known.                                                                     only roughly on the taxonomy’s branches, size them very
   A section that did not exist last week is different. Before             differently, and barely agree on topics, most for com-
launch, both instruments correctly report zero. After launch,              plaints. It is one surface in one industry, not the multi-
both observe the same URL prefix, in the same period, with                 surface study of Section 13.
no prior history. Their disagreement is then attributable to            3. Measurement 3, what AI answers cite (Section 7; RQ3),
their models and their indexes as applied to that object, and              bearing on the answer surfaces. In one vendor’s index,
its trajectory over time can be read from each instrument’s                across the eleven S&P 500 sectors and eight answer sur-
history. Section 5.5 shows that the disagreement is specific               faces, Google’s AI Overviews and AI Mode give video
to the object as well: the same two instruments disagree by                and community sites a larger share than every other sur-
different factors, in different directions, on different sections          face in every sector, and about ten times their pooled me-
of the same site.                                                          dian share (21.3% against 2.1%); of four predictions writ-
   This paper uses one such section: 381 code pages plus hubs              ten before collection, one held, one held in direction only
under a single prefix on a top-authority domain, published on              and two failed. It motivates a per-surface term the frame-
26 July 2026 and observed for 77 days, with ranking positions              work does not yet have.
from the instrument’s daily series and the other quantities at          4. The User First Intelligence framework (Section 1.4,
seven checkpoints and as monthly histories (Section 4.1 states             Figure 1): six components (demand surfaces, an indus-
how each was read).                                                        try ontology, a knowledge graph with separated source

                                                                    2
User First Intelligence: Query Discovery for SEO and GEO/AEO                                                          Pagadala, preprint v5.2, 15 October 2026



  (a) Where questions are observed                               (b) From observed questions to content, and where the instruments sit
  first-party voice:          tool-derived:
  the user's own words        a tool's reconstruction             Sources beyond                                                      Ontology and
                                                                    the website                    Link to entities                  knowledge graph
   forum                       people also ask                                                    questions to entities,
                                                                   13 surface types,               with source roles                  four source roles
   Q&A site                    autocomplete                            panel (a)                                                        kept separate

   social group                keyword export
   social post                                                    Content in the                                                       Competency
                                                                   form asked                        Gap scoring                        questions
   short video                                                                                      Content Gap Score                 schema pass rate;
                                                                  page, video, list ...            (not evaluated here)               instance coverage
   long video
                                 collected for this                           outcomes read on
   business reviews              deployment (one of 13)
   review platform               Measurement 2, separate            Measurement 1 (Section 5)                                AI answer surfaces
                                 data (Section 6)                    two instruments, same order in                        Measurement 3 (Section 7);
   app-store review                                                60 of 66 pairs, 0.20x to 7.24x apart                     cited pages (Section 9)
                                 type declared;
   support ticket                not collected here
                                                                                      dashed: the observation layers this paper reports;
  The released example populates four of the 13 types                              shaded: the component it specifies but does not evaluate
  with synthetic records, flagged as synthetic (Section 11.2).

Figure 1. The User First Intelligence framework. (a) The thirteen demand-surface types the released implementation declares, grouped by
whether they carry a user’s own words or a tool’s reconstruction of demand; the one surface this deployment collected is marked, and business
reviews, run separately in Section 6, are marked differently. (b) The pipeline from observed questions to content, with the two observation
layers this paper reports (dashed; the AI-answer layer is also measured outside the pipeline, in Section 7) and the component it specifies but
does not evaluate (shaded). The deployment in this paper ran the lower layer and one surface of the upper; it did not run the pipeline end to
end.


    roles, competency questions, answer surfaces and a Con-                               the strongest word the design licenses.
    tent Gap Score) and two competency-question measures,                                 No separation of the method from the domain. The deploy-
    with an open implementation (Section 14). The score is                                ment ran on a domain with an Ahrefs Domain Rating of 90
    specified in Appendix B and not evaluated here; Section                               and a Semrush Authority Score of 86. Nothing here bounds
    13 specifies the studies that would test it.                                          how much of the outcome that explains, and Section 12 lists it
 5. The deployment as context (Sections 3.1 and 8 to 11): a                               among the confounds. A comparison with two carriers of sim-
    77-day series with a primary checkpoint chosen to precede                             ilar authority does not bound it either, because it is computed
    three identified disturbances, an observation, offered as                             within a set selected on the provider’s own presence (Section
    a hypothesis because a hub pools questions about many                                 9.2).
    codes, that each of the five most-cited hub pages is cited
                                                                                          No evaluated scoring function. The framework’s Content
    in more AI answers than any per-entity page (1.2 to 2.0
                                                                                          Gap Score was not computed when the build decision was
    times the most-cited one), the deployment’s cost, its six
                                                                                          taken, nothing here tests it, and no published study has tested
    enabling conditions, and six lessons stated as what it got
                                                                                          whether it predicts anything. It is specified in Appendix B
    wrong. It is a case of the kind of gap the framework targets,
                                                                                          with a reference implementation, and it is kept out of the re-
    not a run of the framework, and no causal claim is made.
                                                                                          sults so that it cannot be mistaken for one.
1.3 What this paper does not report                                                       No measured traﬀic. No figure in this paper is a counted
A reader is owed this before the results rather than after them.                          visit. The provider’s internal analytics were not available for
                                                                                          this study.
No causal claim. The design is observational. There is no
                                                                                          No independent verification. No person other than the au-
treatment assignment, no control group, no randomization
                                                                                          thor has graded, replicated or audited any part of this work.
and no matched comparison. The provider’s list of sections
                                                                                          Section 14 states what has and has not been done about that,
launched in the same window is not available, so this study
                                                                                          and it is the paper’s largest unremedied weakness.
cannot say whether this section outperformed conventionally
selected content on the same domain in the same period.                                   1.4 The framework, stated
Where the deployment series appears, it is a description of                               Query discovery, as the term is used in the title, is the frame-
what was observed following publication, and “following” is                               work’s first task: finding the questions people ask about an

                                                                                    3
User First Intelligence: Query Discovery for SEO and GEO/AEO                                    Pagadala, preprint v5.2, 15 October 2026


industry’s entities, on any surface and in their own words, be-            engines, which motivates a per-surface term and does not
fore deciding which of them an organization should answer.                 test one.
A content gap is one outcome of discovery, not its object;              6. The Content Gap Score. A ranking of entities by a
Measurement 2 (Section 6) is a first run of discovery on one               prior (topic-sensitive PageRank over the structure graph,
surface, and Section 13 specifies the run across surfaces. User            mixed with linked demand), multiplied by the organiza-
First Intelligence has six components, the last of which, the              tion’s own non-coverage and by a deficit that mixes cover-
Content Gap Score, is its output, and two measures of how                  age by a declared set of competitors with the mean, over
well the ontology serves the competency questions. Appendix                the entity’s competency questions, of how far the best re-
B gives the score’s formula and the released implementation                trieved search result for any phrasing falls short of answer-
(Section 14) gives the code; where the two differ, the code is             ing. Own coverage, competitor coverage and answerabil-
the reference and the difference is a defect of this text.                 ity are graded judgments: the package ships a rule-based
                                                                           grader for its tests and example and no model client, and
1. Demand surfaces. The places where people state a need,                  Appendix B gives both rubrics.
   in their own words or as a tool’s reconstruction of it. The
                                                                          The two measures are the competency-question schema
   implementation declares thirteen surface types (Figure 1a)
                                                                       pass rate (the share of competency questions the ontology
   and ships two generic file adapters, for CSV and JSON
                                                                       can express) and the instance coverage rate (the mean, over
   Lines; collection from each platform is left to the deploy-
                                                                       expressible questions, of the share of subjects for which the
   ment. Every record carries its surface and collection date,
                                                                       graph returns an answer). They keep the implementation’s
   and a license field is optional. Demand records are held in
                                                                       names, so “coverage” names both a source role and the sec-
   a separate demand index and joined to entities by a linker;
                                                                       ond rate. In this paper one demand surface is exercised on
   they are not graph assertions.
                                                                       real data, business reviews in Section 6, linked to a keyword
2. Industry ontology. The classes, relations and enu-
                                                                       taxonomy rather than an ontology; the deployment’s competi-
   merable entity sets of one industry, with competency
                                                                       tor keyword exports count as coverage under the framework’s
   questions written against it [Ren et al. 2014; Keet &
                                                                       own rule (Section 11.2, lesson 1); and the score is specified
   Ławrynowicz 2016]. The rule is that the questions are
                                                                       but not evaluated.
   written before demand data is collected; in the released
   example they were elicited from a keyword export, con-              2 Related work
   trary to that rule, and the example records it.                     Search measurement and tool validity. The validity of ven-
3. A knowledge graph with separated source roles. Every                dor traﬀic estimates has been measured mainly against first-
   source carries one role from a closed list of four: structure       party analytics, site by site. An agency comparison of Simi-
   (what exists, from registries, encyclopedias and standards          larweb, Ahrefs and Semrush against Google Analytics organic
   bodies), coverage (who answers, from the organization’s             visits for 25 sites found all three differing from the first-party
   and competitors’ pages), answerability (retrieved search            figure in level, with the two keyword-based tools below it on
   results, judged for whether they answer a question) and             total traﬀic by 17% and 30% [Langridge 2016]. A vendor
   demand (who asks). Coverage never counts as demand,                 study of 1,635 sites against Google Search Console reports a
   which is the error lesson 1 of Section 11.2 records. Ev-            median deviation of 49.5% for Ahrefs and 68.4% for Semrush,
   ery graph statement carries its source, role and retrieval          and a correlation with the first-party figure of 0.76 and 0.74
   date, in the spirit of provenance-typed statements [Carroll         [Soulo 2022]; it is the vendor reporting on itself and on a com-
   et al. 2005; Lebo et al. 2013]. Each source has exactly             petitor, and is cited for its design rather than its ranking. In
   one role; the implementation has no rule yet for a source           academic work, traﬀic-ranking services have been compared
   that both asks and answers, such as a forum thread. Prove-          as proxies for organizational performance [Vaughan & Yang
   nance is held on each statement in the implementation’s             2013], and the major top-site lists were shown to disagree
   graph and reported per source; its OWL and RDF export               with one another on most of their entries and to churn by up
   does not yet serialize it.                                          to half of their domains a day [Scheitle et al. 2018], which
4. Competency questions. User needs expressed as ques-                 motivated a ranking built to be stable and hard to manipulate
   tions over the ontology and compiled to SPARQL along                [Le Pochat et al. 2019]. Tools have also been compared with
   property paths [Wiśniewski et al. 2019]. A question the             one another directly: the domain-authority scores of Moz,
   ontology cannot express is reported as a declared gap with          Semrush and Ahrefs [Reyes-Lillo, Morales-Vargas & Rovira
   a reason, not scored as zero.                                       2023], and the organic keyword counts, keyword search vol-
5. Answer surfaces. Where answers are delivered and cited:             umes and URL-level traﬀic that Ahrefs, Semrush, Serpstat
   search results and AI answer engines. The framework                 and Ubersuggest report for two academic publishers’ domains,
   does not yet model them: neither its two measures nor its           which overlapped so little that the choice of tool determined
   score takes a per-surface input, and the implementation             the findings [Font-Julián et al. 2026], with traﬀic compared
   has no answer-surface component. Section 7 is a separate            at global and country level for the same two publishers [Font-
   measurement study that uses none of the framework’s on-             Julián et al. 2025]; SEO tools have also been used to com-
   tology, graph, competency questions or score; it shows              pare the visibility of university library sites with that of their
   that the publisher types answer engines cite differ between         universities [Vállez & Ventura 2020]. Analytical results and

                                                                   4
User First Intelligence: Query Discovery for SEO and GEO/AEO                                     Pagadala, preprint v5.2, 15 October 2026


simulation show that the processing behind third-party traf-             2025]. Generative engine optimization was introduced as a
fic estimates can shrink, inflate or reverse an estimated treat-         way to raise a source’s visibility in generated answers [Ag-
ment effect, and caution against their use for causal inference          garwal et al. 2024]; the citations of generative search engines
[Khosravi & Yoganarasimhan 2026]. Those studies compare                  have been audited for whether they support the statements
an estimate with a ground truth across many sites, compare               they accompany [Liu, Zhang & Liang 2023]; and the eval-
lists across the whole web, or compare tools on established              uation of retrieval has been reframed for systems that gen-
domains at one time. This paper does none of these: it has no            erate rather than rank [Gienapp et al. 2024]. Users click
ground truth, and it holds the site fixed. What it adds is a read-       less when a summary appears and rarely click its sources: a
ing of two vendors on an object both observed from zero, and             click on a link inside an AI summary occurred in 1% of vis-
a cross-section of twelve sections of one domain on one day,             its to pages showing one [Chapekis & Lieb 2025]. A crit-
which separates disagreement about a site from disagreement              ical survey of 45 generative-engine-optimization studies ar-
about a section of it. Comparisons of estimators with first-             gues that the foundational paper’s gains establish neither or-
party analytics have found large and variable errors: Compete            ganic discoverability nor durable traﬀic effects, and identi-
and Quantcast underestimated traﬀic for 18 sites, with occa-             fies topical relevance and context position as the most repro-
sional overestimates [Kamerer 2013], and neither Alexa nor               ducible levers [Martinez 2026]. Audits have compared which
SimilarWeb ranked Czech websites accurately, although both               sources answer engines cite: ChatGPT, Bing Chat and Per-
indicated their approximate size [Prantl & Prantl 2018]. Clos-           plexity on public-interest queries, with sources classified [Li
est to this paper, a comparison of SimilarWeb with Google An-            & Sinnamon 2024]; OpenAI, Perplexity and Google models
alytics on 86 sites found significant differences in level, rank         on 366,000 citations from a public comparison arena, which
orderings that correlated, and differences systematic enough             cite distinct news sources [Yang 2025]; five systems including
to estimate one service’s figures from the other’s for related           Google AI Overviews on 11,000 real queries, with Wikipedia
sites [Jansen, Jung & Salminen 2022]. The pattern recurs be-             over-represented and social media under-represented among
tween two estimators: on 50 open-access repositories, Simi-              cited sources [Huang et al. 2026]; ChatGPT, Copilot, Gem-
larWeb and Semrush differed significantly in level, by about             ini and Perplexity on 712 queries, about 16% of whose cited
4% on average for visits and for visitors, while ranking the             sources were AI-generated [Allaham & Diakopoulos 2026];
repositories almost identically (Spearman 0.997 on total vis-            and Google’s AI Overviews on “your money or your life”
its) [Rasool, Thakur & Nabi 2026]; and a study of news pub-              queries drawn from MS MARCO Web Search, which cited AI-
lishers reported a decline of about 7% in weekly visits within           generated documents more often than human-authored ones
six weeks of blocking generative-AI crawlers, measured by                at the same retrieval rank [Kakimov et al. 2026]. Compar-
SimilarWeb or by Semrush [Zhao & Berman 2025]. Section                   isons across industries exist, in frames their authors chose:
5.5 finds the same agreement on ordering between two estima-             a fixed panel of 480 questions across eight industries sent
tors and the opposite on calibration: across twelve sections of          to Google’s AI Overviews, ChatGPT, Perplexity and Gemini
one site, the ratio between them is not systematic.                      [Hendricks 2026]; controlled experiments across verticals that
                                                                         found AI search engines favoring earned, third-party sources
Comparison across non-identical universes. Comparing                     over brand-owned and social content, unlike Google [Chen
two measurements computed over different underlying sets is              et al. 2025]; query intent and Google rank as predictors of
an old problem in information retrieval evaluation. Pooled               citation across four chat assistants and eight verticals [Lee
relevance judgments are incomplete, and systems that did                 2026]; and a vendor index of 6,095,520 citations from seven
not contribute to the pool are scored on a universe they did             engines in 17 undefined industries [OtterlyAI 2026]. Other
not help define [Zobel 1998]; measures robust to incomplete              vendor reports, built on their own tools, publish source shares
judgments were proposed for exactly that case [Buckley &                 by platform for categories they define: social sources made up
Voorhees 2004], and the bias a pooled universe imposes on                31% of Perplexity’s citations against about 7% of ChatGPT’s
a new system can be estimated and adjusted [Webber & Park                in nine consumer categories in January 2026 [Tinuiti 2026],
2009]. Section 5.6 makes the same move on commercial in-                 19.4% against 5.3% across 15 industries [Punturo et al. 2026],
struments: it decomposes the visits divergence into a keyword-           and brand-managed sources 86% of the citations of three en-
universe term and a per-keyword term, so that a disagreement             gines in four industries [Yext 2025]. Vendor-tracked brand vis-
about how much surface each vendor indexes is not read as                ibility has also been measured: in more than 100,000 prompt
a disagreement about traﬀic. Unlike a test collection, neither           responses for over 100 brands, about 78% of the sources en-
vendor’s universe is published, so the decomposition can be              gines cited were corporate websites, with YouTube leading the
computed only at the aggregate level reported here.                      non-corporate sources, ahead of Reddit, editorial media and
AI answer surfaces. An audit of 55,393 queries found that                Wikipedia [Kumar 2026], and a scoping review of 23 studies,
nearly 30% of the domains cited by Google’s AI Overviews                 mostly preprints, maps how such presence and citation are
did not appear on the first page of results shown with them              measured [Romero Ramos et al. 2026]. Section 7 differs in
[Xu, Iqbal & Montgomery 2026]; vendor measurement across                 its frame, eleven sectors fixed by an external rule, in using
15,000 prompts reports that only 12% of URLs cited by Chat-              eight vendor-collected surfaces, and in its universe, answers
GPT, Gemini and Copilot rank in Google’s top ten for the                 that name a sector’s largest companies. Section 5.3 adds a
same prompt, with Perplexity at 28.6% [Linehan & Guan                    measurement observation those studies need: the two vendor

                                                                     5
User First Intelligence: Query Discovery for SEO and GEO/AEO                                   Pagadala, preprint v5.2, 15 October 2026


definitions of “cited in an AI Overview” differ by a factor that       pedias [Wulczyn et al. 2016; Piccardi et al. 2018; Redi et
is itself time-varying, so a GEO result reported on one ven-           al. 2020; Shao et al. 2024], with Ripoll et al. [2025] giving
dor’s definition is not directly comparable to one reported on         the most recent typology of content gaps for a collaborative
the other’s.                                                           knowledge base. Since the function is not evaluated here,
Personalization and the visibility of demand. The frame-               Appendix B positions it against the closest of these methods.
work’s premise that a search box shows only part of what peo-          Closest prior work, by measurement. For Measurement 1:
ple ask has one documented component, one observation and              comparisons of estimators with first-party analytics or with
one open question. Demand that never reaches a search engine           one another, across many established sites at one time [Jansen,
in a countable phrasing is documented by the long-tail litera-         Jung & Salminen 2022; Rasool, Thakur & Nabi 2026; Font-
ture [Goel et al. 2010]; Section 8 adds the untested observa-          Julián et al. 2026]; this paper holds one site fixed, follows one
tion that the section ranks for question forms, misspellings and       section from its first day on two instruments, and compares
non-English phrasings carrying little or no reported volume.           twelve sections of the site on one date. For Measurement 2:
Personalization of classic web search has been measured di-            aspect mining of reviews [Hu & Liu 2004] and keyword tools
rectly: about 11.7% of Google results differed between users           as a source of queries and volumes [Schultheiß et al. 2023];
in a 2013 audit, with signed-in status and location the drivers        this paper places the two signals on one taxonomy and com-
and demographic attributes such as gender and age produc-              pares the topics each ranks. For Measurement 3: comparisons
ing no substantial effect [Hannak et al. 2013]. On AI answer           of cited sources across engines in industries or query sets their
surfaces the answer is composed rather than ranked and the             authors chose [Hendricks 2026; Lee 2026; Huang et al. 2026];
user’s stated situation enters the prompt. Chatbot responses           this paper fixes the industries by an external rule, the eleven
have been shown to vary with users’ demographic attributes             GICS sectors, and compares eight vendor-collected surfaces.
[Eloundou et al. 2025]; the behavioral evidence on AI sum-
maries concerns clicks [Chapekis & Lieb 2025]; and whether             3 Setting
the sources an answer cites vary with the persona of the asker         A large US telecommunications provider publishes a refer-
has not, to the author’s knowledge, been measured. It is an            ence section covering the North American Numbering Plan.
open question this paper does not answer and Section 13 spec-          As verified on 12 October 2026 by fetching every code page
ifies.                                                                 linked from the section’s 52 state hubs, the section holds
Information needs and query fragmentation. People take                 381 code pages: 374 for geographic codes assigned to US
questions to their social networks [Morris, Teevan & Panovich          states and the District of Columbia (all 372 in service and two
2010] and to question-answering sites when web search                  assigned but not yet in service), and 7 for toll-free codes (the
fails [Liu et al. 2012], and phrase questions differently from         released list of the pages gives each code’s registry location,
queries [White, Richardson & Yih 2015]. The gap between                which takes 52 values: the 50 states, the District, and the plan-
the unit a user has in mind and the unit a retrieval system            wide toll-free codes); a re-fetch on 14 October 2026 found the
indexes is old ground [Belkin, Oddy & Brooks 1982; Taylor              same 381 and matched them to the numbering plan adminis-
1968], as is the observation that aggregate demand concen-             trator’s registry of that date. All 381 return HTTP 200, are
trates differently from individual demand [Goel et al. 2010].          canonical, and are full pages. The only geographic codes in
The taxonomy of web search [Broder 2002] distinguishes                 the plan with no page are the six assigned to US territories
query intent rather than query granularity. Section 8 describes        and 451, assigned to North Carolina on 15 September 2026,
a deployment in which the operative distinction was granular-          after launch, and not yet in service. The section is therefore
ity: one need expressed as many distinct strings (the 381 code         complete over the class it set out to cover, and there is no set
pages rank for 29,000 keywords on one instrument).                     of uncovered codes within the class to serve as a control.
                                                                          All code pages, the state hubs and the national hub were
Demand in users’ own words. Customer reviews have long                 published together at launch; no pages were added to the sec-
been mined for the product aspects people raise and the opin-          tion during the observation window. This is the author’s state-
ions they attach to them [Hu & Liu 2004], and search volume            ment of the deployment’s publishing history. Table 5’s series
has been used as a demand signal in its own right, for ex-             of pages holding a position (210, 365, 391, 414, 440) is there-
ample to nowcast economic indicators [Choi & Varian 2012].             fore the indexing of a fixed set of 434 URLs by one instrument,
Studies of search increasingly sample their queries, and the           and not growth in the section itself.
queries’ volumes, from keyword research tools [Schultheiß et              Two page counts remain and are easy to conflate. 381 is the
al. 2023]. Measurement 2 compares the two signals on one               number of code pages the section holds. 441 is the number of
taxonomy: which topics each names, rather than how well                URLs under the prefix holding at least one ranking position
either predicts an outcome.                                            on 11 October, which is selected on the outcome; it exceeds
Completeness in knowledge bases. Appendix B’s scor-                    381 plus the 53 hub pages by seven, which is within what the
ing function draws on the study of completeness in open-               instrument attributes to a prefix beyond its canonical pages.
world knowledge bases [Razniewski et al. 2016; Galárraga               Brand Radar’s count of 455 distinct cited pages, read on 11
et al. 2017; Balaraman et al. 2018; Luggen et al. 2019;                October and listed with the paper’s other single dashboard
Razniewski et al. 2024], on demand-weighted completeness               reads in the released data, exceeds 434 by 21; that instrument
[Hopkinson et al. 2018], and on gap discovery for encyclo-             does not document how it normalizes URL variants, and the

                                                                   6
User First Intelligence: Query Discovery for SEO and GEO/AEO                                    Pagadala, preprint v5.2, 15 October 2026


difference is reported rather than reconciled. Every fact on           history as read on 10 and 11 October, not values captured
the pages is templated from two public-domain US govern-               month by month; so are the checkpoint values in Table 5, read
ment sources, the numbering plan administrator’s registry and          on 11 October from the Ahrefs daily series and from Brand
census data. The section went live on 26 July 2026, which is           Radar’s stored answers, as its caption states. A vendor may re-
day 0 throughout this paper, dated from the first third-party          vise its history, and the 13 October re-read of Semrush found
detection of the pages.                                                its completed months unrevised.
3.1 Six conditions that make this deployment unrepresen-               The Ahrefs and Semrush visit figures are not the same
     tative                                                            quantity. Ahrefs’ is worldwide; Semrush’s is the US
These are stated here, before the results, as the scope of ev-         database. The section ranks in 105 countries with 18.5%
erything that follows. All six held, and most classes in most          of Ahrefs’ estimated visits from outside the US (18.6% in the
industries satisfy none of them.                                       12 October read of Table 4), so the Semrush figure covers a
                                                                       strict subset of the Ahrefs figure’s territory and is nonetheless
1. The class is finite and enumerable. There is a fixed, pub-          between 7.5 and 27.1 times larger. Table 2 therefore reports
   lished list of area codes. Coverage is decidable.                   three ratios: Semrush US over Ahrefs worldwide, which
2. A free authoritative registry supplies every fact. No               understates the gap because the larger figure covers less
   research, no writer, no subject-matter review per page.             territory; worldwide over worldwide (8.6x to 29.9x); and US
3. The facts are uncontested. Two sources would not dis-               over US (9.2x to 33.3x), estimated by applying Ahrefs’ US
   agree about which state a code serves.                              share of its own visits, 81.5%, read once in October, to every
4. The domain is top-decile authority. Ahrefs Domain Rat-              month.
   ing 90, Semrush Authority Score 86.                                 4.2 The query universe, and what cannot be computed on
5. No comparable-authority competitor covered the class                      it
   page-per-entity. Two carriers at Domain Rating 87 and               The evaluation query set was not frozen before launch; the
   91 had, between them, overlay notices and a single lookup           section was live before this study was designed. The outcome
   page.                                                               quantities in Sections 8 to 10 are therefore measured on uni-
6. No defender responded. The incumbent pages were spe-                verses defined after the fact: every keyword the section ranks
   cialist directories and voice vendors at Domain Rating 13           for, and every prompt whose answer cites it.
   to 83, and none mounted a visible response during the                   Counts and positions on such a universe are meaningful, be-
   window.                                                             cause the universe is the vendor’s index rather than this paper’s
    Conditions 1 to 3 make production nearly free. Conditions          selection. Shares and percentages computed on it are not,
4 to 6 describe an undefended position. A reader considering           because the denominator was selected on the outcome. Every
transfer should check all six, and should note that condition          share in this paper is one of the following, and is labeled at the
6 in particular reads as a criterion for selecting undefended          point of use: a share whose denominator is outcome-selected,
targets. That is the shape of a data void, a query space with          flagged as such and drawing no comparative conclusion; or a
thin or absent authoritative content that whoever arrives first        ratio between two instruments on the same object, which is
fills [Golebiewski & boyd 2018], and Section 14 treats it as an        this paper’s primary result and is not affected, because both
ethics question rather than a tactic.                                  denominators are the same prefix. The rule governs the de-
                                                                       ployment universes of Sections 5, 8 and 9. Section 7’s shares
4 Measurement design                                                   are computed on a different universe, answers that name a
Everything in Sections 5 to 11 is an observation. The language         sector’s largest companies, which is selected separately for
is chosen to keep that visible.                                        each answer surface but not on this deployment’s outcome;
                                                                       its comparisons are stated as conditional on that universe, are
4.1 Instruments, definitions and denominators                          made within one instrument across differently selected uni-
Two properties of these instruments bear on everything that            verses, and are descriptive. The share going to the sector’s
follows, and the first is the subject of Section 5.                    own company domains is partly fixed by that selection, and
They are models, not counters. Estimated visits are a click            no comparison is drawn from it.
model over an estimated volume at an estimated position. No            4.3 The primary checkpoint
figure in this paper is a measured visit. Neither vendor states        Three disturbances fall in the observation window. The
an uncertainty for its estimates, so the ratios between them are       September 2026 spam update began on 24 September, day 60,
ratios of two point estimates and carry none; what the paper           which is also the day of the estimated-traﬀic peak. Ahrefs
can show is how they range across months and sections.                 posted a notice on 29 September, day 65, that Google had
How the figures were read. Every vendor figure but one                 changed how it serves results and that SERP data might be
(Semrush’s worldwide keyword count in Section 5.2, read by             inconsistent from that date, which covers days 65 to 75. And
the author) was read from the vendors’ web interfaces by an            an automated link network began arriving in the day-37 to day-
AI browser assistant operating the author’s logged-in browser,         45 interval.
under the author’s direction, with no API (Section 14). The               Day 37 (1 September 2026) is the primary checkpoint:
monthly figures in Tables 2 and 3 are each instrument’s own            the last observation preceding all three. Day 37 carries a cost

                                                                   7
User First Intelligence: Query Discovery for SEO and GEO/AEO                                                 Pagadala, preprint v5.2, 15 October 2026

Table 1. Instruments, definitions, denominators and read dates for the measured quantities in Sections 5 to 10. Vendor authority scores
(Domain Rating, Authority Score, URL Rating) are given with their instrument where they are used.

 Quantity                         Definition                                         Instrument                            Read

 Ranking positions                URL under the prefix in positions 1–100,           Ahrefs Site Explorer, prefix mode,    daily series, 11 Oct 2026
                                  counted once per location                          all locations
 Ranking keywords                 distinct keywords on which any URL under the       Ahrefs (all locations); Semrush (US   11 Oct; 10 Oct (worldwide 12
                                  prefix ranks 1–100                                 database, and worldwide)              Oct) 2026
 Pages holding a position         distinct URLs with at least one position           Ahrefs                                11 Oct 2026
 Estimated visits                 vendor click model applied to estimated posi-      Ahrefs (worldwide); Semrush (US)      11 Oct; 10 Oct 2026
                                  tion and estimated volume
 AI Overview citation (a)         keywords whose AI Overview lists a URL             Ahrefs owned-AI-Overview              11 Oct 2026
                                  under the prefix as a source, over all keywords
                                  the prefix ranks on whose results show an AI
                                  Overview
 AI Overview citation (b)         US keywords with an AI Overview position           Semrush                               10 Oct 2026
 AI answers                       stored prompts whose latest answer cites a URL     Ahrefs Brand Radar                    11 Oct 2026
                                  under the prefix, per platform
 AI visibility (Semrush)          mentions and cited pages in the AI-visibility      Semrush                               10 Oct; 12 Oct 2026
                                  panel; scoped to the domain whatever subfolder
                                  is queried (Section 5.5)
 Referring domains                live linking domains to the prefix                 Ahrefs; Semrush Backlink Analyt-      11 Oct 2026
                                                                                     ics
 Section age (Table 4)            months since the first month with organic traﬀic   Ahrefs Site Explorer, prefix mode,    12 Oct 2026
                                  in the all-time series; left-censored at Septem-   chart interval all
                                  ber 2015
 US share (Table 4)               United States share of the prefix’s estimated      Ahrefs Site Explorer                  12 Oct 2026
                                  visits, from the traﬀic-by-location table
 Monthly search volume            vendor-estimated monthly searches for a phras-     DataForSEO ranked-keyword ex-         exported 12 to 19 Oct 2025
                                  ing, summed over a set of phrasings                ports, three carrier domains, US
                                                                                     database
 Review mentions (Section 6)      reviews whose text matches a taxonomy la-          DataForSEO Google reviews and         exported 8 Sep 2026
                                  bel, per label; volume is the vendor’s monthly     keyword volume; released exact-
                                  searches summed over the nodes carrying the        match linker
                                  label
 Citation incidence (Section 7)   per domain, the number of stored answers citing    Ahrefs Brand Radar, US, per an-       12–13 Oct 2026
                                  it (“Cited in”), summed over the hosts of a        swer surface
                                  registrable domain, among the 1,000 domains
                                  found in the most answers



that is stated rather than worked around: it is not one of the                   rush US); from August to September Ahrefs’ estimate grew
fifteen-day checkpoints, and the 11 October read gives four                      4.65x and Semrush’s 1.75x, and into October’s run-rate 1.44x
of the nine quantities for it, not all nine. The claims this                     against 1.05x. A month’s lift measured on one instrument can
paper makes at day 37 concern ranking positions, top-three                       therefore differ from the same lift on the other by a factor of
positions, estimated visits and the link profile, and nothing                    more than two.
else.
                                                                                 It is not a territory artifact. Semrush’s US-only figure ex-
5 Measurement 1: two instruments on one pre-                                     ceeds Ahrefs’ worldwide figure throughout, and the section
                                                                                 draws 18.5% of its Ahrefs-estimated visits from outside the
  fix
                                                                                 US. Matching territory widens the ratio rather than closing it:
This section is the paper’s primary result. It is reported first                 worldwide against worldwide it runs from 8.6x to 29.9x, and
because it does not rest on the author’s judgment: every figure                  US against US, estimated, from 9.2x to 33.3x (Table 2).
in it is one of two vendors’ readings of a public URL prefix,                       It narrows after the second month on this prefix, from
and a reader holding both subscriptions can re-read them.                        27.1x to 10.2x to 7.5x. Section 5.5 tests whether that narrow-
5.1 Estimated visits: a divergence of 7.5x to 27.1x on one                       ing is a property of section age across twelve prefixes and finds
    prefix                                                                       that it is not; Section 5.6 takes up what the narrowing can and
Three things about this table and Figure 2.                                      cannot be attributed to.

The instruments disagree about change as well as level. A                        5.2 Ranking keywords: a factor of two, and three like for
constant difference in level would cancel in a comparison of                          like
growth within one instrument, so the question for an applied                     On the count of distinct keywords for which any URL under
study is whether the two agree on how much a section grew.                       the prefix ranks in positions 1–100, Ahrefs reports 29,000 for
From July to August they did (8.4x on Ahrefs, 8.8x on Sem-                       all locations and Semrush 58,586 for the US database, read

                                                                             8
User First Intelligence: Query Discovery for SEO and GEO/AEO                                                                              Pagadala, preprint v5.2, 15 October 2026

Table 2. Estimated monthly visits for the prefix from two instruments. Semrush worldwide in parentheses. The June to September rows
are completed-month totals. The October row is each instrument’s current monthly run-rate as read on 10–11 October, not eleven days of
accumulated traﬀic, and is marked accordingly. Every row is the instrument’s history as read on that date. The first ratio divides Semrush US
by Ahrefs worldwide. The second divides worldwide by worldwide. The third divides Semrush US by Ahrefs worldwide times 81.5%, Ahrefs’
US share read on 11 October; it assumes that share held in every month and is an estimate until Ahrefs’ US-only monthly figures are read.

             Month                                   Days live               Ahrefs, world-    Semrush, US             Semrush US /         Worldwide vs        US vs US (esti-
                                                                             wide              (worldwide)             Ahrefs worldwide     worldwide           mated)

            June 2026                                0                       0                 0 (0)                   n/a                  n/a                 n/a
            July 2026 (total)                        6                       3,862             100,012 (103,045)       25.9x                26.7x               31.8x
            August 2026 (total)                      31                      32,281            876,153 (963,937)       27.1x                29.9x               33.3x
            September 2026                           30                      150,113           1,534,362               10.2x                11.8x               12.5x
            (total)                                                                            (1,765,077)
            October 2026 (run-                       11 (78 in all, days 0   215,577           1,610,284               7.5x                 8.6x                9.2x
            rate)                                    to 77)                                    (1,858,297)



                                                                                                                confirms by observation. No comparison is drawn from those
                                                                                                                counts, nor about the ordering of AI answer platforms, whose




Estimated monthly visits (log)
                                  1M                                                                            per-platform breakdown did not sum to its total (Appendix A).
                                                                                  10.2x              7.5x

                                                                                                                   What can be compared on this prefix is reported above
                                                                 27.1x
                                                                                                                and below: visits, ranking keywords, referring domains and
                                 100K
                                                                                                                AI Overview counts, each with an instrument, a definition, a
                                                                                                                territory and a read date in Section 4.1. The Ahrefs figure
                                             25.9x                                                              of 17,206 stored answers is reported in Table 5 as a single-
                                 10K                                          Semrush, worldwide                instrument count and is not paired with a second reading.
                                                                              Semrush, US database
                                                                              Ahrefs, worldwide                    For AI Overview citation the vendors use different opera-
                                                                                                                tional definitions, given in Section 4.1. Definition (a) is a ratio
                                        Jul 2026          Aug 2026           Sep 2026         Oct 2026          over AI Overviews the prefix’s keywords actually appear on;
                                         (total)           (total)            (total)         (run-rate)
                                                                                                                definition (b) is a count of US keywords with an AI Overview
Figure 2. Estimated monthly visits for the area-code prefix from                                                position. Both are reported as “AI Overview visibility” in
two instruments, on a logarithmic axis so that the vertical gap is the                                          their respective products.
ratio. Ahrefs Site Explorer (prefix mode, all locations) and Semrush
Domain Overview (subfolder mode, US database and worldwide),
                                                                                                                   The ratio between the two counts falls from 2.94 to 1.34
read 10 and 11 October 2026. June to September are completed-
month totals; October is each instrument’s current monthly run-rate.                                            over four months (Figure 3b). Two cautions on reading it.
The ratio labels are Semrush US over Ahrefs worldwide, as in Table                                              The comparison is between a count (b) and the numerator of
2’s first ratio column.                                                                                         a ratio (a), and the two vendors’ territories differ, so what the
                                                                                                                column measures is partly a territory difference and not purely
                                                                                                                a definitional one. And the series has three intervals, so “con-
a day apart: a factor of 2.0, again with the larger figure from                                                 verging” describes the observed sequence and is not a trend
the smaller territory. Like for like in territory (Section 5.6                                                  estimate. The July row rests on 47 events over six days live,
notes that how Semrush aggregates its worldwide count is not                                                    and its interval is correspondingly wide. A study reporting an
documented), Semrush’s worldwide count, read by the author                                                      AI Overview visibility figure on one vendor’s definition, for a
in its interface on 12 October, is 92.3K (the interface rounds                                                  section of a given age, is not reporting a quantity comparable
to the hundred), 3.2 times Ahrefs’ 28,900 for all locations on                                                  to the same figure from the other vendor, and on this prefix the
the same day (Table 4); matching territory again widens the                                                     size of the incomparability changed over its first four months.
gap. Pages holding at least one position are 441 in Ahrefs.
                                                                                                                   The (a) column’s percentage is the one proportion in this
5.3 AI answers and AI Overviews: two definitions, con-                                                          paper whose denominator grows by two orders of magnitude
    verging                                                                                                     across the series, from 284 to 37,238, and it is not mono-
AI-answer counts are not comparable at the prefix level.                                                        tone. Its denominator is outcome-selected: it counts only AI
Brand Radar’s 17,206 stored answers citing the section and                                                      Overviews on keywords the prefix already ranks on. It is re-
Semrush’s 158,100 mentions read on 10 October differ by a                                                       ported because numerator and denominator come from one
factor of 9.2, but that ratio is a scope mismatch, not a diver-                                                 instrument on one date, and no trend is drawn from it. Its
gence: Semrush’s companion count of 29,600 cited pages is                                                       Wilson interval [Wilson 1927] treats the month’s AI Overview
68 times the 434 URLs the section holds, so its figures are                                                     keywords as draws from a stable process: it shows binomial
scoped to the domain rather than the prefix, as Section 5.5                                                     noise in the ratio, not the instrument’s error.

                                                                                                            9
User First Intelligence: Query Discovery for SEO and GEO/AEO                                                                                            Pagadala, preprint v5.2, 15 October 2026

Table 3. AI Overview citation under two vendor definitions, same prefix, same months.

     Month                                                (a) Ahrefs: cited / all AIO      (a) as %, 95% Wilson CI                             (b) Semrush count            (b) / (a) numerator
                                                          keywords

     July 2026                                            47 of 284                        16.5% [12.7, 21.3]                                  138                          2.94x
     August 2026                                          851 of 6,749                     12.6% [11.8, 13.4]                                  2,221                        2.61x
     September 2026                                       3,380 of 22,665                  14.9% [14.5, 15.4]                                  8,187                        2.42x
     October 2026 (run-rate)                              7,455 of 37,238                  20.0% [19.6, 20.4]                                  10,018                       1.34x


                                         (a) Ahrefs share, 95% Wilson intervals                                                   (b) Two vendor counts, same months

                                   25                                                                                      10K                                                                        1.34x




 Definition (a): cited / all AIO
                                                                                                                                                                               2.42x
                                   20




                                                                                                          Keywords (log)
                                                                                                                                                           2.61x
                                   15                                                                                       1K




keywords the prefix ranks on, %
                                   10


                                    5                                                                                      100
                                                                                                                                      2.94x                              (b) Semrush count
                                                                                                                                                                         (a) Ahrefs numerator
                                    0
                                          Jul           Aug             Sep                Oct                                     Jul                  Aug                Sep                    Oct
                                        n = 284      n = 6,749       n = 22,665         n = 37,238
Figure 3. AI Overview citation under two vendor definitions, same prefix, same months. (a) Ahrefs definition (a) as a share of all AI Overview
keywords the prefix ranks on, with 95% Wilson intervals; the denominators grow from 284 to 37,238. (b) The two vendor counts, Semrush
keywords with an AI Overview position against the Ahrefs numerator, on a logarithmic axis, with their ratio labeled. Sources as in Table 3.


                                                                                                                                                                                         .xyz 10.2%
5.4 Referring domains: 11.4x, and disagreement about
    composition
                                                                                                                      Ahrefs                      .info 61.9%              .asia 26.4%
                                                                                                                 913 domains

Both instruments report live referring domains to the same
prefix on the same day, and both are in the Section 4.1 table
with a definition and a read date, which makes this the cleanest
                                                                                                                         Semrush                        .xyz 75%                 not stated 25%
paired comparison in the study after estimated visits.                                                                80 domains


   Ahrefs reports 913 referring domains to the prefix; Sem-                                                                         0%           25%               50%        75%              100%
rush Backlink Analytics indexes 80 for the subfolder: a factor                                                             Share of live referring domains to the prefix, by top-level domain, 11 Oct 2026

of 11.4. They also disagree about what those domains are.                                                      Figure 4. Composition of live referring domains to the prefix by top-
Ahrefs puts 61.9% on .info, 26.4% on .asia and 10.2% on                                                        level domain, as reported by each instrument on 11 October 2026.
.xyz; Semrush puts 75% on .xyz and 88% at Authority Score                                                      Ahrefs: 913 domains; Semrush Backlink Analytics: 80 domains, of
0 to 10. Both descriptions agree the domains are low-quality                                                   which the instrument reports 75% on .xyz and does not break down
automated networks and disagree about their composition by                                                     the remainder.
a wide margin, which matters for any study classifying link
profiles from one vendor’s TLD distribution.
                                                                                                                5.5 Twelve prefixes on one domain: the divergence is
   Figure 4 shows the two compositions side by side. A                                                              prefix-specific, with no detectable relationship to age
third figure from the first instrument complicates even its own                                                Sections 5.1 to 5.4 are one prefix. That the narrowing of
count: its daily series gives 909 at day 75 against 913 on 11                                                  the visits ratio there reflects section age, each vendor’s in-
October, and its new-and-lost report for September gives 917                                                   dex filling in at its own rate, was stated as a hypothesis,
new against 95 lost, which with nineteen at day 37 implies                                                     with a cross-prefix test, before the test was run (Appendix
about 841 at the end of September, an earlier date; the three                                                  A). The test was run on 12 October 2026, on both instru-
figures are consistent with a count still rising. Section 10 sets                                              ments, for twelve sections of the same domain: the area-code
out why no claim here turns on the exact count.                                                                section and eleven others chosen by the author to span ages

                                                                                                     10
User First Intelligence: Query Discovery for SEO and GEO/AEO                                      Pagadala, preprint v5.2, 15 October 2026


from under two years to the instrument’s horizon; the se-                 correlation between the two instruments’ visit estimates is
lection was purposive, not random, and the results describe               +0.94 (bootstrap 95% interval over prefixes +0.70 to +1.00;
these twelve. Every figure below is a dashboard read on one               p < 0.001; Kendall’s tau +0.82, interval +0.57 to +1.00; 60 of
date. The raw values, the read method, the age proxy and                  66 pairs concordant). The vendors agree on which section is
the United States share of each prefix’s estimated visits are             larger in 60 of 66 pairs; what has unknown sign and magnitude
in the released data files, and every statistic quoted in this            is the correction factor between the two instruments, which
section is printed by a script: analyze.py, released be-                  no domain-level constant captures. The agreement depends
side them, or instrument_extra.py, prepared for release,                  on how different two sections are in size: of the pairs whose
which prints the ordering correlation’s significance and inter-           sizes, taken as the geometric mean of the two estimates, differ
vals, the spread, the size-banded agreement, the ratio columns            by more than a factor of three, all 51 are ordered alike; of the
of Table 4 and the remaining per-prefix figures.                          15 pairs within a factor of three, 9 are. The consequence for
   Six things follow (Figure 5); the first is that the age hypoth-        practice is restated in Section 5.6 in that form.
esis fails.                                                               Keyword universes diverge consistently; visit estimates do
   The cross-section shows no detectable relationship be-                 not follow them. Semrush reports more ranking keywords
tween the ratio and section age. Spearman’s rank correla-                 than Ahrefs on every prefix, by between 2.0x and 20.9x. The
tion between age and the unmatched visits ratio is −0.11 over             rank correlation between the keyword ratio and the visits ratio
twelve prefixes, with a Fisher 95% interval of −0.64 to +0.49             is +0.17 over all twelve, and +0.52 with the area-code section
and a permutation p of 0.73; territory-matched it is −0.28;               excluded; the second figure is reported because the first is the
excluding the area-code section it is +0.15. Twelve prefixes              one the paper is entitled to use and a reader should see both.
give about 38% power to detect a correlation of 0.5 (37.8% by             /local/bundles/ has the second-largest keyword ratio (16.1x)
the Fisher approximation), so this is not a demonstration that            and the smallest visits ratio (0.20x). Across sections, then, the
no age effect exists. What it does establish is narrower and              keyword-universe ratio has no detectable relationship with the
suﬀicient: the ratio does not converge on a common value                  visits ratio (two-sided p = 0.60 over all twelve and 0.10 with-
as sections mature, because the seven sections aged between               out the area-code section; instrument_extra.py), so the
seven and eleven years sit anywhere from 0.25x to 6.57x un-               index-coverage mechanism behind the age hypothesis finds
matched (0.46x to 6.61x matched). The age hypothesis, that                no support here; how much of the area-code section’s own
each vendor’s index fills in at its own rate and the ratio set-           divergence the keyword universe accounts for depends on the
tles as a section ages, is therefore withdrawn, and the nar-              territory pairing (Section 5.6).
rowing of the area-code ratio from 27.1x to 7.5x over three
                                                                          The section this paper studied is where the instruments dis-
months is reported as an observation on one section and not at-
                                                                          agree most. It has the highest visits ratio (7.24x unmatched,
tributed. Only one prefix in the cross-section is under twenty-
                                                                          8.89x matched; /stores/ is next at 6.57x) and the highest
one months old, so the first months of a section’s life are not
                                                                          referring-domain ratio (11.3x) of the twelve. The referring-
characterized here beyond that one case.
                                                                          domain outlier has a visible cause: Ahrefs indexed the au-
The ratio is prefix-specific, and not one-directional. Un-                tomated link network described in Section 10 and Semrush
matched for territory, Semrush’s estimate runs from one                   largely did not. The visits outlier does not have a visible cause
fifth of Ahrefs’ (/local/bundles/, 0.20x) to seven times it               here, and two candidates are stated as hypotheses only: the
(/local/area-codes/, 7.24x), a spread of 1.55 orders of magni-            section’s query distribution is unusually long-tailed (Section
tude, with a median of 1.01 and six of twelve prefixes below              8), which click models over estimated volume may treat very
one. Matched for territory the spread is wider (0.20x to 8.89x),          differently; and the section was three months old, which the
the median is 1.06, and four of twelve are below one, because             cross-section cannot characterize.
two of the six sub-one prefixes cross one once their non-US               A measurement result about one of the instruments, es-
traﬀic is removed (/product-compare/, 69.6% US, from 0.75x                tablished in passing. Semrush’s AI-visibility panel reported
to 1.07x; /device-compare/, 82.6% US, from 0.99x to 1.20x);               158.3K mentions and 29.5K cited pages for every one of the
/es-us/local/, at 42.6% US, moves from 0.25x to 0.58x and                 twelve subfolders, identically, on 12 October (Section 5.3
stays below one. The territory objection therefore changes the            quotes the 10 October read of 158,100 and 29,600). Those
count and not the conclusion: on the same domain, on the                  figures are domain-scoped whatever prefix is queried. This
same day, the vendors’ estimates differ by factors from well              confirms by observation what Section 5.3 infers from the page
below one to well above it, and no single correction factor               count: the two instruments’ AI-answer counts cannot be com-
maps one onto the other. Taken across the twelve, the un-                 pared at the prefix level.
matched ratio has a geometric mean of 1.13 (bootstrap 95%
interval 0.62 to 2.12) and a geometric standard deviation of 3.1          Limits. Twelve prefixes, one domain, one read date; the age
(1.9 to 4.1), a normal range on the log scale of about 0.12x to           proxy is a chart read, left-censored at September 2015 for one
10.6x; with twelve purposively chosen sections this describes             prefix and close to that horizon for two more; one prefix un-
them and is not a prediction for another section.                         der twenty-one months; the territory match uses each prefix’s
                                                                          US share as the instrument reports it. A second domain and
The vendors agree on the ordering of sections and disagree                a second read date are the next step, and neither needs this
on their magnitudes. Across the twelve prefixes, the rank                 provider.

                                                                     11
User First Intelligence: Query Discovery for SEO and GEO/AEO                                                                                                Pagadala, preprint v5.2, 15 October 2026

Table 4. Twelve URL prefixes on one domain, both instruments, read 12 October 2026. Age is months since the first month with organic
traﬀic in the Ahrefs all-time series, read to the nearest month or quarter; the series begins in September 2015, so the oldest age (/es-us/local/) is
left-censored at that horizon and the next two lie within four months of it. Ahrefs visits are worldwide and Semrush visits are the US database;
the “US share” column is the United States share of Ahrefs’ estimate from its traﬀic-by-location table, and the matched ratio divides Semrush
US by Ahrefs US-only. The keyword ratio is Semrush over Ahrefs, like the visits ratios; the referring-domain ratio is Ahrefs over Semrush.
Referring-domain and keyword counts are the 12 October reads and differ slightly from Sections 5.2 and 5.4’s 10–11 October reads (29,000
and 58,586 keywords; 80 Semrush domains, 11.4x).

               Prefix                                   Age         Ahrefs        Semrush          Ratio, un-         US       Ratio,         Ahrefs    Semrush Kw            Ahrefs    Semrush RD
                                                        (mo)        visits        visits (US)      matched            share    matched        kw        kw      ratio         RD        RD      ratio

               /local/area-                             3           221,000       1,600,000        7.24               81.4%    8.89           28,900    59,000       2.0      913       81          11.3
               codes/
               /product-                                21          5,500         4,100            0.75               69.6%    1.07           716       2,300        3.2      187       41          4.6
               compare/
               /local/bundles/                          36          25,600        5,200            0.20               99.2%    0.20           2,100     33,800       16.1     115       194         0.6
               /device-                                 39          26,700        26,400           0.99               82.6%    1.20           2,400     12,600       5.2      47        45          1.0
               compare/
               /local/cell-                             57          37,300        135,100          3.62               98.8%    3.67           3,600     37,500       10.4     144       225         0.6
               phones/
               /support/                                93          1,900,000     1,957,880        1.03               98.7%    1.04           38,700    351,854      9.1      10,600    7,056       1.5
               /local/fiber/                            95          102,000       47,300           0.46               99.8%    0.46           5,400     31,900       5.9      258       245         1.1
               /buy/                                    95          644,000       1,014,124        1.57               98.5%    1.60           19,800    206,365      10.4     7,400     3,246       2.3
               /local/internet/                         114         243,000       220,600          0.91               93.6%    0.97           13,300    79,700       6.0      1,700     516         3.3
               /stores/                                 129         312,000       2,051,269        6.57               99.4%    6.61           14,700    306,952      20.9     4,100     3,527       1.2
               /deals/                                  132         214,000       219,600          1.03               99.3%    1.03           5,300     32,000       6.0      1,600     2,042       0.8
               /es-us/local/                            133         8,900         2,200            0.25               42.6%    0.58           1,300     4,800        3.7      284       62          4.6


                                                   (a) Divergence against age. Spearman ρ = −0.11                                  (b) Divergence against keyword-universe ratio
                                            10x




Semrush / Ahrefs, estimated visits (log)
                                                            /local/area-codes/                            /stores/                            /local/area-codes/                         /stores/
                                             5x


                                             2x

                                             1x

                                            0.5x

                                                                                                     /es-us/local/                                          /es-us/local/
                                            0.2x                                                 /local/bundles/                                                            /local/bundles/
                                                    filled marker: the section followed in Sections 5.1 to 5.4 and 8 to 11

                                                        3                    10               30                100                      2x                     5x              10x             20x
                                                       Section age, months since first organic traffic (log)                                  Semrush / Ahrefs, ranking keywords (log)
Figure 5. Twelve URL prefixes on one domain, both instruments, 12 October 2026. Each marker is one prefix; the filled marker is the area-
code section. (a) The Semrush over Ahrefs ratio on estimated visits, unmatched for territory, against section age in months since the first
month with organic traﬀic in the Ahrefs all-time series, both axes logarithmic; the horizontal line is a ratio of one. (b) The same ratio against
the Semrush over Ahrefs ratio on ranking keywords. Data in Table 4 and in the released file.


5.6 What follows for applied search research                                                                                     At the August ratio of 27.1x, the two readings cannot both
                                                                                                                              lie within a factor of 5.2, the square root of 27.1, of the true
What divergence licenses, and what it does not. There is
                                                                                                                              value, so at least one of the two estimates lies a factor of five
no ground truth here. Neither vendor’s figure can be checked
                                                                                                                              or more from the quantity both are estimating, and this study
against a counted visit, because the provider’s analytics were
                                                                                                                              cannot say which. In absolute terms the bound is larger: the
not available for this study. Divergence is therefore not error.
                                                                                                                              larger of the two errors is at least 13 times the smaller reading.
What two readings A and B of one quantity with true value T
                                                                                                                              That is the whole of the inference, and it is a property of the
license is a bound on the larger error and nothing more:
                                                                                                                              pair, not a finding about either vendor: a reader who compares
                                           max(|A − T|, |B − T|) ≥ |A − B| / 2.

                                                                                                                         12
User First Intelligence: Query Discovery for SEO and GEO/AEO                                      Pagadala, preprint v5.2, 15 October 2026


such estimates across instruments should know that on a two-              alone, two pairs six to seven times apart were ordered the other
month-old section they can stand a factor of five or more apart,          way on the second; the magnitude of any difference, and any
without the comparison itself showing which is closer.                    ratio between a section’s figure on one vendor and another
                                                                          section’s on the other, can differ by a factor of five below to
What the narrowing does and does not support. The ratio
                                                                          nearly nine above. Growth measured on the two instruments
falls 27.1 → 10.2 → 7.5 over three months on this prefix. Sec-
                                                                          also differed, by a factor of 2.7 in one month (Section 5.1).
tion age, with index coverage as the mechanism, was the hy-
                                                                          Both instruments remain the appropriate tools for ranking sec-
pothesis; Section 5.5 tested it across twelve prefixes and found
                                                                          tions and for directional comparison; this result concerns the
no detectable relationship between age and the ratio. Within
                                                                          comparability of magnitudes across instruments, not the use-
this one prefix the narrowing is also confounded: section age
                                                                          fulness of either. It bears on the framework’s outcome layer
is collinear with calendar time, and the window contains the
                                                                          (Figure 1b): a content program that reads its results on one
September 2026 spam update, the arrival of several hundred
                                                                          platform cannot take the magnitudes at face value. Whether
automated referring domains, and a vendor data-reliability no-
                                                                          demand that never reaches a search box differs in topic and
tice covering two of the four months. The narrowing is re-
                                                                          form is the framework’s separate hypothesis, which Measure-
ported as an observation on one section and is not attributed.
                                                                          ment 2 begins to test and Section 13 specifies. Reporting both
   Where it can be checked, the index-coverage term is not
                                                                          makes the range of estimates visible; reporting one does not.
negligible, and its size depends on the territory pairing. With
Semrush’s US figures against Ahrefs’ worldwide ones, read                 The limits of this result. One domain, one vendor pair, no
on 10 and 11 October, the divergence decomposes as                        ground truth; the longitudinal series is one prefix over 77 days
   7.47x = 2.02x (keyword universe) × 3.70x (estimated visits             and the cross-section is twelve prefixes on one date. What is
per ranking keyword),                                                     established is that disagreements of up to an order of mag-
   so the keyword universe accounts for about 35% of the di-              nitude occur in both directions between sections of one site,
vergence in log terms. With both read worldwide (keywords                 from a factor of five below to nearly nine above, that no re-
read on 12 October), it is 8.62x = 3.19x (keyword universe) ×             lationship with section age is detectable across twelve sec-
2.70x (per keyword), and the keyword universe accounts for                tions, only one of them under twenty-one months old, and
about 54%. How Semrush aggregates its worldwide keyword                   that keyword-universe size does not predict them. What is
count across national databases is not documented in the re-              not established is which instrument is closer to the truth for
port, so the decomposition is reported both ways and no claim             any section, or what determines the ratio. Section 13 sets out
is made about which component is larger.                                  the next step: a second domain and a second read date.
Why the headline ratios understate the disagreement. The                  6 Measurement 2: reviews against keyword vol-
natural objection to Table 2 is territory: Semrush’s figure is              ume on one taxonomy
US and Ahrefs’ is worldwide, so the comparison is unfair to
                                                                          The framework’s premise can be tested wherever a first-party
Ahrefs. It is, and in the direction that makes the reported ratios
                                                                          demand surface and a tool-derived one describe the same in-
conservative. Matching worldwide to worldwide gives 8.62x
                                                                          dustry. A separate dataset in the same industry allows a first
for October and 26.7x to 29.9x in the first two months (Table
                                                                          run. It holds 47,485 Google reviews of 379 retail locations
2). Matching US to US, deflating the Ahrefs figure by the
                                                                          of major US telecom carriers, obtained through DataForSEO
18.5% non-US share of its own estimated visits, gives 9.17x
                                                                          under its license and exported on 8 September 2026, of which
for October against the 7.5x unmatched. Applying the same
                                                                          37,193 carry text, at 378 of the locations. The rule by which
share to July, August and September gives 31.8x, 33.3x and
                                                                          the locations were chosen was not recorded. The export holds
12.5x (Table 2); the share was read once, so those three are
                                                                          between 1 and 201 reviews per location (median 145) and
estimates that assume it held. The headline range keeps the
                                                                          dates reviews only relatively (for example “a year ago”), so the
unmatched pairing because it is the conservative one; every
                                                                          period they cover is not known; where owner responses name
matched pairing is larger.
                                                                          a carrier, at 26 locations, they name five different carriers. It
Consequence for practice. The design this bears on is the                 also holds a 42,994-node telecom taxonomy built by the au-
standard one in applied content work: publish something, read             thor’s clustering engine from 1,898,584 keywords, each node
one dashboard, compare it against the rest of the site or against         carrying DataForSEO monthly search volume. The licensed
a competitor. Section 5.5 is the finding that bears on it most            export contains reviewer display names; they were excluded
directly. Across twelve sections of one domain the vendor ra-             from the analysis and are held only in the author’s private copy
tio on estimated visits spans 0.20x to 7.24x (0.20x to 8.89x              of the export, and only per-label counts are reported. Reviews
territory-matched), so no domain-level calibration factor can             were linked to taxonomy labels with the released exact-match
convert one vendor’s figure into the other’s. The vendors                 linker (TokenLinker), so every attribution is auditable from
agree on which of two sections is larger in 60 of 66 pairs, so a          the label. The taxonomy repeats generic labels under many
single-vendor ranking of sections agrees in direction with the            parents, so a label is one linking unit and its volume is the sum
other instrument’s when sections differ several-fold on both              over the nodes that carry it. Of the 37,193 reviews, 20,663
instruments and less often when they are within a factor of               (55.6%) linked to at least one of 27,817 linkable labels, at 2.25
three (9 of 15 pairs); with no ground truth, agreement between            labels per linked review, and 1,008 labels were mentioned at
the two is all that can be shown; measured on one instrument              least once.

                                                                     13
User First Intelligence: Query Discovery for SEO and GEO/AEO                                     Pagadala, preprint v5.2, 15 October 2026


    At the level of the taxonomy’s 17 top-level branches the            95% interval +0.74 to +0.98) with split attribution and +0.65
two signals agree only roughly, and size the branches very              with modal attribution, the label-level correlation over men-
differently. The taxonomy’s volumes are hierarchical, so each           tioned labels is +0.24 (+0.16 to +0.33), and carriers still draw
branch’s volume is taken from its own top node, and each la-            56% of review mentions against 15% of search volume. The
bel’s mentions are split across the branches where the label            conclusions hold, and the branch-level agreement is stronger
occurs; the rank correlation between the share of review men-           when the links are cleaner. The annotators are models, not
tions and the share of search volume is then +0.75 (bootstrap           people; a check of the same sample by a person is outstanding.
95% interval over branches +0.44 to +0.90; p < 0.001, 17                   The complaint the author’s practice had identified is the
branches; Figure 6b), and +0.47 (+0.01 to +0.78; p = 0.06)              cleanest case. Of 6,620 one- and two-star reviews, 924
if each label’s mentions go to the branch holding most of               (14.0%, Wilson 95% interval 13.1% to 14.8%) match a pat-
its nodes; the branch-level agreement therefore depends on              tern for waiting (wait, waited, waiting, long line, hours in
how a label that occurs in several branches is attributed. An           line), against 1.9% (1.8% to 2.1%) of five-star reviews. The
earlier computation gave +0.78; it summed nested volumes                same annotators judged 100 of the 924 matches: 83% to 85%
over only the labels that reviews mention, which selects the            are complaints about waiting (Cohen’s kappa 0.93), and about
volume measure on the outcome, and it is superseded. The                nine in ten of those concern waiting in the store, so roughly
shares differ widely: carriers draw 66.8% of review men-                12% of one- and two-star reviews complain about a wait, most
tions and 14.9% of search volume, devices 11.0% and 32.7%,              of them in a store. The whole taxonomy, built from 1.9 mil-
broadband 4.0% and 18.1%. At the level of topics the two                lion keywords, holds 11 labels containing “wait”, with 622
barely agree. Across the 1,008 labels that at least one review          searches a month between them, and none concerns waiting
mentions, the rank correlation between review mentions and              in a store: they cover call waiting, waitlists, activation and un-
monthly volume is +0.18 (bootstrap 95% interval over labels             lock delays, call-center wait times and a campaign name; the
+0.12 to +0.25; Kendall’s tau +0.13); counting the 26,809 link-         one that reviews mention carries 12. Eight labels name a rem-
able labels that no review mentions as zero, it is +0.27 (+0.26         edy, appointments, queues or callbacks, with 13,170 searches
to +0.28). It is +0.28 among the 213 labels with at least twenty        a month between them, most of it for appointment reminders;
mentions, and +0.16 among the 106 labels mentioned at least             the label for scheduling a store appointment carries none, and
twenty times in one- and two-star reviews (Figure 6a). Labels           no label concerns check-in. The pain point most often named
share reviews and nest in one taxonomy, so they are not inde-           by unhappy customers is close to invisible to the volume tool,
pendent draws: these intervals, and the p-values below 0.001            and what it calls for is a product or service change, such as
the scripts print, are too narrow, and the label-level figures          appointment booking or digital check-in, rather than a page.
are descriptive. A bootstrap over reviews does not repair this             This is a first run, not the study specified in Section 13. It
here, because label counts are small integers and resampling            uses one first-party surface on one platform in one industry,
or reweighting reviews shifts their ties, and the rank correla-         exact-match links of which about two in three are correct, rel-
tion with them (supplement_r10.py, section 12). Of the                  ative review dates, and a taxonomy whose labels are them-
1,008 labels, 367 (36.4%) carry under 1,000 monthly searches            selves search phrasings, which biases the comparison toward
and 106 (10.5%) carry none. A label’s volume is summed                  agreement. The reviews describe store locations rather than
over the nodes that carry it, which can include nested nodes;           the area-code section of Sections 5 and 8 to 11, so this re-
computed instead on each node’s own volume (its volume less             sult tests the framework’s demand premise and not the deploy-
its children’s), the two label-level correlations are +0.16 and         ment. Within those limits it is consistent with the framework’s
+0.26. Several variants are reported (attribution rule, nested          narrowest claim: on one industry, what people write in their
or own volumes, mentioned or all labels, and, after the link            own words and what a volume tool counts agree only roughly
check, multi-word labels only); none is adjusted for multiple           on the broad areas of demand, size them very differently and
comparisons, and the multi-word variants are post hoc. The              barely agree on topics, and the disagreement is largest for com-
per-label counts behind every correlation in this section are           plaints.
released in anonymized form, without label names and with
volumes as ranks, with a script that recomputes them (Section           7 Measurement 3: what AI answers cite, across
14).                                                                      eleven sectors and eight answer surfaces
How good the links are. Two blind annotators, separate AI               This measurement uses none of the framework’s machinery
agents on different models given only a random sample and a             (its ontology, graph, competency questions or score); it bears
fixed protocol and none of the hypotheses, judged 200 links             on the framework’s answer-surface component. It asks one
drawn uniformly from the 46,517: 65% to 67% are correct                 question the framework’s design raises, whether the kinds of
(Wilson 95% intervals about 58% to 73%), and the two agree              publisher an answer engine cites differ between engines, and
on 95.5% of the items (Cohen’s kappa 0.90). The errors lie al-          it asks it in one vendor’s index.
most entirely in single-word labels, which are right about half
the time (for example “Thanks”, “People”, “Customers” and               7.1 Pilot
place names that are also first names), while multi-word labels         The pilot is a per-surface export of the Brand Radar cited-
are 95% to 96% right. Restricted, after this check, to multi-           domains table for six online-learning brands, made on 12
word labels, the branch-level correlation is +0.91 (bootstrap           October between 22:21 and 22:26, under an hour before the

                                                                   14
User First Intelligence: Query Discovery for SEO and GEO/AEO                                                                          Pagadala, preprint v5.2, 15 October 2026


                                            (a) 1,008 taxonomy labels, Spearman +0.18                                       (b) top-level branches (nine of 17), Spearman +0.75
                                      104
                                                                      Customer Service
                                                                                               Mobile & Wireless Carriers
                                                New Phone
                                                                       Account                       Devices & Hardware




 reviews mentioning the label (log)
                                      103                                         iPhone
                                                                                                     Deals & Promotions
                                                                                               Internet & Broadband (ISP)
                                      102                                                                 Plans & Pricing
                                                                                                      Support & Account

                                      101                                                                 TV & Streaming
                                                                                                    Business & Enterprise
                                                                                                                                                  share of review mentions
                                                                                                 Communication Services                           share of search volume
                                      100
                                              100      102        104      106        108                                   0          20           40             60
                                            vendor monthly search volume for the label (log)                                                 % of total

Figure 6. First-party demand against tool-derived demand on one industry taxonomy: 37,193 Google reviews of 378 retail locations of major
US telecom carriers, linked to a 42,994-node taxonomy carrying vendor monthly search volume (both sourced through DataForSEO). (a) Each
marker is one of the 1,008 taxonomy labels mentioned in at least one review; filled squares carry zero reported volume. (b) Share of review
mentions against share of search volume for the nine largest of the 17 top-level branches. Only aggregate counts are shown.


first sector export: youtube.com was the most-cited non-brand                                             vendor’s written confirmation before using the data (Section
domain on all four Google views and ranked 28th on Chat-                                                  14). Two steps the design named were not completed: the per-
GPT, 4th on Perplexity, 5th on Gemini and 9th on Copilot,                                                 surface answer counts were not read, only each sector’s all-
and reddit.com was in the top three on every surface except                                               surface total, and the prompt-level sample was stopped after
Copilot (240th); these figures are printed by the project’s copy                                          14 of 88 exports (Section 13). The frame is the eleven GICS
of cross_sector_sensitivity.py, whose pilot section is                                                    sectors of the S&P 500, an exhaustive partition maintained by
not released because the pilot’s brand set and exports are with-                                          S&P Dow Jones Indices and MSCI, so no industry was chosen
held. The predictions below were written after seeing it, so the                                          for its result. The companies are the ten largest holdings by
cross-sector study is a replication across sectors of a pattern                                           index weight in each sector’s Select Sector SPDR fund, read
first seen in one market. Like the cross-sector study, the pilot                                          from State Street’s public fund pages (holdings as of 9 Octo-
covers answers that name or cite a listed brand. An earlier                                               ber 2026): 109 companies, because Communication Services
pilot, computed by the author’s own analytics platform, has                                               counts one issuer, Alphabet, through two share classes. The
been withdrawn (Appendix A).                                                                              organization studied in Sections 5 and 8 to 11 is one of them,
                                                                                                          by that rule. The instrument is Ahrefs Brand Radar, Explore
7.2 Design
                                                                                                          view, United States, read in one collection session from 23:05
The design was written in a dated design file on 12 October                                               on 12 October to 01:15 on 13 October 2026 (exports until
2026, before the first sector export, and amended once before                                             01:05, answer counts from 01:10) through its web interface,
that export (A1). The file was not deposited with any registry                                            with no API; each export was triggered by an AI browser as-
and was first committed to version control after collection, so                                           sistant operating the author’s logged-in session (Section 14).
its date rests on the author’s attestation; the word used here is                                         For each sector, the cited-domains table was exported for eight
“written before collection”, not “pre-registered”. Amendment                                              vendor views of six answer products (AI Overviews and AI
A2, made after collection and before any manuscript text, set                                             Mode, each on Ahrefs’ prompt set and on its search-query set;
aside eight exports that repeated a view or mixed two plat-                                               ChatGPT; Perplexity; Gemini; Copilot). Each export holds
forms, recorded the RTX re-run described under Limits, fixed                                              the 1,000 domains found in the most answers, the most this
how P1 is scored (YouTube first among non-company domains                                                 table exports, which reduce to 760 to 975 registrable domains;
on at least one query set of each Google product), defined                                                the 88 exports are analyzed, and an all-surfaces export per
“non-company” as not one of the ten domains entered, and                                                  sector was made and is used only for the company-dominance
added the exploratory overlap measure. A third amendment,                                                 figures below. The universe is the set of answers that name
A3, made after the review of this section, records corrections:                                           or cite at least one of the sector’s ten companies. Summed
how the exports were made, the stopped prompt-level sample,                                               over sectors it holds 20,389,967 answer records, from 18,763
and the company-property list used in one sensitivity check.                                              (Utilities) to 7,766,466 (Consumer Discretionary), not distinct
A fourth, A4, records the author’s decision not to wait for the

                                                                                                     15
User First Intelligence: Query Discovery for SEO and GEO/AEO                                     Pagadala, preprint v5.2, 15 October 2026


across sectors because an answer naming companies from two               company domains (median 14.1%), a share the selection rule
sectors is counted in both; the totals were transcribed from the         partly fixes, so it is not compared across surfaces. “Other
vendor’s overview page rather than exported. By the vendor’s             web”, which the fixed list does not classify, held a median
own description, which is vendor documentation [Bek 2026],               61% of incidences on the Google views and 72% on the other
its queries come from Google’s “People Also Ask” corpus and              four (90% on Copilot), so the classified types describe a mi-
its keyword database; it tracks about 282 million queries a              nority of the mass, and the claim here is about the share going
month on AI Overviews, 24 million on AI Mode and 13 to                   to seventeen named video and community platforms rather
15 million on each chat assistant; chat answers are refreshed            than about every kind of source. Across the 88 cells, answer
monthly over a 90-day reporting window and Google’s contin-              surface explains 77% of the variance of that share (bootstrap
uously. Whether the surfaces share one query set is not stated,          95% interval over sectors 70% to 91%) and sector 14% (5% to
and model versions and search settings are not documented.               20%); for news (12% against 73%), government (26% against
Source types were fixed before collection: video, forums and             49%) and the companies’ own domains (40% against 45%),
question sites, social networks and user-publishing platforms            sector explains more (the share of the total sum of squares
(together, “video and community”), reference, news, govern-              of the 88 cell shares explained by the surface means and by
ment, the sector’s own companies, and other web. The quan-               the sector means, unweighted; the remainder is interaction).
tity is a domain’s citation incidence, the number of stored an-          Appendix C gives every type’s median and range by surface.
swers citing it (“Cited in”), summed over the hosts of a reg-
                                                                         By sector (exploratory). The cited sources also differ be-
istrable domain; shares are of the summed incidence over the
                                                                         tween sectors, most visibly on ChatGPT, whose most-cited
exported domains, within each surface, so an answer citing
                                                                         domain other than the sector’s own companies was a search
two domains counts once for each.
                                                                         engine (Information Technology), the Food and Drug Admin-
7.3 Results                                                              istration (Health Care), a personal-finance publisher (Finan-
Descriptive. The share going to video and community plat-                cials), a streaming guide (Consumer Discretionary), a Disney
forms differs most between answer surfaces. In every one of              property (Communication Services), a graphics-card maker
the eleven sectors, the lowest of the four Google views gave             (Industrials, the ambiguous name described under Limits),
video and community domains a larger share of citation inci-             reddit.com (Consumer Staples), the Securities and Exchange
dences than the highest of ChatGPT, Copilot, Perplexity and              Commission (Energy, Utilities and Real Estate) and a paint
Gemini (Figure 7a). Across sectors and views, the median                 maker (Materials). The ten most-cited non-company domains
share was 21.3% on the Google views (range 8.1% to 35.8%;                overlap between sectors more on the Google views (mean pair-
95% bootstrap interval over sectors 17.2% to 26.7%) against              wise Jaccard 0.36 to 0.40 across the 55 sector pairs) than on
2.1% on the other four (range 0.3% to 16.7%; interval 1.7%               the other four (0.08 to 0.23), a measure not planned before
to 2.7%), and by surface 0.6% on Copilot, 0.9% on Chat-                  collection. Appendix C (Tables C3 and C4) lists the most-
GPT, 4.6% on Perplexity and 9.2% on Gemini. The bootstrap                cited sources for every sector on every surface. Three things
resamples sectors: it shows how much the median depends                  limit this reading. The one prediction about a sector differ-
on which sectors are in the frame, not sampling error in the             ence, P4, did not exceed chance; with the company-property
vendor’s index. Restricted to the two Google prompt views,               list its direction reversed on search queries (22.5% against
which are the closest match to the prompt-based surfaces, the            24.2%), and in no check did it approach significance (p = 0.23
Google median is 24.6%. youtube.com was among the three                  to 0.63). In several sectors one company dominates: by the
most-cited domains other than the sector’s own companies in              largest company domain’s share of the ten companies’ citation
38 of the 44 sector-by-Google-view cells and in none of the              incidences in the all-surface export, Sherwin-Williams holds
44 others; its median rank was 1 on AI Overviews, 2 on AI                94% of Materials, Amazon 75% of Consumer Discretionary,
Mode, 7 on Perplexity and Gemini, 151 on ChatGPT and 161                 Walmart 65% of Consumer Staples, Apple 62% of Informa-
on Copilot (Figure 7b), where a rank in a sparse cell can be a           tion Technology and Uber 55% of Industrials, so a sector dif-
tie among domains cited little or not at all. The contrast is not        ference here is a difference between company sets. And some
YouTube alone: without it, the medians are 12.7% and 1.6%,               of it is mechanical: properties of a sector’s own companies
and the lowest Google view exceeds the highest other surface             that were not entered as company domains, such as go.com,
in 7 of 11 sectors. The design cannot say whether the contrast           chase.com and mobil.com among ChatGPT’s top three, are
belongs to search-integrated answer products or to Google:               sector-specific by construction.
every high-share surface is Google’s, Gemini, also Google’s,             7.4 The predictions written before collection
is the highest of the other four, and Perplexity, which searches
                                                                         Of the four, one held, one held in direction only and two failed.
the web for every answer, is low.
                                                                         P1, that youtube.com is the most-cited non-company domain
Source types fixed before collection. The design’s question              on AI Overviews and AI Mode in a majority of sectors, failed
also expected reference, job and forum sources to lead on the            as written: it held on AI Overviews (9 of 11 sectors on search
chat products. That half is not supported: the median refer-             queries, 8 of 11 on prompts) and not on AI Mode (2 of 11 on
ence share was 2.7% on the other four surfaces against 3.2%              each), where google.com, almost all of it www.google.com
on the Google views, and forum sites 1.1% against 5.7%. On               (median 93% and 98% of its incidences on the two views),
those four, the largest classified type was the sector’s own             usually ranked first and YouTube second. It fails under every

                                                                    16
User First Intelligence: Query Discovery for SEO and GEO/AEO                                                                                                          Pagadala, preprint v5.2, 15 October 2026

                           (a) Video and community share of                                                                                                         (b) Where YouTube ranks,
                           citation incidences, %                                                                                                                   11 sectors per surface
                               Google answer surfaces            Other four surfaces




                                                                                                      rank of youtube.com among non-company domains (log)
 Information Technology      34     36      24      28       2       6       15         1                                                                      1

             Industrials     31     34      21      28       1       6       15         1
                                                                                                                                                               3
Communication Services       32     32      20      26       2       5       15         1

 Consumer Discretionary      28     34      20      27       2       8       17         1
                                                                                                                                                              10
              Materials      31     33      21      24       0       3        6         0

      Consumer Staples       26     32      18      25       3       7       14         1                                                                     30

                Energy       23     23      16      20       1       5        9         1
                                                                                                                                                             100
             Financials      20     17      14      14       1       3        7         0

            Real Estate      18     18       9      12       1       3        5         1                                                                    300
               Utilities     18     14      11          8    0       2        3         0
                                                                                                                                                              not
            Health Care      14     13      11          9    1       2        5         0                                                                   cited
                             AIO    AIO    AIM    AIM       Chat- Perplex- Gem-        Co-


                                                                                                                                                                                   AIO prompt   AIM search   AIM prompt
                                                                                                                                                                      AIO search
                                                                                                                                                                                                                          ChatGPT   Perplexity
                                                                                                                                                                                                                                                 Gemini   Copilot
                            search prompt search prompt     GPT     ity     ini        pilot




Figure 7. What AI answers cite, by sector and answer surface: Ahrefs Brand Radar, United States, answers naming the ten largest holdings
of each S&P 500 sector fund (nine companies in Communication Services), one collection session on 12 and 13 October 2026. (a) Share of
citation incidences going to video and community domains (YouTube, TikTok, Vimeo, Reddit, Quora, Stack Overflow and Stack Exchange,
Facebook, Instagram, LinkedIn, X, Pinterest, Threads, Medium, Substack, DEV, GitHub), among the 1,000 domains found in the most answers;
sectors ordered by the Google mean. AIO and AIM are Google’s AI Overviews and AI Mode, each on Ahrefs’ search-query and prompt sets.
(b) The rank of youtube.com among domains that are not one of the sector’s companies, one marker per sector; bars are medians; a cross
marks a sector where YouTube is not cited among the exported domains.


domain reduction tried; it would hold (9 of 11) if google.com,                           sector’s companies: counted as theirs, the Google views fall
Google’s answer surfaces citing Google’s own pages, were set                             from 20.2% to 32.4% to 5.9% to 12.7%, and Gemini’s 9.2%
aside, which the design did not provide for. P2, that YouTube                            exceeds AI Mode on search queries. Restricting each export to
ranks outside the five most-cited non-company domains on                                 its first 100, 250 or 500 rows gives Google medians of 30.6%,
ChatGPT, Perplexity and Copilot in a majority of sectors, held                           26.3% and 23.3% against 3.0%, 2.6% and 2.3%. Shares there-
on all three (11, 6 and 11 of 11). P3, that Reddit is among                              fore fall as rows are added: truncation at 1,000 rows biases
the ten most-cited non-company domains on every surface ex-                              them upward, the fixed type list biases them downward, and
cept Copilot in a majority of sectors, failed: it held in 3 of 11,                       the net direction is unknown, while the ratio between the two
and ChatGPT was a failing surface in all eight sectors where                             groups stays near ten. Ranks 501 to 1,000 carry a median
it did not hold. P4, that the video and community share on                               7.6% to 13.8% of each export’s incidences, depending on the
AI Overviews is higher in five consumer-facing sectors than                              surface.
in five others named in the design file (Financials is in nei-
                                                                                         7.6 Limits
ther group), held in direction (26.9% against 24.2% on search
queries, 29.6% against 24.4% on prompts) and not beyond                                  The universe is conditional on the sector’s companies appear-
chance (exact one-sided permutation p = 0.27 and 0.21).                                  ing in the answer, so answers built only from other sources
                                                                                         are absent, and surfaces differ in how often they name com-
7.5 Sensitivity                                                                          panies, so each surface’s universe is selected differently. The
None of the following was planned before collection. The de-                             exports are ordered by “Found in” while the shares use “Cited
scriptive contrast was recomputed with “Found in” in place                               in”. Company domains are the ten entered; the property list
of “Cited in” (Google median 21.5%, other four 3.3%; low-                                behind the sensitivity was built from the exports and is not
est Google view above the highest other surface in 11 of 11                              drawn from filings. Two entered names matched other things.
sectors), with the largest single host in place of summed hosts                          “RTX” also matched answers about graphics cards; a re-run
(22.0%, 2.4%, 11 of 11), and with 64 properties of the sector’s                          with “RTX Corporation” left the Google results essentially
companies, from a hand-built list prepared for release with the                          unchanged (video and community share 31.3% to 30.1% on
design file (Section 14), counted as company domains (19.8%,                             AI Overviews search queries; YouTube’s rank stayed 1 on
2.1%, 10 of 11). The exception is Communication Services,                                AI Overviews and moved from 2 to 1 on AI Mode prompts),
where YouTube, Facebook and Instagram belong to two of the                               moved Perplexity from 6.2% to 5.5% and Gemini from 15.0%

                                                                                  17
User First Intelligence: Query Discovery for SEO and GEO/AEO                                     Pagadala, preprint v5.2, 15 October 2026


to 13.4%, and changed Copilot’s top non-company domain                  row is small, and the instrument does not document its band
from amazon.com to a flight-route site, while its ChatGPT               definitions in the report, so the row is not interpreted. Day 77
export failed twice on the vendor’s side, so the original Chat-         is the last read of the series and the one the abstract and this
GPT file, led by graphics-hardware sites, stands; without In-           section quote; positions 11–20 were not captured that day, so
dustrials the ChatGPT median is 0.8%, P2 holds on ChatGPT               the 21–100 row cannot be derived for it, and the daily visits
and Copilot in 10 of 10 sectors and on Perplexity in 6 of 10,           series was read only to day 75 (the October run-rate in Table 2
and P3 holds in 3 of 10. “Visa” also matched answers about              is a different construct). Its referring-domain figure is the in-
travel visas: four immigration and border domains of the US             strument’s overview count, which differs from its daily series
government hold up to 2.2% of a Financials surface’s inci-              (Section 10).
dences, as government sources outside the video and commu-                  Day 75 falls inside the window the Ahrefs data notice cov-
nity share. The other names were screened only at the domain            ers, and day 60 is the first day of the spam update. The
level, by reading each sector’s 25 most-cited non-company               estimated-visits peak at day 60 coincides with that day, and
domains on every surface; the screen found two possible fur-            the subsequent fall is consistent with either a data artifact or a
ther cases, a nutrition site among Information Technology’s             ranking change; this study does not distinguish them.
Copilot sources and a laboratory-supplies site of a different               At the primary checkpoint, 37 days after publication, the
company named Merck, and it cannot detect off-topic answers             section held 15,830 ranking positions, 1,874 of them in po-
that cite on-topic domains. The prompt and search-query sets            sitions 1 to 3, with an estimated 51,800 monthly visits and
are the vendor’s, not observed user demand. The surfaces are            nineteen referring domains. By day 77 it held 43,980 posi-
tracked on query sets of very different size (Section 7.2), and         tions across 441 URLs holding at least one position, ranked
whether they share one set is not established, so a difference          for 29,000 keywords in one instrument and 58,586 in the other,
between surfaces may partly reflect the questions each is asked         was recorded as a cited source in Google AI Overviews on
as well as how it answers. The vendor’s index refreshes, so a           7,455 keywords, and appeared in 17,206 stored AI answers.
re-export reproduces the procedure and not the figures. The
                                                                        Concentration. Of the 441 URLs holding a position on 11
read is one collection session, one country and one vendor’s
                                                                        October, the ten highest-traﬀic carry 22.8% of estimated visits
answer index. Citations per answer differ by surface, so shares
                                                                        and the top 50 carry 64.9%, both from one instrument and
are compared within surfaces; medians over cells weight every
                                                                        both on a universe selected by the outcome. Fifty of 441 is
sector equally, although cells range from 860 to 18,381,848 in-
                                                                        11% of the pages carrying about two thirds of the estimated
cidences (Appendix C gives each cell’s size). Vendor reports
                                                                        traﬀic, which is concentration, not breadth; an earlier claim of
on other universes and tools put Perplexity’s share of social
                                                                        breadth is withdrawn (Appendix A).
sources far higher (19.4% to 31%; Section 2) than the 4.6%
median video-and-community share found here, so how a sur-              Demand the volume tools do not report. Among the 58,586
face ranks on source mix depends on the instrument and the              US keywords, the lowest-traﬀic rows are misspellings, non-
universe of answers, which is Measurement 1’s lesson applied            English forms, numeric fragments and question forms with
to answer surfaces.                                                     40 to 170 reported searches a month or none at all. The sec-
                                                                        tion ranks in 105 countries, with 18.5% of Ahrefs-estimated
What Measurement 3 establishes. The result is descriptive
                                                                        visits from outside the US. This is stated as a distributional
and narrow: in one vendor’s index, in one collection session,
                                                                        observation and not as a test; the per-page threshold test that
among answers that name a sector’s largest companies, the
                                                                        would make it one requires the full per-page keyword export
share of citations going to video and community platforms
                                                                        matched to pre-launch reported volume, which has not been
differs more between answer surfaces than between sectors,
                                                                        run.
while news, government and company sources vary more by
sector; and Google’s AI Overviews and AI Mode give video                9 What the answers cite, and what they do not
and community domains about ten times the pooled median
share of the other four surfaces, and more than twice Gemini’s.         9.1 Enumerating pages are cited more often than any sin-
If that holds outside this index, a coverage or answerability                gle code page
judgment made against one answer surface may not transfer               The pages most cited in AI answers are state hubs that enumer-
to another; the framework has no term for that yet.                     ate codes, cities and maps: New York 474 answers, California
                                                                        337, Texas 322, Florida 304, and the national hub 294. Each
8 The deployment series                                                 exceeds any individual code page: 214 Dallas 238, 786 Miami
This section is context for Section 5, not a claim. It describes        228, 404 Atlanta 218 (Figure 8). A hub lists many codes, so it
what two instruments recorded following the publication of              pools the questions about all of them: per code it lists, a state
381 code pages and their hubs, on a domain and a topic that             hub is cited less often than the most-cited code pages. The
satisfy all six conditions in Section 3.1.                              observation is about which page an answer engine cites, not
   The 21–100 row is derived as the total less the three re-            about which page answers a given question better.
ported bands, because Section 4.1 defines a ranking position               A per-entity content strategy predicts that per-entity pages
as positions 1–100 while the instrument reports only three              are cited most. The question “where is area code 214” is an-
bands and the total. It is arithmetic on vendor estimates and           swered most directly by the 214 page, and that page is cited
not a fourth measurement. It closes every full column. The              less than the page listing every Texas code. The hypothesis

                                                                   18
User First Intelligence: Query Discovery for SEO and GEO/AEO                                                           Pagadala, preprint v5.2, 15 October 2026

Table 5. Outcomes at each checkpoint. Ahrefs daily series for the prefix, all locations; AI answers from Brand Radar at the nearest stored
date; read 11 October 2026. Day 37 is the primary checkpoint. “n/r” means not recorded: the 11 October read gives no value for that date,
and none is interpolated here. “≈” marks a value read from the daily chart rather than from a table.

 Metric                       Day 0 (26       Day 15 (10               Day 30 (25      Day 37 (1       Day 45 (9     Day 60 (24     Day 75 (9    Day 77 (11
                              Jul)            Aug)                     Aug)            Sep)            Sep)          Sep)           Oct)         Oct)

 Pages holding a              2               210                       365            n/r             391           414            440          441
 position
 Ranking positions,           2               3,385                     14,905         15,830          20,326        37,141         43,302       43,980
 all
 Positions 1–3                0               727                       1,801          1,874           2,649         5,822          8,753        9,239
 Positions 4–10               1               1,494                     10,151         n/r             15,104        28,733         33,203       33,560
 Positions 11–20              0               909                       2,639          n/r             2,331         2,336          1,276        n/r
 Positions 21–100             1               255                       314            n/r             242           250            70           n/r
 (derived)
 Estimated visits             2               22,016                    51,517         ≈51,800         92,897        244,041        221,933      n/r
 (Ahrefs)
 Live referring do-           0               1                         19             19              415           828            909          913
 mains
 AI answers citing            0               1,603                     3,725          n/r             6,390         10,266         14,823       17,206
 the section



         New York hub                                                            474           ries, a time-zone reference and two voice vendors, at Domain
         California hub                                         337
                                                                                               Ratings between 13 and 83. Wikipedia, at 97, is co-cited
                                                                                               in roughly 11,000 of the answers that cite the section. Two
             Texas hub                                        322
                                                                                               other national carriers of comparable authority are co-cited
           Florida hub                                    304
                                                                                               9 times (Domain Rating 91) and 240 times (Domain Rating
           national hub                                  294
                                                                                               87), against the section’s 17,206. Neither published a page
 214 (Dallas) code page                           238                                          per code.
786 (Miami) code page                             228
                                                                    enumerating page           This establishes nothing about necessity. The counts are co-
404 (Atlanta) code page                          218                per-entity page
                                                                                               citations within the set of answers that cite the provider, a set
                          0       100      200          300           400        500           selected because the provider is in it. A carrier absent from
                   Stored AI answers citing the page (Ahrefs Brand Radar, 11 Oct 2026)         that set may be present across answers the provider is absent
Figure 8. The eight pages under the prefix most often cited in stored                          from, and no instrument here is pointed at those answers. The
AI answers, Ahrefs Brand Radar, 11 October 2026. Enumerating                                   counts bound the carriers’ co-presence from below within a
pages (state hubs and the national hub) are solid; per-entity code                             selected set and support no statement about what authority
pages are hatched.                                                                             alone produces, nor about whether content on the topic was
                                                                                               necessary.
                                                                                                  The comparison that would establish it is outcome-
this raises, to be tested per question rather than per page, is                                independent and has not been run: the registry’s codes
that an answer engine prefers a page that answers a family of                                  crossed with a fixed set of verbalizations, queried without
questions to pages that each answer one; if it holds, the unit                                 reference to who is cited, so that each domain’s presence is
a content program should publish is not the unit the question                                  measured on a denominator none of them selected. Section
names. This is the framework’s form question in miniature:                                     13 specifies it.
the form in which a question is best answered is an empirical
property to be measured. The released coverage rubric does                                     10 The link profile
not leave it open: it grades a dedicated page about an entity
1.0 and a list or section page carrying a fact about it 0.5, a pref-                           The section had zero live referring domains through 31 July,
erence for the per-entity form that this observation questions                                 one on 10 August, and nineteen on 25 August and still nineteen
(Appendix B).                                                                                  on 1 September, by which date it already held 15,830 ranking
   It is a hypothesis from one section. It is the observation in                               positions.
this paper most worth testing elsewhere, per question, and test-                                  The referring-domain count on 11 October is reported by
ing it needs no access to this deployment: any site with both                                  the instrument as 913, while the same instrument’s daily series
hub and per-entity pages on an enumerable class can check it.                                  gives 909 at day 75 and its new-and-lost report for September
                                                                                               gives 917 new against 95 lost, which with nineteen at day 37
9.2 Who else is cited, and what that does not establish                                        implies about 841 at the end of September. The three figures
The queries are held, and the AI answers supplied, by encyclo-                                 are for different dates (the end of September, day 75 and day
pedic and directory sites. The five domains with the largest                                   77), so they need not agree, and their order is consistent with
keyword overlap with the section are two area-code directo-                                    the network still arriving. No claim here turns on the exact

                                                                                         19
User First Intelligence: Query Discovery for SEO and GEO/AEO                                       Pagadala, preprint v5.2, 15 October 2026


count; the shape is nineteen through day 37, several hundred              And the dominant cost was analysis rather than production,
within three weeks, roughly nine hundred by day 75.                       which inverts the usual content-program cost structure and is
   The character of the arrivals is not in doubt. They are auto-          the part a reader should expect to pay.
mated networks: 61.9% .info, 26.4% .asia, 10.2% .xyz, every               11.2 Six lessons, stated as this deployment’s failures
linking page at URL Rating below 10, top anchors advertis-
                                                                          Each is something this deployment got wrong, which is why
ing link sellers. The second instrument indexes 80 referring
                                                                          its cost can be stated.
domains for the subfolder, 88% from domains at Authority
Score 0–10 and 75% on .xyz.                                                1. Separate structure sources from coverage sources, or
                                                                              do not claim a method. This deployment did not, so its
10.1 What the link profile can and cannot explain
                                                                              demand layer derives from what competitors already rank
Of the 43,302 positions held at day 75, 15,830 (36.6%) were                   for. Cost: an evaluated method claim; the score is speci-
held at day 37 and 27,472 (63.4%) were acquired after the net-                fied in Appendix B, and this deployment cannot serve as
work began arriving (Figure 9). Because the arrival is dated                  its validation.
only to an eight-day interval, that share is itself bounded rather         2. Freeze the evaluation query set before launch. This
than exact: 53.1% to 63.4%. For AI answers, day 37 is not                     deployment did not, so every share in this paper would
recorded, so the corresponding share is bounded 56.9% to                      otherwise be computed on a denominator selected by the
74.9%.                                                                        outcome. Cost: all comparative claims. The released im-
What survives. A result of 15,830 ranking positions and                       plementation makes freezing a command so the failure is
1,874 top-three positions was established with nineteen re-                   harder to repeat.
ferring domains, a count unchanged for the preceding week.                 3. Collect at least one first-party demand surface be-
It was reached before the automated network arrived, so the                   fore claiming anything about users. This deployment
early positions did not need that network; it does not show                   collected no first-party surface: of the thirteen demand-
that links played no part, because nineteen referring domains                 surface types the released implementation declares (Fig-
are not none and their quality is not assessed here.                          ure 1a), only competitor keyword exports, a tool-derived
What does not. Any claim about the full series, including                     surface, were linked to any entity; no forum, Q&A, video,
that link acquisition plays no part in the outcome: most of the               social, review or support data was. Cost: the deployment
series postdates the network.                                                 cannot show that the framework’s user-question layer did
                                                                              any work; that layer is described in Section 1.4, exer-
What the table does not show, against the temptation to
                                                                              cised in the released example on synthetic records, flagged
read it as showing it. The fastest clean interval, 768 a day
                                                                              as synthetic, on four of the thirteen surface types, and
across days 15 to 30, is 37% faster than the 562 a day of the
                                                                              untested on this deployment’s data; Section 6 runs the
arrival interval. Reading the 132-a-day trough immediately
                                                                              comparison on a separate review dataset.
before the arrival as a baseline would suggest an acceleration;
that baseline sits at the series minimum, and the inference                4. Record the recommendation and its date. The docu-
does not survive showing all six intervals. A 441-page sec-                   ment that turned analysis into a build decision is not in
tion entering an index does not grow linearly. The network                    retrievable form. Cost: the causal chain has no anchor at
is therefore unbounded as a confound on the continuation,                     its most important link.
and nothing here shows that it accelerated anything.                       5. Get a second grader early. Grading judgments with AI
                                                                              agents the author built (Section 14), and planning inde-
Disclosure. The provider has an exposure this paper dis-                      pendent annotation for later, means the reliability statistic
closes rather than analyzes: a spam link profile pointed at a                 arrives after the claims that depend on it. Cost: Appendix
live section, which the provider has been asked to review. A                  B’s inputs are unvalidated.
manual action before a later checkpoint would confound any
                                                                           6. Expect the class that scores well to have no commercial
continuation of this series. The author did not commission,
                                                                              page to attach to. Area codes are a reference topic on a
purchase or solicit any link to the section.
                                                                              commercial domain. The score has no feasibility term and
11 What the deployment cost, and what it got                                  someone must decide how business relevance enters.
   wrong                                                                  12 Threats to validity
11.1 Cost                                                                 Measurement 1 (Section 5). Instrumentation is its subject
These figures are the author’s reconstruction from project                rather than a caveat on it, and no outcome is a measured visit.
records, not an accounting extract, and are stated to the near-           One instrument posted a data-reliability notice covering days
est useful unit rather than implied to be precise. They are               65 to 75. “AI Overview citation” has two operational defini-
included because a deployment paper without them gives a                  tions here, which differ by a factor that falls from 2.94 to 1.34;
reader no basis for deciding whether to attempt the same thing            both are reported, and a comparison of AI-answer counts is
(Table 7).                                                                withdrawn as a scope mismatch (Section 5.3). The estimated-
   Two things follow for a reader considering transfer. The               visit figures are vendor click models that do not distinguish
marginal cost per page was near zero because conditions 1 to              automated from human requests, and a section attracting an
3 of Section 3.1 held, and they do not hold for most classes.             automated link network may also attract automated requests;

                                                                     20
User First Intelligence: Query Discovery for SEO and GEO/AEO                                                                               Pagadala, preprint v5.2, 15 October 2026

Table 6. Position growth by interval, with the link status of each.

   Interval                                     Referring domains          Domains gained            Positions gained            Rate                  Link status

   Day 0 to 15                                  0 to 1                     1                         3,383                       226 / day             clean
   Day 15 to 30                                 1 to 19                    18                        11,520                      768 / day             clean
   Day 30 to 37                                 19 to 19                   0                         925                         132 / day             clean
   Day 37 to 45                                 19 to 415                  396                       4,496                       562 / day             network arriving
   Day 45 to 60                                 415 to 828                 413                       16,815                      1,121 / day           network present
   Day 60 to 75                                 828 to 909                 81                        6,161                       411 / day             network present, data notice


                                        live referring domains:                                 19          19           415                       828                        909
                                                                                                                                                                        43,980
                                45K               ranking positions, all (1–100)
                                                  positions 1–3




  Ranking positions (Ahrefs,
                                                                                                   day 37:
                                30K                                                                primary
                                                                                                checkpoint                               spam update
                                                                                                                                            (day 60)




  prefix mode, all locations)
                                                                                       15,830                                                                   vendor data
                                                                                                                                                                notice (day 65)
                                15K

                                                                                                             automated link
                                                                                                            network arriving


                                   0

                                                                                                              no network                network arriving             network present


 Positions gained
                                1200                                                                                                    1121

                                                                                 768
                                 800


per day, by interval
                                                                                                                   562
                                                                                                                                                                 411
                                 400
                                                     226
                                                                                                     132
                                   0
                                       day 0                        15                        30             37            45                       60                        75
                                       26 Jul                     10 Aug                    25 Aug         1 Sep         9 Sep                    24 Sep                     9 Oct
                                                                       Days since first third-party detection of the section (26 July 2026)
Figure 9. Ranking positions and the link profile over 77 days. Upper panel: ranking positions in positions 1 to 100 and in positions 1 to 3,
Ahrefs daily series for the prefix, all locations, read 11 October 2026; the hatched band is the interval in which the automated link network
arrived; the vertical rules mark the primary checkpoint (day 37), the September 2026 spam update (day 60) and the vendor data-reliability
notice (day 65); live referring domains at each checkpoint are printed along the top. Lower panel: positions gained per day in each interval of
Table 6, shaded by link status. The upper panel also plots two reads from the same daily series that are not checkpoints in Table 5: day 6 (984
positions, 186 in 1–3) and day 67 (38,801 and 6,942).


no instrument available here separates them. Ordering agree-                                                modest precision (about two in three correct, half for single-
ment is weaker for sections within a factor of three of each                                                word labels; judged by blind AI annotators, not by people);
other, and the share of the divergence the keyword universe                                                 relative review dates; and a taxonomy whose labels are them-
explains depends on the territory pairing. External validity:                                               selves search phrasings, which biases the comparison toward
twelve purposively chosen prefixes on one domain, one of                                                    agreement. The reviews describe store locations rather than
them followed for 77 days; one vendor pair; one read date for                                               the area-code section. No person has checked the links or the
the cross-section; no ground truth; and dashboard reads that                                                waiting matches, and a review is a different construct from an
were not archived, so they can be checked only by reading the                                               information need.
dashboards again. Internal analytics would resolve much of
                                                                                                            Measurement 3 (Section 7). One vendor’s answer index, one
this and are not available.
                                                                                                            country, one collection session, a universe conditional on the
Measurement 2 (Section 6). One first-party surface on one                                                   sector’s companies appearing in the answer, and company sets
platform in one industry; exact-match links of measured but                                                 that one company dominates in several sectors. Section 7.6

                                                                                                       21
User First Intelligence: Query Discovery for SEO and GEO/AEO                                      Pagadala, preprint v5.2, 15 October 2026

Table 7. What the deployment cost, as reconstructed by the author from project records.

 Item                                  Figure                               Basis
 Analysis and class selection          ≈ 3 person-weeks                     taxonomy construction, classifier runs, the re-homing pass and
                                                                            a structured review, Nov 2025 to Jul 2026, part-time alongside
                                                                            other duties
 Template and generation build         ≈ 2 person-weeks                     one page template, the registry-to-page generator, internal
                                                                            linking and structured markup
 Content production, marginal          ≈0                                   every fact templated from the public registry; no writer, editor
                                                                            or per-page review
 Editorial and link acquisition        0                                    no outreach, no placement, no paid promotion
 Third-party data                      ≈ USD 6,000 / year                   Ahrefs and Semrush subscriptions already held for other work;
                                                                            no incremental spend attributable to this deployment
 Engineering to publish the section    within existing platform capacity    generated into an existing CMS and publishing pipeline; no
                                                                            new infrastructure



lists the rest.                                                          13 What would test what this paper declines to
                                                                            claim
The deployment (Sections 8 to 11). Confounding, with di-
rections. Domain authority: direction positive, magnitude                No within-class control exists. A control of geographic
unknown, no bound available. The carrier comparison in                   codes with no page, queried on the same instruments as the
Section 9.2 is not a bound: it is computed on a set selected             published ones, would test whether publishing a page did any-
on the provider’s presence. Content quality and execution:               thing; Section 3 records that no such set exists (Appendix A
templating, registry facts, structured markup and internal link-         records the control that was registered and withdrawn). The
ing are perfectly confounded with selection; direction positive;         section holds a page for every geographic code in service
no estimate. Topic contest: no defender responded. The au-               in a US state or the District of Columbia; the six territory
tomated link network: between 53.1% and 63.4% of day-75                  codes without pages are too few and too different in kind to
positions postdate its arrival, the range reflecting that the ar-        serve. The paper therefore claims no test of whether publish-
rival is dated only to an eight-day interval; direction unknown,         ing a page did anything. The closest substitute is external: a
magnitude unestimated, and confounded with index matura-                 comparable-authority domain that covers the class partially,
tion and with the September spam update. Algorithm updates:              which this study has not identified.
one named, dated update falls in the window, on the day of the           The enumerating-pages test, which needs no access to this
traﬀic peak; whether unannounced ones did is not knowable                deployment. Section 9.1 reports that each of the five most-
from here. Selection: The query universes were defined af-               cited hub pages is cited in more AI answers than any of the
ter launch. Counts are reported on them; shares are reported             individual code pages they enumerate (1.2 to 2.0 times the
only where the denominator is stated and flagged, or where the           most-cited code page). Any site holding both hub and per-
quantity is a ratio between two instruments on the same prefix,          entity pages over an enumerable class can test whether that
which selection does not affect. “Visibility” is not value: no           ordering holds per question, on either instrument, with no ref-
revenue, conversion or impression figure appears in this paper           erence to this provider.
and none should be inferred. External validity: one organiza-            An outcome-independent query universe. The registry’s
tion, one industry, one class, a top-authority domain, 77 days,          geographic codes crossed with a fixed set of question verbal-
six stated conditions.                                                   izations yields a query set that is complete with respect to the
Author independence. The author designed the approach,                   class, defined without reference to any outcome, and hash-
deployed it as an employee of the organization studied and               able. The released implementation writes it: ufi freeze
remains employed there, directed every measurement, wrote                produces the set with its digest. The example ships a 924-
this paper with the AI tools Section 14 names, owns an AI-               query demonstration over the 66 codes in its registry extract,
visibility analytics platform, and may develop commercial                at digest f05ce279942be5f8; the set for the full class would
tools and a book based on the approach. No person other than             be built the same way.
the author has performed any part of the evaluation; the repro-          A prospective study on an ordinary domain. A second in-
duction and annotation checks of Sections 6 and 14 were made             dustry, a domain outside the top decile of authority, the on-
by AI agents the author ran. A reader should treat every judg-           tology and parameters registered before collection, the query
ment here as made by an interested party, and should weight              set frozen and hashed before launch. Three classes with
the instrument readings of Section 5, which are independently            matched page counts: top class by mean score, top class by
reproducible from two commercial subscriptions, far above                volume, and a class in the bottom quartile of the score. Pri-
anything else in the paper. That section is the primary result           mary outcome: top-ten presence on the frozen set at day 37,
partly for that reason.                                                  read on both instruments. Five scoring parameters are locked:

                                                                    22
User First Intelligence: Query Discovery for SEO and GEO/AEO                                     Pagadala, preprint v5.2, 15 October 2026


α = 0.5, β = 0.5, damping = 0.85, at least three phras-                  source mix can be split by question type (how-to, definition,
ings per question and a mean class aggregate, lock digest                comparison, purchase) and tested within each sector rather
7290a2235d8de05f, locked 12 October 2026. The lock cov-                  than across them. Amendment A1 fixed a sampling rule of
ers those five values, two of which, the phrasing minimum and            the 10,000 highest-volume prompts per sector and surface; be-
the class aggregate, the released code records but does not con-         cause the table keeps no volume sort, the exports took the first
sult; it does not cover the scoring code, which changed later            10,000 rows in the vendor’s default order, a change recorded
that day (Appendix B), or the ontology, questions, rubrics and           after the design file’s first commit (A2, A3). Collection was
grader. A test rather than a fit needs all of them pinned to             stopped after two small sectors, Energy and Utilities (14 of
a tagged commit and the design deposited with a third-party              88 exports, 44,463 answers), when the vendor’s terms on au-
timestamp before collection.                                             tomated use were found (Section 14), before any row was ex-
   A retrospective test of the score on this deployment,                 amined; those rows are stored and unanalyzed, and the study’s
fixed before its outcomes were read. Every one of the                    predictions are not yet written.
372 geographic codes in service received a page, so the
score cannot be tested here as a guide to which pages to                 A persona study on AI answer surfaces. The same frozen
build, but it can be tested as a ranking: whether, from                  query set issued to AI answer surfaces under a small set of
data dated nine months before launch, it orders the codes’               stated personas (for example parent, business owner, traveler),
later outcomes better than search volume alone, on each                  with the cited sources and the answer text compared across
instrument. The plan, the score of every code under the                  personas. The question is whether the answer and its cita-
locked parameters and the analysis script were committed                 tions vary with who is asking, which classic web search au-
on 14 October 2026 and stamped with OpenTimestamps                       dits found only weakly for demographic attributes [Hannak
before any of its registered outcomes (each code page’s                  et al. 2013], which has been measured for chatbot responses
ranking keywords, visits and query coverage) was read for                [Eloundou et al. 2025], and which, to the author’s knowledge,
any code (02_DESIGN/framework_retro_test_381.md                          has not been measured for the sources AI answer surfaces cite.
and its manifest); the stamp is anchored in Bitcoin block                A second domain for Measurement 1 (Section 5.5). The
971,506, mined at 04:05 UTC on 15 October 2026. Earlier                  cross-section was run on one domain. The result that the ven-
reads for this paper had shown some per-page information,                dor ratio is prefix-specific, with no detectable relationship to
the pages most cited in AI answers (Figure 8) and the share              age, needs a second site and a second read date before it is
of visits held by the highest-traﬀic URLs (Section 8); a dated           more than an observation about one domain. Anyone with
amendment, stamped separately and released with the plan’s               both subscriptions and any multi-section site can do it in a day;
manifest, records this. The test waits on the vendors’ per-page          the data file released with this paper gives the read method.
exports, which have not been made; its result will be reported           A protocol that chooses the second domain and its prefixes
whichever way it falls.                                                  by rules fixed in advance, and re-reads the original twelve on
   An annotation study, two graders independent of the au-               a later date, was stamped with OpenTimestamps before any
thor, on a sample of the coverage and answerability items, re-           reading under it, in the same Bitcoin block; the protocol and
porting weighted kappa with bootstrap intervals. The released            every file its stamped manifest lists are released with the pa-
implementation caches judgments keyed on the rubric, so a                per’s data.
second grader costs one pass.
                                                                         13.1 Further directions
The multi-platform demand study, which is the frame-
work’s own test. Measurement 2 (Section 6) is a first run on             Three directions follow from the measurements’ finding that
one surface; the study specified here extends it. For one enu-           demand and answers sit on several surfaces and move between
merable class, collect user questions from the first-party sur-          them; none tests a claim made here.
faces in Figure 1a (forum, question site, video comments and
transcripts, reviews, social groups, support tickets), link them         Surfaces that move. The thirteen surface types the imple-
to entities with the released linker, and compare the resulting          mentation declares are a snapshot. People ask on video, fo-
demand distribution with the keyword-volume distribution for             rum, newsletter, professional and short-video platforms (for
the same entities. The prediction is that the two distributions          example YouTube, Reddit, Substack, LinkedIn, X, Snapchat
differ in both which entities carry demand and in what form              and TikTok), and which of them people use changes: among
the demand takes (question, comparison, how-to, video), and              US adults, use of TikTok rose from 21% in 2021 to 37% in
that the difference is largest where reported volume is smallest.        2025 and use of Reddit from 18% to 26% over the same four
The released implementation tags each imported record with               years, while use of YouTube and Facebook held steady [Got-
its surface type and prints which surface types returned rows,           tfried & Park 2025]. A demand layer therefore has to be re-
so a run that collected nothing cannot be reported as one that           measured rather than fixed, keeping the relations between peo-
did.                                                                     ple, questions, entities and answers in the graph so that a shift
                                                                         between surfaces shows up as a change in the graph rather than
A prompt-level replication of Measurement 3 (Section 7).                 as missing data. Tracking one industry’s questions by surface
The same eleven sectors and eight surfaces at the level of the           over time, with the same linker and ontology, would show how
individual answer, with the cited pages of each, so that the             quickly a demand layer goes stale.

                                                                    23
User First Intelligence: Query Discovery for SEO and GEO/AEO                                      Pagadala, preprint v5.2, 15 October 2026


Agents as askers. AI agents that research, compare, plan,                 above. For Section 7, the design file with its amendments,
book and buy for a person are both a demand surface, through              the 109-company list with its source, the company-property
the questions they ask, and an answer surface, through the                list, the report-URL file, the analysis, sensitivity and figure
sources they consult. Whether they ask what the people they               scripts, the per-cell sizes, the per-sector and per-surface
serve would ask, and rely on the sources Measurement 3                    aggregates, the ranked top-ten non-company domain names
counts, is measurable and not addressed here.                             and the checksums of the raw exports are prepared for release
                                                                          in the same repository and are not yet public; this sentence
Business disclosures. Some companies, Costco among them,
                                                                          is replaced by a commit hash when they are. The raw vendor
now report how AI search affects them, on the record and with
                                                                          exports are not redistributed, because the vendor’s terms
a date: on its fourth-quarter fiscal 2026 earnings call, Costco’s
                                                                          restrict use of its data; a Brand Radar subscriber can re-
chief financial oﬀicer said that traﬀic to its site from AI search
                                                                          export them with the recorded settings, which reproduces the
had grown by triple digits for the second consecutive quarter,
                                                                          procedure and not the figures, because the index refreshes.
from a low base [Motley Fool 2026], in a quarter with net
                                                                          For Section 6, the per-label counts behind its correlations,
sales of $93.9 billion, up 11.2% [Costco Wholesale Corpo-
                                                                          anonymized (no label names; volumes as ranks, which is all
ration 2026]. The author’s reading of the call, as evidence
                                                                          a rank correlation uses), the link-check judgments and the
that AI answers have become a sales channel a large retailer
                                                                          annotators’ protocol are prepared for release alongside, and
measures, is set out in a separate note [Pagadala 2026]. Costco
                                                                          m2_from_counts.py recomputes from them every Section
is one of the 109 companies of Section 7. Logging what those
                                                                          6 correlation, branch share and interval that does not need the
companies say about AI search each quarter, beside how of-
                                                                          review text; the licensed review export itself is not released.
ten AI answers cite their domains on a prompt set fixed in
advance (Section 7’s shares are partly fixed by its selection             What a reader can verify independently. Every figure in
rule), would test whether disclosures move with citations and             Sections 5 and 8 to 10 can be re-read from the same two
whether a content program could anticipate a shift rather than            dashboards for the same prefix, subject to index drift. The ex-
read it afterwards.                                                       ception is the Brand Radar answer count, which moved from
                                                                          14,823 (9 October) to 17,206 (11 October) and 17,400 (12
14 Reproducibility, ethics and conflicts of inter-                        October) as stored answers were refreshed; it is reported with
   est                                                                    its read date and is not claimed to be re-readable. A re-read
                                                                          of Semrush on 13 October reproduced the July to Septem-
What is released. The ufi reference implementation
                                                                          ber figures of Table 2 exactly, in both territories; the Octo-
at https://github.com/VenkataPagadalaGIT/ufi under
                                                                          ber run-rate had moved by about 3% (worldwide 1,910,867,
Apache 2.0, version 0.2.0, cited here as commit 149994a
                                                                          US 1,659,636). The Ahrefs daily series should reproduce the
of 12 October 2026, because the repository has no tags and
                                                                          checkpoint rows until it ages out of the six-month window; it
later commits kept the version number: test suite, command
                                                                          was not re-read for this version. The series in Tables 2, 3, 5
line interface, and a worked example that runs offline on
                                                                          and 6 are kept as CSV files with the paper’s data, prepared
public data. Its OWL reasoning step uses HermiT through
                                                                          for release with the Section 7 artifacts (open item 2); they are
owlready2, which needs a Java runtime; the package declares
                                                                          transcribed from those tables, and the dashboard reads behind
Python 3.10 or later and minimum, not pinned, dependency
                                                                          them are not archived.
versions. Most of its code was written by an AI coding
assistant under the author’s direction (all 22 commits at that            What is not released. The provider’s internal graph database,
point are AI-assisted: 21 carry the assistant as author and               the crawl of its site, and its analytics. No figure in this paper
one as co-author). The corrected numbering-plan ontology                  is drawn from them; the cost figures in Section 11.1 are the
in YAML with OWL and SHACL export, and the area-code                      author’s reconstruction from project records.
dataset the example uses. The demand layer declares thirteen
                                                                          Ethics and data collection. No experiment was run on peo-
surface types, ships two generic file adapters (CSV and
                                                                          ple, and no data about visitors to the section was collected.
JSON Lines) and prints which surface types returned rows;
                                                                          The deployment published reference pages and ran no ex-
collection from each platform is left to the deployment. The
                                                                          periment on visitors. Page facts derive from the number-
frozen 924-query set, the parameter lock and the run manifest
                                                                          ing plan administrator’s public registry and US Census data,
are committed in the repository at examples/nanp/out/, so
                                                                          both public-domain US government sources. This study per-
the digests quoted in Section 13 and Appendix B resolve to
                                                                          formed no crawl of any third-party site; the provider’s own site
released files. It has no DOI; a Zenodo deposit is outstanding.
                                                                          crawl is an internal operation on the organization’s own prop-
The exported OWL and SHACL mint terms under urn:ufi:
                                                                          erty. The review dataset in Section 6 was obtained through
<name> by default, which makes no resolution claim; no
                                                                          DataForSEO, a licensed data provider, under its terms; the
persistent namespace has been registered.
                                                                          export contains reviewer display names, which were excluded
Data released with this version. The twelve-prefix                        from the analysis and are held only in the author’s private
cross-section (Table 4) is released as two CSV files,                     copy of the licensed export; no review text is reproduced, and
one per instrument, each row carrying the prefix, the                     only per-label aggregate counts are reported. No institutional
figures read, the read date and the read method, at                       ethics determination is reported for that analysis of public re-
data/instrument_divergence/ in the repository named                       views; such analyses are commonly exempt, but the determi-

                                                                     24
User First Intelligence: Query Discovery for SEO and GEO/AEO                                        Pagadala, preprint v5.2, 15 October 2026


nation belongs to the institution.                                         name is withheld; the identity is not claimed to be concealed.
   The vendor figures in Sections 3, 5 and 8 to 10 were read               Open items before submission. The manuscript is not sub-
from the vendors’ web dashboards under paid subscriptions                  mitted anywhere, including a preprint server, until each of
held for other work (Section 11.1), and the Section 7 exports              these is closed: (1) the organization’s written approval, with
were made through the Ahrefs Brand Radar web interface,                    its date, approving role and unit, and a scope covering every ta-
using its own export function, under a subscription held by                ble and section that uses the organization’s figures; (2) public
Previsible, a digital marketing agency, with its written per-              release of the Section 7 artifacts at a cited commit; (3) an insti-
mission of 11 October 2026 to use the agency’s accounts                    tutional ethics determination for Section 6; and (4) withdrawal
and tools. In both cases the browser was operated by an AI                 or correction of the earlier manuscript copies in the public
browser assistant (Claude in Chrome, from Anthropic) under                 repository that assert the organization’s approval or name it.
the author’s direction: it read the displayed figures and, for
Section 7, clicked the interface’s export control for each ex-             Conflicts of interest. The author is employed by the orga-
port. No API was used, and raw vendor exports are not redis-               nization that operates the section studied (Section 12); that
tributed. Ahrefs’ terms of service prohibit using its services             organization is also one of the 109 companies in Section 7, in-
“through an automated means” except through its API (clause                cluded by the selection rule. The author owns an AI-visibility
4.4(j), read 13 October 2026); the Ahrefs reads and exports                analytics platform, which computed a pilot for Section 7 that
were made through its web interface by the browser assistant,              has been withdrawn (Appendix A), and may develop commer-
no confirmation from the vendor has been obtained, and the                 cial tools and a book based on the framework. The Section
prompt-level collection of Section 13 was stopped when the                 7 data were collected under the subscription of Previsible, a
clause was found. The Section 7 design had made using and                  digital marketing agency, through a personal contact who gave
publishing the collected data conditional on the vendor’s writ-            the author access; the author has no business relationship with
ten confirmation (amendment A3); amendment A4 records                      Previsible. To limit the effect of these interests, the primary
the author’s decision of 13 October 2026 not to treat that con-            result rests on two vendors’ readings of public URL prefixes
firmation as a precondition. Semrush’s terms prohibit using or             that any reader with the same subscriptions can re-read, the
launching “any automated system” that sends more requests                  implementation is public, and the studies in Section 13 are
than a person could reasonably produce, and to “harvest or                 designed before their data exist.
scrape any content of the Services” (section 3.3, items (k) and            Use of AI tools. Generative AI was used throughout this
(p), read 15 October 2026); the Semrush figures were read                  work under the author’s direction and is disclosed here as
from its dashboards by the same browser assistant, and Sem-                part of the method. Anthropic’s Claude models (Claude
rush has not been asked whether that falls within those terms.             Opus 5, Opus 5.5, Fable 5 and Fable 5.1, in October 2026),
   Competitive effects. The deployment displaced incumbent                 through Claude Code and Claude in Chrome, drafted and
pages, mostly specialist directories at Domain Rating 13 to                edited manuscript text, including this version; wrote the
83, in a public search index. This is a commercial outcome                 analysis, figure and build scripts and most of the released
with distributional consequences for smaller publishers, and               implementation’s code; drafted the Section 7 design and
the informational value added is modest, because the registry              its amendments with the author; operated the browser for
had already published the facts. Condition 6 of Section 3.1                the vendor reads and exports, as stated above (the author
can be read as a criterion for selecting undefended targets.               read Semrush’s worldwide keyword count in Section 5.2),
That reading is available and this paper does not endorse it;              and fetched the section’s public pages for the page count in
a method whose transferable content is “find a finite factual              Section 3; and ran the ten review rounds, recorded in the
class that an authoritative free registry already answers and              project’s review log, as simulated panels of AI reviewers,
that no one is defending” deserves to be stated in those terms             which are not peer review; a separate scoring agent, given
so that the question can be asked.                                         only the paper and its released files and none of the review
Corrections to earlier versions. Appendix A summarizes                     history, measured the manuscript against a fixed rubric, and
the corrections that change how a figure or claim must be read;            version 5.2 responds to that measurement; two further agents,
the full version history is in a changelog included with the               on different models and blind to the analysis, annotated
paper’s source files.                                                      the samples of Section 6’s link check, and two more the
                                                                           screened sample of Section 1’s count of works. The grading
Organizational permission. Publication of the figures in                   judgments of Section 11.2, lesson 5, were made by AI
this paper needs the approval of the organization that operates            agents the author built; their models and prompts are not
the section. No written approval has been received. When it                documented here. The author checked the numbers against
is, this paragraph will give its date, the approving role and unit,        their source files. Every statistic in Sections 5.5 and 6,
and its scope; until then, this paper does not state that approval         and every share, rank, prediction tally and sensitivity in
was given. The organization is not named in this paper. Not                Section 7, is printed by a script; the script for Section
naming it does not make it unidentifiable: the prefixes in Table           5.5, analyze.py, is public; instrument_extra.py,
4 and the author-independence statement in Section 12 allow                which prints the further Measurement 1 statistics, and
a reader with access to the same instruments to identify it, and           the scripts for Sections 6 and 7 are prepared for release
that statement is kept because the disclosure is required. The             (open item 2), with section7_from_aggregates.py

                                                                      25
User First Intelligence: Query Discovery for SEO and GEO/AEO                                      Pagadala, preprint v5.2, 15 October 2026


printing Section 7’s numbers from the released aggregates                from its own data, while a single-vendor ranking of sections
for readers without the withheld exports. Separate agents                that differ several-fold agrees in direction with the other instru-
reproduced the source bundle three times in clean folders                ment. That is why the framework should read its outcomes on
on 15 October 2026. In the third, of 1,696 values the paper              more than one instrument; the released implementation has no
quotes, 1,555 matched what the released scripts and data                 outcome layer yet.
give or what the agent recomputed from them, seven differed                 Measurement 2 compared what people write with what
(a correlation and an interval end rounded twice, +0.19 and              a volume tool counts, on one taxonomy. On 37,193 busi-
+0.29 for +0.18 and +0.28, and a stale cell in a released table;         ness reviews, the two agreed only roughly on the taxonomy’s
all are corrected) and 134 could not be checked because                  branches (+0.47 to +0.75, depending on attribution) while siz-
they need withheld data; the paper builds from the bundle                ing them very differently, and barely agreed on topics (+0.18,
(08_REVIEW/reproduction_v5.2_run3_2026-10-15/,                           or +0.27 counting labels no review mentions), most for com-
with the two earlier runs beside it). No AI tool is an author,           plaints: one in seven unhappy reviews matched a waiting pat-
and responsibility for the content is the author’s.                      tern, while the whole taxonomy holds 11 labels mentioning
What has not been done, after ten rounds of AI-simu-                     waiting, none about waiting in a store, with 622 searches a
lated review. No person other than the author has checked                month.
any number in this paper; the checks above were made by AI                  Measurement 3 found, in one vendor’s index of answers
agents working from the released files, which cannot catch a             that name the largest companies of the eleven S&P 500 sectors,
misread dashboard. The one check that would change that                  that the share of citations going to video and community plat-
requires nobody’s permission, budget or cooperation: a third-            forms differs most between answer surfaces: a median 21% on
party re-read of the day-37 row of Table 5 and of Table 4 from           Google’s AI Overviews and AI Mode against 0.6% to 9.2% on
the same dashboards. It has not been performed. The cross-               the four other surfaces, higher on every Google view than on
prefix replication, registered before it was run, was performed          every other surface in every sector, while news, government
on 12 October 2026 (Section 5.5); the within-class control reg-          and company sources varied more by sector and two of four
istered with it was found not to exist (Section 3). A reader is          predictions written before collection failed. That is why a per-
entitled to weigh that the remaining undone check is the only            surface term is the framework’s next design question.
one requiring another person’s name.                                        The deployment underneath these measurements is re-
                                                                         ported as context. Following the publication of one page per
15 Conclusion                                                            member of a finite enumerable class, templated from a free
User First Intelligence starts from the observation that people          registry on a top-decile domain that no comparable competitor
ask most of what they want to know somewhere other than                  covered and no one defended, the section held 15,830 ranking
a search box, and that the tools which count search demand               positions with nineteen referring domains at day 37, and by
see only the countable part. The framework goes beyond the               day 77 appeared in 17,206 recorded AI answers, with no link
website to where the questions are, links them to an industry            built or solicited by the author. The pages cited most were
held under an ontology, keeps structure, coverage, answerabil-           hubs that list many codes, which raises a hypothesis about
ity and demand sources in separate roles, with demand held               the unit an answer engine prefers rather than establishing one.
in an index linked to the graph, asks that graph competency              What that conjunction depended on, and in what proportion,
questions, and scores where the organization fails to answer.            is not estimated here. Section 13 specifies the multi-platform
Its score is specified in Appendix B and released as an open             demand study and the persona study on AI answers that would
implementation that declares thirteen demand-surface types;              test the framework’s two central claims; only the scoring pa-
the score is not evaluated here. The framework is meant to               rameters are locked so far.
treat the form of the answer as a property to measure rather             Acknowledgments
than assume; Section 9.1 suggests why, and the released score
does not yet do so.                                                      The author thanks Dr. Kurra Rajasekhara Rao, the author’s
   Measurement 1 is the paper’s main result. Two commercial              doctoral mentor at KL University, for guidance.
analytics platforms, reading the same section from the day               References
it appeared, disagreed about its estimated traﬀic by factors
                                                                         Aggarwal, P., Murahari, V., Rajpurohit, T., Kalyan, A., Narasimhan,
of 7.5 to 27.1 over four months (8.6 to 29.9 with both read                K., & Deshpande, A. (2024). GEO: Generative engine optimiza-
worldwide), about its growth by a factor of 2.7 in one month,              tion. In Proceedings of the 30th ACM SIGKDD Conference on
and about its referring domains by a factor of eleven. Across              Knowledge Discovery and Data Mining (KDD ’24) (pp. 5–16).
twelve sections of the same domain, read on one day, their                 ACM. https://doi.org/10.1145/3637528.3671900
ratio on estimated visits ran from one fifth to seven times, with        Ahrefs. (2026, September 3). How to use Content Gap to
no detectable relationship to section age or to the keyword                find keyword ideas from competitor websites [Help center ar-
universe each vendor had found, while they agreed on which                 ticle]. https://help.ahrefs.com/en/articles/9025740-how-to-use-
of two sections was larger in 60 of 66 pairs, less often when              content-gap-to-find-keyword-ideas-from-competitor-websites
the sections were close in size. On this domain the correction           Allaham, M., & Diakopoulos, N. (2026). Synthetic sources?: Au-
factor between the vendors has no fixed sign or size: a single-             diting generative search engine citations for evidence of AI-
vendor study of magnitudes carries a range it cannot bound                  generated sources. Proceedings of the AAAI/ACM Conference on

                                                                    26
User First Intelligence: Query Discovery for SEO and GEO/AEO                                            Pagadala, preprint v5.2, 15 October 2026


   AI, Ethics, and Society, 9(1), 142–154. https://doi.org/10.1609/           Galárraga, L., Razniewski, S., Amarilli, A., & Suchanek, F. M.
   aies.v9i1.43129                                                              (2017). Predicting completeness in knowledge bases. In WSDM
Balaraman, V., Razniewski, S., & Nutt, W. (2018). Recoin: Rel-                  ’17 (pp. 375–383). ACM.
  ative completeness in Wikidata. In Companion Proceedings of                 Gienapp, L., Scells, H., Deckers, N., Bevendorff, J., Wang, S.,
  The Web Conference 2018 (pp. 1787–1792). ACM.                                 Kiesel, J., Syed, S., Fröbe, M., Zuccon, G., Stein, B., Hagen,
Bek, R. (2026, updated February 26). Ahrefs Brand Radar methodol-               M., & Potthast, M. (2024). Evaluating generative ad hoc infor-
  ogy: How we collect and model AI visibility data. Ahrefs. https:/             mation retrieval. In Proceedings of the 47th International ACM
  /ahrefs.com/blog/brand-radar-methodology/ (vendor documenta-                  SIGIR Conference on Research and Development in Information
  tion; accessed 13 October 2026.)                                              Retrieval (SIGIR ’24) (pp. 1916–1929). ACM. https://doi.org/
                                                                                10.1145/3626772.3657849
Belkin, N. J., Oddy, R. N., & Brooks, H. M. (1982). ASK for in-
  formation retrieval: Part I. Background and theory. Journal of              Goel, S., Broder, A., Gabrilovich, E., & Pang, B. (2010). Anatomy
  Documentation, 38(2), 61–71.                                                  of the long tail: Ordinary people with extraordinary tastes. In
                                                                                WSDM ’10 (pp. 201–210). ACM.
Broder, A. (2002). A taxonomy of web search. SIGIR Forum, 36(2),
  3–10.                                                                       Golebiewski, M., & boyd, d. (2018). Data voids: Where missing
                                                                                data can easily be exploited. Data & Society Research Institute.
Buckley, C., & Voorhees, E. M. (2004). Retrieval evaluation with
  incomplete information. In Proceedings of the 27th Annual Inter-            Gottfried, J., & Park, E. (2025, November 20). Americans’
  national ACM SIGIR Conference on Research and Development                     social media use 2025.      Pew Research Center.      https://
  in Information Retrieval (pp. 25–32). ACM.                                    www.pewresearch.org/internet/2025/11/20/americans-social-
                                                                                media-use-2025/
Carroll, J. J., Bizer, C., Hayes, P., & Stickler, P. (2005). Named
  graphs, provenance and trust. In Proceedings of the 14th Interna-           Hannak, A., Sapiezynski, P., Molavi Kakhki, A., Krishnamurthy, B.,
  tional Conference on World Wide Web (WWW ’05). ACM. https:/                   Lazer, D., Mislove, A., & Wilson, C. (2013). Measuring per-
  /doi.org/10.1145/1060745.1060835                                              sonalization of web search. In Proceedings of the 22nd Interna-
                                                                                tional Conference on World Wide Web (WWW 2013) (pp. 527–
Chapekis, A., & Lieb, A. (2025, July 22). Google users are less likely
                                                                                538). ACM.
  to click on links when an AI summary appears in the results. Pew
  Research Center.                                                            Haveliwala, T. H. (2002). Topic-sensitive PageRank. In WWW ’02
                                                                                (pp. 517–526). ACM.
Chen, M., Wang, X., Chen, K., & Koudas, N. (2025). Gen-
  erative engine optimization: How to dominate AI search.                     Hendricks, B. L. (2026). The Answer Index: What AI answer engines
  arXiv:2509.08919.                                                             cite across eight industries [Data set and report]. Zenodo. https:/
                                                                                /doi.org/10.5281/zenodo.22242102
Choi, H., & Varian, H. (2012). Predicting the present with Google
  Trends. Economic Record, 88(s1), 2–9. https://doi.org/10.1111/              Hopkinson, A., Gurdasani, A., Palfrey, D., & Mittal, A. (2018).
  j.1475-4932.2012.00809.x                                                      Demand-weighted completeness prediction for a knowledge base.
                                                                                In NAACL-HLT 2018, Industry Papers (pp. 200–207). ACL.
Chuklin, A., Markov, I., & de Rijke, M. (2015). Click models for web
  search. Synthesis Lectures on Information Concepts, Retrieval,              Hu, M., & Liu, B. (2004). Mining and summarizing customer re-
  and Services. Morgan & Claypool.                                              views. In Proceedings of the Tenth ACM SIGKDD International
                                                                                Conference on Knowledge Discovery and Data Mining (KDD ’04)
Cohen, J. (1968). Weighted kappa: Nominal scale agreement pro-
                                                                                (pp. 168–177). ACM. https://doi.org/10.1145/1014052.1014073
  vision for scaled disagreement or partial credit. Psychological
  Bulletin, 70(4), 213–220. https://doi.org/10.1037/h0026256                  Huang, M., Goyal, A., Saha, K., & Chandrasekharan, E. (2026).
                                                                                Answer bubbles: Information exposure in AI-mediated search.
Costco Wholesale Corporation. (2026, September 24). Costco
                                                                                arXiv:2603.16138.
  Wholesale Corporation reports fourth quarter and fis-
  cal year 2026 operating results [Press release].        https://            Jansen, B. J., Jung, S.-G., & Salminen, J. (2022). Measuring user
  investor.costco.com/news/news-details/2026/Costco-Wholesale-                   interactions with websites: A comparison of two industry stan-
  Corporation-Reports-Fourth-Quarter-and-Fiscal-Year-2026-                       dard analytics approaches using data of 86 websites. PLOS ONE,
  Operating-Results/default.aspx (accessed 13 October 2026.)                     17(5), e0268212. https://doi.org/10.1371/journal.pone.0268212
Eloundou, T., Beutel, A., Robinson, D., Gu, K., Brakman, A.-L.,               Järvelin, K., & Kekäläinen, J. (2002). Cumulated gain-based evalua-
   Mishkin, P., Shah, M., Heidecke, J., Weng, L., & Kalai, A. T.                 tion of IR techniques. ACM Transactions on Information Systems,
   (2025). First-person fairness in chatbots. In The Thirteenth                  20(4), 422–446. https://doi.org/10.1145/582415.582418
   International Conference on Learning Representations                       Kakimov, R., Tan, X., Gillham, J., & Bejtic, N. (2026). Auditing ci-
   (ICLR 2025).       https://proceedings.iclr.cc/paper_files/paper/            tation behavior in AI-generated search summaries: A framework
   2025/hash/92af0c8c2664429de2bb44c2692d84ae-Abstract-                         and a case study of Google AI Overviews. In Proceedings of the
   Conference.html                                                              39th Canadian Conference on Artificial Intelligence (Proceedings
Font-Julián, C. I., Lopezosa, C., Orduña-Malea, E., & Aguillo, I. F.            of Machine Learning Research, Vol. 318, pp. 224–235). https://
  (2026). Assessing discrepancies across SEO tools in the collec-               proceedings.mlr.press/v318/kakimov26a.html
  tion of scholarly web metrics. Journal of Information Science,              Kamerer, D. (2013). Estimating online audiences: Understanding
  52(4), 1075–1088. https://doi.org/10.1177/01655515261445903                   the limitations of competitive intelligence services. First Monday,
Font-Julián, C. I., Orduña-Malea, E., Lopezosa, C., & Aguillo, I. F.            18(5). https://doi.org/10.5210/fm.v18i5.3986
  (2025). SEO metrics for enhanced academic research visibility:              Keet, C. M., & Ławrynowicz, A. (2016). Test-driven development
  A comparative study of global and country-level traﬀic [Preprint].            of ontologies. In The Semantic Web: Latest Advances and New
  SocArXiv. https://doi.org/10.31235/osf.io/j4ryx_v1                            Domains (ESWC 2016), LNCS (pp. 642–657). Springer. https://
                                                                                doi.org/10.1007/978-3-319-34129-3_39

                                                                         27
User First Intelligence: Query Discovery for SEO and GEO/AEO                                            Pagadala, preprint v5.2, 15 October 2026


Kendall, M. G. (1938). A new measure of rank correlation.                       note].  https://venkatapagadala.com/notebook/business/costco-
  Biometrika, 30(1–2), 81–93. https://doi.org/10.1093/biomet/                   q4-fy2026-ai-search (accessed 13 October 2026.)
  30.1-2.81                                                                  Piccardi, T., Catasta, M., Zia, L., & West, R. (2018). Structuring
Khosravi, M., & Yoganarasimhan, H. (2026). Do third-party web                   Wikipedia articles with section recommendations. In SIGIR ’18
  traﬀic estimates preserve causal variation? arXiv:2609.30481.                 (pp. 665–674). ACM.
Kumar, P. (2026). Generative engine optimization at scale: Measur-           Prantl, D., & Prantl, M. (2018). Website traﬀic measurement and
  ing brand visibility across AI search engines. arXiv:2606.20065.              rankings: Competitive intelligence tools examination. Inter-
Langridge, P. (2016, June 13). How accurate are website traﬀic                  national Journal of Web Information Systems, 14(4), 423–437.
  estimators? Screaming Frog. https://www.screamingfrog.co.uk/                  https://doi.org/10.1108/IJWIS-01-2018-0001
  how-accurate-are-website-traﬀic-estimators/ (25 sites, February            Punturo, B., Torres Llorca, D., & Fishkin, G. (2026, January 8).
  to April 2016, against Google Analytics; accessed 12 October                 Who shapes AI answers? Introducing enhanced citation cate-
  2026.)                                                                       gories [Vendor report]. Profound. https://tryprofound.com/blog/
Le Pochat, V., Van Goethem, T., Tajalizadehkhoob, S., Korczyński,              enhanced-citation-categories
  M., & Joosen, W. (2019). Tranco: A research-oriented top sites             Rasool, A., Thakur, K., & Nabi, S. (2026). Digital performance of
  ranking hardened against manipulation. In Proceedings of the Net-            global repositories: A comparative webometric analysis. Perfor-
  work and Distributed System Security Symposium (NDSS 2019).                  mance Measurement and Metrics, 1–19. https://doi.org/10.1108/
  Internet Society.                                                            pmm-07-2026-0065
Lebo, T., Sahoo, S., & McGuinness, D. (Eds.). (2013). PROV-                  Razniewski, S., Arnaout, H., Ghosh, S., & Suchanek, F. (2024).
  O: The PROV ontology. W3C Recommendation, 30 April 2013.                     Completeness, recall, and negation in open-world knowledge
  https://www.w3.org/TR/prov-o/                                                bases: A survey. ACM Computing Surveys, 56(6), Article 150.
Lee, A. (2026). Query intent and Google rank as joint predictors of            https://doi.org/10.1145/3639563
  AI citation: A multi-platform observational study. Zenodo. https:/         Razniewski, S., Suchanek, F. M., & Nutt, W. (2016). But what do
  /doi.org/10.5281/zenodo.18653093                                             we actually know? In AKBC 2016 (pp. 40–44). ACL.
Li, A., & Sinnamon, L. (2024). Generative AI search engines as               Redi, M., Gerlach, M., Johnson, I., Morgan, J., & Zia, L.
   arbiters of public knowledge: An audit of bias and authority. Pro-          (2020). A taxonomy of knowledge gaps for Wikimedia projects.
   ceedings of the Association for Information Science and Technol-            arXiv:2008.12314.
   ogy, 61(1), 205–217. https://doi.org/10.1002/pra2.1021                    Ren, Y., Parvizi, A., Mellish, C., Pan, J. Z., van Deemter, K., &
Linehan, L., & Guan, X. (2025, August 11). Only 12% of AI                      Stevens, R. (2014). Towards competency question-driven ontol-
   cited URLs rank in Google’s top 10 for the original prompt.                 ogy authoring. In The Semantic Web: Trends and Challenges
   Ahrefs. https://ahrefs.com/blog/ai-search-overlap/ (15,000 long-            (ESWC 2014), LNCS (pp. 752–767). Springer. https://doi.org/
   tail prompts across ChatGPT, Gemini, Copilot and Perplexity; ac-            10.1007/978-3-319-07443-6_50
   cessed 12 October 2026.)                                                  Reyes-Lillo, D., Morales-Vargas, A., & Rovira, C. (2023). Relia-
Liu, N. F., Zhang, T., & Liang, P. (2023). Evaluating verifiabil-              bility of domain authority scores calculated by Moz, Semrush,
   ity in generative search engines. In Findings of the Association            and Ahrefs. El Profesional de la Información, e320403. https:/
   for Computational Linguistics: EMNLP 2023 (pp. 7001–7025).                  /doi.org/10.3145/epi.2023.jul.03
   ACL. https://doi.org/10.18653/v1/2023.findings-emnlp.467                  Ripoll, M., Reeves, N., Kurteva, A., Simperl, E., Meroño Peñuela,
Liu, Q., Agichtein, E., Dror, G., Maarek, Y., & Szpektor, I. (2012).           A., & Diepold, K. (2025). Filling in the blanks? A systematic
   When web search fails, searchers become askers. In Proceedings               review and theoretical conceptualisation for measuring WikiData
   of the 35th International ACM SIGIR Conference on Research                   content gaps. arXiv:2505.16383.
   and Development in Information Retrieval (pp. 801–810). ACM.              Romero Ramos, N., Lobach, Y., Abreu Abreu, D., Castillo Hernán-
   https://doi.org/10.1145/2348283.2348390                                     dez, I., García-Cordero, J. C., & García-Cordero, D. (2026). Mea-
Luggen, M., Difallah, D., Sarasua, C., Demartini, G., & Cudré-                 suring brand presence in generative engine optimization (GEO):
  Mauroux, P. (2019). Non-parametric class completeness estima-                A scoping review of metrics and validity. Latitude, 2(24), 23–39.
  tors for collaborative knowledge graphs: The case of Wikidata. In            https://doi.org/10.55946/latitude.v2i24.295
  ISWC 2019 (pp. 453–469). Springer.                                         Scheitle, Q., Hohlfeld, O., Gamba, J., Jelten, J., Zimmermann, T.,
Martinez, O. (2026). Optimizing visibility in generative engines:              Strowes, S. D., & Vallina-Rodriguez, N. (2018). A long way to the
  A critical survey of generative engine optimization (2023–2026).             top: Significance, structure, and stability of Internet top lists. In
  arXiv:2607.14035.                                                            Proceedings of the Internet Measurement Conference 2018 (IMC
Morris, M. R., Teevan, J., & Panovich, K. (2010). What do peo-                 ’18). ACM.
  ple ask their social networks, and why? In Proceedings of                  Schultheiß, S., Lewandowski, D., von Mach, S., & Yagci, N. (2023).
  the SIGCHI Conference on Human Factors in Computing Sys-                     Query sampler: Generating query sets for analyzing search en-
  tems (CHI ’10) (pp. 1739–1748). ACM. https://doi.org/10.1145/                gines using keyword research tools. PeerJ Computer Science, 9,
  1753326.1753587                                                              e1421. https://doi.org/10.7717/peerj-cs.1421
OtterlyAI. (2026, updated September 8). AI search index. https:/             The Motley Fool.      (2026, September 29).       Costco (COST)
   /otterly.ai/blog/ai-search-index/ (vendor report: seven engines,            Q4 2026 earnings call transcript (call held 24 Septem-
   6,095,520 citations, US, July and August 2026; accessed 15 Oc-              ber 2026). https://www.fool.com/earnings/call-transcripts/2026/
   tober 2026.)                                                                09/29/costco-cost-q4-2026-earnings-call-transcript/ (accessed 13
Pagadala, V. (2026, October 1). Costco’s Q4 FY2026 earn-                       October 2026.)
  ings call: What the CFO said about AI search [Author’s

                                                                        28
User First Intelligence: Query Discovery for SEO and GEO/AEO                                    Pagadala, preprint v5.2, 15 October 2026


   Semrush. (n.d.). How to use Keyword Gap? [Knowl-                     [Preprint]. arXiv:2512.24968.
edge base article]. Retrieved October 15, 2026, from https://              Zobel, J. (1998). How reliable are the results of large-
www.semrush.com/kb/28-keyword-gap                                       scale information retrieval experiments? In Proceedings of
   Shao, Y., Jiang, Y., Kanell, T. A., Xu, P., Khattab, O., &           the 21st Annual International ACM SIGIR Conference on Re-
Lam, M. S. (2024). Assisting in writing Wikipedia-like arti-            search and Development in Information Retrieval (pp. 307–
cles from scratch with large language models. In NAACL 2024.            314). ACM.
ACL.
   Soulo, T. (2022, May 3). How accurate are the search                 A Corrections across versions
traﬀic estimations in Ahrefs? (New research). Ahrefs. https:/           The full version history, including ten rounds of AI-simulated
/ahrefs.com/blog/traﬀic-estimations-accuracy/ (1,635 sites              review (not peer review), is in the changelog released with the
against Google Search Console; accessed 12 October 2026.)               paper’s source files. These are the corrections that change how
   Taylor, R. S. (1968). Question-negotiation and information           a figure or claim must be read.
seeking in libraries. College & Research Libraries, 29(3),
178–194.                                                                • Integrity. Early versions (v1 to v2.2) said that two inde-
   Tinuiti. (2026). Q1 2026 AI citation trends report [Ven-               pendent annotators had graded audit samples (none had)
dor report; data from the Profound tool]. https://tinuiti.com/            and that the ontology had been released (it had not), and
research-insights/research/ai-citation-trends-report-q1-2026/             asserted organizational permission with the date blank; the
   Vállez, M., & Ventura, A. (2020). Analysis of the SEO                  same unsupported assertion reappeared in the public ver-
visibility of university libraries and how they impact the                sions 4.6 to 4.8 and is withdrawn (open item 4). Version
web visibility of their universities. The Journal of Aca-                 4.9 had called the Section 7 design pre-registered, called
demic Librarianship, 46(4), 102171. https://doi.org/10.1016/              its shares citations and lower bounds, said artifacts were
j.acalib.2020.102171                                                      released before they were and did not disclose the use of AI
   Vaughan, L., & Yang, R. (2013). Web traﬀic and organi-                 tools; version 5.1 corrected a conflict-of-interest statement
zation performance measures: Relationships and data sources               that described a business relationship with the agency that
examined. Journal of Informetrics, 7(3), 699–711.                         does not exist, and removed a first Section 7 pilot, a dataset
   Webber, W., & Park, L. A. F. (2009). Score adjustment for              the author’s own analytics platform computed on 7 Octo-
correction of pooling bias. In Proceedings of the 32nd Interna-           ber 2026 from vendor data accessed through the agency’s
tional ACM SIGIR Conference on Research and Development                   account before its permission was given.
in Information Retrieval (pp. 444–451). ACM.                            • Measurement 1. The page count is 381, not 290, which
   White, R. W., Richardson, M., & Yih, W. (2015). Ques-                  removed the 88-code within-class control. The primary
tions vs. queries in informational search tasks. In Proceed-              checkpoint is day 37, not day 45, because the automated
ings of the 24th International Conference on World Wide                   link network had arrived by day 45. A 9.2x AI-answer com-
Web (WWW ’15 Companion) (pp. 135–136). ACM. https://                      parison was withdrawn as a scope mismatch, and a claim
doi.org/10.1145/2740908.2742769                                           about the ordering of AI answer platforms was withdrawn
   Wilson, E. B. (1927). Probable inference, the law of succes-           because its breakdown did not sum to its total. Table 2’s
sion, and statistical inference. Journal of the American Statis-          October row is a monthly run-rate, and its days-live col-
tical Association, 22(158), 209–212. https://doi.org/10.1080/             umn sums to 78 (days 0 to 77). Disagreement between
01621459.1927.10502953                                                    instruments is a bound on the larger error, by a factor of
   Wiśniewski, D., Potoniec, J., Ławrynowicz, A., & Keet,                 5.2 at 27.1x, not 13 times. The hypothesis that the vendor
C. M. (2019). Analysis of ontology competency ques-                       ratio narrows as a section ages was stated with a cross-prefix
tions and their formalizations in SPARQL-OWL. Journal                     test before the test was run, and was retracted after it; Sec-
of Web Semantics, 59, 100534. https://doi.org/10.1016/                    tion 5.5 was regenerated from its released script after being
j.websem.2019.100534                                                      written from recollection, and a stale copy of Figure 5 that
   Wulczyn, E., West, R., Zia, L., & Leskovec, J. (2016).                 printed −0.09 for −0.11 was replaced.
Growing Wikipedia across languages via recommendation. In               • The deployment. Withdrawn: that link acquisition played
WWW ’16 (pp. 975–985). ACM.                                               no part in the outcome (once the checkpoint moved to day
   Xu, H., Iqbal, U., & Montgomery, J. M. (2026). Measur-                 37), that the results were broad rather than concentrated in
ing Google AI Overviews: Activation, source quality, claim                a few pages, that a comparison with two carriers of similar
fidelity, and publisher impact. arXiv:2605.14021.                         authority bounded the effect of domain authority, and that
   Yang, K.-C. (2025). News source citing patterns in AI                  the deployment showed content on the topic to be neces-
search systems. arXiv:2507.05301.                                         sary.
   Yext. (2025, October 9). Yext research: 86% of AI cita-              • Measurement 2. Branch agreement is +0.47 to +0.75
tions come from brand-managed sources, clarifying how mar-                depending on how labels are attributed, replacing an ear-
keters can compete in the AI search era [Press release]. https:/          lier +0.78 computed on review-mentioned labels only, with
/yext.com/about/news-media/ai-citations-release                           branch shares on each branch’s own volume; the taxonomy
   Zhao, H., & Berman, R. (2025). Strategic response of news              holds 11 labels containing “wait”, not one.
publishers to generative AI (Version 4, revised 15 April 2026)          • Measurement 3. The sector claim now accounts for single-

                                                                   29
User First Intelligence: Query Discovery for SEO and GEO/AEO                                     Pagadala, preprint v5.2, 15 October 2026


  company dominance and company properties, and the per-                 the competitor-gap signal (cov_K) directly.
  surface pilot that preceded the predictions is reported.                   For an entity e with a set of competency questions q:
• Version 5.2, after an independent scoring agent, two inde-                 CGS(e) = prior(e) · (1 − own(e)) · [ α(1 − cov_K(e)) + (1 −
  pendent reproductions of the source bundle and an indepen-             α) · mean_q(1 − ans(q,e)) ]
  dent literature search, all by separate AI agents: the count               where prior(e) = β · rel(e) + (1 − β) · dem(e). rel is a
  of works naming the vendor tools is 456, not 459 (three                topic-sensitive PageRank over the structure graph, with the
  works were counted twice), and a screened sample now                   instances of the ontology’s core classes as the teleport set
  measures how many use a vendor’s figures; the topic-level              [Haveliwala 2002], rank-normalized. dem is the number of
  correlation of Measurement 2 is +0.18, not +0.19, which                demand records linked to e, pooled over all surfaces without
  had rounded a printed +0.185 a second time; statistics that            weights and rank-normalized; ranks are shared within ties, so
  no script printed are now printed; the Section 7 and figure            an entity with no linked record scores above zero when other
  scripts run from the bundle, and Section 7’s numbers are               entities also have none (about 0.22 when 30 of 66 entities have
  also printed from the released aggregates; every quoted sin-           none). own(e) is a grader’s judgment of the organization’s cov-
  gle dashboard read is in a released data file; and the closest         erage of e; cov_K(e) is the mean of the same judgment over a
  prior work found by the searches is cited (Section 2).                 declared set K of competitors; and ans(q,e) is the maximum,
                                                                         over the question’s phrasings about e, of a grader’s judgment
B The Content Gap Score, as a specification                              of whether the retrieved search result answers it. Questions
This function is not evaluated anywhere in this paper. It was            the ontology cannot express are excluded from mean_q.
not computed when the build decision was taken, nothing in                   The coverage rubric grades 1.0 for a dedicated page about
Sections 5 to 10 tests it, and no published study has tested             e that answers the question directly, 0.5 for a list or section
whether it predicts anything. It appears here because the ref-           page with at least one specific fact about e, and 0 for absence
erence implementation is released and a reader may want the              or a bare mention. The answerability rubric grades 1.0 for an
specification it implements.                                             answer present, correct and immediate in the retrieved page,
Position against the closest methods. Demand-weighted                    0.5 for one the reader must derive by combining facts, and
completeness estimates how complete a knowledge base is                  0 for absent or wrong. Both rubrics are hashed into every
with respect to how it is used, predicting from usage data               cached judgment. The package ships a rule-based grader for
which relations each class of entity requires [Hopkinson et              its tests and worked example and no model client; with no
al. 2018]; the score shares the demand weighting, but it scores          grader supplied, every judgment defaults to 0, so every entity
an organization’s own coverage, its competitors’ coverage                scores as uncovered.
and the web’s answerability rather than a knowledge base’s                   Five parameters are locked: α = 0.5, β = 0.5, damping =
facts, and it takes demand from surfaces outside the organiza-           0.85, at least three phrasings per question, and the mean as the
tion rather than from the system’s own usage. Recommender                class aggregate that Section 13’s class-level comparison uses
systems for encyclopedias rank missing articles by impor-                (digest 7290a2235d8de05f, set at 02:00 UTC on 12 October
tance, validated in a controlled experiment with 12,000 French           2026). The code records the last two but does not consult
Wikipedia editors in which recommending an article raised                them: the phrasing minimum is checked only as a warning,
its chance of being created by a factor of 3.2 [Wulczyn et               and the class aggregate step reports both mean and sum and
al. 2016], and recommend sections for existing articles from             ranks by the mean. The scoring code changed at 03:45 UTC
similar ones, with a precision of about 80% in human evalu-              the same day (commit 02d7588, which changed which ques-
ation [Piccardi et al. 2018]; the score ranks an organization’s          tions enter mean_q), so the lock fixes the parameters and not
entities against a market rather than an encyclopedia’s articles         the function.
against its sister editions, and, unlike those systems, it has               Four properties a reader should know before using it. It
not been evaluated. Completeness estimators for open-world               takes the best of a question’s phrasings, which biases upward
knowledge bases [Galárraga et al. 2017; Luggen et al. 2019;              when phrasings differ in diﬀiculty. Its rel term correlates
Razniewski et al. 2024] measure what a knowledge base lacks,             with node degree at roughly 0.8 in the released example, so on
which corresponds to the score’s coverage term when an or-               a hand-authored taxonomy it is close to a centrality ranking.
ganization’s content is represented as a knowledge base. The             It has no feasibility or business-relevance term, which Section
practitioner method closest to the score is competitor gap anal-         11.2 lesson 6 records as a practical failure. And the coverage
ysis in commercial SEO tools, which lists the keywords that              rubric’s preference for a dedicated page over a list page is a
competitors rank for and a site does not [Ahrefs 2026; Sem-              form term inside own and cov_K, which Section 9.1’s obser-
rush n.d.]; the deployment’s own gap was found from com-                 vation questions but does not test; a deployment that wants the
petitor keyword exports (Section 1). The score differs in three          score to be neutral about form has to change the rubric.
respects: it scores the entities of an industry’s ontology rather            The implementation reports competency-question perfor-
than keyword strings, so one entity’s many phrasings count               mance as two separate rates, because they fail for different
once; it takes demand from surfaces beyond keyword tools;                reasons, as in test-driven ontology development, which tests
and it keeps the organization’s coverage, competitors’ cover-            a question against the ontology’s vocabulary and separately
age and answerability as separate terms, competitor coverage             against its instances [Keet & Ławrynowicz 2016; Wiśniewski
being only one of them. Study R1’s second hypothesis tests               et al. 2019]: a schema rate, the share of questions the ontol-

                                                                    30
User First Intelligence: Query Discovery for SEO and GEO/AEO                                   Pagadala, preprint v5.2, 15 October 2026


ogy can express (a property-path check, plus questions the au-         D Metrics, values and scripts
thor declares unsupported), and an instance coverage rate, the         The principal quantities the paper reports, with their defini-
mean over expressible questions of the share of subjects for           tions, their values here and the script that prints each, or the
which the graph returns an answer. On the released example             table it is computed from. A companion document, User First
these are 4/5 and 70.4%, with two of the four expressible ques-        Intelligence: Metrics and Evaluation Protocol, distributed
tions answered for every subject; that example’s questions             with the source files, gives the formulas in full, the steps to
were elicited from a keyword export (Section 1.4). A question          reproduce each number, and a benchmark of seven tasks with
the ontology cannot express is reported as a declared gap with         these values as baselines, so that later work can test the same
a reason rather than scored as zero.                                   questions on new data and propose better models.
C Section 7 by source type and cell                                       The protocol fixes metrics for the studies of Section 13
                                                                       before their data exist: for the Content Gap Score, the three
The script cross_sector_sensitivity2.py prints                         classes of Section 13 (top by score, top by volume, bottom
Tables C1 and C2 from the raw exports, and                             quartile of the score) compared on top-ten presence on a
section7_from_aggregates.py prints them, with every                    frozen query set at day 37, read on both instruments, with pre-
other Section 7 number the aggregates allow, from the                  cision at k and nDCG at k [Järvelin & Kekäläinen 2002] of the
released aggregates alone.                                             score’s ranking of entities against each entity’s outcome, and
   On Google’s surfaces the top source is youtube.com or               inter-annotator agreement reported as weighted kappa [Cohen
google.com in 38 of the 44 sector-by-view cells, four of them          1968]; for moving demand surfaces, each surface’s share of an
Alphabet’s own properties in Communication Services. On                industry’s linked questions by quarter; for agents, the overlap
Perplexity and Gemini it is wikipedia.org or reddit.com in 15          between the questions agents and people ask; and for business
of 22, on ChatGPT a government domain in 4 of 11 sectors,              disclosures, the correlation over quarters between what com-
and on Copilot a retailer (walmart.com or amazon.com) in 6             panies say about AI search and how often answers cite their
of 11. The script make_tables_sector_surface.py prints                 domains on a prompt set fixed in advance, since the shares of
Tables C3 and C4.                                                      Section 7 are partly fixed by the selection rule.




                                                                  31
User First Intelligence: Query Discovery for SEO and GEO/AEO                                                   Pagadala, preprint v5.2, 15 October 2026

Table C1. Share of citation incidences by source type fixed before collection and answer surface: median over the eleven sectors, with the
range in parentheses. Ahrefs Brand Radar, United States, one collection session on 12 and 13 October 2026; among the 1,000 domains found
in the most answers that name a sector’s largest companies. The company-domain share is partly fixed by the universe’s selection rule and is
not compared across surfaces.

 Surface                    Video and commu-       Reference            News                Government           Sector’s companies       Other web
                            nity

 AI Overviews, search       25.8% (14.3–34.3)      4.3% (1.3–8.1)       0.7% (0.2–2.8)      0.4% (0.2–8.6)       11.9% (6.1–23.5)         55.6% (41.1–62.0)
 queries
 AI Overviews, prompts      32.4% (13.4–35.8)      2.6% (0.7–3.9)       1.0% (0.1–5.8)      0.3% (0.1–3.8)       8.1% (2.7–20.5)          59.0% (42.0–75.3)
 AI Mode, search queries    17.8% (9.0–23.8)       4.2% (2.2–10.4)      1.0% (0.3–4.2)      0.4% (0.1–8.6)       10.8% (5.1–17.6)         65.3% (53.1–71.4)
 AI Mode, prompts           24.1% (8.1–28.3)       2.7% (0.9–4.5)       1.4% (0.3–5.6)      0.4% (0.1–5.0)       9.5% (2.7–19.3)          65.1% (50.1–79.3)
 ChatGPT                    0.9% (0.3–2.5)         1.7% (0.5–3.4)       1.7% (0.7–5.2)      3.0% (1.6–18.2)      27.4% (13.5–38.2)        61.5% (51.2–76.1)
 Perplexity                 4.6% (1.8–7.7)         5.9% (2.8–10.7)      1.5% (0.3–7.9)      0.8% (0.1–12.0)      15.6% (8.2–29.8)         67.8% (56.4–73.9)
 Gemini                     9.2% (2.9–16.7)        3.7% (1.2–6.9)       0.5% (0.1–3.8)      0.3% (0.1–2.4)       8.3% (3.2–33.2)          75.2% (49.5–85.3)
 Copilot                    0.6% (0.3–1.0)         1.6% (0.3–2.7)       0.9% (0.2–5.2)      0.1% (0.0–2.2)       4.5% (1.6–27.0)          89.9% (71.6–94.6)




Table C2. Size of each cell: summed citation incidences among the exported domains, in thousands. Medians in Section 7 weight every cell
equally.

 Sector                         AIO search       AIO prompt     AIM search          AIM prompt      ChatGPT        Perplexity          Gemini      Copilot

 Information Technology         10,891.5         294.3          1,128.4             352.4           317.5          186.8               147.9       405.6
 Health Care                    604.2            10.1           69.8                16.5            13.9           8.5                 7.4         20.9
 Financials                     1,776.8          78.8           173.5               97.5            64.4           37.4                45.3        85.9
 Consumer Discretionary         18,381.8         790.0          1,752.1             660.9           347.0          441.7               128.8       1,581.3
 Communication Services         4,350.7          134.3          591.5               163.5           150.1          71.8                76.0        197.9
 Industrials                    1,223.2          52.6           112.9               60.2            52.6           21.7                27.2        79.3
 Consumer Staples               8,832.0          395.4          982.3               446.6           351.7          215.6               149.8       1,295.6
 Energy                         103.6            3.8            14.8                5.5             5.1            2.0                 2.9         9.0
 Utilities                      50.3             2.1            7.2                 2.6             2.1            0.9                 1.5         3.2
 Real Estate                    77.9             6.4            22.1                6.8             6.8            4.4                 2.1         6.8
 Materials                      337.5            15.6           24.3                17.5            18.5           5.6                 6.5         18.7




Table C3. Which source AI answers cite most, by sector and answer surface: the most-cited domain that is not one of the sector’s companies.
Ahrefs Brand Radar, United States, one collection session on 12 and 13 October 2026, among the 1,000 domains found in the most answers
that name a sector’s largest companies. AIO and AIM are Google’s AI Overviews and AI Mode on Ahrefs’ search-query and prompt sets.
Properties of a sector’s companies that were not entered as company domains count as non-company and are marked with a dagger (†); the
largest case is Communication Services, where the top source on all four Google views, youtube.com or google.com, belongs to Alphabet,
which was entered as abc.xyz; and the Industrials ChatGPT cell reflects the ambiguous name “RTX” (Section 7.6). The suﬀix .com is omitted
in this table and the next.

 Sector                    AIO        AIO           AIM             AIM            ChatGPT        Perplexity               Gemini              Copilot
                           search     prompt        search          prompt

 Information Technol-      youtube    youtube       google          google         google         wikipedia.org            reddit              walmart
 ogy
 Health Care               youtube    youtube       youtube         goodrx         fda.gov        nih.gov                  goodrx              msn
 Financials                youtube    reddit        youtube         nerdwallet     nerdwallet     nerdwallet               wallethub           wallethub
 Consumer Discre-          google     youtube       google          google         justwatch      wikipedia.org            reddit              walmart
 tionary
 Communication Ser-        youtube†   youtube†      google†         google†        go†            wikipedia.org            reddit              walmart
 vices
 Industrials               youtube    youtube       google          google         nvidia        wikipedia.org             reddit              amazon
 Consumer Staples          google     youtube       google          google         reddit        amazon                    reddit              amazon
 Energy                    youtube    youtube       google          youtube        sec.gov       wikipedia.org             reddit              walmart
 Utilities                 youtube    reddit        google          yahoo          sec.gov       wikipedia.org             wikipedia.org       msn
 Real Estate               youtube    extraspace    google          google         sec.gov       wikipedia.org             wikipedia.org       extraspace
 Materials                 youtube    youtube       google          youtube        benjaminmoore kylieminteriors.ca        facadecolorizer     facadecolorizer




                                                                              32
User First Intelligence: Query Discovery for SEO and GEO/AEO                                  Pagadala, preprint v5.2, 15 October 2026

Table C4. The three most-cited non-company domains by sector on Google’s AI Overviews (search queries) and on ChatGPT, two contrasting
surfaces. Same source and rules as Table C3.

 Sector                                AI Overviews (search queries)                ChatGPT
 Information Technology                youtube, reddit, google                      google, wikipedia.org, justwatch
 Health Care                           youtube, nih.gov, wikipedia.org              fda.gov, nih.gov, sec.gov
 Financials                            youtube, reddit, nerdwallet                  nerdwallet, chase†, capitalone
 Consumer Discretionary                google, youtube, reddit                      justwatch, consumerreports.org, aboutamazon†
 Communication Services                youtube†, wikipedia.org, reddit              go†, justwatch, wikipedia.org
 Industrials                           youtube, reddit, google                      nvidia, tomshardware, techspot
 Consumer Staples                      google, youtube, amazon                      reddit, wikipedia.org, consumerreports.org
 Energy                                youtube, wikipedia.org, google               sec.gov, chevronlubricants†, mobil†
 Utilities                             youtube, wikipedia.org, reddit               sec.gov, reuters, stockanalysis
 Real Estate                           youtube, google, wikipedia.org               sec.gov, extraspace, wikipedia.org
 Materials                             youtube, google, reddit                      benjaminmoore, behr, plan-home




                                                                  33
User First Intelligence: Query Discovery for SEO and GEO/AEO                                                  Pagadala, preprint v5.2, 15 October 2026

Table D1. Metrics, definitions, values in this paper and the scripts that print them; “arithmetic on” names the table a value is computed from
where no script prints it. M1, M2 and M3 are Measurements 1 to 3. Script names omit the .py suﬀix.

 Metric                        Definition                                             Value here                           Script

 Stakes                        works in OpenAlex naming Ahrefs, Semrush or            456; 82% to 87% (kappa 0.63);        vendor_reliance,
                               Similarweb in title or abstract (read 14 October       87% to 88%                           stakes_screen_check
                               2026); in a screened random sample of 120, the
                               share using a vendor’s figures as data, and of
                               those, the share using one vendor only
 M1 visits ratio               Semrush over Ahrefs estimated monthly visits:          7.5x to 27.1x; 8.6x to 29.9x; 9.2x   arithmetic on Table 2
                               unmatched; worldwide; US to US (estimated)             to 33.3x
 M1 growth agreement           ratio of month-on-month growth, Ahrefs over            0.95, 2.66, 1.37                     instrument_extra
                               Semrush US
 M1 error bound                at least one of two readings is a factor of at least   5.2 at 27.1x                         arithmetic on Table 2
                               the square root of their ratio from the true value
 M1 decomposition              share of the log visits ratio due to the keyword-      35% (US pairing), 54% (world-        instrument_extra
                               universe ratio                                         wide)
 M1 cross-section              visits ratio across twelve prefixes on one date        0.20x to 7.24x (8.89x matched);      analyze
                                                                                      median 1.01
 M1 age relationship           Spearman between section age and the ratio,            −0.11 [−0.64, +0.49], p = 0.73       analyze
                               Fisher 95% interval, permutation p
 M1 ordering agreement         Spearman and Kendall [Kendall 1938] between            +0.94, +0.82, 60 of 66; 51 of 51     analyze, instrument_extra
                               the two instruments’ visits; concordant pairs; by      beyond 3x, 9 of 15 within
                               size band
 M1 dispersion                 geometric mean and geometric standard devia-           1.13 and 3.1                         instrument_extra
                               tion of the ratio
 M1 AI Overview citation       cited keywords over all AI Overview keywords           12.6% to 20.0%                       arithmetic on Table 3
                               the prefix ranks on, Wilson interval [Wilson
                               1927]
 M2 link rate                  reviews linked to at least one label; labels per       55.6%; 2.25                          analyze_reviews
                               linked review
 M2 label agreement            Spearman between mentions and volume per               +0.18 (mentioned), +0.27 (all        analyze_reviews,
                               label (descriptive; labels are not independent)        linkable)                            supplement_r10,
                                                                                                                           m2_from_counts
 M2 branch agreement           Spearman between branch shares on each                 +0.47 (modal), +0.75 (split)         supplement_r10,
                               branch’s own volume, by attribution rule                                                    m2_from_counts
 M2 complaint rate             one- and two-star reviews matching a waiting           14.0% against 1.9%                   analyze_reviews
                               pattern, against five-star
 M2 link precision             sampled links judged correct by two blind annota-      65% to 67%; kappa 0.90 (single-      r2_link_check
                               tors; their agreement                                  word labels about 50%, multi-word
                                                                                      95% to 96%)
 M2 waiting-match precision    sampled waiting matches judged complaints              83% to 85%, kappa 0.93; about        r2_link_check
                               about waiting; share in store                          90% in store
 M3 source-type share          citation incidences of a source type over all inci-    Table C1                             cross_sector,
                               dences among the 1,000 exported domains                                                     cross_sector_sensitivity2
 M3 surface contrast           median video and community share, Google               21.3% (17.2 to 26.7) against 2.1%    cross_sector_sensitivity
                               views against the other four, bootstrap over sec-      (1.7 to 2.7)
                               tors
 M3 every-sector dominance     sectors where the lowest Google view exceeds           11 of 11                             cross_sector_sensitivity
                               the highest other surface
 M3 cross-sector overlap       mean pairwise Jaccard of top-ten non-company           0.36 to 0.40 against 0.08 to 0.23    cross_sector
                               domains between sectors
 M3 variance decomposition     share of the sum of squares of cell shares ex-         77% against 14% (video and com-      cross_sector_sensitivity2
                               plained by surface and by sector                       munity)
 M3 predictions                P1 to P4 as written before collection                  one held, one in direction, two      cross_sector
                                                                                      failed
 Schema pass rate              share of competency questions the ontology can         4/5 (released example)               ufi cq
                               express


Table D1. (continued)

 Metric                        Definition                                             Value here                           Script

 Instance coverage rate        mean share of subjects the graph answers, over         70.4% (released example)             ufi cq
                               expressible questions
 Content Gap Score             Appendix B                                             not evaluated                        ufi



                                                                             34


==> anc/08_REVIEW/reproduction_v5.2_run4_2026-10-15/outputs/built_paper_pdf_raw.txt <==
User First Intelligence: Query Discovery for SEO and GEO/AEO

Pagadala, preprint v5.2, 15 October 2026

User First Intelligence for Traditional and AI Search (SEO and
GEO/AEO): Ontology-Driven Query Discovery from Multi-Source
Knowledge Graphs Beyond Search Volume
Venkata Pagadala
Research Scholar (Ph.D. in progress, Artificial Intelligence), KL University (Koneru Lakshmaiah Education Foundation), India
vdepagadala@gmail.com
Manuscript version 5.2, 15 October 2026. Preprint, not yet peer reviewed.

Abstract. People say what they want to know in many places that are not a search box, and the commercial tools that search and
AI-answer optimization rely on see only part of it, through models whose figures are often reported as counts. This paper reports
three measurements of what such instruments show and builds a framework on them. On the area-code section of a large US telecommunications provider’s website (381 code pages and 53 hubs), observed from zero, two commercial analytics platforms differed on
estimated monthly visits by 7.5x to 27.1x, and by 8.6x to 29.9x with both read worldwide; across twelve sections of the same domain
the ratio ran from 0.20x to 7.24x, with no detectable relationship to section age (Spearman −0.11, a test of low power with twelve
sections), while the platforms agreed on which section is larger in 60 of 66 pairs, though in only 9 of the 15 pairs within a factor of
three. On 37,193 reviews of 378 telecom stores linked to a 42,994-node keyword taxonomy, review demand and search volume agree
only roughly on the taxonomy’s branches (Spearman +0.47 to +0.75, depending on how labels are attributed to branches) and barely
on topics (+0.18), on links that two blind AI annotators judged about two-thirds correct. In one vendor’s index of AI answers (Ahrefs
Brand Radar, US, October 2026) that name the ten largest holdings of each S&P 500 sector fund, four predictions written before
collection yielded one held, one held in direction only and two failed; video and community sites took a median 21% of citation
incidences on Google’s AI Overviews and AI Mode against 0.6% to 9.2% on ChatGPT, Copilot, Perplexity and Gemini, with the
lowest Google figure above the highest of the other four in every sector. Traﬀic estimates and cited sources therefore have to be
measured per instrument and per answer surface, not inferred. User First Intelligence (UFI) is the framework built on that premise:
collect what people ask beyond the website; link it to the entities of an industry held under an ontology; keep structure, coverage,
answerability and demand sources in separate roles; express user needs as competency questions; and score where the organization
does not answer. An open implementation is released; its scoring function is specified, not evaluated. No causal claim is made.
Keywords: User First Intelligence; query discovery; search engine optimization (SEO); answer engine optimization (AEO); ontology;
knowledge graph; competency questions; search measurement; instrument validity; AI Overviews; AI answer citations; generative
engine optimization (GEO); deployment measurement study; reference content

1 Introduction

ure 1); the released score does not yet do so, because its coverage rubric prefers per-entity pages (Section 9.1, Appendix B).
The deployment reported here was built from a gap identified
through one of those surfaces, competitor keyword exports,
before the framework’s other surfaces were implemented; it
is a case of the kind of gap the framework targets, not a run
of the framework. It also exposed the measurement problem
the rest of this paper is about. The framework is meant to
serve both traditional search engine optimization (SEO) and
its counterpart for AI answer engines, known as generative
engine optimization (GEO) [Aggarwal et al. 2024] or, in practitioner usage, answer engine optimization (AEO).
Much of the empirical evidence in applied search research
rests on commercial analytics platforms. Papers report that
a technique moved visibility, that a competitor holds a share
of some keyword space, that AI answers cite one kind of
source more than another. The underlying numbers come
from Ahrefs, Semrush, Similarweb or a comparable vendor,
and they are often reported the way measurements are reported: as quantities, usually from one vendor and without a
statement of uncertainty, a practice the validity studies in Section 2 caution against [Kamerer 2013; Prantl & Prantl 2018;

A content decision starts with a question someone asked. The
place it was asked is increasingly not a search engine: it is
a forum thread, a question site, a comment under a video, a
product review, a support ticket, a post in a group. Keywordvolume tools observe the part of that demand that reaches a
search box in a countable phrasing; Section 8 shows this deployment ranking for question forms, misspellings and nonEnglish phrasings that carry little or no reported volume in
those tools, and AI answer surfaces now sit between many
questions and any page at all, citing different kinds of source
depending on which answer engine is asked, in one vendor’s
index (Section 7). User First Intelligence is a framework built
on that premise: go beyond the website to where the questions are, link them to the entities of an industry held under an
ontology, keep the sources that establish structure, coverage,
answerability and demand in separate roles so that a competitor’s coverage cannot pose as user demand, express user needs
as competency questions that a knowledge graph can be asked,
and score where the organization fails to answer, with the form
of the answer meant to be measured rather than assumed (Fig1

User First Intelligence: Query Discovery for SEO and GEO/AEO

Pagadala, preprint v5.2, 15 October 2026

1.2 What this paper reports

Jansen, Jung & Salminen 2022]. The practice is growing: in
OpenAlex, 456 works name Ahrefs, Semrush or Similarweb
in their title or abstract, 27 of them published in 2020, 87 in
2025 and 110 in 2026 to mid-October. Screened from title
and abstract by two blind AI annotators, a random sample of
120 of them gives 82% to 87% that use a vendor’s figures as
data (Wilson 95% intervals 75% to 92%; Cohen’s kappa 0.63),
and of those, 87% to 88% use one vendor’s figures only, while
five to seven compare vendors (vendor_reliance.py and
stakes_screen_check.py, released with the paper’s data).
A search of OpenAlex and Crossref on 14 October 2026, and
an independent search of five databases with citation chasing
by a separate agent on 15 October, both released with the paper’s data, found vendor tools compared with first-party analytics and with each other on established domains (Section
2), but no comparison of two vendors’ records of a single object followed from a known start date; to the extent of those
searches, this paper reports the first. Which sources different
AI answer engines cite has been audited on public-interest,
news and real search queries [Li & Sinnamon 2024; Yang
2025; Huang et al. 2026; Allaham & Diakopoulos 2026]; this
paper adds a comparison of eight vendor-collected answer surfaces across a sector frame fixed by an external rule.
The vendors do not claim otherwise in their documentation,
which describes click models, of the kind studied in information retrieval [Chuklin, Markov & de Rijke 2015], applied to
estimated volumes at estimated positions. The practice treats
them as counters anyway. This paper puts a number on how
far two such estimates of one object can lie apart, so that the
practice can state its uncertainty. For a framework that reads
its outcomes on such instruments (Figure 1b), that number
matters: it bounds how far one platform’s magnitudes can be
trusted, which is why the framework should read its outcomes
on more than one.

The paper’s original contribution is Measurement 1: two commercial analytics platforms’ estimates of the same pages differ
by up to about 30 times worldwide (33 times US to US, estimated), in no fixed direction across sections, while the platforms mostly agree on how the sections rank, so no constant
converts one into the other. Around it, the paper specifies, and
does not evaluate, a framework for finding content gaps from
demand observed beyond the search box. Each measurement
bears on one part of the framework and is stated with what it
does not show: Measurement 1 on the outcome layer, where
a content program’s results are read on analytics platforms,
Measurement 2 on the premise that what people write names
different topics from what volume counts, and Measurement
3 on the answer surfaces, which cite different sources.
Three questions organize the measurements. RQ1: how
far apart are two commercial platforms’ estimates of the same
pages, and is the gap a constant a researcher could correct for?
RQ2: do the topics people raise in their own words, in reviews,
rank as keyword volume ranks them? RQ3: do AI answer
surfaces cite the same kinds of sources, in industries chosen
by an external rule? Each is answered once below, with what
the answer does not show.
1. Measurement 1, two instruments on one prefix (Section 5; RQ1), an instrument-validity result bearing on the
framework’s outcome layer. Two commercial platforms
observing one URL prefix from zero differ on estimated
visits by 7.5x to 27.1x (8.6x to 29.9x worldwide against
worldwide); across twelve sections of one domain the ratio spans 0.20x to 7.24x with no detectable relationship to
section age, so no domain-level factor converts one platform’s magnitudes into the other’s, while the platforms
agree on the ordering of sections in 60 of 66 pairs. This
is the paper’s main empirical result. It does not say which
platform is closer to the truth.
2. Measurement 2, reviews against keyword volume (Section 6; RQ2), bearing on the first-party demand surfaces. On 37,193 business reviews linked to a 42,994node keyword taxonomy, the two demand signals agree
only roughly on the taxonomy’s branches, size them very
differently, and barely agree on topics, most for complaints. It is one surface in one industry, not the multisurface study of Section 13.
3. Measurement 3, what AI answers cite (Section 7; RQ3),
bearing on the answer surfaces. In one vendor’s index,
across the eleven S&P 500 sectors and eight answer surfaces, Google’s AI Overviews and AI Mode give video
and community sites a larger share than every other surface in every sector, and about ten times their pooled median share (21.3% against 2.1%); of four predictions written before collection, one held, one held in direction only
and two failed. It motivates a per-surface term the framework does not yet have.
4. The User First Intelligence framework (Section 1.4,
Figure 1): six components (demand surfaces, an industry ontology, a knowledge graph with separated source

1.1 Why a new section is the right instrument
Comparing two analytics vendors on an established site tells
you little. Both have years of accumulated index data, the
disagreements are confounded with each vendor’s historical
coverage, and there is no moment at which the true value is
known.
A section that did not exist last week is different. Before
launch, both instruments correctly report zero. After launch,
both observe the same URL prefix, in the same period, with
no prior history. Their disagreement is then attributable to
their models and their indexes as applied to that object, and
its trajectory over time can be read from each instrument’s
history. Section 5.5 shows that the disagreement is specific
to the object as well: the same two instruments disagree by
different factors, in different directions, on different sections
of the same site.
This paper uses one such section: 381 code pages plus hubs
under a single prefix on a top-authority domain, published on
26 July 2026 and observed for 77 days, with ranking positions
from the instrument’s daily series and the other quantities at
seven checkpoints and as monthly histories (Section 4.1 states
how each was read).
2

User First Intelligence: Query Discovery for SEO and GEO/AEO

Pagadala, preprint v5.2, 15 October 2026

(a) Where questions are observed

(b) From observed questions to content, and where the instruments sit

first-party voice:
the user's own words

tool-derived:
a tool's reconstruction

forum

people also ask

Sources beyond
the website

Q&A site

autocomplete

social group

keyword export

social post
short video

Link to entities

13 surface types,
panel (a)

questions to entities,
with source roles

Content in the
form asked

Gap scoring

Content Gap Score
(not evaluated here)

page, video, list ...

long video

business reviews

collected for this
deployment (one of 13)

outcomes read on

review platform

Measurement 2, separate
data (Section 6)

Measurement 1 (Section 5)

app-store review
support ticket

type declared;
not collected here

two instruments, same order in
60 of 66 pairs, 0.20x to 7.24x apart

The released example populates four of the 13 types
with synthetic records, flagged as synthetic (Section 11.2).

Ontology and
knowledge graph
four source roles
kept separate

Competency
questions

schema pass rate;
instance coverage

AI answer surfaces

Measurement 3 (Section 7);
cited pages (Section 9)

dashed: the observation layers this paper reports;
shaded: the component it specifies but does not evaluate

Figure 1. The User First Intelligence framework. (a) The thirteen demand-surface types the released implementation declares, grouped by
whether they carry a user’s own words or a tool’s reconstruction of demand; the one surface this deployment collected is marked, and business
reviews, run separately in Section 6, are marked differently. (b) The pipeline from observed questions to content, with the two observation
layers this paper reports (dashed; the AI-answer layer is also measured outside the pipeline, in Section 7) and the component it specifies but
does not evaluate (shaded). The deployment in this paper ran the lower layer and one surface of the upper; it did not run the pipeline end to
end.

roles, competency questions, answer surfaces and a Content Gap Score) and two competency-question measures,
with an open implementation (Section 14). The score is
specified in Appendix B and not evaluated here; Section
13 specifies the studies that would test it.
5. The deployment as context (Sections 3.1 and 8 to 11): a
77-day series with a primary checkpoint chosen to precede
three identified disturbances, an observation, offered as
a hypothesis because a hub pools questions about many
codes, that each of the five most-cited hub pages is cited
in more AI answers than any per-entity page (1.2 to 2.0
times the most-cited one), the deployment’s cost, its six
enabling conditions, and six lessons stated as what it got
wrong. It is a case of the kind of gap the framework targets,
not a run of the framework, and no causal claim is made.

the strongest word the design licenses.
No separation of the method from the domain. The deployment ran on a domain with an Ahrefs Domain Rating of 90
and a Semrush Authority Score of 86. Nothing here bounds
how much of the outcome that explains, and Section 12 lists it
among the confounds. A comparison with two carriers of similar authority does not bound it either, because it is computed
within a set selected on the provider’s own presence (Section
9.2).
No evaluated scoring function. The framework’s Content
Gap Score was not computed when the build decision was
taken, nothing here tests it, and no published study has tested
whether it predicts anything. It is specified in Appendix B
with a reference implementation, and it is kept out of the results so that it cannot be mistaken for one.

1.3 What this paper does not report

No measured traﬀic. No figure in this paper is a counted
visit. The provider’s internal analytics were not available for
this study.

A reader is owed this before the results rather than after them.
No causal claim. The design is observational. There is no
treatment assignment, no control group, no randomization
and no matched comparison. The provider’s list of sections
launched in the same window is not available, so this study
cannot say whether this section outperformed conventionally
selected content on the same domain in the same period.
Where the deployment series appears, it is a description of
what was observed following publication, and “following” is

No independent verification. No person other than the author has graded, replicated or audited any part of this work.
Section 14 states what has and has not been done about that,
and it is the paper’s largest unremedied weakness.
1.4 The framework, stated
Query discovery, as the term is used in the title, is the framework’s first task: finding the questions people ask about an
3

User First Intelligence: Query Discovery for SEO and GEO/AEO

Pagadala, preprint v5.2, 15 October 2026

industry’s entities, on any surface and in their own words, before deciding which of them an organization should answer.
A content gap is one outcome of discovery, not its object;
Measurement 2 (Section 6) is a first run of discovery on one
surface, and Section 13 specifies the run across surfaces. User
First Intelligence has six components, the last of which, the
Content Gap Score, is its output, and two measures of how
well the ontology serves the competency questions. Appendix
B gives the score’s formula and the released implementation
(Section 14) gives the code; where the two differ, the code is
the reference and the difference is a defect of this text.

engines, which motivates a per-surface term and does not
test one.
6. The Content Gap Score. A ranking of entities by a
prior (topic-sensitive PageRank over the structure graph,
mixed with linked demand), multiplied by the organization’s own non-coverage and by a deficit that mixes coverage by a declared set of competitors with the mean, over
the entity’s competency questions, of how far the best retrieved search result for any phrasing falls short of answering. Own coverage, competitor coverage and answerability are graded judgments: the package ships a rule-based
grader for its tests and example and no model client, and
Appendix B gives both rubrics.

1. Demand surfaces. The places where people state a need,
in their own words or as a tool’s reconstruction of it. The
implementation declares thirteen surface types (Figure 1a)
and ships two generic file adapters, for CSV and JSON
Lines; collection from each platform is left to the deployment. Every record carries its surface and collection date,
and a license field is optional. Demand records are held in
a separate demand index and joined to entities by a linker;
they are not graph assertions.
2. Industry ontology. The classes, relations and enumerable entity sets of one industry, with competency
questions written against it [Ren et al. 2014; Keet &
Ławrynowicz 2016]. The rule is that the questions are
written before demand data is collected; in the released
example they were elicited from a keyword export, contrary to that rule, and the example records it.
3. A knowledge graph with separated source roles. Every
source carries one role from a closed list of four: structure
(what exists, from registries, encyclopedias and standards
bodies), coverage (who answers, from the organization’s
and competitors’ pages), answerability (retrieved search
results, judged for whether they answer a question) and
demand (who asks). Coverage never counts as demand,
which is the error lesson 1 of Section 11.2 records. Every graph statement carries its source, role and retrieval
date, in the spirit of provenance-typed statements [Carroll
et al. 2005; Lebo et al. 2013]. Each source has exactly
one role; the implementation has no rule yet for a source
that both asks and answers, such as a forum thread. Provenance is held on each statement in the implementation’s
graph and reported per source; its OWL and RDF export
does not yet serialize it.
4. Competency questions. User needs expressed as questions over the ontology and compiled to SPARQL along
property paths [Wiśniewski et al. 2019]. A question the
ontology cannot express is reported as a declared gap with
a reason, not scored as zero.
5. Answer surfaces. Where answers are delivered and cited:
search results and AI answer engines. The framework
does not yet model them: neither its two measures nor its
score takes a per-surface input, and the implementation
has no answer-surface component. Section 7 is a separate
measurement study that uses none of the framework’s ontology, graph, competency questions or score; it shows
that the publisher types answer engines cite differ between

The two measures are the competency-question schema
pass rate (the share of competency questions the ontology
can express) and the instance coverage rate (the mean, over
expressible questions, of the share of subjects for which the
graph returns an answer). They keep the implementation’s
names, so “coverage” names both a source role and the second rate. In this paper one demand surface is exercised on
real data, business reviews in Section 6, linked to a keyword
taxonomy rather than an ontology; the deployment’s competitor keyword exports count as coverage under the framework’s
own rule (Section 11.2, lesson 1); and the score is specified
but not evaluated.

2 Related work
Search measurement and tool validity. The validity of vendor traﬀic estimates has been measured mainly against firstparty analytics, site by site. An agency comparison of Similarweb, Ahrefs and Semrush against Google Analytics organic
visits for 25 sites found all three differing from the first-party
figure in level, with the two keyword-based tools below it on
total traﬀic by 17% and 30% [Langridge 2016]. A vendor
study of 1,635 sites against Google Search Console reports a
median deviation of 49.5% for Ahrefs and 68.4% for Semrush,
and a correlation with the first-party figure of 0.76 and 0.74
[Soulo 2022]; it is the vendor reporting on itself and on a competitor, and is cited for its design rather than its ranking. In
academic work, traﬀic-ranking services have been compared
as proxies for organizational performance [Vaughan & Yang
2013], and the major top-site lists were shown to disagree
with one another on most of their entries and to churn by up
to half of their domains a day [Scheitle et al. 2018], which
motivated a ranking built to be stable and hard to manipulate
[Le Pochat et al. 2019]. Tools have also been compared with
one another directly: the domain-authority scores of Moz,
Semrush and Ahrefs [Reyes-Lillo, Morales-Vargas & Rovira
2023], and the organic keyword counts, keyword search volumes and URL-level traﬀic that Ahrefs, Semrush, Serpstat
and Ubersuggest report for two academic publishers’ domains,
which overlapped so little that the choice of tool determined
the findings [Font-Julián et al. 2026], with traﬀic compared
at global and country level for the same two publishers [FontJulián et al. 2025]; SEO tools have also been used to compare the visibility of university library sites with that of their
universities [Vállez & Ventura 2020]. Analytical results and
4

User First Intelligence: Query Discovery for SEO and GEO/AEO

Pagadala, preprint v5.2, 15 October 2026

simulation show that the processing behind third-party traffic estimates can shrink, inflate or reverse an estimated treatment effect, and caution against their use for causal inference
[Khosravi & Yoganarasimhan 2026]. Those studies compare
an estimate with a ground truth across many sites, compare
lists across the whole web, or compare tools on established
domains at one time. This paper does none of these: it has no
ground truth, and it holds the site fixed. What it adds is a reading of two vendors on an object both observed from zero, and
a cross-section of twelve sections of one domain on one day,
which separates disagreement about a site from disagreement
about a section of it. Comparisons of estimators with firstparty analytics have found large and variable errors: Compete
and Quantcast underestimated traﬀic for 18 sites, with occasional overestimates [Kamerer 2013], and neither Alexa nor
SimilarWeb ranked Czech websites accurately, although both
indicated their approximate size [Prantl & Prantl 2018]. Closest to this paper, a comparison of SimilarWeb with Google Analytics on 86 sites found significant differences in level, rank
orderings that correlated, and differences systematic enough
to estimate one service’s figures from the other’s for related
sites [Jansen, Jung & Salminen 2022]. The pattern recurs between two estimators: on 50 open-access repositories, SimilarWeb and Semrush differed significantly in level, by about
4% on average for visits and for visitors, while ranking the
repositories almost identically (Spearman 0.997 on total visits) [Rasool, Thakur & Nabi 2026]; and a study of news publishers reported a decline of about 7% in weekly visits within
six weeks of blocking generative-AI crawlers, measured by
SimilarWeb or by Semrush [Zhao & Berman 2025]. Section
5.5 finds the same agreement on ordering between two estimators and the opposite on calibration: across twelve sections of
one site, the ratio between them is not systematic.

2025]. Generative engine optimization was introduced as a
way to raise a source’s visibility in generated answers [Aggarwal et al. 2024]; the citations of generative search engines
have been audited for whether they support the statements
they accompany [Liu, Zhang & Liang 2023]; and the evaluation of retrieval has been reframed for systems that generate rather than rank [Gienapp et al. 2024]. Users click
less when a summary appears and rarely click its sources: a
click on a link inside an AI summary occurred in 1% of visits to pages showing one [Chapekis & Lieb 2025]. A critical survey of 45 generative-engine-optimization studies argues that the foundational paper’s gains establish neither organic discoverability nor durable traﬀic effects, and identifies topical relevance and context position as the most reproducible levers [Martinez 2026]. Audits have compared which
sources answer engines cite: ChatGPT, Bing Chat and Perplexity on public-interest queries, with sources classified [Li
& Sinnamon 2024]; OpenAI, Perplexity and Google models
on 366,000 citations from a public comparison arena, which
cite distinct news sources [Yang 2025]; five systems including
Google AI Overviews on 11,000 real queries, with Wikipedia
over-represented and social media under-represented among
cited sources [Huang et al. 2026]; ChatGPT, Copilot, Gemini and Perplexity on 712 queries, about 16% of whose cited
sources were AI-generated [Allaham & Diakopoulos 2026];
and Google’s AI Overviews on “your money or your life”
queries drawn from MS MARCO Web Search, which cited AIgenerated documents more often than human-authored ones
at the same retrieval rank [Kakimov et al. 2026]. Comparisons across industries exist, in frames their authors chose:
a fixed panel of 480 questions across eight industries sent
to Google’s AI Overviews, ChatGPT, Perplexity and Gemini
[Hendricks 2026]; controlled experiments across verticals that
found AI search engines favoring earned, third-party sources
over brand-owned and social content, unlike Google [Chen
et al. 2025]; query intent and Google rank as predictors of
citation across four chat assistants and eight verticals [Lee
2026]; and a vendor index of 6,095,520 citations from seven
engines in 17 undefined industries [OtterlyAI 2026]. Other
vendor reports, built on their own tools, publish source shares
by platform for categories they define: social sources made up
31% of Perplexity’s citations against about 7% of ChatGPT’s
in nine consumer categories in January 2026 [Tinuiti 2026],
19.4% against 5.3% across 15 industries [Punturo et al. 2026],
and brand-managed sources 86% of the citations of three engines in four industries [Yext 2025]. Vendor-tracked brand visibility has also been measured: in more than 100,000 prompt
responses for over 100 brands, about 78% of the sources engines cited were corporate websites, with YouTube leading the
non-corporate sources, ahead of Reddit, editorial media and
Wikipedia [Kumar 2026], and a scoping review of 23 studies,
mostly preprints, maps how such presence and citation are
measured [Romero Ramos et al. 2026]. Section 7 differs in
its frame, eleven sectors fixed by an external rule, in using
eight vendor-collected surfaces, and in its universe, answers
that name a sector’s largest companies. Section 5.3 adds a
measurement observation those studies need: the two vendor

Comparison across non-identical universes. Comparing
two measurements computed over different underlying sets is
an old problem in information retrieval evaluation. Pooled
relevance judgments are incomplete, and systems that did
not contribute to the pool are scored on a universe they did
not help define [Zobel 1998]; measures robust to incomplete
judgments were proposed for exactly that case [Buckley &
Voorhees 2004], and the bias a pooled universe imposes on
a new system can be estimated and adjusted [Webber & Park
2009]. Section 5.6 makes the same move on commercial instruments: it decomposes the visits divergence into a keyworduniverse term and a per-keyword term, so that a disagreement
about how much surface each vendor indexes is not read as
a disagreement about traﬀic. Unlike a test collection, neither
vendor’s universe is published, so the decomposition can be
computed only at the aggregate level reported here.
AI answer surfaces. An audit of 55,393 queries found that
nearly 30% of the domains cited by Google’s AI Overviews
did not appear on the first page of results shown with them
[Xu, Iqbal & Montgomery 2026]; vendor measurement across
15,000 prompts reports that only 12% of URLs cited by ChatGPT, Gemini and Copilot rank in Google’s top ten for the
same prompt, with Perplexity at 28.6% [Linehan & Guan
5

User First Intelligence: Query Discovery for SEO and GEO/AEO

Pagadala, preprint v5.2, 15 October 2026

definitions of “cited in an AI Overview” differ by a factor that
is itself time-varying, so a GEO result reported on one vendor’s definition is not directly comparable to one reported on
the other’s.

pedias [Wulczyn et al. 2016; Piccardi et al. 2018; Redi et
al. 2020; Shao et al. 2024], with Ripoll et al. [2025] giving
the most recent typology of content gaps for a collaborative
knowledge base. Since the function is not evaluated here,
Appendix B positions it against the closest of these methods.

Personalization and the visibility of demand. The framework’s premise that a search box shows only part of what people ask has one documented component, one observation and
one open question. Demand that never reaches a search engine
in a countable phrasing is documented by the long-tail literature [Goel et al. 2010]; Section 8 adds the untested observation that the section ranks for question forms, misspellings and
non-English phrasings carrying little or no reported volume.
Personalization of classic web search has been measured directly: about 11.7% of Google results differed between users
in a 2013 audit, with signed-in status and location the drivers
and demographic attributes such as gender and age producing no substantial effect [Hannak et al. 2013]. On AI answer
surfaces the answer is composed rather than ranked and the
user’s stated situation enters the prompt. Chatbot responses
have been shown to vary with users’ demographic attributes
[Eloundou et al. 2025]; the behavioral evidence on AI summaries concerns clicks [Chapekis & Lieb 2025]; and whether
the sources an answer cites vary with the persona of the asker
has not, to the author’s knowledge, been measured. It is an
open question this paper does not answer and Section 13 specifies.

Closest prior work, by measurement. For Measurement 1:
comparisons of estimators with first-party analytics or with
one another, across many established sites at one time [Jansen,
Jung & Salminen 2022; Rasool, Thakur & Nabi 2026; FontJulián et al. 2026]; this paper holds one site fixed, follows one
section from its first day on two instruments, and compares
twelve sections of the site on one date. For Measurement 2:
aspect mining of reviews [Hu & Liu 2004] and keyword tools
as a source of queries and volumes [Schultheiß et al. 2023];
this paper places the two signals on one taxonomy and compares the topics each ranks. For Measurement 3: comparisons
of cited sources across engines in industries or query sets their
authors chose [Hendricks 2026; Lee 2026; Huang et al. 2026];
this paper fixes the industries by an external rule, the eleven
GICS sectors, and compares eight vendor-collected surfaces.

3 Setting
A large US telecommunications provider publishes a reference section covering the North American Numbering Plan.
As verified on 12 October 2026 by fetching every code page
linked from the section’s 52 state hubs, the section holds
381 code pages: 374 for geographic codes assigned to US
states and the District of Columbia (all 372 in service and two
assigned but not yet in service), and 7 for toll-free codes (the
released list of the pages gives each code’s registry location,
which takes 52 values: the 50 states, the District, and the planwide toll-free codes); a re-fetch on 14 October 2026 found the
same 381 and matched them to the numbering plan administrator’s registry of that date. All 381 return HTTP 200, are
canonical, and are full pages. The only geographic codes in
the plan with no page are the six assigned to US territories
and 451, assigned to North Carolina on 15 September 2026,
after launch, and not yet in service. The section is therefore
complete over the class it set out to cover, and there is no set
of uncovered codes within the class to serve as a control.
All code pages, the state hubs and the national hub were
published together at launch; no pages were added to the section during the observation window. This is the author’s statement of the deployment’s publishing history. Table 5’s series
of pages holding a position (210, 365, 391, 414, 440) is therefore the indexing of a fixed set of 434 URLs by one instrument,
and not growth in the section itself.
Two page counts remain and are easy to conflate. 381 is the
number of code pages the section holds. 441 is the number of
URLs under the prefix holding at least one ranking position
on 11 October, which is selected on the outcome; it exceeds
381 plus the 53 hub pages by seven, which is within what the
instrument attributes to a prefix beyond its canonical pages.
Brand Radar’s count of 455 distinct cited pages, read on 11
October and listed with the paper’s other single dashboard
reads in the released data, exceeds 434 by 21; that instrument
does not document how it normalizes URL variants, and the

Information needs and query fragmentation. People take
questions to their social networks [Morris, Teevan & Panovich
2010] and to question-answering sites when web search
fails [Liu et al. 2012], and phrase questions differently from
queries [White, Richardson & Yih 2015]. The gap between
the unit a user has in mind and the unit a retrieval system
indexes is old ground [Belkin, Oddy & Brooks 1982; Taylor
1968], as is the observation that aggregate demand concentrates differently from individual demand [Goel et al. 2010].
The taxonomy of web search [Broder 2002] distinguishes
query intent rather than query granularity. Section 8 describes
a deployment in which the operative distinction was granularity: one need expressed as many distinct strings (the 381 code
pages rank for 29,000 keywords on one instrument).
Demand in users’ own words. Customer reviews have long
been mined for the product aspects people raise and the opinions they attach to them [Hu & Liu 2004], and search volume
has been used as a demand signal in its own right, for example to nowcast economic indicators [Choi & Varian 2012].
Studies of search increasingly sample their queries, and the
queries’ volumes, from keyword research tools [Schultheiß et
al. 2023]. Measurement 2 compares the two signals on one
taxonomy: which topics each names, rather than how well
either predicts an outcome.
Completeness in knowledge bases. Appendix B’s scoring function draws on the study of completeness in openworld knowledge bases [Razniewski et al. 2016; Galárraga
et al. 2017; Balaraman et al. 2018; Luggen et al. 2019;
Razniewski et al. 2024], on demand-weighted completeness
[Hopkinson et al. 2018], and on gap discovery for encyclo6

User First Intelligence: Query Discovery for SEO and GEO/AEO

Pagadala, preprint v5.2, 15 October 2026

difference is reported rather than reconciled. Every fact on
the pages is templated from two public-domain US government sources, the numbering plan administrator’s registry and
census data. The section went live on 26 July 2026, which is
day 0 throughout this paper, dated from the first third-party
detection of the pages.

history as read on 10 and 11 October, not values captured
month by month; so are the checkpoint values in Table 5, read
on 11 October from the Ahrefs daily series and from Brand
Radar’s stored answers, as its caption states. A vendor may revise its history, and the 13 October re-read of Semrush found
its completed months unrevised.

3.1 Six conditions that make this deployment unrepresentative
These are stated here, before the results, as the scope of everything that follows. All six held, and most classes in most
industries satisfy none of them.

The Ahrefs and Semrush visit figures are not the same
quantity. Ahrefs’ is worldwide; Semrush’s is the US
database. The section ranks in 105 countries with 18.5%
of Ahrefs’ estimated visits from outside the US (18.6% in the
12 October read of Table 4), so the Semrush figure covers a
strict subset of the Ahrefs figure’s territory and is nonetheless
between 7.5 and 27.1 times larger. Table 2 therefore reports
three ratios: Semrush US over Ahrefs worldwide, which
understates the gap because the larger figure covers less
territory; worldwide over worldwide (8.6x to 29.9x); and US
over US (9.2x to 33.3x), estimated by applying Ahrefs’ US
share of its own visits, 81.5%, read once in October, to every
month.

1. The class is finite and enumerable. There is a fixed, published list of area codes. Coverage is decidable.
2. A free authoritative registry supplies every fact. No
research, no writer, no subject-matter review per page.
3. The facts are uncontested. Two sources would not disagree about which state a code serves.
4. The domain is top-decile authority. Ahrefs Domain Rating 90, Semrush Authority Score 86.
5. No comparable-authority competitor covered the class
page-per-entity. Two carriers at Domain Rating 87 and
91 had, between them, overlay notices and a single lookup
page.
6. No defender responded. The incumbent pages were specialist directories and voice vendors at Domain Rating 13
to 83, and none mounted a visible response during the
window.

4.2 The query universe, and what cannot be computed on
it
The evaluation query set was not frozen before launch; the
section was live before this study was designed. The outcome
quantities in Sections 8 to 10 are therefore measured on universes defined after the fact: every keyword the section ranks
for, and every prompt whose answer cites it.
Counts and positions on such a universe are meaningful, because the universe is the vendor’s index rather than this paper’s
selection. Shares and percentages computed on it are not,
because the denominator was selected on the outcome. Every
share in this paper is one of the following, and is labeled at the
point of use: a share whose denominator is outcome-selected,
flagged as such and drawing no comparative conclusion; or a
ratio between two instruments on the same object, which is
this paper’s primary result and is not affected, because both
denominators are the same prefix. The rule governs the deployment universes of Sections 5, 8 and 9. Section 7’s shares
are computed on a different universe, answers that name a
sector’s largest companies, which is selected separately for
each answer surface but not on this deployment’s outcome;
its comparisons are stated as conditional on that universe, are
made within one instrument across differently selected universes, and are descriptive. The share going to the sector’s
own company domains is partly fixed by that selection, and
no comparison is drawn from it.

Conditions 1 to 3 make production nearly free. Conditions
4 to 6 describe an undefended position. A reader considering
transfer should check all six, and should note that condition
6 in particular reads as a criterion for selecting undefended
targets. That is the shape of a data void, a query space with
thin or absent authoritative content that whoever arrives first
fills [Golebiewski & boyd 2018], and Section 14 treats it as an
ethics question rather than a tactic.

4 Measurement design
Everything in Sections 5 to 11 is an observation. The language
is chosen to keep that visible.
4.1 Instruments, definitions and denominators
Two properties of these instruments bear on everything that
follows, and the first is the subject of Section 5.
They are models, not counters. Estimated visits are a click
model over an estimated volume at an estimated position. No
figure in this paper is a measured visit. Neither vendor states
an uncertainty for its estimates, so the ratios between them are
ratios of two point estimates and carry none; what the paper
can show is how they range across months and sections.

4.3 The primary checkpoint
Three disturbances fall in the observation window. The
September 2026 spam update began on 24 September, day 60,
which is also the day of the estimated-traﬀic peak. Ahrefs
posted a notice on 29 September, day 65, that Google had
changed how it serves results and that SERP data might be
inconsistent from that date, which covers days 65 to 75. And
an automated link network began arriving in the day-37 to day45 interval.
Day 37 (1 September 2026) is the primary checkpoint:
the last observation preceding all three. Day 37 carries a cost

How the figures were read. Every vendor figure but one
(Semrush’s worldwide keyword count in Section 5.2, read by
the author) was read from the vendors’ web interfaces by an
AI browser assistant operating the author’s logged-in browser,
under the author’s direction, with no API (Section 14). The
monthly figures in Tables 2 and 3 are each instrument’s own
7

User First Intelligence: Query Discovery for SEO and GEO/AEO

Pagadala, preprint v5.2, 15 October 2026

Table 1. Instruments, definitions, denominators and read dates for the measured quantities in Sections 5 to 10. Vendor authority scores
(Domain Rating, Authority Score, URL Rating) are given with their instrument where they are used.
Quantity

Definition

Instrument

Read

Ranking positions

URL under the prefix in positions 1–100,
counted once per location
distinct keywords on which any URL under the
prefix ranks 1–100
distinct URLs with at least one position
vendor click model applied to estimated position and estimated volume
keywords whose AI Overview lists a URL
under the prefix as a source, over all keywords
the prefix ranks on whose results show an AI
Overview
US keywords with an AI Overview position
stored prompts whose latest answer cites a URL
under the prefix, per platform
mentions and cited pages in the AI-visibility
panel; scoped to the domain whatever subfolder
is queried (Section 5.5)
live linking domains to the prefix

Ahrefs Site Explorer, prefix mode,
all locations
Ahrefs (all locations); Semrush (US
database, and worldwide)
Ahrefs
Ahrefs (worldwide); Semrush (US)

daily series, 11 Oct 2026
11 Oct; 10 Oct (worldwide 12
Oct) 2026
11 Oct 2026
11 Oct; 10 Oct 2026

Ahrefs owned-AI-Overview

11 Oct 2026

Semrush
Ahrefs Brand Radar

10 Oct 2026
11 Oct 2026

Semrush

10 Oct; 12 Oct 2026

Ahrefs; Semrush Backlink Analytics
Ahrefs Site Explorer, prefix mode,
chart interval all

11 Oct 2026

Ranking keywords
Pages holding a position
Estimated visits
AI Overview citation (a)

AI Overview citation (b)
AI answers
AI visibility (Semrush)

Referring domains
Section age (Table 4)

US share (Table 4)
Monthly search volume

Review mentions (Section 6)

Citation incidence (Section 7)

months since the first month with organic traﬀic
in the all-time series; left-censored at September 2015
United States share of the prefix’s estimated
visits, from the traﬀic-by-location table
vendor-estimated monthly searches for a phrasing, summed over a set of phrasings
reviews whose text matches a taxonomy label, per label; volume is the vendor’s monthly
searches summed over the nodes carrying the
label
per domain, the number of stored answers citing
it (“Cited in”), summed over the hosts of a
registrable domain, among the 1,000 domains
found in the most answers

that is stated rather than worked around: it is not one of the
fifteen-day checkpoints, and the 11 October read gives four
of the nine quantities for it, not all nine. The claims this
paper makes at day 37 concern ranking positions, top-three
positions, estimated visits and the link profile, and nothing
else.

12 Oct 2026

Ahrefs Site Explorer

12 Oct 2026

DataForSEO ranked-keyword exports, three carrier domains, US
database
DataForSEO Google reviews and
keyword volume; released exactmatch linker

exported 12 to 19 Oct 2025

Ahrefs Brand Radar, US, per answer surface

exported 8 Sep 2026

12–13 Oct 2026

rush US); from August to September Ahrefs’ estimate grew
4.65x and Semrush’s 1.75x, and into October’s run-rate 1.44x
against 1.05x. A month’s lift measured on one instrument can
therefore differ from the same lift on the other by a factor of
more than two.

5.1 Estimated visits: a divergence of 7.5x to 27.1x on one
prefix
Three things about this table and Figure 2.

It is not a territory artifact. Semrush’s US-only figure exceeds Ahrefs’ worldwide figure throughout, and the section
draws 18.5% of its Ahrefs-estimated visits from outside the
US. Matching territory widens the ratio rather than closing it:
worldwide against worldwide it runs from 8.6x to 29.9x, and
US against US, estimated, from 9.2x to 33.3x (Table 2).
It narrows after the second month on this prefix, from
27.1x to 10.2x to 7.5x. Section 5.5 tests whether that narrowing is a property of section age across twelve prefixes and finds
that it is not; Section 5.6 takes up what the narrowing can and
cannot be attributed to.

The instruments disagree about change as well as level. A
constant difference in level would cancel in a comparison of
growth within one instrument, so the question for an applied
study is whether the two agree on how much a section grew.
From July to August they did (8.4x on Ahrefs, 8.8x on Sem-

5.2 Ranking keywords: a factor of two, and three like for
like
On the count of distinct keywords for which any URL under
the prefix ranks in positions 1–100, Ahrefs reports 29,000 for
all locations and Semrush 58,586 for the US database, read

5 Measurement 1: two instruments on one prefix
This section is the paper’s primary result. It is reported first
because it does not rest on the author’s judgment: every figure
in it is one of two vendors’ readings of a public URL prefix,
and a reader holding both subscriptions can re-read them.

8

User First Intelligence: Query Discovery for SEO and GEO/AEO

Pagadala, preprint v5.2, 15 October 2026

Table 2. Estimated monthly visits for the prefix from two instruments. Semrush worldwide in parentheses. The June to September rows
are completed-month totals. The October row is each instrument’s current monthly run-rate as read on 10–11 October, not eleven days of
accumulated traﬀic, and is marked accordingly. Every row is the instrument’s history as read on that date. The first ratio divides Semrush US
by Ahrefs worldwide. The second divides worldwide by worldwide. The third divides Semrush US by Ahrefs worldwide times 81.5%, Ahrefs’
US share read on 11 October; it assumes that share held in every month and is an estimate until Ahrefs’ US-only monthly figures are read.
Days live

Ahrefs, worldwide

Semrush, US
(worldwide)

Semrush US /
Ahrefs worldwide

Worldwide vs
worldwide

US vs US (estimated)

June 2026
July 2026 (total)
August 2026 (total)
September 2026
(total)
October 2026 (runrate)

0
6
31
30

0
3,862
32,281
150,113

n/a
25.9x
27.1x
10.2x

n/a
26.7x
29.9x
11.8x

n/a
31.8x
33.3x
12.5x

11 (78 in all, days 0
to 77)

215,577

0 (0)
100,012 (103,045)
876,153 (963,937)
1,534,362
(1,765,077)
1,610,284
(1,858,297)

7.5x

8.6x

9.2x

Estimated monthly visits (log)

Month

confirms by observation. No comparison is drawn from those
counts, nor about the ordering of AI answer platforms, whose
per-platform breakdown did not sum to its total (Appendix A).

1M
7.5x

10.2x

What can be compared on this prefix is reported above
and below: visits, ranking keywords, referring domains and
AI Overview counts, each with an instrument, a definition, a
territory and a read date in Section 4.1. The Ahrefs figure
of 17,206 stored answers is reported in Table 5 as a singleinstrument count and is not paired with a second reading.

27.1x
100K

25.9x
Semrush, worldwide
Semrush, US database
Ahrefs, worldwide

10K

Jul 2026
(total)

Aug 2026
(total)

Sep 2026
(total)

For AI Overview citation the vendors use different operational definitions, given in Section 4.1. Definition (a) is a ratio
over AI Overviews the prefix’s keywords actually appear on;
definition (b) is a count of US keywords with an AI Overview
position. Both are reported as “AI Overview visibility” in
their respective products.

Oct 2026
(run-rate)

Figure 2. Estimated monthly visits for the area-code prefix from
two instruments, on a logarithmic axis so that the vertical gap is the
ratio. Ahrefs Site Explorer (prefix mode, all locations) and Semrush
Domain Overview (subfolder mode, US database and worldwide),
read 10 and 11 October 2026. June to September are completedmonth totals; October is each instrument’s current monthly run-rate.
The ratio labels are Semrush US over Ahrefs worldwide, as in Table
2’s first ratio column.

The ratio between the two counts falls from 2.94 to 1.34
over four months (Figure 3b). Two cautions on reading it.
The comparison is between a count (b) and the numerator of
a ratio (a), and the two vendors’ territories differ, so what the
column measures is partly a territory difference and not purely
a definitional one. And the series has three intervals, so “converging” describes the observed sequence and is not a trend
estimate. The July row rests on 47 events over six days live,
and its interval is correspondingly wide. A study reporting an
AI Overview visibility figure on one vendor’s definition, for a
section of a given age, is not reporting a quantity comparable
to the same figure from the other vendor, and on this prefix the
size of the incomparability changed over its first four months.

a day apart: a factor of 2.0, again with the larger figure from
the smaller territory. Like for like in territory (Section 5.6
notes that how Semrush aggregates its worldwide count is not
documented), Semrush’s worldwide count, read by the author
in its interface on 12 October, is 92.3K (the interface rounds
to the hundred), 3.2 times Ahrefs’ 28,900 for all locations on
the same day (Table 4); matching territory again widens the
gap. Pages holding at least one position are 441 in Ahrefs.

The (a) column’s percentage is the one proportion in this
paper whose denominator grows by two orders of magnitude
across the series, from 284 to 37,238, and it is not monotone. Its denominator is outcome-selected: it counts only AI
Overviews on keywords the prefix already ranks on. It is reported because numerator and denominator come from one
instrument on one date, and no trend is drawn from it. Its
Wilson interval [Wilson 1927] treats the month’s AI Overview
keywords as draws from a stable process: it shows binomial
noise in the ratio, not the instrument’s error.

5.3 AI answers and AI Overviews: two definitions, converging
AI-answer counts are not comparable at the prefix level.
Brand Radar’s 17,206 stored answers citing the section and
Semrush’s 158,100 mentions read on 10 October differ by a
factor of 9.2, but that ratio is a scope mismatch, not a divergence: Semrush’s companion count of 29,600 cited pages is
68 times the 434 URLs the section holds, so its figures are
scoped to the domain rather than the prefix, as Section 5.5
9

User First Intelligence: Query Discovery for SEO and GEO/AEO

Pagadala, preprint v5.2, 15 October 2026

Table 3. AI Overview citation under two vendor definitions, same prefix, same months.
Month

(a) Ahrefs: cited / all AIO
keywords

(a) as %, 95% Wilson CI

(b) Semrush count

(b) / (a) numerator

July 2026
August 2026
September 2026
October 2026 (run-rate)

47 of 284
851 of 6,749
3,380 of 22,665
7,455 of 37,238

16.5% [12.7, 21.3]
12.6% [11.8, 13.4]
14.9% [14.5, 15.4]
20.0% [19.6, 20.4]

138
2,221
8,187
10,018

2.94x
2.61x
2.42x
1.34x

(b) Two vendor counts, same months
10K

25

1.34x
2.42x

20

Keywords (log)

Definition (a): cited / all AIO
keywords the prefix ranks on, %

(a) Ahrefs share, 95% Wilson intervals

15
10

100

5

2.61x

1K

2.94x

(b) Semrush count
(a) Ahrefs numerator

0
Jul
n = 284

Aug
n = 6,749

Sep
n = 22,665

Aug

Jul

Oct
n = 37,238

Sep

Oct

Figure 3. AI Overview citation under two vendor definitions, same prefix, same months. (a) Ahrefs definition (a) as a share of all AI Overview
keywords the prefix ranks on, with 95% Wilson intervals; the denominators grow from 284 to 37,238. (b) The two vendor counts, Semrush
keywords with an AI Overview position against the Ahrefs numerator, on a logarithmic axis, with their ratio labeled. Sources as in Table 3.
.xyz 10.2%

5.4 Referring domains: 11.4x, and disagreement about
composition

Ahrefs
913 domains

Both instruments report live referring domains to the same
prefix on the same day, and both are in the Section 4.1 table
with a definition and a read date, which makes this the cleanest
paired comparison in the study after estimated visits.

.info 61.9%

Semrush
80 domains

Ahrefs reports 913 referring domains to the prefix; Semrush Backlink Analytics indexes 80 for the subfolder: a factor
of 11.4. They also disagree about what those domains are.
Ahrefs puts 61.9% on .info, 26.4% on .asia and 10.2% on
.xyz; Semrush puts 75% on .xyz and 88% at Authority Score
0 to 10. Both descriptions agree the domains are low-quality
automated networks and disagree about their composition by
a wide margin, which matters for any study classifying link
profiles from one vendor’s TLD distribution.

.asia 26.4%

.xyz 75%

0%

25%

not stated 25%

50%

75%

100%

Share of live referring domains to the prefix, by top-level domain, 11 Oct 2026

Figure 4. Composition of live referring domains to the prefix by toplevel domain, as reported by each instrument on 11 October 2026.
Ahrefs: 913 domains; Semrush Backlink Analytics: 80 domains, of
which the instrument reports 75% on .xyz and does not break down
the remainder.

5.5 Twelve prefixes on one domain: the divergence is
prefix-specific, with no detectable relationship to age

Figure 4 shows the two compositions side by side. A
third figure from the first instrument complicates even its own
count: its daily series gives 909 at day 75 against 913 on 11
October, and its new-and-lost report for September gives 917
new against 95 lost, which with nineteen at day 37 implies
about 841 at the end of September, an earlier date; the three
figures are consistent with a count still rising. Section 10 sets
out why no claim here turns on the exact count.

Sections 5.1 to 5.4 are one prefix. That the narrowing of
the visits ratio there reflects section age, each vendor’s index filling in at its own rate, was stated as a hypothesis,
with a cross-prefix test, before the test was run (Appendix
A). The test was run on 12 October 2026, on both instruments, for twelve sections of the same domain: the area-code
section and eleven others chosen by the author to span ages
10

User First Intelligence: Query Discovery for SEO and GEO/AEO

Pagadala, preprint v5.2, 15 October 2026

from under two years to the instrument’s horizon; the selection was purposive, not random, and the results describe
these twelve. Every figure below is a dashboard read on one
date. The raw values, the read method, the age proxy and
the United States share of each prefix’s estimated visits are
in the released data files, and every statistic quoted in this
section is printed by a script: analyze.py, released beside them, or instrument_extra.py, prepared for release,
which prints the ordering correlation’s significance and intervals, the spread, the size-banded agreement, the ratio columns
of Table 4 and the remaining per-prefix figures.
Six things follow (Figure 5); the first is that the age hypothesis fails.
The cross-section shows no detectable relationship between the ratio and section age. Spearman’s rank correlation between age and the unmatched visits ratio is −0.11 over
twelve prefixes, with a Fisher 95% interval of −0.64 to +0.49
and a permutation p of 0.73; territory-matched it is −0.28;
excluding the area-code section it is +0.15. Twelve prefixes
give about 38% power to detect a correlation of 0.5 (37.8% by
the Fisher approximation), so this is not a demonstration that
no age effect exists. What it does establish is narrower and
suﬀicient: the ratio does not converge on a common value
as sections mature, because the seven sections aged between
seven and eleven years sit anywhere from 0.25x to 6.57x unmatched (0.46x to 6.61x matched). The age hypothesis, that
each vendor’s index fills in at its own rate and the ratio settles as a section ages, is therefore withdrawn, and the narrowing of the area-code ratio from 27.1x to 7.5x over three
months is reported as an observation on one section and not attributed. Only one prefix in the cross-section is under twentyone months old, so the first months of a section’s life are not
characterized here beyond that one case.

correlation between the two instruments’ visit estimates is
+0.94 (bootstrap 95% interval over prefixes +0.70 to +1.00;
p < 0.001; Kendall’s tau +0.82, interval +0.57 to +1.00; 60 of
66 pairs concordant). The vendors agree on which section is
larger in 60 of 66 pairs; what has unknown sign and magnitude
is the correction factor between the two instruments, which
no domain-level constant captures. The agreement depends
on how different two sections are in size: of the pairs whose
sizes, taken as the geometric mean of the two estimates, differ
by more than a factor of three, all 51 are ordered alike; of the
15 pairs within a factor of three, 9 are. The consequence for
practice is restated in Section 5.6 in that form.
Keyword universes diverge consistently; visit estimates do
not follow them. Semrush reports more ranking keywords
than Ahrefs on every prefix, by between 2.0x and 20.9x. The
rank correlation between the keyword ratio and the visits ratio
is +0.17 over all twelve, and +0.52 with the area-code section
excluded; the second figure is reported because the first is the
one the paper is entitled to use and a reader should see both.
/local/bundles/ has the second-largest keyword ratio (16.1x)
and the smallest visits ratio (0.20x). Across sections, then, the
keyword-universe ratio has no detectable relationship with the
visits ratio (two-sided p = 0.60 over all twelve and 0.10 without the area-code section; instrument_extra.py), so the
index-coverage mechanism behind the age hypothesis finds
no support here; how much of the area-code section’s own
divergence the keyword universe accounts for depends on the
territory pairing (Section 5.6).
The section this paper studied is where the instruments disagree most. It has the highest visits ratio (7.24x unmatched,
8.89x matched; /stores/ is next at 6.57x) and the highest
referring-domain ratio (11.3x) of the twelve. The referringdomain outlier has a visible cause: Ahrefs indexed the automated link network described in Section 10 and Semrush
largely did not. The visits outlier does not have a visible cause
here, and two candidates are stated as hypotheses only: the
section’s query distribution is unusually long-tailed (Section
8), which click models over estimated volume may treat very
differently; and the section was three months old, which the
cross-section cannot characterize.

The ratio is prefix-specific, and not one-directional. Unmatched for territory, Semrush’s estimate runs from one
fifth of Ahrefs’ (/local/bundles/, 0.20x) to seven times it
(/local/area-codes/, 7.24x), a spread of 1.55 orders of magnitude, with a median of 1.01 and six of twelve prefixes below
one. Matched for territory the spread is wider (0.20x to 8.89x),
the median is 1.06, and four of twelve are below one, because
two of the six sub-one prefixes cross one once their non-US
traﬀic is removed (/product-compare/, 69.6% US, from 0.75x
to 1.07x; /device-compare/, 82.6% US, from 0.99x to 1.20x);
/es-us/local/, at 42.6% US, moves from 0.25x to 0.58x and
stays below one. The territory objection therefore changes the
count and not the conclusion: on the same domain, on the
same day, the vendors’ estimates differ by factors from well
below one to well above it, and no single correction factor
maps one onto the other. Taken across the twelve, the unmatched ratio has a geometric mean of 1.13 (bootstrap 95%
interval 0.62 to 2.12) and a geometric standard deviation of 3.1
(1.9 to 4.1), a normal range on the log scale of about 0.12x to
10.6x; with twelve purposively chosen sections this describes
them and is not a prediction for another section.

A measurement result about one of the instruments, established in passing. Semrush’s AI-visibility panel reported
158.3K mentions and 29.5K cited pages for every one of the
twelve subfolders, identically, on 12 October (Section 5.3
quotes the 10 October read of 158,100 and 29,600). Those
figures are domain-scoped whatever prefix is queried. This
confirms by observation what Section 5.3 infers from the page
count: the two instruments’ AI-answer counts cannot be compared at the prefix level.
Limits. Twelve prefixes, one domain, one read date; the age
proxy is a chart read, left-censored at September 2015 for one
prefix and close to that horizon for two more; one prefix under twenty-one months; the territory match uses each prefix’s
US share as the instrument reports it. A second domain and
a second read date are the next step, and neither needs this
provider.

The vendors agree on the ordering of sections and disagree
on their magnitudes. Across the twelve prefixes, the rank
11

User First Intelligence: Query Discovery for SEO and GEO/AEO

Pagadala, preprint v5.2, 15 October 2026

Table 4. Twelve URL prefixes on one domain, both instruments, read 12 October 2026. Age is months since the first month with organic
traﬀic in the Ahrefs all-time series, read to the nearest month or quarter; the series begins in September 2015, so the oldest age (/es-us/local/) is
left-censored at that horizon and the next two lie within four months of it. Ahrefs visits are worldwide and Semrush visits are the US database;
the “US share” column is the United States share of Ahrefs’ estimate from its traﬀic-by-location table, and the matched ratio divides Semrush
US by Ahrefs US-only. The keyword ratio is Semrush over Ahrefs, like the visits ratios; the referring-domain ratio is Ahrefs over Semrush.
Referring-domain and keyword counts are the 12 October reads and differ slightly from Sections 5.2 and 5.4’s 10–11 October reads (29,000
and 58,586 keywords; 80 Semrush domains, 11.4x).
Prefix

Age
(mo)

Ahrefs
visits

Semrush
visits (US)

Ratio, unmatched

US
share

Ratio,
matched

Ahrefs
kw

Semrush Kw
kw
ratio

Ahrefs
RD

Semrush RD
RD
ratio

/local/areacodes/
/productcompare/
/local/bundles/
/devicecompare/
/local/cellphones/
/support/
/local/fiber/
/buy/
/local/internet/
/stores/
/deals/
/es-us/local/

3

221,000

1,600,000

7.24

81.4%

8.89

28,900

59,000

2.0

913

81

11.3

21

5,500

4,100

0.75

69.6%

1.07

716

2,300

3.2

187

41

4.6

36
39

25,600
26,700

5,200
26,400

0.20
0.99

99.2%
82.6%

0.20
1.20

2,100
2,400

33,800
12,600

16.1
5.2

115
47

194
45

0.6
1.0

57

37,300

135,100

3.62

98.8%

3.67

3,600

37,500

10.4

144

225

0.6

93
95
95
114
129
132
133

1,900,000
102,000
644,000
243,000
312,000
214,000
8,900

1,957,880
47,300
1,014,124
220,600
2,051,269
219,600
2,200

1.03
0.46
1.57
0.91
6.57
1.03
0.25

98.7%
99.8%
98.5%
93.6%
99.4%
99.3%
42.6%

1.04
0.46
1.60
0.97
6.61
1.03
0.58

38,700
5,400
19,800
13,300
14,700
5,300
1,300

351,854
31,900
206,365
79,700
306,952
32,000
4,800

9.1
5.9
10.4
6.0
20.9
6.0
3.7

10,600
258
7,400
1,700
4,100
1,600
284

7,056
245
3,246
516
3,527
2,042
62

1.5
1.1
2.3
3.3
1.2
0.8
4.6

Semrush / Ahrefs, estimated visits (log)

(a) Divergence against age. Spearman ρ = −0.11

(b) Divergence against keyword-universe ratio

10x
/local/area-codes/

/local/area-codes/

/stores/

/stores/

5x

2x
1x
0.5x

0.2x

/es-us/local/
/local/bundles/
filled marker: the section followed in Sections 5.1 to 5.4 and 8 to 11

3

10

30

100

/es-us/local/

2x

Section age, months since first organic traffic (log)

5x

/local/bundles/

10x

20x

Semrush / Ahrefs, ranking keywords (log)

Figure 5. Twelve URL prefixes on one domain, both instruments, 12 October 2026. Each marker is one prefix; the filled marker is the areacode section. (a) The Semrush over Ahrefs ratio on estimated visits, unmatched for territory, against section age in months since the first
month with organic traﬀic in the Ahrefs all-time series, both axes logarithmic; the horizontal line is a ratio of one. (b) The same ratio against
the Semrush over Ahrefs ratio on ranking keywords. Data in Table 4 and in the released file.

5.6 What follows for applied search research

At the August ratio of 27.1x, the two readings cannot both
lie within a factor of 5.2, the square root of 27.1, of the true
value, so at least one of the two estimates lies a factor of five
or more from the quantity both are estimating, and this study
cannot say which. In absolute terms the bound is larger: the
larger of the two errors is at least 13 times the smaller reading.
That is the whole of the inference, and it is a property of the
pair, not a finding about either vendor: a reader who compares

What divergence licenses, and what it does not. There is
no ground truth here. Neither vendor’s figure can be checked
against a counted visit, because the provider’s analytics were
not available for this study. Divergence is therefore not error.
What two readings A and B of one quantity with true value T
license is a bound on the larger error and nothing more:
max(|A − T|, |B − T|) ≥ |A − B| / 2.
12

User First Intelligence: Query Discovery for SEO and GEO/AEO

Pagadala, preprint v5.2, 15 October 2026

such estimates across instruments should know that on a twomonth-old section they can stand a factor of five or more apart,
without the comparison itself showing which is closer.

alone, two pairs six to seven times apart were ordered the other
way on the second; the magnitude of any difference, and any
ratio between a section’s figure on one vendor and another
section’s on the other, can differ by a factor of five below to
nearly nine above. Growth measured on the two instruments
also differed, by a factor of 2.7 in one month (Section 5.1).
Both instruments remain the appropriate tools for ranking sections and for directional comparison; this result concerns the
comparability of magnitudes across instruments, not the usefulness of either. It bears on the framework’s outcome layer
(Figure 1b): a content program that reads its results on one
platform cannot take the magnitudes at face value. Whether
demand that never reaches a search box differs in topic and
form is the framework’s separate hypothesis, which Measurement 2 begins to test and Section 13 specifies. Reporting both
makes the range of estimates visible; reporting one does not.

What the narrowing does and does not support. The ratio
falls 27.1 → 10.2 → 7.5 over three months on this prefix. Section age, with index coverage as the mechanism, was the hypothesis; Section 5.5 tested it across twelve prefixes and found
no detectable relationship between age and the ratio. Within
this one prefix the narrowing is also confounded: section age
is collinear with calendar time, and the window contains the
September 2026 spam update, the arrival of several hundred
automated referring domains, and a vendor data-reliability notice covering two of the four months. The narrowing is reported as an observation on one section and is not attributed.
Where it can be checked, the index-coverage term is not
negligible, and its size depends on the territory pairing. With
Semrush’s US figures against Ahrefs’ worldwide ones, read
on 10 and 11 October, the divergence decomposes as
7.47x = 2.02x (keyword universe) × 3.70x (estimated visits
per ranking keyword),
so the keyword universe accounts for about 35% of the divergence in log terms. With both read worldwide (keywords
read on 12 October), it is 8.62x = 3.19x (keyword universe) ×
2.70x (per keyword), and the keyword universe accounts for
about 54%. How Semrush aggregates its worldwide keyword
count across national databases is not documented in the report, so the decomposition is reported both ways and no claim
is made about which component is larger.

The limits of this result. One domain, one vendor pair, no
ground truth; the longitudinal series is one prefix over 77 days
and the cross-section is twelve prefixes on one date. What is
established is that disagreements of up to an order of magnitude occur in both directions between sections of one site,
from a factor of five below to nearly nine above, that no relationship with section age is detectable across twelve sections, only one of them under twenty-one months old, and
that keyword-universe size does not predict them. What is
not established is which instrument is closer to the truth for
any section, or what determines the ratio. Section 13 sets out
the next step: a second domain and a second read date.

6 Measurement 2: reviews against keyword volume on one taxonomy

Why the headline ratios understate the disagreement. The
natural objection to Table 2 is territory: Semrush’s figure is
US and Ahrefs’ is worldwide, so the comparison is unfair to
Ahrefs. It is, and in the direction that makes the reported ratios
conservative. Matching worldwide to worldwide gives 8.62x
for October and 26.7x to 29.9x in the first two months (Table
2). Matching US to US, deflating the Ahrefs figure by the
18.5% non-US share of its own estimated visits, gives 9.17x
for October against the 7.5x unmatched. Applying the same
share to July, August and September gives 31.8x, 33.3x and
12.5x (Table 2); the share was read once, so those three are
estimates that assume it held. The headline range keeps the
unmatched pairing because it is the conservative one; every
matched pairing is larger.

The framework’s premise can be tested wherever a first-party
demand surface and a tool-derived one describe the same industry. A separate dataset in the same industry allows a first
run. It holds 47,485 Google reviews of 379 retail locations
of major US telecom carriers, obtained through DataForSEO
under its license and exported on 8 September 2026, of which
37,193 carry text, at 378 of the locations. The rule by which
the locations were chosen was not recorded. The export holds
between 1 and 201 reviews per location (median 145) and
dates reviews only relatively (for example “a year ago”), so the
period they cover is not known; where owner responses name
a carrier, at 26 locations, they name five different carriers. It
also holds a 42,994-node telecom taxonomy built by the author’s clustering engine from 1,898,584 keywords, each node
carrying DataForSEO monthly search volume. The licensed
export contains reviewer display names; they were excluded
from the analysis and are held only in the author’s private copy
of the export, and only per-label counts are reported. Reviews
were linked to taxonomy labels with the released exact-match
linker (TokenLinker), so every attribution is auditable from
the label. The taxonomy repeats generic labels under many
parents, so a label is one linking unit and its volume is the sum
over the nodes that carry it. Of the 37,193 reviews, 20,663
(55.6%) linked to at least one of 27,817 linkable labels, at 2.25
labels per linked review, and 1,008 labels were mentioned at
least once.

Consequence for practice. The design this bears on is the
standard one in applied content work: publish something, read
one dashboard, compare it against the rest of the site or against
a competitor. Section 5.5 is the finding that bears on it most
directly. Across twelve sections of one domain the vendor ratio on estimated visits spans 0.20x to 7.24x (0.20x to 8.89x
territory-matched), so no domain-level calibration factor can
convert one vendor’s figure into the other’s. The vendors
agree on which of two sections is larger in 60 of 66 pairs, so a
single-vendor ranking of sections agrees in direction with the
other instrument’s when sections differ several-fold on both
instruments and less often when they are within a factor of
three (9 of 15 pairs); with no ground truth, agreement between
the two is all that can be shown; measured on one instrument
13

User First Intelligence: Query Discovery for SEO and GEO/AEO

Pagadala, preprint v5.2, 15 October 2026

At the level of the taxonomy’s 17 top-level branches the
two signals agree only roughly, and size the branches very
differently. The taxonomy’s volumes are hierarchical, so each
branch’s volume is taken from its own top node, and each label’s mentions are split across the branches where the label
occurs; the rank correlation between the share of review mentions and the share of search volume is then +0.75 (bootstrap
95% interval over branches +0.44 to +0.90; p < 0.001, 17
branches; Figure 6b), and +0.47 (+0.01 to +0.78; p = 0.06)
if each label’s mentions go to the branch holding most of
its nodes; the branch-level agreement therefore depends on
how a label that occurs in several branches is attributed. An
earlier computation gave +0.78; it summed nested volumes
over only the labels that reviews mention, which selects the
volume measure on the outcome, and it is superseded. The
shares differ widely: carriers draw 66.8% of review mentions and 14.9% of search volume, devices 11.0% and 32.7%,
broadband 4.0% and 18.1%. At the level of topics the two
barely agree. Across the 1,008 labels that at least one review
mentions, the rank correlation between review mentions and
monthly volume is +0.18 (bootstrap 95% interval over labels
+0.12 to +0.25; Kendall’s tau +0.13); counting the 26,809 linkable labels that no review mentions as zero, it is +0.27 (+0.26
to +0.28). It is +0.28 among the 213 labels with at least twenty
mentions, and +0.16 among the 106 labels mentioned at least
twenty times in one- and two-star reviews (Figure 6a). Labels
share reviews and nest in one taxonomy, so they are not independent draws: these intervals, and the p-values below 0.001
the scripts print, are too narrow, and the label-level figures
are descriptive. A bootstrap over reviews does not repair this
here, because label counts are small integers and resampling
or reweighting reviews shifts their ties, and the rank correlation with them (supplement_r10.py, section 12). Of the
1,008 labels, 367 (36.4%) carry under 1,000 monthly searches
and 106 (10.5%) carry none. A label’s volume is summed
over the nodes that carry it, which can include nested nodes;
computed instead on each node’s own volume (its volume less
its children’s), the two label-level correlations are +0.16 and
+0.26. Several variants are reported (attribution rule, nested
or own volumes, mentioned or all labels, and, after the link
check, multi-word labels only); none is adjusted for multiple
comparisons, and the multi-word variants are post hoc. The
per-label counts behind every correlation in this section are
released in anonymized form, without label names and with
volumes as ranks, with a script that recomputes them (Section
14).

95% interval +0.74 to +0.98) with split attribution and +0.65
with modal attribution, the label-level correlation over mentioned labels is +0.24 (+0.16 to +0.33), and carriers still draw
56% of review mentions against 15% of search volume. The
conclusions hold, and the branch-level agreement is stronger
when the links are cleaner. The annotators are models, not
people; a check of the same sample by a person is outstanding.
The complaint the author’s practice had identified is the
cleanest case. Of 6,620 one- and two-star reviews, 924
(14.0%, Wilson 95% interval 13.1% to 14.8%) match a pattern for waiting (wait, waited, waiting, long line, hours in
line), against 1.9% (1.8% to 2.1%) of five-star reviews. The
same annotators judged 100 of the 924 matches: 83% to 85%
are complaints about waiting (Cohen’s kappa 0.93), and about
nine in ten of those concern waiting in the store, so roughly
12% of one- and two-star reviews complain about a wait, most
of them in a store. The whole taxonomy, built from 1.9 million keywords, holds 11 labels containing “wait”, with 622
searches a month between them, and none concerns waiting
in a store: they cover call waiting, waitlists, activation and unlock delays, call-center wait times and a campaign name; the
one that reviews mention carries 12. Eight labels name a remedy, appointments, queues or callbacks, with 13,170 searches
a month between them, most of it for appointment reminders;
the label for scheduling a store appointment carries none, and
no label concerns check-in. The pain point most often named
by unhappy customers is close to invisible to the volume tool,
and what it calls for is a product or service change, such as
appointment booking or digital check-in, rather than a page.
This is a first run, not the study specified in Section 13. It
uses one first-party surface on one platform in one industry,
exact-match links of which about two in three are correct, relative review dates, and a taxonomy whose labels are themselves search phrasings, which biases the comparison toward
agreement. The reviews describe store locations rather than
the area-code section of Sections 5 and 8 to 11, so this result tests the framework’s demand premise and not the deployment. Within those limits it is consistent with the framework’s
narrowest claim: on one industry, what people write in their
own words and what a volume tool counts agree only roughly
on the broad areas of demand, size them very differently and
barely agree on topics, and the disagreement is largest for complaints.

How good the links are. Two blind annotators, separate AI
agents on different models given only a random sample and a
fixed protocol and none of the hypotheses, judged 200 links
drawn uniformly from the 46,517: 65% to 67% are correct
(Wilson 95% intervals about 58% to 73%), and the two agree
on 95.5% of the items (Cohen’s kappa 0.90). The errors lie almost entirely in single-word labels, which are right about half
the time (for example “Thanks”, “People”, “Customers” and
place names that are also first names), while multi-word labels
are 95% to 96% right. Restricted, after this check, to multiword labels, the branch-level correlation is +0.91 (bootstrap

This measurement uses none of the framework’s machinery
(its ontology, graph, competency questions or score); it bears
on the framework’s answer-surface component. It asks one
question the framework’s design raises, whether the kinds of
publisher an answer engine cites differ between engines, and
it asks it in one vendor’s index.

7 Measurement 3: what AI answers cite, across
eleven sectors and eight answer surfaces

7.1 Pilot
The pilot is a per-surface export of the Brand Radar citeddomains table for six online-learning brands, made on 12
October between 22:21 and 22:26, under an hour before the
14

User First Intelligence: Query Discovery for SEO and GEO/AEO

104

(a) 1,008 taxonomy labels, Spearman +0.18
Customer Service

reviews mentioning the label (log)

New Phone

103

Pagadala, preprint v5.2, 15 October 2026

(b) top-level branches (nine of 17), Spearman +0.75
Mobile & Wireless Carriers

Account

Devices & Hardware
iPhone

Deals & Promotions
Internet & Broadband (ISP)

102

Plans & Pricing
Support & Account
TV & Streaming

101

Business & Enterprise
share of review mentions
share of search volume

Communication Services

100

0

100
102
104
106
108
vendor monthly search volume for the label (log)

20

40
% of total

60

Figure 6. First-party demand against tool-derived demand on one industry taxonomy: 37,193 Google reviews of 378 retail locations of major
US telecom carriers, linked to a 42,994-node taxonomy carrying vendor monthly search volume (both sourced through DataForSEO). (a) Each
marker is one of the 1,008 taxonomy labels mentioned in at least one review; filled squares carry zero reported volume. (b) Share of review
mentions against share of search volume for the nine largest of the 17 top-level branches. Only aggregate counts are shown.

first sector export: youtube.com was the most-cited non-brand
domain on all four Google views and ranked 28th on ChatGPT, 4th on Perplexity, 5th on Gemini and 9th on Copilot,
and reddit.com was in the top three on every surface except
Copilot (240th); these figures are printed by the project’s copy
of cross_sector_sensitivity.py, whose pilot section is
not released because the pilot’s brand set and exports are withheld. The predictions below were written after seeing it, so the
cross-sector study is a replication across sectors of a pattern
first seen in one market. Like the cross-sector study, the pilot
covers answers that name or cite a listed brand. An earlier
pilot, computed by the author’s own analytics platform, has
been withdrawn (Appendix A).

vendor’s written confirmation before using the data (Section
14). Two steps the design named were not completed: the persurface answer counts were not read, only each sector’s allsurface total, and the prompt-level sample was stopped after
14 of 88 exports (Section 13). The frame is the eleven GICS
sectors of the S&P 500, an exhaustive partition maintained by
S&P Dow Jones Indices and MSCI, so no industry was chosen
for its result. The companies are the ten largest holdings by
index weight in each sector’s Select Sector SPDR fund, read
from State Street’s public fund pages (holdings as of 9 October 2026): 109 companies, because Communication Services
counts one issuer, Alphabet, through two share classes. The
organization studied in Sections 5 and 8 to 11 is one of them,
by that rule. The instrument is Ahrefs Brand Radar, Explore
view, United States, read in one collection session from 23:05
on 12 October to 01:15 on 13 October 2026 (exports until
01:05, answer counts from 01:10) through its web interface,
with no API; each export was triggered by an AI browser assistant operating the author’s logged-in session (Section 14).
For each sector, the cited-domains table was exported for eight
vendor views of six answer products (AI Overviews and AI
Mode, each on Ahrefs’ prompt set and on its search-query set;
ChatGPT; Perplexity; Gemini; Copilot). Each export holds
the 1,000 domains found in the most answers, the most this
table exports, which reduce to 760 to 975 registrable domains;
the 88 exports are analyzed, and an all-surfaces export per
sector was made and is used only for the company-dominance
figures below. The universe is the set of answers that name
or cite at least one of the sector’s ten companies. Summed
over sectors it holds 20,389,967 answer records, from 18,763
(Utilities) to 7,766,466 (Consumer Discretionary), not distinct

7.2 Design
The design was written in a dated design file on 12 October
2026, before the first sector export, and amended once before
that export (A1). The file was not deposited with any registry
and was first committed to version control after collection, so
its date rests on the author’s attestation; the word used here is
“written before collection”, not “pre-registered”. Amendment
A2, made after collection and before any manuscript text, set
aside eight exports that repeated a view or mixed two platforms, recorded the RTX re-run described under Limits, fixed
how P1 is scored (YouTube first among non-company domains
on at least one query set of each Google product), defined
“non-company” as not one of the ten domains entered, and
added the exploratory overlap measure. A third amendment,
A3, made after the review of this section, records corrections:
how the exports were made, the stopped prompt-level sample,
and the company-property list used in one sensitivity check.
A fourth, A4, records the author’s decision not to wait for the
15

User First Intelligence: Query Discovery for SEO and GEO/AEO

Pagadala, preprint v5.2, 15 October 2026

across sectors because an answer naming companies from two
sectors is counted in both; the totals were transcribed from the
vendor’s overview page rather than exported. By the vendor’s
own description, which is vendor documentation [Bek 2026],
its queries come from Google’s “People Also Ask” corpus and
its keyword database; it tracks about 282 million queries a
month on AI Overviews, 24 million on AI Mode and 13 to
15 million on each chat assistant; chat answers are refreshed
monthly over a 90-day reporting window and Google’s continuously. Whether the surfaces share one query set is not stated,
and model versions and search settings are not documented.
Source types were fixed before collection: video, forums and
question sites, social networks and user-publishing platforms
(together, “video and community”), reference, news, government, the sector’s own companies, and other web. The quantity is a domain’s citation incidence, the number of stored answers citing it (“Cited in”), summed over the hosts of a registrable domain; shares are of the summed incidence over the
exported domains, within each surface, so an answer citing
two domains counts once for each.

company domains (median 14.1%), a share the selection rule
partly fixes, so it is not compared across surfaces. “Other
web”, which the fixed list does not classify, held a median
61% of incidences on the Google views and 72% on the other
four (90% on Copilot), so the classified types describe a minority of the mass, and the claim here is about the share going
to seventeen named video and community platforms rather
than about every kind of source. Across the 88 cells, answer
surface explains 77% of the variance of that share (bootstrap
95% interval over sectors 70% to 91%) and sector 14% (5% to
20%); for news (12% against 73%), government (26% against
49%) and the companies’ own domains (40% against 45%),
sector explains more (the share of the total sum of squares
of the 88 cell shares explained by the surface means and by
the sector means, unweighted; the remainder is interaction).
Appendix C gives every type’s median and range by surface.
By sector (exploratory). The cited sources also differ between sectors, most visibly on ChatGPT, whose most-cited
domain other than the sector’s own companies was a search
engine (Information Technology), the Food and Drug Administration (Health Care), a personal-finance publisher (Financials), a streaming guide (Consumer Discretionary), a Disney
property (Communication Services), a graphics-card maker
(Industrials, the ambiguous name described under Limits),
reddit.com (Consumer Staples), the Securities and Exchange
Commission (Energy, Utilities and Real Estate) and a paint
maker (Materials). The ten most-cited non-company domains
overlap between sectors more on the Google views (mean pairwise Jaccard 0.36 to 0.40 across the 55 sector pairs) than on
the other four (0.08 to 0.23), a measure not planned before
collection. Appendix C (Tables C3 and C4) lists the mostcited sources for every sector on every surface. Three things
limit this reading. The one prediction about a sector difference, P4, did not exceed chance; with the company-property
list its direction reversed on search queries (22.5% against
24.2%), and in no check did it approach significance (p = 0.23
to 0.63). In several sectors one company dominates: by the
largest company domain’s share of the ten companies’ citation
incidences in the all-surface export, Sherwin-Williams holds
94% of Materials, Amazon 75% of Consumer Discretionary,
Walmart 65% of Consumer Staples, Apple 62% of Information Technology and Uber 55% of Industrials, so a sector difference here is a difference between company sets. And some
of it is mechanical: properties of a sector’s own companies
that were not entered as company domains, such as go.com,
chase.com and mobil.com among ChatGPT’s top three, are
sector-specific by construction.

7.3 Results
Descriptive. The share going to video and community platforms differs most between answer surfaces. In every one of
the eleven sectors, the lowest of the four Google views gave
video and community domains a larger share of citation incidences than the highest of ChatGPT, Copilot, Perplexity and
Gemini (Figure 7a). Across sectors and views, the median
share was 21.3% on the Google views (range 8.1% to 35.8%;
95% bootstrap interval over sectors 17.2% to 26.7%) against
2.1% on the other four (range 0.3% to 16.7%; interval 1.7%
to 2.7%), and by surface 0.6% on Copilot, 0.9% on ChatGPT, 4.6% on Perplexity and 9.2% on Gemini. The bootstrap
resamples sectors: it shows how much the median depends
on which sectors are in the frame, not sampling error in the
vendor’s index. Restricted to the two Google prompt views,
which are the closest match to the prompt-based surfaces, the
Google median is 24.6%. youtube.com was among the three
most-cited domains other than the sector’s own companies in
38 of the 44 sector-by-Google-view cells and in none of the
44 others; its median rank was 1 on AI Overviews, 2 on AI
Mode, 7 on Perplexity and Gemini, 151 on ChatGPT and 161
on Copilot (Figure 7b), where a rank in a sparse cell can be a
tie among domains cited little or not at all. The contrast is not
YouTube alone: without it, the medians are 12.7% and 1.6%,
and the lowest Google view exceeds the highest other surface
in 7 of 11 sectors. The design cannot say whether the contrast
belongs to search-integrated answer products or to Google:
every high-share surface is Google’s, Gemini, also Google’s,
is the highest of the other four, and Perplexity, which searches
the web for every answer, is low.

7.4 The predictions written before collection
Of the four, one held, one held in direction only and two failed.
P1, that youtube.com is the most-cited non-company domain
on AI Overviews and AI Mode in a majority of sectors, failed
as written: it held on AI Overviews (9 of 11 sectors on search
queries, 8 of 11 on prompts) and not on AI Mode (2 of 11 on
each), where google.com, almost all of it www.google.com
(median 93% and 98% of its incidences on the two views),
usually ranked first and YouTube second. It fails under every

Source types fixed before collection. The design’s question
also expected reference, job and forum sources to lead on the
chat products. That half is not supported: the median reference share was 2.7% on the other four surfaces against 3.2%
on the Google views, and forum sites 1.1% against 5.7%. On
those four, the largest classified type was the sector’s own
16

User First Intelligence: Query Discovery for SEO and GEO/AEO

Pagadala, preprint v5.2, 15 October 2026

(a) Video and community share of
citation incidences, %
Other four surfaces
1

Industrials

31

34

21

28

1

6

15

1

Communication Services

32

32

20

26

2

5

15

1

Consumer Discretionary

28

34

20

27

2

8

17

1

Materials

31

33

21

24

0

3

6

0

Consumer Staples

26

32

18

25

3

7

14

1

Energy

23

23

16

20

1

5

9

1

Financials

20

17

14

14

1

3

7

0

Real Estate

18

18

9

12

1

3

5

1

Utilities

18

14

11

8

0

2

3

0

Health Care

14

13

11

9

1

2

5

0

AIO
AIO
AIM
AIM
search prompt search prompt

Chat- Perplex- GemGPT
ity
ini

Copilot

1
3

10
30

100
300
not
cited
Copilot

15

Gemini

6

Perplexity

2

ChatGPT

28

AIM prompt

24

AIM search

36

AIO prompt

34

AIO search

Information Technology

rank of youtube.com among non-company domains (log)

Google answer surfaces

(b) Where YouTube ranks,
11 sectors per surface

Figure 7. What AI answers cite, by sector and answer surface: Ahrefs Brand Radar, United States, answers naming the ten largest holdings
of each S&P 500 sector fund (nine companies in Communication Services), one collection session on 12 and 13 October 2026. (a) Share of
citation incidences going to video and community domains (YouTube, TikTok, Vimeo, Reddit, Quora, Stack Overflow and Stack Exchange,
Facebook, Instagram, LinkedIn, X, Pinterest, Threads, Medium, Substack, DEV, GitHub), among the 1,000 domains found in the most answers;
sectors ordered by the Google mean. AIO and AIM are Google’s AI Overviews and AI Mode, each on Ahrefs’ search-query and prompt sets.
(b) The rank of youtube.com among domains that are not one of the sector’s companies, one marker per sector; bars are medians; a cross
marks a sector where YouTube is not cited among the exported domains.

domain reduction tried; it would hold (9 of 11) if google.com,
Google’s answer surfaces citing Google’s own pages, were set
aside, which the design did not provide for. P2, that YouTube
ranks outside the five most-cited non-company domains on
ChatGPT, Perplexity and Copilot in a majority of sectors, held
on all three (11, 6 and 11 of 11). P3, that Reddit is among
the ten most-cited non-company domains on every surface except Copilot in a majority of sectors, failed: it held in 3 of 11,
and ChatGPT was a failing surface in all eight sectors where
it did not hold. P4, that the video and community share on
AI Overviews is higher in five consumer-facing sectors than
in five others named in the design file (Financials is in neither group), held in direction (26.9% against 24.2% on search
queries, 29.6% against 24.4% on prompts) and not beyond
chance (exact one-sided permutation p = 0.27 and 0.21).

sector’s companies: counted as theirs, the Google views fall
from 20.2% to 32.4% to 5.9% to 12.7%, and Gemini’s 9.2%
exceeds AI Mode on search queries. Restricting each export to
its first 100, 250 or 500 rows gives Google medians of 30.6%,
26.3% and 23.3% against 3.0%, 2.6% and 2.3%. Shares therefore fall as rows are added: truncation at 1,000 rows biases
them upward, the fixed type list biases them downward, and
the net direction is unknown, while the ratio between the two
groups stays near ten. Ranks 501 to 1,000 carry a median
7.6% to 13.8% of each export’s incidences, depending on the
surface.
7.6 Limits
The universe is conditional on the sector’s companies appearing in the answer, so answers built only from other sources
are absent, and surfaces differ in how often they name companies, so each surface’s universe is selected differently. The
exports are ordered by “Found in” while the shares use “Cited
in”. Company domains are the ten entered; the property list
behind the sensitivity was built from the exports and is not
drawn from filings. Two entered names matched other things.
“RTX” also matched answers about graphics cards; a re-run
with “RTX Corporation” left the Google results essentially
unchanged (video and community share 31.3% to 30.1% on
AI Overviews search queries; YouTube’s rank stayed 1 on
AI Overviews and moved from 2 to 1 on AI Mode prompts),
moved Perplexity from 6.2% to 5.5% and Gemini from 15.0%

7.5 Sensitivity
None of the following was planned before collection. The descriptive contrast was recomputed with “Found in” in place
of “Cited in” (Google median 21.5%, other four 3.3%; lowest Google view above the highest other surface in 11 of 11
sectors), with the largest single host in place of summed hosts
(22.0%, 2.4%, 11 of 11), and with 64 properties of the sector’s
companies, from a hand-built list prepared for release with the
design file (Section 14), counted as company domains (19.8%,
2.1%, 10 of 11). The exception is Communication Services,
where YouTube, Facebook and Instagram belong to two of the
17

User First Intelligence: Query Discovery for SEO and GEO/AEO

Pagadala, preprint v5.2, 15 October 2026

to 13.4%, and changed Copilot’s top non-company domain
from amazon.com to a flight-route site, while its ChatGPT
export failed twice on the vendor’s side, so the original ChatGPT file, led by graphics-hardware sites, stands; without Industrials the ChatGPT median is 0.8%, P2 holds on ChatGPT
and Copilot in 10 of 10 sectors and on Perplexity in 6 of 10,
and P3 holds in 3 of 10. “Visa” also matched answers about
travel visas: four immigration and border domains of the US
government hold up to 2.2% of a Financials surface’s incidences, as government sources outside the video and community share. The other names were screened only at the domain
level, by reading each sector’s 25 most-cited non-company
domains on every surface; the screen found two possible further cases, a nutrition site among Information Technology’s
Copilot sources and a laboratory-supplies site of a different
company named Merck, and it cannot detect off-topic answers
that cite on-topic domains. The prompt and search-query sets
are the vendor’s, not observed user demand. The surfaces are
tracked on query sets of very different size (Section 7.2), and
whether they share one set is not established, so a difference
between surfaces may partly reflect the questions each is asked
as well as how it answers. The vendor’s index refreshes, so a
re-export reproduces the procedure and not the figures. The
read is one collection session, one country and one vendor’s
answer index. Citations per answer differ by surface, so shares
are compared within surfaces; medians over cells weight every
sector equally, although cells range from 860 to 18,381,848 incidences (Appendix C gives each cell’s size). Vendor reports
on other universes and tools put Perplexity’s share of social
sources far higher (19.4% to 31%; Section 2) than the 4.6%
median video-and-community share found here, so how a surface ranks on source mix depends on the instrument and the
universe of answers, which is Measurement 1’s lesson applied
to answer surfaces.

row is small, and the instrument does not document its band
definitions in the report, so the row is not interpreted. Day 77
is the last read of the series and the one the abstract and this
section quote; positions 11–20 were not captured that day, so
the 21–100 row cannot be derived for it, and the daily visits
series was read only to day 75 (the October run-rate in Table 2
is a different construct). Its referring-domain figure is the instrument’s overview count, which differs from its daily series
(Section 10).
Day 75 falls inside the window the Ahrefs data notice covers, and day 60 is the first day of the spam update. The
estimated-visits peak at day 60 coincides with that day, and
the subsequent fall is consistent with either a data artifact or a
ranking change; this study does not distinguish them.
At the primary checkpoint, 37 days after publication, the
section held 15,830 ranking positions, 1,874 of them in positions 1 to 3, with an estimated 51,800 monthly visits and
nineteen referring domains. By day 77 it held 43,980 positions across 441 URLs holding at least one position, ranked
for 29,000 keywords in one instrument and 58,586 in the other,
was recorded as a cited source in Google AI Overviews on
7,455 keywords, and appeared in 17,206 stored AI answers.
Concentration. Of the 441 URLs holding a position on 11
October, the ten highest-traﬀic carry 22.8% of estimated visits
and the top 50 carry 64.9%, both from one instrument and
both on a universe selected by the outcome. Fifty of 441 is
11% of the pages carrying about two thirds of the estimated
traﬀic, which is concentration, not breadth; an earlier claim of
breadth is withdrawn (Appendix A).
Demand the volume tools do not report. Among the 58,586
US keywords, the lowest-traﬀic rows are misspellings, nonEnglish forms, numeric fragments and question forms with
40 to 170 reported searches a month or none at all. The section ranks in 105 countries, with 18.5% of Ahrefs-estimated
visits from outside the US. This is stated as a distributional
observation and not as a test; the per-page threshold test that
would make it one requires the full per-page keyword export
matched to pre-launch reported volume, which has not been
run.

What Measurement 3 establishes. The result is descriptive
and narrow: in one vendor’s index, in one collection session,
among answers that name a sector’s largest companies, the
share of citations going to video and community platforms
differs more between answer surfaces than between sectors,
while news, government and company sources vary more by
sector; and Google’s AI Overviews and AI Mode give video
and community domains about ten times the pooled median
share of the other four surfaces, and more than twice Gemini’s.
If that holds outside this index, a coverage or answerability
judgment made against one answer surface may not transfer
to another; the framework has no term for that yet.

9 What the answers cite, and what they do not
9.1 Enumerating pages are cited more often than any single code page
The pages most cited in AI answers are state hubs that enumerate codes, cities and maps: New York 474 answers, California
337, Texas 322, Florida 304, and the national hub 294. Each
exceeds any individual code page: 214 Dallas 238, 786 Miami
228, 404 Atlanta 218 (Figure 8). A hub lists many codes, so it
pools the questions about all of them: per code it lists, a state
hub is cited less often than the most-cited code pages. The
observation is about which page an answer engine cites, not
about which page answers a given question better.
A per-entity content strategy predicts that per-entity pages
are cited most. The question “where is area code 214” is answered most directly by the 214 page, and that page is cited
less than the page listing every Texas code. The hypothesis

8 The deployment series
This section is context for Section 5, not a claim. It describes
what two instruments recorded following the publication of
381 code pages and their hubs, on a domain and a topic that
satisfy all six conditions in Section 3.1.
The 21–100 row is derived as the total less the three reported bands, because Section 4.1 defines a ranking position
as positions 1–100 while the instrument reports only three
bands and the total. It is arithmetic on vendor estimates and
not a fourth measurement. It closes every full column. The
18

User First Intelligence: Query Discovery for SEO and GEO/AEO

Pagadala, preprint v5.2, 15 October 2026

Table 5. Outcomes at each checkpoint. Ahrefs daily series for the prefix, all locations; AI answers from Brand Radar at the nearest stored
date; read 11 October 2026. Day 37 is the primary checkpoint. “n/r” means not recorded: the 11 October read gives no value for that date,
and none is interpolated here. “≈” marks a value read from the daily chart rather than from a table.
Metric

Day 0 (26
Jul)

Day 15 (10
Aug)

Day 30 (25
Aug)

Day 37 (1
Sep)

Day 45 (9
Sep)

Day 60 (24
Sep)

Day 75 (9
Oct)

Day 77 (11
Oct)

Pages holding a
position
Ranking positions,
all
Positions 1–3
Positions 4–10
Positions 11–20
Positions 21–100
(derived)
Estimated visits
(Ahrefs)
Live referring domains
AI answers citing
the section

2

210

365

n/r

391

414

440

441

2

3,385

14,905

15,830

20,326

37,141

43,302

43,980

0
1
0
1

727
1,494
909
255

1,801
10,151
2,639
314

1,874
n/r
n/r
n/r

2,649
15,104
2,331
242

5,822
28,733
2,336
250

8,753
33,203
1,276
70

9,239
33,560
n/r
n/r

2

22,016

51,517

≈51,800

92,897

244,041

221,933

n/r

0

1

19

19

415

828

909

913

0

1,603

3,725

n/r

6,390

10,266

14,823

17,206

ries, a time-zone reference and two voice vendors, at Domain
Ratings between 13 and 83. Wikipedia, at 97, is co-cited
in roughly 11,000 of the answers that cite the section. Two
other national carriers of comparable authority are co-cited
9 times (Domain Rating 91) and 240 times (Domain Rating
87), against the section’s 17,206. Neither published a page
per code.

474

New York hub
California hub

337

Texas hub

322
304

Florida hub

294

national hub
214 (Dallas) code page

238

786 (Miami) code page

228

404 (Atlanta) code page

218
0

100

200

This establishes nothing about necessity. The counts are cocitations within the set of answers that cite the provider, a set
selected because the provider is in it. A carrier absent from
that set may be present across answers the provider is absent
from, and no instrument here is pointed at those answers. The
counts bound the carriers’ co-presence from below within a
selected set and support no statement about what authority
alone produces, nor about whether content on the topic was
necessary.
The comparison that would establish it is outcomeindependent and has not been run: the registry’s codes
crossed with a fixed set of verbalizations, queried without
reference to who is cited, so that each domain’s presence is
measured on a denominator none of them selected. Section
13 specifies it.

enumerating page
per-entity page
300

400

500

Stored AI answers citing the page (Ahrefs Brand Radar, 11 Oct 2026)

Figure 8. The eight pages under the prefix most often cited in stored
AI answers, Ahrefs Brand Radar, 11 October 2026. Enumerating
pages (state hubs and the national hub) are solid; per-entity code
pages are hatched.

this raises, to be tested per question rather than per page, is
that an answer engine prefers a page that answers a family of
questions to pages that each answer one; if it holds, the unit
a content program should publish is not the unit the question
names. This is the framework’s form question in miniature:
the form in which a question is best answered is an empirical
property to be measured. The released coverage rubric does
not leave it open: it grades a dedicated page about an entity
1.0 and a list or section page carrying a fact about it 0.5, a preference for the per-entity form that this observation questions
(Appendix B).
It is a hypothesis from one section. It is the observation in
this paper most worth testing elsewhere, per question, and testing it needs no access to this deployment: any site with both
hub and per-entity pages on an enumerable class can check it.

10 The link profile
The section had zero live referring domains through 31 July,
one on 10 August, and nineteen on 25 August and still nineteen
on 1 September, by which date it already held 15,830 ranking
positions.
The referring-domain count on 11 October is reported by
the instrument as 913, while the same instrument’s daily series
gives 909 at day 75 and its new-and-lost report for September
gives 917 new against 95 lost, which with nineteen at day 37
implies about 841 at the end of September. The three figures
are for different dates (the end of September, day 75 and day
77), so they need not agree, and their order is consistent with
the network still arriving. No claim here turns on the exact

9.2 Who else is cited, and what that does not establish
The queries are held, and the AI answers supplied, by encyclopedic and directory sites. The five domains with the largest
keyword overlap with the section are two area-code directo19

User First Intelligence: Query Discovery for SEO and GEO/AEO

Pagadala, preprint v5.2, 15 October 2026

count; the shape is nineteen through day 37, several hundred
within three weeks, roughly nine hundred by day 75.
The character of the arrivals is not in doubt. They are automated networks: 61.9% .info, 26.4% .asia, 10.2% .xyz, every
linking page at URL Rating below 10, top anchors advertising link sellers. The second instrument indexes 80 referring
domains for the subfolder, 88% from domains at Authority
Score 0–10 and 75% on .xyz.

And the dominant cost was analysis rather than production,
which inverts the usual content-program cost structure and is
the part a reader should expect to pay.
11.2 Six lessons, stated as this deployment’s failures
Each is something this deployment got wrong, which is why
its cost can be stated.
1. Separate structure sources from coverage sources, or
do not claim a method. This deployment did not, so its
demand layer derives from what competitors already rank
for. Cost: an evaluated method claim; the score is specified in Appendix B, and this deployment cannot serve as
its validation.
2. Freeze the evaluation query set before launch. This
deployment did not, so every share in this paper would
otherwise be computed on a denominator selected by the
outcome. Cost: all comparative claims. The released implementation makes freezing a command so the failure is
harder to repeat.
3. Collect at least one first-party demand surface before claiming anything about users. This deployment
collected no first-party surface: of the thirteen demandsurface types the released implementation declares (Figure 1a), only competitor keyword exports, a tool-derived
surface, were linked to any entity; no forum, Q&A, video,
social, review or support data was. Cost: the deployment
cannot show that the framework’s user-question layer did
any work; that layer is described in Section 1.4, exercised in the released example on synthetic records, flagged
as synthetic, on four of the thirteen surface types, and
untested on this deployment’s data; Section 6 runs the
comparison on a separate review dataset.
4. Record the recommendation and its date. The document that turned analysis into a build decision is not in
retrievable form. Cost: the causal chain has no anchor at
its most important link.
5. Get a second grader early. Grading judgments with AI
agents the author built (Section 14), and planning independent annotation for later, means the reliability statistic
arrives after the claims that depend on it. Cost: Appendix
B’s inputs are unvalidated.
6. Expect the class that scores well to have no commercial
page to attach to. Area codes are a reference topic on a
commercial domain. The score has no feasibility term and
someone must decide how business relevance enters.

10.1 What the link profile can and cannot explain
Of the 43,302 positions held at day 75, 15,830 (36.6%) were
held at day 37 and 27,472 (63.4%) were acquired after the network began arriving (Figure 9). Because the arrival is dated
only to an eight-day interval, that share is itself bounded rather
than exact: 53.1% to 63.4%. For AI answers, day 37 is not
recorded, so the corresponding share is bounded 56.9% to
74.9%.
What survives. A result of 15,830 ranking positions and
1,874 top-three positions was established with nineteen referring domains, a count unchanged for the preceding week.
It was reached before the automated network arrived, so the
early positions did not need that network; it does not show
that links played no part, because nineteen referring domains
are not none and their quality is not assessed here.
What does not. Any claim about the full series, including
that link acquisition plays no part in the outcome: most of the
series postdates the network.
What the table does not show, against the temptation to
read it as showing it. The fastest clean interval, 768 a day
across days 15 to 30, is 37% faster than the 562 a day of the
arrival interval. Reading the 132-a-day trough immediately
before the arrival as a baseline would suggest an acceleration;
that baseline sits at the series minimum, and the inference
does not survive showing all six intervals. A 441-page section entering an index does not grow linearly. The network
is therefore unbounded as a confound on the continuation,
and nothing here shows that it accelerated anything.
Disclosure. The provider has an exposure this paper discloses rather than analyzes: a spam link profile pointed at a
live section, which the provider has been asked to review. A
manual action before a later checkpoint would confound any
continuation of this series. The author did not commission,
purchase or solicit any link to the section.

11 What the deployment cost, and what it got
wrong

12 Threats to validity

11.1 Cost
These figures are the author’s reconstruction from project
records, not an accounting extract, and are stated to the nearest useful unit rather than implied to be precise. They are
included because a deployment paper without them gives a
reader no basis for deciding whether to attempt the same thing
(Table 7).
Two things follow for a reader considering transfer. The
marginal cost per page was near zero because conditions 1 to
3 of Section 3.1 held, and they do not hold for most classes.

Measurement 1 (Section 5). Instrumentation is its subject
rather than a caveat on it, and no outcome is a measured visit.
One instrument posted a data-reliability notice covering days
65 to 75. “AI Overview citation” has two operational definitions here, which differ by a factor that falls from 2.94 to 1.34;
both are reported, and a comparison of AI-answer counts is
withdrawn as a scope mismatch (Section 5.3). The estimatedvisit figures are vendor click models that do not distinguish
automated from human requests, and a section attracting an
automated link network may also attract automated requests;
20

User First Intelligence: Query Discovery for SEO and GEO/AEO

Pagadala, preprint v5.2, 15 October 2026

Table 6. Position growth by interval, with the link status of each.
Interval

Referring domains

Domains gained

Positions gained

Rate

Link status

Day 0 to 15
Day 15 to 30
Day 30 to 37
Day 37 to 45
Day 45 to 60
Day 60 to 75

0 to 1
1 to 19
19 to 19
19 to 415
415 to 828
828 to 909

1
18
0
396
413
81

3,383
11,520
925
4,496
16,815
6,161

226 / day
768 / day
132 / day
562 / day
1,121 / day
411 / day

clean
clean
clean
network arriving
network present
network present, data notice

live referring domains:

Ranking positions (Ahrefs,
prefix mode, all locations)

45K

19

19

415

828

909

43,980

ranking positions, all (1–100)
positions 1–3
day 37:
primary
checkpoint

30K

spam update
(day 60)
vendor data
notice (day 65)

15,830
15K
automated link
network arriving

Positions gained
per day, by interval

0
no network

network arriving

network present

1121

1200
768

800

562
411

400

226

132

0
day 0
26 Jul

15
10 Aug

30
25 Aug

37
1 Sep

45
9 Sep

60
24 Sep

75
9 Oct

Days since first third-party detection of the section (26 July 2026)
Figure 9. Ranking positions and the link profile over 77 days. Upper panel: ranking positions in positions 1 to 100 and in positions 1 to 3,
Ahrefs daily series for the prefix, all locations, read 11 October 2026; the hatched band is the interval in which the automated link network
arrived; the vertical rules mark the primary checkpoint (day 37), the September 2026 spam update (day 60) and the vendor data-reliability
notice (day 65); live referring domains at each checkpoint are printed along the top. Lower panel: positions gained per day in each interval of
Table 6, shaded by link status. The upper panel also plots two reads from the same daily series that are not checkpoints in Table 5: day 6 (984
positions, 186 in 1–3) and day 67 (38,801 and 6,942).

no instrument available here separates them. Ordering agreement is weaker for sections within a factor of three of each
other, and the share of the divergence the keyword universe
explains depends on the territory pairing. External validity:
twelve purposively chosen prefixes on one domain, one of
them followed for 77 days; one vendor pair; one read date for
the cross-section; no ground truth; and dashboard reads that
were not archived, so they can be checked only by reading the
dashboards again. Internal analytics would resolve much of
this and are not available.

modest precision (about two in three correct, half for singleword labels; judged by blind AI annotators, not by people);
relative review dates; and a taxonomy whose labels are themselves search phrasings, which biases the comparison toward
agreement. The reviews describe store locations rather than
the area-code section. No person has checked the links or the
waiting matches, and a review is a different construct from an
information need.
Measurement 3 (Section 7). One vendor’s answer index, one
country, one collection session, a universe conditional on the
sector’s companies appearing in the answer, and company sets
that one company dominates in several sectors. Section 7.6

Measurement 2 (Section 6). One first-party surface on one
platform in one industry; exact-match links of measured but
21

User First Intelligence: Query Discovery for SEO and GEO/AEO

Pagadala, preprint v5.2, 15 October 2026

Table 7. What the deployment cost, as reconstructed by the author from project records.
Item

Figure

Basis

Analysis and class selection

≈ 3 person-weeks

Template and generation build

≈ 2 person-weeks

Content production, marginal

≈0

Editorial and link acquisition
Third-party data

0
≈ USD 6,000 / year

Engineering to publish the section

within existing platform capacity

taxonomy construction, classifier runs, the re-homing pass and
a structured review, Nov 2025 to Jul 2026, part-time alongside
other duties
one page template, the registry-to-page generator, internal
linking and structured markup
every fact templated from the public registry; no writer, editor
or per-page review
no outreach, no placement, no paid promotion
Ahrefs and Semrush subscriptions already held for other work;
no incremental spend attributable to this deployment
generated into an existing CMS and publishing pipeline; no
new infrastructure

13 What would test what this paper declines to
claim

lists the rest.
The deployment (Sections 8 to 11). Confounding, with directions. Domain authority: direction positive, magnitude
unknown, no bound available. The carrier comparison in
Section 9.2 is not a bound: it is computed on a set selected
on the provider’s presence. Content quality and execution:
templating, registry facts, structured markup and internal linking are perfectly confounded with selection; direction positive;
no estimate. Topic contest: no defender responded. The automated link network: between 53.1% and 63.4% of day-75
positions postdate its arrival, the range reflecting that the arrival is dated only to an eight-day interval; direction unknown,
magnitude unestimated, and confounded with index maturation and with the September spam update. Algorithm updates:
one named, dated update falls in the window, on the day of the
traﬀic peak; whether unannounced ones did is not knowable
from here. Selection: The query universes were defined after launch. Counts are reported on them; shares are reported
only where the denominator is stated and flagged, or where the
quantity is a ratio between two instruments on the same prefix,
which selection does not affect. “Visibility” is not value: no
revenue, conversion or impression figure appears in this paper
and none should be inferred. External validity: one organization, one industry, one class, a top-authority domain, 77 days,
six stated conditions.

No within-class control exists. A control of geographic
codes with no page, queried on the same instruments as the
published ones, would test whether publishing a page did anything; Section 3 records that no such set exists (Appendix A
records the control that was registered and withdrawn). The
section holds a page for every geographic code in service
in a US state or the District of Columbia; the six territory
codes without pages are too few and too different in kind to
serve. The paper therefore claims no test of whether publishing a page did anything. The closest substitute is external: a
comparable-authority domain that covers the class partially,
which this study has not identified.
The enumerating-pages test, which needs no access to this
deployment. Section 9.1 reports that each of the five mostcited hub pages is cited in more AI answers than any of the
individual code pages they enumerate (1.2 to 2.0 times the
most-cited code page). Any site holding both hub and perentity pages over an enumerable class can test whether that
ordering holds per question, on either instrument, with no reference to this provider.
An outcome-independent query universe. The registry’s
geographic codes crossed with a fixed set of question verbalizations yields a query set that is complete with respect to the
class, defined without reference to any outcome, and hashable. The released implementation writes it: ufi freeze
produces the set with its digest. The example ships a 924query demonstration over the 66 codes in its registry extract,
at digest f05ce279942be5f8; the set for the full class would
be built the same way.

Author independence. The author designed the approach,
deployed it as an employee of the organization studied and
remains employed there, directed every measurement, wrote
this paper with the AI tools Section 14 names, owns an AIvisibility analytics platform, and may develop commercial
tools and a book based on the approach. No person other than
the author has performed any part of the evaluation; the reproduction and annotation checks of Sections 6 and 14 were made
by AI agents the author ran. A reader should treat every judgment here as made by an interested party, and should weight
the instrument readings of Section 5, which are independently
reproducible from two commercial subscriptions, far above
anything else in the paper. That section is the primary result
partly for that reason.

A prospective study on an ordinary domain. A second industry, a domain outside the top decile of authority, the ontology and parameters registered before collection, the query
set frozen and hashed before launch. Three classes with
matched page counts: top class by mean score, top class by
volume, and a class in the bottom quartile of the score. Primary outcome: top-ten presence on the frozen set at day 37,
read on both instruments. Five scoring parameters are locked:
22

User First Intelligence: Query Discovery for SEO and GEO/AEO

Pagadala, preprint v5.2, 15 October 2026

α = 0.5, β = 0.5, damping = 0.85, at least three phrasings per question and a mean class aggregate, lock digest
7290a2235d8de05f, locked 12 October 2026. The lock covers those five values, two of which, the phrasing minimum and
the class aggregate, the released code records but does not consult; it does not cover the scoring code, which changed later
that day (Appendix B), or the ontology, questions, rubrics and
grader. A test rather than a fit needs all of them pinned to
a tagged commit and the design deposited with a third-party
timestamp before collection.
A retrospective test of the score on this deployment,
fixed before its outcomes were read. Every one of the
372 geographic codes in service received a page, so the
score cannot be tested here as a guide to which pages to
build, but it can be tested as a ranking: whether, from
data dated nine months before launch, it orders the codes’
later outcomes better than search volume alone, on each
instrument. The plan, the score of every code under the
locked parameters and the analysis script were committed
on 14 October 2026 and stamped with OpenTimestamps
before any of its registered outcomes (each code page’s
ranking keywords, visits and query coverage) was read for
any code (02_DESIGN/framework_retro_test_381.md
and its manifest); the stamp is anchored in Bitcoin block
971,506, mined at 04:05 UTC on 15 October 2026. Earlier
reads for this paper had shown some per-page information,
the pages most cited in AI answers (Figure 8) and the share
of visits held by the highest-traﬀic URLs (Section 8); a dated
amendment, stamped separately and released with the plan’s
manifest, records this. The test waits on the vendors’ per-page
exports, which have not been made; its result will be reported
whichever way it falls.
An annotation study, two graders independent of the author, on a sample of the coverage and answerability items, reporting weighted kappa with bootstrap intervals. The released
implementation caches judgments keyed on the rubric, so a
second grader costs one pass.

source mix can be split by question type (how-to, definition,
comparison, purchase) and tested within each sector rather
than across them. Amendment A1 fixed a sampling rule of
the 10,000 highest-volume prompts per sector and surface; because the table keeps no volume sort, the exports took the first
10,000 rows in the vendor’s default order, a change recorded
after the design file’s first commit (A2, A3). Collection was
stopped after two small sectors, Energy and Utilities (14 of
88 exports, 44,463 answers), when the vendor’s terms on automated use were found (Section 14), before any row was examined; those rows are stored and unanalyzed, and the study’s
predictions are not yet written.
A persona study on AI answer surfaces. The same frozen
query set issued to AI answer surfaces under a small set of
stated personas (for example parent, business owner, traveler),
with the cited sources and the answer text compared across
personas. The question is whether the answer and its citations vary with who is asking, which classic web search audits found only weakly for demographic attributes [Hannak
et al. 2013], which has been measured for chatbot responses
[Eloundou et al. 2025], and which, to the author’s knowledge,
has not been measured for the sources AI answer surfaces cite.
A second domain for Measurement 1 (Section 5.5). The
cross-section was run on one domain. The result that the vendor ratio is prefix-specific, with no detectable relationship to
age, needs a second site and a second read date before it is
more than an observation about one domain. Anyone with
both subscriptions and any multi-section site can do it in a day;
the data file released with this paper gives the read method.
A protocol that chooses the second domain and its prefixes
by rules fixed in advance, and re-reads the original twelve on
a later date, was stamped with OpenTimestamps before any
reading under it, in the same Bitcoin block; the protocol and
every file its stamped manifest lists are released with the paper’s data.
13.1 Further directions

The multi-platform demand study, which is the framework’s own test. Measurement 2 (Section 6) is a first run on
one surface; the study specified here extends it. For one enumerable class, collect user questions from the first-party surfaces in Figure 1a (forum, question site, video comments and
transcripts, reviews, social groups, support tickets), link them
to entities with the released linker, and compare the resulting
demand distribution with the keyword-volume distribution for
the same entities. The prediction is that the two distributions
differ in both which entities carry demand and in what form
the demand takes (question, comparison, how-to, video), and
that the difference is largest where reported volume is smallest.
The released implementation tags each imported record with
its surface type and prints which surface types returned rows,
so a run that collected nothing cannot be reported as one that
did.

Three directions follow from the measurements’ finding that
demand and answers sit on several surfaces and move between
them; none tests a claim made here.
Surfaces that move. The thirteen surface types the implementation declares are a snapshot. People ask on video, forum, newsletter, professional and short-video platforms (for
example YouTube, Reddit, Substack, LinkedIn, X, Snapchat
and TikTok), and which of them people use changes: among
US adults, use of TikTok rose from 21% in 2021 to 37% in
2025 and use of Reddit from 18% to 26% over the same four
years, while use of YouTube and Facebook held steady [Gottfried & Park 2025]. A demand layer therefore has to be remeasured rather than fixed, keeping the relations between people, questions, entities and answers in the graph so that a shift
between surfaces shows up as a change in the graph rather than
as missing data. Tracking one industry’s questions by surface
over time, with the same linker and ontology, would show how
quickly a demand layer goes stale.

A prompt-level replication of Measurement 3 (Section 7).
The same eleven sectors and eight surfaces at the level of the
individual answer, with the cited pages of each, so that the
23

User First Intelligence: Query Discovery for SEO and GEO/AEO

Pagadala, preprint v5.2, 15 October 2026

Agents as askers. AI agents that research, compare, plan,
book and buy for a person are both a demand surface, through
the questions they ask, and an answer surface, through the
sources they consult. Whether they ask what the people they
serve would ask, and rely on the sources Measurement 3
counts, is measurable and not addressed here.

above. For Section 7, the design file with its amendments,
the 109-company list with its source, the company-property
list, the report-URL file, the analysis, sensitivity and figure
scripts, the per-cell sizes, the per-sector and per-surface
aggregates, the ranked top-ten non-company domain names
and the checksums of the raw exports are prepared for release
in the same repository and are not yet public; this sentence
is replaced by a commit hash when they are. The raw vendor
exports are not redistributed, because the vendor’s terms
restrict use of its data; a Brand Radar subscriber can reexport them with the recorded settings, which reproduces the
procedure and not the figures, because the index refreshes.
For Section 6, the per-label counts behind its correlations,
anonymized (no label names; volumes as ranks, which is all
a rank correlation uses), the link-check judgments and the
annotators’ protocol are prepared for release alongside, and
m2_from_counts.py recomputes from them every Section
6 correlation, branch share and interval that does not need the
review text; the licensed review export itself is not released.

Business disclosures. Some companies, Costco among them,
now report how AI search affects them, on the record and with
a date: on its fourth-quarter fiscal 2026 earnings call, Costco’s
chief financial oﬀicer said that traﬀic to its site from AI search
had grown by triple digits for the second consecutive quarter,
from a low base [Motley Fool 2026], in a quarter with net
sales of $93.9 billion, up 11.2% [Costco Wholesale Corporation 2026]. The author’s reading of the call, as evidence
that AI answers have become a sales channel a large retailer
measures, is set out in a separate note [Pagadala 2026]. Costco
is one of the 109 companies of Section 7. Logging what those
companies say about AI search each quarter, beside how often AI answers cite their domains on a prompt set fixed in
advance (Section 7’s shares are partly fixed by its selection
rule), would test whether disclosures move with citations and
whether a content program could anticipate a shift rather than
read it afterwards.

What a reader can verify independently. Every figure in
Sections 5 and 8 to 10 can be re-read from the same two
dashboards for the same prefix, subject to index drift. The exception is the Brand Radar answer count, which moved from
14,823 (9 October) to 17,206 (11 October) and 17,400 (12
October) as stored answers were refreshed; it is reported with
its read date and is not claimed to be re-readable. A re-read
of Semrush on 13 October reproduced the July to September figures of Table 2 exactly, in both territories; the October run-rate had moved by about 3% (worldwide 1,910,867,
US 1,659,636). The Ahrefs daily series should reproduce the
checkpoint rows until it ages out of the six-month window; it
was not re-read for this version. The series in Tables 2, 3, 5
and 6 are kept as CSV files with the paper’s data, prepared
for release with the Section 7 artifacts (open item 2); they are
transcribed from those tables, and the dashboard reads behind
them are not archived.

14 Reproducibility, ethics and conflicts of interest
What is released. The ufi reference implementation
at https://github.com/VenkataPagadalaGIT/ufi under
Apache 2.0, version 0.2.0, cited here as commit 149994a
of 12 October 2026, because the repository has no tags and
later commits kept the version number: test suite, command
line interface, and a worked example that runs offline on
public data. Its OWL reasoning step uses HermiT through
owlready2, which needs a Java runtime; the package declares
Python 3.10 or later and minimum, not pinned, dependency
versions. Most of its code was written by an AI coding
assistant under the author’s direction (all 22 commits at that
point are AI-assisted: 21 carry the assistant as author and
one as co-author). The corrected numbering-plan ontology
in YAML with OWL and SHACL export, and the area-code
dataset the example uses. The demand layer declares thirteen
surface types, ships two generic file adapters (CSV and
JSON Lines) and prints which surface types returned rows;
collection from each platform is left to the deployment. The
frozen 924-query set, the parameter lock and the run manifest
are committed in the repository at examples/nanp/out/, so
the digests quoted in Section 13 and Appendix B resolve to
released files. It has no DOI; a Zenodo deposit is outstanding.
The exported OWL and SHACL mint terms under urn:ufi:
<name> by default, which makes no resolution claim; no
persistent namespace has been registered.

What is not released. The provider’s internal graph database,
the crawl of its site, and its analytics. No figure in this paper
is drawn from them; the cost figures in Section 11.1 are the
author’s reconstruction from project records.
Ethics and data collection. No experiment was run on people, and no data about visitors to the section was collected.
The deployment published reference pages and ran no experiment on visitors. Page facts derive from the numbering plan administrator’s public registry and US Census data,
both public-domain US government sources. This study performed no crawl of any third-party site; the provider’s own site
crawl is an internal operation on the organization’s own property. The review dataset in Section 6 was obtained through
DataForSEO, a licensed data provider, under its terms; the
export contains reviewer display names, which were excluded
from the analysis and are held only in the author’s private
copy of the licensed export; no review text is reproduced, and
only per-label aggregate counts are reported. No institutional
ethics determination is reported for that analysis of public reviews; such analyses are commonly exempt, but the determi-

Data released with this version. The twelve-prefix
cross-section (Table 4) is released as two CSV files,
one per instrument, each row carrying the prefix, the
figures read, the read date and the read method, at
data/instrument_divergence/ in the repository named
24

User First Intelligence: Query Discovery for SEO and GEO/AEO

Pagadala, preprint v5.2, 15 October 2026

nation belongs to the institution.
The vendor figures in Sections 3, 5 and 8 to 10 were read
from the vendors’ web dashboards under paid subscriptions
held for other work (Section 11.1), and the Section 7 exports
were made through the Ahrefs Brand Radar web interface,
using its own export function, under a subscription held by
Previsible, a digital marketing agency, with its written permission of 11 October 2026 to use the agency’s accounts
and tools. In both cases the browser was operated by an AI
browser assistant (Claude in Chrome, from Anthropic) under
the author’s direction: it read the displayed figures and, for
Section 7, clicked the interface’s export control for each export. No API was used, and raw vendor exports are not redistributed. Ahrefs’ terms of service prohibit using its services
“through an automated means” except through its API (clause
4.4(j), read 13 October 2026); the Ahrefs reads and exports
were made through its web interface by the browser assistant,
no confirmation from the vendor has been obtained, and the
prompt-level collection of Section 13 was stopped when the
clause was found. The Section 7 design had made using and
publishing the collected data conditional on the vendor’s written confirmation (amendment A3); amendment A4 records
the author’s decision of 13 October 2026 not to treat that confirmation as a precondition. Semrush’s terms prohibit using or
launching “any automated system” that sends more requests
than a person could reasonably produce, and to “harvest or
scrape any content of the Services” (section 3.3, items (k) and
(p), read 15 October 2026); the Semrush figures were read
from its dashboards by the same browser assistant, and Semrush has not been asked whether that falls within those terms.
Competitive effects. The deployment displaced incumbent
pages, mostly specialist directories at Domain Rating 13 to
83, in a public search index. This is a commercial outcome
with distributional consequences for smaller publishers, and
the informational value added is modest, because the registry
had already published the facts. Condition 6 of Section 3.1
can be read as a criterion for selecting undefended targets.
That reading is available and this paper does not endorse it;
a method whose transferable content is “find a finite factual
class that an authoritative free registry already answers and
that no one is defending” deserves to be stated in those terms
so that the question can be asked.

name is withheld; the identity is not claimed to be concealed.
Open items before submission. The manuscript is not submitted anywhere, including a preprint server, until each of
these is closed: (1) the organization’s written approval, with
its date, approving role and unit, and a scope covering every table and section that uses the organization’s figures; (2) public
release of the Section 7 artifacts at a cited commit; (3) an institutional ethics determination for Section 6; and (4) withdrawal
or correction of the earlier manuscript copies in the public
repository that assert the organization’s approval or name it.
Conflicts of interest. The author is employed by the organization that operates the section studied (Section 12); that
organization is also one of the 109 companies in Section 7, included by the selection rule. The author owns an AI-visibility
analytics platform, which computed a pilot for Section 7 that
has been withdrawn (Appendix A), and may develop commercial tools and a book based on the framework. The Section
7 data were collected under the subscription of Previsible, a
digital marketing agency, through a personal contact who gave
the author access; the author has no business relationship with
Previsible. To limit the effect of these interests, the primary
result rests on two vendors’ readings of public URL prefixes
that any reader with the same subscriptions can re-read, the
implementation is public, and the studies in Section 13 are
designed before their data exist.
Use of AI tools. Generative AI was used throughout this
work under the author’s direction and is disclosed here as
part of the method. Anthropic’s Claude models (Claude
Opus 5, Opus 5.5, Fable 5 and Fable 5.1, in October 2026),
through Claude Code and Claude in Chrome, drafted and
edited manuscript text, including this version; wrote the
analysis, figure and build scripts and most of the released
implementation’s code; drafted the Section 7 design and
its amendments with the author; operated the browser for
the vendor reads and exports, as stated above (the author
read Semrush’s worldwide keyword count in Section 5.2),
and fetched the section’s public pages for the page count in
Section 3; and ran the ten review rounds, recorded in the
project’s review log, as simulated panels of AI reviewers,
which are not peer review; a separate scoring agent, given
only the paper and its released files and none of the review
history, measured the manuscript against a fixed rubric, and
version 5.2 responds to that measurement; two further agents,
on different models and blind to the analysis, annotated
the samples of Section 6’s link check, and two more the
screened sample of Section 1’s count of works. The grading
judgments of Section 11.2, lesson 5, were made by AI
agents the author built; their models and prompts are not
documented here. The author checked the numbers against
their source files. Every statistic in Sections 5.5 and 6,
and every share, rank, prediction tally and sensitivity in
Section 7, is printed by a script; the script for Section
5.5, analyze.py, is public; instrument_extra.py,
which prints the further Measurement 1 statistics, and
the scripts for Sections 6 and 7 are prepared for release
(open item 2), with section7_from_aggregates.py

Corrections to earlier versions. Appendix A summarizes
the corrections that change how a figure or claim must be read;
the full version history is in a changelog included with the
paper’s source files.
Organizational permission. Publication of the figures in
this paper needs the approval of the organization that operates
the section. No written approval has been received. When it
is, this paragraph will give its date, the approving role and unit,
and its scope; until then, this paper does not state that approval
was given. The organization is not named in this paper. Not
naming it does not make it unidentifiable: the prefixes in Table
4 and the author-independence statement in Section 12 allow
a reader with access to the same instruments to identify it, and
that statement is kept because the disclosure is required. The
25

User First Intelligence: Query Discovery for SEO and GEO/AEO

Pagadala, preprint v5.2, 15 October 2026

printing Section 7’s numbers from the released aggregates
for readers without the withheld exports. Separate agents
reproduced the source bundle three times in clean folders
on 15 October 2026. In the third, of 1,696 values the paper
quotes, 1,555 matched what the released scripts and data
give or what the agent recomputed from them, seven differed
(a correlation and an interval end rounded twice, +0.19 and
+0.29 for +0.18 and +0.28, and a stale cell in a released table;
all are corrected) and 134 could not be checked because
they need withheld data; the paper builds from the bundle
(08_REVIEW/reproduction_v5.2_run3_2026-10-15/,
with the two earlier runs beside it). No AI tool is an author,
and responsibility for the content is the author’s.

from its own data, while a single-vendor ranking of sections
that differ several-fold agrees in direction with the other instrument. That is why the framework should read its outcomes on
more than one instrument; the released implementation has no
outcome layer yet.
Measurement 2 compared what people write with what
a volume tool counts, on one taxonomy. On 37,193 business reviews, the two agreed only roughly on the taxonomy’s
branches (+0.47 to +0.75, depending on attribution) while sizing them very differently, and barely agreed on topics (+0.18,
or +0.27 counting labels no review mentions), most for complaints: one in seven unhappy reviews matched a waiting pattern, while the whole taxonomy holds 11 labels mentioning
waiting, none about waiting in a store, with 622 searches a
month.
Measurement 3 found, in one vendor’s index of answers
that name the largest companies of the eleven S&P 500 sectors,
that the share of citations going to video and community platforms differs most between answer surfaces: a median 21% on
Google’s AI Overviews and AI Mode against 0.6% to 9.2% on
the four other surfaces, higher on every Google view than on
every other surface in every sector, while news, government
and company sources varied more by sector and two of four
predictions written before collection failed. That is why a persurface term is the framework’s next design question.
The deployment underneath these measurements is reported as context. Following the publication of one page per
member of a finite enumerable class, templated from a free
registry on a top-decile domain that no comparable competitor
covered and no one defended, the section held 15,830 ranking
positions with nineteen referring domains at day 37, and by
day 77 appeared in 17,206 recorded AI answers, with no link
built or solicited by the author. The pages cited most were
hubs that list many codes, which raises a hypothesis about
the unit an answer engine prefers rather than establishing one.
What that conjunction depended on, and in what proportion,
is not estimated here. Section 13 specifies the multi-platform
demand study and the persona study on AI answers that would
test the framework’s two central claims; only the scoring parameters are locked so far.

What has not been done, after ten rounds of AI-simulated review. No person other than the author has checked
any number in this paper; the checks above were made by AI
agents working from the released files, which cannot catch a
misread dashboard. The one check that would change that
requires nobody’s permission, budget or cooperation: a thirdparty re-read of the day-37 row of Table 5 and of Table 4 from
the same dashboards. It has not been performed. The crossprefix replication, registered before it was run, was performed
on 12 October 2026 (Section 5.5); the within-class control registered with it was found not to exist (Section 3). A reader is
entitled to weigh that the remaining undone check is the only
one requiring another person’s name.

15 Conclusion
User First Intelligence starts from the observation that people
ask most of what they want to know somewhere other than
a search box, and that the tools which count search demand
see only the countable part. The framework goes beyond the
website to where the questions are, links them to an industry
held under an ontology, keeps structure, coverage, answerability and demand sources in separate roles, with demand held
in an index linked to the graph, asks that graph competency
questions, and scores where the organization fails to answer.
Its score is specified in Appendix B and released as an open
implementation that declares thirteen demand-surface types;
the score is not evaluated here. The framework is meant to
treat the form of the answer as a property to measure rather
than assume; Section 9.1 suggests why, and the released score
does not yet do so.
Measurement 1 is the paper’s main result. Two commercial
analytics platforms, reading the same section from the day
it appeared, disagreed about its estimated traﬀic by factors
of 7.5 to 27.1 over four months (8.6 to 29.9 with both read
worldwide), about its growth by a factor of 2.7 in one month,
and about its referring domains by a factor of eleven. Across
twelve sections of the same domain, read on one day, their
ratio on estimated visits ran from one fifth to seven times, with
no detectable relationship to section age or to the keyword
universe each vendor had found, while they agreed on which
of two sections was larger in 60 of 66 pairs, less often when
the sections were close in size. On this domain the correction
factor between the vendors has no fixed sign or size: a singlevendor study of magnitudes carries a range it cannot bound

Acknowledgments
The author thanks Dr. Kurra Rajasekhara Rao, the author’s
doctoral mentor at KL University, for guidance.

References
Aggarwal, P., Murahari, V., Rajpurohit, T., Kalyan, A., Narasimhan,
K., & Deshpande, A. (2024). GEO: Generative engine optimization. In Proceedings of the 30th ACM SIGKDD Conference on
Knowledge Discovery and Data Mining (KDD ’24) (pp. 5–16).
ACM. https://doi.org/10.1145/3637528.3671900
Ahrefs. (2026, September 3). How to use Content Gap to
find keyword ideas from competitor websites [Help center article]. https://help.ahrefs.com/en/articles/9025740-how-to-usecontent-gap-to-find-keyword-ideas-from-competitor-websites
Allaham, M., & Diakopoulos, N. (2026). Synthetic sources?: Auditing generative search engine citations for evidence of AIgenerated sources. Proceedings of the AAAI/ACM Conference on
26

User First Intelligence: Query Discovery for SEO and GEO/AEO

Pagadala, preprint v5.2, 15 October 2026

AI, Ethics, and Society, 9(1), 142–154. https://doi.org/10.1609/
aies.v9i1.43129

Galárraga, L., Razniewski, S., Amarilli, A., & Suchanek, F. M.
(2017). Predicting completeness in knowledge bases. In WSDM
’17 (pp. 375–383). ACM.

Balaraman, V., Razniewski, S., & Nutt, W. (2018). Recoin: Relative completeness in Wikidata. In Companion Proceedings of
The Web Conference 2018 (pp. 1787–1792). ACM.

Gienapp, L., Scells, H., Deckers, N., Bevendorff, J., Wang, S.,
Kiesel, J., Syed, S., Fröbe, M., Zuccon, G., Stein, B., Hagen,
M., & Potthast, M. (2024). Evaluating generative ad hoc information retrieval. In Proceedings of the 47th International ACM
SIGIR Conference on Research and Development in Information
Retrieval (SIGIR ’24) (pp. 1916–1929). ACM. https://doi.org/
10.1145/3626772.3657849

Bek, R. (2026, updated February 26). Ahrefs Brand Radar methodology: How we collect and model AI visibility data. Ahrefs. https:/
/ahrefs.com/blog/brand-radar-methodology/ (vendor documentation; accessed 13 October 2026.)
Belkin, N. J., Oddy, R. N., & Brooks, H. M. (1982). ASK for information retrieval: Part I. Background and theory. Journal of
Documentation, 38(2), 61–71.

Goel, S., Broder, A., Gabrilovich, E., & Pang, B. (2010). Anatomy
of the long tail: Ordinary people with extraordinary tastes. In
WSDM ’10 (pp. 201–210). ACM.

Broder, A. (2002). A taxonomy of web search. SIGIR Forum, 36(2),
3–10.

Golebiewski, M., & boyd, d. (2018). Data voids: Where missing
data can easily be exploited. Data & Society Research Institute.

Buckley, C., & Voorhees, E. M. (2004). Retrieval evaluation with
incomplete information. In Proceedings of the 27th Annual International ACM SIGIR Conference on Research and Development
in Information Retrieval (pp. 25–32). ACM.

Gottfried, J., & Park, E. (2025, November 20). Americans’
social media use 2025.
Pew Research Center.
https://
www.pewresearch.org/internet/2025/11/20/americans-socialmedia-use-2025/

Carroll, J. J., Bizer, C., Hayes, P., & Stickler, P. (2005). Named
graphs, provenance and trust. In Proceedings of the 14th International Conference on World Wide Web (WWW ’05). ACM. https:/
/doi.org/10.1145/1060745.1060835

Hannak, A., Sapiezynski, P., Molavi Kakhki, A., Krishnamurthy, B.,
Lazer, D., Mislove, A., & Wilson, C. (2013). Measuring personalization of web search. In Proceedings of the 22nd International Conference on World Wide Web (WWW 2013) (pp. 527–
538). ACM.

Chapekis, A., & Lieb, A. (2025, July 22). Google users are less likely
to click on links when an AI summary appears in the results. Pew
Research Center.

Haveliwala, T. H. (2002). Topic-sensitive PageRank. In WWW ’02
(pp. 517–526). ACM.

Chen, M., Wang, X., Chen, K., & Koudas, N. (2025). Generative engine optimization: How to dominate AI search.
arXiv:2509.08919.

Hendricks, B. L. (2026). The Answer Index: What AI answer engines
cite across eight industries [Data set and report]. Zenodo. https:/
/doi.org/10.5281/zenodo.22242102

Choi, H., & Varian, H. (2012). Predicting the present with Google
Trends. Economic Record, 88(s1), 2–9. https://doi.org/10.1111/
j.1475-4932.2012.00809.x

Hopkinson, A., Gurdasani, A., Palfrey, D., & Mittal, A. (2018).
Demand-weighted completeness prediction for a knowledge base.
In NAACL-HLT 2018, Industry Papers (pp. 200–207). ACL.

Chuklin, A., Markov, I., & de Rijke, M. (2015). Click models for web
search. Synthesis Lectures on Information Concepts, Retrieval,
and Services. Morgan & Claypool.

Hu, M., & Liu, B. (2004). Mining and summarizing customer reviews. In Proceedings of the Tenth ACM SIGKDD International
Conference on Knowledge Discovery and Data Mining (KDD ’04)
(pp. 168–177). ACM. https://doi.org/10.1145/1014052.1014073

Cohen, J. (1968). Weighted kappa: Nominal scale agreement provision for scaled disagreement or partial credit. Psychological
Bulletin, 70(4), 213–220. https://doi.org/10.1037/h0026256

Huang, M., Goyal, A., Saha, K., & Chandrasekharan, E. (2026).
Answer bubbles: Information exposure in AI-mediated search.
arXiv:2603.16138.

Costco Wholesale Corporation. (2026, September 24). Costco
Wholesale Corporation reports fourth quarter and fiscal year 2026 operating results [Press release].
https://
investor.costco.com/news/news-details/2026/Costco-WholesaleCorporation-Reports-Fourth-Quarter-and-Fiscal-Year-2026Operating-Results/default.aspx (accessed 13 October 2026.)

Jansen, B. J., Jung, S.-G., & Salminen, J. (2022). Measuring user
interactions with websites: A comparison of two industry standard analytics approaches using data of 86 websites. PLOS ONE,
17(5), e0268212. https://doi.org/10.1371/journal.pone.0268212
Järvelin, K., & Kekäläinen, J. (2002). Cumulated gain-based evaluation of IR techniques. ACM Transactions on Information Systems,
20(4), 422–446. https://doi.org/10.1145/582415.582418

Eloundou, T., Beutel, A., Robinson, D., Gu, K., Brakman, A.-L.,
Mishkin, P., Shah, M., Heidecke, J., Weng, L., & Kalai, A. T.
(2025). First-person fairness in chatbots. In The Thirteenth
International Conference on Learning Representations
(ICLR 2025).
https://proceedings.iclr.cc/paper_files/paper/
2025/hash/92af0c8c2664429de2bb44c2692d84ae-AbstractConference.html

Kakimov, R., Tan, X., Gillham, J., & Bejtic, N. (2026). Auditing citation behavior in AI-generated search summaries: A framework
and a case study of Google AI Overviews. In Proceedings of the
39th Canadian Conference on Artificial Intelligence (Proceedings
of Machine Learning Research, Vol. 318, pp. 224–235). https://
proceedings.mlr.press/v318/kakimov26a.html

Font-Julián, C. I., Lopezosa, C., Orduña-Malea, E., & Aguillo, I. F.
(2026). Assessing discrepancies across SEO tools in the collection of scholarly web metrics. Journal of Information Science,
52(4), 1075–1088. https://doi.org/10.1177/01655515261445903

Kamerer, D. (2013). Estimating online audiences: Understanding
the limitations of competitive intelligence services. First Monday,
18(5). https://doi.org/10.5210/fm.v18i5.3986

Font-Julián, C. I., Orduña-Malea, E., Lopezosa, C., & Aguillo, I. F.
(2025). SEO metrics for enhanced academic research visibility:
A comparative study of global and country-level traﬀic [Preprint].
SocArXiv. https://doi.org/10.31235/osf.io/j4ryx_v1

Keet, C. M., & Ławrynowicz, A. (2016). Test-driven development
of ontologies. In The Semantic Web: Latest Advances and New
Domains (ESWC 2016), LNCS (pp. 642–657). Springer. https://
doi.org/10.1007/978-3-319-34129-3_39
27

User First Intelligence: Query Discovery for SEO and GEO/AEO

Pagadala, preprint v5.2, 15 October 2026

Kendall, M. G. (1938). A new measure of rank correlation.
Biometrika, 30(1–2), 81–93. https://doi.org/10.1093/biomet/
30.1-2.81

note].
https://venkatapagadala.com/notebook/business/costcoq4-fy2026-ai-search (accessed 13 October 2026.)
Piccardi, T., Catasta, M., Zia, L., & West, R. (2018). Structuring
Wikipedia articles with section recommendations. In SIGIR ’18
(pp. 665–674). ACM.

Khosravi, M., & Yoganarasimhan, H. (2026). Do third-party web
traﬀic estimates preserve causal variation? arXiv:2609.30481.
Kumar, P. (2026). Generative engine optimization at scale: Measuring brand visibility across AI search engines. arXiv:2606.20065.

Prantl, D., & Prantl, M. (2018). Website traﬀic measurement and
rankings: Competitive intelligence tools examination. International Journal of Web Information Systems, 14(4), 423–437.
https://doi.org/10.1108/IJWIS-01-2018-0001

Langridge, P. (2016, June 13). How accurate are website traﬀic
estimators? Screaming Frog. https://www.screamingfrog.co.uk/
how-accurate-are-website-traﬀic-estimators/ (25 sites, February
to April 2016, against Google Analytics; accessed 12 October
2026.)

Punturo, B., Torres Llorca, D., & Fishkin, G. (2026, January 8).
Who shapes AI answers? Introducing enhanced citation categories [Vendor report]. Profound. https://tryprofound.com/blog/
enhanced-citation-categories

Le Pochat, V., Van Goethem, T., Tajalizadehkhoob, S., Korczyński,
M., & Joosen, W. (2019). Tranco: A research-oriented top sites
ranking hardened against manipulation. In Proceedings of the Network and Distributed System Security Symposium (NDSS 2019).
Internet Society.

Rasool, A., Thakur, K., & Nabi, S. (2026). Digital performance of
global repositories: A comparative webometric analysis. Performance Measurement and Metrics, 1–19. https://doi.org/10.1108/
pmm-07-2026-0065

Lebo, T., Sahoo, S., & McGuinness, D. (Eds.). (2013). PROVO: The PROV ontology. W3C Recommendation, 30 April 2013.
https://www.w3.org/TR/prov-o/

Razniewski, S., Arnaout, H., Ghosh, S., & Suchanek, F. (2024).
Completeness, recall, and negation in open-world knowledge
bases: A survey. ACM Computing Surveys, 56(6), Article 150.
https://doi.org/10.1145/3639563

Lee, A. (2026). Query intent and Google rank as joint predictors of
AI citation: A multi-platform observational study. Zenodo. https:/
/doi.org/10.5281/zenodo.18653093

Razniewski, S., Suchanek, F. M., & Nutt, W. (2016). But what do
we actually know? In AKBC 2016 (pp. 40–44). ACL.

Li, A., & Sinnamon, L. (2024). Generative AI search engines as
arbiters of public knowledge: An audit of bias and authority. Proceedings of the Association for Information Science and Technology, 61(1), 205–217. https://doi.org/10.1002/pra2.1021

Redi, M., Gerlach, M., Johnson, I., Morgan, J., & Zia, L.
(2020). A taxonomy of knowledge gaps for Wikimedia projects.
arXiv:2008.12314.
Ren, Y., Parvizi, A., Mellish, C., Pan, J. Z., van Deemter, K., &
Stevens, R. (2014). Towards competency question-driven ontology authoring. In The Semantic Web: Trends and Challenges
(ESWC 2014), LNCS (pp. 752–767). Springer. https://doi.org/
10.1007/978-3-319-07443-6_50

Linehan, L., & Guan, X. (2025, August 11). Only 12% of AI
cited URLs rank in Google’s top 10 for the original prompt.
Ahrefs. https://ahrefs.com/blog/ai-search-overlap/ (15,000 longtail prompts across ChatGPT, Gemini, Copilot and Perplexity; accessed 12 October 2026.)

Reyes-Lillo, D., Morales-Vargas, A., & Rovira, C. (2023). Reliability of domain authority scores calculated by Moz, Semrush,
and Ahrefs. El Profesional de la Información, e320403. https:/
/doi.org/10.3145/epi.2023.jul.03

Liu, N. F., Zhang, T., & Liang, P. (2023). Evaluating verifiability in generative search engines. In Findings of the Association
for Computational Linguistics: EMNLP 2023 (pp. 7001–7025).
ACL. https://doi.org/10.18653/v1/2023.findings-emnlp.467

Ripoll, M., Reeves, N., Kurteva, A., Simperl, E., Meroño Peñuela,
A., & Diepold, K. (2025). Filling in the blanks? A systematic
review and theoretical conceptualisation for measuring WikiData
content gaps. arXiv:2505.16383.

Liu, Q., Agichtein, E., Dror, G., Maarek, Y., & Szpektor, I. (2012).
When web search fails, searchers become askers. In Proceedings
of the 35th International ACM SIGIR Conference on Research
and Development in Information Retrieval (pp. 801–810). ACM.
https://doi.org/10.1145/2348283.2348390

Romero Ramos, N., Lobach, Y., Abreu Abreu, D., Castillo Hernández, I., García-Cordero, J. C., & García-Cordero, D. (2026). Measuring brand presence in generative engine optimization (GEO):
A scoping review of metrics and validity. Latitude, 2(24), 23–39.
https://doi.org/10.55946/latitude.v2i24.295

Luggen, M., Difallah, D., Sarasua, C., Demartini, G., & CudréMauroux, P. (2019). Non-parametric class completeness estimators for collaborative knowledge graphs: The case of Wikidata. In
ISWC 2019 (pp. 453–469). Springer.

Scheitle, Q., Hohlfeld, O., Gamba, J., Jelten, J., Zimmermann, T.,
Strowes, S. D., & Vallina-Rodriguez, N. (2018). A long way to the
top: Significance, structure, and stability of Internet top lists. In
Proceedings of the Internet Measurement Conference 2018 (IMC
’18). ACM.

Martinez, O. (2026). Optimizing visibility in generative engines:
A critical survey of generative engine optimization (2023–2026).
arXiv:2607.14035.
Morris, M. R., Teevan, J., & Panovich, K. (2010). What do people ask their social networks, and why? In Proceedings of
the SIGCHI Conference on Human Factors in Computing Systems (CHI ’10) (pp. 1739–1748). ACM. https://doi.org/10.1145/
1753326.1753587

Schultheiß, S., Lewandowski, D., von Mach, S., & Yagci, N. (2023).
Query sampler: Generating query sets for analyzing search engines using keyword research tools. PeerJ Computer Science, 9,
e1421. https://doi.org/10.7717/peerj-cs.1421

OtterlyAI. (2026, updated September 8). AI search index. https:/
/otterly.ai/blog/ai-search-index/ (vendor report: seven engines,
6,095,520 citations, US, July and August 2026; accessed 15 October 2026.)

The Motley Fool.
(2026, September 29).
Costco (COST)
Q4 2026 earnings call transcript (call held 24 September 2026). https://www.fool.com/earnings/call-transcripts/2026/
09/29/costco-cost-q4-2026-earnings-call-transcript/ (accessed 13
October 2026.)

Pagadala, V. (2026, October 1). Costco’s Q4 FY2026 earnings call: What the CFO said about AI search [Author’s
28

User First Intelligence: Query Discovery for SEO and GEO/AEO

Pagadala, preprint v5.2, 15 October 2026

Semrush. (n.d.). How to use Keyword Gap? [Knowledge base article]. Retrieved October 15, 2026, from https://
www.semrush.com/kb/28-keyword-gap
Shao, Y., Jiang, Y., Kanell, T. A., Xu, P., Khattab, O., &
Lam, M. S. (2024). Assisting in writing Wikipedia-like articles from scratch with large language models. In NAACL 2024.
ACL.
Soulo, T. (2022, May 3). How accurate are the search
traﬀic estimations in Ahrefs? (New research). Ahrefs. https:/
/ahrefs.com/blog/traﬀic-estimations-accuracy/ (1,635 sites
against Google Search Console; accessed 12 October 2026.)
Taylor, R. S. (1968). Question-negotiation and information
seeking in libraries. College & Research Libraries, 29(3),
178–194.
Tinuiti. (2026). Q1 2026 AI citation trends report [Vendor report; data from the Profound tool]. https://tinuiti.com/
research-insights/research/ai-citation-trends-report-q1-2026/
Vállez, M., & Ventura, A. (2020). Analysis of the SEO
visibility of university libraries and how they impact the
web visibility of their universities. The Journal of Academic Librarianship, 46(4), 102171. https://doi.org/10.1016/
j.acalib.2020.102171
Vaughan, L., & Yang, R. (2013). Web traﬀic and organization performance measures: Relationships and data sources
examined. Journal of Informetrics, 7(3), 699–711.
Webber, W., & Park, L. A. F. (2009). Score adjustment for
correction of pooling bias. In Proceedings of the 32nd International ACM SIGIR Conference on Research and Development
in Information Retrieval (pp. 444–451). ACM.
White, R. W., Richardson, M., & Yih, W. (2015). Questions vs. queries in informational search tasks. In Proceedings of the 24th International Conference on World Wide
Web (WWW ’15 Companion) (pp. 135–136). ACM. https://
doi.org/10.1145/2740908.2742769
Wilson, E. B. (1927). Probable inference, the law of succession, and statistical inference. Journal of the American Statistical Association, 22(158), 209–212. https://doi.org/10.1080/
01621459.1927.10502953
Wiśniewski, D., Potoniec, J., Ławrynowicz, A., & Keet,
C. M. (2019). Analysis of ontology competency questions and their formalizations in SPARQL-OWL. Journal
of Web Semantics, 59, 100534. https://doi.org/10.1016/
j.websem.2019.100534
Wulczyn, E., West, R., Zia, L., & Leskovec, J. (2016).
Growing Wikipedia across languages via recommendation. In
WWW ’16 (pp. 975–985). ACM.
Xu, H., Iqbal, U., & Montgomery, J. M. (2026). Measuring Google AI Overviews: Activation, source quality, claim
fidelity, and publisher impact. arXiv:2605.14021.
Yang, K.-C. (2025). News source citing patterns in AI
search systems. arXiv:2507.05301.
Yext. (2025, October 9). Yext research: 86% of AI citations come from brand-managed sources, clarifying how marketers can compete in the AI search era [Press release]. https:/
/yext.com/about/news-media/ai-citations-release
Zhao, H., & Berman, R. (2025). Strategic response of news
publishers to generative AI (Version 4, revised 15 April 2026)

[Preprint]. arXiv:2512.24968.
Zobel, J. (1998). How reliable are the results of largescale information retrieval experiments? In Proceedings of
the 21st Annual International ACM SIGIR Conference on Research and Development in Information Retrieval (pp. 307–
314). ACM.

A Corrections across versions
The full version history, including ten rounds of AI-simulated
review (not peer review), is in the changelog released with the
paper’s source files. These are the corrections that change how
a figure or claim must be read.
• Integrity. Early versions (v1 to v2.2) said that two independent annotators had graded audit samples (none had)
and that the ontology had been released (it had not), and
asserted organizational permission with the date blank; the
same unsupported assertion reappeared in the public versions 4.6 to 4.8 and is withdrawn (open item 4). Version
4.9 had called the Section 7 design pre-registered, called
its shares citations and lower bounds, said artifacts were
released before they were and did not disclose the use of AI
tools; version 5.1 corrected a conflict-of-interest statement
that described a business relationship with the agency that
does not exist, and removed a first Section 7 pilot, a dataset
the author’s own analytics platform computed on 7 October 2026 from vendor data accessed through the agency’s
account before its permission was given.
• Measurement 1. The page count is 381, not 290, which
removed the 88-code within-class control. The primary
checkpoint is day 37, not day 45, because the automated
link network had arrived by day 45. A 9.2x AI-answer comparison was withdrawn as a scope mismatch, and a claim
about the ordering of AI answer platforms was withdrawn
because its breakdown did not sum to its total. Table 2’s
October row is a monthly run-rate, and its days-live column sums to 78 (days 0 to 77). Disagreement between
instruments is a bound on the larger error, by a factor of
5.2 at 27.1x, not 13 times. The hypothesis that the vendor
ratio narrows as a section ages was stated with a cross-prefix
test before the test was run, and was retracted after it; Section 5.5 was regenerated from its released script after being
written from recollection, and a stale copy of Figure 5 that
printed −0.09 for −0.11 was replaced.
• The deployment. Withdrawn: that link acquisition played
no part in the outcome (once the checkpoint moved to day
37), that the results were broad rather than concentrated in
a few pages, that a comparison with two carriers of similar
authority bounded the effect of domain authority, and that
the deployment showed content on the topic to be necessary.
• Measurement 2. Branch agreement is +0.47 to +0.75
depending on how labels are attributed, replacing an earlier +0.78 computed on review-mentioned labels only, with
branch shares on each branch’s own volume; the taxonomy
holds 11 labels containing “wait”, not one.
• Measurement 3. The sector claim now accounts for single29

User First Intelligence: Query Discovery for SEO and GEO/AEO

Pagadala, preprint v5.2, 15 October 2026

company dominance and company properties, and the persurface pilot that preceded the predictions is reported.
• Version 5.2, after an independent scoring agent, two independent reproductions of the source bundle and an independent literature search, all by separate AI agents: the count
of works naming the vendor tools is 456, not 459 (three
works were counted twice), and a screened sample now
measures how many use a vendor’s figures; the topic-level
correlation of Measurement 2 is +0.18, not +0.19, which
had rounded a printed +0.185 a second time; statistics that
no script printed are now printed; the Section 7 and figure
scripts run from the bundle, and Section 7’s numbers are
also printed from the released aggregates; every quoted single dashboard read is in a released data file; and the closest
prior work found by the searches is cited (Section 2).

the competitor-gap signal (cov_K) directly.
For an entity e with a set of competency questions q:
CGS(e) = prior(e) · (1 − own(e)) · [ α(1 − cov_K(e)) + (1 −
α) · mean_q(1 − ans(q,e)) ]
where prior(e) = β · rel(e) + (1 − β) · dem(e). rel is a
topic-sensitive PageRank over the structure graph, with the
instances of the ontology’s core classes as the teleport set
[Haveliwala 2002], rank-normalized. dem is the number of
demand records linked to e, pooled over all surfaces without
weights and rank-normalized; ranks are shared within ties, so
an entity with no linked record scores above zero when other
entities also have none (about 0.22 when 30 of 66 entities have
none). own(e) is a grader’s judgment of the organization’s coverage of e; cov_K(e) is the mean of the same judgment over a
declared set K of competitors; and ans(q,e) is the maximum,
over the question’s phrasings about e, of a grader’s judgment
of whether the retrieved search result answers it. Questions
the ontology cannot express are excluded from mean_q.
The coverage rubric grades 1.0 for a dedicated page about
e that answers the question directly, 0.5 for a list or section
page with at least one specific fact about e, and 0 for absence
or a bare mention. The answerability rubric grades 1.0 for an
answer present, correct and immediate in the retrieved page,
0.5 for one the reader must derive by combining facts, and
0 for absent or wrong. Both rubrics are hashed into every
cached judgment. The package ships a rule-based grader for
its tests and worked example and no model client; with no
grader supplied, every judgment defaults to 0, so every entity
scores as uncovered.
Five parameters are locked: α = 0.5, β = 0.5, damping =
0.85, at least three phrasings per question, and the mean as the
class aggregate that Section 13’s class-level comparison uses
(digest 7290a2235d8de05f, set at 02:00 UTC on 12 October
2026). The code records the last two but does not consult
them: the phrasing minimum is checked only as a warning,
and the class aggregate step reports both mean and sum and
ranks by the mean. The scoring code changed at 03:45 UTC
the same day (commit 02d7588, which changed which questions enter mean_q), so the lock fixes the parameters and not
the function.
Four properties a reader should know before using it. It
takes the best of a question’s phrasings, which biases upward
when phrasings differ in diﬀiculty. Its rel term correlates
with node degree at roughly 0.8 in the released example, so on
a hand-authored taxonomy it is close to a centrality ranking.
It has no feasibility or business-relevance term, which Section
11.2 lesson 6 records as a practical failure. And the coverage
rubric’s preference for a dedicated page over a list page is a
form term inside own and cov_K, which Section 9.1’s observation questions but does not test; a deployment that wants the
score to be neutral about form has to change the rubric.
The implementation reports competency-question performance as two separate rates, because they fail for different
reasons, as in test-driven ontology development, which tests
a question against the ontology’s vocabulary and separately
against its instances [Keet & Ławrynowicz 2016; Wiśniewski
et al. 2019]: a schema rate, the share of questions the ontol-

B The Content Gap Score, as a specification
This function is not evaluated anywhere in this paper. It was
not computed when the build decision was taken, nothing in
Sections 5 to 10 tests it, and no published study has tested
whether it predicts anything. It appears here because the reference implementation is released and a reader may want the
specification it implements.
Position against the closest methods. Demand-weighted
completeness estimates how complete a knowledge base is
with respect to how it is used, predicting from usage data
which relations each class of entity requires [Hopkinson et
al. 2018]; the score shares the demand weighting, but it scores
an organization’s own coverage, its competitors’ coverage
and the web’s answerability rather than a knowledge base’s
facts, and it takes demand from surfaces outside the organization rather than from the system’s own usage. Recommender
systems for encyclopedias rank missing articles by importance, validated in a controlled experiment with 12,000 French
Wikipedia editors in which recommending an article raised
its chance of being created by a factor of 3.2 [Wulczyn et
al. 2016], and recommend sections for existing articles from
similar ones, with a precision of about 80% in human evaluation [Piccardi et al. 2018]; the score ranks an organization’s
entities against a market rather than an encyclopedia’s articles
against its sister editions, and, unlike those systems, it has
not been evaluated. Completeness estimators for open-world
knowledge bases [Galárraga et al. 2017; Luggen et al. 2019;
Razniewski et al. 2024] measure what a knowledge base lacks,
which corresponds to the score’s coverage term when an organization’s content is represented as a knowledge base. The
practitioner method closest to the score is competitor gap analysis in commercial SEO tools, which lists the keywords that
competitors rank for and a site does not [Ahrefs 2026; Semrush n.d.]; the deployment’s own gap was found from competitor keyword exports (Section 1). The score differs in three
respects: it scores the entities of an industry’s ontology rather
than keyword strings, so one entity’s many phrasings count
once; it takes demand from surfaces beyond keyword tools;
and it keeps the organization’s coverage, competitors’ coverage and answerability as separate terms, competitor coverage
being only one of them. Study R1’s second hypothesis tests
30

User First Intelligence: Query Discovery for SEO and GEO/AEO

Pagadala, preprint v5.2, 15 October 2026

D Metrics, values and scripts

ogy can express (a property-path check, plus questions the author declares unsupported), and an instance coverage rate, the
mean over expressible questions of the share of subjects for
which the graph returns an answer. On the released example
these are 4/5 and 70.4%, with two of the four expressible questions answered for every subject; that example’s questions
were elicited from a keyword export (Section 1.4). A question
the ontology cannot express is reported as a declared gap with
a reason rather than scored as zero.

The principal quantities the paper reports, with their definitions, their values here and the script that prints each, or the
table it is computed from. A companion document, User First
Intelligence: Metrics and Evaluation Protocol, distributed
with the source files, gives the formulas in full, the steps to
reproduce each number, and a benchmark of seven tasks with
these values as baselines, so that later work can test the same
questions on new data and propose better models.
The protocol fixes metrics for the studies of Section 13
before their data exist: for the Content Gap Score, the three
classes of Section 13 (top by score, top by volume, bottom
quartile of the score) compared on top-ten presence on a
frozen query set at day 37, read on both instruments, with precision at k and nDCG at k [Järvelin & Kekäläinen 2002] of the
score’s ranking of entities against each entity’s outcome, and
inter-annotator agreement reported as weighted kappa [Cohen
1968]; for moving demand surfaces, each surface’s share of an
industry’s linked questions by quarter; for agents, the overlap
between the questions agents and people ask; and for business
disclosures, the correlation over quarters between what companies say about AI search and how often answers cite their
domains on a prompt set fixed in advance, since the shares of
Section 7 are partly fixed by the selection rule.

C Section 7 by source type and cell
The script cross_sector_sensitivity2.py prints
Tables C1 and C2 from the raw exports, and
section7_from_aggregates.py prints them, with every
other Section 7 number the aggregates allow, from the
released aggregates alone.
On Google’s surfaces the top source is youtube.com or
google.com in 38 of the 44 sector-by-view cells, four of them
Alphabet’s own properties in Communication Services. On
Perplexity and Gemini it is wikipedia.org or reddit.com in 15
of 22, on ChatGPT a government domain in 4 of 11 sectors,
and on Copilot a retailer (walmart.com or amazon.com) in 6
of 11. The script make_tables_sector_surface.py prints
Tables C3 and C4.

31

User First Intelligence: Query Discovery for SEO and GEO/AEO

Pagadala, preprint v5.2, 15 October 2026

Table C1. Share of citation incidences by source type fixed before collection and answer surface: median over the eleven sectors, with the
range in parentheses. Ahrefs Brand Radar, United States, one collection session on 12 and 13 October 2026; among the 1,000 domains found
in the most answers that name a sector’s largest companies. The company-domain share is partly fixed by the universe’s selection rule and is
not compared across surfaces.
Surface

Video and community

Reference

News

Government

Sector’s companies

Other web

AI Overviews, search
queries
AI Overviews, prompts
AI Mode, search queries
AI Mode, prompts
ChatGPT
Perplexity
Gemini
Copilot

25.8% (14.3–34.3)

4.3% (1.3–8.1)

0.7% (0.2–2.8)

0.4% (0.2–8.6)

11.9% (6.1–23.5)

55.6% (41.1–62.0)

32.4% (13.4–35.8)
17.8% (9.0–23.8)
24.1% (8.1–28.3)
0.9% (0.3–2.5)
4.6% (1.8–7.7)
9.2% (2.9–16.7)
0.6% (0.3–1.0)

2.6% (0.7–3.9)
4.2% (2.2–10.4)
2.7% (0.9–4.5)
1.7% (0.5–3.4)
5.9% (2.8–10.7)
3.7% (1.2–6.9)
1.6% (0.3–2.7)

1.0% (0.1–5.8)
1.0% (0.3–4.2)
1.4% (0.3–5.6)
1.7% (0.7–5.2)
1.5% (0.3–7.9)
0.5% (0.1–3.8)
0.9% (0.2–5.2)

0.3% (0.1–3.8)
0.4% (0.1–8.6)
0.4% (0.1–5.0)
3.0% (1.6–18.2)
0.8% (0.1–12.0)
0.3% (0.1–2.4)
0.1% (0.0–2.2)

8.1% (2.7–20.5)
10.8% (5.1–17.6)
9.5% (2.7–19.3)
27.4% (13.5–38.2)
15.6% (8.2–29.8)
8.3% (3.2–33.2)
4.5% (1.6–27.0)

59.0% (42.0–75.3)
65.3% (53.1–71.4)
65.1% (50.1–79.3)
61.5% (51.2–76.1)
67.8% (56.4–73.9)
75.2% (49.5–85.3)
89.9% (71.6–94.6)

Table C2. Size of each cell: summed citation incidences among the exported domains, in thousands. Medians in Section 7 weight every cell
equally.
Sector

AIO search

AIO prompt

AIM search

AIM prompt

ChatGPT

Perplexity

Gemini

Copilot

Information Technology
Health Care
Financials
Consumer Discretionary
Communication Services
Industrials
Consumer Staples
Energy
Utilities
Real Estate
Materials

10,891.5
604.2
1,776.8
18,381.8
4,350.7
1,223.2
8,832.0
103.6
50.3
77.9
337.5

294.3
10.1
78.8
790.0
134.3
52.6
395.4
3.8
2.1
6.4
15.6

1,128.4
69.8
173.5
1,752.1
591.5
112.9
982.3
14.8
7.2
22.1
24.3

352.4
16.5
97.5
660.9
163.5
60.2
446.6
5.5
2.6
6.8
17.5

317.5
13.9
64.4
347.0
150.1
52.6
351.7
5.1
2.1
6.8
18.5

186.8
8.5
37.4
441.7
71.8
21.7
215.6
2.0
0.9
4.4
5.6

147.9
7.4
45.3
128.8
76.0
27.2
149.8
2.9
1.5
2.1
6.5

405.6
20.9
85.9
1,581.3
197.9
79.3
1,295.6
9.0
3.2
6.8
18.7

Table C3. Which source AI answers cite most, by sector and answer surface: the most-cited domain that is not one of the sector’s companies.
Ahrefs Brand Radar, United States, one collection session on 12 and 13 October 2026, among the 1,000 domains found in the most answers
that name a sector’s largest companies. AIO and AIM are Google’s AI Overviews and AI Mode on Ahrefs’ search-query and prompt sets.
Properties of a sector’s companies that were not entered as company domains count as non-company and are marked with a dagger (†); the
largest case is Communication Services, where the top source on all four Google views, youtube.com or google.com, belongs to Alphabet,
which was entered as abc.xyz; and the Industrials ChatGPT cell reflects the ambiguous name “RTX” (Section 7.6). The suﬀix .com is omitted
in this table and the next.
Sector

AIO
search

AIO
prompt

AIM
search

AIM
prompt

ChatGPT

Perplexity

Gemini

Copilot

Information Technology
Health Care
Financials
Consumer Discretionary
Communication Services
Industrials
Consumer Staples
Energy
Utilities
Real Estate
Materials

youtube

youtube

google

google

google

wikipedia.org

reddit

walmart

youtube
youtube
google

youtube
reddit
youtube

youtube
youtube
google

goodrx
nerdwallet
google

fda.gov
nerdwallet
justwatch

nih.gov
nerdwallet
wikipedia.org

goodrx
wallethub
reddit

msn
wallethub
walmart

youtube†

youtube†

google†

google†

go†

wikipedia.org

reddit

walmart

youtube
google
youtube
youtube
youtube
youtube

youtube
youtube
youtube
reddit
extraspace
youtube

google
google
google
google
google
google

google
google
youtube
yahoo
google
youtube

nvidia
wikipedia.org
reddit
amazon
sec.gov
wikipedia.org
sec.gov
wikipedia.org
sec.gov
wikipedia.org
benjaminmoore kylieminteriors.ca

reddit
reddit
reddit
wikipedia.org
wikipedia.org
facadecolorizer

amazon
amazon
walmart
msn
extraspace
facadecolorizer

32

User First Intelligence: Query Discovery for SEO and GEO/AEO

Pagadala, preprint v5.2, 15 October 2026

Table C4. The three most-cited non-company domains by sector on Google’s AI Overviews (search queries) and on ChatGPT, two contrasting
surfaces. Same source and rules as Table C3.
Sector

AI Overviews (search queries)

ChatGPT

Information Technology
Health Care
Financials
Consumer Discretionary
Communication Services
Industrials
Consumer Staples
Energy
Utilities
Real Estate
Materials

youtube, reddit, google
youtube, nih.gov, wikipedia.org
youtube, reddit, nerdwallet
google, youtube, reddit
youtube†, wikipedia.org, reddit
youtube, reddit, google
google, youtube, amazon
youtube, wikipedia.org, google
youtube, wikipedia.org, reddit
youtube, google, wikipedia.org
youtube, google, reddit

google, wikipedia.org, justwatch
fda.gov, nih.gov, sec.gov
nerdwallet, chase†, capitalone
justwatch, consumerreports.org, aboutamazon†
go†, justwatch, wikipedia.org
nvidia, tomshardware, techspot
reddit, wikipedia.org, consumerreports.org
sec.gov, chevronlubricants†, mobil†
sec.gov, reuters, stockanalysis
sec.gov, extraspace, wikipedia.org
benjaminmoore, behr, plan-home

33

User First Intelligence: Query Discovery for SEO and GEO/AEO

Pagadala, preprint v5.2, 15 October 2026

Table D1. Metrics, definitions, values in this paper and the scripts that print them; “arithmetic on” names the table a value is computed from
where no script prints it. M1, M2 and M3 are Measurements 1 to 3. Script names omit the .py suﬀix.
Metric

Definition

Value here

Script

Stakes

works in OpenAlex naming Ahrefs, Semrush or
Similarweb in title or abstract (read 14 October
2026); in a screened random sample of 120, the
share using a vendor’s figures as data, and of
those, the share using one vendor only
Semrush over Ahrefs estimated monthly visits:
unmatched; worldwide; US to US (estimated)
ratio of month-on-month growth, Ahrefs over
Semrush US
at least one of two readings is a factor of at least
the square root of their ratio from the true value
share of the log visits ratio due to the keyworduniverse ratio
visits ratio across twelve prefixes on one date

456; 82% to 87% (kappa 0.63);
87% to 88%

vendor_reliance,
stakes_screen_check

7.5x to 27.1x; 8.6x to 29.9x; 9.2x
to 33.3x
0.95, 2.66, 1.37

arithmetic on Table 2

5.2 at 27.1x

arithmetic on Table 2

35% (US pairing), 54% (worldwide)
0.20x to 7.24x (8.89x matched);
median 1.01
−0.11 [−0.64, +0.49], p = 0.73

instrument_extra

+0.94, +0.82, 60 of 66; 51 of 51
beyond 3x, 9 of 15 within

analyze, instrument_extra

1.13 and 3.1

instrument_extra

12.6% to 20.0%

arithmetic on Table 3

55.6%; 2.25

analyze_reviews

+0.18 (mentioned), +0.27 (all
linkable)

analyze_reviews,
supplement_r10,
m2_from_counts
supplement_r10,
m2_from_counts
analyze_reviews

M1 visits ratio
M1 growth agreement
M1 error bound
M1 decomposition
M1 cross-section
M1 age relationship
M1 ordering agreement

M1 dispersion
M1 AI Overview citation

M2 link rate
M2 label agreement

M2 branch agreement
M2 complaint rate
M2 link precision

M2 waiting-match precision
M3 source-type share
M3 surface contrast

M3 every-sector dominance
M3 cross-sector overlap
M3 variance decomposition
M3 predictions
Schema pass rate

Spearman between section age and the ratio,
Fisher 95% interval, permutation p
Spearman and Kendall [Kendall 1938] between
the two instruments’ visits; concordant pairs; by
size band
geometric mean and geometric standard deviation of the ratio
cited keywords over all AI Overview keywords
the prefix ranks on, Wilson interval [Wilson
1927]
reviews linked to at least one label; labels per
linked review
Spearman between mentions and volume per
label (descriptive; labels are not independent)
Spearman between branch shares on each
branch’s own volume, by attribution rule
one- and two-star reviews matching a waiting
pattern, against five-star
sampled links judged correct by two blind annotators; their agreement
sampled waiting matches judged complaints
about waiting; share in store
citation incidences of a source type over all incidences among the 1,000 exported domains
median video and community share, Google
views against the other four, bootstrap over sectors
sectors where the lowest Google view exceeds
the highest other surface
mean pairwise Jaccard of top-ten non-company
domains between sectors
share of the sum of squares of cell shares explained by surface and by sector
P1 to P4 as written before collection
share of competency questions the ontology can
express

+0.47 (modal), +0.75 (split)
14.0% against 1.9%
65% to 67%; kappa 0.90 (singleword labels about 50%, multi-word
95% to 96%)
83% to 85%, kappa 0.93; about
90% in store
Table C1
21.3% (17.2 to 26.7) against 2.1%
(1.7 to 2.7)

instrument_extra

analyze
analyze

r2_link_check

r2_link_check
cross_sector,
cross_sector_sensitivity2
cross_sector_sensitivity

11 of 11

cross_sector_sensitivity

0.36 to 0.40 against 0.08 to 0.23

cross_sector

77% against 14% (video and community)
one held, one in direction, two
failed
4/5 (released example)

cross_sector_sensitivity2
cross_sector
ufi cq

Table D1. (continued)
Metric

Definition

Value here

Script

Instance coverage rate

mean share of subjects the graph answers, over
expressible questions
Appendix B

70.4% (released example)

ufi cq

not evaluated

ufi

Content Gap Score

34



==> anc/08_REVIEW/reproduction_v5.2_run4_2026-10-15/outputs/built_paper_pdffonts.txt <==
name                                 type              encoding         emb sub uni object ID
------------------------------------ ----------------- ---------------- --- --- --- ---------
IHAIZV+TeXGyreTermes-Italic-Identity-H CID Type 0C       Identity-H       yes yes yes      5  0
BZIVMZ+TeXGyreTermes-Bold-Identity-H CID Type 0C       Identity-H       yes yes yes      7  0
IXFAWU+TeXGyreTermes-Regular-Identity-H CID Type 0C       Identity-H       yes yes yes      9  0
TQTHRL+LMMono10-Regular-Identity-H   CID Type 0C       Identity-H       yes yes yes     15  0
EEXSMS+TimesNewRomanPS-BoldMT        Type 3            Custom           yes yes yes     21  0
FSWDOO+TimesNewRomanPS-ItalicMT      Type 3            Custom           yes yes yes     66  0
GASBZG+TimesNewRomanPSMT             Type 3            Custom           yes yes yes     93  0
FHTSEJ+TimesNewRomanPSMT             CID TrueType      Identity-H       yes yes yes    170  0
BUFEJL+TimesNewRomanPSMT             CID TrueType      Identity-H       yes yes yes    189  0
OMEZSJ+TimesNewRomanPSMT             CID TrueType      Identity-H       yes yes yes    205  0
EKAQPS+TimesNewRomanPSMT             CID TrueType      Identity-H       yes yes yes    227  0
EXRWGQ+TimesNewRomanPSMT             CID TrueType      Identity-H       yes yes yes    234  0
HAYMFV+TimesNewRomanPSMT             Type 3            Custom           yes yes yes    256  0
BWRWNU+TimesNewRomanPS-ItalicMT      CID TrueType      Identity-H       yes yes yes    330  0
CUYJBW+TimesNewRomanPSMT             CID TrueType      Identity-H       yes yes yes    337  0
FXGUFI+TimesNewRomanPSMT             CID TrueType      Identity-H       yes yes yes    366  0
JIITOU+TimesNewRomanPSMT             CID TrueType      Identity-H       yes yes yes    386  0
VTKEJN+TimesNewRomanPSMT             CID TrueType      Identity-H       yes yes yes    393  0
YEUUOC+LMMonoLt10-Bold-Identity-H    CID Type 0C       Identity-H       yes yes yes    416  0
AKHCZK+LMMono8-Regular-Identity-H    CID Type 0C       Identity-H       yes yes yes    451  0


==> anc/08_REVIEW/reproduction_v5.2_run4_2026-10-15/outputs/built_paper_pdfinfo.txt <==
Title:           User First Intelligence for Traditional and AI Search (SEO and GEO/AEO): Ontology-Driven Query Discovery from Multi-Source Knowledge Graphs Beyond Search Volume
Author:          Venkata Pagadala
Creator:         LaTeX with hyperref
Producer:        xdvipdfmx (0.1)
CreationDate:    Thu Oct 15 03:19:15 2026 EDT
Custom Metadata: no
Metadata Stream: no
Tagged:          no
UserProperties:  no
Suspects:        no
Form:            none
JavaScript:      no
Pages:           34
Encrypted:       no
Page size:       612 x 792 pts (letter)
Page rot:        0
File size:       688892 bytes
Optimized:       no
PDF version:     1.5


==> anc/08_REVIEW/reproduction_v5.2_run4_2026-10-15/outputs/check_numbers_stdout.txt <==
claims registered 1590: CANNOT RUN 137, EXTERNAL 55, LABEL 56, MATCH 1342
study numbers 1479: CANNOT RUN 137, MATCH 1342
  of the matches, 147 rest only on a record transcribed from the manuscript itself
CANNOT RUN values that disagree with a shipped output: 0


==> anc/08_REVIEW/reproduction_v5.2_run4_2026-10-15/outputs/compare_batch1_2.txt <==
== Script stdout against the shipped output file
m2_from_counts_stdout.txt: IDENTICAL (2465 vs 2465 bytes)
r2_link_check_stdout.txt: IDENTICAL (1997 vs 1997 bytes)
vendor_reliance_offline_stdout.txt: IDENTICAL (470 vs 470 bytes)
stakes_screen_check_stdout.txt: IDENTICAL (600 vs 600 bytes)
section7_from_aggregates_stdout.txt: IDENTICAL (6873 vs 6873 bytes)
make_tables_sector_surface_stdout.txt: IDENTICAL (3007 vs 3007 bytes)
instrument_extra_stdout.txt: IDENTICAL (4840 vs 4840 bytes)

== Files the scripts rewrote, against the shipped files
instrument_divergence_extra/instrument_series_table2_visits_by_month.csv: IDENTICAL (492 vs 492 bytes)
instrument_divergence_extra/instrument_series_table3_ai_overview_citation_by_month.csv: IDENTICAL (371 vs 371 bytes)
instrument_divergence_extra/instrument_series_table5_checkpoints.csv: IDENTICAL (780 vs 780 bytes)
instrument_divergence_extra/instrument_series_table6_intervals.csv: IDENTICAL (426 vs 426 bytes)
protocols/instrument_series_table2_visits_by_month.csv: IDENTICAL (492 vs 492 bytes)
protocols/instrument_series_table3_ai_overview_citation_by_month.csv: IDENTICAL (371 vs 371 bytes)
protocols/instrument_series_table5_checkpoints.csv: IDENTICAL (780 vs 780 bytes)
protocols/instrument_series_table6_intervals.csv: IDENTICAL (426 vs 426 bytes)

== Every file in the run copy that is new or differs from the pristine copy
  NEW       protocols/instrument_series_table2_visits_by_month.csv
  NEW       protocols/instrument_series_table3_ai_overview_citation_by_month.csv
  NEW       protocols/instrument_series_table5_checkpoints.csv
  NEW       protocols/instrument_series_table6_intervals.csv


==> anc/08_REVIEW/reproduction_v5.2_run4_2026-10-15/outputs/compare_figures.txt <==
fig0_framework (make_fig0.py): PDF bytes differ (55648 vs 55648); with /CreationDate masked: IDENTICAL (dates [b"/CreationDate (D:20261015031827-04'00')"] vs [b"/CreationDate (D:20261015010619-04'00')"]) PNG bytes IDENTICAL
fig1_divergence (make_figs_v4.py): PDF bytes differ (32741 vs 32741); with /CreationDate masked: IDENTICAL (dates [b"/CreationDate (D:20261015031825-04'00')"] vs [b"/CreationDate (D:20261015010021-04'00')"]) PNG bytes IDENTICAL
fig2_aio (make_figs_v4.py): PDF bytes differ (36401 vs 36401); with /CreationDate masked: IDENTICAL (dates [b"/CreationDate (D:20261015031826-04'00')"] vs [b"/CreationDate (D:20261015010022-04'00')"]) PNG bytes IDENTICAL
fig3_refdomains (make_figs_v4.py): PDF bytes differ (72688 vs 72688); with /CreationDate masked: IDENTICAL (dates [b"/CreationDate (D:20261015031826-04'00')"] vs [b"/CreationDate (D:20261015010022-04'00')"]) PNG bytes IDENTICAL
fig4_prefixes (make_figs_v4.py): PDF bytes differ (44423 vs 44423); with /CreationDate masked: IDENTICAL (dates [b"/CreationDate (D:20261015031825-04'00')"] vs [b"/CreationDate (D:20261015010021-04'00')"]) PNG bytes IDENTICAL
fig5_cited (make_figs_v4.py): PDF bytes differ (35082 vs 35082); with /CreationDate masked: IDENTICAL (dates [b"/CreationDate (D:20261015031826-04'00')"] vs [b"/CreationDate (D:20261015010022-04'00')"]) PNG bytes IDENTICAL
fig6_positions (make_figs_v4.py): PDF bytes differ (87662 vs 87662); with /CreationDate masked: IDENTICAL (dates [b"/CreationDate (D:20261015031825-04'00')"] vs [b"/CreationDate (D:20261015010021-04'00')"]) PNG bytes IDENTICAL
fig10_sources (make_fig_sources.py): PDF bytes differ (57425 vs 57425); with /CreationDate masked: IDENTICAL (dates [b"/CreationDate (D:20261015031827-04'00')"] vs [b"/CreationDate (D:20261015010604-04'00')"]) PNG bytes IDENTICAL


==> anc/08_REVIEW/reproduction_v5.2_run4_2026-10-15/outputs/compare_final.txt <==
== Script stdout against the shipped output file
m2_from_counts_stdout.txt: IDENTICAL (2465 vs 2465 bytes)
r2_link_check_stdout.txt: IDENTICAL (1997 vs 1997 bytes)
vendor_reliance_offline_stdout.txt: IDENTICAL (470 vs 470 bytes)
stakes_screen_check_stdout.txt: IDENTICAL (600 vs 600 bytes)
section7_from_aggregates_stdout.txt: IDENTICAL (6873 vs 6873 bytes)
make_tables_sector_surface_stdout.txt: IDENTICAL (3007 vs 3007 bytes)
instrument_extra_stdout.txt: IDENTICAL (4840 vs 4840 bytes)

== Files the scripts rewrote, against the shipped files
instrument_divergence_extra/instrument_series_table2_visits_by_month.csv: IDENTICAL (492 vs 492 bytes)
instrument_divergence_extra/instrument_series_table3_ai_overview_citation_by_month.csv: IDENTICAL (371 vs 371 bytes)
instrument_divergence_extra/instrument_series_table5_checkpoints.csv: IDENTICAL (780 vs 780 bytes)
instrument_divergence_extra/instrument_series_table6_intervals.csv: IDENTICAL (426 vs 426 bytes)
protocols/instrument_series_table2_visits_by_month.csv: IDENTICAL (492 vs 492 bytes)
protocols/instrument_series_table3_ai_overview_citation_by_month.csv: IDENTICAL (371 vs 371 bytes)
protocols/instrument_series_table5_checkpoints.csv: IDENTICAL (780 vs 780 bytes)
protocols/instrument_series_table6_intervals.csv: IDENTICAL (426 vs 426 bytes)

== Every file in the run copy that is new or differs from the pristine copy
  NEW       ai_citation_cross_sector/scripts/fig10_sources.pdf
  NEW       ai_citation_cross_sector/scripts/fig10_sources.png
  CHANGED   fig0_framework.pdf
  CHANGED   fig1_divergence.pdf
  CHANGED   fig2_aio.pdf
  CHANGED   fig3_refdomains.pdf
  CHANGED   fig4_prefixes.pdf
  CHANGED   fig5_cited.pdf
  CHANGED   fig6_positions.pdf
  NEW       protocols/instrument_series_table2_visits_by_month.csv
  NEW       protocols/instrument_series_table3_ai_overview_citation_by_month.csv
  NEW       protocols/instrument_series_table5_checkpoints.csv
  NEW       protocols/instrument_series_table6_intervals.csv


==> anc/08_REVIEW/reproduction_v5.2_run4_2026-10-15/outputs/coverage.txt <==
numeric tokens outside the reference list: 2188; claimed 1447; excluded as labels 741; uncovered 0
labels by rule: reference to a section/table/figure/version 305, year 183, day number 67, date 55, heading 45, enumeration 27, band definition 26, confidence level 14, time 12, name (S&P 500, path) 7
claims whose token was not found on their line: 0
uncovered tokens:


==> anc/08_REVIEW/reproduction_v5.2_run4_2026-10-15/outputs/cross_sector_attempt_stderr.txt <==
This step reads the raw vendor exports, which are not released. section7_from_aggregates.py recomputes from the released aggregates every Section 7 number that does not need row-level data; the sensitivities that do (listed in its docstring) are in this script's saved output only.


==> anc/08_REVIEW/reproduction_v5.2_run4_2026-10-15/outputs/cross_sector_sensitivity2_attempt_stderr.txt <==
This step reads the raw vendor exports, which are not released. section7_from_aggregates.py recomputes from the released aggregates every Section 7 number that does not need row-level data; the sensitivities that do (listed in its docstring) are in this script's saved output only.


==> anc/08_REVIEW/reproduction_v5.2_run4_2026-10-15/outputs/cross_sector_sensitivity2_attempt_stdout.txt <==
== Variance of cell shares explained by surface and by sector
  video_community    surface   77%  sector   14%  interaction    8%
  video              surface   79%  sector   12%  interaction    9%
  forum              surface   66%  sector   23%  interaction   11%
  social             surface   74%  sector   12%  interaction   14%
  reference          surface   48%  sector   34%  interaction   18%
  news               surface   12%  sector   73%  interaction   16%
  government         surface   26%  sector   49%  interaction   26%
  report_brands      surface   40%  sector   45%  interaction   15%
  other_web          surface   57%  sector   25%  interaction   18%

== P4 under sensitivities (AI Overviews, consumer vs five others; exact one-sided p)


==> anc/08_REVIEW/reproduction_v5.2_run4_2026-10-15/outputs/cross_sector_sensitivity_attempt_stderr.txt <==
This step reads the raw vendor exports, which are not released. section7_from_aggregates.py recomputes from the released aggregates every Section 7 number that does not need row-level data; the sensitivities that do (listed in its docstring) are in this script's saved output only.


==> anc/08_REVIEW/reproduction_v5.2_run4_2026-10-15/outputs/docx_media.txt <==
   219892  10-15-2026 07:19   word/media/rId10.png
   180014  10-15-2026 07:19   word/media/rId49.png
    72371  10-15-2026 07:19   word/media/rId25.png
   112320  10-15-2026 07:19   word/media/rId30.png
    56035  10-15-2026 07:19   word/media/rId34.png
   107514  10-15-2026 07:19   word/media/rId38.png
    74238  10-15-2026 07:19   word/media/rId59.png
   181324  10-15-2026 07:19   word/media/rId65.png
   239079  10-15-2026 07:19   word/media/rId44.png


==> anc/08_REVIEW/reproduction_v5.2_run4_2026-10-15/outputs/edit_scripts_attempts.txt <==
edit_v49.py        manuscript 438eddfc5722aa57 -> 438eddfc5722aa57  last line: FileNotFoundError: [Errno 2] No such file or directory: '/private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence
edit_v49_r9.py     manuscript 438eddfc5722aa57 -> 438eddfc5722aa57  last line: FileNotFoundError: [Errno 2] No such file or directory: '/private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence
edit_v49_r9b.py    manuscript 438eddfc5722aa57 -> 438eddfc5722aa57  last line: FileNotFoundError: [Errno 2] No such file or directory: '/private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence
edit_v49_r9c.py    manuscript 438eddfc5722aa57 -> 438eddfc5722aa57  last line: FileNotFoundError: [Errno 2] No such file or directory: '/private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence
edit_v50.py        manuscript 438eddfc5722aa57 -> 438eddfc5722aa57  last line: FileNotFoundError: [Errno 2] No such file or directory: '/private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence
edit_v50b.py       manuscript 438eddfc5722aa57 -> 438eddfc5722aa57  last line: REFUSE: 0 matches for 'review demand and search volume agree across branches (Spearman +0.78) but barely across topics (+0.19)'
edit_v50c.py       manuscript 438eddfc5722aa57 -> 438eddfc5722aa57  last line: REFUSE: 0 matches for "review demand and search volume rank the taxonomy's branches alike (Spearman +0.75) but barely agree on topics"
edit_v51.py        manuscript 438eddfc5722aa57 -> 438eddfc5722aa57  last line: REFUSE: 0 matches for '(Spearman +0.47 to +0.78, depending on how labels are assigned to branches)'
edit_v51b.py       manuscript 438eddfc5722aa57 -> 438eddfc5722aa57  last line: REFUSE: 0 matches for '### 7.1 Two pilots'
edit_v52.py        manuscript 438eddfc5722aa57 -> 438eddfc5722aa57  last line: REFUSE: 0 matches for '**Venkata Pagadala**\nKL University (doctoral program), Andhra Pradesh, India\n'
edit_v52b.py       manuscript 438eddfc5722aa57 -> 438eddfc5722aa57  last line: REFUSE: 0 matches for 'An earlier version of this work claimed a bound from a comparison with two carriers of similar authority; that'
edit_v52c.py       manuscript 438eddfc5722aa57 -> 438eddfc5722aa57  last line: REFUSE: 0 matches for "What has not been reported, to the author's knowledge, is a direct comparison of two vendors' records of a sin"
edit_v52d.py       manuscript 438eddfc5722aa57 -> 438eddfc5722aa57  last line: REFUSE: 0 matches for 'Manuscript version 5.1, 13 October 2026. Preprint, not yet peer reviewed.'
edit_v52e.py       manuscript 438eddfc5722aa57 -> 438eddfc5722aa57  last line: REFUSE: already applied: "No API was used, and raw vendor exports are not redistributed. Ahrefs' terms of service prohibit using its ser"
edit_v52f.py       manuscript 438eddfc5722aa57 -> 438eddfc5722aa57  last line: REFUSE: already applied (the stakes sentence is present)
edit_v52g.py       manuscript 438eddfc5722aa57 -> 438eddfc5722aa57  last line: REFUSE: 0 matches for 'the section holds 381 code pages**: 374 for geographic codes assigned to US states and the District of Columbi'
edit_v52h.py       manuscript 438eddfc5722aa57 -> 438eddfc5722aa57  last line: REFUSE: 0 matches for 'People say what they want to know in many places that are not a search box, and '
edit_v52i.py       manuscript 438eddfc5722aa57 -> 438eddfc5722aa57  last line: REFUSE: 0 matches for "is +0.94 (p < 0.001; Kendall's tau +0.82, 60 of 66 pairs concordant)."
edit_v52j.py       manuscript 438eddfc5722aa57 -> 438eddfc5722aa57  last line: REFUSE: already applied (the Study R1 paragraph is present)
edit_v52k.py       manuscript 438eddfc5722aa57 -> 438eddfc5722aa57  last line: REFUSE: 0 matches for 'against 1.9% (1.8% to 2.1%) of five-star reviews; the matches have not been checked by hand.'
edit_v52l.py       manuscript 438eddfc5722aa57 -> 438eddfc5722aa57  last line: REFUSE: 0 matches for 'in OpenAlex, 459 works name Ahrefs, Semrush or Similarweb in their title or abstract, 28 of them published in '
edit_v52m.py       manuscript 438eddfc5722aa57 -> 438eddfc5722aa57  last line: REFUSE: 0 matches for 'Manuscript version 5.2, 14 October 2026. Preprint, not yet peer reviewed.'
edit_v52n.py       manuscript 438eddfc5722aa57 -> 438eddfc5722aa57  last line: REFUSE: already applied
edit_v52o.py       manuscript 438eddfc5722aa57 -> 438eddfc5722aa57  last line: REFUSE: already applied
edit_v52p.py       manuscript 438eddfc5722aa57 -> 438eddfc5722aa57  last line: REFUSE: 0 matches for 'with YouTube leading the others ahead of Reddit, editorial media and Wikipedia [Kumar 2026]'
edit_v52q.py       manuscript 438eddfc5722aa57 -> 438eddfc5722aa57  last line: REFUSE: 0 matches for 'On 381 area-code pages of a large US telecommunications provider, observed from zero, two commercial analytics'
edit_v52r.py       manuscript 438eddfc5722aa57 -> 438eddfc5722aa57  last line: REFUSE: 0 matches for 'and barely on topics (+0.19), on links that two blind AI annotators'
edit_v52s.py       manuscript 438eddfc5722aa57 -> 438eddfc5722aa57  last line: REFUSE: 0 matches for 'and 110 in 2026 to mid-October, and 86% name only one of the three; the list is a keyword match, not screened '


==> anc/08_REVIEW/reproduction_v5.2_run4_2026-10-15/outputs/environment.txt <==
date: 2026-10-15 07:14:48 UTC
ProductName:		macOS ProductVersion:		15.4.1 BuildVersion:		24E263 
Darwin 24.4.0 arm64
python3 -> /opt/homebrew/opt/python@3.13/bin/python3.13
Python 3.13.2
numpy 2.4.1 | scipy 1.17.1 | pandas 3.0.0 | matplotlib 3.11.1 | pyparsing 3.3.2
openpyxl 3.1.5 importable
ufi 0.2.0 importable
Tectonic 0.17.0
pandoc 3.9.0.2
xelatex: not installed (build_tex.py falls back to tectonic)
ots (opentimestamps-client): not installed


==> anc/08_REVIEW/reproduction_v5.2_run4_2026-10-15/outputs/figure_check.txt <==
OK       Figure 2 Ahrefs, Semrush US, Semrush worldwide = Table 2
OK       Figure 2 ratio labels = Semrush US / Ahrefs to one decimal: ["25.9x", "27.1x", "10.2x", "7.5x"]
OK       Figure 5 points (age, visits ratio, keyword ratio) = prefix CSVs
OK       Figure 5 panel (a) title gives Spearman -0.11
OK       Figure 9 positions, all, by day = Table 5 and single reads: [(0, 2), (6, 984), (15, 3385), (30, 14905), (37, 15830), (45, 20326), (60, 37141), (67, 38801), (75, 43302), (77, 43980)]
OK       Figure 9 positions 1-3 by day = Table 5 and single reads
OK       Figure 9 referring-domain labels = Table 5: [(30, 19), (37, 19), (45, 415), (60, 828), (75, 909)]
OK       Figure 9 interval rates = Table 6: [226, 768, 132, 562, 1121, 411]
OK       Figure 3 numerators, denominators, Semrush counts = Table 3
OK       Figure 8 answers per page = single reads
OK       Figure 4 TLD shares = single reads (.info 61.9, .asia 26.4, .xyz 10.2; Semrush .xyz 75): [('.info', '61.9'), ('.asia', '26.4'), ('.xyz', '10.2'), ('other', '1.5'), ('.xyz', '75.0'), ('not stated', '25.0')]
OK       Figure 6 (shipped) panel (a) reads '1,008 taxonomy labels, Spearman +0.18'
OK       Figure 6 (shipped) panel (b) reads 'nine of 17), Spearman +0.75'
OK       Figure 6 script titles match the shipped figure
14 of 14 figure checks OK


==> anc/08_REVIEW/reproduction_v5.2_run4_2026-10-15/outputs/instrument_extra_as_stamped_stdout.txt <==
== 1. Growth per instrument (Table 2)
  July -> August: Ahrefs worldwide 8.36x; Semrush US 8.76x; Semrush worldwide 9.35x; Ahrefs growth / Semrush US growth 0.95
  August -> September: Ahrefs worldwide 4.65x; Semrush US 1.75x; Semrush worldwide 1.83x; Ahrefs growth / Semrush US growth 2.66
  September -> October (run-rate): Ahrefs worldwide 1.44x; Semrush US 1.05x; Semrush worldwide 1.05x; Ahrefs growth / Semrush US growth 1.37

== 2. Decomposition of the October visits ratio
  Semrush US vs Ahrefs worldwide (10-11 Oct): visits 7.47x = keywords 2.02x x per-keyword 3.70x; keyword share of log ratio 35%
  worldwide vs worldwide (visits 10-11 Oct; keywords 12 Oct): visits 8.62x = keywords 3.19x x per-keyword 2.70x; keyword share of log ratio 54%

== 3 and 4. Twelve prefixes (Table 4)
  pairs whose sizes (geometric mean of the two estimates) differ within 3x: 9 of 15 ordered alike
  pairs whose sizes (geometric mean of the two estimates) differ 3x to 10x: 19 of 19 ordered alike
  pairs whose sizes (geometric mean of the two estimates) differ over 10x: 32 of 32 ordered alike
  unmatched ratio: geometric mean 1.13x, geometric SD 3.13; normal range on the log scale (describes these twelve; not a prediction) 0.12x to 10.61x

== 5. Tables to CSV
  wrote instrument_series_table2_visits_by_month.csv: 5 rows
  wrote instrument_series_table3_ai_overview_citation_by_month.csv: 4 rows
  wrote instrument_series_table5_checkpoints.csv: 9 rows
  wrote instrument_series_table6_intervals.csv: 6 rows

== 6. Ordering agreement significance: Spearman +0.937 (p=7e-06); Kendall +0.818 (p=4.4e-05)
  ordered oppositely: /local/area-codes/ vs /local/internet/: Ahrefs 221,000 vs 243,000 (1.1x); Semrush 1,600,000 vs 220,600 (7.3x); three or more times apart on one instrument
  ordered oppositely: /local/area-codes/ vs /buy/: Ahrefs 221,000 vs 644,000 (2.9x); Semrush 1,600,000 vs 1,014,124 (1.6x); within 3x on both
  ordered oppositely: /local/cell-phones/ vs /local/fiber/: Ahrefs 37,300 vs 102,000 (2.7x); Semrush 135,100 vs 47,300 (2.9x); within 3x on both
  ordered oppositely: /stores/ vs /support/: Ahrefs 312,000 vs 1,900,000 (6.1x); Semrush 2,051,269 vs 1,957,880 (1.0x); three or more times apart on one instrument
  ordered oppositely: /stores/ vs /buy/: Ahrefs 312,000 vs 644,000 (2.1x); Semrush 2,051,269 vs 1,014,124 (2.0x); within 3x on both
  ordered oppositely: /es-us/local/ vs /product-compare/: Ahrefs 8,900 vs 5,500 (1.6x); Semrush 2,200 vs 4,100 (1.9x); within 3x on both


==> anc/08_REVIEW/reproduction_v5.2_run4_2026-10-15/outputs/instrument_extra_sections1to6.txt <==
== 1. Growth per instrument (Table 2)
  July -> August: Ahrefs worldwide 8.36x; Semrush US 8.76x; Semrush worldwide 9.35x; Ahrefs growth / Semrush US growth 0.95
  August -> September: Ahrefs worldwide 4.65x; Semrush US 1.75x; Semrush worldwide 1.83x; Ahrefs growth / Semrush US growth 2.66
  September -> October (run-rate): Ahrefs worldwide 1.44x; Semrush US 1.05x; Semrush worldwide 1.05x; Ahrefs growth / Semrush US growth 1.37

== 2. Decomposition of the October visits ratio
  Semrush US vs Ahrefs worldwide (10-11 Oct): visits 7.47x = keywords 2.02x x per-keyword 3.70x; keyword share of log ratio 35%
  worldwide vs worldwide (visits 10-11 Oct; keywords 12 Oct): visits 8.62x = keywords 3.19x x per-keyword 2.70x; keyword share of log ratio 54%

== 3 and 4. Twelve prefixes (Table 4)
  pairs whose sizes (geometric mean of the two estimates) differ within 3x: 9 of 15 ordered alike
  pairs whose sizes (geometric mean of the two estimates) differ 3x to 10x: 19 of 19 ordered alike
  pairs whose sizes (geometric mean of the two estimates) differ over 10x: 32 of 32 ordered alike
  unmatched ratio: geometric mean 1.13x, geometric SD 3.13; normal range on the log scale (describes these twelve; not a prediction) 0.12x to 10.61x

== 5. Tables to CSV
  wrote instrument_series_table2_visits_by_month.csv: 5 rows
  wrote instrument_series_table3_ai_overview_citation_by_month.csv: 4 rows
  wrote instrument_series_table5_checkpoints.csv: 9 rows
  wrote instrument_series_table6_intervals.csv: 6 rows

== 6. Ordering agreement significance: Spearman +0.937 (p=7e-06); Kendall +0.818 (p=4.4e-05)
  ordered oppositely: /local/area-codes/ vs /local/internet/: Ahrefs 221,000 vs 243,000 (1.1x); Semrush 1,600,000 vs 220,600 (7.3x); three or more times apart on one instrument
  ordered oppositely: /local/area-codes/ vs /buy/: Ahrefs 221,000 vs 644,000 (2.9x); Semrush 1,600,000 vs 1,014,124 (1.6x); within 3x on both
  ordered oppositely: /local/cell-phones/ vs /local/fiber/: Ahrefs 37,300 vs 102,000 (2.7x); Semrush 135,100 vs 47,300 (2.9x); within 3x on both
  ordered oppositely: /stores/ vs /support/: Ahrefs 312,000 vs 1,900,000 (6.1x); Semrush 2,051,269 vs 1,957,880 (1.0x); three or more times apart on one instrument
  ordered oppositely: /stores/ vs /buy/: Ahrefs 312,000 vs 644,000 (2.1x); Semrush 2,051,269 vs 1,014,124 (2.0x); within 3x on both
  ordered oppositely: /es-us/local/ vs /product-compare/: Ahrefs 8,900 vs 5,500 (1.6x); Semrush 2,200 vs 4,100 (1.9x); within 3x on both



==> anc/08_REVIEW/reproduction_v5.2_run4_2026-10-15/outputs/instrument_extra_sections1to6_trimmed.txt <==
== 1. Growth per instrument (Table 2)
  July -> August: Ahrefs worldwide 8.36x; Semrush US 8.76x; Semrush worldwide 9.35x; Ahrefs growth / Semrush US growth 0.95
  August -> September: Ahrefs worldwide 4.65x; Semrush US 1.75x; Semrush worldwide 1.83x; Ahrefs growth / Semrush US growth 2.66
  September -> October (run-rate): Ahrefs worldwide 1.44x; Semrush US 1.05x; Semrush worldwide 1.05x; Ahrefs growth / Semrush US growth 1.37

== 2. Decomposition of the October visits ratio
  Semrush US vs Ahrefs worldwide (10-11 Oct): visits 7.47x = keywords 2.02x x per-keyword 3.70x; keyword share of log ratio 35%
  worldwide vs worldwide (visits 10-11 Oct; keywords 12 Oct): visits 8.62x = keywords 3.19x x per-keyword 2.70x; keyword share of log ratio 54%

== 3 and 4. Twelve prefixes (Table 4)
  pairs whose sizes (geometric mean of the two estimates) differ within 3x: 9 of 15 ordered alike
  pairs whose sizes (geometric mean of the two estimates) differ 3x to 10x: 19 of 19 ordered alike
  pairs whose sizes (geometric mean of the two estimates) differ over 10x: 32 of 32 ordered alike
  unmatched ratio: geometric mean 1.13x, geometric SD 3.13; normal range on the log scale (describes these twelve; not a prediction) 0.12x to 10.61x

== 5. Tables to CSV
  wrote instrument_series_table2_visits_by_month.csv: 5 rows
  wrote instrument_series_table3_ai_overview_citation_by_month.csv: 4 rows
  wrote instrument_series_table5_checkpoints.csv: 9 rows
  wrote instrument_series_table6_intervals.csv: 6 rows

== 6. Ordering agreement significance: Spearman +0.937 (p=7e-06); Kendall +0.818 (p=4.4e-05)
  ordered oppositely: /local/area-codes/ vs /local/internet/: Ahrefs 221,000 vs 243,000 (1.1x); Semrush 1,600,000 vs 220,600 (7.3x); three or more times apart on one instrument
  ordered oppositely: /local/area-codes/ vs /buy/: Ahrefs 221,000 vs 644,000 (2.9x); Semrush 1,600,000 vs 1,014,124 (1.6x); within 3x on both
  ordered oppositely: /local/cell-phones/ vs /local/fiber/: Ahrefs 37,300 vs 102,000 (2.7x); Semrush 135,100 vs 47,300 (2.9x); within 3x on both
  ordered oppositely: /stores/ vs /support/: Ahrefs 312,000 vs 1,900,000 (6.1x); Semrush 2,051,269 vs 1,957,880 (1.0x); three or more times apart on one instrument
  ordered oppositely: /stores/ vs /buy/: Ahrefs 312,000 vs 644,000 (2.1x); Semrush 2,051,269 vs 1,014,124 (2.0x); within 3x on both
  ordered oppositely: /es-us/local/ vs /product-compare/: Ahrefs 8,900 vs 5,500 (1.6x); Semrush 2,200 vs 4,100 (1.9x); within 3x on both


==> anc/08_REVIEW/reproduction_v5.2_run4_2026-10-15/outputs/instrument_extra_stdout.txt <==
== 1. Growth per instrument (Table 2)
  July -> August: Ahrefs worldwide 8.36x; Semrush US 8.76x; Semrush worldwide 9.35x; Ahrefs growth / Semrush US growth 0.95
  August -> September: Ahrefs worldwide 4.65x; Semrush US 1.75x; Semrush worldwide 1.83x; Ahrefs growth / Semrush US growth 2.66
  September -> October (run-rate): Ahrefs worldwide 1.44x; Semrush US 1.05x; Semrush worldwide 1.05x; Ahrefs growth / Semrush US growth 1.37

== 2. Decomposition of the October visits ratio
  Semrush US vs Ahrefs worldwide (10-11 Oct): visits 7.47x = keywords 2.02x x per-keyword 3.70x; keyword share of log ratio 35%
  worldwide vs worldwide (visits 10-11 Oct; keywords 12 Oct): visits 8.62x = keywords 3.19x x per-keyword 2.70x; keyword share of log ratio 54%

== 3 and 4. Twelve prefixes (Table 4)
  pairs whose sizes (geometric mean of the two estimates) differ within 3x: 9 of 15 ordered alike
  pairs whose sizes (geometric mean of the two estimates) differ 3x to 10x: 19 of 19 ordered alike
  pairs whose sizes (geometric mean of the two estimates) differ over 10x: 32 of 32 ordered alike
  unmatched ratio: geometric mean 1.13x, geometric SD 3.13; normal range on the log scale (describes these twelve; not a prediction) 0.12x to 10.61x

== 5. Tables to CSV
  wrote instrument_series_table2_visits_by_month.csv: 5 rows
  wrote instrument_series_table3_ai_overview_citation_by_month.csv: 4 rows
  wrote instrument_series_table5_checkpoints.csv: 9 rows
  wrote instrument_series_table6_intervals.csv: 6 rows

== 6. Ordering agreement significance: Spearman +0.937 (p=7e-06); Kendall +0.818 (p=4.4e-05)
  ordered oppositely: /local/area-codes/ vs /local/internet/: Ahrefs 221,000 vs 243,000 (1.1x); Semrush 1,600,000 vs 220,600 (7.3x); three or more times apart on one instrument
  ordered oppositely: /local/area-codes/ vs /buy/: Ahrefs 221,000 vs 644,000 (2.9x); Semrush 1,600,000 vs 1,014,124 (1.6x); within 3x on both
  ordered oppositely: /local/cell-phones/ vs /local/fiber/: Ahrefs 37,300 vs 102,000 (2.7x); Semrush 135,100 vs 47,300 (2.9x); within 3x on both
  ordered oppositely: /stores/ vs /support/: Ahrefs 312,000 vs 1,900,000 (6.1x); Semrush 2,051,269 vs 1,957,880 (1.0x); three or more times apart on one instrument
  ordered oppositely: /stores/ vs /buy/: Ahrefs 312,000 vs 644,000 (2.1x); Semrush 2,051,269 vs 1,014,124 (2.0x); within 3x on both
  ordered oppositely: /es-us/local/ vs /product-compare/: Ahrefs 8,900 vs 5,500 (1.6x); Semrush 2,200 vs 4,100 (1.9x); within 3x on both

== 7. Bootstrap 95% intervals over the twelve prefixes (10,000 resamples)
  Spearman (ordering) +0.94 [+0.70, +1.00]; Kendall +0.82 [+0.57, +1.00]
  geometric mean of the ratio 1.13x [0.62x, 2.12x]; geometric SD 3.13 [1.92, 4.14]

== 8. Table 4 ratios and the remaining Section 5.5 figures
  prefix                 age (months)  US share  visits ratio  matched  keyword ratio  ref. domains A/S
  /local/area-codes/                3     81.4%         7.24x    8.89x           2.0x             11.3x
  /product-compare/                21     69.6%         0.75x    1.07x           3.2x              4.6x
  /local/bundles/                  36     99.2%         0.20x    0.20x          16.1x              0.6x
  /device-compare/                 39     82.6%         0.99x    1.20x           5.2x              1.0x
  /local/cell-phones/              57     98.8%         3.62x    3.67x          10.4x              0.6x
  /support/                        93     98.7%         1.03x    1.04x           9.1x              1.5x
  /local/fiber/                    95     99.8%         0.46x    0.46x           5.9x              1.1x
  /buy/                            95     98.5%         1.57x    1.60x          10.4x              2.3x
  /local/internet/                114     93.6%         0.91x    0.97x           6.0x              3.3x
  /stores/                        129     99.4%         6.57x    6.61x          20.9x              1.2x
  /deals/                         132     99.3%         1.03x    1.03x           6.0x              0.8x
  /es-us/local/                   133     42.6%         0.25x    0.58x           3.7x              4.6x
  sections aged seven to eleven years: 7; unmatched ratio 0.25x to 6.57x; matched 0.46x to 6.61x
  prefixes under twenty-one months old: 1
  keyword ratio, largest two: /stores/ 20.9x, /local/bundles/ 16.1x
  referring-domain ratio (Ahrefs over Semrush), largest two: /local/area-codes/ 11.3x, /es-us/local/ 4.6x
  power of a two-sided test at 5% to detect a Spearman correlation of 0.5 with 12 prefixes (Fisher approximation): 37.8%

== 9. Keyword ratio against visits ratio across prefixes
  all twelve prefixes (n=12): Spearman +0.17; two-sided p 0.60 (t approximation), 0.60 (permutation)
  without /local/area-codes/ (n=11): Spearman +0.52; two-sided p 0.10 (t approximation), 0.11 (permutation)


==> anc/08_REVIEW/reproduction_v5.2_run4_2026-10-15/outputs/label_audit.txt <==
name (S&P 500, path)         line 14: '500' ...6) that name the ten largest holdings of each S&P [500] sector fund, four predictions...
confidence level             line 22: '95%' ...o 87% that use a vendor's figures as data (Wilson [95%] intervals 75% to 92%; Cohen's...
date                         line 22: '14' ...per's data). A search of OpenAlex and Crossref on [14] October 2026, and an independ...
date                         line 22: '15' ...ases with citation chasing by a separate agent on [15] October, both released with t...
date                         line 32: '26' ...le prefix on a top-authority domain, published on [26] July 2026 and observed for 77...
enumeration                  line 42: '1' ...[1]. **Measurement 1, two instrum...
enumeration                  line 43: '2' ...[2]. **Measurement 2, reviews aga...
enumeration                  line 44: '3' ...[3]. **Measurement 3, what AI ans...
name (S&P 500, path)         line 44: '500' ...ces. In one vendor's index, across the eleven S&P [500] sectors and eight answer surf...
enumeration                  line 45: '4' ...[4]. **The User First Intelligenc...
enumeration                  line 46: '5' ...[5]. **The deployment as context*...
enumeration                  line 66: '1' ...[1]. **Demand surfaces.** The pla...
enumeration                  line 67: '2' ...[2]. **Industry ontology.** The c...
enumeration                  line 68: '3' ...[3]. **A knowledge graph with sep...
enumeration                  line 69: '4' ...[4]. **Competency questions.** Us...
enumeration                  line 70: '5' ...[5]. **Answer surfaces.** Where a...
enumeration                  line 71: '6' ...[6]. **The Content Gap Score.** A...
date                         line 95: '12' ...e North American Numbering Plan. **As verified on [12] October 2026 by fetching ever...
date                         line 95: '14' ...and the plan-wide toll-free codes); a re-fetch on [14] October 2026 found the same 3...
date                         line 95: '15' ...erritories and 451, assigned to North Carolina on [15] September 2026, after launch,...
date                         line 99: '11' ...e prefix holding at least one ranking position on [11] October, which is selected on...
date                         line 99: '11' ...adar's count of 455 distinct cited pages, read on [11] October and listed with the p...
date                         line 99: '26' ...egistry and census data. The section went live on [26] July 2026, which is day 0 thr...
day number                   line 99: '0' ...e section went live on 26 July 2026, which is day [0] throughout this paper, dated ...
enumeration                  line 105: '1' ...[1]. **The class is finite and en...
enumeration                  line 106: '2' ...[2]. **A free authoritative regis...
enumeration                  line 107: '3' ...[3]. **The facts are uncontested....
enumeration                  line 108: '4' ...[4]. **The domain is top-decile a...
enumeration                  line 109: '5' ...[5]. **No comparable-authority co...
enumeration                  line 110: '6' ...[6]. **No defender responded.** T...
band definition              line 124: '1' ...ing positions | URL under the prefix in positions [1]–100, counted once per locatio...
band definition              line 124: '100' ...g positions | URL under the prefix in positions 1–[100], counted once per location | ...
date                         line 124: '11' ...lorer, prefix mode, all locations | daily series, [11] Oct 2026 |...
band definition              line 125: '1' ... keywords on which any URL under the prefix ranks [1]–100 | Ahrefs (all locations);...
band definition              line 125: '100' ...eywords on which any URL under the prefix ranks 1–[100] | Ahrefs (all locations); Sem...
date                         line 126: '11' ...stinct URLs with at least one position | Ahrefs | [11] Oct 2026 |...
date                         line 127: '11' ...mated volume | Ahrefs (worldwide); Semrush (US) | [11] Oct; 10 Oct 2026 |...
date                         line 127: '10' ...lume | Ahrefs (worldwide); Semrush (US) | 11 Oct; [10] Oct 2026 |...
date                         line 128: '11' ... show an AI Overview | Ahrefs owned-AI-Overview | [11] Oct 2026 |...
date                         line 129: '10' ...keywords with an AI Overview position | Semrush | [10] Oct 2026 |...
date                         line 130: '11' ...r the prefix, per platform | Ahrefs Brand Radar | [11] Oct 2026 |...
date                         line 135: '19' ...ree carrier domains, US database | exported 12 to [19] Oct 2025 |...
date                         line 136: '8' ...rd volume; released exact-match linker | exported [8] Sep 2026 |...
date                         line 143: '11' ...e each instrument's own history as read on 10 and [11] October, not values captured ...
date                         line 143: '11' ... so are the checkpoint values in Table 5, read on [11] October from the Ahrefs daily...
date                         line 143: '13' ... states. A vendor may revise its history, and the [13] October re-read of Semrush fo...
date                         line 145: '12' ...stimated visits from outside the US (18.6% in the [12] October read of Table 4), so ...
date                         line 155: '24' ...n window. The September 2026 spam update began on [24] September, day 60, which is a...
day number                   line 155: '60' ...ember 2026 spam update began on 24 September, day [60], which is also the day of the...
date                         line 155: '29' ...estimated-traffic peak. Ahrefs posted a notice on [29] September, day 65, that Googl...
day number                   line 155: '65' ...peak. Ahrefs posted a notice on 29 September, day [65], that Google had changed how ...
day number                   line 155: '65' ...be inconsistent from that date, which covers days [65] to 75. And an automated link ...
day number                   line 155: '75' ...onsistent from that date, which covers days 65 to [75]. And an automated link networ...
day number                   line 155: '37' ... automated link network began arriving in the day-[37] to day-45 interval....
day number                   line 155: '45' ... link network began arriving in the day-37 to day-[45] interval....
day number                   line 157: '37' ...**Day [37] (1 September 2026) is the pri...
date                         line 157: '1' ...**Day 37 ([1] September 2026) is the primar...
day number                   line 157: '37' ...**: the last observation preceding all three. Day [37] carries a cost that is stated...
date                         line 157: '11' ...s not one of the fifteen-day checkpoints, and the [11] October read gives four of th...
day number                   line 157: '37' ... not all nine. The claims this paper makes at day [37] concern ranking positions, to...
date                         line 165: '10' ... instrument's current monthly run-rate as read on [10]–11 October, not eleven days o...
date                         line 165: '11' ...s worldwide times 81.5%, Ahrefs' US share read on [11] October; it assumes that shar...
day number                   line 173: '0' ...| October 2026 (run-rate) | 11 (78 in all, days [0] to 77) | 215,577 | 1,610,284 ...
day number                   line 173: '77' ...ctober 2026 (run-rate) | 11 (78 in all, days 0 to [77]) | 215,577 | 1,610,284 (1,858...
date                         line 175: '11' ...der mode, US database and worldwide), read 10 and [11] October 2026. June to Septemb...
band definition              line 187: '1' ...which any URL under the prefix ranks in positions [1]–100, Ahrefs reports 29,000 fo...
band definition              line 187: '100' ...ich any URL under the prefix ranks in positions 1–[100], Ahrefs reports 29,000 for al...
confidence level             line 199: '95%' ... (a) Ahrefs: cited / all AIO keywords | (a) as %, [95%] Wilson CI | (b) Semrush count...
confidence level             line 206: '95%' ...ll AI Overview keywords the prefix ranks on, with [95%] Wilson intervals; the denomin...
day number                   line 220: '75' ... its own count: its daily series gives 909 at day [75] against 913 on 11 October, an...
day number                   line 220: '37' ...7 new against 95 lost, which with nineteen at day [37] implies about 841 at the end ...
date                         line 226: '12' ...rush. Referring-domain and keyword counts are the [12] October reads and differ slig...
date                         line 226: '10' ...s and differ slightly from Sections 5.2 and 5.4's [10]–11 October reads (29,000 and ...
date                         line 226: '11' ...nd differ slightly from Sections 5.2 and 5.4's 10–[11] October reads (29,000 and 58,...
confidence level             line 247: '95%' ...atio is −0.11 over twelve prefixes, with a Fisher [95%] interval of −0.64 to +0.49 an...
confidence level             line 249: '95%' ...hed ratio has a geometric mean of 1.13 (bootstrap [95%] interval 0.62 to 2.12) and a ...
confidence level             line 251: '95%' ... instruments' visit estimates is +0.94 (bootstrap [95%] interval over prefixes +0.70 ...
date                         line 257: '10' ...dentically, on 12 October (Section 5.3 quotes the [10] October read of 158,100 and 2...
date                         line 271: '11' ...es against Ahrefs' worldwide ones, read on 10 and [11] October, the divergence decom...
date                         line 285: '8' ...ough DataForSEO under its license and exported on [8] September 2026, of which 37,1...
confidence level             line 287: '95%' ...e share of search volume is then +0.75 (bootstrap [95%] interval over branches +0.44 ...
confidence level             line 287: '95%' ...w mentions and monthly volume is +0.18 (bootstrap [95%] interval over labels +0.12 to...
confidence level             line 289: '95%' ...y from the 46,517: 65% to 67% are correct (Wilson [95%] intervals about 58% to 73%), ...
confidence level             line 289: '95%' ... the branch-level correlation is +0.91 (bootstrap [95%] interval +0.74 to +0.98) with...
confidence level             line 291: '95%' ...620 one- and two-star reviews, 924 (14.0%, Wilson [95%] interval 13.1% to 14.8%) matc...
name (S&P 500, path)         line 307: '500' .... The frame is the eleven GICS sectors of the S&P [500], an exhaustive partition main...
time                         line 307: '23' ...nited States, read in one collection session from [23]:05 on 12 October to 01:15 on ...
time                         line 307: '05' ...ed States, read in one collection session from 23:[05] on 12 October to 01:15 on 13 ...
date                         line 307: '12' ...tes, read in one collection session from 23:05 on [12] October to 01:15 on 13 Octobe...
time                         line 307: '01' ...ne collection session from 23:05 on 12 October to [01]:15 on 13 October 2026 (export...
time                         line 307: '15' ...collection session from 23:05 on 12 October to 01:[15] on 13 October 2026 (exports u...
date                         line 307: '13' ...tion session from 23:05 on 12 October to 01:15 on [13] October 2026 (exports until 0...
time                         line 307: '01' ...ctober to 01:15 on 13 October 2026 (exports until [01]:05, answer counts from 01:10)...
time                         line 307: '05' ...ber to 01:15 on 13 October 2026 (exports until 01:[05], answer counts from 01:10) th...
time                         line 307: '01' ...ber 2026 (exports until 01:05, answer counts from [01]:10) through its web interface...
time                         line 307: '10' ... 2026 (exports until 01:05, answer counts from 01:[10]) through its web interface, w...
name (S&P 500, path)         line 309: '500' ...swers naming the ten largest holdings of each S&P [500] sector fund (nine companies i...
date                         line 309: '13' ...ation Services), one collection session on 12 and [13] October 2026. (a) Share of ci...
confidence level             line 313: '95%' ...s 21.3% on the Google views (range 8.1% to 35.8%; [95%] bootstrap interval over secto...
confidence level             line 315: '95%' ...ains 77% of the variance of that share (bootstrap [95%] interval over sectors 70% to ...
band definition              line 325: '501' ...atio between the two groups stays near ten. Ranks [501] to 1,000 carry a median 7.6% ...
band definition              line 325: '1,000' ...tween the two groups stays near ten. Ranks 501 to [1,000] carry a median 7.6% to 13.8% ...
day number                   line 337: '37' ...he nearest stored date; read 11 October 2026. Day [37] is the primary checkpoint. "n...
date                         line 337: '11' ...primary checkpoint. "n/r" means not recorded: the [11] October read gives no value f...
day number                   line 339: '0' ...| Metric | Day [0] (26 Jul) | Day 15 (10 Aug) | ...
day number                   line 339: '15' ...| Metric | Day 0 (26 Jul) | Day [15] (10 Aug) | Day 30 (25 Aug) | ...
day number                   line 339: '30' ...| Metric | Day 0 (26 Jul) | Day 15 (10 Aug) | Day [30] (25 Aug) | **Day 37 (1 Sep)**...
day number                   line 339: '37' ... Jul) | Day 15 (10 Aug) | Day 30 (25 Aug) | **Day [37] (1 Sep)** | Day 45 (9 Sep) | ...
day number                   line 339: '45' ...Aug) | Day 30 (25 Aug) | **Day 37 (1 Sep)** | Day [45] (9 Sep) | Day 60 (24 Sep) | D...
day number                   line 339: '60' ... Aug) | **Day 37 (1 Sep)** | Day 45 (9 Sep) | Day [60] (24 Sep) | Day 75 (9 Oct) | D...
day number                   line 339: '75' ...1 Sep)** | Day 45 (9 Sep) | Day 60 (24 Sep) | Day [75] (9 Oct) | Day 77 (11 Oct) |...
day number                   line 339: '77' ... (9 Sep) | Day 60 (24 Sep) | Day 75 (9 Oct) | Day [77] (11 Oct) |...
band definition              line 343: '1' ...| Positions [1]–3 | 0 | 727 | 1,801 | **1,874...
band definition              line 343: '3' ...| Positions 1–[3] | 0 | 727 | 1,801 | **1,874**...
band definition              line 344: '4' ...| Positions [4]–10 | 1 | 1,494 | 10,151 | **n...
band definition              line 344: '10' ...| Positions 4–[10] | 1 | 1,494 | 10,151 | **n/r*...
band definition              line 345: '11' ...| Positions [11]–20 | 0 | 909 | 2,639 | **n/r*...
band definition              line 345: '20' ...| Positions 11–[20] | 0 | 909 | 2,639 | **n/r** |...
band definition              line 346: '21' ...| Positions [21]–100 (derived) | 1 | 255 | 314...
band definition              line 346: '100' ...| Positions 21–[100] (derived) | 1 | 255 | 314 | *...
band definition              line 351: '1' ...ction 4.1 defines a ranking position as positions [1]–100 while the instrument repo...
band definition              line 351: '100' ...ion 4.1 defines a ranking position as positions 1–[100] while the instrument reports ...
day number                   line 351: '77' ...in the report, so the row is not interpreted. Day [77] is the last read of the serie...
band definition              line 351: '11' ...ne the abstract and this section quote; positions [11]–20 were not captured that day...
band definition              line 351: '20' ...the abstract and this section quote; positions 11–[20] were not captured that day, s...
day number                   line 351: '75' ... and the daily visits series was read only to day [75] (the October run-rate in Tabl...
day number                   line 353: '75' ...Day [75] falls inside the window the A...
day number                   line 353: '60' ...the window the Ahrefs data notice covers, and day [60] is the first day of the spam ...
day number                   line 353: '60' ...the spam update. The estimated-visits peak at day [60] coincides with that day, and ...
band definition              line 355: '1' ...830 ranking positions, 1,874 of them in positions [1] to 3, with an estimated 51,80...
band definition              line 355: '3' ...anking positions, 1,874 of them in positions 1 to [3], with an estimated 51,800 mon...
day number                   line 355: '77' ...hly visits and nineteen referring domains. By day [77] it held 43,980 positions acro...
date                         line 367: '11' ...n cited in stored AI answers, Ahrefs Brand Radar, [11] October 2026. Enumerating pag...
day number                   line 385: '75' ...e same instrument's daily series gives 909 at day [75] and its new-and-lost report f...
day number                   line 385: '37' ...7 new against 95 lost, which with nineteen at day [37] implies about 841 at the end ...
day number                   line 385: '75' ...re for different dates (the end of September, day [75] and day 77), so they need not...
day number                   line 385: '77' ...erent dates (the end of September, day 75 and day [77]), so they need not agree, and...
day number                   line 385: '37' ...he exact count; the shape is nineteen through day [37], several hundred within three...
day number                   line 385: '75' ...d within three weeks, roughly nine hundred by day [75]....
day number                   line 395: '0' ...| Day [0] to 15 | 0 to 1 | 1 | 3,383 | ...
day number                   line 395: '15' ...| Day 0 to [15] | 0 to 1 | 1 | 3,383 | 226 / ...
day number                   line 396: '15' ...| Day [15] to 30 | 1 to 19 | 18 | 11,520...
day number                   line 396: '30' ...| Day 15 to [30] | 1 to 19 | 18 | 11,520 | 768...
day number                   line 397: '30' ...| Day [30] to 37 | 19 to 19 | 0 | 925 | ...
day number                   line 397: '37' ...| Day 30 to [37] | 19 to 19 | 0 | 925 | 132 / ...
day number                   line 398: '37' ...| Day [37] to 45 | 19 to 415 | 396 | 4,4...
day number                   line 398: '45' ...| Day 37 to [45] | 19 to 415 | 396 | 4,496 | 5...
day number                   line 399: '45' ...| Day [45] to 60 | 415 to 828 | 413 | 16...
day number                   line 399: '60' ...| Day 45 to [60] | 415 to 828 | 413 | 16,815 |...
day number                   line 400: '60' ...| Day [60] to 75 | 828 to 909 | 81 | 6,1...
day number                   line 400: '75' ...| Day 60 to [75] | 828 to 909 | 81 | 6,161 | 4...
band definition              line 402: '1' ...days. Upper panel: ranking positions in positions [1] to 100 and in positions 1 to ...
band definition              line 402: '100' ... Upper panel: ranking positions in positions 1 to [100] and in positions 1 to 3, Ahre...
band definition              line 402: '1' ... positions in positions 1 to 100 and in positions [1] to 3, Ahrefs daily series for...
band definition              line 402: '3' ...tions in positions 1 to 100 and in positions 1 to [3], Ahrefs daily series for the ...
date                         line 402: '11' ... daily series for the prefix, all locations, read [11] October 2026; the hatched ban...
day number                   line 402: '37' ...e vertical rules mark the primary checkpoint (day [37]), the September 2026 spam upd...
day number                   line 402: '60' ...int (day 37), the September 2026 spam update (day [60]) and the vendor data-reliabil...
day number                   line 402: '65' ...y 60) and the vendor data-reliability notice (day [65]); live referring domains at e...
day number                   line 402: '6' ...y series that are not checkpoints in Table 5: day [6] (984 positions, 186 in 1–3) a...
day number                   line 402: '67' ...able 5: day 6 (984 positions, 186 in 1–3) and day [67] (38,801 and 6,942).](fig6_pos...
day number                   line 404: '75' ...Of the 43,302 positions held at day [75], 15,830 (36.6%) were held at ...
day number                   line 404: '37' ...s held at day 75, 15,830 (36.6%) were held at day [37] and 27,472 (63.4%) were acqui...
day number                   line 404: '37' ...r than exact: 53.1% to 63.4%. For AI answers, day [37] is not recorded, so the corre...
day number                   line 410: '15' ...The fastest clean interval, 768 a day across days [15] to 30, is 37% faster than the...
day number                   line 410: '30' ...stest clean interval, 768 a day across days 15 to [30], is 37% faster than the 562 a...
enumeration                  line 437: '1' ...[1]. **Separate structure sources...
enumeration                  line 438: '2' ...[2]. **Freeze the evaluation quer...
enumeration                  line 439: '3' ...[3]. **Collect at least one first...
enumeration                  line 440: '4' ...[4]. **Record the recommendation ...
enumeration                  line 441: '5' ...[5]. **Get a second grader early....
enumeration                  line 442: '6' ...[6]. **Expect the class that scor...
day number                   line 452: '75' ...ated link network: between 53.1% and 63.4% of day-[75] positions postdate its arriva...
day number                   line 464: '37' ...utcome: top-ten presence on the frozen set at day [37], read on both instruments. Fi...
date                         line 464: '12' ...aggregate, lock digest `7290a2235d8de05f`, locked [12] October 2026**. The lock cove...
date                         line 466: '14' ...ameters and the analysis script were committed on [14] October 2026 and stamped with...
date                         line 466: '15' ...d in Bitcoin block 971,506, mined at 04:05 UTC on [15] October 2026. Earlier reads f...
date                         line 490: '12' ... version 0.2.0, cited here as commit `149994a` of [12] October 2026, because the rep...
date                         line 500: '11' ... marketing agency, with its written permission of [11] October 2026 to use the agenc...
date                         line 500: '13' ...eans" except through its API (clause 4.4(j), read [13] October 2026); the Ahrefs rea...
date                         line 500: '13' ...3); amendment A4 records the author's decision of [13] October 2026 not to treat tha...
date                         line 500: '15' ...e Services" (section 3.3, items (k) and (p), read [15] October 2026); the Semrush fi...
enumeration                  line 508: '1' ... preprint server, until each of these is closed: ([1]) the organization's written a...
enumeration                  line 508: '2' ...nd section that uses the organization's figures; ([2]) public release of the Sectio...
enumeration                  line 508: '3' ...se of the Section 7 artifacts at a cited commit; ([3]) an institutional ethics dete...
enumeration                  line 508: '4' ...tutional ethics determination for Section 6; and ([4]) withdrawal or correction of ...
date                         line 512: '15' ...the source bundle three times in clean folders on [15] October 2026. In the third, o...
name (S&P 500, path)         line 512: '08' ...withheld data; the paper builds from the bundle (`[08]_REVIEW/reproduction_v5.2_run3...
name (S&P 500, path)         line 512: '2' ...uilds from the bundle (`08_REVIEW/reproduction_v5.[2]_run3_2026-10-15/`, with the t...
day number                   line 514: '37' ... or cooperation: a third-party re-read of the day-[37] row of Table 5 and of Table 4...
date                         line 514: '12' ...n, registered before it was run, was performed on [12] October 2026 (Section 5.5); t...
name (S&P 500, path)         line 524: '500' ...that name the largest companies of the eleven S&P [500] sectors, that the share of ci...
day number                   line 526: '37' ... positions with nineteen referring domains at day [37], and by day 77 appeared in 17...
day number                   line 526: '77' ... nineteen referring domains at day 37, and by day [77] appeared in 17,206 recorded A...
date                         line 700: '7' ...t the author's own analytics platform computed on [7] October 2026 from vendor data...
day number                   line 701: '37' ...thin-class control. The primary checkpoint is day [37], not day 45, because the auto...
day number                   line 701: '45' ...ontrol. The primary checkpoint is day 37, not day [45], because the automated link n...
day number                   line 701: '45' ...use the automated link network had arrived by day [45]. A 9.2x AI-answer comparison ...
day number                   line 702: '37' ... in the outcome (once the checkpoint moved to day [37]), that the results were broad...
time                         line 722: '02' ...omparison uses (digest `7290a2235d8de05f`, set at [02]:00 UTC on 12 October 2026). T...
time                         line 722: '00' ...arison uses (digest `7290a2235d8de05f`, set at 02:[00] UTC on 12 October 2026). The ...
date                         line 722: '12' ...s (digest `7290a2235d8de05f`, set at 02:00 UTC on [12] October 2026). The code recor...
time                         line 722: '03' ...nd ranks by the mean. The scoring code changed at [03]:45 UTC the same day (commit `...
time                         line 722: '45' ...ranks by the mean. The scoring code changed at 03:[45] UTC the same day (commit `02d...
date                         line 730: '13' ..., United States, one collection session on 12 and [13] October 2026; among the 1,000...
date                         line 761: '13' ..., United States, one collection session on 12 and [13] October 2026, among the 1,000...
confidence level             line 809: '95%' ...pearman between section age and the ratio, Fisher [95%] interval, permutation p | −0....
day number                   line 829: '37' ... on top-ten presence on a frozen query set at day [37], read on both instruments, wi...


==> anc/08_REVIEW/reproduction_v5.2_run4_2026-10-15/outputs/label_audit_refs_years.txt <==
reference  line 490: '3.10' ...y2, which needs a Java runtime; the package declares Python [3.10] or later and minimum, no
reference-rule labels 305; year-rule labels 183


==> anc/08_REVIEW/reproduction_v5.2_run4_2026-10-15/outputs/m2_boundary.txt <==
replicates kept 10000; 2.5% position 250; float value np.float64(0.735)
neighbouring replicate values: ['np.float64(0.735)', 'np.float64(0.735)', 'np.float64(0.735)', 'np.float64(0.7351485148514852)', 'np.float64(0.7351485148514852)']
exact Spearman of that replicate: Sxy=294, Sxx=400, Syy=400
  = 0.735
  compared with 0.735: equal
  rounded half-up to 2 decimals: 0.74; half-even: 0.74; Python float format: 0.73


==> anc/08_REVIEW/reproduction_v5.2_run4_2026-10-15/outputs/m2_from_counts_stdout.txt <==
linkable labels: 27817; mentioned: 1008
Spearman over all linkable labels (unmentioned = 0): +0.273 (p=0); Kendall +0.248
Spearman over mentioned labels only (published): +0.185 (p=3.4e-09)

branch | review share (split) | own volume share
  Mobile & Wireless Carriers          66.8%  14.9%
  Devices & Hardware                  11.0%  32.7%
  Deals & Promotions                   8.0%   1.0%
  Internet & Broadband (ISP)           4.0%  18.1%
  Plans & Pricing                      1.9%   2.1%
  Support & Account                    1.6%   3.4%
  TV & Streaming                       1.5%   8.5%
  Business & Enterprise                1.4%   0.4%
  Communication Services               1.3%  14.9%
  Industry & Regulatory                1.0%   0.0%
  Apps & Digital Services              0.8%   2.3%
  Network & Infrastructure             0.3%   0.6%
  IoT & Smart Home                     0.2%   0.8%
  Telecom Careers, Skills & Certific   0.1%   0.0%
  Stores & Locations                   0.1%   0.2%
  Telecom Concepts & How-It-Works      0.0%   0.1%
  Reviews & Comparisons                0.0%   0.0%
branch-level Spearman, own volumes and split mentions: rho=+0.748 p=0.00056 over 17 branches
top two branches by review share: Mobile & Wireless Carriers, Devices & Hardware: 77.7% of mentions, 47.6% of volume
branch-level Spearman, own volumes and modal attribution: rho=+0.468 p=0.058

label-level Spearman on own (non-nested) volumes: mentioned labels +0.162 (p=2.2e-07); all linkable labels +0.258 (p=0)

== 10. Intervals
  label-level Spearman, mentioned labels: +0.185 [95% +0.124, +0.245] (1008 labels, 10,000 resamples)
  label-level Spearman, all linkable labels: +0.273 [95% +0.260, +0.285] (27817 labels, 2,000 resamples)
  branch-level Spearman, split attribution: +0.748 [95% +0.443, +0.900] (17 branches)
  branch-level Spearman, modal attribution: +0.468 [95% +0.006, +0.783] (17 branches)

== 11. Multi-word labels only (post hoc sensitivity)
  linkable labels 26254; labels mentioned 532
  label-level Spearman: mentioned labels +0.243 [95% +0.158, +0.326] (p=1.3e-08); all linkable labels +0.210 (p=1.6e-259)
  branch-level Spearman, own volumes: split +0.914 [95% +0.735, +0.983] (p=2.9e-07); modal +0.649 (p=0.0048)
  three largest branches by review share: Mobile & Wireless Carriers 56.1% of mentions, 14.9% of volume; Devices & Hardware 18.5% of mentions, 32.7% of volume; Internet & Broadband (ISP) 11.3% of mentions, 18.1% of volume


==> anc/08_REVIEW/reproduction_v5.2_run4_2026-10-15/outputs/m2_precise.json <==
{
 "n_labels": 27817,
 "n_mentioned": 1008,
 "rho_all": 0.27260227611240123,
 "tau_all": 0.2483746182724167,
 "rho_mentioned": 0.18486901505498055,
 "tau_mentioned": 0.13170223648887996,
 "n_ge20": 213,
 "rho_ge20": 0.28184306977368945,
 "min_volume_rank": 9108.5,
 "n_labels_min_volume_rank": 18216,
 "n_mentioned_min_volume_rank": 106,
 "branch_shares_split": {
  "Mobile & Wireless Carriers": [
   0.6676166683941109,
   0.14920275730274613
  ],
  "Devices & Hardware": [
   0.10978163332435917,
   0.3270516860083221
  ],
  "Deals & Promotions": [
   0.08038596013987237,
   0.010184733656804473
  ],
  "Internet & Broadband (ISP)": [
   0.040123927134988496,
   0.18078745636004537
  ],
  "Plans & Pricing": [
   0.019140848791244044,
   0.021163000609347137
  ],
  "Support & Account": [
   0.015602852193836647,
   0.03386319040499317
  ],
  "TV & Streaming": [
   0.015086466096528446,
   0.08490006483955975
  ],
  "Business & Enterprise": [
   0.013826954250375492,
   0.003915361161374247
  ],
  "Communication Services": [
   0.013023515624567343,
   0.14934008227473294
  ],
  "Industry & Regulatory": [
   0.01015327729647226,
   4.919438580222234e-05
  ],
  "Apps & Digital Services": [
   0.007903392024211415,
   0.022893478514115342
  ],
  "Network & Infrastructure": [
   0.0029769345801324266,
   0.005558145385814242
  ],
  "IoT & Smart Home": [
   0.002029754312721868,
   0.008350310589748925
  ],
  "Telecom Careers, Skills & Certifications": [
   0.0014618311585011935,
   5.9441446304424484e-05
  ],
  "Stores & Locations": [
   0.000752607808428274,
   0.0016957924342802949
  ],
  "Telecom Concepts & How-It-Works": [
   0.00010748758518391129,
   0.0005478061149151503
  ],
  "Reviews & Comparisons": [
   2.5889284465755804e-05,
   0.0004374985110941193
  ]
 },
 "rho_branch_split": 0.7475490196078433,
 "p_branch_split": 0.0005612381524319421,
 "rho_branch_modal": 0.46813725490196084,
 "p_branch_modal": 0.058071924895836145,
 "rho_own_mentioned": 0.16239503106018324,
 "rho_own_all": 0.25843365014692915,
 "ci_mentioned": [
  0.12402292307302591,
  0.24503469757621302
 ],
 "ci_all": [
  0.26005370154546564,
  0.2849819776735344
 ],
 "ci_branch_split": [
  0.44266337854500626,
  0.9003735990037358
 ],
 "ci_branch_modal": [
  0.006257822277847309,
  0.7827715355805244
 ],
 "mw_n_labels": 26254,
 "mw_n_mentioned": 532,
 "mw_rho_all": 0.21002824255166794,
 "mw_rho_mentioned": 0.24322110483466466,
 "mw_ci_mentioned": [
  0.15833922690829302,
  0.3258148072635365
 ],
 "mw_rho_branch_split": 0.9142156862745098,
 "mw_ci_branch_split": [
  0.735,
  0.9825653798256536
 ],
 "mw_rho_branch_modal": 0.6486819122380136,
 "mw_top3_branches": {
  "Mobile & Wireless Carriers": [
   0.5610107384149811,
   0.14920275730274613
  ],
  "Devices & Hardware": [
   0.18514459270613415,
   0.3270516860083221
  ],
  "Internet & Broadband (ISP)": [
   0.11318438022178826,
   0.18078745636004537
  ]
 }
}


==> anc/08_REVIEW/reproduction_v5.2_run4_2026-10-15/outputs/make_brand_radar_urls_stdout.txt <==
11 sectors; companies per sector: {'xlk': 10, 'xlv': 10, 'xlf': 10, 'xly': 10, 'xlc': 9, 'xli': 10, 'xlp': 10, 'xle': 10, 'xlu': 10, 'xlre': 10, 'xlb': 10}
example: https://app.ahrefs.com/brand-radar/ai/cited-pages?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22 ...


==> anc/08_REVIEW/reproduction_v5.2_run4_2026-10-15/outputs/make_fig0_stdout.txt <==
ok


==> anc/08_REVIEW/reproduction_v5.2_run4_2026-10-15/outputs/make_fig_reviews_v50_attempt_stderr.txt <==
Traceback (most recent call last):
  File "/private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/repro_run4_7q11XN/run/User_First_Intelligence_v5.2_2026-10-15_source/review_demand/make_fig_reviews_v50.py", line 11, in <module>
    agg = pd.read_csv("out/label_demand_aggregates.csv")
  File "/opt/homebrew/lib/python3.13/site-packages/pandas/io/parsers/readers.py", line 873, in read_csv
    return _read(filepath_or_buffer, kwds)
  File "/opt/homebrew/lib/python3.13/site-packages/pandas/io/parsers/readers.py", line 300, in _read
    parser = TextFileReader(filepath_or_buffer, **kwds)
  File "/opt/homebrew/lib/python3.13/site-packages/pandas/io/parsers/readers.py", line 1645, in __init__
    self._engine = self._make_engine(f, self.engine)
                   ~~~~~~~~~~~~~~~~~^^^^^^^^^^^^^^^^
  File "/opt/homebrew/lib/python3.13/site-packages/pandas/io/parsers/readers.py", line 1904, in _make_engine
    self.handles = get_handle(
                   ~~~~~~~~~~^
        f,
        ^^
    ...<6 lines>...
        storage_options=self.options.get("storage_options", None),
        ^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^
    )
    ^
  File "/opt/homebrew/lib/python3.13/site-packages/pandas/io/common.py", line 926, in get_handle
    handle = open(
        handle,
    ...<3 lines>...
        newline="",
    )
FileNotFoundError: [Errno 2] No such file or directory: 'out/label_demand_aggregates.csv'


==> anc/08_REVIEW/reproduction_v5.2_run4_2026-10-15/outputs/make_fig_sources_stdout.txt <==
wrote fig10_sources.pdf/.png; sector order: ['xlk', 'xli', 'xlc', 'xly', 'xlb', 'xlp', 'xle', 'xlf', 'xlre', 'xlu', 'xlv']


==> anc/08_REVIEW/reproduction_v5.2_run4_2026-10-15/outputs/make_figs_v4_stdout.txt <==
ok


==> anc/08_REVIEW/reproduction_v5.2_run4_2026-10-15/outputs/make_tables_sector_surface_stdout.txt <==
| Sector | AIO search | AIO prompt | AIM search | AIM prompt | ChatGPT | Perplexity | Gemini | Copilot |
|---|---|---|---|---|---|---|---|---|
| Information Technology | youtube | youtube | google | google | google | wikipedia.org | reddit | walmart |
| Health Care | youtube | youtube | youtube | goodrx | fda.gov | nih.gov | goodrx | msn |
| Financials | youtube | reddit | youtube | nerdwallet | nerdwallet | nerdwallet | wallethub | wallethub |
| Consumer Discretionary | google | youtube | google | google | justwatch | wikipedia.org | reddit | walmart |
| Communication Services | youtube† | youtube† | google† | google† | go† | wikipedia.org | reddit | walmart |
| Industrials | youtube | youtube | google | google | nvidia | wikipedia.org | reddit | amazon |
| Consumer Staples | google | youtube | google | google | reddit | amazon | reddit | amazon |
| Energy | youtube | youtube | google | youtube | sec.gov | wikipedia.org | reddit | walmart |
| Utilities | youtube | reddit | google | yahoo | sec.gov | wikipedia.org | wikipedia.org | msn |
| Real Estate | youtube | extraspace | google | google | sec.gov | wikipedia.org | wikipedia.org | extraspace |
| Materials | youtube | youtube | google | youtube | benjaminmoore | kylieminteriors.ca | facadecolorizer | facadecolorizer |

| Sector | AI Overviews (search queries) | ChatGPT |
|---|---|---|
| Information Technology | youtube, reddit, google | google, wikipedia.org, justwatch |
| Health Care | youtube, nih.gov, wikipedia.org | fda.gov, nih.gov, sec.gov |
| Financials | youtube, reddit, nerdwallet | nerdwallet, chase†, capitalone |
| Consumer Discretionary | google, youtube, reddit | justwatch, consumerreports.org, aboutamazon† |
| Communication Services | youtube†, wikipedia.org, reddit | go†, justwatch, wikipedia.org |
| Industrials | youtube, reddit, google | nvidia, tomshardware, techspot |
| Consumer Staples | google, youtube, amazon | reddit, wikipedia.org, consumerreports.org |
| Energy | youtube, wikipedia.org, google | sec.gov, chevronlubricants†, mobil† |
| Utilities | youtube, wikipedia.org, reddit | sec.gov, reuters, stockanalysis |
| Real Estate | youtube, google, wikipedia.org | sec.gov, extraspace, wikipedia.org |
| Materials | youtube, google, reddit | benjaminmoore, behr, plan-home |

Google surfaces: top source youtube.com or google.com in 38 of 44 cells
Copilot: top source walmart.com or amazon.com in 6 of 11 sectors; msn.com in 2
Perplexity and Gemini: top source wikipedia.org or reddit.com in 15 of 22 cells
ChatGPT: top source a .gov domain in 4 of 11 sectors
company properties marked: Table C3 5 of 88 cells; Table C4 6 of 66 entries
  in Table C3: ['Communication Services: go.com', 'Communication Services: google.com', 'Communication Services: youtube.com']
  in Table C4: ['Communication Services: go.com', 'Communication Services: youtube.com', 'Consumer Discretionary: aboutamazon.com', 'Energy: chevronlubricants.com', 'Energy: mobil.com', 'Financials: chase.com']


==> anc/08_REVIEW/reproduction_v5.2_run4_2026-10-15/outputs/manifest_check.txt <==
manifest lines with a SHA-256: 7
  MATCH    09_SUBMISSION/author_tasks/second_domain_protocol.md -> protocols/second_domain_protocol.md
  MATCH    09_SUBMISSION/author_tasks/second_read_template.csv -> protocols/second_read_template.csv
  MATCH    09_SUBMISSION/author_tasks/second_domain_template.csv -> protocols/second_domain_template.csv
  MATCH    09_SUBMISSION/author_tasks/reread_sheet.csv -> protocols/reread_sheet.csv
  MATCH    09_SUBMISSION/author_tasks/reread_compare.py -> protocols/reread_compare.py
  MATCH    04_ANALYSIS/instrument_divergence/release_data/analyze.py -> data/analyze.py
  MATCH    04_ANALYSIS/instrument_divergence/instrument_extra.py -> protocols/instrument_extra_as_stamped.py
7 of 7 match
current instrument_divergence_extra/instrument_extra.py d2d2b1be0d82d5eef38ddea21e5e34ce046a135463450b06aa104224ebc15ee2: differs from the stamped digest (README: it gained sections 7 to 9)
other files in protocols/: ['README.md', 'protocols_manifest.txt', 'protocols_manifest.txt.ots']


==> anc/08_REVIEW/reproduction_v5.2_run4_2026-10-15/outputs/md_vs_built.txt <==
== PDF: 2577 numeric tokens in the source, 2927 in the built text; 0 distinct numbers occur fewer times in the built text
== DOCX: 2577 numeric tokens in the source, 2577 in the built text; 0 distinct numbers occur fewer times in the built text


==> anc/08_REVIEW/reproduction_v5.2_run4_2026-10-15/outputs/misc_consistency.txt <==
arxiv_abstract.txt: 1907 characters (1906 stripped); README says under 1,920: True
  numbers in arxiv_abstract.txt not in the manuscript abstract: []
  numbers in the manuscript abstract not in arxiv_abstract.txt: ['0.11', '2026']
protocol: numbers in the .md missing from the .pdf text: ['2.81', '30.1']
protocol: numbers in the .pdf text not in the .md (page numbers etc. expected): ['1', '2', '3', '30.12', '4', '5', '6']
README note: Utilities ChatGPT yt_rank_nonbrand = '825', youtube_cited_in = '0'; Utilities Copilot yt_rank_nonbrand = '', youtube_cited_in = '0'
  chatgpt: median YouTube rank with ranks as stored 151, with uncited cells as not cited 151
  copilot: median YouTube rank with ranks as stored 161, with uncited cells as not cited 161


==> anc/08_REVIEW/reproduction_v5.2_run4_2026-10-15/outputs/mutation_end_to_end.txt <==
Mutant: manuscript_v50.md with five numbers altered (Table 4 0.20->0.21, Table C1 25.8%->25.9%, Table C2 10,891.5->10,881.5, Section 6 +0.18->+0.19, Table 5 20,326->20,362)
claims registered 1590: CANNOT RUN 137, EXTERNAL 55, LABEL 56, MATCH 1338, MISMATCH 4
study numbers 1479: CANNOT RUN 137, MATCH 1338, MISMATCH 4
  of the matches, 146 rest only on a record transcribed from the manuscript itself
CANNOT RUN values that disagree with a shipped output: 0
  line 232 [5.5 Twelve prefixes] '0.21': MISMATCH computed 0.203125 (arith:Semrush / Ahrefs (= instrument_extra.py s.8)) 
  line 342 [8 Deployment series, Table 5] '20,362': MISMATCH computed 20326 (data:instrument_series_table5_checkpoints.csv (transcribed from the manuscript)) make_figs_v4.py constant 20326
  line 734 [Appendix C, Table C1] '25.9%': MISMATCH computed 25.8408 (rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C1)) 
  line 747 [Appendix C, Table C2] '10,881.5': MISMATCH computed 10891.5 (rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C2, thousands)) 
numeric tokens outside the reference list: 2188; claimed 1446; excluded as labels 741; uncovered 1
labels by rule: reference to a section/table/figure/version 305, year 183, day number 67, date 55, heading 45, enumeration 27, band definition 26, confidence level 14, time 12, name (S&P 500, path) 7
claims whose token was not found on their line: 1
  line 287: claim token '+0.18' not found among the line's tokens
uncovered tokens:
  line 287: '+0.19'  ...s, the rank correlation between review mentions and monthly volume is [+0.19] (bootstrap 95% interval over labels +0....


==> anc/08_REVIEW/reproduction_v5.2_run4_2026-10-15/outputs/mutation_unit_test.txt <==
   +0.19 vs 0.18487   -> MISMATCH  (expected MISMATCH) 
   +0.18 vs 0.18487   -> MATCH     (expected MATCH) 
   +0.74 vs 0.735     -> MATCH     (expected MATCH) full-precision value lies exactly on the rounding boundary
  37,193 vs 37192     -> MISMATCH  (expected MISMATCH) 
    7.5x vs 7.4697    -> MATCH     (expected MATCH) 
    7.4x vs 7.4697    -> MISMATCH  (expected MISMATCH) 
   −0.11 vs 0.112     -> MISMATCH  (expected MISMATCH) 
     82% vs 82.5      -> MATCH     (expected MATCH) full-precision value lies exactly on the rounding boundary
   55.6% vs 55.4      -> MISMATCH  (expected MISMATCH) 
   +0.25 vs 0.24503   -> MATCH     (expected MATCH) 
   +0.25 vs 0.2449    -> MISMATCH  (expected MISMATCH) 
   92.3K vs 92.3      -> MATCH     (expected MATCH) 
unit test PASSED


==> anc/08_REVIEW/reproduction_v5.2_run4_2026-10-15/outputs/numbers_table.tsv <==
id	line	section	token	status	computed	basis	note	category	circular	context
1	14	Abstract	381	MATCH	381	data:section_code_pages_2026-10-14.csv (rows)		study	0	ection of a large US telecommunications provider's website (381 code pages and 53 hubs), obse
2	14	Abstract	53	MATCH	53	arith:52 registry locations in the released code list (one state hub each) + the national hub	the hub list itself is not released	study	0	S telecommunications provider's website (381 code pages and 53 hubs), observed from zero, tw
3	14	Abstract	7.5x	MATCH	7.46965	arith:Table 2 values (released series CSV, transcribed from the manuscript); Semrush US / Ahrefs worldwide, lowest month		study	0	analytics platforms differed on estimated monthly visits by 7.5x to 27.1x, and by 8.6x to 29.9
4	14	Abstract	27.1x	MATCH	27.1414	arith:Table 2 values (released series CSV, transcribed from the manuscript); highest month		study	0	s platforms differed on estimated monthly visits by 7.5x to 27.1x, and by 8.6x to 29.9x with bo
5	14	Abstract	8.6x	MATCH	8.62011	arith:Table 2 values (released series CSV, transcribed from the manuscript); worldwide / worldwide		study	0	ffered on estimated monthly visits by 7.5x to 27.1x, and by 8.6x to 29.9x with both read world
6	14	Abstract	29.9x	MATCH	29.8608	arith:Table 2 values (released series CSV, transcribed from the manuscript)		study	0	n estimated monthly visits by 7.5x to 27.1x, and by 8.6x to 29.9x with both read worldwide; acr
7	14	Abstract	0.20x	MATCH	0.203125	rerun:data/analyze.py (identical to an independent recomputation from the two prefix CSVs)		study	0	cross twelve sections of the same domain the ratio ran from 0.20x to 7.24x, with no detectable 
8	14	Abstract	7.24x	MATCH	7.23982	rerun:data/analyze.py (identical to an independent recomputation from the two prefix CSVs)		study	0	lve sections of the same domain the ratio ran from 0.20x to 7.24x, with no detectable relations
9	14	Abstract	−0.11	MATCH	-0.112084	rerun:data/analyze.py (identical to an independent recomputation from the two prefix CSVs)		study	0	x, with no detectable relationship to section age (Spearman −0.11, a test of low power with twe
10	14	Abstract	60	MATCH	60	rerun:data/analyze.py (identical to an independent recomputation from the two prefix CSVs)		study	0	), while the platforms agreed on which section is larger in 60 of 66 pairs, though in only 9
11	14	Abstract	66	MATCH	66	rerun:data/analyze.py (identical to an independent recomputation from the two prefix CSVs)		study	0	le the platforms agreed on which section is larger in 60 of 66 pairs, though in only 9 of th
12	14	Abstract	9	MATCH	9	rerun:instrument_extra.py (byte-identical to shipped output); pairs within a factor of three ordered alike		study	0	 estimated monthly visits by 7.5x to 27.1x, and by 8.6x to 29.9x with both read worldwide; 
13	14	Abstract	15	MATCH	15	rerun:instrument_extra.py (byte-identical to shipped output)		study	0	ection is larger in 60 of 66 pairs, though in only 9 of the 15 pairs within a factor of thre
14	14	Abstract	37,193	CANNOT RUN		licensed review export (Telecom_reviews_and_responses.xlsx, Telecom_classification.xlsx) not in the bundle	agrees with shipped supplement_r10_output.txt (needs the licensed review export, not released)	study	0	ough in only 9 of the 15 pairs within a factor of three. On 37,193 reviews of 378 telecom stores
15	14	Abstract	378	CANNOT RUN		licensed review export (Telecom_reviews_and_responses.xlsx, Telecom_classification.xlsx) not in the bundle	agrees with shipped supplement_r10_output.txt (needs the licensed review export, not released)	study	0	the 15 pairs within a factor of three. On 37,193 reviews of 378 telecom stores linked to a 42
16	14	Abstract	42,994	CANNOT RUN		licensed review export (Telecom_reviews_and_responses.xlsx, Telecom_classification.xlsx) not in the bundle	agrees with shipped supplement_r10_output.txt (needs the licensed review export, not released)	study	0	 three. On 37,193 reviews of 378 telecom stores linked to a 42,994-node keyword taxonomy, review
17	14	Abstract	+0.47	MATCH	0.468137	rerun:m2_from_counts.py (byte-identical) + independent full-precision recomputation (m2_precise.json)		study	0	ume agree only roughly on the taxonomy's branches (Spearman +0.47 to +0.75, depending on how la
18	14	Abstract	+0.75	MATCH	0.747549	rerun:m2_from_counts.py (byte-identical) + independent full-precision recomputation (m2_precise.json)		study	0	 only roughly on the taxonomy's branches (Spearman +0.47 to +0.75, depending on how labels are 
19	14	Abstract	+0.18	MATCH	0.184869	rerun:m2_from_counts.py (byte-identical) + independent full-precision recomputation (m2_precise.json)	full precision 0.18487	study	0	ow labels are attributed to branches) and barely on topics (+0.18), on links that two blind AI 
20	14	Abstract	about two-thirds correct	MATCH	131/196, 130/200	rerun:r2_link_check.py (byte-identical) + recomputation from the judgment CSVs		study	0	opics (+0.18), on links that two blind AI annotators judged about two-thirds correct. In one vendor's index of AI 
21	14	Abstract	21%	MATCH	21.3411	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/		study	0	nly and two failed; video and community sites took a median 21% of citation incidences on Goo
22	14	Abstract	0.6%	MATCH	0.558	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/; lowest of the four non-Google surface medians		study	0	ion incidences on Google's AI Overviews and AI Mode against 0.6% to 9.2% on ChatGPT, Copilot, 
23	14	Abstract	9.2%	MATCH	9.2146	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/; highest of the four		study	0	dences on Google's AI Overviews and AI Mode against 0.6% to 9.2% on ChatGPT, Copilot, Perplexi
24	14	Abstract	twelve sections	MATCH	12	data:two prefix CSVs		study	0	7.1x, and by 8.6x to 29.9x with both read worldwide; across twelve sections of the same domain the ratio 
25	14	Abstract	one held, one held in direction only and two failed	MATCH	P1 fails, P2 holds, P3 fails, P4 direction only	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/		study	0	or fund, four predictions written before collection yielded one held, one held in direction only and two failed; video and community sites to
26	14	Abstract	lowest Google figure above the highest of the other four in every sector	MATCH	11/11	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/		study	0	o 9.2% on ChatGPT, Copilot, Perplexity and Gemini, with the lowest Google figure above the highest of the other four in every sector. Traffic estimates and cited 
27	14	Abstract	ten largest holdings of each sector fund	MATCH	10 per fund, 9 companies in XLC	data:design/cross_sector_companies.csv		study	0	On the area-code section of a large US telecommunications provider's website (381 code pag
28	22	1 Introduction	456	MATCH	456	rerun:vendor_reliance.py --offline and stakes_screen_check.py (byte-identical) + recomputation		study	0	ung & Salminen 2022]. The practice is growing: in OpenAlex, 456 works name Ahrefs, Semrush or
29	22	1 Introduction	27	MATCH	27	rerun:vendor_reliance.py --offline and stakes_screen_check.py (byte-identical) + recomputation; works of 2020		study	0	e Ahrefs, Semrush or Similarweb in their title or abstract, 27 of them published in 2020, 87
30	22	1 Introduction	87	MATCH	87	rerun:vendor_reliance.py --offline and stakes_screen_check.py (byte-identical) + recomputation; works of 2025		study	0	b in their title or abstract, 27 of them published in 2020, 87 in 2025 and 110 in 2026 to mi
31	22	1 Introduction	110	MATCH	110	rerun:vendor_reliance.py --offline and stakes_screen_check.py (byte-identical) + recomputation; works of 2026		study	0	e or abstract, 27 of them published in 2020, 87 in 2025 and 110 in 2026 to mid-October. Scree
32	22	1 Introduction	120	MATCH	120	rerun:vendor_reliance.py --offline and stakes_screen_check.py (byte-identical) + recomputation; works judged by both annotators		study	0	and abstract by two blind AI annotators, a random sample of 120 of them gives 82% to 87% that
33	22	1 Introduction	a random sample of 120 of them (seed 20261015)	MATCH	offline replay of the draw = released stakes_screen_ids.csv	check:random.Random(20261015).sample of the 456 deduplicated works vs stakes/stakes_screen_ids.csv	stakes_screen_sample.py itself needs the live OpenAlex API	study	0	Much of the empirical evidence in applied search research rests on commercial analytics pl
34	22	1 Introduction	82%	MATCH	82.5	rerun:vendor_reliance.py --offline and stakes_screen_check.py (byte-identical) + recomputation	99/120 = 82.5% exactly; 82% is the round-half-to-even reading (the script prints 82%); full-precision value lies exactly on the rounding boundary	study	0	o blind AI annotators, a random sample of 120 of them gives 82% to 87% that use a vendor's fi
35	22	1 Introduction	87%	MATCH	86.6667	rerun:vendor_reliance.py --offline and stakes_screen_check.py (byte-identical) + recomputation		study	0	 AI annotators, a random sample of 120 of them gives 82% to 87% that use a vendor's figures a
36	22	1 Introduction	75%	MATCH	74.7241	rerun:vendor_reliance.py --offline and stakes_screen_check.py (byte-identical) + recomputation; lower Wilson end, annotator 1		study	0	% that use a vendor's figures as data (Wilson 95% intervals 75% to 92%; Cohen's kappa 0.63), 
37	22	1 Introduction	92%	MATCH	91.6235	rerun:vendor_reliance.py --offline and stakes_screen_check.py (byte-identical) + recomputation; upper Wilson end, annotator 2		study	0	use a vendor's figures as data (Wilson 95% intervals 75% to 92%; Cohen's kappa 0.63), and of 
38	22	1 Introduction	0.63	MATCH	0.631336	rerun:vendor_reliance.py --offline and stakes_screen_check.py (byte-identical) + recomputation		study	0	res as data (Wilson 95% intervals 75% to 92%; Cohen's kappa 0.63), and of those, 87% to 88% us
39	22	1 Introduction	87%	MATCH	86.8687	rerun:vendor_reliance.py --offline and stakes_screen_check.py (byte-identical) + recomputation; one vendor only, annotator 1 (86/99)		study	0	 AI annotators, a random sample of 120 of them gives 82% to 87% that use a vendor's figures a
40	22	1 Introduction	88%	MATCH	87.5	rerun:vendor_reliance.py --offline and stakes_screen_check.py (byte-identical) + recomputation; one vendor only, annotator 2 (91/104 = 87.5%)	full-precision value lies exactly on the rounding boundary	study	0	rvals 75% to 92%; Cohen's kappa 0.63), and of those, 87% to 88% use one vendor's figures only
41	22	1 Introduction	five to seven compare vendors	MATCH	7 and 5	rerun:vendor_reliance.py --offline and stakes_screen_check.py (byte-identical) + recomputation		study	0	d of those, 87% to 88% use one vendor's figures only, while five to seven compare vendors (`vendor_reliance.py` and `st
42	22	1 Introduction	an independent search of five databases	MATCH	OpenAlex, Crossref, arXiv, Semantic Scholar, Google Scholar (DBLP was down)	data:literature/novelty_search_scout_2026-10-15/README.md		study	0	. A search of OpenAlex and Crossref on 14 October 2026, and an independent search of five databases with citation chasing by a se
43	32	1 Introduction	381	MATCH	381	data:section_code_pages_2026-10-14.csv		study	0	This paper uses one such section: 381 code pages plus hubs under a 
44	32	1 Introduction	77	MATCH	77	arith:26 July to 11 October 2026		study	0	uthority domain, published on 26 July 2026 and observed for 77 days, with ranking positions 
45	32	1 Introduction	seven checkpoints	MATCH	Table 5 columns other than day 37 (or the fifteen-day checkpoints plus day 77)	data:instrument_series_table5_checkpoints.csv (transcribed from the manuscript)	Table 5 has eight dated columns; seven of them carry the other quantities in full or nearly; reading accepted	study	0	m the instrument's daily series and the other quantities at seven checkpoints and as monthly histories (Sec
46	34	1 Introduction	thirteen demand-surface types	MATCH	13	data:make_fig0.py surface lists (10 first-party + 3 tool-derived)		study	0	![Figure 1. The User First Intelligence framework. (a) The thirteen demand-surface types the released implementation d
47	38	1 Introduction	30	MATCH	29.8608	arith:Table 2 values (released series CSV, transcribed from the manuscript)	approximate wording, accepted within 5%	study	0	latforms' estimates of the same pages differ by up to about 30 times worldwide (33 times US 
48	38	1 Introduction	33	MATCH	33.3024	arith:Table 2 values (released series CSV, transcribed from the manuscript); US to US, estimated	approximate wording, accepted within 5%	study	0	of the same pages differ by up to about 30 times worldwide (33 times US to US, estimated), i
49	42	1 Introduction	7.5x	MATCH	7.46965	arith:Table 2 values (released series CSV, transcribed from the manuscript)		study	0	ving one URL prefix from zero differ on estimated visits by 7.5x to 27.1x (8.6x to 29.9x world
50	42	1 Introduction	27.1x	MATCH	27.1414	arith:Table 2 values (released series CSV, transcribed from the manuscript)		study	0	 URL prefix from zero differ on estimated visits by 7.5x to 27.1x (8.6x to 29.9x worldwide agai
51	42	1 Introduction	8.6x	MATCH	8.62011	arith:Table 2 values (released series CSV, transcribed from the manuscript)		study	0	efix from zero differ on estimated visits by 7.5x to 27.1x (8.6x to 29.9x worldwide against wo
52	42	1 Introduction	29.9x	MATCH	29.8608	arith:Table 2 values (released series CSV, transcribed from the manuscript)		study	0	m zero differ on estimated visits by 7.5x to 27.1x (8.6x to 29.9x worldwide against worldwide);
53	42	1 Introduction	0.20x	MATCH	0.203125	rerun:data/analyze.py (identical to an independent recomputation from the two prefix CSVs)		study	0	wide); across twelve sections of one domain the ratio spans 0.20x to 7.24x with no detectable r
54	42	1 Introduction	7.24x	MATCH	7.23982	rerun:data/analyze.py (identical to an independent recomputation from the two prefix CSVs)		study	0	ross twelve sections of one domain the ratio spans 0.20x to 7.24x with no detectable relationsh
55	42	1 Introduction	60	MATCH	60	rerun:data/analyze.py (identical to an independent recomputation from the two prefix CSVs)		study	0	s, while the platforms agree on the ordering of sections in 60 of 66 pairs. This is the pape
56	42	1 Introduction	66	MATCH	66	rerun:data/analyze.py (identical to an independent recomputation from the two prefix CSVs)		study	0	le the platforms agree on the ordering of sections in 60 of 66 pairs. This is the paper's ma
57	43	1 Introduction	37,193	CANNOT RUN		licensed review export (Telecom_reviews_and_responses.xlsx, Telecom_classification.xlsx) not in the bundle	agrees with shipped supplement_r10_output.txt (needs the licensed review export, not released)	study	0	ion 6; RQ2), bearing on the first-party demand surfaces. On 37,193 business reviews linked to a 
58	43	1 Introduction	42,994	CANNOT RUN		licensed review export (Telecom_reviews_and_responses.xlsx, Telecom_classification.xlsx) not in the bundle	agrees with shipped supplement_r10_output.txt (needs the licensed review export, not released)	study	0	rty demand surfaces. On 37,193 business reviews linked to a 42,994-node keyword taxonomy, the tw
59	44	1 Introduction	21.3%	MATCH	21.3411	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/		study	0	very sector, and about ten times their pooled median share (21.3% against 2.1%); of four predic
60	44	1 Introduction	2.1%	MATCH	2.06095	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/		study	0	nd about ten times their pooled median share (21.3% against 2.1%); of four predictions written
61	44	1 Introduction	about ten times	MATCH	10.355	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/		study	0	 larger share than every other surface in every sector, and about ten times their pooled median share (21
62	44	1 Introduction	in every sector	MATCH	11/11	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/		study	0	and community sites a larger share than every other surface in every sector, and about ten times their po
63	46	1 Introduction	77	MATCH	77	arith:day 0 = 26 July 2026 to 11 October 2026		study	0	**The deployment as context** (Sections 3.1 and 8 to 11): a 77-day series with a primary che
64	46	1 Introduction	1.2	MATCH	1.23529	data:single_reads_2026-10.csv; least-cited of the five hubs / most-cited code page (294/238)		study	0	pages is cited in more AI answers than any per-entity page (1.2 to 2.0 times the most-cited o
65	46	1 Introduction	2.0	MATCH	1.9916	data:single_reads_2026-10.csv; 474/238		study	0	s cited in more AI answers than any per-entity page (1.2 to 2.0 times the most-cited one), th
66	46	1 Introduction	five most-cited hub pages	MATCH	294 > 238	data:single_reads_2026-10.csv		study	0	se a hub pools questions about many codes, that each of the five most-cited hub pages is cited in more AI answers t
67	46	1 Introduction	six enabling conditions	MATCH	6	manuscript Section 3.1 list		study	0	o 2.0 times the most-cited one), the deployment's cost, its six enabling conditions, and six lessons stated as wh
68	46	1 Introduction	six lessons	MATCH	6	manuscript Section 11.2 list		study	0	e), the deployment's cost, its six enabling conditions, and six lessons stated as what it got wrong. 
69	54	1 Introduction	90	MATCH	90	data:single_reads_2026-10.csv		study	0	 deployment ran on a domain with an Ahrefs Domain Rating of 90 and a Semrush Authority Score
70	54	1 Introduction	86	MATCH	86	data:single_reads_2026-10.csv		study	0	Ahrefs Domain Rating of 90 and a Semrush Authority Score of 86. Nothing here bounds how much
71	77	2 Related work	25	EXTERNAL		cited from another work	Langridge 2016; reference entry says 25 sites	external	0	efs and Semrush against Google Analytics organic visits for 25 sites found all three differi
72	77	2 Related work	17%	EXTERNAL		cited from another work	Langridge 2016	external	0	th the two keyword-based tools below it on total traffic by 17% and 30% [Langridge 2016]. A v
73	77	2 Related work	30%	EXTERNAL		cited from another work	Langridge 2016	external	0	wo keyword-based tools below it on total traffic by 17% and 30% [Langridge 2016]. A vendor st
74	77	2 Related work	1,635	EXTERNAL		cited from another work	Soulo 2022; reference entry says 1,635 sites	external	0	 traffic by 17% and 30% [Langridge 2016]. A vendor study of 1,635 sites against Google Search C
75	77	2 Related work	49.5%	EXTERNAL		cited from another work	Soulo 2022	external	0	against Google Search Console reports a median deviation of 49.5% for Ahrefs and 68.4% for Semr
76	77	2 Related work	68.4%	EXTERNAL		cited from another work	Soulo 2022	external	0	 Console reports a median deviation of 49.5% for Ahrefs and 68.4% for Semrush, and a correlatio
77	77	2 Related work	0.76	EXTERNAL		cited from another work	Soulo 2022	external	0	r Semrush, and a correlation with the first-party figure of 0.76 and 0.74 [Soulo 2022]; it is 
78	77	2 Related work	0.74	EXTERNAL		cited from another work	Soulo 2022	external	0	, and a correlation with the first-party figure of 0.76 and 0.74 [Soulo 2022]; it is the vendo
79	77	2 Related work	18	EXTERNAL		cited from another work	Kamerer 2013	external	0	urn by up to half of their domains a day [Scheitle et al. 2018], which motivated a ranking b
80	77	2 Related work	86	EXTERNAL		cited from another work	Jansen, Jung & Salminen 2022; reference title says 86 websites	external	0	 paper, a comparison of SimilarWeb with Google Analytics on 86 sites found significant diffe
81	77	2 Related work	50	EXTERNAL		cited from another work	Rasool, Thakur & Nabi 2026	external	0	lminen 2022]. The pattern recurs between two estimators: on 50 open-access repositories, Sim
82	77	2 Related work	4%	EXTERNAL		cited from another work	Rasool, Thakur & Nabi 2026	external	0	nsole reports a median deviation of 49.5% for Ahrefs and 68.4% for Semrush, and a correlatio
83	77	2 Related work	0.997	EXTERNAL		cited from another work	Rasool, Thakur & Nabi 2026	external	0	while ranking the repositories almost identically (Spearman 0.997 on total visits) [Rasool, Tha
84	77	2 Related work	7%	EXTERNAL		cited from another work	Zhao & Berman 2025	external	0	h the two keyword-based tools below it on total traffic by 17% and 30% [Langridge 2016]. A v
85	81	2 Related work	55,393	EXTERNAL		cited from another work	Xu, Iqbal & Montgomery 2026	external	0	**AI answer surfaces.** An audit of 55,393 queries found that nearly 30%
86	81	2 Related work	30%	EXTERNAL		cited from another work	Xu et al. 2026	external	0	er surfaces.** An audit of 55,393 queries found that nearly 30% of the domains cited by Googl
87	81	2 Related work	15,000	EXTERNAL		cited from another work	Linehan & Guan 2025; reference entry says 15,000 prompts	external	0	em [Xu, Iqbal & Montgomery 2026]; vendor measurement across 15,000 prompts reports that only 12%
88	81	2 Related work	12%	EXTERNAL		cited from another work	Linehan & Guan 2025; reference title says 12%	external	0	 vendor measurement across 15,000 prompts reports that only 12% of URLs cited by ChatGPT, Gem
89	81	2 Related work	28.6%	EXTERNAL		cited from another work	Linehan & Guan 2025	external	0	in Google's top ten for the same prompt, with Perplexity at 28.6% [Linehan & Guan 2025]. Genera
90	81	2 Related work	1%	EXTERNAL		cited from another work	Chapekis & Lieb 2025	external	0	sources: a click on a link inside an AI summary occurred in 1% of visits to pages showing on
91	81	2 Related work	45	EXTERNAL		cited from another work	Martinez 2026	external	0	es showing one [Chapekis & Lieb 2025]. A critical survey of 45 generative-engine-optimizatio
92	81	2 Related work	366,000	EXTERNAL		cited from another work	Yang 2025	external	0	i & Sinnamon 2024]; OpenAI, Perplexity and Google models on 366,000 citations from a public compa
93	81	2 Related work	11,000	EXTERNAL		cited from another work	Huang et al. 2026	external	0	 [Yang 2025]; five systems including Google AI Overviews on 11,000 real queries, with Wikipedia 
94	81	2 Related work	712	EXTERNAL		cited from another work	Allaham & Diakopoulos 2026	external	0	ng et al. 2026]; ChatGPT, Copilot, Gemini and Perplexity on 712 queries, about 16% of whose c
95	81	2 Related work	16%	EXTERNAL		cited from another work	Allaham & Diakopoulos 2026	external	0	atGPT, Copilot, Gemini and Perplexity on 712 queries, about 16% of whose cited sources were A
96	81	2 Related work	480	EXTERNAL		cited from another work	Hendricks 2026	external	0	ries exist, in frames their authors chose: a fixed panel of 480 questions across eight indust
97	81	2 Related work	6,095,520	EXTERNAL		cited from another work	OtterlyAI 2026; reference entry says 6,095,520	external	0	tants and eight verticals [Lee 2026]; and a vendor index of 6,095,520 citations from seven engines 
98	81	2 Related work	17	EXTERNAL		cited from another work	OtterlyAI 2026	external	0	a vendor index of 6,095,520 citations from seven engines in 17 undefined industries [Otterly
99	81	2 Related work	31%	EXTERNAL		cited from another work	Tinuiti 2026	external	0	platform for categories they define: social sources made up 31% of Perplexity's citations aga
100	81	2 Related work	7%	EXTERNAL		cited from another work	Tinuiti 2026	external	0	sources made up 31% of Perplexity's citations against about 7% of ChatGPT's in nine consumer
101	81	2 Related work	19.4%	EXTERNAL		cited from another work	Punturo et al. 2026	external	0	in nine consumer categories in January 2026 [Tinuiti 2026], 19.4% against 5.3% across 15 indust
102	81	2 Related work	5.3%	EXTERNAL		cited from another work	Punturo et al. 2026	external	0	er categories in January 2026 [Tinuiti 2026], 19.4% against 5.3% across 15 industries [Punturo
103	81	2 Related work	15	EXTERNAL		cited from another work	Punturo et al. 2026	external	0	em [Xu, Iqbal & Montgomery 2026]; vendor measurement across 15,000 prompts reports that only
104	81	2 Related work	86%	EXTERNAL		cited from another work	Yext 2025; reference title says 86%	external	0	industries [Punturo et al. 2026], and brand-managed sources 86% of the citations of three eng
105	81	2 Related work	100,000	EXTERNAL		cited from another work	Kumar 2026; literature README agrees	external	0	acked brand visibility has also been measured: in more than 100,000 prompt responses for over 100
106	81	2 Related work	100	EXTERNAL		cited from another work	Kumar 2026	external	0	acked brand visibility has also been measured: in more than 100,000 prompt responses for over
107	81	2 Related work	78%	EXTERNAL		cited from another work	Kumar 2026; literature/novelty_search_2026-10-14/README.md says about 78%	external	0	re than 100,000 prompt responses for over 100 brands, about 78% of the sources engines cited 
108	81	2 Related work	23	EXTERNAL		cited from another work	Romero Ramos et al. 2026; literature README says 23 studies	external	0	support the statements they accompany [Liu, Zhang & Liang 2023]; and the evaluation of retri
109	83	2 Related work	11.7%	EXTERNAL		cited from another work	Hannak et al. 2013	external	0	ion of classic web search has been measured directly: about 11.7% of Google results differed be
110	85	2 Related work	381	MATCH	381	data:section_code_pages_2026-10-14.csv		study	0	anularity: one need expressed as many distinct strings (the 381 code pages rank for 29,000 ke
111	85	2 Related work	29,000	MATCH	29000	data:single_reads_2026-10.csv		study	0	essed as many distinct strings (the 381 code pages rank for 29,000 keywords on one instrument).
112	95	3 Setting	52	MATCH	52	data:section_code_pages_2026-10-14.csv; the section's 52 state hubs = 52 registry locations		study	0	 2026 by fetching every code page linked from the section's 52 state hubs, the section holds
113	95	3 Setting	381	MATCH	381	data:section_code_pages_2026-10-14.csv		study	0	 linked from the section's 52 state hubs, the section holds 381 code pages**: 374 for geograp
114	95	3 Setting	374	MATCH	374	data:section_code_pages_2026-10-14.csv; geographic codes		study	0	ection's 52 state hubs, the section holds 381 code pages**: 374 for geographic codes assigned
115	95	3 Setting	372	MATCH	372	data:section_code_pages_2026-10-14.csv		study	0	des assigned to US states and the District of Columbia (all 372 in service and two assigned b
116	95	3 Setting	two assigned but not yet in service	MATCH	['565', '761']	data:section_code_pages_2026-10-14.csv		study	0	states and the District of Columbia (all 372 in service and two assigned but not yet in service), and 7 for toll-free codes (
117	95	3 Setting	7	MATCH	7	data:section_code_pages_2026-10-14.csv; toll-free		study	0	ction's 52 state hubs, the section holds 381 code pages**: 374 for geographic codes assigne
118	95	3 Setting	52	MATCH	52	data:section_code_pages_2026-10-14.csv; distinct registry locations		study	0	 2026 by fetching every code page linked from the section's 52 state hubs, the section holds
119	95	3 Setting	50	MATCH	50	data:section_code_pages_2026-10-14.csv; states among the locations (with DC and 'NANP AREA' for toll-free)		study	0	s each code's registry location, which takes 52 values: the 50 states, the District, and the
120	95	3 Setting	381	MATCH	381	data:section_code_pages_2026-10-14.csv; the 14 October re-fetch		study	0	 linked from the section's 52 state hubs, the section holds 381 code pages**: 374 for geograp
121	95	3 Setting	381	CANNOT RUN		fetch results (HTTP status, canonical tags) not released	All 381 return HTTP 200 ...	study	0	 linked from the section's 52 state hubs, the section holds 381 code pages**: 374 for geograp
122	95	3 Setting	200	CANNOT RUN		fetch results not released		study	0	 administrator's registry of that date. All 381 return HTTP 200, are canonical, and are full 
123	95	3 Setting	six assigned to US territories	CANNOT RUN		the numbering-plan registry extract is not released (it is in the Study R1 manifest only)		study	0	 The only geographic codes in the plan with no page are the six assigned to US territories and 451, assigned to North Ca
124	95	3 Setting	451	MATCH	451 absent from the released code list	data:section_code_pages_2026-10-14.csv	its assignment date (15 September 2026) needs the unreleased registry	study	0	lan with no page are the six assigned to US territories and 451, assigned to North Carolina o
125	97	3 Setting	210	MATCH	210	data:instrument_series_table5_checkpoints.csv (transcribed from the manuscript)		study	1	hing history. Table 5's series of pages holding a position (210, 365, 391, 414, 440) is there
126	97	3 Setting	365	MATCH	365	data:instrument_series_table5_checkpoints.csv (transcribed from the manuscript)		study	1	history. Table 5's series of pages holding a position (210, 365, 391, 414, 440) is therefore 
127	97	3 Setting	391	MATCH	391	data:instrument_series_table5_checkpoints.csv (transcribed from the manuscript)		study	1	ry. Table 5's series of pages holding a position (210, 365, 391, 414, 440) is therefore the i
128	97	3 Setting	414	MATCH	414	data:instrument_series_table5_checkpoints.csv (transcribed from the manuscript)		study	1	able 5's series of pages holding a position (210, 365, 391, 414, 440) is therefore the indexi
129	97	3 Setting	440	MATCH	440	data:instrument_series_table5_checkpoints.csv (transcribed from the manuscript)		study	1	5's series of pages holding a position (210, 365, 391, 414, 440) is therefore the indexing of
130	97	3 Setting	434	MATCH	434	arith:381 code pages + 53 hubs		study	0	 391, 414, 440) is therefore the indexing of a fixed set of 434 URLs by one instrument, and n
131	99	3 Setting	381	MATCH	381	data:section_code_pages_2026-10-14.csv		study	0	Two page counts remain and are easy to conflate. **381** is the number of code pages
132	99	3 Setting	441	MATCH	441	data:instrument_series_table5_checkpoints.csv (transcribed from the manuscript)		study	1	e. **381** is the number of code pages the section holds. **441** is the number of URLs under
133	99	3 Setting	381	MATCH	381	data:section_code_pages_2026-10-14.csv		study	0	Two page counts remain and are easy to conflate. **381** is the number of code pages
134	99	3 Setting	53	MATCH	53	arith:52 locations + national hub		study	0	, which is selected on the outcome; it exceeds 381 plus the 53 hub pages by seven, which is 
135	99	3 Setting	exceeds 381 plus the 53 hub pages by seven	MATCH	7	arith:441 - 434		study	0	osition on 11 October, which is selected on the outcome; it exceeds 381 plus the 53 hub pages by seven, which is within what the ins
136	99	3 Setting	455	MATCH	455	data:single_reads_2026-10.csv		study	0	a prefix beyond its canonical pages. Brand Radar's count of 455 distinct cited pages, read on
137	99	3 Setting	434	MATCH	434	arith		study	0	 other single dashboard reads in the released data, exceeds 434 by 21; that instrument does n
138	99	3 Setting	21	MATCH	21	arith:455 - 434		study	0	single dashboard reads in the released data, exceeds 434 by 21; that instrument does not doc
139	99	3 Setting	day 0 = 26 July 2026	MATCH	2026-07-26	definition; consistent with Table 5 header		study	0	Two page counts remain and are easy to conflate. **381** is the number of code pages the s
140	108	3 Setting	90	MATCH	90	data:single_reads_2026-10.csv		study	0	*The domain is top-decile authority.** Ahrefs Domain Rating 90, Semrush Authority Score 86.
141	108	3 Setting	86	MATCH	86	data:single_reads_2026-10.csv		study	0	thority.** Ahrefs Domain Rating 90, Semrush Authority Score 86.
142	109	3 Setting	87	MATCH	87 and 91	data:single_reads_2026-10.csv		study	0	 the class page-per-entity.** Two carriers at Domain Rating 87 and 91 had, between them, ove
143	109	3 Setting	91	MATCH	87 and 91	data:single_reads_2026-10.csv		study	0	ass page-per-entity.** Two carriers at Domain Rating 87 and 91 had, between them, overlay no
144	110	3 Setting	13	MATCH	13 to 83	data:single_reads_2026-10.csv		study	0	e specialist directories and voice vendors at Domain Rating 13 to 83, and none mounted a vis
145	110	3 Setting	83	MATCH	13 to 83	data:single_reads_2026-10.csv		study	0	ialist directories and voice vendors at Domain Rating 13 to 83, and none mounted a visible r
146	125	4 Measurement design	11	MATCH	2026-10-11	data:single_reads_2026-10.csv (read date)		study	0	efs (all locations); Semrush (US database, and worldwide) / 11 Oct; 10 Oct (worldwide 12 Oct
147	125	4 Measurement design	10	MATCH	2026-10-10	data:single_reads_2026-10.csv (read date)		study	0	distinct keywords on which any URL under the prefix ranks 1–100 / Ahrefs (all locations); Se
148	125	4 Measurement design	12	MATCH	2026-10-12	data:single_reads_2026-10.csv (read date)		study	0	sh (US database, and worldwide) / 11 Oct; 10 Oct (worldwide 12 Oct) 2026 /
149	131	4 Measurement design	10	MATCH	2026-10-10	data:single_reads_2026-10.csv (read date)		study	0	ain whatever subfolder is queried (Section 5.5) / Semrush / 10 Oct; 12 Oct 2026 /
150	131	4 Measurement design	12	MATCH	2026-10-12	data:single_reads_2026-10.csv (read date)		study	0	ever subfolder is queried (Section 5.5) / Semrush / 10 Oct; 12 Oct 2026 /
151	132	4 Measurement design	11	MATCH	2026-10-11	data:single_reads_2026-10.csv (read date)		study	0	omains to the prefix / Ahrefs; Semrush Backlink Analytics / 11 Oct 2026 /
152	133	4 Measurement design	2015	MATCH	2015-09	data:ahrefs_prefixes CSV, earliest first-traffic month		study	0	 traffic in the all-time series; left-censored at September 2015 / Ahrefs Site Explorer, prefi
153	133	4 Measurement design	12	MATCH	2026-10-12	data:ahrefs_prefixes CSV read_date		study	0	5 / Ahrefs Site Explorer, prefix mode, chart interval all / 12 Oct 2026 /
154	134	4 Measurement design	12	MATCH	2026-10-12	data:ahrefs_prefixes CSV read_date		study	0	from the traffic-by-location table / Ahrefs Site Explorer / 12 Oct 2026 /
155	137	4 Measurement design	1,000	MATCH	export_rows = 1000 in all 88 cells	data:aggregates/cross_sector_cells.csv		study	0	), summed over the hosts of a registrable domain, among the 1,000 domains found in the most ans
156	137	4 Measurement design	12	MATCH	answer counts read 2026-10-13 01:10-01:15	data:design file and sector_answer_counts.csv		study	0	most answers / Ahrefs Brand Radar, US, per answer surface / 12–13 Oct 2026 /
157	137	4 Measurement design	13	MATCH	2026-10-13	data:sector_answer_counts.csv		study	0	t answers / Ahrefs Brand Radar, US, per answer surface / 12–13 Oct 2026 /
158	145	4 Measurement design	105	MATCH	105	data:single_reads_2026-10.csv		study	0	rldwide; Semrush's is the US database. The section ranks in 105 countries with 18.5% of Ahref
159	145	4 Measurement design	18.5%	MATCH	18.5	data:single_reads_2026-10.csv		study	0	is the US database. The section ranks in 105 countries with 18.5% of Ahrefs' estimated visits f
160	145	4 Measurement design	18.6%	MATCH	18.6	data:ahrefs_prefixes CSV, 1 - US share of /local/area-codes/ (0.814)		study	0	with 18.5% of Ahrefs' estimated visits from outside the US (18.6% in the 12 October read of Tab
161	145	4 Measurement design	7.5	MATCH	7.46965	arith:Table 2 values (released series CSV, transcribed from the manuscript)		study	0	of the Ahrefs figure's territory and is nonetheless between 7.5 and 27.1 times larger. Table 
162	145	4 Measurement design	27.1	MATCH	27.1414	arith:Table 2 values (released series CSV, transcribed from the manuscript)		study	0	hrefs figure's territory and is nonetheless between 7.5 and 27.1 times larger. Table 2 therefo
163	145	4 Measurement design	8.6x	MATCH	8.62011	arith:Table 2 values (released series CSV, transcribed from the manuscript)		study	0	ger figure covers less territory; worldwide over worldwide (8.6x to 29.9x); and US over US (9.
164	145	4 Measurement design	29.9x	MATCH	29.8608	arith:Table 2 values (released series CSV, transcribed from the manuscript)		study	0	re covers less territory; worldwide over worldwide (8.6x to 29.9x); and US over US (9.2x to 33.
165	145	4 Measurement design	9.2x	MATCH	9.16521	arith:Table 2 values (released series CSV, transcribed from the manuscript) with the 81.5% US share		study	0	; worldwide over worldwide (8.6x to 29.9x); and US over US (9.2x to 33.3x), estimated by apply
166	145	4 Measurement design	33.3x	MATCH	33.3024	arith:Table 2 values (released series CSV, transcribed from the manuscript) with the 81.5% US share		study	0	ide over worldwide (8.6x to 29.9x); and US over US (9.2x to 33.3x), estimated by applying Ahref
167	145	4 Measurement design	81.5%	MATCH	81.5	data:single_reads_2026-10.csv	also 100% - 18.5%	study	0	, estimated by applying Ahrefs' US share of its own visits, 81.5%, read once in October, to eve
168	155	4 Measurement design	24 September, day 60	MATCH	2026-09-24	arith:26 July + 60 days		study	0	observation window. The September 2026 spam update began on 24 September, day 60, which is also the day of the
169	155	4 Measurement design	29 September, day 65	MATCH	2026-09-29	arith:26 July + 65 days		study	0	ay of the estimated-traffic peak. Ahrefs posted a notice on 29 September, day 65, that Google had changed how 
170	155	4 Measurement design	days 65 to 75	MATCH	2026-10-09	arith:notice period ends at the last daily read (9 October)		study	0	ERP data might be inconsistent from that date, which covers days 65 to 75. And an automated link networ
171	155	4 Measurement design	three disturbances	LABEL		not a quantitative claim	count of the list that follows in the same paragraph	label	0	Three disturbances fall in the observation window. The September 2026 spam update began on
172	157	4 Measurement design	Day 37 (1 September 2026)	MATCH	2026-09-01	arith:26 July + 37 days		study	0	**Day 37 (1 September 2026) is the primary checkpoint**: 
173	157	4 Measurement design	four of the nine quantities	MATCH	4 of 9	data:instrument_series_table5_checkpoints.csv (transcribed from the manuscript)		study	1	 the fifteen-day checkpoints, and the 11 October read gives four of the nine quantities for it, not all nine. The cla
174	163	5.1 Table 2 and text	7.5x	MATCH	7.46965	arith:Table 2 values (released series CSV, transcribed from the manuscript)		study	0	### 5.1 Estimated visits: a divergence of 7.5x to 27.1x on one prefix
175	163	5.1 Table 2 and text	27.1x	MATCH	27.1414	arith:Table 2 values (released series CSV, transcribed from the manuscript)		study	0	### 5.1 Estimated visits: a divergence of 7.5x to 27.1x on one prefix
176	165	5.1 Table 2 and text	81.5%	MATCH	81.5	data:single_reads_2026-10.csv		study	0	ide. The third divides Semrush US by Ahrefs worldwide times 81.5%, Ahrefs' US share read on 11 
177	165	5.1 Table 2 and text	11	MATCH	2026-10-11	data:single_reads_2026-10.csv (read on 11 October)		study	0	is each instrument's current monthly run-rate as read on 10–11 October, not eleven days of a
178	169	5.1 Table 2 and text	0	MATCH	0	June days live, data:instrument_series_table2 CSV (transcribed)		study	1	/ June 2026 / 0 / 0 / 0 (0) / n/a / n/a
179	169	5.1 Table 2 and text	0	MATCH	0	June Ahrefs visits, data:instrument_series_table2 CSV (transcribed)		study	1	/ June 2026 / 0 / 0 / 0 (0) / n/a / n/a
180	169	5.1 Table 2 and text	0	MATCH	0 (0)	June Semrush US visits, data:instrument_series_table2 CSV (transcribed)		study	1	/ June 2026 / 0 / 0 / 0 (0) / n/a / n/a
181	169	5.1 Table 2 and text	0	MATCH	0 (0)	June Semrush worldwide visits, data:instrument_series_table2 CSV (transcribed)		study	1	/ June 2026 / 0 / 0 / 0 (0) / n/a / n/a
182	170	5.1 Table 2 and text	6	MATCH	6	arith:calendar days live in the month (launch 26 July; October read on day 77, 11 October)		study	0	/ July 2026 (total) / 6 / 3,862 / 100,012
183	170	5.1 Table 2 and text	3,862	MATCH	3862	data:instrument_series_table2 CSV and instrument_extra.py constants (both transcribed)		study	1	/ July 2026 (total) / 6 / 3,862 / 100,012 (103,045) / 25.9x /
184	170	5.1 Table 2 and text	100,012	MATCH	100,012.0	data:instrument_series_table2 CSV and instrument_extra.py constants (both transcribed)		study	1	/ July 2026 (total) / 6 / 3,862 / 100,012 (103,045) / 25.9x / 26.7x / 3
185	170	5.1 Table 2 and text	103,045	MATCH	103,045.0	data:instrument_series_table2 CSV and instrument_extra.py constants (both transcribed)		study	1	/ July 2026 (total) / 6 / 3,862 / 100,012 (103,045) / 25.9x / 26.7x / 31.8x /
186	170	5.1 Table 2 and text	25.9x	MATCH	25.8964	arith:Semrush US / Ahrefs worldwide		study	0	/ July 2026 (total) / 6 / 3,862 / 100,012 (103,045) / 25.9x / 26.7x / 31.8x /
187	170	5.1 Table 2 and text	26.7x	MATCH	26.6818	arith:Semrush worldwide / Ahrefs worldwide		study	0	July 2026 (total) / 6 / 3,862 / 100,012 (103,045) / 25.9x / 26.7x / 31.8x /
188	170	5.1 Table 2 and text	31.8x	MATCH	31.7748	arith:Semrush US / (Ahrefs worldwide x 81.5%)		study	0	6 (total) / 6 / 3,862 / 100,012 (103,045) / 25.9x / 26.7x / 31.8x /
189	171	5.1 Table 2 and text	31	MATCH	31	arith:calendar days live in the month (launch 26 July; October read on day 77, 11 October)		study	0	/ August 2026 (total) / 31 / 32,281 / 876,153 (963,937) 
190	171	5.1 Table 2 and text	32,281	MATCH	32281	data:instrument_series_table2 CSV and instrument_extra.py constants (both transcribed)		study	1	/ August 2026 (total) / 31 / 32,281 / 876,153 (963,937) / 27.1x /
191	171	5.1 Table 2 and text	876,153	MATCH	876,153.0	data:instrument_series_table2 CSV and instrument_extra.py constants (both transcribed)		study	1	/ August 2026 (total) / 31 / 32,281 / 876,153 (963,937) / 27.1x / 29.9x / 3
192	171	5.1 Table 2 and text	963,937	MATCH	963,937.0	data:instrument_series_table2 CSV and instrument_extra.py constants (both transcribed)		study	1	/ August 2026 (total) / 31 / 32,281 / 876,153 (963,937) / 27.1x / 29.9x / 33.3x /
193	171	5.1 Table 2 and text	27.1x	MATCH	27.1414	arith:Semrush US / Ahrefs worldwide		study	0	/ August 2026 (total) / 31 / 32,281 / 876,153 (963,937) / 27.1x / 29.9x / 33.3x /
194	171	5.1 Table 2 and text	29.9x	MATCH	29.8608	arith:Semrush worldwide / Ahrefs worldwide		study	0	st 2026 (total) / 31 / 32,281 / 876,153 (963,937) / 27.1x / 29.9x / 33.3x /
195	171	5.1 Table 2 and text	33.3x	MATCH	33.3024	arith:Semrush US / (Ahrefs worldwide x 81.5%)		study	0	(total) / 31 / 32,281 / 876,153 (963,937) / 27.1x / 29.9x / 33.3x /
196	172	5.1 Table 2 and text	30	MATCH	30	arith:calendar days live in the month (launch 26 July; October read on day 77, 11 October)		study	0	/ September 2026 (total) / 30 / 150,113 / 1,534,362 (1,765,
197	172	5.1 Table 2 and text	150,113	MATCH	150,113.0	data:instrument_series_table2 CSV and instrument_extra.py constants (both transcribed)		study	1	/ September 2026 (total) / 30 / 150,113 / 1,534,362 (1,765,077) / 10.
198	172	5.1 Table 2 and text	1,534,362	MATCH	1,534,362.0	data:instrument_series_table2 CSV and instrument_extra.py constants (both transcribed)		study	1	/ September 2026 (total) / 30 / 150,113 / 1,534,362 (1,765,077) / 10.2x / 11.8x /
199	172	5.1 Table 2 and text	1,765,077	MATCH	1,765,077.0	data:instrument_series_table2 CSV and instrument_extra.py constants (both transcribed)		study	1	/ September 2026 (total) / 30 / 150,113 / 1,534,362 (1,765,077) / 10.2x / 11.8x / 12.5x /
200	172	5.1 Table 2 and text	10.2x	MATCH	10.2214	arith:Semrush US / Ahrefs worldwide		study	0	ember 2026 (total) / 30 / 150,113 / 1,534,362 (1,765,077) / 10.2x / 11.8x / 12.5x /
201	172	5.1 Table 2 and text	11.8x	MATCH	11.7583	arith:Semrush worldwide / Ahrefs worldwide		study	0	26 (total) / 30 / 150,113 / 1,534,362 (1,765,077) / 10.2x / 11.8x / 12.5x /
202	172	5.1 Table 2 and text	12.5x	MATCH	12.5416	arith:Semrush US / (Ahrefs worldwide x 81.5%)		study	0	l) / 30 / 150,113 / 1,534,362 (1,765,077) / 10.2x / 11.8x / 12.5x /
203	173	5.1 Table 2 and text	11	MATCH	11	arith:calendar days live in the month (launch 26 July; October read on day 77, 11 October)		study	0	/ October 2026 (run-rate) / 11 (78 in all, days 0 to 77) / 2
204	173	5.1 Table 2 and text	215,577	MATCH	215,577.0	data:instrument_series_table2 CSV and instrument_extra.py constants (both transcribed)		study	1	/ October 2026 (run-rate) / 11 (78 in all, days 0 to 77) / 215,577 / 1,610,284 (1,858,297) / 7.5
205	173	5.1 Table 2 and text	1,610,284	MATCH	1,610,284.0	data:instrument_series_table2 CSV and instrument_extra.py constants (both transcribed)		study	1	 2026 (run-rate) / 11 (78 in all, days 0 to 77) / 215,577 / 1,610,284 (1,858,297) / 7.5x / 8.6x / 9
206	173	5.1 Table 2 and text	1,858,297	MATCH	1,858,297.0	data:instrument_series_table2 CSV and instrument_extra.py constants (both transcribed)		study	1	rate) / 11 (78 in all, days 0 to 77) / 215,577 / 1,610,284 (1,858,297) / 7.5x / 8.6x / 9.2x /
207	173	5.1 Table 2 and text	7.5x	MATCH	7.46965	arith:Semrush US / Ahrefs worldwide		study	0	8 in all, days 0 to 77) / 215,577 / 1,610,284 (1,858,297) / 7.5x / 8.6x / 9.2x /
208	173	5.1 Table 2 and text	8.6x	MATCH	8.62011	arith:Semrush worldwide / Ahrefs worldwide		study	0	l, days 0 to 77) / 215,577 / 1,610,284 (1,858,297) / 7.5x / 8.6x / 9.2x /
209	173	5.1 Table 2 and text	9.2x	MATCH	9.16521	arith:Semrush US / (Ahrefs worldwide x 81.5%)		study	0	 0 to 77) / 215,577 / 1,610,284 (1,858,297) / 7.5x / 8.6x / 9.2x /
210	173	5.1 Table 2 and text	78	MATCH	78	arith:6 + 31 + 30 + 11		study	0	/ October 2026 (run-rate) / 11 (78 in all, days 0 to 77) / 215,5
211	173	5.1 Table 2 and text	days 0 to 77	MATCH	77	arith		study	0	/ October 2026 (run-rate) / 11 (78 in all, days 0 to 77) / 215,577 / 1,610,284 (1,858
212	179	5.1 Table 2 and text	8.4x	MATCH	8.35862	arith:Table 2 values (released series CSV, transcribed from the manuscript); Ahrefs growth July to August		study	0	e on how much a section grew. From July to August they did (8.4x on Ahrefs, 8.8x on Semrush US
213	179	5.1 Table 2 and text	8.8x	MATCH	8.76048	arith:Table 2 values (released series CSV, transcribed from the manuscript); Semrush US growth		study	0	section grew. From July to August they did (8.4x on Ahrefs, 8.8x on Semrush US); from August t
214	179	5.1 Table 2 and text	4.65x	MATCH	4.6502	arith:Table 2 values (released series CSV, transcribed from the manuscript) = rerun:instrument_extra.py (byte-identical to shipped output)		study	0	Semrush US); from August to September Ahrefs' estimate grew 4.65x and Semrush's 1.75x, and into
215	179	5.1 Table 2 and text	1.75x	MATCH	1.75125	arith:Table 2 values (released series CSV, transcribed from the manuscript) = rerun:instrument_extra.py (byte-identical to shipped output)		study	0	gust to September Ahrefs' estimate grew 4.65x and Semrush's 1.75x, and into October's run-rate 
216	179	5.1 Table 2 and text	1.44x	MATCH	1.4361	arith:Table 2 values (released series CSV, transcribed from the manuscript) = rerun:instrument_extra.py (byte-identical to shipped output)		study	0	grew 4.65x and Semrush's 1.75x, and into October's run-rate 1.44x against 1.05x. A month's lift
217	179	5.1 Table 2 and text	1.05x	MATCH	1.04948	arith:Table 2 values (released series CSV, transcribed from the manuscript) = rerun:instrument_extra.py (byte-identical to shipped output)		study	0	 Semrush's 1.75x, and into October's run-rate 1.44x against 1.05x. A month's lift measured on o
218	179	5.1 Table 2 and text	by a factor of more than two	MATCH	2.65536	arith:Table 2 values (released series CSV, transcribed from the manuscript)		study	0	rument can therefore differ from the same lift on the other by a factor of more than two.
219	181	5.1 Table 2 and text	18.5%	MATCH	18.5	data:single_reads_2026-10.csv		study	0	 Ahrefs' worldwide figure throughout, and the section draws 18.5% of its Ahrefs-estimated visit
220	181	5.1 Table 2 and text	8.6x	MATCH	8.62011	arith:Table 2 values (released series CSV, transcribed from the manuscript)		study	0	r than closing it: worldwide against worldwide it runs from 8.6x to 29.9x, and US against US, 
221	181	5.1 Table 2 and text	29.9x	MATCH	29.8608	arith:Table 2 values (released series CSV, transcribed from the manuscript)		study	0	losing it: worldwide against worldwide it runs from 8.6x to 29.9x, and US against US, estimated
222	181	5.1 Table 2 and text	9.2x	MATCH	9.16521	arith:Table 2 values (released series CSV, transcribed from the manuscript)		study	0	runs from 8.6x to 29.9x, and US against US, estimated, from 9.2x to 33.3x (Table 2).
223	181	5.1 Table 2 and text	33.3x	MATCH	33.3024	arith:Table 2 values (released series CSV, transcribed from the manuscript)		study	0	m 8.6x to 29.9x, and US against US, estimated, from 9.2x to 33.3x (Table 2).
224	183	5.1 Table 2 and text	27.1x	MATCH	27.1414	arith:Table 2 values (released series CSV, transcribed from the manuscript)		study	0	**It narrows after the second month on this prefix**, from 27.1x to 10.2x to 7.5x. Section 5.5
225	183	5.1 Table 2 and text	10.2x	MATCH	10.2214	arith:Table 2 values (released series CSV, transcribed from the manuscript)		study	0	rows after the second month on this prefix**, from 27.1x to 10.2x to 7.5x. Section 5.5 tests wh
226	183	5.1 Table 2 and text	7.5x	MATCH	7.46965	arith:Table 2 values (released series CSV, transcribed from the manuscript)		study	0	r the second month on this prefix**, from 27.1x to 10.2x to 7.5x. Section 5.5 tests whether th
227	187	5.2 Ranking keywords	29,000	MATCH	29000	data:single_reads_2026-10.csv		study	0	L under the prefix ranks in positions 1–100, Ahrefs reports 29,000 for all locations and Semrush
228	187	5.2 Ranking keywords	58,586	MATCH	58586	data:single_reads_2026-10.csv		study	0	 1–100, Ahrefs reports 29,000 for all locations and Semrush 58,586 for the US database, read a d
229	187	5.2 Ranking keywords	2.0	MATCH	2.02021	arith:58,586 / 29,000		study	0	h 58,586 for the US database, read a day apart: a factor of 2.0, again with the larger figure
230	187	5.2 Ranking keywords	12	MATCH	2026-10-12	data:single_reads_2026-10.csv (read date)		study	0	h's worldwide count, read by the author in its interface on 12 October, is 92.3K (the interf
231	187	5.2 Ranking keywords	92.3K	MATCH	92.3	data:single_reads_2026-10.csv		study	0	ount, read by the author in its interface on 12 October, is 92.3K (the interface rounds to the 
232	187	5.2 Ranking keywords	3.2	MATCH	3.19377	arith:92,300 / 28,900		study	0	12 October, is 92.3K (the interface rounds to the hundred), 3.2 times Ahrefs' 28,900 for all 
233	187	5.2 Ranking keywords	28,900	MATCH	28900	data:ahrefs_prefixes CSV (/local/area-codes/)		study	0	3K (the interface rounds to the hundred), 3.2 times Ahrefs' 28,900 for all locations on the same
234	187	5.2 Ranking keywords	441	MATCH	441	data:instrument_series_table5_checkpoints.csv (transcribed from the manuscript)		study	1	ain widens the gap. Pages holding at least one position are 441 in Ahrefs.
235	191	5.3 AI answers and AI Overviews	17,206	MATCH	17206	data:instrument_series_table5_checkpoints.csv (transcribed from the manuscript); single_reads note also gives 17,206 on 11 October		study	1	nts are not comparable at the prefix level.** Brand Radar's 17,206 stored answers citing the sec
236	191	5.3 AI answers and AI Overviews	158,100	MATCH	158,100.0	data:single_reads_2026-10.csv		study	0	ar's 17,206 stored answers citing the section and Semrush's 158,100 mentions read on 10 October d
237	191	5.3 AI answers and AI Overviews	10	MATCH	2026-10-10	data:single_reads_2026-10.csv (read date)		study	0	 17,206 stored answers citing the section and Semrush's 158,100 mentions read on 10 October 
238	191	5.3 AI answers and AI Overviews	9.2	MATCH	9.18866	arith:158,100 / 17,206		study	0	s 158,100 mentions read on 10 October differ by a factor of 9.2, but that ratio is a scope mi
239	191	5.3 AI answers and AI Overviews	29,600	MATCH	29600	data:single_reads_2026-10.csv		study	0	pe mismatch, not a divergence: Semrush's companion count of 29,600 cited pages is 68 times the 4
240	191	5.3 AI answers and AI Overviews	68	MATCH	68.2028	arith:29,600 / 434		study	0	ergence: Semrush's companion count of 29,600 cited pages is 68 times the 434 URLs the sectio
241	191	5.3 AI answers and AI Overviews	434	MATCH	434	arith:381 + 53		study	0	ush's companion count of 29,600 cited pages is 68 times the 434 URLs the section holds, so it
242	193	5.3 AI answers and AI Overviews	17,206	MATCH	17206	data:instrument_series_table5_checkpoints.csv (transcribed from the manuscript)		study	1	ritory and a read date in Section 4.1. The Ahrefs figure of 17,206 stored answers is reported in
243	201	5.3 AI answers and AI Overviews	47	MATCH	47	data:instrument_series_table3 CSV and make_figs_v4.py constants (transcribed)		study	1	/ July 2026 / 47 of 284 / 16.5% [12.7, 21.3] /
244	201	5.3 AI answers and AI Overviews	284	MATCH	284	data:instrument_series_table3 CSV and make_figs_v4.py constants (transcribed)		study	1	/ July 2026 / 47 of 284 / 16.5% [12.7, 21.3] / 138 / 
245	201	5.3 AI answers and AI Overviews	16.5%	MATCH	16.5493	arith:numerator / denominator		study	0	/ July 2026 / 47 of 284 / 16.5% [12.7, 21.3] / 138 / 2.94x /
246	201	5.3 AI answers and AI Overviews	12.7	MATCH	12.6794	arith:Wilson 95% lower		study	0	/ July 2026 / 47 of 284 / 16.5% [12.7, 21.3] / 138 / 2.94x /
247	201	5.3 AI answers and AI Overviews	21.3	MATCH	21.3121	arith:Wilson 95% upper		study	0	/ July 2026 / 47 of 284 / 16.5% [12.7, 21.3] / 138 / 2.94x /
248	201	5.3 AI answers and AI Overviews	138	MATCH	138	data:instrument_series_table3 CSV and make_figs_v4.py constants (transcribed)		study	1	/ July 2026 / 47 of 284 / 16.5% [12.7, 21.3] / 138 / 2.94x /
249	201	5.3 AI answers and AI Overviews	2.94x	MATCH	2.93617	arith:(b) / (a) numerator		study	0	/ July 2026 / 47 of 284 / 16.5% [12.7, 21.3] / 138 / 2.94x /
250	202	5.3 AI answers and AI Overviews	851	MATCH	851	data:instrument_series_table3 CSV and make_figs_v4.py constants (transcribed)		study	1	/ August 2026 / 851 of 6,749 / 12.6% [11.8, 13.4]
251	202	5.3 AI answers and AI Overviews	6,749	MATCH	6749	data:instrument_series_table3 CSV and make_figs_v4.py constants (transcribed)		study	1	/ August 2026 / 851 of 6,749 / 12.6% [11.8, 13.4] / 2,221 
252	202	5.3 AI answers and AI Overviews	12.6%	MATCH	12.6093	arith:numerator / denominator		study	0	/ August 2026 / 851 of 6,749 / 12.6% [11.8, 13.4] / 2,221 / 2.61x 
253	202	5.3 AI answers and AI Overviews	11.8	MATCH	11.8385	arith:Wilson 95% lower		study	0	/ August 2026 / 851 of 6,749 / 12.6% [11.8, 13.4] / 2,221 / 2.61x /
254	202	5.3 AI answers and AI Overviews	13.4	MATCH	13.4226	arith:Wilson 95% upper		study	0	/ August 2026 / 851 of 6,749 / 12.6% [11.8, 13.4] / 2,221 / 2.61x /
255	202	5.3 AI answers and AI Overviews	2,221	MATCH	2221	data:instrument_series_table3 CSV and make_figs_v4.py constants (transcribed)		study	1	/ August 2026 / 851 of 6,749 / 12.6% [11.8, 13.4] / 2,221 / 2.61x /
256	202	5.3 AI answers and AI Overviews	2.61x	MATCH	2.60987	arith:(b) / (a) numerator		study	0	/ August 2026 / 851 of 6,749 / 12.6% [11.8, 13.4] / 2,221 / 2.61x /
257	203	5.3 AI answers and AI Overviews	3,380	MATCH	3380	data:instrument_series_table3 CSV and make_figs_v4.py constants (transcribed)		study	1	/ September 2026 / 3,380 of 22,665 / 14.9% [14.5, 15.4
258	203	5.3 AI answers and AI Overviews	22,665	MATCH	22665	data:instrument_series_table3 CSV and make_figs_v4.py constants (transcribed)		study	1	/ September 2026 / 3,380 of 22,665 / 14.9% [14.5, 15.4] / 8,187 
259	203	5.3 AI answers and AI Overviews	14.9%	MATCH	14.9129	arith:numerator / denominator		study	0	/ September 2026 / 3,380 of 22,665 / 14.9% [14.5, 15.4] / 8,187 / 2.42x 
260	203	5.3 AI answers and AI Overviews	14.5	MATCH	14.4551	arith:Wilson 95% lower		study	0	/ September 2026 / 3,380 of 22,665 / 14.9% [14.5, 15.4] / 8,187 / 2.42x /
261	203	5.3 AI answers and AI Overviews	15.4	MATCH	15.3826	arith:Wilson 95% upper		study	0	/ September 2026 / 3,380 of 22,665 / 14.9% [14.5, 15.4] / 8,187 / 2.42x /
262	203	5.3 AI answers and AI Overviews	8,187	MATCH	8187	data:instrument_series_table3 CSV and make_figs_v4.py constants (transcribed)		study	1	/ September 2026 / 3,380 of 22,665 / 14.9% [14.5, 15.4] / 8,187 / 2.42x /
263	203	5.3 AI answers and AI Overviews	2.42x	MATCH	2.42219	arith:(b) / (a) numerator		study	0	ember 2026 / 3,380 of 22,665 / 14.9% [14.5, 15.4] / 8,187 / 2.42x /
264	204	5.3 AI answers and AI Overviews	7,455	MATCH	7455	data:instrument_series_table3 CSV and make_figs_v4.py constants (transcribed)		study	1	/ October 2026 (run-rate) / 7,455 of 37,238 / 20.0% [19.6, 20.4
265	204	5.3 AI answers and AI Overviews	37,238	MATCH	37238	data:instrument_series_table3 CSV and make_figs_v4.py constants (transcribed)		study	1	/ October 2026 (run-rate) / 7,455 of 37,238 / 20.0% [19.6, 20.4] / 10,018
266	204	5.3 AI answers and AI Overviews	20.0%	MATCH	20.0199	arith:numerator / denominator		study	0	/ October 2026 (run-rate) / 7,455 of 37,238 / 20.0% [19.6, 20.4] / 10,018 / 1.34x
267	204	5.3 AI answers and AI Overviews	19.6	MATCH	19.6165	arith:Wilson 95% lower		study	0	/ October 2026 (run-rate) / 7,455 of 37,238 / 20.0% [19.6, 20.4] / 10,018 / 1.34x /
268	204	5.3 AI answers and AI Overviews	20.4	MATCH	20.4294	arith:Wilson 95% upper		study	0	/ October 2026 (run-rate) / 7,455 of 37,238 / 20.0% [19.6, 20.4] / 10,018 / 1.34x /
269	204	5.3 AI answers and AI Overviews	10,018	MATCH	10018	data:instrument_series_table3 CSV and make_figs_v4.py constants (transcribed)		study	1	er 2026 (run-rate) / 7,455 of 37,238 / 20.0% [19.6, 20.4] / 10,018 / 1.34x /
270	204	5.3 AI answers and AI Overviews	1.34x	MATCH	1.3438	arith:(b) / (a) numerator		study	0	run-rate) / 7,455 of 37,238 / 20.0% [19.6, 20.4] / 10,018 / 1.34x /
271	206	5.3 AI answers and AI Overviews	284	MATCH	284	data:Table 3 series CSV		study	1	s on, with 95% Wilson intervals; the denominators grow from 284 to 37,238. (b) The two vendor
272	206	5.3 AI answers and AI Overviews	37,238	MATCH	37238	data:Table 3 series CSV		study	1	ith 95% Wilson intervals; the denominators grow from 284 to 37,238. (b) The two vendor counts, S
273	208	5.3 AI answers and AI Overviews	2.94	MATCH	2.93617	arith:Table 3		study	0	The ratio between the two counts falls from 2.94 to 1.34 over four months (Fig
274	208	5.3 AI answers and AI Overviews	1.34	MATCH	1.3438	arith:Table 3		study	0	The ratio between the two counts falls from 2.94 to 1.34 over four months (Figure 3b).
275	208	5.3 AI answers and AI Overviews	three intervals	MATCH	3	arith:four months		study	0	"rence and not purely a definitional one. And the series has three intervals, so ""converging"" describes th"
276	208	5.3 AI answers and AI Overviews	47	MATCH	47	data:Table 3 series CSV		study	1	sequence and is not a trend estimate. The July row rests on 47 events over six days live, an
277	208	5.3 AI answers and AI Overviews	six days live	MATCH	6	arith		study	0	 not a trend estimate. The July row rests on 47 events over six days live, and its interval is correspo
278	210	5.3 AI answers and AI Overviews	284	MATCH	284	data:Table 3 series CSV		study	1	or grows by two orders of magnitude across the series, from 284 to 37,238, and it is not mono
279	210	5.3 AI answers and AI Overviews	37,238	MATCH	37238	data:Table 3 series CSV		study	1	s by two orders of magnitude across the series, from 284 to 37,238, and it is not monotone. Its 
280	210	5.3 AI answers and AI Overviews	grows by two orders of magnitude	MATCH	2.11767	arith:log10(37,238 / 284)		study	0	ntage is the one proportion in this paper whose denominator grows by two orders of magnitude across the series, from 284 t
281	210	5.3 AI answers and AI Overviews	it is not monotone	MATCH	[16.5, 12.6, 14.9, 20.0]	arith		study	0	ers of magnitude across the series, from 284 to 37,238, and it is not monotone. Its denominator is outcome-s
282	212	5.4 Referring domains	11.4x	MATCH	11.4125	arith:913 / 80		study	0	### 5.4 Referring domains: 11.4x, and disagreement about compo
283	216	5.4 Referring domains	913	MATCH	913	data:single_reads_2026-10.csv		study	0	Ahrefs reports 913 referring domains to the pref
284	216	5.4 Referring domains	80	MATCH	80	data:single_reads_2026-10.csv		study	0	g domains to the prefix; Semrush Backlink Analytics indexes 80 for the subfolder: a factor o
285	216	5.4 Referring domains	11.4	MATCH	11.4125	arith:913 / 80		study	0	acklink Analytics indexes 80 for the subfolder: a factor of 11.4. They also disagree about wha
286	216	5.4 Referring domains	61.9%	MATCH	61.9	data:single_reads_2026-10.csv		study	0	hey also disagree about what those domains are. Ahrefs puts 61.9% on .info, 26.4% on .asia and 
287	216	5.4 Referring domains	26.4%	MATCH	26.4	data:single_reads_2026-10.csv		study	0	e about what those domains are. Ahrefs puts 61.9% on .info, 26.4% on .asia and 10.2% on .xyz; S
288	216	5.4 Referring domains	10.2%	MATCH	10.2	data:single_reads_2026-10.csv		study	0	domains are. Ahrefs puts 61.9% on .info, 26.4% on .asia and 10.2% on .xyz; Semrush puts 75% on 
289	216	5.4 Referring domains	75%	MATCH	75	data:single_reads_2026-10.csv		study	0	9% on .info, 26.4% on .asia and 10.2% on .xyz; Semrush puts 75% on .xyz and 88% at Authority 
290	216	5.4 Referring domains	88%	MATCH	88	data:single_reads_2026-10.csv		study	0	4% on .asia and 10.2% on .xyz; Semrush puts 75% on .xyz and 88% at Authority Score 0 to 10. B
291	216	5.4 Referring domains	0	MATCH	0 to 10	data:single_reads_2026-10.csv		study	0	 domains to the prefix; Semrush Backlink Analytics indexes 80 for the subfolder: a factor o
292	216	5.4 Referring domains	10	MATCH	0 to 10	data:single_reads_2026-10.csv		study	0	domains are. Ahrefs puts 61.9% on .info, 26.4% on .asia and 10.2% on .xyz; Semrush puts 75% 
293	218	5.4 Referring domains	11	MATCH	2026-10-11	data:single_reads_2026-10.csv (read date)		study	0	efix by top-level domain, as reported by each instrument on 11 October 2026. Ahrefs: 913 dom
294	218	5.4 Referring domains	913	MATCH	913	data:single_reads_2026-10.csv		study	0	 as reported by each instrument on 11 October 2026. Ahrefs: 913 domains; Semrush Backlink Ana
295	218	5.4 Referring domains	80	MATCH	80	data:single_reads_2026-10.csv		study	0	ober 2026. Ahrefs: 913 domains; Semrush Backlink Analytics: 80 domains, of which the instrum
296	218	5.4 Referring domains	75%	MATCH	75	data:single_reads_2026-10.csv and make_figs_v4.py (Semrush .xyz 75.0)		study	0	link Analytics: 80 domains, of which the instrument reports 75% on .xyz and does not break do
297	220	5.4 Referring domains	909	MATCH	909	data:instrument_series_table5_checkpoints.csv (transcribed from the manuscript)		study	1	ment complicates even its own count: its daily series gives 909 at day 75 against 913 on 11 O
298	220	5.4 Referring domains	913	MATCH	913	data:single_reads_2026-10.csv		study	0	its own count: its daily series gives 909 at day 75 against 913 on 11 October, and its new-an
299	220	5.4 Referring domains	11	MATCH	2026-10-11	data:single_reads_2026-10.csv		study	0	 count: its daily series gives 909 at day 75 against 913 on 11 October, and its new-and-lost
300	220	5.4 Referring domains	917	MATCH	917	data:single_reads_2026-10.csv		study	0	11 October, and its new-and-lost report for September gives 917 new against 95 lost, which wi
301	220	5.4 Referring domains	95	MATCH	95	data:single_reads_2026-10.csv		study	0	its new-and-lost report for September gives 917 new against 95 lost, which with nineteen at 
302	220	5.4 Referring domains	nineteen	MATCH	19	data:instrument_series_table5_checkpoints.csv (transcribed from the manuscript)		study	1	ort for September gives 917 new against 95 lost, which with nineteen at day 37 implies about 841 a
303	220	5.4 Referring domains	841	MATCH	841	arith:19 + 917 - 95		study	0	gainst 95 lost, which with nineteen at day 37 implies about 841 at the end of September, an e
304	224	5.5 Twelve prefixes	12	MATCH	2026-10-12	data:both prefix CSVs (read_date)		study	0	, before the test was run (Appendix A). The test was run on 12 October 2026, on both instrum
305	224	5.5 Twelve prefixes	twelve sections ... the area-code section and eleven others	MATCH	12	data:prefix CSVs		study	0	Sections 5.1 to 5.4 are one prefix. That the narrowing of the visits ratio there reflects 
306	224	5.5 Twelve prefixes	ages from under two years to the instrument's horizon	MATCH	second youngest 21 months; oldest 2015-09	data:ahrefs_prefixes CSV		study	0	code section and eleven others chosen by the author to span ages from under two years to the instrument's horizon; the selection was purposive,
307	226	5.5 Twelve prefixes	12	MATCH	2026-10-12	data:prefix CSVs (read_date)		study	0	. Twelve URL prefixes on one domain, both instruments, read 12 October 2026. Age is months s
308	226	5.5 Twelve prefixes	2015	MATCH	2015-09	data:ahrefs_prefixes CSV		study	0	he nearest month or quarter; the series begins in September 2015, so the oldest age (/es-us/lo
309	226	5.5 Twelve prefixes	the next two lie within four months of it	MATCH	[129, 132, 133]	data:ahrefs_prefixes CSV (129, 132, 133 months)		study	0	st age (/es-us/local/) is left-censored at that horizon and the next two lie within four months of it. Ahrefs visits are worldwide 
310	226	5.5 Twelve prefixes	29,000	MATCH	29000	data:single_reads_2026-10.csv		study	0	r slightly from Sections 5.2 and 5.4's 10–11 October reads (29,000 and 58,586 keywords; 80 Semru
311	226	5.5 Twelve prefixes	58,586	MATCH	58586	data:single_reads_2026-10.csv		study	0	from Sections 5.2 and 5.4's 10–11 October reads (29,000 and 58,586 keywords; 80 Semrush domains,
312	226	5.5 Twelve prefixes	80	MATCH	80	data:single_reads_2026-10.csv		study	0	 and 5.4's 10–11 October reads (29,000 and 58,586 keywords; 80 Semrush domains, 11.4x).*
313	226	5.5 Twelve prefixes	11.4x	MATCH	11.4125	arith		study	0	ober reads (29,000 and 58,586 keywords; 80 Semrush domains, 11.4x).*
314	230	5.5 Twelve prefixes	3	MATCH	3	data:ahrefs CSV first_traffic_month -> months to Oct 2026		study	0	/ /local/area-codes/ / 3 / 221,000 / 1,600,000 / **7.2
315	230	5.5 Twelve prefixes	221,000	MATCH	221,000.0	data:ahrefs CSV		study	0	/ /local/area-codes/ / 3 / 221,000 / 1,600,000 / **7.24** / 81.4
316	230	5.5 Twelve prefixes	1,600,000	MATCH	1,600,000.0	data:semrush CSV		study	0	/ /local/area-codes/ / 3 / 221,000 / 1,600,000 / **7.24** / 81.4% / **8.89**
317	230	5.5 Twelve prefixes	7.24	MATCH	7.23982	arith:Semrush / Ahrefs (= instrument_extra.py s.8)		study	0	/ /local/area-codes/ / 3 / 221,000 / 1,600,000 / **7.24** / 81.4% / **8.89** / 28,900
318	230	5.5 Twelve prefixes	81.4%	MATCH	81.4	data:ahrefs CSV ahrefs_us_share		study	0	/ /local/area-codes/ / 3 / 221,000 / 1,600,000 / **7.24** / 81.4% / **8.89** / 28,900 / 59,000 
319	230	5.5 Twelve prefixes	8.89	MATCH	8.89413	arith:Semrush / (Ahrefs x US share) (= instrument_extra.py s.8)		study	0	rea-codes/ / 3 / 221,000 / 1,600,000 / **7.24** / 81.4% / **8.89** / 28,900 / 59,000 / 2.0 / 9
320	230	5.5 Twelve prefixes	28,900	MATCH	28900	data:ahrefs CSV		study	0	/ / 3 / 221,000 / 1,600,000 / **7.24** / 81.4% / **8.89** / 28,900 / 59,000 / 2.0 / 913 / 81 / *
321	230	5.5 Twelve prefixes	59,000	MATCH	59000	data:semrush CSV		study	0	21,000 / 1,600,000 / **7.24** / 81.4% / **8.89** / 28,900 / 59,000 / 2.0 / 913 / 81 / **11.3** /
322	230	5.5 Twelve prefixes	2.0	MATCH	2.04152	arith:Semrush kw / Ahrefs kw		study	0	1,600,000 / **7.24** / 81.4% / **8.89** / 28,900 / 59,000 / 2.0 / 913 / 81 / **11.3** /
323	230	5.5 Twelve prefixes	913	MATCH	913	data:ahrefs CSV		study	0	000 / **7.24** / 81.4% / **8.89** / 28,900 / 59,000 / 2.0 / 913 / 81 / **11.3** /
324	230	5.5 Twelve prefixes	81	MATCH	81	data:semrush CSV		study	0	/ /local/area-codes/ / 3 / 221,000 / 1,600,000 / **7.24** / 81.4% / **8.89** / 28,900 / 59,0
325	230	5.5 Twelve prefixes	11.3	MATCH	11.2716	arith:Ahrefs RD / Semrush RD		study	0	* / 81.4% / **8.89** / 28,900 / 59,000 / 2.0 / 913 / 81 / **11.3** /
326	231	5.5 Twelve prefixes	21	MATCH	21	data:ahrefs CSV first_traffic_month -> months to Oct 2026		study	0	/ /product-compare/ / 21 / 5,500 / 4,100 / 0.75 / 69.6
327	231	5.5 Twelve prefixes	5,500	MATCH	5500	data:ahrefs CSV		study	0	/ /product-compare/ / 21 / 5,500 / 4,100 / 0.75 / 69.6% / 1.07
328	231	5.5 Twelve prefixes	4,100	MATCH	4100	data:semrush CSV		study	0	/ /product-compare/ / 21 / 5,500 / 4,100 / 0.75 / 69.6% / 1.07 / 716 /
329	231	5.5 Twelve prefixes	0.75	MATCH	0.745455	arith:Semrush / Ahrefs (= instrument_extra.py s.8)		study	0	/ /product-compare/ / 21 / 5,500 / 4,100 / 0.75 / 69.6% / 1.07 / 716 / 2,300 
330	231	5.5 Twelve prefixes	69.6%	MATCH	69.6	data:ahrefs CSV ahrefs_us_share		study	0	/ /product-compare/ / 21 / 5,500 / 4,100 / 0.75 / 69.6% / 1.07 / 716 / 2,300 / 3.2 / 
331	231	5.5 Twelve prefixes	1.07	MATCH	1.07106	arith:Semrush / (Ahrefs x US share) (= instrument_extra.py s.8)		study	0	/ /product-compare/ / 21 / 5,500 / 4,100 / 0.75 / 69.6% / 1.07 / 716 / 2,300 / 3.2 / 187 / 4
332	231	5.5 Twelve prefixes	716	MATCH	716	data:ahrefs CSV		study	0	oduct-compare/ / 21 / 5,500 / 4,100 / 0.75 / 69.6% / 1.07 / 716 / 2,300 / 3.2 / 187 / 41 / 4.
333	231	5.5 Twelve prefixes	2,300	MATCH	2300	data:semrush CSV		study	0	compare/ / 21 / 5,500 / 4,100 / 0.75 / 69.6% / 1.07 / 716 / 2,300 / 3.2 / 187 / 41 / 4.6 /
334	231	5.5 Twelve prefixes	3.2	MATCH	3.21229	arith:Semrush kw / Ahrefs kw		study	0	 / 21 / 5,500 / 4,100 / 0.75 / 69.6% / 1.07 / 716 / 2,300 / 3.2 / 187 / 41 / 4.6 /
335	231	5.5 Twelve prefixes	187	MATCH	187	data:ahrefs CSV		study	0	/ 5,500 / 4,100 / 0.75 / 69.6% / 1.07 / 716 / 2,300 / 3.2 / 187 / 41 / 4.6 /
336	231	5.5 Twelve prefixes	41	MATCH	41	data:semrush CSV		study	0	0 / 4,100 / 0.75 / 69.6% / 1.07 / 716 / 2,300 / 3.2 / 187 / 41 / 4.6 /
337	231	5.5 Twelve prefixes	4.6	MATCH	4.56098	arith:Ahrefs RD / Semrush RD		study	0	,100 / 0.75 / 69.6% / 1.07 / 716 / 2,300 / 3.2 / 187 / 41 / 4.6 /
338	232	5.5 Twelve prefixes	36	MATCH	36	data:ahrefs CSV first_traffic_month -> months to Oct 2026		study	0	/ /local/bundles/ / 36 / 25,600 / 5,200 / 0.20 / 99.
339	232	5.5 Twelve prefixes	25,600	MATCH	25600	data:ahrefs CSV		study	0	/ /local/bundles/ / 36 / 25,600 / 5,200 / 0.20 / 99.2% / 0.20
340	232	5.5 Twelve prefixes	5,200	MATCH	5200	data:semrush CSV		study	0	/ /local/bundles/ / 36 / 25,600 / 5,200 / 0.20 / 99.2% / 0.20 / 2,100
341	232	5.5 Twelve prefixes	0.20	MATCH	0.203125	arith:Semrush / Ahrefs (= instrument_extra.py s.8)		study	0	/ /local/bundles/ / 36 / 25,600 / 5,200 / 0.20 / 99.2% / 0.20 / 2,100 / 33,8
342	232	5.5 Twelve prefixes	99.2%	MATCH	99.2	data:ahrefs CSV ahrefs_us_share		study	0	/ /local/bundles/ / 36 / 25,600 / 5,200 / 0.20 / 99.2% / 0.20 / 2,100 / 33,800 / 16.
343	232	5.5 Twelve prefixes	0.20	MATCH	0.204763	arith:Semrush / (Ahrefs x US share) (= instrument_extra.py s.8)		study	0	/ /local/bundles/ / 36 / 25,600 / 5,200 / 0.20 / 99.2% / 0.20 / 2,100 / 33,8
344	232	5.5 Twelve prefixes	2,100	MATCH	2100	data:ahrefs CSV		study	0	ocal/bundles/ / 36 / 25,600 / 5,200 / 0.20 / 99.2% / 0.20 / 2,100 / 33,800 / 16.1 / 115 / 194 /
345	232	5.5 Twelve prefixes	33,800	MATCH	33800	data:semrush CSV		study	0	dles/ / 36 / 25,600 / 5,200 / 0.20 / 99.2% / 0.20 / 2,100 / 33,800 / 16.1 / 115 / 194 / 0.6 /
346	232	5.5 Twelve prefixes	16.1	MATCH	16.0952	arith:Semrush kw / Ahrefs kw		study	0	6 / 25,600 / 5,200 / 0.20 / 99.2% / 0.20 / 2,100 / 33,800 / 16.1 / 115 / 194 / 0.6 /
347	232	5.5 Twelve prefixes	115	MATCH	115	data:ahrefs CSV		study	0	600 / 5,200 / 0.20 / 99.2% / 0.20 / 2,100 / 33,800 / 16.1 / 115 / 194 / 0.6 /
348	232	5.5 Twelve prefixes	194	MATCH	194	data:semrush CSV		study	0	5,200 / 0.20 / 99.2% / 0.20 / 2,100 / 33,800 / 16.1 / 115 / 194 / 0.6 /
349	232	5.5 Twelve prefixes	0.6	MATCH	0.592784	arith:Ahrefs RD / Semrush RD		study	0	/ 0.20 / 99.2% / 0.20 / 2,100 / 33,800 / 16.1 / 115 / 194 / 0.6 /
350	233	5.5 Twelve prefixes	39	MATCH	39	data:ahrefs CSV first_traffic_month -> months to Oct 2026		study	0	/ /device-compare/ / 39 / 26,700 / 26,400 / 0.99 / 82
351	233	5.5 Twelve prefixes	26,700	MATCH	26700	data:ahrefs CSV		study	0	/ /device-compare/ / 39 / 26,700 / 26,400 / 0.99 / 82.6% / 1.2
352	233	5.5 Twelve prefixes	26,400	MATCH	26400	data:semrush CSV		study	0	/ /device-compare/ / 39 / 26,700 / 26,400 / 0.99 / 82.6% / 1.20 / 2,400
353	233	5.5 Twelve prefixes	0.99	MATCH	0.988764	arith:Semrush / Ahrefs (= instrument_extra.py s.8)		study	0	/ /device-compare/ / 39 / 26,700 / 26,400 / 0.99 / 82.6% / 1.20 / 2,400 / 12,6
354	233	5.5 Twelve prefixes	82.6%	MATCH	82.6	data:ahrefs CSV ahrefs_us_share		study	0	/ /device-compare/ / 39 / 26,700 / 26,400 / 0.99 / 82.6% / 1.20 / 2,400 / 12,600 / 5.2
355	233	5.5 Twelve prefixes	1.20	MATCH	1.19705	arith:Semrush / (Ahrefs x US share) (= instrument_extra.py s.8)		study	0	/ /device-compare/ / 39 / 26,700 / 26,400 / 0.99 / 82.6% / 1.20 / 2,400 / 12,600 / 5.2 / 47 /
356	233	5.5 Twelve prefixes	2,400	MATCH	2400	data:ahrefs CSV		study	0	ice-compare/ / 39 / 26,700 / 26,400 / 0.99 / 82.6% / 1.20 / 2,400 / 12,600 / 5.2 / 47 / 45 / 1.
357	233	5.5 Twelve prefixes	12,600	MATCH	12600	data:semrush CSV		study	0	are/ / 39 / 26,700 / 26,400 / 0.99 / 82.6% / 1.20 / 2,400 / 12,600 / 5.2 / 47 / 45 / 1.0 /
358	233	5.5 Twelve prefixes	5.2	MATCH	5.25	arith:Semrush kw / Ahrefs kw	full-precision value lies exactly on the rounding boundary	study	0	 / 26,700 / 26,400 / 0.99 / 82.6% / 1.20 / 2,400 / 12,600 / 5.2 / 47 / 45 / 1.0 /
359	233	5.5 Twelve prefixes	47	MATCH	47	data:ahrefs CSV		study	0	700 / 26,400 / 0.99 / 82.6% / 1.20 / 2,400 / 12,600 / 5.2 / 47 / 45 / 1.0 /
360	233	5.5 Twelve prefixes	45	MATCH	45	data:semrush CSV		study	0	 26,400 / 0.99 / 82.6% / 1.20 / 2,400 / 12,600 / 5.2 / 47 / 45 / 1.0 /
361	233	5.5 Twelve prefixes	1.0	MATCH	1.04444	arith:Ahrefs RD / Semrush RD		study	0	00 / 0.99 / 82.6% / 1.20 / 2,400 / 12,600 / 5.2 / 47 / 45 / 1.0 /
362	234	5.5 Twelve prefixes	57	MATCH	57	data:ahrefs CSV first_traffic_month -> months to Oct 2026		study	0	/ /local/cell-phones/ / 57 / 37,300 / 135,100 / 3.62 / 9
363	234	5.5 Twelve prefixes	37,300	MATCH	37300	data:ahrefs CSV		study	0	/ /local/cell-phones/ / 57 / 37,300 / 135,100 / 3.62 / 98.8% / 3.
364	234	5.5 Twelve prefixes	135,100	MATCH	135,100.0	data:semrush CSV		study	0	/ /local/cell-phones/ / 57 / 37,300 / 135,100 / 3.62 / 98.8% / 3.67 / 3,600
365	234	5.5 Twelve prefixes	3.62	MATCH	3.62198	arith:Semrush / Ahrefs (= instrument_extra.py s.8)		study	0	/ /local/cell-phones/ / 57 / 37,300 / 135,100 / 3.62 / 98.8% / 3.67 / 3,600 / 37,5
366	234	5.5 Twelve prefixes	98.8%	MATCH	98.8	data:ahrefs CSV ahrefs_us_share		study	0	/ /local/cell-phones/ / 57 / 37,300 / 135,100 / 3.62 / 98.8% / 3.67 / 3,600 / 37,500 / 10.
367	234	5.5 Twelve prefixes	3.67	MATCH	3.66598	arith:Semrush / (Ahrefs x US share) (= instrument_extra.py s.8)		study	0	local/cell-phones/ / 57 / 37,300 / 135,100 / 3.62 / 98.8% / 3.67 / 3,600 / 37,500 / 10.4 / 144
368	234	5.5 Twelve prefixes	3,600	MATCH	3600	data:ahrefs CSV		study	0	ell-phones/ / 57 / 37,300 / 135,100 / 3.62 / 98.8% / 3.67 / 3,600 / 37,500 / 10.4 / 144 / 225 /
369	234	5.5 Twelve prefixes	37,500	MATCH	37500	data:semrush CSV		study	0	es/ / 57 / 37,300 / 135,100 / 3.62 / 98.8% / 3.67 / 3,600 / 37,500 / 10.4 / 144 / 225 / 0.6 /
370	234	5.5 Twelve prefixes	10.4	MATCH	10.4167	arith:Semrush kw / Ahrefs kw		study	0	/ 37,300 / 135,100 / 3.62 / 98.8% / 3.67 / 3,600 / 37,500 / 10.4 / 144 / 225 / 0.6 /
371	234	5.5 Twelve prefixes	144	MATCH	144	data:ahrefs CSV		study	0	0 / 135,100 / 3.62 / 98.8% / 3.67 / 3,600 / 37,500 / 10.4 / 144 / 225 / 0.6 /
372	234	5.5 Twelve prefixes	225	MATCH	225	data:semrush CSV		study	0	5,100 / 3.62 / 98.8% / 3.67 / 3,600 / 37,500 / 10.4 / 144 / 225 / 0.6 /
373	234	5.5 Twelve prefixes	0.6	MATCH	0.64	arith:Ahrefs RD / Semrush RD		study	0	/ 3.62 / 98.8% / 3.67 / 3,600 / 37,500 / 10.4 / 144 / 225 / 0.6 /
374	235	5.5 Twelve prefixes	93	MATCH	93	data:ahrefs CSV first_traffic_month -> months to Oct 2026		study	0	/ /support/ / 93 / 1,900,000 / 1,957,880 / 1.0
375	235	5.5 Twelve prefixes	1,900,000	MATCH	1,900,000.0	data:ahrefs CSV		study	0	/ /support/ / 93 / 1,900,000 / 1,957,880 / 1.03 / 98.7% / 
376	235	5.5 Twelve prefixes	1,957,880	MATCH	1,957,880.0	data:semrush CSV		study	0	/ /support/ / 93 / 1,900,000 / 1,957,880 / 1.03 / 98.7% / 1.04 / 38,70
377	235	5.5 Twelve prefixes	1.03	MATCH	1.03046	arith:Semrush / Ahrefs (= instrument_extra.py s.8)		study	0	/ /support/ / 93 / 1,900,000 / 1,957,880 / 1.03 / 98.7% / 1.04 / 38,700 / 351
378	235	5.5 Twelve prefixes	98.7%	MATCH	98.7	data:ahrefs CSV ahrefs_us_share		study	0	/ /support/ / 93 / 1,900,000 / 1,957,880 / 1.03 / 98.7% / 1.04 / 38,700 / 351,854 / 9
379	235	5.5 Twelve prefixes	1.04	MATCH	1.04404	arith:Semrush / (Ahrefs x US share) (= instrument_extra.py s.8)		study	0	/ /support/ / 93 / 1,900,000 / 1,957,880 / 1.03 / 98.7% / 1.04 / 38,700 / 351,854 / 9.1 / 10
380	235	5.5 Twelve prefixes	38,700	MATCH	38700	data:ahrefs CSV		study	0	pport/ / 93 / 1,900,000 / 1,957,880 / 1.03 / 98.7% / 1.04 / 38,700 / 351,854 / 9.1 / 10,600 / 7,
381	235	5.5 Twelve prefixes	351,854	MATCH	351,854.0	data:semrush CSV		study	0	93 / 1,900,000 / 1,957,880 / 1.03 / 98.7% / 1.04 / 38,700 / 351,854 / 9.1 / 10,600 / 7,056 / 1.5 
382	235	5.5 Twelve prefixes	9.1	MATCH	9.09183	arith:Semrush kw / Ahrefs kw		study	0	,000 / 1,957,880 / 1.03 / 98.7% / 1.04 / 38,700 / 351,854 / 9.1 / 10,600 / 7,056 / 1.5 /
383	235	5.5 Twelve prefixes	10,600	MATCH	10600	data:ahrefs CSV		study	0	 1,957,880 / 1.03 / 98.7% / 1.04 / 38,700 / 351,854 / 9.1 / 10,600 / 7,056 / 1.5 /
384	235	5.5 Twelve prefixes	7,056	MATCH	7056	data:semrush CSV		study	0	0 / 1.03 / 98.7% / 1.04 / 38,700 / 351,854 / 9.1 / 10,600 / 7,056 / 1.5 /
385	235	5.5 Twelve prefixes	1.5	MATCH	1.50227	arith:Ahrefs RD / Semrush RD		study	0	 / 98.7% / 1.04 / 38,700 / 351,854 / 9.1 / 10,600 / 7,056 / 1.5 /
386	236	5.5 Twelve prefixes	95	MATCH	95	data:ahrefs CSV first_traffic_month -> months to Oct 2026		study	0	/ /local/fiber/ / 95 / 102,000 / 47,300 / 0.46 / 9
387	236	5.5 Twelve prefixes	102,000	MATCH	102,000.0	data:ahrefs CSV		study	0	/ /local/fiber/ / 95 / 102,000 / 47,300 / 0.46 / 99.8% / 0.4
388	236	5.5 Twelve prefixes	47,300	MATCH	47300	data:semrush CSV		study	0	/ /local/fiber/ / 95 / 102,000 / 47,300 / 0.46 / 99.8% / 0.46 / 5,400
389	236	5.5 Twelve prefixes	0.46	MATCH	0.463725	arith:Semrush / Ahrefs (= instrument_extra.py s.8)		study	0	/ /local/fiber/ / 95 / 102,000 / 47,300 / 0.46 / 99.8% / 0.46 / 5,400 / 31,9
390	236	5.5 Twelve prefixes	99.8%	MATCH	99.8	data:ahrefs CSV ahrefs_us_share		study	0	/ /local/fiber/ / 95 / 102,000 / 47,300 / 0.46 / 99.8% / 0.46 / 5,400 / 31,900 / 5.9
391	236	5.5 Twelve prefixes	0.46	MATCH	0.464655	arith:Semrush / (Ahrefs x US share) (= instrument_extra.py s.8)		study	0	/ /local/fiber/ / 95 / 102,000 / 47,300 / 0.46 / 99.8% / 0.46 / 5,400 / 31,9
392	236	5.5 Twelve prefixes	5,400	MATCH	5400	data:ahrefs CSV		study	0	ocal/fiber/ / 95 / 102,000 / 47,300 / 0.46 / 99.8% / 0.46 / 5,400 / 31,900 / 5.9 / 258 / 245 / 
393	236	5.5 Twelve prefixes	31,900	MATCH	31900	data:semrush CSV		study	0	er/ / 95 / 102,000 / 47,300 / 0.46 / 99.8% / 0.46 / 5,400 / 31,900 / 5.9 / 258 / 245 / 1.1 /
394	236	5.5 Twelve prefixes	5.9	MATCH	5.90741	arith:Semrush kw / Ahrefs kw		study	0	/ 102,000 / 47,300 / 0.46 / 99.8% / 0.46 / 5,400 / 31,900 / 5.9 / 258 / 245 / 1.1 /
395	236	5.5 Twelve prefixes	258	MATCH	258	data:ahrefs CSV		study	0	000 / 47,300 / 0.46 / 99.8% / 0.46 / 5,400 / 31,900 / 5.9 / 258 / 245 / 1.1 /
396	236	5.5 Twelve prefixes	245	MATCH	245	data:semrush CSV		study	0	47,300 / 0.46 / 99.8% / 0.46 / 5,400 / 31,900 / 5.9 / 258 / 245 / 1.1 /
397	236	5.5 Twelve prefixes	1.1	MATCH	1.05306	arith:Ahrefs RD / Semrush RD		study	0	 / 0.46 / 99.8% / 0.46 / 5,400 / 31,900 / 5.9 / 258 / 245 / 1.1 /
398	237	5.5 Twelve prefixes	95	MATCH	95	data:ahrefs CSV first_traffic_month -> months to Oct 2026		study	0	/ /buy/ / 95 / 644,000 / 1,014,124 / 1.57 
399	237	5.5 Twelve prefixes	644,000	MATCH	644,000.0	data:ahrefs CSV		study	0	/ /buy/ / 95 / 644,000 / 1,014,124 / 1.57 / 98.5% / 
400	237	5.5 Twelve prefixes	1,014,124	MATCH	1,014,124.0	data:semrush CSV		study	0	/ /buy/ / 95 / 644,000 / 1,014,124 / 1.57 / 98.5% / 1.60 / 19,80
401	237	5.5 Twelve prefixes	1.57	MATCH	1.57473	arith:Semrush / Ahrefs (= instrument_extra.py s.8)		study	0	/ /buy/ / 95 / 644,000 / 1,014,124 / 1.57 / 98.5% / 1.60 / 19,800 / 206
402	237	5.5 Twelve prefixes	98.5%	MATCH	98.5	data:ahrefs CSV ahrefs_us_share		study	0	/ /buy/ / 95 / 644,000 / 1,014,124 / 1.57 / 98.5% / 1.60 / 19,800 / 206,365 / 1
403	237	5.5 Twelve prefixes	1.60	MATCH	1.59871	arith:Semrush / (Ahrefs x US share) (= instrument_extra.py s.8)		study	0	/ /buy/ / 95 / 644,000 / 1,014,124 / 1.57 / 98.5% / 1.60 / 19,800 / 206,365 / 10.4 / 7
404	237	5.5 Twelve prefixes	19,800	MATCH	19800	data:ahrefs CSV		study	0	/ /buy/ / 95 / 644,000 / 1,014,124 / 1.57 / 98.5% / 1.60 / 19,800 / 206,365 / 10.4 / 7,400 / 3,
405	237	5.5 Twelve prefixes	206,365	MATCH	206,365.0	data:semrush CSV		study	0	/ 95 / 644,000 / 1,014,124 / 1.57 / 98.5% / 1.60 / 19,800 / 206,365 / 10.4 / 7,400 / 3,246 / 2.3 
406	237	5.5 Twelve prefixes	10.4	MATCH	10.4225	arith:Semrush kw / Ahrefs kw		study	0	,000 / 1,014,124 / 1.57 / 98.5% / 1.60 / 19,800 / 206,365 / 10.4 / 7,400 / 3,246 / 2.3 /
407	237	5.5 Twelve prefixes	7,400	MATCH	7400	data:ahrefs CSV		study	0	1,014,124 / 1.57 / 98.5% / 1.60 / 19,800 / 206,365 / 10.4 / 7,400 / 3,246 / 2.3 /
408	237	5.5 Twelve prefixes	3,246	MATCH	3246	data:semrush CSV		study	0	4 / 1.57 / 98.5% / 1.60 / 19,800 / 206,365 / 10.4 / 7,400 / 3,246 / 2.3 /
409	237	5.5 Twelve prefixes	2.3	MATCH	2.27973	arith:Ahrefs RD / Semrush RD		study	0	 / 98.5% / 1.60 / 19,800 / 206,365 / 10.4 / 7,400 / 3,246 / 2.3 /
410	238	5.5 Twelve prefixes	114	MATCH	114	data:ahrefs CSV first_traffic_month -> months to Oct 2026		study	0	/ /local/internet/ / 114 / 243,000 / 220,600 / 0.91 / 
411	238	5.5 Twelve prefixes	243,000	MATCH	243,000.0	data:ahrefs CSV		study	0	/ /local/internet/ / 114 / 243,000 / 220,600 / 0.91 / 93.6% / 0.
412	238	5.5 Twelve prefixes	220,600	MATCH	220,600.0	data:semrush CSV		study	0	/ /local/internet/ / 114 / 243,000 / 220,600 / 0.91 / 93.6% / 0.97 / 13,30
413	238	5.5 Twelve prefixes	0.91	MATCH	0.907819	arith:Semrush / Ahrefs (= instrument_extra.py s.8)		study	0	/ /local/internet/ / 114 / 243,000 / 220,600 / 0.91 / 93.6% / 0.97 / 13,300 / 79,
414	238	5.5 Twelve prefixes	93.6%	MATCH	93.6	data:ahrefs CSV ahrefs_us_share		study	0	/ /local/internet/ / 114 / 243,000 / 220,600 / 0.91 / 93.6% / 0.97 / 13,300 / 79,700 / 6.
415	238	5.5 Twelve prefixes	0.97	MATCH	0.969892	arith:Semrush / (Ahrefs x US share) (= instrument_extra.py s.8)		study	0	/local/internet/ / 114 / 243,000 / 220,600 / 0.91 / 93.6% / 0.97 / 13,300 / 79,700 / 6.0 / 1,7
416	238	5.5 Twelve prefixes	13,300	MATCH	13300	data:ahrefs CSV		study	0	internet/ / 114 / 243,000 / 220,600 / 0.91 / 93.6% / 0.97 / 13,300 / 79,700 / 6.0 / 1,700 / 516 
417	238	5.5 Twelve prefixes	79,700	MATCH	79700	data:semrush CSV		study	0	 / 114 / 243,000 / 220,600 / 0.91 / 93.6% / 0.97 / 13,300 / 79,700 / 6.0 / 1,700 / 516 / 3.3 /
418	238	5.5 Twelve prefixes	6.0	MATCH	5.99248	arith:Semrush kw / Ahrefs kw		study	0	243,000 / 220,600 / 0.91 / 93.6% / 0.97 / 13,300 / 79,700 / 6.0 / 1,700 / 516 / 3.3 /
419	238	5.5 Twelve prefixes	1,700	MATCH	1700	data:ahrefs CSV		study	0	0 / 220,600 / 0.91 / 93.6% / 0.97 / 13,300 / 79,700 / 6.0 / 1,700 / 516 / 3.3 /
420	238	5.5 Twelve prefixes	516	MATCH	516	data:semrush CSV		study	0	600 / 0.91 / 93.6% / 0.97 / 13,300 / 79,700 / 6.0 / 1,700 / 516 / 3.3 /
421	238	5.5 Twelve prefixes	3.3	MATCH	3.29457	arith:Ahrefs RD / Semrush RD		study	0	0.91 / 93.6% / 0.97 / 13,300 / 79,700 / 6.0 / 1,700 / 516 / 3.3 /
422	239	5.5 Twelve prefixes	129	MATCH	129	data:ahrefs CSV first_traffic_month -> months to Oct 2026		study	0	/ /stores/ / 129 / 312,000 / 2,051,269 / 6.57 
423	239	5.5 Twelve prefixes	312,000	MATCH	312,000.0	data:ahrefs CSV		study	0	/ /stores/ / 129 / 312,000 / 2,051,269 / 6.57 / 99.4% / 
424	239	5.5 Twelve prefixes	2,051,269	MATCH	2,051,269.0	data:semrush CSV		study	0	/ /stores/ / 129 / 312,000 / 2,051,269 / 6.57 / 99.4% / 6.61 / 14,70
425	239	5.5 Twelve prefixes	6.57	MATCH	6.57458	arith:Semrush / Ahrefs (= instrument_extra.py s.8)		study	0	/ /stores/ / 129 / 312,000 / 2,051,269 / 6.57 / 99.4% / 6.61 / 14,700 / 306
426	239	5.5 Twelve prefixes	99.4%	MATCH	99.4	data:ahrefs CSV ahrefs_us_share		study	0	/ /stores/ / 129 / 312,000 / 2,051,269 / 6.57 / 99.4% / 6.61 / 14,700 / 306,952 / 2
427	239	5.5 Twelve prefixes	6.61	MATCH	6.61427	arith:Semrush / (Ahrefs x US share) (= instrument_extra.py s.8)		study	0	/ /stores/ / 129 / 312,000 / 2,051,269 / 6.57 / 99.4% / 6.61 / 14,700 / 306,952 / 20.9 / 4
428	239	5.5 Twelve prefixes	14,700	MATCH	14700	data:ahrefs CSV		study	0	stores/ / 129 / 312,000 / 2,051,269 / 6.57 / 99.4% / 6.61 / 14,700 / 306,952 / 20.9 / 4,100 / 3,
429	239	5.5 Twelve prefixes	306,952	MATCH	306,952.0	data:semrush CSV		study	0	 129 / 312,000 / 2,051,269 / 6.57 / 99.4% / 6.61 / 14,700 / 306,952 / 20.9 / 4,100 / 3,527 / 1.2 
430	239	5.5 Twelve prefixes	20.9	MATCH	20.8811	arith:Semrush kw / Ahrefs kw		study	0	,000 / 2,051,269 / 6.57 / 99.4% / 6.61 / 14,700 / 306,952 / 20.9 / 4,100 / 3,527 / 1.2 /
431	239	5.5 Twelve prefixes	4,100	MATCH	4100	data:ahrefs CSV		study	0	2,051,269 / 6.57 / 99.4% / 6.61 / 14,700 / 306,952 / 20.9 / 4,100 / 3,527 / 1.2 /
432	239	5.5 Twelve prefixes	3,527	MATCH	3527	data:semrush CSV		study	0	9 / 6.57 / 99.4% / 6.61 / 14,700 / 306,952 / 20.9 / 4,100 / 3,527 / 1.2 /
433	239	5.5 Twelve prefixes	1.2	MATCH	1.16246	arith:Ahrefs RD / Semrush RD		study	0	 / 99.4% / 6.61 / 14,700 / 306,952 / 20.9 / 4,100 / 3,527 / 1.2 /
434	240	5.5 Twelve prefixes	132	MATCH	132	data:ahrefs CSV first_traffic_month -> months to Oct 2026		study	0	/ /deals/ / 132 / 214,000 / 219,600 / 1.03 / 
435	240	5.5 Twelve prefixes	214,000	MATCH	214,000.0	data:ahrefs CSV		study	0	/ /deals/ / 132 / 214,000 / 219,600 / 1.03 / 99.3% / 1.
436	240	5.5 Twelve prefixes	219,600	MATCH	219,600.0	data:semrush CSV		study	0	/ /deals/ / 132 / 214,000 / 219,600 / 1.03 / 99.3% / 1.03 / 5,300
437	240	5.5 Twelve prefixes	1.03	MATCH	1.02617	arith:Semrush / Ahrefs (= instrument_extra.py s.8)		study	0	/ /deals/ / 132 / 214,000 / 219,600 / 1.03 / 99.3% / 1.03 / 5,300 / 32,0
438	240	5.5 Twelve prefixes	99.3%	MATCH	99.3	data:ahrefs CSV ahrefs_us_share		study	0	/ /deals/ / 132 / 214,000 / 219,600 / 1.03 / 99.3% / 1.03 / 5,300 / 32,000 / 6.0
439	240	5.5 Twelve prefixes	1.03	MATCH	1.0334	arith:Semrush / (Ahrefs x US share) (= instrument_extra.py s.8)		study	0	/ /deals/ / 132 / 214,000 / 219,600 / 1.03 / 99.3% / 1.03 / 5,300 / 32,0
440	240	5.5 Twelve prefixes	5,300	MATCH	5300	data:ahrefs CSV		study	0	/ /deals/ / 132 / 214,000 / 219,600 / 1.03 / 99.3% / 1.03 / 5,300 / 32,000 / 6.0 / 1,600 / 2,04
441	240	5.5 Twelve prefixes	32,000	MATCH	32000	data:semrush CSV		study	0	/ / 132 / 214,000 / 219,600 / 1.03 / 99.3% / 1.03 / 5,300 / 32,000 / 6.0 / 1,600 / 2,042 / 0.8 /
442	240	5.5 Twelve prefixes	6.0	MATCH	6.03774	arith:Semrush kw / Ahrefs kw		study	0	 214,000 / 219,600 / 1.03 / 99.3% / 1.03 / 5,300 / 32,000 / 6.0 / 1,600 / 2,042 / 0.8 /
443	240	5.5 Twelve prefixes	1,600	MATCH	1600	data:ahrefs CSV		study	0	00 / 219,600 / 1.03 / 99.3% / 1.03 / 5,300 / 32,000 / 6.0 / 1,600 / 2,042 / 0.8 /
444	240	5.5 Twelve prefixes	2,042	MATCH	2042	data:semrush CSV		study	0	,600 / 1.03 / 99.3% / 1.03 / 5,300 / 32,000 / 6.0 / 1,600 / 2,042 / 0.8 /
445	240	5.5 Twelve prefixes	0.8	MATCH	0.783546	arith:Ahrefs RD / Semrush RD		study	0	.03 / 99.3% / 1.03 / 5,300 / 32,000 / 6.0 / 1,600 / 2,042 / 0.8 /
446	241	5.5 Twelve prefixes	133	MATCH	133	data:ahrefs CSV first_traffic_month -> months to Oct 2026		study	0	/ /es-us/local/ / 133 / 8,900 / 2,200 / 0.25 / 42.6
447	241	5.5 Twelve prefixes	8,900	MATCH	8900	data:ahrefs CSV		study	0	/ /es-us/local/ / 133 / 8,900 / 2,200 / 0.25 / 42.6% / 0.58
448	241	5.5 Twelve prefixes	2,200	MATCH	2200	data:semrush CSV		study	0	/ /es-us/local/ / 133 / 8,900 / 2,200 / 0.25 / 42.6% / 0.58 / 1,300
449	241	5.5 Twelve prefixes	0.25	MATCH	0.247191	arith:Semrush / Ahrefs (= instrument_extra.py s.8)		study	0	/ /es-us/local/ / 133 / 8,900 / 2,200 / 0.25 / 42.6% / 0.58 / 1,300 / 4,80
450	241	5.5 Twelve prefixes	42.6%	MATCH	42.6	data:ahrefs CSV ahrefs_us_share		study	0	/ /es-us/local/ / 133 / 8,900 / 2,200 / 0.25 / 42.6% / 0.58 / 1,300 / 4,800 / 3.7 
451	241	5.5 Twelve prefixes	0.58	MATCH	0.580261	arith:Semrush / (Ahrefs x US share) (= instrument_extra.py s.8)		study	0	/ /es-us/local/ / 133 / 8,900 / 2,200 / 0.25 / 42.6% / 0.58 / 1,300 / 4,800 / 3.7 / 284 /
452	241	5.5 Twelve prefixes	1,300	MATCH	1300	data:ahrefs CSV		study	0	/es-us/local/ / 133 / 8,900 / 2,200 / 0.25 / 42.6% / 0.58 / 1,300 / 4,800 / 3.7 / 284 / 62 / 4.
453	241	5.5 Twelve prefixes	4,800	MATCH	4800	data:semrush CSV		study	0	ocal/ / 133 / 8,900 / 2,200 / 0.25 / 42.6% / 0.58 / 1,300 / 4,800 / 3.7 / 284 / 62 / 4.6 /
454	241	5.5 Twelve prefixes	3.7	MATCH	3.69231	arith:Semrush kw / Ahrefs kw		study	0	133 / 8,900 / 2,200 / 0.25 / 42.6% / 0.58 / 1,300 / 4,800 / 3.7 / 284 / 62 / 4.6 /
455	241	5.5 Twelve prefixes	284	MATCH	284	data:ahrefs CSV		study	0	8,900 / 2,200 / 0.25 / 42.6% / 0.58 / 1,300 / 4,800 / 3.7 / 284 / 62 / 4.6 /
456	241	5.5 Twelve prefixes	62	MATCH	62	data:semrush CSV		study	0	/ 2,200 / 0.25 / 42.6% / 0.58 / 1,300 / 4,800 / 3.7 / 284 / 62 / 4.6 /
457	241	5.5 Twelve prefixes	4.6	MATCH	4.58065	arith:Ahrefs RD / Semrush RD		study	0	00 / 0.25 / 42.6% / 0.58 / 1,300 / 4,800 / 3.7 / 284 / 62 / 4.6 /
458	243	5.5 Twelve prefixes	12	MATCH	2026-10-12	data:prefix CSVs (read_date)		study	0	ure 5. Twelve URL prefixes on one domain, both instruments, 12 October 2026. Each marker is 
459	245	5.5 Twelve prefixes	Six things follow	MATCH	6	manuscript: bold-led paragraphs of Section 5.5 before Limits		study	0	Six things follow (Figure 5); the first is that
460	247	5.5 Twelve prefixes	−0.11	MATCH	-0.112084	rerun:data/analyze.py (identical to an independent recomputation from the two prefix CSVs)		study	0	k correlation between age and the unmatched visits ratio is −0.11 over twelve prefixes, with a 
461	247	5.5 Twelve prefixes	−0.64	MATCH	-0.644533	rerun:data/analyze.py (identical to an independent recomputation from the two prefix CSVs)		study	0	s −0.11 over twelve prefixes, with a Fisher 95% interval of −0.64 to +0.49 and a permutation p 
462	247	5.5 Twelve prefixes	+0.49	MATCH	0.493575	rerun:data/analyze.py (identical to an independent recomputation from the two prefix CSVs)		study	0	ver twelve prefixes, with a Fisher 95% interval of −0.64 to +0.49 and a permutation p of 0.73; 
463	247	5.5 Twelve prefixes	0.73	MATCH	0.73	rerun:data/analyze.py (identical to an independent recomputation from the two prefix CSVs); independent 200,000-permutation estimate 0.727		study	0	isher 95% interval of −0.64 to +0.49 and a permutation p of 0.73; territory-matched it is −0.2
464	247	5.5 Twelve prefixes	−0.28	MATCH	-0.283713	rerun:data/analyze.py (identical to an independent recomputation from the two prefix CSVs); territory-matched		study	0	 +0.49 and a permutation p of 0.73; territory-matched it is −0.28; excluding the area-code sect
465	247	5.5 Twelve prefixes	+0.15	MATCH	0.154898	rerun:data/analyze.py (identical to an independent recomputation from the two prefix CSVs); without /local/area-codes/		study	0	-matched it is −0.28; excluding the area-code section it is +0.15. Twelve prefixes give about 3
466	247	5.5 Twelve prefixes	38%	MATCH	37.7644	rerun:instrument_extra.py (byte-identical to shipped output); Fisher approximation		study	0	e area-code section it is +0.15. Twelve prefixes give about 38% power to detect a correlation
467	247	5.5 Twelve prefixes	37.8%	MATCH	37.7644	rerun:instrument_extra.py (byte-identical to shipped output)		study	0	efixes give about 38% power to detect a correlation of 0.5 (37.8% by the Fisher approximation),
468	247	5.5 Twelve prefixes	the seven sections aged between seven and eleven years	MATCH	7	rerun:instrument_extra.py (byte-identical to shipped output)		study	0	 not converge on a common value as sections mature, because the seven sections aged between seven and eleven years sit anywhere from 0.25x to 6.
469	247	5.5 Twelve prefixes	0.25x	MATCH	0.247191	rerun:instrument_extra.py (byte-identical to shipped output)		study	0	tions aged between seven and eleven years sit anywhere from 0.25x to 6.57x unmatched (0.46x to 
470	247	5.5 Twelve prefixes	6.57x	MATCH	6.57458	rerun:instrument_extra.py (byte-identical to shipped output)		study	0	d between seven and eleven years sit anywhere from 0.25x to 6.57x unmatched (0.46x to 6.61x mat
471	247	5.5 Twelve prefixes	0.46x	MATCH	0.464655	rerun:instrument_extra.py (byte-identical to shipped output)		study	0	nd eleven years sit anywhere from 0.25x to 6.57x unmatched (0.46x to 6.61x matched). The age hy
472	247	5.5 Twelve prefixes	6.61x	MATCH	6.61427	rerun:instrument_extra.py (byte-identical to shipped output)		study	0	 years sit anywhere from 0.25x to 6.57x unmatched (0.46x to 6.61x matched). The age hypothesis,
473	247	5.5 Twelve prefixes	27.1x	MATCH	27.1414	arith:Table 2 values (released series CSV, transcribed from the manuscript)		study	0	re withdrawn, and the narrowing of the area-code ratio from 27.1x to 7.5x over three months is 
474	247	5.5 Twelve prefixes	7.5x	MATCH	7.46965	arith:Table 2 values (released series CSV, transcribed from the manuscript)		study	0	awn, and the narrowing of the area-code ratio from 27.1x to 7.5x over three months is reported
475	247	5.5 Twelve prefixes	Only one prefix ... under twenty-one months old	MATCH	1	rerun:instrument_extra.py (byte-identical to shipped output)		study	0	**The cross-section shows no detectable relationship between the ratio and section age.** 
476	249	5.5 Twelve prefixes	one fifth of Ahrefs'	MATCH	0.203125	rerun:data/analyze.py (identical to an independent recomputation from the two prefix CSVs)		study	0	al.** Unmatched for territory, Semrush's estimate runs from one fifth of Ahrefs' (/local/bundles/, 0.20x) to s
477	249	5.5 Twelve prefixes	seven times it	MATCH	7.23982	rerun:data/analyze.py (identical to an independent recomputation from the two prefix CSVs)		study	0	 runs from one fifth of Ahrefs' (/local/bundles/, 0.20x) to seven times it (/local/area-codes/, 7.24x), 
478	249	5.5 Twelve prefixes	0.20x	MATCH	0.203125	rerun:data/analyze.py (identical to an independent recomputation from the two prefix CSVs)		study	0	s estimate runs from one fifth of Ahrefs' (/local/bundles/, 0.20x) to seven times it (/local/ar
479	249	5.5 Twelve prefixes	7.24x	MATCH	7.23982	rerun:data/analyze.py (identical to an independent recomputation from the two prefix CSVs)		study	0	cal/bundles/, 0.20x) to seven times it (/local/area-codes/, 7.24x), a spread of 1.55 orders of 
480	249	5.5 Twelve prefixes	1.55	MATCH	1.55196	rerun:data/analyze.py (identical to an independent recomputation from the two prefix CSVs); orders of magnitude		study	0	 to seven times it (/local/area-codes/, 7.24x), a spread of 1.55 orders of magnitude, with a m
481	249	5.5 Twelve prefixes	1.01	MATCH	1.00747	rerun:data/analyze.py (identical to an independent recomputation from the two prefix CSVs)		study	0	4x), a spread of 1.55 orders of magnitude, with a median of 1.01 and six of twelve prefixes be
482	249	5.5 Twelve prefixes	six of twelve prefixes below one	MATCH	6	rerun:data/analyze.py (identical to an independent recomputation from the two prefix CSVs)		study	0	read of 1.55 orders of magnitude, with a median of 1.01 and six of twelve prefixes below one. Matched for territory the sp
483	249	5.5 Twelve prefixes	0.20x	MATCH	0.204763	rerun:data/analyze.py (identical to an independent recomputation from the two prefix CSVs); matched		study	0	s estimate runs from one fifth of Ahrefs' (/local/bundles/, 0.20x) to seven times it (/local/ar
484	249	5.5 Twelve prefixes	8.89x	MATCH	8.89413	rerun:data/analyze.py (identical to an independent recomputation from the two prefix CSVs); matched		study	0	ow one. Matched for territory the spread is wider (0.20x to 8.89x), the median is 1.06, and fou
485	249	5.5 Twelve prefixes	1.06	MATCH	1.05755	rerun:data/analyze.py (identical to an independent recomputation from the two prefix CSVs)		study	0	rritory the spread is wider (0.20x to 8.89x), the median is 1.06, and four of twelve are below
486	249	5.5 Twelve prefixes	four of twelve are below one	MATCH	4	rerun:data/analyze.py (identical to an independent recomputation from the two prefix CSVs)		study	0	e spread is wider (0.20x to 8.89x), the median is 1.06, and four of twelve are below one, because two of the six sub-o
487	249	5.5 Twelve prefixes	two of the six sub-one prefixes cross one	MATCH	['/device-compare/', '/product-compare/']	rerun:data/analyze.py (identical to an independent recomputation from the two prefix CSVs)		study	0	e median is 1.06, and four of twelve are below one, because two of the six sub-one prefixes cross one once their non-US traffic is 
488	249	5.5 Twelve prefixes	69.6%	MATCH	69.6	data:ahrefs CSV		study	0	ne once their non-US traffic is removed (/product-compare/, 69.6% US, from 0.75x to 1.07x; /dev
489	249	5.5 Twelve prefixes	0.75x	MATCH	0.745455	rerun:instrument_extra.py (byte-identical to shipped output)		study	0	on-US traffic is removed (/product-compare/, 69.6% US, from 0.75x to 1.07x; /device-compare/, 8
490	249	5.5 Twelve prefixes	1.07x	MATCH	1.07106	rerun:instrument_extra.py (byte-identical to shipped output)		study	0	ffic is removed (/product-compare/, 69.6% US, from 0.75x to 1.07x; /device-compare/, 82.6% US, 
491	249	5.5 Twelve prefixes	82.6%	MATCH	82.6	data:ahrefs CSV		study	0	-compare/, 69.6% US, from 0.75x to 1.07x; /device-compare/, 82.6% US, from 0.99x to 1.20x); /es
492	249	5.5 Twelve prefixes	0.99x	MATCH	0.988764	rerun:instrument_extra.py (byte-identical to shipped output)		study	0	% US, from 0.75x to 1.07x; /device-compare/, 82.6% US, from 0.99x to 1.20x); /es-us/local/, at 
493	249	5.5 Twelve prefixes	1.20x	MATCH	1.19705	rerun:instrument_extra.py (byte-identical to shipped output)		study	0	m 0.75x to 1.07x; /device-compare/, 82.6% US, from 0.99x to 1.20x); /es-us/local/, at 42.6% US,
494	249	5.5 Twelve prefixes	42.6%	MATCH	42.6	data:ahrefs CSV		study	0	compare/, 82.6% US, from 0.99x to 1.20x); /es-us/local/, at 42.6% US, moves from 0.25x to 0.58x
495	249	5.5 Twelve prefixes	0.25x	MATCH	0.247191	rerun:instrument_extra.py (byte-identical to shipped output)		study	0	rom 0.99x to 1.20x); /es-us/local/, at 42.6% US, moves from 0.25x to 0.58x and stays below one.
496	249	5.5 Twelve prefixes	0.58x	MATCH	0.580261	rerun:instrument_extra.py (byte-identical to shipped output)		study	0	 to 1.20x); /es-us/local/, at 42.6% US, moves from 0.25x to 0.58x and stays below one. The terr
497	249	5.5 Twelve prefixes	1.13	MATCH	1.13296	rerun:instrument_extra.py (byte-identical to shipped output)		study	0	oss the twelve, the unmatched ratio has a geometric mean of 1.13 (bootstrap 95% interval 0.62 
498	249	5.5 Twelve prefixes	0.62	MATCH	0.62	rerun:instrument_extra.py (byte-identical to shipped output); bootstrap, seed 20261015		study	0	 ratio has a geometric mean of 1.13 (bootstrap 95% interval 0.62 to 2.12) and a geometric stan
499	249	5.5 Twelve prefixes	2.12	MATCH	2.12	rerun:instrument_extra.py (byte-identical to shipped output)		study	0	as a geometric mean of 1.13 (bootstrap 95% interval 0.62 to 2.12) and a geometric standard dev
500	249	5.5 Twelve prefixes	3.1	MATCH	3.13014	rerun:instrument_extra.py (byte-identical to shipped output)		study	0	nterval 0.62 to 2.12) and a geometric standard deviation of 3.1 (1.9 to 4.1), a normal range 
501	249	5.5 Twelve prefixes	1.9	MATCH	1.92	rerun:instrument_extra.py (byte-identical to shipped output)		study	0	al 0.62 to 2.12) and a geometric standard deviation of 3.1 (1.9 to 4.1), a normal range on th
502	249	5.5 Twelve prefixes	4.1	MATCH	4.14	rerun:instrument_extra.py (byte-identical to shipped output)		study	0	 to 2.12) and a geometric standard deviation of 3.1 (1.9 to 4.1), a normal range on the log s
503	249	5.5 Twelve prefixes	0.12x	MATCH	0.121034	rerun:instrument_extra.py (byte-identical to shipped output)		study	0	 3.1 (1.9 to 4.1), a normal range on the log scale of about 0.12x to 10.6x; with twelve purposi
504	249	5.5 Twelve prefixes	10.6x	MATCH	10.6052	rerun:instrument_extra.py (byte-identical to shipped output)		study	0	 to 4.1), a normal range on the log scale of about 0.12x to 10.6x; with twelve purposively chos
505	251	5.5 Twelve prefixes	+0.94	MATCH	0.937063	rerun:data/analyze.py (identical to an independent recomputation from the two prefix CSVs)		study	0	correlation between the two instruments' visit estimates is +0.94 (bootstrap 95% interval over 
506	251	5.5 Twelve prefixes	+0.70	MATCH	0.7	rerun:instrument_extra.py (byte-identical to shipped output)		study	0	it estimates is +0.94 (bootstrap 95% interval over prefixes +0.70 to +1.00; p < 0.001; Kendall'
507	251	5.5 Twelve prefixes	+1.00	MATCH	1	rerun:instrument_extra.py (byte-identical to shipped output)		study	0	tes is +0.94 (bootstrap 95% interval over prefixes +0.70 to +1.00; p < 0.001; Kendall's tau +0.
508	251	5.5 Twelve prefixes	0.001	MATCH	6.99316e-06	rerun:instrument_extra.py (byte-identical to shipped output) (p = 7e-06)		study	0	4 (bootstrap 95% interval over prefixes +0.70 to +1.00; p < 0.001; Kendall's tau +0.82, interva
509	251	5.5 Twelve prefixes	+0.82	MATCH	0.818182	rerun:data/analyze.py (identical to an independent recomputation from the two prefix CSVs)		study	0	rval over prefixes +0.70 to +1.00; p < 0.001; Kendall's tau +0.82, interval +0.57 to +1.00; 60 
510	251	5.5 Twelve prefixes	+0.57	MATCH	0.57	rerun:instrument_extra.py (byte-identical to shipped output)		study	0	es +0.70 to +1.00; p < 0.001; Kendall's tau +0.82, interval +0.57 to +1.00; 60 of 66 pairs conc
511	251	5.5 Twelve prefixes	+1.00	MATCH	1	rerun:instrument_extra.py (byte-identical to shipped output)		study	0	tes is +0.94 (bootstrap 95% interval over prefixes +0.70 to +1.00; p < 0.001; Kendall's tau +0.
512	251	5.5 Twelve prefixes	60	MATCH	60	rerun:data/analyze.py (identical to an independent recomputation from the two prefix CSVs)		study	0	0; p < 0.001; Kendall's tau +0.82, interval +0.57 to +1.00; 60 of 66 pairs concordant). The 
513	251	5.5 Twelve prefixes	66	MATCH	66	rerun:data/analyze.py (identical to an independent recomputation from the two prefix CSVs)		study	0	 0.001; Kendall's tau +0.82, interval +0.57 to +1.00; 60 of 66 pairs concordant). The vendor
514	251	5.5 Twelve prefixes	60	MATCH	60	rerun:data/analyze.py (identical to an independent recomputation from the two prefix CSVs)		study	0	0; p < 0.001; Kendall's tau +0.82, interval +0.57 to +1.00; 60 of 66 pairs concordant). The 
515	251	5.5 Twelve prefixes	66	MATCH	66	rerun:data/analyze.py (identical to an independent recomputation from the two prefix CSVs)		study	0	 0.001; Kendall's tau +0.82, interval +0.57 to +1.00; 60 of 66 pairs concordant). The vendor
516	251	5.5 Twelve prefixes	51	MATCH	51	rerun:instrument_extra.py (byte-identical to shipped output); all 51 ordered alike		study	0	e two estimates, differ by more than a factor of three, all 51 are ordered alike; of the 15 
517	251	5.5 Twelve prefixes	15	MATCH	15	rerun:instrument_extra.py (byte-identical to shipped output)		study	0	re than a factor of three, all 51 are ordered alike; of the 15 pairs within a factor of thre
518	251	5.5 Twelve prefixes	9	MATCH	9	rerun:instrument_extra.py (byte-identical to shipped output)		study	0	relation between the two instruments' visit estimates is +0.94 (bootstrap 95% interval over
519	253	5.5 Twelve prefixes	on every prefix	MATCH	2.04152	rerun:data/analyze.py (identical to an independent recomputation from the two prefix CSVs)		study	0	w them.** Semrush reports more ranking keywords than Ahrefs on every prefix, by between 2.0x and 20.9x. T
520	253	5.5 Twelve prefixes	2.0x	MATCH	2.04152	rerun:data/analyze.py (identical to an independent recomputation from the two prefix CSVs)		study	0	re ranking keywords than Ahrefs on every prefix, by between 2.0x and 20.9x. The rank correlati
521	253	5.5 Twelve prefixes	20.9x	MATCH	20.8811	rerun:data/analyze.py (identical to an independent recomputation from the two prefix CSVs)		study	0	g keywords than Ahrefs on every prefix, by between 2.0x and 20.9x. The rank correlation between
522	253	5.5 Twelve prefixes	+0.17	MATCH	0.167832	rerun:data/analyze.py (identical to an independent recomputation from the two prefix CSVs)		study	0	rrelation between the keyword ratio and the visits ratio is +0.17 over all twelve, and +0.52 wi
523	253	5.5 Twelve prefixes	+0.52	MATCH	0.518182	rerun:data/analyze.py (identical to an independent recomputation from the two prefix CSVs)		study	0	rd ratio and the visits ratio is +0.17 over all twelve, and +0.52 with the area-code section ex
524	253	5.5 Twelve prefixes	16.1x	MATCH	16.0952	rerun:instrument_extra.py (byte-identical to shipped output)		study	0	both. /local/bundles/ has the second-largest keyword ratio (16.1x) and the smallest visits rati
525	253	5.5 Twelve prefixes	the second-largest keyword ratio	MATCH	/local/bundles/	rerun:instrument_extra.py (byte-identical to shipped output)		study	0	ed to use and a reader should see both. /local/bundles/ has the second-largest keyword ratio (16.1x) and the smallest visi
526	253	5.5 Twelve prefixes	0.20x	MATCH	0.203125	rerun:data/analyze.py (identical to an independent recomputation from the two prefix CSVs)		study	0	argest keyword ratio (16.1x) and the smallest visits ratio (0.20x). Across sections, then, the 
527	253	5.5 Twelve prefixes	0.60	MATCH	0.602099	rerun:instrument_extra.py (byte-identical to shipped output); t approximation (permutation 0.60)		study	0	etectable relationship with the visits ratio (two-sided p = 0.60 over all twelve and 0.10 with
528	253	5.5 Twelve prefixes	0.10	MATCH	0.102492	rerun:instrument_extra.py (byte-identical to shipped output); t approximation (permutation 0.11)		study	0	th the visits ratio (two-sided p = 0.60 over all twelve and 0.10 without the area-code section
529	255	5.5 Twelve prefixes	7.24x	MATCH	7.23982	rerun:data/analyze.py (identical to an independent recomputation from the two prefix CSVs)		study	0	struments disagree most.** It has the highest visits ratio (7.24x unmatched, 8.89x matched; /st
530	255	5.5 Twelve prefixes	8.89x	MATCH	8.89413	rerun:instrument_extra.py (byte-identical to shipped output)		study	0	e most.** It has the highest visits ratio (7.24x unmatched, 8.89x matched; /stores/ is next at 
531	255	5.5 Twelve prefixes	6.57x	MATCH	6.57458	rerun:data/analyze.py (identical to an independent recomputation from the two prefix CSVs); /stores/ second		study	0	 ratio (7.24x unmatched, 8.89x matched; /stores/ is next at 6.57x) and the highest referring-do
532	255	5.5 Twelve prefixes	11.3x	MATCH	11.2716	rerun:instrument_extra.py (byte-identical to shipped output); highest RD ratio		study	0	/ is next at 6.57x) and the highest referring-domain ratio (11.3x) of the twelve. The referring
533	255	5.5 Twelve prefixes	the highest visits ratio ... and the highest referring-domain ratio	MATCH	/local/area-codes/	rerun:instrument_extra.py (byte-identical to shipped output)		study	0	**The section this paper studied is where the instruments disagree most.** It has the high
534	255	5.5 Twelve prefixes	three months old	MATCH	3	data:ahrefs CSV		study	0	ated volume may treat very differently; and the section was three months old, which the cross-section cann
535	257	5.5 Twelve prefixes	158.3K	MATCH	158.3	data:single_reads_2026-10.csv		study	0	lished in passing.** Semrush's AI-visibility panel reported 158.3K mentions and 29.5K cited page
536	257	5.5 Twelve prefixes	29.5K	MATCH	29.5	data:single_reads_2026-10.csv		study	0	 Semrush's AI-visibility panel reported 158.3K mentions and 29.5K cited pages for every one of 
537	257	5.5 Twelve prefixes	12	MATCH	2026-10-12	data:single_reads_2026-10.csv		study	0	ges for every one of the twelve subfolders, identically, on 12 October (Section 5.3 quotes t
538	257	5.5 Twelve prefixes	158,100	MATCH	158,100.0	data:single_reads_2026-10.csv		study	0	y, on 12 October (Section 5.3 quotes the 10 October read of 158,100 and 29,600). Those figures ar
539	257	5.5 Twelve prefixes	29,600	MATCH	29600	data:single_reads_2026-10.csv		study	0	ober (Section 5.3 quotes the 10 October read of 158,100 and 29,600). Those figures are domain-sc
540	259	5.5 Twelve prefixes	2015	MATCH	2015-09; 2015-10, 2016-01	data:ahrefs CSV (one prefix at the horizon, two close to it)		study	0	; the age proxy is a chart read, left-censored at September 2015 for one prefix and close to t
541	267	5.6 What follows	27.1x	MATCH	27.1414	arith:Table 2 values (released series CSV, transcribed from the manuscript)		study	0	At the August ratio of 27.1x, the two readings cannot both
542	267	5.6 What follows	5.2	MATCH	5.20975	arith:sqrt(27.14)		study	0	 27.1x, the two readings cannot both lie within a factor of 5.2, the square root of 27.1, of 
543	267	5.6 What follows	27.1	MATCH	27.1414	arith:Table 2 values (released series CSV, transcribed from the manuscript)		study	0	At the August ratio of 27.1x, the two readings cannot bot
544	267	5.6 What follows	13	MATCH	13.0707	arith:(876,153 - 32,281) / 2 / 32,281		study	0	e bound is larger: the larger of the two errors is at least 13 times the smaller reading. Th
545	269	5.6 What follows	27.1	MATCH	27.1414	arith:Table 2 values (released series CSV, transcribed from the manuscript)		study	0	 the narrowing does and does not support.** The ratio falls 27.1 → 10.2 → 7.5 over three month
546	269	5.6 What follows	10.2	MATCH	10.2214	arith:Table 2 values (released series CSV, transcribed from the manuscript)		study	0	rrowing does and does not support.** The ratio falls 27.1 → 10.2 → 7.5 over three months on th
547	269	5.6 What follows	7.5	MATCH	7.46965	arith:Table 2 values (released series CSV, transcribed from the manuscript)		study	0	 does and does not support.** The ratio falls 27.1 → 10.2 → 7.5 over three months on this pre
548	269	5.6 What follows	several hundred automated referring domains	MATCH	890	data:instrument_series_table5_checkpoints.csv (transcribed from the manuscript)		study	1	dow contains the September 2026 spam update, the arrival of several hundred automated referring domains, and a vendor data-reliabilit
549	269	5.6 What follows	covering two of the four months	MATCH	29 Sep to 9 Oct	arith:days 65 to 75		study	0	ted referring domains, and a vendor data-reliability notice covering two of the four months. The narrowing is reported as
550	271	5.6 What follows	10	LABEL		not a quantitative claim	read date (10 and 11 October), as in Table 1	label	0	emrush's US figures against Ahrefs' worldwide ones, read on 10 and 11 October, the divergenc
551	273	5.6 What follows	7.47x	MATCH	7.46965	rerun:instrument_extra.py (byte-identical to shipped output)		study	0	7.47x = 2.02x (keyword universe) × 
552	273	5.6 What follows	2.02x	MATCH	2.02021	rerun:instrument_extra.py (byte-identical to shipped output)		study	0	7.47x = 2.02x (keyword universe) × 3.70x (e
553	273	5.6 What follows	3.70x	MATCH	3.69747	rerun:instrument_extra.py (byte-identical to shipped output)		study	0	7.47x = 2.02x (keyword universe) × 3.70x (estimated visits per ranking
554	275	5.6 What follows	35%	MATCH	34.9703	rerun:instrument_extra.py (byte-identical to shipped output)		study	0	so the keyword universe accounts for about 35% of the divergence in log term
555	275	5.6 What follows	12	MATCH	2026-10-12	data:single_reads_2026-10.csv		study	0	ce in log terms. With both read worldwide (keywords read on 12 October), it is 8.62x = 3.19x
556	275	5.6 What follows	8.62x	MATCH	8.62011	rerun:instrument_extra.py (byte-identical to shipped output)		study	0	th both read worldwide (keywords read on 12 October), it is 8.62x = 3.19x (keyword universe) × 
557	275	5.6 What follows	3.19x	MATCH	3.19377	rerun:instrument_extra.py (byte-identical to shipped output)		study	0	read worldwide (keywords read on 12 October), it is 8.62x = 3.19x (keyword universe) × 2.70x (p
558	275	5.6 What follows	2.70x	MATCH	2.69904	rerun:instrument_extra.py (byte-identical to shipped output)		study	0	ad on 12 October), it is 8.62x = 3.19x (keyword universe) × 2.70x (per keyword), and the keywor
559	275	5.6 What follows	54%	MATCH	53.9067	rerun:instrument_extra.py (byte-identical to shipped output)		study	0	 (per keyword), and the keyword universe accounts for about 54%. How Semrush aggregates its w
560	277	5.6 What follows	8.62x	MATCH	8.62011	rerun:instrument_extra.py (byte-identical to shipped output)		study	0	 ratios conservative. Matching worldwide to worldwide gives 8.62x for October and 26.7x to 29.9
561	277	5.6 What follows	26.7x	MATCH	26.6818	arith:Table 2 values (released series CSV, transcribed from the manuscript)		study	0	Matching worldwide to worldwide gives 8.62x for October and 26.7x to 29.9x in the first two mon
562	277	5.6 What follows	29.9x	MATCH	29.8608	arith:Table 2 values (released series CSV, transcribed from the manuscript)		study	0	worldwide to worldwide gives 8.62x for October and 26.7x to 29.9x in the first two months (Tabl
563	277	5.6 What follows	18.5%	MATCH	18.5	data:single_reads_2026-10.csv		study	0	e 2). Matching US to US, deflating the Ahrefs figure by the 18.5% non-US share of its own estim
564	277	5.6 What follows	9.17x	MATCH	9.16521	arith:Table 2 values (released series CSV, transcribed from the manuscript)		study	0	the 18.5% non-US share of its own estimated visits, gives **9.17x** for October against the 7.5
565	277	5.6 What follows	7.5x	MATCH	7.46965	arith:Table 2 values (released series CSV, transcribed from the manuscript)		study	0	n estimated visits, gives **9.17x** for October against the 7.5x unmatched. Applying the same 
566	277	5.6 What follows	31.8x	MATCH	31.7748	arith:Table 2 values (released series CSV, transcribed from the manuscript)		study	0	Applying the same share to July, August and September gives 31.8x, 33.3x and 12.5x (Table 2); t
567	277	5.6 What follows	33.3x	MATCH	33.3024	arith:Table 2 values (released series CSV, transcribed from the manuscript)		study	0	g the same share to July, August and September gives 31.8x, 33.3x and 12.5x (Table 2); the shar
568	277	5.6 What follows	12.5x	MATCH	12.5416	arith:Table 2 values (released series CSV, transcribed from the manuscript)		study	0	 share to July, August and September gives 31.8x, 33.3x and 12.5x (Table 2); the share was read
569	279	5.6 What follows	0.20x	MATCH	0.203125	rerun:data/analyze.py (identical to an independent recomputation from the two prefix CSVs)		study	0	ns of one domain the vendor ratio on estimated visits spans 0.20x to 7.24x (0.20x to 8.89x terr
570	279	5.6 What follows	7.24x	MATCH	7.23982	rerun:data/analyze.py (identical to an independent recomputation from the two prefix CSVs)		study	0	 domain the vendor ratio on estimated visits spans 0.20x to 7.24x (0.20x to 8.89x territory-mat
571	279	5.6 What follows	0.20x	MATCH	0.204763	rerun:data/analyze.py (identical to an independent recomputation from the two prefix CSVs)		study	0	ns of one domain the vendor ratio on estimated visits spans 0.20x to 7.24x (0.20x to 8.89x terr
572	279	5.6 What follows	8.89x	MATCH	8.89413	rerun:data/analyze.py (identical to an independent recomputation from the two prefix CSVs)		study	0	or ratio on estimated visits spans 0.20x to 7.24x (0.20x to 8.89x territory-matched), so no dom
573	279	5.6 What follows	60	MATCH	60	rerun:data/analyze.py (identical to an independent recomputation from the two prefix CSVs)		study	0	's. The vendors agree on which of two sections is larger in 60 of 66 pairs, so a single-vend
574	279	5.6 What follows	66	MATCH	66	rerun:data/analyze.py (identical to an independent recomputation from the two prefix CSVs)		study	0	e vendors agree on which of two sections is larger in 60 of 66 pairs, so a single-vendor ran
575	279	5.6 What follows	9	MATCH	9	rerun:instrument_extra.py (byte-identical to shipped output)		study	0	ratio on estimated visits spans 0.20x to 7.24x (0.20x to 8.89x territory-matched), so no do
576	279	5.6 What follows	15	MATCH	15	rerun:instrument_extra.py (byte-identical to shipped output)		study	0	and less often when they are within a factor of three (9 of 15 pairs); with no ground truth,
577	279	5.6 What follows	two pairs six to seven times apart were ordered the other way	MATCH	[7.25, 6.09]	rerun:instrument_extra.py (byte-identical to shipped output)	7.25x is read as 'seven'	study	0	is all that can be shown; measured on one instrument alone, two pairs six to seven times apart were ordered the other way on the second; the magnitude 
578	279	5.6 What follows	2.7	MATCH	2.65536	rerun:instrument_extra.py (byte-identical to shipped output) (2.66)		study	0	asured on the two instruments also differed, by a factor of 2.7 in one month (Section 5.1). B
579	279	5.6 What follows	a factor of five below to nearly nine above	MATCH	(0.203125, 8.894126541185365)	rerun:data/analyze.py (identical to an independent recomputation from the two prefix CSVs)		study	0	ne vendor and another section's on the other, can differ by a factor of five below to nearly nine above. Growth measured on the two i
580	281	5.6 What follows	77	MATCH	77	arith		study	0	no ground truth; the longitudinal series is one prefix over 77 days and the cross-section is
581	285	6 Measurement 2	47,485	CANNOT RUN		licensed review export (Telecom_reviews_and_responses.xlsx, Telecom_classification.xlsx) not in the bundle	agrees with shipped supplement_r10_output.txt (needs the licensed review export, not released)	study	0	e dataset in the same industry allows a first run. It holds 47,485 Google reviews of 379 retail 
582	285	6 Measurement 2	379	CANNOT RUN		licensed review export (Telecom_reviews_and_responses.xlsx, Telecom_classification.xlsx) not in the bundle	agrees with shipped supplement_r10_output.txt (needs the licensed review export, not released)	study	0	ustry allows a first run. It holds 47,485 Google reviews of 379 retail locations of major US 
583	285	6 Measurement 2	37,193	CANNOT RUN		licensed review export (Telecom_reviews_and_responses.xlsx, Telecom_classification.xlsx) not in the bundle	agrees with shipped supplement_r10_output.txt (needs the licensed review export, not released)	study	0	nder its license and exported on 8 September 2026, of which 37,193 carry text, at 378 of the loc
584	285	6 Measurement 2	378	CANNOT RUN		licensed review export (Telecom_reviews_and_responses.xlsx, Telecom_classification.xlsx) not in the bundle	agrees with shipped supplement_r10_output.txt (needs the licensed review export, not released)	study	0	xported on 8 September 2026, of which 37,193 carry text, at 378 of the locations. The rule by
585	285	6 Measurement 2	1	CANNOT RUN		licensed review export (Telecom_reviews_and_responses.xlsx, Telecom_classification.xlsx) not in the bundle	agrees with shipped supplement_r10_output.txt (needs the licensed review export, not released)	study	0	r its license and exported on 8 September 2026, of which 37,193 carry text, at 378 of the l
586	285	6 Measurement 2	201	CANNOT RUN		licensed review export (Telecom_reviews_and_responses.xlsx, Telecom_classification.xlsx) not in the bundle	agrees with shipped supplement_r10_output.txt (needs the licensed review export, not released)	study	0	ere chosen was not recorded. The export holds between 1 and 201 reviews per location (median 
587	285	6 Measurement 2	145	CANNOT RUN		licensed review export (Telecom_reviews_and_responses.xlsx, Telecom_classification.xlsx) not in the bundle	agrees with shipped supplement_r10_output.txt (needs the licensed review export, not released)	study	0	export holds between 1 and 201 reviews per location (median 145) and dates reviews only relat
588	285	6 Measurement 2	26	CANNOT RUN		licensed review export (Telecom_reviews_and_responses.xlsx, Telecom_classification.xlsx) not in the bundle	agrees with shipped supplement_r10_output.txt (needs the licensed review export, not released)	study	0	 DataForSEO under its license and exported on 8 September 2026, of which 37,193 carry text, 
589	285	6 Measurement 2	five different carriers	CANNOT RUN		licensed review export (Telecom_reviews_and_responses.xlsx, Telecom_classification.xlsx) not in the bundle	agrees with shipped supplement_r10_output.txt (needs the licensed review export, not released)	study	0	 owner responses name a carrier, at 26 locations, they name five different carriers. It also holds a 42,994-node 
590	285	6 Measurement 2	42,994	CANNOT RUN		licensed review export (Telecom_reviews_and_responses.xlsx, Telecom_classification.xlsx) not in the bundle	agrees with shipped supplement_r10_output.txt (needs the licensed review export, not released)	study	0	cations, they name five different carriers. It also holds a 42,994-node telecom taxonomy built b
591	285	6 Measurement 2	1,898,584	CANNOT RUN		licensed review export (Telecom_reviews_and_responses.xlsx, Telecom_classification.xlsx) not in the bundle	agrees with shipped supplement_r10_output.txt (needs the licensed review export, not released)	study	0	lecom taxonomy built by the author's clustering engine from 1,898,584 keywords, each node carrying 
592	285	6 Measurement 2	37,193	CANNOT RUN		licensed review export (Telecom_reviews_and_responses.xlsx, Telecom_classification.xlsx) not in the bundle	agrees with shipped supplement_r10_output.txt (needs the licensed review export, not released)	study	0	nder its license and exported on 8 September 2026, of which 37,193 carry text, at 378 of the loc
593	285	6 Measurement 2	20,663	CANNOT RUN		licensed review export (Telecom_reviews_and_responses.xlsx, Telecom_classification.xlsx) not in the bundle	agrees with shipped analyze_reviews_output.txt (needs the licensed review export, not released); also 20,663 in the shipped r2_link_sample_output.txt	study	0	he sum over the nodes that carry it. Of the 37,193 reviews, 20,663 (55.6%) linked to at least on
594	285	6 Measurement 2	55.6%	CANNOT RUN		licensed review export (Telecom_reviews_and_responses.xlsx, Telecom_classification.xlsx) not in the bundle	agrees with shipped analyze_reviews_output.txt (needs the licensed review export, not released) (20,663 / 37,193)	study	0	ver the nodes that carry it. Of the 37,193 reviews, 20,663 (55.6%) linked to at least one of 27
595	285	6 Measurement 2	27,817	MATCH	27817	rerun:m2_from_counts.py (byte-identical) + independent full-precision recomputation (m2_precise.json); rows of m2_label_counts.csv		study	0	he 37,193 reviews, 20,663 (55.6%) linked to at least one of 27,817 linkable labels, at 2.25 labe
596	285	6 Measurement 2	2.25	CANNOT RUN		licensed review export (Telecom_reviews_and_responses.xlsx, Telecom_classification.xlsx) not in the bundle	agrees with shipped outputs (46,517 links / 20,663 reviews)	study	0	55.6%) linked to at least one of 27,817 linkable labels, at 2.25 labels per linked review, and
597	285	6 Measurement 2	1,008	MATCH	1008	rerun:m2_from_counts.py (byte-identical) + independent full-precision recomputation (m2_precise.json)		study	0	,817 linkable labels, at 2.25 labels per linked review, and 1,008 labels were mentioned at leas
598	287	6 Measurement 2	17	MATCH	17	rerun:m2_from_counts.py (byte-identical) + independent full-precision recomputation (m2_precise.json); m2_branches.csv rows		study	0	At the level of the taxonomy's 17 top-level branches the two si
599	287	6 Measurement 2	+0.75	MATCH	0.747549	rerun:m2_from_counts.py (byte-identical) + independent full-precision recomputation (m2_precise.json)		study	0	e of review mentions and the share of search volume is then +0.75 (bootstrap 95% interval over 
600	287	6 Measurement 2	+0.44	MATCH	0.442663	rerun:m2_from_counts.py (byte-identical) + independent full-precision recomputation (m2_precise.json)		study	0	 volume is then +0.75 (bootstrap 95% interval over branches +0.44 to +0.90; p < 0.001, 17 branc
601	287	6 Measurement 2	+0.90	MATCH	0.900374	rerun:m2_from_counts.py (byte-identical) + independent full-precision recomputation (m2_precise.json)		study	0	s then +0.75 (bootstrap 95% interval over branches +0.44 to +0.90; p < 0.001, 17 branches; Figu
602	287	6 Measurement 2	0.001	MATCH	0.000561238	rerun:m2_from_counts.py (byte-identical) + independent full-precision recomputation (m2_precise.json)		study	0	5 (bootstrap 95% interval over branches +0.44 to +0.90; p < 0.001, 17 branches; Figure 6b), and
603	287	6 Measurement 2	17	MATCH	17	rerun:m2_from_counts.py (byte-identical) + independent full-precision recomputation (m2_precise.json)		study	0	At the level of the taxonomy's 17 top-level branches the two si
604	287	6 Measurement 2	+0.47	MATCH	0.468137	rerun:m2_from_counts.py (byte-identical) + independent full-precision recomputation (m2_precise.json)		study	0	hes +0.44 to +0.90; p < 0.001, 17 branches; Figure 6b), and +0.47 (+0.01 to +0.78; p = 0.06) if
605	287	6 Measurement 2	+0.01	MATCH	0.00625782	rerun:m2_from_counts.py (byte-identical) + independent full-precision recomputation (m2_precise.json)		study	0	44 to +0.90; p < 0.001, 17 branches; Figure 6b), and +0.47 (+0.01 to +0.78; p = 0.06) if each l
606	287	6 Measurement 2	+0.78	MATCH	0.782772	rerun:m2_from_counts.py (byte-identical) + independent full-precision recomputation (m2_precise.json)		study	0	90; p < 0.001, 17 branches; Figure 6b), and +0.47 (+0.01 to +0.78; p = 0.06) if each label's me
607	287	6 Measurement 2	0.06	MATCH	0.0580719	rerun:m2_from_counts.py (byte-identical) + independent full-precision recomputation (m2_precise.json)		study	0	01, 17 branches; Figure 6b), and +0.47 (+0.01 to +0.78; p = 0.06) if each label's mentions go 
608	287	6 Measurement 2	+0.78	CANNOT RUN		licensed review export (Telecom_reviews_and_responses.xlsx, Telecom_classification.xlsx) not in the bundle (the superseded computation)	agrees with shipped analyze_reviews_output.txt (needs the licensed review export, not released)	study	0	90; p < 0.001, 17 branches; Figure 6b), and +0.47 (+0.01 to +0.78; p = 0.06) if each label's me
609	287	6 Measurement 2	66.8%	MATCH	66.7617	rerun:m2_from_counts.py (byte-identical) + independent full-precision recomputation (m2_precise.json)		study	0	d it is superseded. The shares differ widely: carriers draw 66.8% of review mentions and 14.9% 
610	287	6 Measurement 2	14.9%	MATCH	14.9203	rerun:m2_from_counts.py (byte-identical) + independent full-precision recomputation (m2_precise.json)		study	0	s differ widely: carriers draw 66.8% of review mentions and 14.9% of search volume, devices 11.
611	287	6 Measurement 2	11.0%	MATCH	10.9782	rerun:m2_from_counts.py (byte-identical) + independent full-precision recomputation (m2_precise.json)		study	0	6.8% of review mentions and 14.9% of search volume, devices 11.0% and 32.7%, broadband 4.0% and
612	287	6 Measurement 2	32.7%	MATCH	32.7052	rerun:m2_from_counts.py (byte-identical) + independent full-precision recomputation (m2_precise.json)		study	0	view mentions and 14.9% of search volume, devices 11.0% and 32.7%, broadband 4.0% and 18.1%. At
613	287	6 Measurement 2	4.0%	MATCH	4.01239	rerun:m2_from_counts.py (byte-identical) + independent full-precision recomputation (m2_precise.json)		study	0	 14.9% of search volume, devices 11.0% and 32.7%, broadband 4.0% and 18.1%. At the level of to
614	287	6 Measurement 2	18.1%	MATCH	18.0787	rerun:m2_from_counts.py (byte-identical) + independent full-precision recomputation (m2_precise.json)		study	0	 search volume, devices 11.0% and 32.7%, broadband 4.0% and 18.1%. At the level of topics the t
615	287	6 Measurement 2	1,008	MATCH	1008	rerun:m2_from_counts.py (byte-identical) + independent full-precision recomputation (m2_precise.json)		study	0	1%. At the level of topics the two barely agree. Across the 1,008 labels that at least one revi
616	287	6 Measurement 2	+0.18	MATCH	0.184869	rerun:m2_from_counts.py (byte-identical) + independent full-precision recomputation (m2_precise.json)	0.18487	study	0	k correlation between review mentions and monthly volume is +0.18 (bootstrap 95% interval over 
617	287	6 Measurement 2	+0.12	MATCH	0.124023	rerun:m2_from_counts.py (byte-identical) + independent full-precision recomputation (m2_precise.json)		study	0	monthly volume is +0.18 (bootstrap 95% interval over labels +0.12 to +0.25; Kendall's tau +0.13
618	287	6 Measurement 2	+0.25	MATCH	0.245035	rerun:m2_from_counts.py (byte-identical) + independent full-precision recomputation (m2_precise.json)	printed +0.245; full precision 0.245035	study	0	olume is +0.18 (bootstrap 95% interval over labels +0.12 to +0.25; Kendall's tau +0.13); counti
619	287	6 Measurement 2	+0.13	MATCH	0.131702	recomputed from m2_label_counts.csv (Kendall over mentioned labels; ranks preserve order); shipped analyze_reviews_output.txt prints +0.132		study	0	trap 95% interval over labels +0.12 to +0.25; Kendall's tau +0.13); counting the 26,809 linkabl
620	287	6 Measurement 2	26,809	MATCH	26809	arith:27,817 - 1,008		study	0	r labels +0.12 to +0.25; Kendall's tau +0.13); counting the 26,809 linkable labels that no revie
621	287	6 Measurement 2	+0.27	MATCH	0.272602	rerun:m2_from_counts.py (byte-identical) + independent full-precision recomputation (m2_precise.json)		study	0	,809 linkable labels that no review mentions as zero, it is +0.27 (+0.26 to +0.28). It is +0.28
622	287	6 Measurement 2	+0.26	MATCH	0.260054	rerun:m2_from_counts.py (byte-identical) + independent full-precision recomputation (m2_precise.json)		study	0	nkable labels that no review mentions as zero, it is +0.27 (+0.26 to +0.28). It is +0.28 among 
623	287	6 Measurement 2	+0.28	MATCH	0.284982	rerun:m2_from_counts.py (byte-identical) + independent full-precision recomputation (m2_precise.json)	printed 0.285; full precision 0.284982	study	0	bels that no review mentions as zero, it is +0.27 (+0.26 to +0.28). It is +0.28 among the 213 l
624	287	6 Measurement 2	+0.28	MATCH	0.281843	recomputed from m2_label_counts.csv (labels with at least 20 mentions); shipped analyze_reviews_output.txt prints +0.282		study	0	bels that no review mentions as zero, it is +0.27 (+0.26 to +0.28). It is +0.28 among the 213 l
625	287	6 Measurement 2	213	MATCH	213	recomputed from m2_label_counts.csv		study	0	s zero, it is +0.27 (+0.26 to +0.28). It is +0.28 among the 213 labels with at least twenty m
626	287	6 Measurement 2	+0.16	CANNOT RUN		licensed review export (Telecom_reviews_and_responses.xlsx, Telecom_classification.xlsx) not in the bundle (needs one- and two-star mentions per label, not in the released counts)	agrees with shipped analyze_reviews_output.txt (needs the licensed review export, not released)	study	0	.28 among the 213 labels with at least twenty mentions, and +0.16 among the 106 labels mentione
627	287	6 Measurement 2	106	CANNOT RUN		licensed review export (Telecom_reviews_and_responses.xlsx, Telecom_classification.xlsx) not in the bundle	agrees with shipped analyze_reviews_output.txt (needs the licensed review export, not released)	study	0	3 labels with at least twenty mentions, and +0.16 among the 106 labels mentioned at least twe
628	287	6 Measurement 2	0.001	MATCH	['0', '3.4e-09']	rerun:m2_from_counts.py (byte-identical) + independent full-precision recomputation (m2_precise.json) (label-level p-values printed)	the p-values below 0.001 that the scripts print	study	0	5 (bootstrap 95% interval over branches +0.44 to +0.90; p < 0.001, 17 branches; Figure 6b), and
629	287	6 Measurement 2	1,008	MATCH	1008	rerun:m2_from_counts.py (byte-identical) + independent full-precision recomputation (m2_precise.json)		study	0	1%. At the level of topics the two barely agree. Across the 1,008 labels that at least one revi
630	287	6 Measurement 2	367	CANNOT RUN		licensed review export (Telecom_reviews_and_responses.xlsx, Telecom_classification.xlsx) not in the bundle (volume values, not ranks, needed)	agrees with shipped analyze_reviews_output.txt (needs the licensed review export, not released)	study	0	hem (`supplement_r10.py`, section 12). Of the 1,008 labels, 367 (36.4%) carry under 1,000 mon
631	287	6 Measurement 2	36.4%	CANNOT RUN		licensed review export (Telecom_reviews_and_responses.xlsx, Telecom_classification.xlsx) not in the bundle	agrees with shipped analyze_reviews_output.txt (needs the licensed review export, not released)	study	0	`supplement_r10.py`, section 12). Of the 1,008 labels, 367 (36.4%) carry under 1,000 monthly se
632	287	6 Measurement 2	106	MATCH	106	recomputed from m2_label_counts.csv: mentioned labels in the lowest volume-rank group (zero volume)	agrees with shipped analyze_reviews_output.txt (106)	study	0	3 labels with at least twenty mentions, and +0.16 among the 106 labels mentioned at least twe
633	287	6 Measurement 2	10.5%	MATCH	10.5159	arith:106 / 1,008		study	0	ls, 367 (36.4%) carry under 1,000 monthly searches and 106 (10.5%) carry none. A label's volume
634	287	6 Measurement 2	+0.16	MATCH	0.162395	rerun:m2_from_counts.py (byte-identical) + independent full-precision recomputation (m2_precise.json); own (non-nested) volumes		study	0	.28 among the 213 labels with at least twenty mentions, and +0.16 among the 106 labels mentione
635	287	6 Measurement 2	+0.26	MATCH	0.258434	rerun:m2_from_counts.py (byte-identical) + independent full-precision recomputation (m2_precise.json)		study	0	nkable labels that no review mentions as zero, it is +0.27 (+0.26 to +0.28). It is +0.28 among 
636	289	6 Measurement 2	200	MATCH	200	rerun:r2_link_check.py (byte-identical) + recomputation from the judgment CSVs		study	0	ple and a fixed protocol and none of the hypotheses, judged 200 links drawn uniformly from th
637	289	6 Measurement 2	46,517	CANNOT RUN		licensed review export (Telecom_reviews_and_responses.xlsx, Telecom_classification.xlsx) not in the bundle (r2_link_check.py reads it from the shipped r2_link_sample_output.txt)	agrees with shipped r2_link_sample_output.txt	study	0	f the hypotheses, judged 200 links drawn uniformly from the 46,517: 65% to 67% are correct (Wils
638	289	6 Measurement 2	65%	MATCH	65	rerun:r2_link_check.py (byte-identical) + recomputation from the judgment CSVs; annotator 2 (and annotator 1 counting unclear as wrong, 65.5%)		study	0	potheses, judged 200 links drawn uniformly from the 46,517: 65% to 67% are correct (Wilson 95
639	289	6 Measurement 2	67%	MATCH	66.8367	rerun:r2_link_check.py (byte-identical) + recomputation from the judgment CSVs; annotator 1 excluding unclear		study	0	s, judged 200 links drawn uniformly from the 46,517: 65% to 67% are correct (Wilson 95% inter
640	289	6 Measurement 2	58%	MATCH	58.1633	rerun:r2_link_check.py (byte-identical) + recomputation from the judgment CSVs		study	0	 46,517: 65% to 67% are correct (Wilson 95% intervals about 58% to 73%), and the two agree on
641	289	6 Measurement 2	73%	MATCH	73.0486	rerun:r2_link_check.py (byte-identical) + recomputation from the judgment CSVs		study	0	: 65% to 67% are correct (Wilson 95% intervals about 58% to 73%), and the two agree on 95.5% 
642	289	6 Measurement 2	95.5%	MATCH	95.5	rerun:r2_link_check.py (byte-identical) + recomputation from the judgment CSVs		study	0	ilson 95% intervals about 58% to 73%), and the two agree on 95.5% of the items (Cohen's kappa 0
643	289	6 Measurement 2	0.90	MATCH	0.90228	rerun:r2_link_check.py (byte-identical) + recomputation from the judgment CSVs		study	0	3%), and the two agree on 95.5% of the items (Cohen's kappa 0.90). The errors lie almost entir
644	289	6 Measurement 2	right about half the time	MATCH	(0.5, 0.48031496062992124)	rerun:r2_link_check.py (byte-identical) + recomputation from the judgment CSVs		study	0	"errors lie almost entirely in single-word labels, which are right about half the time (for example ""Thanks"", ""Peopl"
645	289	6 Measurement 2	95%	MATCH	94.5205	rerun:r2_link_check.py (byte-identical) + recomputation from the judgment CSVs (69/73 = 94.52%)		study	0	n uniformly from the 46,517: 65% to 67% are correct (Wilson 95% intervals about 58% to 73%), 
646	289	6 Measurement 2	96%	MATCH	95.8333	rerun:r2_link_check.py (byte-identical) + recomputation from the judgment CSVs (69/72)		study	0	t are also first names), while multi-word labels are 95% to 96% right. Restricted, after this
647	289	6 Measurement 2	+0.91	MATCH	0.914216	rerun:m2_from_counts.py (byte-identical) + independent full-precision recomputation (m2_precise.json)		study	0	heck, to multi-word labels, the branch-level correlation is +0.91 (bootstrap 95% interval +0.74
648	289	6 Measurement 2	+0.74	MATCH	0.735	rerun:m2_from_counts.py (byte-identical) + independent full-precision recomputation (m2_precise.json)	exactly 0.735 (294/400, m2_boundary.txt); half-up and half-even both give 0.74, Python's float formatting would give 0.73; full-precision value lies exactly on the rounding boundary	study	0	e branch-level correlation is +0.91 (bootstrap 95% interval +0.74 to +0.98) with split attribut
649	289	6 Measurement 2	+0.98	MATCH	0.982565	rerun:m2_from_counts.py (byte-identical) + independent full-precision recomputation (m2_precise.json)		study	0	level correlation is +0.91 (bootstrap 95% interval +0.74 to +0.98) with split attribution and +
650	289	6 Measurement 2	+0.65	MATCH	0.648682	rerun:m2_from_counts.py (byte-identical) + independent full-precision recomputation (m2_precise.json)		study	0	rap 95% interval +0.74 to +0.98) with split attribution and +0.65 with modal attribution, the l
651	289	6 Measurement 2	+0.24	MATCH	0.243221	rerun:m2_from_counts.py (byte-identical) + independent full-precision recomputation (m2_precise.json)		study	0	ution, the label-level correlation over mentioned labels is +0.24 (+0.16 to +0.33), and carrier
652	289	6 Measurement 2	+0.16	MATCH	0.158339	rerun:m2_from_counts.py (byte-identical) + independent full-precision recomputation (m2_precise.json)		study	0	the label-level correlation over mentioned labels is +0.24 (+0.16 to +0.33), and carriers still
653	289	6 Measurement 2	+0.33	MATCH	0.325815	rerun:m2_from_counts.py (byte-identical) + independent full-precision recomputation (m2_precise.json)		study	0	-level correlation over mentioned labels is +0.24 (+0.16 to +0.33), and carriers still draw 56%
654	289	6 Measurement 2	56%	MATCH	56.1011	rerun:m2_from_counts.py (byte-identical) + independent full-precision recomputation (m2_precise.json)		study	0	d labels is +0.24 (+0.16 to +0.33), and carriers still draw 56% of review mentions against 15
655	289	6 Measurement 2	15%	MATCH	14.9203	rerun:m2_from_counts.py (byte-identical) + independent full-precision recomputation (m2_precise.json)		study	0	33), and carriers still draw 56% of review mentions against 15% of search volume. The conclus
656	291	6 Measurement 2	6,620	CANNOT RUN		licensed review export (Telecom_reviews_and_responses.xlsx, Telecom_classification.xlsx) not in the bundle	agrees with shipped analyze_reviews_output.txt (needs the licensed review export, not released)	study	0	e author's practice had identified is the cleanest case. Of 6,620 one- and two-star reviews, 92
657	291	6 Measurement 2	924	CANNOT RUN		licensed review export (Telecom_reviews_and_responses.xlsx, Telecom_classification.xlsx) not in the bundle	agrees with shipped analyze_reviews_output.txt (needs the licensed review export, not released); also 924 in shipped r2_link_sample_output.txt	study	0	d is the cleanest case. Of 6,620 one- and two-star reviews, 924 (14.0%, Wilson 95% interval 1
658	291	6 Measurement 2	14.0%	CANNOT RUN		licensed review export (Telecom_reviews_and_responses.xlsx, Telecom_classification.xlsx) not in the bundle	agrees with shipped analyze_reviews_output.txt (needs the licensed review export, not released)	study	0	the cleanest case. Of 6,620 one- and two-star reviews, 924 (14.0%, Wilson 95% interval 13.1% to
659	291	6 Measurement 2	13.1%	CANNOT RUN		licensed review export (Telecom_reviews_and_responses.xlsx, Telecom_classification.xlsx) not in the bundle	agrees with Wilson interval on the shipped counts	study	0	 one- and two-star reviews, 924 (14.0%, Wilson 95% interval 13.1% to 14.8%) match a pattern for
660	291	6 Measurement 2	14.8%	CANNOT RUN		licensed review export (Telecom_reviews_and_responses.xlsx, Telecom_classification.xlsx) not in the bundle	agrees with Wilson interval on the shipped counts	study	0	 two-star reviews, 924 (14.0%, Wilson 95% interval 13.1% to 14.8%) match a pattern for waiting 
661	291	6 Measurement 2	1.9%	CANNOT RUN		licensed review export (Telecom_reviews_and_responses.xlsx, Telecom_classification.xlsx) not in the bundle	agrees with shipped supplement_r10_output.txt (needs the licensed review export, not released) (564 / 29,225)	study	0	 (wait, waited, waiting, long line, hours in line), against 1.9% (1.8% to 2.1%) of five-star r
662	291	6 Measurement 2	1.8%	CANNOT RUN		licensed review export (Telecom_reviews_and_responses.xlsx, Telecom_classification.xlsx) not in the bundle	agrees with Wilson interval on the shipped counts	study	0	, waited, waiting, long line, hours in line), against 1.9% (1.8% to 2.1%) of five-star reviews
663	291	6 Measurement 2	2.1%	CANNOT RUN		licensed review export (Telecom_reviews_and_responses.xlsx, Telecom_classification.xlsx) not in the bundle	agrees with Wilson interval on the shipped counts	study	0	, waiting, long line, hours in line), against 1.9% (1.8% to 2.1%) of five-star reviews. The sa
664	291	6 Measurement 2	100	MATCH	100	rerun:r2_link_check.py (byte-identical) + recomputation from the judgment CSVs		study	0	% to 2.1%) of five-star reviews. The same annotators judged 100 of the 924 matches: 83% to 85
665	291	6 Measurement 2	924	CANNOT RUN		licensed review export (Telecom_reviews_and_responses.xlsx, Telecom_classification.xlsx) not in the bundle	agrees with shipped r2_link_sample_output.txt	study	0	d is the cleanest case. Of 6,620 one- and two-star reviews, 924 (14.0%, Wilson 95% interval 1
666	291	6 Measurement 2	83%	MATCH	83	rerun:r2_link_check.py (byte-identical) + recomputation from the judgment CSVs; annotator 2		study	0	reviews. The same annotators judged 100 of the 924 matches: 83% to 85% are complaints about w
667	291	6 Measurement 2	85%	MATCH	84.8485	rerun:r2_link_check.py (byte-identical) + recomputation from the judgment CSVs; annotator 1 excluding unclear (84.8%)		study	0	. The same annotators judged 100 of the 924 matches: 83% to 85% are complaints about waiting 
668	291	6 Measurement 2	0.93	MATCH	0.927876	rerun:r2_link_check.py (byte-identical) + recomputation from the judgment CSVs		study	0	hes: 83% to 85% are complaints about waiting (Cohen's kappa 0.93), and about nine in ten of th
669	291	6 Measurement 2	about nine in ten of those concern waiting in the store	MATCH	(0.905, 0.892)	rerun:r2_link_check.py (byte-identical) + recomputation from the judgment CSVs		study	0	 85% are complaints about waiting (Cohen's kappa 0.93), and about nine in ten of those concern waiting in the store, so roughly 12% of one- and t
670	291	6 Measurement 2	12%	MATCH	11.7494	rerun:r2_link_check.py (byte-identical) + recomputation from the judgment CSVs (11.9% and 11.6%, using the shipped 924 / 6,620)	approximate wording, accepted within 5%	study	0	ne in ten of those concern waiting in the store, so roughly 12% of one- and two-star reviews 
671	291	6 Measurement 2	1.9	CANNOT RUN		licensed review export (Telecom_reviews_and_responses.xlsx, Telecom_classification.xlsx) not in the bundle	agrees with shipped supplement_r10_output.txt (needs the licensed review export, not released) (1,898,584 keywords)	study	0	 (wait, waited, waiting, long line, hours in line), against 1.9% (1.8% to 2.1%) of five-star 
672	291	6 Measurement 2	11	CANNOT RUN		licensed review export (Telecom_reviews_and_responses.xlsx, Telecom_classification.xlsx) not in the bundle	agrees with shipped supplement_r10_output.txt (needs the licensed review export, not released)	study	0	" The whole taxonomy, built from 1.9 million keywords, holds 11 labels containing ""wait"", wit"
673	291	6 Measurement 2	622	CANNOT RUN		licensed review export (Telecom_reviews_and_responses.xlsx, Telecom_classification.xlsx) not in the bundle	agrees with shipped supplement_r10_output.txt (needs the licensed review export, not released)	study	0	"9 million keywords, holds 11 labels containing ""wait"", with 622 searches a month between them"
674	291	6 Measurement 2	none concerns waiting in a store	CANNOT RUN		licensed review export (Telecom_reviews_and_responses.xlsx, Telecom_classification.xlsx) not in the bundle	agrees with shipped supplement_r10_output.txt (needs the licensed review export, not released) (label list); the eleven labels are listed in the shipped output	study	0	"taining ""wait"", with 622 searches a month between them, and none concerns waiting in a store: they cover call waiting, wai"
675	291	6 Measurement 2	12	CANNOT RUN		licensed review export (Telecom_reviews_and_responses.xlsx, Telecom_classification.xlsx) not in the bundle	agrees with shipped analyze_reviews_output.txt (needs the licensed review export, not released)	study	0	ne in ten of those concern waiting in the store, so roughly 12% of one- and two-star reviews
676	291	6 Measurement 2	Eight labels name a remedy	CANNOT RUN		licensed review export (Telecom_reviews_and_responses.xlsx, Telecom_classification.xlsx) not in the bundle	agrees with shipped supplement_r10_output.txt (needs the licensed review export, not released)	study	0	d a campaign name; the one that reviews mention carries 12. Eight labels name a remedy, appointments, queues or call
677	291	6 Measurement 2	13,170	CANNOT RUN		licensed review export (Telecom_reviews_and_responses.xlsx, Telecom_classification.xlsx) not in the bundle	agrees with shipped supplement_r10_output.txt (needs the licensed review export, not released)	study	0	bels name a remedy, appointments, queues or callbacks, with 13,170 searches a month between them
678	291	6 Measurement 2	the label for scheduling a store appointment carries none	CANNOT RUN		licensed review export (Telecom_reviews_and_responses.xlsx, Telecom_classification.xlsx) not in the bundle	agrees with shipped supplement_r10_output.txt (needs the licensed review export, not released)	study	0	a month between them, most of it for appointment reminders; the label for scheduling a store appointment carries none, and no label concerns check-
679	291	6 Measurement 2	no label concerns check-in	CANNOT RUN		licensed review export (Telecom_reviews_and_responses.xlsx, Telecom_classification.xlsx) not in the bundle	agrees with shipped supplement_r10_output.txt (needs the licensed review export, not released)	study	0	 label for scheduling a store appointment carries none, and no label concerns check-in. The pain point most often na
680	293	6 Measurement 2	37,193	CANNOT RUN		licensed review export (Telecom_reviews_and_responses.xlsx, Telecom_classification.xlsx) not in the bundle	agrees with shipped supplement_r10_output.txt (needs the licensed review export, not released)	study	0	emand against tool-derived demand on one industry taxonomy: 37,193 Google reviews of 378 retail 
681	293	6 Measurement 2	378	CANNOT RUN		licensed review export (Telecom_reviews_and_responses.xlsx, Telecom_classification.xlsx) not in the bundle	agrees with shipped supplement_r10_output.txt (needs the licensed review export, not released)	study	0	d demand on one industry taxonomy: 37,193 Google reviews of 378 retail locations of major US 
682	293	6 Measurement 2	42,994	CANNOT RUN		licensed review export (Telecom_reviews_and_responses.xlsx, Telecom_classification.xlsx) not in the bundle	agrees with shipped supplement_r10_output.txt (needs the licensed review export, not released)	study	0	 retail locations of major US telecom carriers, linked to a 42,994-node taxonomy carrying vendor
683	293	6 Measurement 2	1,008	MATCH	1008	rerun:m2_from_counts.py (byte-identical) + independent full-precision recomputation (m2_precise.json)		study	0	 sourced through DataForSEO). (a) Each marker is one of the 1,008 taxonomy labels mentioned in 
684	293	6 Measurement 2	17	MATCH	17	rerun:m2_from_counts.py (byte-identical) + independent full-precision recomputation (m2_precise.json)		study	0	 against share of search volume for the nine largest of the 17 top-level branches. Only aggr
685	293	6 Measurement 2	the nine largest of the 17 top-level branches	MATCH	head(9)	data:make_fig_reviews_v50.py		study	0	Share of review mentions against share of search volume for the nine largest of the 17 top-level branches. Only aggregate counts are sh
686	295	6 Measurement 2	about two in three are correct	MATCH	0.65	rerun:r2_link_check.py (byte-identical) + recomputation from the judgment CSVs		study	0	on one platform in one industry, exact-match links of which about two in three are correct, relative review dates, and a
687	303	7 Measurement 3	12	MATCH	12 Oct 22:21-22:26	data:pilot_section_output.txt (shipped)		study	0	cited-domains table for six online-learning brands, made on 12 October between 22:21 and 22:
688	303	7 Measurement 3	22	MATCH	22:21-22:26	data:pilot_section_output.txt (shipped)		study	0	 for six online-learning brands, made on 12 October between 22:21 and 22:26, under an hour b
689	303	7 Measurement 3	21	MATCH	22:21-22:26	data:pilot_section_output.txt (shipped)		study	0	r six online-learning brands, made on 12 October between 22:21 and 22:26, under an hour befo
690	303	7 Measurement 3	22	MATCH	22:21-22:26	data:pilot_section_output.txt (shipped)		study	0	 for six online-learning brands, made on 12 October between 22:21 and 22:26, under an hour b
691	303	7 Measurement 3	26	MATCH	22:21-22:26	data:pilot_section_output.txt (shipped)		study	0	ne-learning brands, made on 12 October between 22:21 and 22:26, under an hour before the fir
692	303	7 Measurement 3	under an hour before the first sector export	CANNOT RUN		the export log with the first export's time (23:05) is not released		study	0	earning brands, made on 12 October between 22:21 and 22:26, under an hour before the first sector export: youtube.com was the most-cit
693	303	7 Measurement 3	six online-learning brands	CANNOT RUN		the pilot's brand set and exports are withheld		study	0	r-surface export of the Brand Radar cited-domains table for six online-learning brands, made on 12 October between 2
694	303	7 Measurement 3	the most-cited non-brand domain on all four Google views	CANNOT RUN		raw Brand Radar exports not in the bundle (pilot)	agrees with shipped pilot_section_output.txt (the pilot's section of the script and its exports are withheld)	study	0	der an hour before the first sector export: youtube.com was the most-cited non-brand domain on all four Google views and ranked 28th on ChatGPT, 4
695	303	7 Measurement 3	28th on ChatGPT	CANNOT RUN		raw Brand Radar exports not in the bundle	agrees with shipped pilot_section_output.txt (the pilot's section of the script and its exports are withheld)	study	0	-cited non-brand domain on all four Google views and ranked 28th on ChatGPT, 4th on Perplexity, 5th on Ge
696	303	7 Measurement 3	4th on Perplexity	CANNOT RUN		raw Brand Radar exports not in the bundle	agrees with shipped pilot_section_output.txt (the pilot's section of the script and its exports are withheld)	study	0	domain on all four Google views and ranked 28th on ChatGPT, 4th on Perplexity, 5th on Gemini and 9th on Cop
697	303	7 Measurement 3	5th on Gemini	CANNOT RUN		raw Brand Radar exports not in the bundle	agrees with shipped pilot_section_output.txt (the pilot's section of the script and its exports are withheld)	study	0	Google views and ranked 28th on ChatGPT, 4th on Perplexity, 5th on Gemini and 9th on Copilot, and reddi
698	303	7 Measurement 3	9th on Copilot	CANNOT RUN		raw Brand Radar exports not in the bundle	agrees with shipped pilot_section_output.txt (the pilot's section of the script and its exports are withheld)	study	0	anked 28th on ChatGPT, 4th on Perplexity, 5th on Gemini and 9th on Copilot, and reddit.com was in the to
699	303	7 Measurement 3	reddit.com in the top three on every surface except Copilot	CANNOT RUN		raw Brand Radar exports not in the bundle	agrees with shipped pilot_section_output.txt (the pilot's section of the script and its exports are withheld)	study	0	The pilot is a per-surface export of the Brand Radar cited-domains table for six online-le
700	303	7 Measurement 3	240th	CANNOT RUN		raw Brand Radar exports not in the bundle	agrees with shipped pilot_section_output.txt (the pilot's section of the script and its exports are withheld)	study	0	t.com was in the top three on every surface except Copilot (240th); these figures are printed b
701	307	7 Measurement 3	12	MATCH	design file status line	data:design/cross_sector_ai_citation_study.md		study	0	The design was written in a dated design file on 12 October 2026, before the firs
702	307	7 Measurement 3	eight exports that repeated a view or mixed two platforms	MATCH	A2	data:design file		study	0	 after collection and before any manuscript text, set aside eight exports that repeated a view or mixed two platforms, recorded the RTX re-run desc
703	307	7 Measurement 3	14	MATCH	14 of 88	data:design file (Energy 8 surfaces + Utilities 6)		study	0	endor's written confirmation before using the data (Section 14). Two steps the design named 
704	307	7 Measurement 3	88	MATCH	88	data:design file; 11 x 8		study	0	 total, and the prompt-level sample was stopped after 14 of 88 exports (Section 13). The fra
705	307	7 Measurement 3	9	MATCH	holdings as of 9 October 2026	data:design file		study	0	 read from State Street's public fund pages (holdings as of 9 October 2026): 109 companies,
706	307	7 Measurement 3	109	MATCH	109	data:design/cross_sector_companies.csv (rows)		study	0	Street's public fund pages (holdings as of 9 October 2026): 109 companies, because Communicat
707	307	7 Measurement 3	109 companies, because Communication Services counts one issuer, Alphabet, through two share classes	MATCH	XLC holds 9 companies	data:companies CSV and design file		study	0	Street's public fund pages (holdings as of 9 October 2026): 109 companies, because Communication Services counts one issuer, Alphabet, through two share classes. The organization studied in 
708	307	7 Measurement 3	23:05	CANNOT RUN		the export log is not released	start of the collection session	study	0	re view, United States, read in one collection session from 23:05 on 12 October to 01:15 on 13 
709	307	7 Measurement 3	01:15	MATCH	2026-10-13 01:15	data:aggregates/sector_answer_counts.csv read_at_local		study	0	 read in one collection session from 23:05 on 12 October to 01:15 on 13 October 2026 (exports u
710	307	7 Measurement 3	01:05	CANNOT RUN		the export log is not released	last export	study	0	05 on 12 October to 01:15 on 13 October 2026 (exports until 01:05, answer counts from 01:10) th
711	307	7 Measurement 3	01:10	MATCH	2026-10-13 01:10	data:sector_answer_counts.csv read_at_local		study	0	on 13 October 2026 (exports until 01:05, answer counts from 01:10) through its web interface, w
712	307	7 Measurement 3	eight vendor views of six answer products	MATCH	8 surfaces; AIO, AIM, ChatGPT, Perplexity, Gemini, Copilot	data:aggregates		study	0	. For each sector, the cited-domains table was exported for eight vendor views of six answer products (AI Overviews and AI Mode, ea
713	307	7 Measurement 3	1,000	MATCH	1,000	data:cross_sector_cells.csv export_rows		study	0	hatGPT; Perplexity; Gemini; Copilot). Each export holds the 1,000 domains found in the most ans
714	307	7 Measurement 3	760	MATCH	760	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/		study	0	 most answers, the most this table exports, which reduce to 760 to 975 registrable domains; t
715	307	7 Measurement 3	975	MATCH	975	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/		study	0	nswers, the most this table exports, which reduce to 760 to 975 registrable domains; the 88 e
716	307	7 Measurement 3	88	MATCH	88	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/		study	0	 total, and the prompt-level sample was stopped after 14 of 88 exports (Section 13). The fra
717	307	7 Measurement 3	20,389,967	MATCH	20,389,967.0	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/; sector_answer_counts.csv		study	0	of the sector's ten companies. Summed over sectors it holds 20,389,967 answer records, from 18,763 (
718	307	7 Measurement 3	18,763	MATCH	18763	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/; Utilities		study	0	ummed over sectors it holds 20,389,967 answer records, from 18,763 (Utilities) to 7,766,466 (Con
719	307	7 Measurement 3	7,766,466	MATCH	7,766,466.0	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/; Consumer Discretionary		study	0	holds 20,389,967 answer records, from 18,763 (Utilities) to 7,766,466 (Consumer Discretionary), not
720	307	7 Measurement 3	from 18,763 (Utilities) to 7,766,466 (Consumer Discretionary)	MATCH	xlu, xly	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/		study	0	es. Summed over sectors it holds 20,389,967 answer records, from 18,763 (Utilities) to 7,766,466 (Consumer Discretionary), not distinct across sectors 
721	307	7 Measurement 3	282	EXTERNAL		cited from another work	vendor documentation (Bek 2026)	external	0	" Also Ask"" corpus and its keyword database; it tracks about 282 million queries a month on AI"
722	307	7 Measurement 3	24	EXTERNAL		cited from another work	vendor documentation (Bek 2026)	external	0	t tracks about 282 million queries a month on AI Overviews, 24 million on AI Mode and 13 to 
723	307	7 Measurement 3	13	EXTERNAL		cited from another work	vendor documentation (Bek 2026)	external	0	pt-level sample was stopped after 14 of 88 exports (Section 13). The frame is the eleven GIC
724	307	7 Measurement 3	15	EXTERNAL		cited from another work	vendor documentation (Bek 2026)	external	0	ad in one collection session from 23:05 on 12 October to 01:15 on 13 October 2026 (exports u
725	307	7 Measurement 3	90	EXTERNAL		cited from another work	vendor documentation (Bek 2026)	external	0	h chat assistant; chat answers are refreshed monthly over a 90-day reporting window and Goog
726	309	7 Measurement 3	nine companies in Communication Services	MATCH	9	data:companies CSV		study	0	aming the ten largest holdings of each S&P 500 sector fund (nine companies in Communication Services), one collection session on 1
727	309	7 Measurement 3	the seventeen video and community platforms listed	MATCH	18 domains (x.com and twitter.com are one platform)	data:cross_sector.py TYPES		study	0	![Figure 7. What AI answers cite, by sector and answer surface: Ahrefs Brand Radar, United
728	313	7 Measurement 3	21.3%	MATCH	21.3411	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/		study	0	(Figure 7a). Across sectors and views, the median share was 21.3% on the Google views (range 8.
729	313	7 Measurement 3	8.1%	MATCH	8.0839	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/		study	0	iews, the median share was 21.3% on the Google views (range 8.1% to 35.8%; 95% bootstrap inter
730	313	7 Measurement 3	35.8%	MATCH	35.7705	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/		study	0	e median share was 21.3% on the Google views (range 8.1% to 35.8%; 95% bootstrap interval over 
731	313	7 Measurement 3	17.2%	MATCH	17.2	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/; bootstrap over sectors, seed 20261013		study	0	s (range 8.1% to 35.8%; 95% bootstrap interval over sectors 17.2% to 26.7%) against 2.1% on the
732	313	7 Measurement 3	26.7%	MATCH	26.7	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/		study	0	8.1% to 35.8%; 95% bootstrap interval over sectors 17.2% to 26.7%) against 2.1% on the other fo
733	313	7 Measurement 3	2.1%	MATCH	2.06095	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/		study	0	95% bootstrap interval over sectors 17.2% to 26.7%) against 2.1% on the other four (range 0.3%
734	313	7 Measurement 3	0.3%	MATCH	0.334	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/		study	0	ctors 17.2% to 26.7%) against 2.1% on the other four (range 0.3% to 16.7%; interval 1.7% to 2.
735	313	7 Measurement 3	16.7%	MATCH	16.685	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/		study	0	.2% to 26.7%) against 2.1% on the other four (range 0.3% to 16.7%; interval 1.7% to 2.7%), and 
736	313	7 Measurement 3	1.7%	MATCH	1.7	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/		study	0	ainst 2.1% on the other four (range 0.3% to 16.7%; interval 1.7% to 2.7%), and by surface 0.6%
737	313	7 Measurement 3	2.7%	MATCH	2.7	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/		study	0	1% on the other four (range 0.3% to 16.7%; interval 1.7% to 2.7%), and by surface 0.6% on Copi
738	313	7 Measurement 3	0.6%	MATCH	0.558	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/		study	0	range 0.3% to 16.7%; interval 1.7% to 2.7%), and by surface 0.6% on Copilot, 0.9% on ChatGPT, 
739	313	7 Measurement 3	0.9%	MATCH	0.894	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/		study	0	7%; interval 1.7% to 2.7%), and by surface 0.6% on Copilot, 0.9% on ChatGPT, 4.6% on Perplexit
740	313	7 Measurement 3	4.6%	MATCH	4.6083	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/		study	0	 to 2.7%), and by surface 0.6% on Copilot, 0.9% on ChatGPT, 4.6% on Perplexity and 9.2% on Gem
741	313	7 Measurement 3	9.2%	MATCH	9.2146	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/		study	0	ce 0.6% on Copilot, 0.9% on ChatGPT, 4.6% on Perplexity and 9.2% on Gemini. The bootstrap resa
742	313	7 Measurement 3	In every one of the eleven sectors	MATCH	11/11	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/		study	0	d community platforms differs most between answer surfaces. In every one of the eleven sectors, the lowest of the four Googl
743	313	7 Measurement 3	24.6%	MATCH	24.6181	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/		study	0	st match to the prompt-based surfaces, the Google median is 24.6%. youtube.com was among the th
744	313	7 Measurement 3	38	MATCH	38	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/		study	0	most-cited domains other than the sector's own companies in 38 of the 44 sector-by-Google-vi
745	313	7 Measurement 3	44	MATCH	44	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/		study	0	 domains other than the sector's own companies in 38 of the 44 sector-by-Google-view cells a
746	313	7 Measurement 3	none of the 44 others	MATCH	0	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/		study	0	ompanies in 38 of the 44 sector-by-Google-view cells and in none of the 44 others; its median rank was 1 on AI 
747	313	7 Measurement 3	44	MATCH	44	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/		study	0	 domains other than the sector's own companies in 38 of the 44 sector-by-Google-view cells a
748	313	7 Measurement 3	1	MATCH	1	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/; median rank on both AI Overviews views is 1		study	0	Figure 7a). Across sectors and views, the median share was 21.3% on the Google views (range
749	313	7 Measurement 3	1 on AI Overviews	MATCH	(1, 1)	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/		study	0	iew cells and in none of the 44 others; its median rank was 1 on AI Overviews, 2 on AI Mode, 7 on Perplexit
750	313	7 Measurement 3	2	MATCH	2	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/		study	0	(Figure 7a). Across sectors and views, the median share was 21.3% on the Google views (rang
751	313	7 Measurement 3	2 on AI Mode	MATCH	(2, 2)	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/		study	0	ne of the 44 others; its median rank was 1 on AI Overviews, 2 on AI Mode, 7 on Perplexity and Gemini, 
752	313	7 Measurement 3	7	MATCH	7	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/		study	0	 highest of ChatGPT, Copilot, Perplexity and Gemini (Figure 7a). Across sectors and views, 
753	313	7 Measurement 3	7 on Perplexity and Gemini	MATCH	(7, 7)	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/		study	0	thers; its median rank was 1 on AI Overviews, 2 on AI Mode, 7 on Perplexity and Gemini, 151 on ChatGPT and 161 on Co
754	313	7 Measurement 3	151	MATCH	151	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/		study	0	 on AI Overviews, 2 on AI Mode, 7 on Perplexity and Gemini, 151 on ChatGPT and 161 on Copilot
755	313	7 Measurement 3	161	MATCH	161	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/		study	0	 on AI Mode, 7 on Perplexity and Gemini, 151 on ChatGPT and 161 on Copilot (Figure 7b), where
756	313	7 Measurement 3	12.7%	MATCH	12.6689	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/; without YouTube		study	0	 contrast is not YouTube alone: without it, the medians are 12.7% and 1.6%, and the lowest Goog
757	313	7 Measurement 3	1.6%	MATCH	1.64725	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/		study	0	is not YouTube alone: without it, the medians are 12.7% and 1.6%, and the lowest Google view e
758	313	7 Measurement 3	7	MATCH	7	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/		study	0	 highest of ChatGPT, Copilot, Perplexity and Gemini (Figure 7a). Across sectors and views, 
759	313	7 Measurement 3	11	MATCH	11	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/		study	0	owest Google view exceeds the highest other surface in 7 of 11 sectors. The design cannot sa
760	313	7 Measurement 3	Gemini ... is the highest of the other four	MATCH	gemini	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/		study	0	**Descriptive.** The share going to video and community platforms differs most between ans
761	315	7 Measurement 3	2.7%	MATCH	2.66085	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/; reference, other four		study	0	 That half is not supported: the median reference share was 2.7% on the other four surfaces ag
762	315	7 Measurement 3	3.2%	MATCH	3.1756	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/; reference, Google views		study	0	reference share was 2.7% on the other four surfaces against 3.2% on the Google views, and foru
763	315	7 Measurement 3	1.1%	MATCH	1.05055	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/; forum, other four		study	0	 surfaces against 3.2% on the Google views, and forum sites 1.1% against 5.7%. On those four, 
764	315	7 Measurement 3	5.7%	MATCH	5.6527	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/; forum, Google views		study	0	inst 3.2% on the Google views, and forum sites 1.1% against 5.7%. On those four, the largest c
765	315	7 Measurement 3	14.1%	MATCH	14.0958	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/; company domains, other four		study	0	lassified type was the sector's own company domains (median 14.1%), a share the selection rule 
766	315	7 Measurement 3	the largest classified type on those four was the company domains	MATCH	company domains	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/		study	0	**Source types fixed before collection.** The design's question also expected reference, j
767	315	7 Measurement 3	61%	MATCH	61.1058	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (61.1%)		study	0	"web"", which the fixed list does not classify, held a median 61% of incidences on the Google v"
768	315	7 Measurement 3	72%	MATCH	71.674	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (71.7%)		study	0	fy, held a median 61% of incidences on the Google views and 72% on the other four (90% on Cop
769	315	7 Measurement 3	90%	MATCH	89.8952	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (89.9%)		study	0	f incidences on the Google views and 72% on the other four (90% on Copilot), so the classifie
770	315	7 Measurement 3	seventeen named video and community platforms	MATCH	17 platforms, 18 domains	data:cross_sector.py TYPES		study	0	of the mass, and the claim here is about the share going to seventeen named video and community platforms rather than about every kind 
771	315	7 Measurement 3	88	MATCH	88	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/		study	0	latforms rather than about every kind of source. Across the 88 cells, answer surface explain
772	315	7 Measurement 3	77%	MATCH	77.3681	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/		study	0	ind of source. Across the 88 cells, answer surface explains 77% of the variance of that share
773	315	7 Measurement 3	70%	MATCH	70	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/; seed 20261015		study	0	variance of that share (bootstrap 95% interval over sectors 70% to 91%) and sector 14% (5% to
774	315	7 Measurement 3	91%	MATCH	91	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/		study	0	e of that share (bootstrap 95% interval over sectors 70% to 91%) and sector 14% (5% to 20%); 
775	315	7 Measurement 3	14%	MATCH	14.1544	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/		study	0	(bootstrap 95% interval over sectors 70% to 91%) and sector 14% (5% to 20%); for news (12% ag
776	315	7 Measurement 3	5%	MATCH	5	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/		study	0	face explains 77% of the variance of that share (bootstrap 95% interval over sectors 70% to 
777	315	7 Measurement 3	20%	MATCH	20	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/		study	0	95% interval over sectors 70% to 91%) and sector 14% (5% to 20%); for news (12% against 73%),
778	315	7 Measurement 3	12%	MATCH	11.6166	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/		study	0	r sectors 70% to 91%) and sector 14% (5% to 20%); for news (12% against 73%), government (26%
779	315	7 Measurement 3	73%	MATCH	72.5967	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/		study	0	% to 91%) and sector 14% (5% to 20%); for news (12% against 73%), government (26% against 49%
780	315	7 Measurement 3	26%	MATCH	25.9082	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/		study	0	or 14% (5% to 20%); for news (12% against 73%), government (26% against 49%) and the companie
781	315	7 Measurement 3	49%	MATCH	48.5536	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/		study	0	o 20%); for news (12% against 73%), government (26% against 49%) and the companies' own domai
782	315	7 Measurement 3	40%	MATCH	40.0106	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/		study	0	overnment (26% against 49%) and the companies' own domains (40% against 45%), sector explains
783	315	7 Measurement 3	45%	MATCH	44.9915	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/		study	0	6% against 49%) and the companies' own domains (40% against 45%), sector explains more (the s
784	315	7 Measurement 3	88	MATCH	88	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/		study	0	latforms rather than about every kind of source. Across the 88 cells, answer surface explain
785	317	7 Measurement 3	ChatGPT's most-cited non-company domain by sector (search engine, FDA, personal-finance publisher, streaming guide, Disney property, graphics-card maker, reddit.com, SEC x3, paint maker)	MATCH	['google.com', 'fda.gov', 'nerdwallet.com', 'justwatch.com', 'go.com', 'nvidia.com', 'reddit.com', 'sec.gov', 'sec.gov', 'sec.gov', 'benjaminmoore.com']	data:aggregates/cross_sector_top10_nonbrand.csv		study	0	**By sector (exploratory).** The cited sources also differ between sectors, most visibly o
786	317	7 Measurement 3	0.36	MATCH	0.362118	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/		study	0	een sectors more on the Google views (mean pairwise Jaccard 0.36 to 0.40 across the 55 sector 
787	317	7 Measurement 3	0.40	MATCH	0.403026	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/		study	0	ors more on the Google views (mean pairwise Jaccard 0.36 to 0.40 across the 55 sector pairs) t
788	317	7 Measurement 3	55	MATCH	55	arith:11 choose 2		study	0	Google views (mean pairwise Jaccard 0.36 to 0.40 across the 55 sector pairs) than on the oth
789	317	7 Measurement 3	0.08	MATCH	0.0750117	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/	0.0750 (ChatGPT)	study	0	to 0.40 across the 55 sector pairs) than on the other four (0.08 to 0.23), a measure not plann
790	317	7 Measurement 3	0.23	MATCH	0.226183	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/		study	0	across the 55 sector pairs) than on the other four (0.08 to 0.23), a measure not planned befor
791	317	7 Measurement 3	22.5%	CANNOT RUN		raw Brand Radar exports not in the bundle	agrees with shipped cross_sector_sensitivity2_output.txt (needs the raw exports)	study	0	any-property list its direction reversed on search queries (22.5% against 24.2%), and in no che
792	317	7 Measurement 3	24.2%	CANNOT RUN		raw Brand Radar exports not in the bundle	agrees with shipped cross_sector_sensitivity2_output.txt (needs the raw exports)	study	0	ist its direction reversed on search queries (22.5% against 24.2%), and in no check did it appr
793	317	7 Measurement 3	0.23	CANNOT RUN		raw Brand Radar exports not in the bundle	agrees with shipped cross_sector_sensitivity2_output.txt (needs the raw exports) (smallest p of the four checks)	study	0	across the 55 sector pairs) than on the other four (0.08 to 0.23), a measure not planned befor
794	317	7 Measurement 3	0.63	CANNOT RUN		raw Brand Radar exports not in the bundle	agrees with shipped cross_sector_sensitivity2_output.txt (needs the raw exports) (largest p)	study	0	, and in no check did it approach significance (p = 0.23 to 0.63). In several sectors one comp
795	317	7 Measurement 3	94%	CANNOT RUN		raw Brand Radar exports not in the bundle (all-surface export)	agrees with shipped cross_sector_sensitivity_output.txt (needs the raw exports); Sherwin-Williams	study	0	ncidences in the all-surface export, Sherwin-Williams holds 94% of Materials, Amazon 75% of C
796	317	7 Measurement 3	75%	CANNOT RUN		raw Brand Radar exports not in the bundle (all-surface export)	agrees with shipped cross_sector_sensitivity_output.txt (needs the raw exports); Amazon	study	0	ace export, Sherwin-Williams holds 94% of Materials, Amazon 75% of Consumer Discretionary, Wa
797	317	7 Measurement 3	65%	CANNOT RUN		raw Brand Radar exports not in the bundle (all-surface export)	agrees with shipped cross_sector_sensitivity_output.txt (needs the raw exports); Walmart	study	0	of Materials, Amazon 75% of Consumer Discretionary, Walmart 65% of Consumer Staples, Apple 62
798	317	7 Measurement 3	62%	CANNOT RUN		raw Brand Radar exports not in the bundle (all-surface export)	agrees with shipped cross_sector_sensitivity_output.txt (needs the raw exports); Apple	study	0	sumer Discretionary, Walmart 65% of Consumer Staples, Apple 62% of Information Technology and
799	317	7 Measurement 3	55%	CANNOT RUN		raw Brand Radar exports not in the bundle (all-surface export)	agrees with shipped cross_sector_sensitivity_output.txt (needs the raw exports); Uber	study	0	sumer Staples, Apple 62% of Information Technology and Uber 55% of Industrials, so a sector d
800	317	7 Measurement 3	go.com, chase.com and mobil.com among ChatGPT's top three	MATCH	xlc go.com, xlf chase.com, xle mobil.com	data:cross_sector_top10_nonbrand.csv		study	0	companies that were not entered as company domains, such as go.com, chase.com and mobil.com among ChatGPT's top three, are sector-specific by const
801	321	7 Measurement 3	9	MATCH	9	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/		study	0	ity of sectors, failed as written: it held on AI Overviews (9 of 11 sectors on search queri
802	321	7 Measurement 3	11	MATCH	11	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/		study	0	f sectors, failed as written: it held on AI Overviews (9 of 11 sectors on search queries, 8 
803	321	7 Measurement 3	8	MATCH	8	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/		study	0	it held on AI Overviews (9 of 11 sectors on search queries, 8 of 11 on prompts) and not on 
804	321	7 Measurement 3	11	MATCH	11	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/		study	0	f sectors, failed as written: it held on AI Overviews (9 of 11 sectors on search queries, 8 
805	321	7 Measurement 3	2	MATCH	2	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/		study	0	 on search queries, 8 of 11 on prompts) and not on AI Mode (2 of 11 on each), where google.
806	321	7 Measurement 3	2 of 11 on each	MATCH	(2, 2)	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/		study	0	 on search queries, 8 of 11 on prompts) and not on AI Mode (2 of 11 on each), where google.com, almost al
807	321	7 Measurement 3	11	MATCH	11	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/		study	0	f sectors, failed as written: it held on AI Overviews (9 of 11 sectors on search queries, 8 
808	321	7 Measurement 3	P1 fails as written	MATCH	4/11 sectors on both products	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/		study	0	Of the four, one held, one held in direction only and two failed. P1, that youtube.com is 
809	321	7 Measurement 3	93%	CANNOT RUN		raw Brand Radar exports not in the bundle	agrees with shipped cross_sector_sensitivity2_output.txt (needs the raw exports)	study	0	, where google.com, almost all of it www.google.com (median 93% and 98% of its incidences on 
810	321	7 Measurement 3	98%	CANNOT RUN		raw Brand Radar exports not in the bundle	agrees with shipped cross_sector_sensitivity2_output.txt (needs the raw exports)	study	0	google.com, almost all of it www.google.com (median 93% and 98% of its incidences on the two 
811	321	7 Measurement 3	9	CANNOT RUN		raw Brand Radar exports not in the bundle	agrees with shipped cross_sector_sensitivity_output.txt (needs the raw exports)	study	0	ity of sectors, failed as written: it held on AI Overviews (9 of 11 sectors on search queri
812	321	7 Measurement 3	11	CANNOT RUN		raw Brand Radar exports not in the bundle	agrees with shipped cross_sector_sensitivity_output.txt (needs the raw exports)	study	0	f sectors, failed as written: it held on AI Overviews (9 of 11 sectors on search queries, 8 
813	321	7 Measurement 3	It fails under every domain reduction tried	CANNOT RUN		raw Brand Radar exports not in the bundle	agrees with shipped cross_sector_sensitivity_output.txt (needs the raw exports) (both products 4/11, 4/11, 5/11)	study	0	on the two views), usually ranked first and YouTube second. It fails under every domain reduction tried; it would hold (9 of 11) if g
814	321	7 Measurement 3	11	MATCH	11	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/		study	0	f sectors, failed as written: it held on AI Overviews (9 of 11 sectors on search queries, 8 
815	321	7 Measurement 3	6	MATCH	6	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/		study	0	nd Copilot in a majority of sectors, held on all three (11, 6 and 11 of 11). P3, that Reddi
816	321	7 Measurement 3	11	MATCH	11	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/		study	0	f sectors, failed as written: it held on AI Overviews (9 of 11 sectors on search queries, 8 
817	321	7 Measurement 3	11	MATCH	11	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/		study	0	f sectors, failed as written: it held on AI Overviews (9 of 11 sectors on search queries, 8 
818	321	7 Measurement 3	3	MATCH	3	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/		study	0	 where google.com, almost all of it www.google.com (median 93% and 98% of its incidences on
819	321	7 Measurement 3	11	MATCH	11	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/		study	0	f sectors, failed as written: it held on AI Overviews (9 of 11 sectors on search queries, 8 
820	321	7 Measurement 3	ChatGPT was a failing surface in all eight sectors where it did not hold	MATCH	8 of 8	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/		study	0	t in a majority of sectors, failed: it held in 3 of 11, and ChatGPT was a failing surface in all eight sectors where it did not hold. P4, that the video and commu
821	321	7 Measurement 3	five consumer-facing sectors than in five others	MATCH	5 and 5, Financials in neither	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/		study	0	 the video and community share on AI Overviews is higher in five consumer-facing sectors than in five others named in the design file (Fin
822	321	7 Measurement 3	26.9%	MATCH	26.9348	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/		study	0	n file (Financials is in neither group), held in direction (26.9% against 24.2% on search queri
823	321	7 Measurement 3	24.2%	MATCH	24.1714	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/		study	0	ials is in neither group), held in direction (26.9% against 24.2% on search queries, 29.6% agai
824	321	7 Measurement 3	29.6%	MATCH	29.5982	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/		study	0	, held in direction (26.9% against 24.2% on search queries, 29.6% against 24.4% on prompts) and
825	321	7 Measurement 3	24.4%	MATCH	24.3983	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/		study	0	ction (26.9% against 24.2% on search queries, 29.6% against 24.4% on prompts) and not beyond ch
826	321	7 Measurement 3	0.27	MATCH	0.27381	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/; exact one-sided permutation		study	0	pts) and not beyond chance (exact one-sided permutation p = 0.27 and 0.21).
827	321	7 Measurement 3	0.21	MATCH	0.210317	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/		study	0	not beyond chance (exact one-sided permutation p = 0.27 and 0.21).
828	321	7 Measurement 3	Of the four, one held, one held in direction only and two failed	MATCH	P1 fail, P2 hold, P3 fail, P4 direction only	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/		study	0	Of the four, one held, one held in direction only and two failed. P1, that youtube.com is the 
829	325	7 Measurement 3	21.5%	CANNOT RUN		raw Brand Radar exports not in the bundle	agrees with shipped cross_sector_sensitivity_output.txt (needs the raw exports)	study	0	"puted with ""Found in"" in place of ""Cited in"" (Google median 21.5%, other four 3.3%; lowest Goog"
830	325	7 Measurement 3	3.3%	CANNOT RUN		raw Brand Radar exports not in the bundle	agrees with shipped cross_sector_sensitivity_output.txt (needs the raw exports)	study	0	"in"" in place of ""Cited in"" (Google median 21.5%, other four 3.3%; lowest Google view above the"
831	325	7 Measurement 3	11	CANNOT RUN		raw Brand Radar exports not in the bundle	agrees with shipped cross_sector_sensitivity_output.txt (needs the raw exports)	study	0	3.3%; lowest Google view above the highest other surface in 11 of 11 sectors), with the larg
832	325	7 Measurement 3	11	LABEL		not a quantitative claim	denominator, eleven sectors	label	0	3.3%; lowest Google view above the highest other surface in 11 of 11 sectors), with the larg
833	325	7 Measurement 3	22.0%	CANNOT RUN		raw Brand Radar exports not in the bundle	agrees with shipped cross_sector_sensitivity_output.txt (needs the raw exports)	study	0	rs), with the largest single host in place of summed hosts (22.0%, 2.4%, 11 of 11), and with 64
834	325	7 Measurement 3	2.4%	CANNOT RUN		raw Brand Radar exports not in the bundle	agrees with shipped cross_sector_sensitivity_output.txt (needs the raw exports)	study	0	th the largest single host in place of summed hosts (22.0%, 2.4%, 11 of 11), and with 64 prope
835	325	7 Measurement 3	11	CANNOT RUN		raw Brand Radar exports not in the bundle	agrees with shipped cross_sector_sensitivity_output.txt (needs the raw exports)	study	0	3.3%; lowest Google view above the highest other surface in 11 of 11 sectors), with the larg
836	325	7 Measurement 3	11	LABEL		not a quantitative claim	denominator, eleven sectors	label	0	3.3%; lowest Google view above the highest other surface in 11 of 11 sectors), with the larg
837	325	7 Measurement 3	19.8%	CANNOT RUN		raw Brand Radar exports not in the bundle	agrees with shipped cross_sector_sensitivity_output.txt (needs the raw exports)	study	0	h the design file (Section 14), counted as company domains (19.8%, 2.1%, 10 of 11). The excepti
838	325	7 Measurement 3	2.1%	CANNOT RUN		raw Brand Radar exports not in the bundle	agrees with shipped cross_sector_sensitivity_output.txt (needs the raw exports)	study	0	esign file (Section 14), counted as company domains (19.8%, 2.1%, 10 of 11). The exception is 
839	325	7 Measurement 3	10	CANNOT RUN		raw Brand Radar exports not in the bundle	agrees with shipped cross_sector_sensitivity_output.txt (needs the raw exports)	study	0	file (Section 14), counted as company domains (19.8%, 2.1%, 10 of 11). The exception is Comm
840	325	7 Measurement 3	11	LABEL		not a quantitative claim	denominator, eleven sectors	label	0	3.3%; lowest Google view above the highest other surface in 11 of 11 sectors), with the larg
841	325	7 Measurement 3	64	MATCH	64	data:design/cross_sector_company_properties.csv (rows)	the design file also says 64	study	0	 in place of summed hosts (22.0%, 2.4%, 11 of 11), and with 64 properties of the sector's co
842	325	7 Measurement 3	20.2%	CANNOT RUN		raw Brand Radar exports not in the bundle	agrees with shipped cross_sector_sensitivity_output.txt (needs the raw exports)	study	0	's companies: counted as theirs, the Google views fall from 20.2% to 32.4% to 5.9% to 12.7%, an
843	325	7 Measurement 3	32.4%	CANNOT RUN		raw Brand Radar exports not in the bundle	agrees with shipped cross_sector_sensitivity_output.txt (needs the raw exports)	study	0	ies: counted as theirs, the Google views fall from 20.2% to 32.4% to 5.9% to 12.7%, and Gemini'
844	325	7 Measurement 3	5.9%	CANNOT RUN		raw Brand Radar exports not in the bundle	agrees with shipped cross_sector_sensitivity_output.txt (needs the raw exports)	study	0	ted as theirs, the Google views fall from 20.2% to 32.4% to 5.9% to 12.7%, and Gemini's 9.2% e
845	325	7 Measurement 3	12.7%	CANNOT RUN		raw Brand Radar exports not in the bundle	agrees with shipped cross_sector_sensitivity_output.txt (needs the raw exports)	study	0	heirs, the Google views fall from 20.2% to 32.4% to 5.9% to 12.7%, and Gemini's 9.2% exceeds AI
846	325	7 Measurement 3	9.2%	CANNOT RUN		raw Brand Radar exports not in the bundle	agrees with shipped cross_sector_sensitivity_output.txt (needs the raw exports)	study	0	ews fall from 20.2% to 32.4% to 5.9% to 12.7%, and Gemini's 9.2% exceeds AI Mode on search que
847	325	7 Measurement 3	Gemini's 9.2% exceeds AI Mode on search queries	CANNOT RUN		raw Brand Radar exports not in the bundle	agrees with shipped cross_sector_sensitivity_output.txt (needs the raw exports)	study	0	Google views fall from 20.2% to 32.4% to 5.9% to 12.7%, and Gemini's 9.2% exceeds AI Mode on search queries. Restricting each export to i
848	325	7 Measurement 3	100	LABEL		not a quantitative claim	row cut-off	label	0	ode on search queries. Restricting each export to its first 100, 250 or 500 rows gives Google
849	325	7 Measurement 3	30.6%	CANNOT RUN		raw Brand Radar exports not in the bundle	agrees with shipped cross_sector_sensitivity_output.txt (needs the raw exports)	study	0	t to its first 100, 250 or 500 rows gives Google medians of 30.6%, 26.3% and 23.3% against 3.0%
850	325	7 Measurement 3	3.0%	CANNOT RUN		raw Brand Radar exports not in the bundle	agrees with shipped cross_sector_sensitivity_output.txt (needs the raw exports)	study	0	rows gives Google medians of 30.6%, 26.3% and 23.3% against 3.0%, 2.6% and 2.3%. Shares theref
851	325	7 Measurement 3	250	LABEL		not a quantitative claim	row cut-off	label	0	n search queries. Restricting each export to its first 100, 250 or 500 rows gives Google medi
852	325	7 Measurement 3	26.3%	CANNOT RUN		raw Brand Radar exports not in the bundle	agrees with shipped cross_sector_sensitivity_output.txt (needs the raw exports)	study	0	s first 100, 250 or 500 rows gives Google medians of 30.6%, 26.3% and 23.3% against 3.0%, 2.6% 
853	325	7 Measurement 3	2.6%	CANNOT RUN		raw Brand Radar exports not in the bundle	agrees with shipped cross_sector_sensitivity_output.txt (needs the raw exports)	study	0	ives Google medians of 30.6%, 26.3% and 23.3% against 3.0%, 2.6% and 2.3%. Shares therefore fa
854	325	7 Measurement 3	500	LABEL		not a quantitative claim	row cut-off	label	0	h queries. Restricting each export to its first 100, 250 or 500 rows gives Google medians of 
855	325	7 Measurement 3	23.3%	CANNOT RUN		raw Brand Radar exports not in the bundle	agrees with shipped cross_sector_sensitivity_output.txt (needs the raw exports)	study	0	0, 250 or 500 rows gives Google medians of 30.6%, 26.3% and 23.3% against 3.0%, 2.6% and 2.3%. 
856	325	7 Measurement 3	2.3%	CANNOT RUN		raw Brand Radar exports not in the bundle	agrees with shipped cross_sector_sensitivity_output.txt (needs the raw exports)	study	0	le medians of 30.6%, 26.3% and 23.3% against 3.0%, 2.6% and 2.3%. Shares therefore fall as row
857	325	7 Measurement 3	the ratio between the two groups stays near ten	CANNOT RUN		raw Brand Radar exports not in the bundle	agrees with shipped cross_sector_sensitivity_output.txt (needs the raw exports)	study	0	ases them downward, and the net direction is unknown, while the ratio between the two groups stays near ten. Ranks 501 to 1,000 carry a m
858	325	7 Measurement 3	7.6%	MATCH	7.5922	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/; median mass of rows 501 to 1,000, lowest surface		study	0	wo groups stays near ten. Ranks 501 to 1,000 carry a median 7.6% to 13.8% of each export's inc
859	325	7 Measurement 3	13.8%	MATCH	13.8135	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/; highest surface		study	0	s stays near ten. Ranks 501 to 1,000 carry a median 7.6% to 13.8% of each export's incidences, 
860	329	7 Measurement 3	31.3%	MATCH	31.2812	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/; RTX re-run		study	0	le results essentially unchanged (video and community share 31.3% to 30.1% on AI Overviews sear
861	329	7 Measurement 3	30.1%	MATCH	30.1491	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/		study	0	s essentially unchanged (video and community share 31.3% to 30.1% on AI Overviews search querie
862	329	7 Measurement 3	YouTube's rank stayed 1 on AI Overviews	MATCH	1 -> 1	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/		study	0	munity share 31.3% to 30.1% on AI Overviews search queries; YouTube's rank stayed 1 on AI Overviews and moved from 2 to 1 on AI M
863	329	7 Measurement 3	1	MATCH	1	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/		study	0	e results essentially unchanged (video and community share 31.3% to 30.1% on AI Overviews s
864	329	7 Measurement 3	2	MATCH	2	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/; AI Mode prompts before		study	0	ies; YouTube's rank stayed 1 on AI Overviews and moved from 2 to 1 on AI Mode prompts), mov
865	329	7 Measurement 3	1	MATCH	1	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/; after		study	0	e results essentially unchanged (video and community share 31.3% to 30.1% on AI Overviews s
866	329	7 Measurement 3	6.2%	MATCH	6.2045	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/		study	0	oved from 2 to 1 on AI Mode prompts), moved Perplexity from 6.2% to 5.5% and Gemini from 15.0%
867	329	7 Measurement 3	5.5%	MATCH	5.4848	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/		study	0	m 2 to 1 on AI Mode prompts), moved Perplexity from 6.2% to 5.5% and Gemini from 15.0% to 13.4
868	329	7 Measurement 3	15.0%	MATCH	15.0291	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/		study	0	rompts), moved Perplexity from 6.2% to 5.5% and Gemini from 15.0% to 13.4%, and changed Copilot
869	329	7 Measurement 3	13.4%	MATCH	13.4491	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/		study	0	moved Perplexity from 6.2% to 5.5% and Gemini from 15.0% to 13.4%, and changed Copilot's top no
870	329	7 Measurement 3	Copilot's top non-company domain from amazon.com to a flight-route site	MATCH	amazon.com -> flightconnections.com	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/		study	0	om 6.2% to 5.5% and Gemini from 15.0% to 13.4%, and changed Copilot's top non-company domain from amazon.com to a flight-route site, while its ChatGPT export fai
871	329	7 Measurement 3	its ChatGPT export failed twice on the vendor's side	MATCH	no xli_rtxcorp ChatGPT row	data:design file A2 and aggregates		study	0	ompany domain from amazon.com to a flight-route site, while its ChatGPT export failed twice on the vendor's side, so the original ChatGPT file
872	329	7 Measurement 3	0.8%	MATCH	0.77755	recomputed from aggregates/cross_sector_platform_metrics.csv (ChatGPT median without Industrials)	agrees with shipped sensitivity outputs	study	0	re sites, stands; without Industrials the ChatGPT median is 0.8%, P2 holds on ChatGPT and Copi
873	329	7 Measurement 3	10	MATCH	10	recomputed from aggregates (P2 without Industrials, ChatGPT)		study	0	 ChatGPT median is 0.8%, P2 holds on ChatGPT and Copilot in 10 of 10 sectors and on Perplexi
874	329	7 Measurement 3	10	MATCH	10	denominator: ten sectors without Industrials		study	0	 ChatGPT median is 0.8%, P2 holds on ChatGPT and Copilot in 10 of 10 sectors and on Perplexi
875	329	7 Measurement 3	P2 holds on ChatGPT and Copilot in 10 of 10	MATCH	(10, 10)	recomputed from aggregates		study	0	es, stands; without Industrials the ChatGPT median is 0.8%, P2 holds on ChatGPT and Copilot in 10 of 10 sectors and on Perplexity in 
876	329	7 Measurement 3	6	MATCH	6	recomputed from aggregates		study	0	oved from 2 to 1 on AI Mode prompts), moved Perplexity from 6.2% to 5.5% and Gemini from 15
877	329	7 Measurement 3	10	MATCH	10	denominator		study	0	 ChatGPT median is 0.8%, P2 holds on ChatGPT and Copilot in 10 of 10 sectors and on Perplexi
878	329	7 Measurement 3	3	MATCH	3	recomputed from aggregates (P3 without Industrials)		study	0	le results essentially unchanged (video and community share 31.3% to 30.1% on AI Overviews 
879	329	7 Measurement 3	10	MATCH	10	denominator		study	0	 ChatGPT median is 0.8%, P2 holds on ChatGPT and Copilot in 10 of 10 sectors and on Perplexi
880	329	7 Measurement 3	2.2%	CANNOT RUN		raw Brand Radar exports not in the bundle	agrees with shipped cross_sector_sensitivity_output.txt (needs the raw exports) (largest of the eight Financials surfaces)	study	0	igration and border domains of the US government hold up to 2.2% of a Financials surface's inc
881	329	7 Measurement 3	four immigration and border domains of the US government	CANNOT RUN		raw Brand Radar exports not in the bundle	agrees with shipped cross_sector_sensitivity_output.txt (needs the raw exports)	study	0	"in 3 of 10. ""Visa"" also matched answers about travel visas: four immigration and border domains of the US government hold up to 2.2% of a Financia"
882	329	7 Measurement 3	25	MATCH	25	data:design file (company-property screen)		study	0	screened only at the domain level, by reading each sector's 25 most-cited non-company domain
883	329	7 Measurement 3	two possible further cases	CANNOT RUN		raw Brand Radar exports not in the bundle	domain-level screen of the raw exports	study	0	ited non-company domains on every surface; the screen found two possible further cases, a nutrition site among Infor
884	329	7 Measurement 3	860	MATCH	860	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/		study	0	ells weight every sector equally, although cells range from 860 to 18,381,848 incidences (App
885	329	7 Measurement 3	18,381,848	MATCH	18,381,848.0	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/		study	0	ight every sector equally, although cells range from 860 to 18,381,848 incidences (Appendix C gives 
886	329	7 Measurement 3	19.4%	EXTERNAL		cited from another work	Punturo et al. 2026; same figure as Section 2	external	0	 tools put Perplexity's share of social sources far higher (19.4% to 31%; Section 2) than the 4
887	329	7 Measurement 3	31%	EXTERNAL		cited from another work	Tinuiti 2026; same figure as Section 2	external	0	t Perplexity's share of social sources far higher (19.4% to 31%; Section 2) than the 4.6% med
888	329	7 Measurement 3	4.6%	MATCH	4.6083	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/		study	0	ocial sources far higher (19.4% to 31%; Section 2) than the 4.6% median video-and-community sh
889	331	7 Measurement 3	about ten times the pooled median share of the other four surfaces	MATCH	10.355	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/		study	0	s AI Overviews and AI Mode give video and community domains about ten times the pooled median share of the other four surfaces, and more than twice Gemini's
890	331	7 Measurement 3	more than twice Gemini's	MATCH	2.31601	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/		study	0	mes the pooled median share of the other four surfaces, and more than twice Gemini's. If that holds outside this i
891	331	7 Measurement 3	news, government and company sources vary more by sector	MATCH	sector > surface	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/		study	0	rs more between answer surfaces than between sectors, while news, government and company sources vary more by sector; and Google's AI Overviews an
892	335	8 Deployment series, Table 5	381	MATCH	381	data:section_code_pages_2026-10-14.csv		study	0	 what two instruments recorded following the publication of 381 code pages and their hubs, on
893	337	8 Deployment series, Table 5	11	LABEL		not a quantitative claim	read date of Table 5	label	0	I answers from Brand Radar at the nearest stored date; read 11 October 2026. Day 37 is the p
894	339	8 Deployment series, Table 5	26	MATCH	2026-07-26	arith:day 0 = 26 July + 0 days		study	0	/ Metric / Day 0 (26 Jul) / Day 15 (10 Aug) / Day 
895	339	8 Deployment series, Table 5	10	MATCH	2026-08-10	arith:day 15 = 26 July + 15 days		study	0	/ Metric / Day 0 (26 Jul) / Day 15 (10 Aug) / Day 30 (25 Aug) / **Da
896	339	8 Deployment series, Table 5	25	MATCH	2026-08-25	arith:day 30 = 26 July + 30 days		study	0	/ Metric / Day 0 (26 Jul) / Day 15 (10 Aug) / Day 30 (25 Aug) / **Day 37 (1 Sep)** / D
897	339	8 Deployment series, Table 5	1	MATCH	2026-09-01	arith:day 37 = 26 July + 37 days		study	0	/ Metric / Day 0 (26 Jul) / Day 15 (10 Aug) / Day 30 (25 Aug) /
898	339	8 Deployment series, Table 5	9	MATCH	2026-09-09	arith:day 45 = 26 July + 45 days		study	0	5 (10 Aug) / Day 30 (25 Aug) / **Day 37 (1 Sep)** / Day 45 (9 Sep) / Day 60 (24 Sep) / Day 
899	339	8 Deployment series, Table 5	24	MATCH	2026-09-24	arith:day 60 = 26 July + 60 days		study	0	30 (25 Aug) / **Day 37 (1 Sep)** / Day 45 (9 Sep) / Day 60 (24 Sep) / Day 75 (9 Oct) / Day 7
900	339	8 Deployment series, Table 5	9	MATCH	2026-10-09	arith:day 75 = 26 July + 75 days		study	0	5 (10 Aug) / Day 30 (25 Aug) / **Day 37 (1 Sep)** / Day 45 (9 Sep) / Day 60 (24 Sep) / Day 
901	339	8 Deployment series, Table 5	11	MATCH	2026-10-11	arith:day 77 = 26 July + 77 days		study	0	Day 45 (9 Sep) / Day 60 (24 Sep) / Day 75 (9 Oct) / Day 77 (11 Oct) /
902	341	8 Deployment series, Table 5	2	MATCH	2	data:instrument_series_table5_checkpoints.csv (transcribed from the manuscript)		study	1	/ Pages holding a position / 2 / 210 / 365 / **n/r** / 391 /
903	341	8 Deployment series, Table 5	210	MATCH	210	data:instrument_series_table5_checkpoints.csv (transcribed from the manuscript)		study	1	/ Pages holding a position / 2 / 210 / 365 / **n/r** / 391 / 414 /
904	341	8 Deployment series, Table 5	365	MATCH	365	data:instrument_series_table5_checkpoints.csv (transcribed from the manuscript)		study	1	/ Pages holding a position / 2 / 210 / 365 / **n/r** / 391 / 414 / 440 /
905	341	8 Deployment series, Table 5	391	MATCH	391	data:instrument_series_table5_checkpoints.csv (transcribed from the manuscript)		study	1	/ Pages holding a position / 2 / 210 / 365 / **n/r** / 391 / 414 / 440 / 441 /
906	341	8 Deployment series, Table 5	414	MATCH	414	data:instrument_series_table5_checkpoints.csv (transcribed from the manuscript)		study	1	 Pages holding a position / 2 / 210 / 365 / **n/r** / 391 / 414 / 440 / 441 /
907	341	8 Deployment series, Table 5	440	MATCH	440	data:instrument_series_table5_checkpoints.csv (transcribed from the manuscript)		study	1	 holding a position / 2 / 210 / 365 / **n/r** / 391 / 414 / 440 / 441 /
908	341	8 Deployment series, Table 5	441	MATCH	441	data:instrument_series_table5_checkpoints.csv (transcribed from the manuscript)		study	1	ng a position / 2 / 210 / 365 / **n/r** / 391 / 414 / 440 / 441 /
909	342	8 Deployment series, Table 5	2	MATCH	2	data:instrument_series_table5_checkpoints.csv (transcribed from the manuscript)	make_figs_v4.py constant 2	study	1	/ Ranking positions, all / 2 / 3,385 / 14,905 / **15,830**
910	342	8 Deployment series, Table 5	3,385	MATCH	3385	data:instrument_series_table5_checkpoints.csv (transcribed from the manuscript)	make_figs_v4.py constant 3385	study	1	/ Ranking positions, all / 2 / 3,385 / 14,905 / **15,830** / 20,32
911	342	8 Deployment series, Table 5	14,905	MATCH	14905	data:instrument_series_table5_checkpoints.csv (transcribed from the manuscript)	make_figs_v4.py constant 14905	study	1	/ Ranking positions, all / 2 / 3,385 / 14,905 / **15,830** / 20,326 / 37,14
912	342	8 Deployment series, Table 5	15,830	MATCH	15830	data:instrument_series_table5_checkpoints.csv (transcribed from the manuscript)	make_figs_v4.py constant 15830	study	1	/ Ranking positions, all / 2 / 3,385 / 14,905 / **15,830** / 20,326 / 37,141 / 43,302 
913	342	8 Deployment series, Table 5	20,326	MATCH	20326	data:instrument_series_table5_checkpoints.csv (transcribed from the manuscript)	make_figs_v4.py constant 20326	study	1	 Ranking positions, all / 2 / 3,385 / 14,905 / **15,830** / 20,326 / 37,141 / 43,302 / 43,980 /
914	342	8 Deployment series, Table 5	37,141	MATCH	37141	data:instrument_series_table5_checkpoints.csv (transcribed from the manuscript)	make_figs_v4.py constant 37141	study	1	positions, all / 2 / 3,385 / 14,905 / **15,830** / 20,326 / 37,141 / 43,302 / 43,980 /
915	342	8 Deployment series, Table 5	43,302	MATCH	43302	data:instrument_series_table5_checkpoints.csv (transcribed from the manuscript)	make_figs_v4.py constant 43302	study	1	, all / 2 / 3,385 / 14,905 / **15,830** / 20,326 / 37,141 / 43,302 / 43,980 /
916	342	8 Deployment series, Table 5	43,980	MATCH	43980	data:instrument_series_table5_checkpoints.csv (transcribed from the manuscript)	make_figs_v4.py constant 43980	study	1	 / 3,385 / 14,905 / **15,830** / 20,326 / 37,141 / 43,302 / 43,980 /
917	343	8 Deployment series, Table 5	0	MATCH	0	data:instrument_series_table5_checkpoints.csv (transcribed from the manuscript)	make_figs_v4.py constant 0	study	1	/ Positions 1–3 / 0 / 727 / 1,801 / **1,874** / 2
918	343	8 Deployment series, Table 5	727	MATCH	727	data:instrument_series_table5_checkpoints.csv (transcribed from the manuscript)	make_figs_v4.py constant 727	study	1	/ Positions 1–3 / 0 / 727 / 1,801 / **1,874** / 2,649 /
919	343	8 Deployment series, Table 5	1,801	MATCH	1801	data:instrument_series_table5_checkpoints.csv (transcribed from the manuscript)	make_figs_v4.py constant 1801	study	1	/ Positions 1–3 / 0 / 727 / 1,801 / **1,874** / 2,649 / 5,822 /
920	343	8 Deployment series, Table 5	1,874	MATCH	1874	data:instrument_series_table5_checkpoints.csv (transcribed from the manuscript)	make_figs_v4.py constant 1874	study	1	/ Positions 1–3 / 0 / 727 / 1,801 / **1,874** / 2,649 / 5,822 / 8,753 / 9
921	343	8 Deployment series, Table 5	2,649	MATCH	2649	data:instrument_series_table5_checkpoints.csv (transcribed from the manuscript)	make_figs_v4.py constant 2649	study	1	/ Positions 1–3 / 0 / 727 / 1,801 / **1,874** / 2,649 / 5,822 / 8,753 / 9,239 /
922	343	8 Deployment series, Table 5	5,822	MATCH	5822	data:instrument_series_table5_checkpoints.csv (transcribed from the manuscript)	make_figs_v4.py constant 5822	study	1	/ Positions 1–3 / 0 / 727 / 1,801 / **1,874** / 2,649 / 5,822 / 8,753 / 9,239 /
923	343	8 Deployment series, Table 5	8,753	MATCH	8753	data:instrument_series_table5_checkpoints.csv (transcribed from the manuscript)	make_figs_v4.py constant 8753	study	1	sitions 1–3 / 0 / 727 / 1,801 / **1,874** / 2,649 / 5,822 / 8,753 / 9,239 /
924	343	8 Deployment series, Table 5	9,239	MATCH	9239	data:instrument_series_table5_checkpoints.csv (transcribed from the manuscript)	make_figs_v4.py constant 9239	study	1	1–3 / 0 / 727 / 1,801 / **1,874** / 2,649 / 5,822 / 8,753 / 9,239 /
925	344	8 Deployment series, Table 5	1	MATCH	1	data:instrument_series_table5_checkpoints.csv (transcribed from the manuscript)		study	1	/ Positions 4–10 / 1 / 1,494 / 10,151 / **n/r
926	344	8 Deployment series, Table 5	1,494	MATCH	1494	data:instrument_series_table5_checkpoints.csv (transcribed from the manuscript)		study	1	/ Positions 4–10 / 1 / 1,494 / 10,151 / **n/r** / 15,104 /
927	344	8 Deployment series, Table 5	10,151	MATCH	10151	data:instrument_series_table5_checkpoints.csv (transcribed from the manuscript)		study	1	/ Positions 4–10 / 1 / 1,494 / 10,151 / **n/r** / 15,104 / 28,733 /
928	344	8 Deployment series, Table 5	15,104	MATCH	15104	data:instrument_series_table5_checkpoints.csv (transcribed from the manuscript)		study	1	/ Positions 4–10 / 1 / 1,494 / 10,151 / **n/r** / 15,104 / 28,733 / 33,203 / 33,560 /
929	344	8 Deployment series, Table 5	28,733	MATCH	28733	data:instrument_series_table5_checkpoints.csv (transcribed from the manuscript)		study	1	/ Positions 4–10 / 1 / 1,494 / 10,151 / **n/r** / 15,104 / 28,733 / 33,203 / 33,560 /
930	344	8 Deployment series, Table 5	33,203	MATCH	33203	data:instrument_series_table5_checkpoints.csv (transcribed from the manuscript)		study	1	ons 4–10 / 1 / 1,494 / 10,151 / **n/r** / 15,104 / 28,733 / 33,203 / 33,560 /
931	344	8 Deployment series, Table 5	33,560	MATCH	33560	data:instrument_series_table5_checkpoints.csv (transcribed from the manuscript)		study	1	/ 1 / 1,494 / 10,151 / **n/r** / 15,104 / 28,733 / 33,203 / 33,560 /
932	345	8 Deployment series, Table 5	0	MATCH	0	data:instrument_series_table5_checkpoints.csv (transcribed from the manuscript)		study	1	/ Positions 11–20 / 0 / 909 / 2,639 / **n/r** /
933	345	8 Deployment series, Table 5	909	MATCH	909	data:instrument_series_table5_checkpoints.csv (transcribed from the manuscript)		study	1	/ Positions 11–20 / 0 / 909 / 2,639 / **n/r** / 2,331 / 2
934	345	8 Deployment series, Table 5	2,639	MATCH	2639	data:instrument_series_table5_checkpoints.csv (transcribed from the manuscript)		study	1	/ Positions 11–20 / 0 / 909 / 2,639 / **n/r** / 2,331 / 2,336 / 1
935	345	8 Deployment series, Table 5	2,331	MATCH	2331	data:instrument_series_table5_checkpoints.csv (transcribed from the manuscript)		study	1	/ Positions 11–20 / 0 / 909 / 2,639 / **n/r** / 2,331 / 2,336 / 1,276 / n/r /
936	345	8 Deployment series, Table 5	2,336	MATCH	2336	data:instrument_series_table5_checkpoints.csv (transcribed from the manuscript)		study	1	/ Positions 11–20 / 0 / 909 / 2,639 / **n/r** / 2,331 / 2,336 / 1,276 / n/r /
937	345	8 Deployment series, Table 5	1,276	MATCH	1276	data:instrument_series_table5_checkpoints.csv (transcribed from the manuscript)		study	1	sitions 11–20 / 0 / 909 / 2,639 / **n/r** / 2,331 / 2,336 / 1,276 / n/r /
938	346	8 Deployment series, Table 5	1	MATCH	1	arith:total - (1-3) - (4-10) - (11-20)		study	0	/ Positions 21–100 (derived) / 1 / 255 / 314
939	346	8 Deployment series, Table 5	255	MATCH	255	arith:total - (1-3) - (4-10) - (11-20)		study	0	/ Positions 21–100 (derived) / 1 / 255 / 314 / **n/r** / 242 / 250 /
940	346	8 Deployment series, Table 5	314	MATCH	314	arith:total - (1-3) - (4-10) - (11-20)		study	0	/ Positions 21–100 (derived) / 1 / 255 / 314 / **n/r** / 242 / 250 / 70 / 
941	346	8 Deployment series, Table 5	242	MATCH	242	arith:total - (1-3) - (4-10) - (11-20)		study	0	/ Positions 21–100 (derived) / 1 / 255 / 314 / **n/r** / 242 / 250 / 70 / n/r /
942	346	8 Deployment series, Table 5	250	MATCH	250	arith:total - (1-3) - (4-10) - (11-20)		study	0	ositions 21–100 (derived) / 1 / 255 / 314 / **n/r** / 242 / 250 / 70 / n/r /
943	346	8 Deployment series, Table 5	70	MATCH	70	arith:total - (1-3) - (4-10) - (11-20)		study	0	ns 21–100 (derived) / 1 / 255 / 314 / **n/r** / 242 / 250 / 70 / n/r /
944	347	8 Deployment series, Table 5	2	MATCH	2	data:instrument_series_table5_checkpoints.csv (transcribed from the manuscript)		study	1	/ Estimated visits (Ahrefs) / 2 / 22,016 / 51,517 / **≈51,800
945	347	8 Deployment series, Table 5	22,016	MATCH	22016	data:instrument_series_table5_checkpoints.csv (transcribed from the manuscript)		study	1	/ Estimated visits (Ahrefs) / 2 / 22,016 / 51,517 / **≈51,800** / 92,8
946	347	8 Deployment series, Table 5	51,517	MATCH	51517	data:instrument_series_table5_checkpoints.csv (transcribed from the manuscript)		study	1	/ Estimated visits (Ahrefs) / 2 / 22,016 / 51,517 / **≈51,800** / 92,897 / 244,
947	347	8 Deployment series, Table 5	51,800	MATCH	51800	data:instrument_series_table5_checkpoints.csv (transcribed from the manuscript)		study	1	/ Estimated visits (Ahrefs) / 2 / 22,016 / 51,517 / **≈51,800** / 92,897 / 244,041 / 221,93
948	347	8 Deployment series, Table 5	92,897	MATCH	92897	data:instrument_series_table5_checkpoints.csv (transcribed from the manuscript)		study	1	mated visits (Ahrefs) / 2 / 22,016 / 51,517 / **≈51,800** / 92,897 / 244,041 / 221,933 / n/r /
949	347	8 Deployment series, Table 5	244,041	MATCH	244,041.0	data:instrument_series_table5_checkpoints.csv (transcribed from the manuscript)		study	1	its (Ahrefs) / 2 / 22,016 / 51,517 / **≈51,800** / 92,897 / 244,041 / 221,933 / n/r /
950	347	8 Deployment series, Table 5	221,933	MATCH	221,933.0	data:instrument_series_table5_checkpoints.csv (transcribed from the manuscript)		study	1	s) / 2 / 22,016 / 51,517 / **≈51,800** / 92,897 / 244,041 / 221,933 / n/r /
951	348	8 Deployment series, Table 5	0	MATCH	0	data:instrument_series_table5_checkpoints.csv (transcribed from the manuscript)		study	1	/ Live referring domains / 0 / 1 / 19 / **19** / 415 / 828
952	348	8 Deployment series, Table 5	1	MATCH	1	data:instrument_series_table5_checkpoints.csv (transcribed from the manuscript)		study	1	/ Live referring domains / 0 / 1 / 19 / **19** / 415 / 828 / 9
953	348	8 Deployment series, Table 5	19	MATCH	19	data:instrument_series_table5_checkpoints.csv (transcribed from the manuscript)		study	1	/ Live referring domains / 0 / 1 / 19 / **19** / 415 / 828 / 909 / 
954	348	8 Deployment series, Table 5	19	MATCH	19	data:instrument_series_table5_checkpoints.csv (transcribed from the manuscript)		study	1	/ Live referring domains / 0 / 1 / 19 / **19** / 415 / 828 / 909 / 
955	348	8 Deployment series, Table 5	415	MATCH	415	data:instrument_series_table5_checkpoints.csv (transcribed from the manuscript)		study	1	/ Live referring domains / 0 / 1 / 19 / **19** / 415 / 828 / 909 / 913 /
956	348	8 Deployment series, Table 5	828	MATCH	828	data:instrument_series_table5_checkpoints.csv (transcribed from the manuscript)		study	1	/ Live referring domains / 0 / 1 / 19 / **19** / 415 / 828 / 909 / 913 /
957	348	8 Deployment series, Table 5	909	MATCH	909	data:instrument_series_table5_checkpoints.csv (transcribed from the manuscript)		study	1	 Live referring domains / 0 / 1 / 19 / **19** / 415 / 828 / 909 / 913 /
958	348	8 Deployment series, Table 5	913	MATCH	913	data:instrument_series_table5_checkpoints.csv (transcribed from the manuscript)		study	1	referring domains / 0 / 1 / 19 / **19** / 415 / 828 / 909 / 913 /
959	349	8 Deployment series, Table 5	0	MATCH	0	data:instrument_series_table5_checkpoints.csv (transcribed from the manuscript)		study	1	/ AI answers citing the section / 0 / 1,603 / 3,725 / **n/r** / 6
960	349	8 Deployment series, Table 5	1,603	MATCH	1603	data:instrument_series_table5_checkpoints.csv (transcribed from the manuscript)		study	1	/ AI answers citing the section / 0 / 1,603 / 3,725 / **n/r** / 6,390 / 1
961	349	8 Deployment series, Table 5	3,725	MATCH	3725	data:instrument_series_table5_checkpoints.csv (transcribed from the manuscript)		study	1	/ AI answers citing the section / 0 / 1,603 / 3,725 / **n/r** / 6,390 / 10,266 / 
962	349	8 Deployment series, Table 5	6,390	MATCH	6390	data:instrument_series_table5_checkpoints.csv (transcribed from the manuscript)		study	1	 answers citing the section / 0 / 1,603 / 3,725 / **n/r** / 6,390 / 10,266 / 14,823 / 17,206 /
963	349	8 Deployment series, Table 5	10,266	MATCH	10266	data:instrument_series_table5_checkpoints.csv (transcribed from the manuscript)		study	1	 citing the section / 0 / 1,603 / 3,725 / **n/r** / 6,390 / 10,266 / 14,823 / 17,206 /
964	349	8 Deployment series, Table 5	14,823	MATCH	14823	data:instrument_series_table5_checkpoints.csv (transcribed from the manuscript)		study	1	he section / 0 / 1,603 / 3,725 / **n/r** / 6,390 / 10,266 / 14,823 / 17,206 /
965	349	8 Deployment series, Table 5	17,206	MATCH	17206	data:instrument_series_table5_checkpoints.csv (transcribed from the manuscript)		study	1	n / 0 / 1,603 / 3,725 / **n/r** / 6,390 / 10,266 / 14,823 / 17,206 /
966	351	8 Deployment series, Table 5	the instrument reports only three bands and the total	MATCH	rows 1-3, 4-10, 11-20, total	manuscript Table 5		study	0	ion 4.1 defines a ranking position as positions 1–100 while the instrument reports only three bands and the total. It is arithmetic on vendor e
967	353	8 Deployment series, Table 5	The estimated-visits peak at day 60	MATCH	day 60 (244,041)	data:instrument_series_table5_checkpoints.csv (transcribed from the manuscript)		study	1	ice covers, and day 60 is the first day of the spam update. The estimated-visits peak at day 60 coincides with that day, and 
968	355	8 Deployment series, Table 5	15,830	MATCH	15830	data:instrument_series_table5_checkpoints.csv (transcribed from the manuscript)		study	1	y checkpoint**, 37 days after publication, the section held 15,830 ranking positions, 1,874 of t
969	355	8 Deployment series, Table 5	1,874	MATCH	1874	data:instrument_series_table5_checkpoints.csv (transcribed from the manuscript)		study	1	ter publication, the section held 15,830 ranking positions, 1,874 of them in positions 1 to 3, 
970	355	8 Deployment series, Table 5	51,800	MATCH	51800	data:instrument_series_table5_checkpoints.csv (transcribed from the manuscript)		study	1	tions, 1,874 of them in positions 1 to 3, with an estimated 51,800 monthly visits and nineteen r
971	355	8 Deployment series, Table 5	nineteen referring domains	MATCH	19	data:instrument_series_table5_checkpoints.csv (transcribed from the manuscript)		study	1	sitions 1 to 3, with an estimated 51,800 monthly visits and nineteen referring domains. By day 77 it held 43,980 pos
972	355	8 Deployment series, Table 5	43,980	MATCH	43980	data:instrument_series_table5_checkpoints.csv (transcribed from the manuscript)		study	1	ly visits and nineteen referring domains. By day 77 it held 43,980 positions across 441 URLs hol
973	355	8 Deployment series, Table 5	441	MATCH	441	data:instrument_series_table5_checkpoints.csv (transcribed from the manuscript)		study	1	eferring domains. By day 77 it held 43,980 positions across 441 URLs holding at least one pos
974	355	8 Deployment series, Table 5	29,000	MATCH	29000	data:single_reads_2026-10.csv		study	0	s across 441 URLs holding at least one position, ranked for 29,000 keywords in one instrument an
975	355	8 Deployment series, Table 5	58,586	MATCH	58586	data:single_reads_2026-10.csv		study	0	 position, ranked for 29,000 keywords in one instrument and 58,586 in the other, was recorded as
976	355	8 Deployment series, Table 5	7,455	MATCH	7455	data:Table 3 series CSV (October numerator)		study	1	r, was recorded as a cited source in Google AI Overviews on 7,455 keywords, and appeared in 17,
977	355	8 Deployment series, Table 5	17,206	MATCH	17206	data:instrument_series_table5_checkpoints.csv (transcribed from the manuscript)		study	1	e in Google AI Overviews on 7,455 keywords, and appeared in 17,206 stored AI answers.
978	357	8 Deployment series, Table 5	441	MATCH	441	data:instrument_series_table5_checkpoints.csv (transcribed from the manuscript)		study	1	**Concentration.** Of the 441 URLs holding a position on 11
979	357	8 Deployment series, Table 5	11	MATCH	2026-10-11	data:single_reads_2026-10.csv (read date)		study	0	**Concentration.** Of the 441 URLs holding a position on 11 October, the ten highest-traf
980	357	8 Deployment series, Table 5	22.8%	MATCH	22.8	data:single_reads_2026-10.csv		study	0	ing a position on 11 October, the ten highest-traffic carry 22.8% of estimated visits and the t
981	357	8 Deployment series, Table 5	50	LABEL		not a quantitative claim	definition: the top 50 URLs	label	0	highest-traffic carry 22.8% of estimated visits and the top 50 carry 64.9%, both from one in
982	357	8 Deployment series, Table 5	64.9%	MATCH	64.9	data:single_reads_2026-10.csv		study	0	raffic carry 22.8% of estimated visits and the top 50 carry 64.9%, both from one instrument and
983	357	8 Deployment series, Table 5	441	MATCH	441	data:instrument_series_table5_checkpoints.csv (transcribed from the manuscript)		study	1	**Concentration.** Of the 441 URLs holding a position on 11
984	357	8 Deployment series, Table 5	11%	MATCH	11.3379	arith:50 / 441		study	0	both on a universe selected by the outcome. Fifty of 441 is 11% of the pages carrying about t
985	357	8 Deployment series, Table 5	about two thirds of the estimated traffic	MATCH	64.9%	data:single_reads_2026-10.csv		study	0	d by the outcome. Fifty of 441 is 11% of the pages carrying about two thirds of the estimated traffic, which is concentration, not 
986	359	8 Deployment series, Table 5	58,586	MATCH	58586	data:single_reads_2026-10.csv		study	0	**Demand the volume tools do not report.** Among the 58,586 US keywords, the lowest-traff
987	359	8 Deployment series, Table 5	40	MATCH	40 to 170, or none	data:single_reads_2026-10.csv		study	0	on-English forms, numeric fragments and question forms with 40 to 170 reported searches a mo
988	359	8 Deployment series, Table 5	170	MATCH	40 to 170, or none	data:single_reads_2026-10.csv		study	0	lish forms, numeric fragments and question forms with 40 to 170 reported searches a month or 
989	359	8 Deployment series, Table 5	105	MATCH	105	data:single_reads_2026-10.csv		study	0	orted searches a month or none at all. The section ranks in 105 countries, with 18.5% of Ahre
990	359	8 Deployment series, Table 5	18.5%	MATCH	18.5	data:single_reads_2026-10.csv		study	0	th or none at all. The section ranks in 105 countries, with 18.5% of Ahrefs-estimated visits fr
991	365	9 What the answers cite	474	MATCH	474	data:single_reads_2026-10.csv (and make_figs_v4.py, Figure 8)		study	0	 state hubs that enumerate codes, cities and maps: New York 474 answers, California 337, Texa
992	365	9 What the answers cite	337	MATCH	337	data:single_reads_2026-10.csv (and make_figs_v4.py, Figure 8)		study	0	te codes, cities and maps: New York 474 answers, California 337, Texas 322, Florida 304, and 
993	365	9 What the answers cite	322	MATCH	322	data:single_reads_2026-10.csv (and make_figs_v4.py, Figure 8)		study	0	ities and maps: New York 474 answers, California 337, Texas 322, Florida 304, and the nationa
994	365	9 What the answers cite	304	MATCH	304	data:single_reads_2026-10.csv (and make_figs_v4.py, Figure 8)		study	0	s: New York 474 answers, California 337, Texas 322, Florida 304, and the national hub 294. Ea
995	365	9 What the answers cite	294	MATCH	294	data:single_reads_2026-10.csv (and make_figs_v4.py, Figure 8)		study	0	alifornia 337, Texas 322, Florida 304, and the national hub 294. Each exceeds any individual 
996	365	9 What the answers cite	238	MATCH	238	data:single_reads_2026-10.csv (and make_figs_v4.py, Figure 8)		study	0	 hub 294. Each exceeds any individual code page: 214 Dallas 238, 786 Miami 228, 404 Atlanta 2
997	365	9 What the answers cite	228	MATCH	228	data:single_reads_2026-10.csv (and make_figs_v4.py, Figure 8)		study	0	exceeds any individual code page: 214 Dallas 238, 786 Miami 228, 404 Atlanta 218 (Figure 8). 
998	365	9 What the answers cite	218	MATCH	218	data:single_reads_2026-10.csv (and make_figs_v4.py, Figure 8)		study	0	idual code page: 214 Dallas 238, 786 Miami 228, 404 Atlanta 218 (Figure 8). A hub lists many 
999	365	9 What the answers cite	214	MATCH	TX	data:section_code_pages_2026-10-14.csv; area code 214 in TX		study	0	he national hub 294. Each exceeds any individual code page: 214 Dallas 238, 786 Miami 228, 40
1000	365	9 What the answers cite	786	MATCH	FL	data:section_code_pages_2026-10-14.csv; area code 786 in FL		study	0	294. Each exceeds any individual code page: 214 Dallas 238, 786 Miami 228, 404 Atlanta 218 (F
1001	365	9 What the answers cite	404	MATCH	GA	data:section_code_pages_2026-10-14.csv; area code 404 in GA		study	0	ds any individual code page: 214 Dallas 238, 786 Miami 228, 404 Atlanta 218 (Figure 8). A hub
1002	365	9 What the answers cite	per code it lists, a state hub is cited less often than the most-cited code pages	MATCH	{'NY': 20.6, 'CA': 8.2, 'TX': 11.1, 'FL': 13.2}	data:single_reads_2026-10.csv and data:section_code_pages_2026-10-14.csv (codes per state)		study	0	ts many codes, so it pools the questions about all of them: per code it lists, a state hub is cited less often than the most-cited code pages. The observation is about whi
1003	367	9 What the answers cite	The eight pages	MATCH	8	data:make_figs_v4.py Figure 8 data		study	0	![Figure 8. The eight pages under the prefix most often c
1004	369	9 What the answers cite	1.0	MATCH	Appendix B rubric	internal consistency with Appendix B (the rubric itself is in the ufi repository, not in the bundle)		study	0	t leave it open: it grades a dedicated page about an entity 1.0 and a list or section page ca
1005	369	9 What the answers cite	0.5	LABEL		not a quantitative claim	rubric grade (specification), as in Appendix B	label	0	ity 1.0 and a list or section page carrying a fact about it 0.5, a preference for the per-ent
1006	375	9 What the answers cite	five domains with the largest keyword overlap	MATCH	Domain Rating of the five domains with the largest keyword o	data:single_reads_2026-10.csv		study	0	 answers supplied, by encyclopedic and directory sites. The five domains with the largest keyword overlap with the section are two area
1007	375	9 What the answers cite	13	MATCH	13 to 83	data:single_reads_2026-10.csv		study	0	 reference and two voice vendors, at Domain Ratings between 13 and 83. Wikipedia, at 97, is 
1008	375	9 What the answers cite	83	MATCH	13 to 83	data:single_reads_2026-10.csv		study	0	nce and two voice vendors, at Domain Ratings between 13 and 83. Wikipedia, at 97, is co-cite
1009	375	9 What the answers cite	97	MATCH	97	data:single_reads_2026-10.csv		study	0	vendors, at Domain Ratings between 13 and 83. Wikipedia, at 97, is co-cited in roughly 11,00
1010	375	9 What the answers cite	11,000	MATCH	11000	data:single_reads_2026-10.csv ('about 11,000')		study	0	between 13 and 83. Wikipedia, at 97, is co-cited in roughly 11,000 of the answers that cite the 
1011	375	9 What the answers cite	9	MATCH	9	data:single_reads_2026-10.csv		study	0	vendors, at Domain Ratings between 13 and 83. Wikipedia, at 97, is co-cited in roughly 11,0
1012	375	9 What the answers cite	91	MATCH	91	data:single_reads_2026-10.csv (the single read is recorded for the carrier at Domain Rating 91)		study	0	of comparable authority are co-cited 9 times (Domain Rating 91) and 240 times (Domain Rating
1013	375	9 What the answers cite	240	MATCH	240	data:single_reads_2026-10.csv		study	0	rable authority are co-cited 9 times (Domain Rating 91) and 240 times (Domain Rating 87), aga
1014	375	9 What the answers cite	87	MATCH	87	data:single_reads_2026-10.csv (the single read is recorded for the carrier at Domain Rating 87)		study	0	ted 9 times (Domain Rating 91) and 240 times (Domain Rating 87), against the section's 17,20
1015	375	9 What the answers cite	17,206	MATCH	17206	data:instrument_series_table5_checkpoints.csv (transcribed from the manuscript)		study	1	91) and 240 times (Domain Rating 87), against the section's 17,206. Neither published a page per
1016	383	10 Link profile, Table 6	zero live referring domains through 31 July	MATCH	0 on days 0 to 5	data:single_reads_2026-10.csv		study	0	The section had zero live referring domains through 31 July, one on 10 August, and ninete
1017	383	10 Link profile, Table 6	31	MATCH	2026-07-31	arith:day 5		study	0	The section had zero live referring domains through 31 July, one on 10 August, and n
1018	383	10 Link profile, Table 6	one on 10 August	MATCH	1	data:instrument_series_table5_checkpoints.csv (transcribed from the manuscript)		study	1	he section had zero live referring domains through 31 July, one on 10 August, and nineteen on 25 August an
1019	383	10 Link profile, Table 6	10	MATCH	2026-08-10	arith:day 15		study	0	ion had zero live referring domains through 31 July, one on 10 August, and nineteen on 25 Au
1020	383	10 Link profile, Table 6	nineteen on 25 August	MATCH	19	data:instrument_series_table5_checkpoints.csv (transcribed from the manuscript)		study	1	ve referring domains through 31 July, one on 10 August, and nineteen on 25 August and still nineteen on 1 Septe
1021	383	10 Link profile, Table 6	25	MATCH	2026-08-25	arith:day 30		study	0	 domains through 31 July, one on 10 August, and nineteen on 25 August and still nineteen on 
1022	383	10 Link profile, Table 6	still nineteen on 1 September	MATCH	19	data:instrument_series_table5_checkpoints.csv (transcribed from the manuscript)		study	1	gh 31 July, one on 10 August, and nineteen on 25 August and still nineteen on 1 September, by which date it already hel
1023	383	10 Link profile, Table 6	1	MATCH	2026-09-01	arith:day 37		study	0	The section had zero live referring domains through 31 July, one on 10 August, and n
1024	383	10 Link profile, Table 6	15,830	MATCH	15830	data:instrument_series_table5_checkpoints.csv (transcribed from the manuscript)		study	1	till nineteen on 1 September, by which date it already held 15,830 ranking positions.
1025	385	10 Link profile, Table 6	11	MATCH	2026-10-11	data:single_reads_2026-10.csv (read date of 913)		study	0	The referring-domain count on 11 October is reported by the in
1026	385	10 Link profile, Table 6	913	MATCH	913	data:single_reads_2026-10.csv		study	0	domain count on 11 October is reported by the instrument as 913, while the same instrument's 
1027	385	10 Link profile, Table 6	909	MATCH	909	data:instrument_series_table5_checkpoints.csv (transcribed from the manuscript)		study	1	ment as 913, while the same instrument's daily series gives 909 at day 75 and its new-and-los
1028	385	10 Link profile, Table 6	917	MATCH	917	data:single_reads_2026-10.csv		study	0	9 at day 75 and its new-and-lost report for September gives 917 new against 95 lost, which wi
1029	385	10 Link profile, Table 6	95	MATCH	95	data:single_reads_2026-10.csv		study	0	its new-and-lost report for September gives 917 new against 95 lost, which with nineteen at 
1030	385	10 Link profile, Table 6	nineteen at day 37	MATCH	19	data:instrument_series_table5_checkpoints.csv (transcribed from the manuscript)		study	1	ort for September gives 917 new against 95 lost, which with nineteen at day 37 implies about 841 at the end 
1031	385	10 Link profile, Table 6	841	MATCH	841	arith:19 + 917 - 95		study	0	gainst 95 lost, which with nineteen at day 37 implies about 841 at the end of September. The 
1032	385	10 Link profile, Table 6	several hundred within three weeks	MATCH	828	data:instrument_series_table5_checkpoints.csv (transcribed from the manuscript)		study	1	s on the exact count; the shape is nineteen through day 37, several hundred within three weeks, roughly nine hundred by day 
1033	385	10 Link profile, Table 6	roughly nine hundred by day 75	MATCH	909	data:instrument_series_table5_checkpoints.csv (transcribed from the manuscript)		study	1	ineteen through day 37, several hundred within three weeks, roughly nine hundred by day 75.
1034	387	10 Link profile, Table 6	61.9%	MATCH	61.9	data:single_reads_2026-10.csv		study	0	 the arrivals is not in doubt. They are automated networks: 61.9% .info, 26.4% .asia, 10.2% .xy
1035	387	10 Link profile, Table 6	26.4%	MATCH	26.4	data:single_reads_2026-10.csv		study	0	 is not in doubt. They are automated networks: 61.9% .info, 26.4% .asia, 10.2% .xyz, every link
1036	387	10 Link profile, Table 6	10.2%	MATCH	10.2	data:single_reads_2026-10.csv		study	0	ubt. They are automated networks: 61.9% .info, 26.4% .asia, 10.2% .xyz, every linking page at U
1037	387	10 Link profile, Table 6	10	MATCH	every linking page below 10	data:single_reads_2026-10.csv		study	0	ubt. They are automated networks: 61.9% .info, 26.4% .asia, 10.2% .xyz, every linking page a
1038	387	10 Link profile, Table 6	80	MATCH	80	data:single_reads_2026-10.csv		study	0	ors advertising link sellers. The second instrument indexes 80 referring domains for the sub
1039	387	10 Link profile, Table 6	88%	MATCH	88	data:single_reads_2026-10.csv		study	0	 instrument indexes 80 referring domains for the subfolder, 88% from domains at Authority Sco
1040	387	10 Link profile, Table 6	0	MATCH	0 to 10	data:single_reads_2026-10.csv		study	0	bt. They are automated networks: 61.9% .info, 26.4% .asia, 10.2% .xyz, every linking page a
1041	387	10 Link profile, Table 6	10	MATCH	0 to 10	data:single_reads_2026-10.csv		study	0	ubt. They are automated networks: 61.9% .info, 26.4% .asia, 10.2% .xyz, every linking page a
1042	387	10 Link profile, Table 6	75%	MATCH	75	data:single_reads_2026-10.csv		study	0	the subfolder, 88% from domains at Authority Score 0–10 and 75% on .xyz.
1043	395	10 Link profile, Table 6	0	MATCH	0	data:instrument_series_table5_checkpoints.csv (transcribed from the manuscript) (referring domains at the interval start)		study	1	/ Day 0 to 15 / 0 to 1 / 1 / 3,383 / 
1044	395	10 Link profile, Table 6	1	MATCH	1	data:instrument_series_table5_checkpoints.csv (transcribed from the manuscript) (at the interval end)		study	1	/ Day 0 to 15 / 0 to 1 / 1 / 3,383 / 226 /
1045	395	10 Link profile, Table 6	1	MATCH	1	arith:Table 5 referring domains, end - start		study	0	/ Day 0 to 15 / 0 to 1 / 1 / 3,383 / 226 /
1046	395	10 Link profile, Table 6	3,383	MATCH	3383	arith:Table 5 positions, end - start		study	0	/ Day 0 to 15 / 0 to 1 / 1 / 3,383 / 226 / day / clean /
1047	395	10 Link profile, Table 6	226	MATCH	225.533	arith:positions gained / 15 days		study	0	/ Day 0 to 15 / 0 to 1 / 1 / 3,383 / 226 / day / clean /
1048	396	10 Link profile, Table 6	1	MATCH	1	data:instrument_series_table5_checkpoints.csv (transcribed from the manuscript) (referring domains at the interval start)		study	1	/ Day 15 to 30 / 1 to 19 / 18 / 11,52
1049	396	10 Link profile, Table 6	19	MATCH	19	data:instrument_series_table5_checkpoints.csv (transcribed from the manuscript) (at the interval end)		study	1	/ Day 15 to 30 / 1 to 19 / 18 / 11,520 / 768 / day / c
1050	396	10 Link profile, Table 6	18	MATCH	18	arith:Table 5 referring domains, end - start		study	0	/ Day 15 to 30 / 1 to 19 / 18 / 11,520 / 768 / day / clean 
1051	396	10 Link profile, Table 6	11,520	MATCH	11520	arith:Table 5 positions, end - start		study	0	/ Day 15 to 30 / 1 to 19 / 18 / 11,520 / 768 / day / clean /
1052	396	10 Link profile, Table 6	768	MATCH	768	arith:positions gained / 15 days		study	0	/ Day 15 to 30 / 1 to 19 / 18 / 11,520 / 768 / day / clean /
1053	397	10 Link profile, Table 6	19	MATCH	19	data:instrument_series_table5_checkpoints.csv (transcribed from the manuscript) (referring domains at the interval start)		study	1	/ Day 30 to 37 / 19 to 19 / 0 / 925 / 132 / day /
1054	397	10 Link profile, Table 6	19	MATCH	19	data:instrument_series_table5_checkpoints.csv (transcribed from the manuscript) (at the interval end)		study	1	/ Day 30 to 37 / 19 to 19 / 0 / 925 / 132 / day /
1055	397	10 Link profile, Table 6	0	MATCH	0	arith:Table 5 referring domains, end - start		study	0	/ Day 30 to 37 / 19 to 19 / 0 / 925 / 
1056	397	10 Link profile, Table 6	925	MATCH	925	arith:Table 5 positions, end - start		study	0	/ Day 30 to 37 / 19 to 19 / 0 / 925 / 132 / day / clean /
1057	397	10 Link profile, Table 6	132	MATCH	132.143	arith:positions gained / 7 days		study	0	/ Day 30 to 37 / 19 to 19 / 0 / 925 / 132 / day / clean /
1058	398	10 Link profile, Table 6	19	MATCH	19	data:instrument_series_table5_checkpoints.csv (transcribed from the manuscript) (referring domains at the interval start)		study	1	/ Day 37 to 45 / 19 to 415 / 396 / 4,496 / 562 / 
1059	398	10 Link profile, Table 6	415	MATCH	415	data:instrument_series_table5_checkpoints.csv (transcribed from the manuscript) (at the interval end)		study	1	/ Day 37 to 45 / 19 to 415 / 396 / 4,496 / 562 / day / n
1060	398	10 Link profile, Table 6	396	MATCH	396	arith:Table 5 referring domains, end - start		study	0	/ Day 37 to 45 / 19 to 415 / 396 / 4,496 / 562 / day / network
1061	398	10 Link profile, Table 6	4,496	MATCH	4496	arith:Table 5 positions, end - start		study	0	/ Day 37 to 45 / 19 to 415 / 396 / 4,496 / 562 / day / network arrivin
1062	398	10 Link profile, Table 6	562	MATCH	562	arith:positions gained / 8 days		study	0	/ Day 37 to 45 / 19 to 415 / 396 / 4,496 / 562 / day / network arriving /
1063	399	10 Link profile, Table 6	415	MATCH	415	data:instrument_series_table5_checkpoints.csv (transcribed from the manuscript) (referring domains at the interval start)		study	1	/ Day 45 to 60 / 415 to 828 / 413 / 16,815 / 1,121
1064	399	10 Link profile, Table 6	828	MATCH	828	data:instrument_series_table5_checkpoints.csv (transcribed from the manuscript) (at the interval end)		study	1	/ Day 45 to 60 / 415 to 828 / 413 / 16,815 / 1,121 / day 
1065	399	10 Link profile, Table 6	413	MATCH	413	arith:Table 5 referring domains, end - start		study	0	/ Day 45 to 60 / 415 to 828 / 413 / 16,815 / 1,121 / day / netw
1066	399	10 Link profile, Table 6	16,815	MATCH	16815	arith:Table 5 positions, end - start		study	0	/ Day 45 to 60 / 415 to 828 / 413 / 16,815 / 1,121 / day / network prese
1067	399	10 Link profile, Table 6	1,121	MATCH	1121	arith:positions gained / 15 days		study	0	/ Day 45 to 60 / 415 to 828 / 413 / 16,815 / 1,121 / day / network present /
1068	400	10 Link profile, Table 6	828	MATCH	828	data:instrument_series_table5_checkpoints.csv (transcribed from the manuscript) (referring domains at the interval start)		study	1	/ Day 60 to 75 / 828 to 909 / 81 / 6,161 / 411 / d
1069	400	10 Link profile, Table 6	909	MATCH	909	data:instrument_series_table5_checkpoints.csv (transcribed from the manuscript) (at the interval end)		study	1	/ Day 60 to 75 / 828 to 909 / 81 / 6,161 / 411 / day / ne
1070	400	10 Link profile, Table 6	81	MATCH	81	arith:Table 5 referring domains, end - start		study	0	/ Day 60 to 75 / 828 to 909 / 81 / 6,161 / 411 / day / network
1071	400	10 Link profile, Table 6	6,161	MATCH	6161	arith:Table 5 positions, end - start		study	0	/ Day 60 to 75 / 828 to 909 / 81 / 6,161 / 411 / day / network present
1072	400	10 Link profile, Table 6	411	MATCH	410.733	arith:positions gained / 15 days		study	0	/ Day 60 to 75 / 828 to 909 / 81 / 6,161 / 411 / day / network present, data
1073	402	10 Link profile, Table 6	984	MATCH	984	data:single_reads_2026-10.csv and make_figs_v4.py		study	0	me daily series that are not checkpoints in Table 5: day 6 (984 positions, 186 in 1–3) and da
1074	402	10 Link profile, Table 6	186	MATCH	186	data:single_reads_2026-10.csv and make_figs_v4.py		study	0	 that are not checkpoints in Table 5: day 6 (984 positions, 186 in 1–3) and day 67 (38,801 an
1075	402	10 Link profile, Table 6	38,801	MATCH	38801	data:single_reads_2026-10.csv and make_figs_v4.py		study	0	s in Table 5: day 6 (984 positions, 186 in 1–3) and day 67 (38,801 and 6,942).](fig6_positions.p
1076	402	10 Link profile, Table 6	6,942	MATCH	6942	data:single_reads_2026-10.csv and make_figs_v4.py		study	0	5: day 6 (984 positions, 186 in 1–3) and day 67 (38,801 and 6,942).](fig6_positions.pdf)
1077	404	10 Link profile, Table 6	43,302	MATCH	43302	data:instrument_series_table5_checkpoints.csv (transcribed from the manuscript)		study	1	Of the 43,302 positions held at day 75, 15,
1078	404	10 Link profile, Table 6	15,830	MATCH	15830	data:instrument_series_table5_checkpoints.csv (transcribed from the manuscript)		study	1	Of the 43,302 positions held at day 75, 15,830 (36.6%) were held at day 37 a
1079	404	10 Link profile, Table 6	36.6%	MATCH	36.5572	arith:15,830 / 43,302		study	0	Of the 43,302 positions held at day 75, 15,830 (36.6%) were held at day 37 and 27,4
1080	404	10 Link profile, Table 6	27,472	MATCH	27472	arith:43,302 - 15,830		study	0	ions held at day 75, 15,830 (36.6%) were held at day 37 and 27,472 (63.4%) were acquired after t
1081	404	10 Link profile, Table 6	63.4%	MATCH	63.4428	arith		study	0	d at day 75, 15,830 (36.6%) were held at day 37 and 27,472 (63.4%) were acquired after the netw
1082	404	10 Link profile, Table 6	an eight-day interval	MATCH	8	arith:day 37 to day 45		study	0	n arriving (Figure 9). Because the arrival is dated only to an eight-day interval, that share is itself bounded
1083	404	10 Link profile, Table 6	53.1%	MATCH	53.0599	arith:(43,302 - 20,326) / 43,302		study	0	y interval, that share is itself bounded rather than exact: 53.1% to 63.4%. For AI answers, day
1084	404	10 Link profile, Table 6	63.4%	MATCH	63.4428	arith		study	0	d at day 75, 15,830 (36.6%) were held at day 37 and 27,472 (63.4%) were acquired after the netw
1085	404	10 Link profile, Table 6	56.9%	MATCH	56.8913	arith:(14,823 - 6,390) / 14,823		study	0	y 37 is not recorded, so the corresponding share is bounded 56.9% to 74.9%.
1086	404	10 Link profile, Table 6	74.9%	MATCH	74.8701	arith:(14,823 - 3,725) / 14,823		study	0	ot recorded, so the corresponding share is bounded 56.9% to 74.9%.
1087	406	10 Link profile, Table 6	15,830	MATCH	15830	data:instrument_series_table5_checkpoints.csv (transcribed from the manuscript)		study	1	**What survives.** A result of 15,830 ranking positions and 1,874 t
1088	406	10 Link profile, Table 6	1,874	MATCH	1874	data:instrument_series_table5_checkpoints.csv (transcribed from the manuscript)		study	1	**What survives.** A result of 15,830 ranking positions and 1,874 top-three positions was estab
1089	406	10 Link profile, Table 6	nineteen referring domains, a count unchanged for the preceding week	MATCH	19 at day 30 and day 37	data:instrument_series_table5_checkpoints.csv (transcribed from the manuscript)		study	1	ositions and 1,874 top-three positions was established with nineteen referring domains, a count unchanged for the preceding week. It was reached before the au
1090	410	10 Link profile, Table 6	768	MATCH	768	arith:Table 6		study	0	ion to read it as showing it.** The fastest clean interval, 768 a day across days 15 to 30, i
1091	410	10 Link profile, Table 6	37%	MATCH	36.6548	arith:768 / 562 - 1		study	0	 fastest clean interval, 768 a day across days 15 to 30, is 37% faster than the 562 a day of 
1092	410	10 Link profile, Table 6	562	MATCH	562	arith:Table 6		study	0	val, 768 a day across days 15 to 30, is 37% faster than the 562 a day of the arrival interval
1093	410	10 Link profile, Table 6	132	MATCH	132.143	arith:Table 6		study	0	ter than the 562 a day of the arrival interval. Reading the 132-a-day trough immediately befo
1094	410	10 Link profile, Table 6	that baseline sits at the series minimum	MATCH	132	arith:Table 6		study	0	re the arrival as a baseline would suggest an acceleration; that baseline sits at the series minimum, and the inference does not s
1095	410	10 Link profile, Table 6	all six intervals	MATCH	6	Table 6		study	0	 series minimum, and the inference does not survive showing all six intervals. A 441-page section entering 
1096	410	10 Link profile, Table 6	441	MATCH	441	data:instrument_series_table5_checkpoints.csv (transcribed from the manuscript)		study	1	the inference does not survive showing all six intervals. A 441-page section entering an inde
1097	424	11 Cost	3	CANNOT RUN		author's reconstruction from unreleased project records	≈ 3 person-weeks	study	0	/ Analysis and class selection / ≈ 3 person-weeks / taxonomy const
1098	425	11 Cost	2	CANNOT RUN		author's reconstruction from unreleased project records	≈ 2 person-weeks	study	0	/ Template and generation build / ≈ 2 person-weeks / one page templ
1099	426	11 Cost	0	CANNOT RUN		author's reconstruction	≈ 0 marginal production cost	study	0	/ Content production, marginal / ≈ 0 / every fact templated from t
1100	427	11 Cost	0	CANNOT RUN		author's reconstruction	editorial and link acquisition 0	study	0	/ Editorial and link acquisition / 0 / no outreach, no placement, 
1101	428	11 Cost	6,000	CANNOT RUN		author's reconstruction	≈ USD 6,000 / year	study	0	/ Third-party data / ≈ USD 6,000 / year / Ahrefs and Semrush s
1102	439	11 Cost	of the thirteen demand-surface types	MATCH	13	data:make_fig0.py (13 surfaces)		study	0	 users.** This deployment collected no first-party surface: of the thirteen demand-surface types the released implementation d
1103	439	11 Cost	four of the thirteen surface types	CANNOT RUN		the ufi repository's example is not in the bundle	synthetic records in the released example	study	0	ased example on synthetic records, flagged as synthetic, on four of the thirteen surface types, and untested on this deploym
1104	446	12 Threats	65	MATCH	2026-09-29	arith:day 65 = 29 September, the notice date of Section 4.3		study	0	"e instrument posted a data-reliability notice covering days 65 to 75. ""AI Overview citation"""
1105	446	12 Threats	75	MATCH	2026-10-09	arith:day 75 = 9 October, the last daily read		study	0	"rument posted a data-reliability notice covering days 65 to 75. ""AI Overview citation"" has t"
1106	446	12 Threats	2.94	MATCH	2.93617	arith:Table 3		study	0	 definitions here, which differ by a factor that falls from 2.94 to 1.34; both are reported, a
1107	446	12 Threats	1.34	MATCH	1.3438	arith:Table 3		study	0	ions here, which differ by a factor that falls from 2.94 to 1.34; both are reported, and a com
1108	446	12 Threats	77	MATCH	77	arith		study	0	ely chosen prefixes on one domain, one of them followed for 77 days; one vendor pair; one re
1109	448	12 Threats	about two in three correct, half for single-word labels	MATCH	(0.65, 0.48031496062992124)	rerun:r2_link_check.py (byte-identical) + recomputation from the judgment CSVs		study	0	dustry; exact-match links of measured but modest precision (about two in three correct, half for single-word labels; judged by blind AI annotator
1110	452	12 Threats	53.1%	MATCH	53.0599	arith		study	0	 no defender responded. The automated link network: between 53.1% and 63.4% of day-75 positions
1111	452	12 Threats	63.4%	MATCH	63.4428	arith		study	0	er responded. The automated link network: between 53.1% and 63.4% of day-75 positions postdate 
1112	452	12 Threats	77	MATCH	77	arith		study	0	anization, one industry, one class, a top-authority domain, 77 days, six stated conditions.
1113	460	13 What would test	1.2	MATCH	1.23529	data:single_reads_2026-10.csv		study	0	swers than any of the individual code pages they enumerate (1.2 to 2.0 times the most-cited c
1114	460	13 What would test	2.0	MATCH	1.9916	data:single_reads_2026-10.csv		study	0	han any of the individual code pages they enumerate (1.2 to 2.0 times the most-cited code pag
1115	462	13 What would test	924	CANNOT RUN		the ufi repository (examples/nanp/out/) is not in the bundle		study	0	eeze` produces the set with its digest. The example ships a 924-query demonstration over the 
1116	462	13 What would test	66	CANNOT RUN		the ufi repository is not in the bundle		study	0	igest. The example ships a 924-query demonstration over the 66 codes in its registry extract
1117	464	13 What would test	0.5	CANNOT RUN		parameter lock in the ufi repository, not in the bundle	alpha	study	0	both instruments. Five scoring parameters are locked: **α = 0.5, β = 0.5, damping = 0.85, at 
1118	464	13 What would test	0.5	CANNOT RUN		parameter lock in the ufi repository	beta	study	0	both instruments. Five scoring parameters are locked: **α = 0.5, β = 0.5, damping = 0.85, at 
1119	464	13 What would test	0.85	CANNOT RUN		parameter lock in the ufi repository	damping	study	0	coring parameters are locked: **α = 0.5, β = 0.5, damping = 0.85, at least three phrasings per
1120	466	13 What would test	372	MATCH	372	data:section_code_pages_2026-10-14.csv		study	0	nt, fixed before its outcomes were read.** Every one of the 372 geographic codes in service r
1121	466	13 What would test	02	LABEL		not a quantitative claim	path 02_DESIGN	label	0	eters and the analysis script were committed on 14 October 2026 and stamped with OpenTimesta
1122	466	13 What would test	971,506	MATCH	['971506']	data:protocols_manifest.txt.ots and framework_test_r1 .ots proofs, parsed (ots_parse.py)		study	0	` and its manifest); the stamp is anchored in Bitcoin block 971,506, mined at 04:05 UTC on 15 Oct
1123	466	13 What would test	04	MATCH	2026-10-15T04:05:42Z	external:block explorer (blockstream.info), the check protocols/README.md prescribes	merkle root equal to the proofs'	study	0	); the stamp is anchored in Bitcoin block 971,506, mined at 04:05 UTC on 15 October 2026. Ea
1124	466	13 What would test	05	MATCH	2026-10-15T04:05:42Z	external:block explorer (blockstream.info)		study	0	the stamp is anchored in Bitcoin block 971,506, mined at 04:05 UTC on 15 October 2026. Earli
1125	472	13 What would test	10,000	MATCH	A1	data:design file		study	0	than across them. Amendment A1 fixed a sampling rule of the 10,000 highest-volume prompts per se
1126	472	13 What would test	10,000	MATCH	A1	data:design file	first 10,000 rows in default order (A2/A3)	study	0	than across them. Amendment A1 fixed a sampling rule of the 10,000 highest-volume prompts per se
1127	472	13 What would test	14	MATCH	14 of 88	data:design file		study	0	 was stopped after two small sectors, Energy and Utilities (14 of 88 exports, 44,463 answers
1128	472	13 What would test	88	MATCH	14 of 88	data:design file		study	0	topped after two small sectors, Energy and Utilities (14 of 88 exports, 44,463 answers), whe
1129	472	13 What would test	44,463	MATCH	44,463 rows	data:design file	the paper says answers, the design file says rows	study	0	 two small sectors, Energy and Utilities (14 of 88 exports, 44,463 answers), when the vendor's t
1130	472	13 What would test	two small sectors, Energy and Utilities	MATCH	Energy 8 + Utilities 6 = 14	data:design file		study	0	 file's first commit (A2, A3). Collection was stopped after two small sectors, Energy and Utilities (14 of 88 exports, 44,463 ans
1131	482	13 What would test	21%	EXTERNAL		cited from another work	Gottfried & Park 2025	external	0	eople use changes: among US adults, use of TikTok rose from 21% in 2021 to 37% in 2025 and us
1132	482	13 What would test	37%	EXTERNAL		cited from another work	Gottfried & Park 2025	external	0	es: among US adults, use of TikTok rose from 21% in 2021 to 37% in 2025 and use of Reddit fro
1133	482	13 What would test	18%	EXTERNAL		cited from another work	Gottfried & Park 2025	external	0	rose from 21% in 2021 to 37% in 2025 and use of Reddit from 18% to 26% over the same four yea
1134	482	13 What would test	26%	EXTERNAL		cited from another work	Gottfried & Park 2025	external	0	om 21% in 2021 to 37% in 2025 and use of Reddit from 18% to 26% over the same four years, whi
1135	482	13 What would test	over the same four years	MATCH	4	arith:2021 to 2025		study	0	1% in 2021 to 37% in 2025 and use of Reddit from 18% to 26% over the same four years, while use of YouTube and Fac
1136	486	13 What would test	93.9	EXTERNAL		cited from another work	Costco Wholesale Corporation 2026 press release	external	0	ow base [Motley Fool 2026], in a quarter with net sales of $93.9 billion, up 11.2% [Costco Who
1137	486	13 What would test	11.2%	EXTERNAL		cited from another work	Costco Wholesale Corporation 2026 press release	external	0	ool 2026], in a quarter with net sales of $93.9 billion, up 11.2% [Costco Wholesale Corporation
1138	486	13 What would test	109	MATCH	109	data:companies CSV		study	0	ut in a separate note [Pagadala 2026]. Costco is one of the 109 companies of Section 7. Loggi
1139	490	14 Reproducibility	22	CANNOT RUN		the ufi repository's commit history is not in the bundle		study	0	by an AI coding assistant under the author's direction (all 22 commits at that point are AI-
1140	490	14 Reproducibility	21	CANNOT RUN		the ufi repository's commit history is not in the bundle		study	0	's direction (all 22 commits at that point are AI-assisted: 21 carry the assistant as author
1141	490	14 Reproducibility	924	CANNOT RUN		the ufi repository is not in the bundle		study	0	on from each platform is left to the deployment. The frozen 924-query set, the parameter lock
1142	492	14 Reproducibility	109	MATCH	109	data:companies CSV		study	0	ve. For Section 7, the design file with its amendments, the 109-company list with its source,
1143	494	14 Reproducibility	14,823	MATCH	14823	data:instrument_series_table5_checkpoints.csv (transcribed from the manuscript)		study	1	exception is the Brand Radar answer count, which moved from 14,823 (9 October) to 17,206 (11 Oct
1144	494	14 Reproducibility	9	MATCH	2026-10-09	arith:day 75 = 9 October		study	0	n is the Brand Radar answer count, which moved from 14,823 (9 October) to 17,206 (11 Octobe
1145	494	14 Reproducibility	17,206	MATCH	17206	data:instrument_series_table5_checkpoints.csv (transcribed from the manuscript)		study	1	 Radar answer count, which moved from 14,823 (9 October) to 17,206 (11 October) and 17,400 (12 O
1146	494	14 Reproducibility	11	MATCH	2026-10-11	arith:day 77		study	0	nswer count, which moved from 14,823 (9 October) to 17,206 (11 October) and 17,400 (12 Octob
1147	494	14 Reproducibility	17,400	MATCH	17400	data:single_reads_2026-10.csv; also ahrefs_ai_responses = 17400 in the prefix CSV		study	0	ch moved from 14,823 (9 October) to 17,206 (11 October) and 17,400 (12 October) as stored answer
1148	494	14 Reproducibility	12	MATCH	2026-10-12	data:single_reads_2026-10.csv and prefix CSV		study	0	 from 14,823 (9 October) to 17,206 (11 October) and 17,400 (12 October) as stored answers we
1149	494	14 Reproducibility	13	MATCH	2026-10-13	data:single_reads_2026-10.csv		study	0	d is not claimed to be re-readable. A re-read of Semrush on 13 October reproduced the July t
1150	494	14 Reproducibility	3%	MATCH	2.94687	arith:re-read / Table 2 October (2.8% worldwide, 3.1% US)	approximate wording, accepted within 10%	study	0	n both territories; the October run-rate had moved by about 3% (worldwide 1,910,867, US 1,65
1151	494	14 Reproducibility	1,910,867	MATCH	1,910,867.0	data:single_reads_2026-10.csv		study	0	ries; the October run-rate had moved by about 3% (worldwide 1,910,867, US 1,659,636). The Ahrefs da
1152	494	14 Reproducibility	1,659,636	MATCH	1,659,636.0	data:single_reads_2026-10.csv		study	0	ber run-rate had moved by about 3% (worldwide 1,910,867, US 1,659,636). The Ahrefs daily series sho
1153	510	14 Reproducibility	109	MATCH	109	data:companies CSV		study	0	 studied (Section 12); that organization is also one of the 109 companies in Section 7, inclu
1154	512	14 Reproducibility	1,696	MATCH	1,696 / 1,555 / 7 / 134	data:08_REVIEW/reproduction_v5.2_run3_2026-10-15/reproduction_report.md (in the bundle)		study	0	times in clean folders on 15 October 2026. In the third, of 1,696 values the paper quotes, 1,55
1155	512	14 Reproducibility	1,555	MATCH	1,555	data:run-3 report		study	0	tober 2026. In the third, of 1,696 values the paper quotes, 1,555 matched what the released scr
1156	512	14 Reproducibility	seven differed	MATCH	7	data:run-3 report		study	0	ripts and data give or what the agent recomputed from them, seven differed (a correlation and an interva
1157	512	14 Reproducibility	134	MATCH	134	data:run-3 report		study	0	nd a stale cell in a released table; all are corrected) and 134 could not be checked because 
1158	512	14 Reproducibility	+0.19	LABEL		not a quantitative claim	the superseded value, quoted as the error	label	0	 differed (a correlation and an interval end rounded twice, +0.19 and +0.29 for +0.18 and +0.28
1159	512	14 Reproducibility	+0.29	LABEL		not a quantitative claim	the superseded value, quoted as the error	label	0	(a correlation and an interval end rounded twice, +0.19 and +0.29 for +0.18 and +0.28, and a st
1160	512	14 Reproducibility	+0.18	MATCH	0.184869	rerun:m2_from_counts.py (byte-identical) + independent full-precision recomputation (m2_precise.json)		study	0	tion and an interval end rounded twice, +0.19 and +0.29 for +0.18 and +0.28, and a stale cell i
1161	512	14 Reproducibility	+0.28	MATCH	0.284982	rerun:m2_from_counts.py (byte-identical) + independent full-precision recomputation (m2_precise.json)		study	0	n interval end rounded twice, +0.19 and +0.29 for +0.18 and +0.28, and a stale cell in a releas
1162	512	14 Reproducibility	three times in clean folders	MATCH	3	data:08_REVIEW folders in the bundle		study	0	hheld exports. Separate agents reproduced the source bundle three times in clean folders on 15 October 2026. In the th
1163	512	14 Reproducibility	15	MATCH	2026-10-15	data:08_REVIEW folder names		study	0	eproduced the source bundle three times in clean folders on 15 October 2026. In the third, o
1164	520	15 Conclusion	7.5	MATCH	7.46965	arith:Table 2 values (released series CSV, transcribed from the manuscript)		study	0	peared, disagreed about its estimated traffic by factors of 7.5 to 27.1 over four months (8.6
1165	520	15 Conclusion	27.1	MATCH	27.1414	arith:Table 2 values (released series CSV, transcribed from the manuscript)		study	0	 disagreed about its estimated traffic by factors of 7.5 to 27.1 over four months (8.6 to 29.9
1166	520	15 Conclusion	8.6	MATCH	8.62011	arith:Table 2 values (released series CSV, transcribed from the manuscript)		study	0	timated traffic by factors of 7.5 to 27.1 over four months (8.6 to 29.9 with both read worldw
1167	520	15 Conclusion	29.9	MATCH	29.8608	arith:Table 2 values (released series CSV, transcribed from the manuscript)		study	0	 traffic by factors of 7.5 to 27.1 over four months (8.6 to 29.9 with both read worldwide), ab
1168	520	15 Conclusion	2.7	MATCH	2.65536	rerun:instrument_extra.py (byte-identical to shipped output)		study	0	 with both read worldwide), about its growth by a factor of 2.7 in one month, and about its r
1169	520	15 Conclusion	about its referring domains by a factor of eleven	MATCH	11.4125	arith:913 / 80		study	0	ide), about its growth by a factor of 2.7 in one month, and about its referring domains by a factor of eleven. Across twelve sections of th
1170	520	15 Conclusion	from one fifth to seven times	MATCH	(0.203125, 7.239819004524887)	rerun:data/analyze.py (identical to an independent recomputation from the two prefix CSVs)		study	0	omain, read on one day, their ratio on estimated visits ran from one fifth to seven times, with no detectable relations
1171	520	15 Conclusion	60	MATCH	60	rerun:data/analyze.py (identical to an independent recomputation from the two prefix CSVs)		study	0	d, while they agreed on which of two sections was larger in 60 of 66 pairs, less often when 
1172	520	15 Conclusion	66	MATCH	66	rerun:data/analyze.py (identical to an independent recomputation from the two prefix CSVs)		study	0	le they agreed on which of two sections was larger in 60 of 66 pairs, less often when the se
1173	522	15 Conclusion	37,193	CANNOT RUN		licensed review export (Telecom_reviews_and_responses.xlsx, Telecom_classification.xlsx) not in the bundle	agrees with shipped supplement_r10_output.txt (needs the licensed review export, not released)	study	0	e write with what a volume tool counts, on one taxonomy. On 37,193 business reviews, the two agr
1174	522	15 Conclusion	+0.47	MATCH	0.468137	rerun:m2_from_counts.py (byte-identical) + independent full-precision recomputation (m2_precise.json)		study	0	ws, the two agreed only roughly on the taxonomy's branches (+0.47 to +0.75, depending on attrib
1175	522	15 Conclusion	+0.75	MATCH	0.747549	rerun:m2_from_counts.py (byte-identical) + independent full-precision recomputation (m2_precise.json)		study	0	wo agreed only roughly on the taxonomy's branches (+0.47 to +0.75, depending on attribution) wh
1176	522	15 Conclusion	+0.18	MATCH	0.184869	rerun:m2_from_counts.py (byte-identical) + independent full-precision recomputation (m2_precise.json)		study	0	 sizing them very differently, and barely agreed on topics (+0.18, or +0.27 counting labels no 
1177	522	15 Conclusion	+0.27	MATCH	0.272602	rerun:m2_from_counts.py (byte-identical) + independent full-precision recomputation (m2_precise.json)		study	0	em very differently, and barely agreed on topics (+0.18, or +0.27 counting labels no review men
1178	522	15 Conclusion	one in seven unhappy reviews	CANNOT RUN		licensed review export (Telecom_reviews_and_responses.xlsx, Telecom_classification.xlsx) not in the bundle	agrees with shipped analyze_reviews_output.txt (needs the licensed review export, not released) (924 / 6,620 = 1 in 7.2)	study	0	7 counting labels no review mentions), most for complaints: one in seven unhappy reviews matched a waiting pattern, wh
1179	522	15 Conclusion	11	CANNOT RUN		licensed review export (Telecom_reviews_and_responses.xlsx, Telecom_classification.xlsx) not in the bundle	agrees with shipped supplement_r10_output.txt (needs the licensed review export, not released)	study	0	s matched a waiting pattern, while the whole taxonomy holds 11 labels mentioning waiting, no
1180	522	15 Conclusion	622	CANNOT RUN		licensed review export (Telecom_reviews_and_responses.xlsx, Telecom_classification.xlsx) not in the bundle	agrees with shipped supplement_r10_output.txt (needs the licensed review export, not released)	study	0	els mentioning waiting, none about waiting in a store, with 622 searches a month.
1181	524	15 Conclusion	21%	MATCH	21.3411	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/		study	0	ty platforms differs most between answer surfaces: a median 21% on Google's AI Overviews and 
1182	524	15 Conclusion	0.6%	MATCH	0.558	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/		study	0	: a median 21% on Google's AI Overviews and AI Mode against 0.6% to 9.2% on the four other sur
1183	524	15 Conclusion	9.2%	MATCH	9.2146	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/		study	0	an 21% on Google's AI Overviews and AI Mode against 0.6% to 9.2% on the four other surfaces, h
1184	524	15 Conclusion	higher on every Google view than on every other surface in every sector	MATCH	11	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/		study	0	nd AI Mode against 0.6% to 9.2% on the four other surfaces, higher on every Google view than on every other surface in every sector, while news, government and c
1185	524	15 Conclusion	two of four predictions written before collection failed	MATCH	P1, P3	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/		study	0	s, government and company sources varied more by sector and two of four predictions written before collection failed. That is why a per-surface te
1186	526	15 Conclusion	15,830	MATCH	15830	data:instrument_series_table5_checkpoints.csv (transcribed from the manuscript)		study	1	le competitor covered and no one defended, the section held 15,830 ranking positions with ninete
1187	526	15 Conclusion	nineteen referring domains at day 37	MATCH	19	data:instrument_series_table5_checkpoints.csv (transcribed from the manuscript)		study	1	ne defended, the section held 15,830 ranking positions with nineteen referring domains at day 37, and by day 77 appeared in 17
1188	526	15 Conclusion	17,206	MATCH	17206	data:instrument_series_table5_checkpoints.csv (transcribed from the manuscript)		study	1	teen referring domains at day 37, and by day 77 appeared in 17,206 recorded AI answers, with no 
1189	701	Appendix A	381	MATCH	381	data:section_code_pages_2026-10-14.csv		study	0	- **Measurement 1.** The page count is 381, not 290, which removed the 8
1190	701	Appendix A	290	LABEL		not a quantitative claim	superseded value	label	0	- **Measurement 1.** The page count is 381, not 290, which removed the 88-code wi
1191	701	Appendix A	88	LABEL		not a quantitative claim	superseded 88-code control	label	0	ment 1.** The page count is 381, not 290, which removed the 88-code within-class control. Th
1192	701	Appendix A	9.2x	MATCH	9.18866	arith:158,100 / 17,206		study	0	because the automated link network had arrived by day 45. A 9.2x AI-answer comparison was with
1193	701	Appendix A	78	MATCH	78	arith		study	0	row is a monthly run-rate, and its days-live column sums to 78 (days 0 to 77). Disagreement 
1194	701	Appendix A	0	MATCH	days 0 to 77 = 78 days	arith:6 + 31 + 30 + 11 = 78		study	0	- **Measurement 1.** The page count is 381, not 290, which removed the 88-code wi
1195	701	Appendix A	77	MATCH	77	arith		study	0	ly run-rate, and its days-live column sums to 78 (days 0 to 77). Disagreement between instru
1196	701	Appendix A	5.2	MATCH	5.20975	arith		study	0	 instruments is a bound on the larger error, by a factor of 5.2 at 27.1x, not 13 times. The h
1197	701	Appendix A	27.1x	MATCH	27.1414	arith:Table 2 values (released series CSV, transcribed from the manuscript)		study	0	ments is a bound on the larger error, by a factor of 5.2 at 27.1x, not 13 times. The hypothesis
1198	701	Appendix A	13	LABEL		not a quantitative claim	superseded reading of the bound	label	0	bound on the larger error, by a factor of 5.2 at 27.1x, not 13 times. The hypothesis that th
1199	701	Appendix A	−0.09	LABEL		not a quantitative claim	the stale figure value	label	0	rom recollection, and a stale copy of Figure 5 that printed −0.09 for −0.11 was replaced.
1200	701	Appendix A	−0.11	MATCH	-0.112084	rerun:data/analyze.py (identical to an independent recomputation from the two prefix CSVs)		study	0	ection, and a stale copy of Figure 5 that printed −0.09 for −0.11 was replaced.
1201	701	Appendix A	a stale copy of Figure 5 ... was replaced	MATCH	make_figs_v4.py prints ρ = −0.11 in Figure 5's title	data:make_figs_v4.py		study	0	- **Measurement 1.** The page count is 381, not 290, which removed the 88-code within-clas
1202	703	Appendix A	+0.47	MATCH	0.468137	rerun:m2_from_counts.py (byte-identical) + independent full-precision recomputation (m2_precise.json)		study	0	- **Measurement 2.** Branch agreement is +0.47 to +0.75 depending on how lab
1203	703	Appendix A	+0.75	MATCH	0.747549	rerun:m2_from_counts.py (byte-identical) + independent full-precision recomputation (m2_precise.json)		study	0	- **Measurement 2.** Branch agreement is +0.47 to +0.75 depending on how labels are a
1204	703	Appendix A	+0.78	CANNOT RUN		licensed review export (Telecom_reviews_and_responses.xlsx, Telecom_classification.xlsx) not in the bundle (superseded computation)	agrees with shipped analyze_reviews_output.txt (needs the licensed review export, not released)	study	0	epending on how labels are attributed, replacing an earlier +0.78 computed on review-mentioned 
1205	703	Appendix A	11	CANNOT RUN		licensed review export (Telecom_reviews_and_responses.xlsx, Telecom_classification.xlsx) not in the bundle	agrees with shipped supplement_r10_output.txt (needs the licensed review export, not released)	study	0	"anch shares on each branch's own volume; the taxonomy holds 11 labels containing ""wait"", not"
1206	705	Appendix A	456	MATCH	456	rerun:vendor_reliance.py --offline and stakes_screen_check.py (byte-identical) + recomputation		study	0	te AI agents: the count of works naming the vendor tools is 456, not 459 (three works were co
1207	705	Appendix A	459	MATCH	459	data:vendor_reliance_works.csv rows naming a tool, duplicates included	the superseded count	study	0	nts: the count of works naming the vendor tools is 456, not 459 (three works were counted twi
1208	705	Appendix A	three works were counted twice	MATCH	3	rerun:vendor_reliance.py --offline and stakes_screen_check.py (byte-identical) + recomputation (3 duplicates dropped)		study	0	the count of works naming the vendor tools is 456, not 459 (three works were counted twice), and a screened sample now m
1209	705	Appendix A	+0.18	MATCH	0.184869	rerun:m2_from_counts.py (byte-identical) + independent full-precision recomputation (m2_precise.json)		study	0	's figures; the topic-level correlation of Measurement 2 is +0.18, not +0.19, which had rounded
1210	705	Appendix A	+0.19	LABEL		not a quantitative claim	superseded value	label	0	 the topic-level correlation of Measurement 2 is +0.18, not +0.19, which had rounded a printed 
1211	705	Appendix A	+0.185	MATCH	+0.185	rerun:m2_from_counts.py (byte-identical) + independent full-precision recomputation (m2_precise.json) (printed value)		study	0	surement 2 is +0.18, not +0.19, which had rounded a printed +0.185 a second time; statistics tha
1212	712	Appendix B	12,000	EXTERNAL		cited from another work	Wulczyn et al. 2016	external	0	es by importance, validated in a controlled experiment with 12,000 French Wikipedia editors in w
1213	712	Appendix B	3.2	EXTERNAL		cited from another work	Wulczyn et al. 2016	external	0	n article raised its chance of being created by a factor of 3.2 [Wulczyn et al. 2016], and re
1214	712	Appendix B	80%	EXTERNAL		cited from another work	Piccardi et al. 2018	external	0	sting articles from similar ones, with a precision of about 80% in human evaluation [Piccardi
1215	718	Appendix B	0.22	CANNOT RUN		rank normalization in the ufi implementation, not in the bundle	consistent with (rank - 1)/(n - 1) and shared ranks: (15.5 - 1) / 65 = 0.223	study	0	scores above zero when other entities also have none (about 0.22 when 30 of 66 entities have n
1216	718	Appendix B	30	CANNOT RUN		ufi example, not in the bundle		study	0	ve zero when other entities also have none (about 0.22 when 30 of 66 entities have none). ow
1217	718	Appendix B	66	CANNOT RUN		ufi example, not in the bundle		study	0	o when other entities also have none (about 0.22 when 30 of 66 entities have none). own(*e*)
1218	720	Appendix B	1.0	LABEL		not a quantitative claim	rubric grade (specification)	label	0	The coverage rubric grades 1.0 for a dedicated page about *e
1219	720	Appendix B	0.5	LABEL		not a quantitative claim	rubric grade (specification)	label	0	edicated page about *e* that answers the question directly, 0.5 for a list or section page wi
1220	720	Appendix B	0	LABEL		not a quantitative claim	rubric grade (specification)	label	0	The coverage rubric grades 1.0 for a dedicated page about *e
1221	720	Appendix B	1.0	LABEL		not a quantitative claim	rubric grade (specification)	label	0	The coverage rubric grades 1.0 for a dedicated page about *e
1222	720	Appendix B	0.5	LABEL		not a quantitative claim	rubric grade (specification)	label	0	edicated page about *e* that answers the question directly, 0.5 for a list or section page wi
1223	720	Appendix B	0	LABEL		not a quantitative claim	rubric grade (specification)	label	0	The coverage rubric grades 1.0 for a dedicated page about *e
1224	720	Appendix B	0	LABEL		not a quantitative claim	rubric grade (specification)	label	0	The coverage rubric grades 1.0 for a dedicated page about *e
1225	722	Appendix B	0.5	CANNOT RUN		parameter lock in the ufi repository		study	0	Five parameters are locked: α = 0.5, β = 0.5, damping = 0.85, at 
1226	722	Appendix B	0.5	CANNOT RUN		parameter lock in the ufi repository		study	0	Five parameters are locked: α = 0.5, β = 0.5, damping = 0.85, at 
1227	722	Appendix B	0.85	CANNOT RUN		parameter lock in the ufi repository		study	0	Five parameters are locked: α = 0.5, β = 0.5, damping = 0.85, at least three phrasings per
1228	724	Appendix B	0.8	CANNOT RUN		ufi example, not in the bundle	rel term correlates with degree at roughly 0.8	study	0	ulty. Its `rel` term correlates with node degree at roughly 0.8 in the released example, so o
1229	726	Appendix B	4	CANNOT RUN		ufi example, not in the bundle	schema pass rate 4/5	study	0	 graph returns an answer. On the released example these are 4/5 and 70.4%, with two of the 
1230	726	Appendix B	5	CANNOT RUN		ufi example, not in the bundle	schema pass rate 4/5	study	0	raph returns an answer. On the released example these are 4/5 and 70.4%, with two of the fo
1231	726	Appendix B	70.4%	CANNOT RUN		ufi example, not in the bundle		study	0	eturns an answer. On the released example these are 4/5 and 70.4%, with two of the four express
1232	734	Appendix C, Table C1	25.8%	MATCH	25.8408	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C1)		study	0	/ AI Overviews, search queries / 25.8% (14.3–34.3) / 4.3% (1.3–8.1) 
1233	734	Appendix C, Table C1	14.3	MATCH	14.3362	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C1, min)		study	0	/ AI Overviews, search queries / 25.8% (14.3–34.3) / 4.3% (1.3–8.1) / 0.7%
1234	734	Appendix C, Table C1	34.3	MATCH	34.2886	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C1, max)		study	0	/ AI Overviews, search queries / 25.8% (14.3–34.3) / 4.3% (1.3–8.1) / 0.7% (0.2
1235	734	Appendix C, Table C1	4.3%	MATCH	4.3177	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C1)		study	0	/ AI Overviews, search queries / 25.8% (14.3–34.3) / 4.3% (1.3–8.1) / 0.7% (0.2–2.8) / 
1236	734	Appendix C, Table C1	1.3	MATCH	1.2865	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C1, min)		study	0	/ AI Overviews, search queries / 25.8% (14.3–34.3) / 4.3% (1.3–8.1) / 0.7% (0.2–2.8) / 0.4% 
1237	734	Appendix C, Table C1	8.1	MATCH	8.1212	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C1, max)		study	0	I Overviews, search queries / 25.8% (14.3–34.3) / 4.3% (1.3–8.1) / 0.7% (0.2–2.8) / 0.4% (0.2
1238	734	Appendix C, Table C1	0.7%	MATCH	0.7123	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C1)		study	0	iews, search queries / 25.8% (14.3–34.3) / 4.3% (1.3–8.1) / 0.7% (0.2–2.8) / 0.4% (0.2–8.6) / 
1239	734	Appendix C, Table C1	0.2	MATCH	0.1582	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C1, min)		study	0	search queries / 25.8% (14.3–34.3) / 4.3% (1.3–8.1) / 0.7% (0.2–2.8) / 0.4% (0.2–8.6) / 11.9%
1240	734	Appendix C, Table C1	2.8	MATCH	2.7779	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C1, max)		study	0	ch queries / 25.8% (14.3–34.3) / 4.3% (1.3–8.1) / 0.7% (0.2–2.8) / 0.4% (0.2–8.6) / 11.9% (6.
1241	734	Appendix C, Table C1	0.4%	MATCH	0.4356	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C1)		study	0	ies / 25.8% (14.3–34.3) / 4.3% (1.3–8.1) / 0.7% (0.2–2.8) / 0.4% (0.2–8.6) / 11.9% (6.1–23.5) 
1242	734	Appendix C, Table C1	0.2	MATCH	0.1565	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C1, min)		study	0	search queries / 25.8% (14.3–34.3) / 4.3% (1.3–8.1) / 0.7% (0.2–2.8) / 0.4% (0.2–8.6) / 11.9%
1243	734	Appendix C, Table C1	8.6	MATCH	8.6478	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C1, max)		study	0	% (14.3–34.3) / 4.3% (1.3–8.1) / 0.7% (0.2–2.8) / 0.4% (0.2–8.6) / 11.9% (6.1–23.5) / 55.6% (
1244	734	Appendix C, Table C1	11.9%	MATCH	11.894	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C1)		study	0	–34.3) / 4.3% (1.3–8.1) / 0.7% (0.2–2.8) / 0.4% (0.2–8.6) / 11.9% (6.1–23.5) / 55.6% (41.1–62.0
1245	734	Appendix C, Table C1	6.1	MATCH	6.1185	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C1, min)		study	0	/ 4.3% (1.3–8.1) / 0.7% (0.2–2.8) / 0.4% (0.2–8.6) / 11.9% (6.1–23.5) / 55.6% (41.1–62.0) /
1246	734	Appendix C, Table C1	23.5	MATCH	23.4514	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C1, max)		study	0	3% (1.3–8.1) / 0.7% (0.2–2.8) / 0.4% (0.2–8.6) / 11.9% (6.1–23.5) / 55.6% (41.1–62.0) /
1247	734	Appendix C, Table C1	55.6%	MATCH	55.5705	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C1)		study	0	8.1) / 0.7% (0.2–2.8) / 0.4% (0.2–8.6) / 11.9% (6.1–23.5) / 55.6% (41.1–62.0) /
1248	734	Appendix C, Table C1	41.1	MATCH	41.1403	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C1, min)		study	0	0.7% (0.2–2.8) / 0.4% (0.2–8.6) / 11.9% (6.1–23.5) / 55.6% (41.1–62.0) /
1249	734	Appendix C, Table C1	62.0	MATCH	61.9765	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C1, max)		study	0	(0.2–2.8) / 0.4% (0.2–8.6) / 11.9% (6.1–23.5) / 55.6% (41.1–62.0) /
1250	735	Appendix C, Table C1	32.4%	MATCH	32.3534	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C1)		study	0	/ AI Overviews, prompts / 32.4% (13.4–35.8) / 2.6% (0.7–3.9) 
1251	735	Appendix C, Table C1	13.4	MATCH	13.4491	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C1, min)		study	0	/ AI Overviews, prompts / 32.4% (13.4–35.8) / 2.6% (0.7–3.9) / 1.0%
1252	735	Appendix C, Table C1	35.8	MATCH	35.7705	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C1, max)		study	0	/ AI Overviews, prompts / 32.4% (13.4–35.8) / 2.6% (0.7–3.9) / 1.0% (0.1
1253	735	Appendix C, Table C1	2.6%	MATCH	2.6203	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C1)		study	0	/ AI Overviews, prompts / 32.4% (13.4–35.8) / 2.6% (0.7–3.9) / 1.0% (0.1–5.8) / 
1254	735	Appendix C, Table C1	0.7	MATCH	0.7422	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C1, min)		study	0	/ AI Overviews, prompts / 32.4% (13.4–35.8) / 2.6% (0.7–3.9) / 1.0% (0.1–5.8) / 0.3% 
1255	735	Appendix C, Table C1	3.9	MATCH	3.9498	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C1, max)		study	0	/ AI Overviews, prompts / 32.4% (13.4–35.8) / 2.6% (0.7–3.9) / 1.0% (0.1–5.8) / 0.3% (0.1
1256	735	Appendix C, Table C1	1.0%	MATCH	1.0317	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C1)		study	0	I Overviews, prompts / 32.4% (13.4–35.8) / 2.6% (0.7–3.9) / 1.0% (0.1–5.8) / 0.3% (0.1–3.8) / 
1257	735	Appendix C, Table C1	0.1	MATCH	0.1216	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C1, min)		study	0	views, prompts / 32.4% (13.4–35.8) / 2.6% (0.7–3.9) / 1.0% (0.1–5.8) / 0.3% (0.1–3.8) / 8.1% 
1258	735	Appendix C, Table C1	5.8	MATCH	5.7748	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C1, max)		study	0	/ AI Overviews, prompts / 32.4% (13.4–35.8) / 2.6% (0.7–3.9) / 1.0% (0.1
1259	735	Appendix C, Table C1	0.3%	MATCH	0.3106	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C1)		study	0	pts / 32.4% (13.4–35.8) / 2.6% (0.7–3.9) / 1.0% (0.1–5.8) / 0.3% (0.1–3.8) / 8.1% (2.7–20.5) /
1260	735	Appendix C, Table C1	0.1	MATCH	0.073	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C1, min)		study	0	views, prompts / 32.4% (13.4–35.8) / 2.6% (0.7–3.9) / 1.0% (0.1–5.8) / 0.3% (0.1–3.8) / 8.1% 
1261	735	Appendix C, Table C1	3.8	MATCH	3.8015	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C1, max)		study	0	% (13.4–35.8) / 2.6% (0.7–3.9) / 1.0% (0.1–5.8) / 0.3% (0.1–3.8) / 8.1% (2.7–20.5) / 59.0% (4
1262	735	Appendix C, Table C1	8.1%	MATCH	8.0683	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C1)		study	0	–35.8) / 2.6% (0.7–3.9) / 1.0% (0.1–5.8) / 0.3% (0.1–3.8) / 8.1% (2.7–20.5) / 59.0% (42.0–75.3
1263	735	Appendix C, Table C1	2.7	MATCH	2.672	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C1, min)		study	0	 / 2.6% (0.7–3.9) / 1.0% (0.1–5.8) / 0.3% (0.1–3.8) / 8.1% (2.7–20.5) / 59.0% (42.0–75.3) /
1264	735	Appendix C, Table C1	20.5	MATCH	20.5103	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C1, max)		study	0	.6% (0.7–3.9) / 1.0% (0.1–5.8) / 0.3% (0.1–3.8) / 8.1% (2.7–20.5) / 59.0% (42.0–75.3) /
1265	735	Appendix C, Table C1	59.0%	MATCH	59.0074	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C1)		study	0	–3.9) / 1.0% (0.1–5.8) / 0.3% (0.1–3.8) / 8.1% (2.7–20.5) / 59.0% (42.0–75.3) /
1266	735	Appendix C, Table C1	42.0	MATCH	42.0156	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C1, min)		study	0	 1.0% (0.1–5.8) / 0.3% (0.1–3.8) / 8.1% (2.7–20.5) / 59.0% (42.0–75.3) /
1267	735	Appendix C, Table C1	75.3	MATCH	75.3399	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C1, max)		study	0	 (0.1–5.8) / 0.3% (0.1–3.8) / 8.1% (2.7–20.5) / 59.0% (42.0–75.3) /
1268	736	Appendix C, Table C1	17.8%	MATCH	17.7949	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C1)		study	0	/ AI Mode, search queries / 17.8% (9.0–23.8) / 4.2% (2.2–10.4) 
1269	736	Appendix C, Table C1	9.0	MATCH	8.9697	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C1, min)		study	0	/ AI Mode, search queries / 17.8% (9.0–23.8) / 4.2% (2.2–10.4) / 1.0
1270	736	Appendix C, Table C1	23.8	MATCH	23.8201	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C1, max)		study	0	/ AI Mode, search queries / 17.8% (9.0–23.8) / 4.2% (2.2–10.4) / 1.0% (0.
1271	736	Appendix C, Table C1	4.2%	MATCH	4.2202	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C1)		study	0	/ AI Mode, search queries / 17.8% (9.0–23.8) / 4.2% (2.2–10.4) / 1.0% (0.3–4.2) /
1272	736	Appendix C, Table C1	2.2	MATCH	2.1531	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C1, min)		study	0	/ AI Mode, search queries / 17.8% (9.0–23.8) / 4.2% (2.2–10.4) / 1.0% (0.3–4.2) / 0.4%
1273	736	Appendix C, Table C1	10.4	MATCH	10.4294	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C1, max)		study	0	/ AI Mode, search queries / 17.8% (9.0–23.8) / 4.2% (2.2–10.4) / 1.0% (0.3–4.2) / 0.4% (0.1
1274	736	Appendix C, Table C1	1.0%	MATCH	1.0409	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C1)		study	0	Mode, search queries / 17.8% (9.0–23.8) / 4.2% (2.2–10.4) / 1.0% (0.3–4.2) / 0.4% (0.1–8.6) / 
1275	736	Appendix C, Table C1	0.3	MATCH	0.3247	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C1, min)		study	0	search queries / 17.8% (9.0–23.8) / 4.2% (2.2–10.4) / 1.0% (0.3–4.2) / 0.4% (0.1–8.6) / 10.8%
1276	736	Appendix C, Table C1	4.2	MATCH	4.1795	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C1, max)		study	0	/ AI Mode, search queries / 17.8% (9.0–23.8) / 4.2% (2.2–10.4) / 1.0% (0.3–4.2) 
1277	736	Appendix C, Table C1	0.4%	MATCH	0.3834	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C1)		study	0	ies / 17.8% (9.0–23.8) / 4.2% (2.2–10.4) / 1.0% (0.3–4.2) / 0.4% (0.1–8.6) / 10.8% (5.1–17.6) 
1278	736	Appendix C, Table C1	0.1	MATCH	0.113	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C1, min)		study	0	17.8% (9.0–23.8) / 4.2% (2.2–10.4) / 1.0% (0.3–4.2) / 0.4% (0.1–8.6) / 10.8% (5.1–17.6) / 65.
1279	736	Appendix C, Table C1	8.6	MATCH	8.5822	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C1, max)		study	0	% (9.0–23.8) / 4.2% (2.2–10.4) / 1.0% (0.3–4.2) / 0.4% (0.1–8.6) / 10.8% (5.1–17.6) / 65.3% (
1280	736	Appendix C, Table C1	10.8%	MATCH	10.7781	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C1)		study	0	23.8) / 4.2% (2.2–10.4) / 1.0% (0.3–4.2) / 0.4% (0.1–8.6) / 10.8% (5.1–17.6) / 65.3% (53.1–71.4
1281	736	Appendix C, Table C1	5.1	MATCH	5.1307	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C1, min)		study	0	 4.2% (2.2–10.4) / 1.0% (0.3–4.2) / 0.4% (0.1–8.6) / 10.8% (5.1–17.6) / 65.3% (53.1–71.4) /
1282	736	Appendix C, Table C1	17.6	MATCH	17.5871	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C1, max)		study	0	% (2.2–10.4) / 1.0% (0.3–4.2) / 0.4% (0.1–8.6) / 10.8% (5.1–17.6) / 65.3% (53.1–71.4) /
1283	736	Appendix C, Table C1	65.3%	MATCH	65.2887	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C1)		study	0	0.4) / 1.0% (0.3–4.2) / 0.4% (0.1–8.6) / 10.8% (5.1–17.6) / 65.3% (53.1–71.4) /
1284	736	Appendix C, Table C1	53.1	MATCH	53.1251	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C1, min)		study	0	1.0% (0.3–4.2) / 0.4% (0.1–8.6) / 10.8% (5.1–17.6) / 65.3% (53.1–71.4) /
1285	736	Appendix C, Table C1	71.4	MATCH	71.4499	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C1, max)		study	0	(0.3–4.2) / 0.4% (0.1–8.6) / 10.8% (5.1–17.6) / 65.3% (53.1–71.4) /
1286	737	Appendix C, Table C1	24.1%	MATCH	24.1106	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C1)		study	0	/ AI Mode, prompts / 24.1% (8.1–28.3) / 2.7% (0.9–4.5) /
1287	737	Appendix C, Table C1	8.1	MATCH	8.0839	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C1, min)		study	0	/ AI Mode, prompts / 24.1% (8.1–28.3) / 2.7% (0.9–4.5) / 1.4%
1288	737	Appendix C, Table C1	28.3	MATCH	28.2927	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C1, max)		study	0	/ AI Mode, prompts / 24.1% (8.1–28.3) / 2.7% (0.9–4.5) / 1.4% (0.3
1289	737	Appendix C, Table C1	2.7%	MATCH	2.7226	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C1)		study	0	/ AI Mode, prompts / 24.1% (8.1–28.3) / 2.7% (0.9–4.5) / 1.4% (0.3–5.6) / 
1290	737	Appendix C, Table C1	0.9	MATCH	0.9308	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C1, min)		study	0	/ AI Mode, prompts / 24.1% (8.1–28.3) / 2.7% (0.9–4.5) / 1.4% (0.3–5.6) / 0.4% 
1291	737	Appendix C, Table C1	4.5	MATCH	4.4954	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C1, max)		study	0	/ AI Mode, prompts / 24.1% (8.1–28.3) / 2.7% (0.9–4.5) / 1.4% (0.3–5.6) / 0.4% (0.1
1292	737	Appendix C, Table C1	1.4%	MATCH	1.4145	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C1)		study	0	/ AI Mode, prompts / 24.1% (8.1–28.3) / 2.7% (0.9–4.5) / 1.4% (0.3–5.6) / 0.4% (0.1–5.0) / 
1293	737	Appendix C, Table C1	0.3	MATCH	0.2912	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C1, min)		study	0	I Mode, prompts / 24.1% (8.1–28.3) / 2.7% (0.9–4.5) / 1.4% (0.3–5.6) / 0.4% (0.1–5.0) / 9.5% 
1294	737	Appendix C, Table C1	5.6	MATCH	5.6048	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C1, max)		study	0	de, prompts / 24.1% (8.1–28.3) / 2.7% (0.9–4.5) / 1.4% (0.3–5.6) / 0.4% (0.1–5.0) / 9.5% (2.7
1295	737	Appendix C, Table C1	0.4%	MATCH	0.3822	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C1)		study	0	mpts / 24.1% (8.1–28.3) / 2.7% (0.9–4.5) / 1.4% (0.3–5.6) / 0.4% (0.1–5.0) / 9.5% (2.7–19.3) /
1296	737	Appendix C, Table C1	0.1	MATCH	0.0971	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C1, min)		study	0	 24.1% (8.1–28.3) / 2.7% (0.9–4.5) / 1.4% (0.3–5.6) / 0.4% (0.1–5.0) / 9.5% (2.7–19.3) / 65.1
1297	737	Appendix C, Table C1	5.0	MATCH	5.02	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C1, max)		study	0	1% (8.1–28.3) / 2.7% (0.9–4.5) / 1.4% (0.3–5.6) / 0.4% (0.1–5.0) / 9.5% (2.7–19.3) / 65.1% (5
1298	737	Appendix C, Table C1	9.5%	MATCH	9.4626	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C1)		study	0	–28.3) / 2.7% (0.9–4.5) / 1.4% (0.3–5.6) / 0.4% (0.1–5.0) / 9.5% (2.7–19.3) / 65.1% (50.1–79.3
1299	737	Appendix C, Table C1	2.7	MATCH	2.7002	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C1, min)		study	0	/ AI Mode, prompts / 24.1% (8.1–28.3) / 2.7% (0.9–4.5) / 1.4% (0.3–5.6) /
1300	737	Appendix C, Table C1	19.3	MATCH	19.3496	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C1, max)		study	0	.7% (0.9–4.5) / 1.4% (0.3–5.6) / 0.4% (0.1–5.0) / 9.5% (2.7–19.3) / 65.1% (50.1–79.3) /
1301	737	Appendix C, Table C1	65.1%	MATCH	65.1076	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C1)		study	0	–4.5) / 1.4% (0.3–5.6) / 0.4% (0.1–5.0) / 9.5% (2.7–19.3) / 65.1% (50.1–79.3) /
1302	737	Appendix C, Table C1	50.1	MATCH	50.0632	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C1, min)		study	0	 1.4% (0.3–5.6) / 0.4% (0.1–5.0) / 9.5% (2.7–19.3) / 65.1% (50.1–79.3) /
1303	737	Appendix C, Table C1	79.3	MATCH	79.2849	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C1, max)		study	0	 (0.3–5.6) / 0.4% (0.1–5.0) / 9.5% (2.7–19.3) / 65.1% (50.1–79.3) /
1304	738	Appendix C, Table C1	0.9%	MATCH	0.8941	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C1)		study	0	/ ChatGPT / 0.9% (0.3–2.5) / 1.7% (0.5–3.4) / 
1305	738	Appendix C, Table C1	0.3	MATCH	0.3339	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C1, min)		study	0	/ ChatGPT / 0.9% (0.3–2.5) / 1.7% (0.5–3.4) / 1.7% 
1306	738	Appendix C, Table C1	2.5	MATCH	2.5077	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C1, max)		study	0	/ ChatGPT / 0.9% (0.3–2.5) / 1.7% (0.5–3.4) / 1.7% (0.7
1307	738	Appendix C, Table C1	1.7%	MATCH	1.6604	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C1)		study	0	/ ChatGPT / 0.9% (0.3–2.5) / 1.7% (0.5–3.4) / 1.7% (0.7–5.2) / 
1308	738	Appendix C, Table C1	0.5	MATCH	0.5128	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C1, min)		study	0	/ ChatGPT / 0.9% (0.3–2.5) / 1.7% (0.5–3.4) / 1.7% (0.7–5.2) / 3.0% 
1309	738	Appendix C, Table C1	3.4	MATCH	3.3805	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C1, max)		study	0	/ ChatGPT / 0.9% (0.3–2.5) / 1.7% (0.5–3.4) / 1.7% (0.7–5.2) / 3.0% (1.6
1310	738	Appendix C, Table C1	1.7%	MATCH	1.6708	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C1)		study	0	/ ChatGPT / 0.9% (0.3–2.5) / 1.7% (0.5–3.4) / 1.7% (0.7–5.2) / 
1311	738	Appendix C, Table C1	0.7	MATCH	0.6801	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C1, min)		study	0	/ ChatGPT / 0.9% (0.3–2.5) / 1.7% (0.5–3.4) / 1.7% (0.7–5.2) / 3.0% (1.6–18.2) / 27.4
1312	738	Appendix C, Table C1	5.2	MATCH	5.2126	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C1, max)		study	0	/ ChatGPT / 0.9% (0.3–2.5) / 1.7% (0.5–3.4) / 1.7% (0.7–5.2) / 3.0% (1.6–18.2) / 27.4% (1
1313	738	Appendix C, Table C1	3.0%	MATCH	2.9785	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C1)		study	0	hatGPT / 0.9% (0.3–2.5) / 1.7% (0.5–3.4) / 1.7% (0.7–5.2) / 3.0% (1.6–18.2) / 27.4% (13.5–38.2
1314	738	Appendix C, Table C1	1.6	MATCH	1.5783	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C1, min)		study	0	 / 0.9% (0.3–2.5) / 1.7% (0.5–3.4) / 1.7% (0.7–5.2) / 3.0% (1.6–18.2) / 27.4% (13.5–38.2) / 6
1315	738	Appendix C, Table C1	18.2	MATCH	18.2252	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C1, max)		study	0	.9% (0.3–2.5) / 1.7% (0.5–3.4) / 1.7% (0.7–5.2) / 3.0% (1.6–18.2) / 27.4% (13.5–38.2) / 61.5% 
1316	738	Appendix C, Table C1	27.4%	MATCH	27.378	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C1)		study	0	–2.5) / 1.7% (0.5–3.4) / 1.7% (0.7–5.2) / 3.0% (1.6–18.2) / 27.4% (13.5–38.2) / 61.5% (51.2–76.
1317	738	Appendix C, Table C1	13.5	MATCH	13.5496	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C1, min)		study	0	 1.7% (0.5–3.4) / 1.7% (0.7–5.2) / 3.0% (1.6–18.2) / 27.4% (13.5–38.2) / 61.5% (51.2–76.1) /
1318	738	Appendix C, Table C1	38.2	MATCH	38.2483	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C1, max)		study	0	 (0.5–3.4) / 1.7% (0.7–5.2) / 3.0% (1.6–18.2) / 27.4% (13.5–38.2) / 61.5% (51.2–76.1) /
1319	738	Appendix C, Table C1	61.5%	MATCH	61.4981	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C1)		study	0	4) / 1.7% (0.7–5.2) / 3.0% (1.6–18.2) / 27.4% (13.5–38.2) / 61.5% (51.2–76.1) /
1320	738	Appendix C, Table C1	51.2	MATCH	51.1827	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C1, min)		study	0	7% (0.7–5.2) / 3.0% (1.6–18.2) / 27.4% (13.5–38.2) / 61.5% (51.2–76.1) /
1321	738	Appendix C, Table C1	76.1	MATCH	76.1141	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C1, max)		study	0	.7–5.2) / 3.0% (1.6–18.2) / 27.4% (13.5–38.2) / 61.5% (51.2–76.1) /
1322	739	Appendix C, Table C1	4.6%	MATCH	4.6083	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C1)		study	0	/ Perplexity / 4.6% (1.8–7.7) / 5.9% (2.8–10.7) /
1323	739	Appendix C, Table C1	1.8	MATCH	1.7963	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C1, min)		study	0	/ Perplexity / 4.6% (1.8–7.7) / 5.9% (2.8–10.7) / 1.5%
1324	739	Appendix C, Table C1	7.7	MATCH	7.7203	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C1, max)		study	0	/ Perplexity / 4.6% (1.8–7.7) / 5.9% (2.8–10.7) / 1.5% (0.
1325	739	Appendix C, Table C1	5.9%	MATCH	5.8948	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C1)		study	0	/ Perplexity / 4.6% (1.8–7.7) / 5.9% (2.8–10.7) / 1.5% (0.3–7.9) /
1326	739	Appendix C, Table C1	2.8	MATCH	2.8317	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C1, min)		study	0	/ Perplexity / 4.6% (1.8–7.7) / 5.9% (2.8–10.7) / 1.5% (0.3–7.9) / 0.8%
1327	739	Appendix C, Table C1	10.7	MATCH	10.7015	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C1, max)		study	0	/ Perplexity / 4.6% (1.8–7.7) / 5.9% (2.8–10.7) / 1.5% (0.3–7.9) / 0.8% (0.1
1328	739	Appendix C, Table C1	1.5%	MATCH	1.5302	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C1)		study	0	/ Perplexity / 4.6% (1.8–7.7) / 5.9% (2.8–10.7) / 1.5% (0.3–7.9) / 0.8% (0.1–12.0) /
1329	739	Appendix C, Table C1	0.3	MATCH	0.2671	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C1, min)		study	0	/ Perplexity / 4.6% (1.8–7.7) / 5.9% (2.8–10.7) / 1.5% (0.3–7.9) / 0.8% (0.1–12.0) / 15.6
1330	739	Appendix C, Table C1	7.9	MATCH	7.9118	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C1, max)		study	0	/ Perplexity / 4.6% (1.8–7.7) / 5.9% (2.8–10.7) / 1.5% (0.3–7.9) / 0.8% (0.1–12.0) / 15.6% (8
1331	739	Appendix C, Table C1	0.8%	MATCH	0.8442	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C1)		study	0	exity / 4.6% (1.8–7.7) / 5.9% (2.8–10.7) / 1.5% (0.3–7.9) / 0.8% (0.1–12.0) / 15.6% (8.2–29.8)
1332	739	Appendix C, Table C1	0.1	MATCH	0.0836	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C1, min)		study	0	/ 4.6% (1.8–7.7) / 5.9% (2.8–10.7) / 1.5% (0.3–7.9) / 0.8% (0.1–12.0) / 15.6% (8.2–29.8) / 67
1333	739	Appendix C, Table C1	12.0	MATCH	11.9712	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C1, max)		study	0	6% (1.8–7.7) / 5.9% (2.8–10.7) / 1.5% (0.3–7.9) / 0.8% (0.1–12.0) / 15.6% (8.2–29.8) / 67.8% (
1334	739	Appendix C, Table C1	15.6%	MATCH	15.611	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C1)		study	0	7.7) / 5.9% (2.8–10.7) / 1.5% (0.3–7.9) / 0.8% (0.1–12.0) / 15.6% (8.2–29.8) / 67.8% (56.4–73.9
1335	739	Appendix C, Table C1	8.2	MATCH	8.2437	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C1, min)		study	0	5.9% (2.8–10.7) / 1.5% (0.3–7.9) / 0.8% (0.1–12.0) / 15.6% (8.2–29.8) / 67.8% (56.4–73.9) /
1336	739	Appendix C, Table C1	29.8	MATCH	29.8279	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C1, max)		study	0	 (2.8–10.7) / 1.5% (0.3–7.9) / 0.8% (0.1–12.0) / 15.6% (8.2–29.8) / 67.8% (56.4–73.9) /
1337	739	Appendix C, Table C1	67.8%	MATCH	67.7907	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C1)		study	0	.7) / 1.5% (0.3–7.9) / 0.8% (0.1–12.0) / 15.6% (8.2–29.8) / 67.8% (56.4–73.9) /
1338	739	Appendix C, Table C1	56.4	MATCH	56.3698	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C1, min)		study	0	.5% (0.3–7.9) / 0.8% (0.1–12.0) / 15.6% (8.2–29.8) / 67.8% (56.4–73.9) /
1339	739	Appendix C, Table C1	73.9	MATCH	73.9375	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C1, max)		study	0	0.3–7.9) / 0.8% (0.1–12.0) / 15.6% (8.2–29.8) / 67.8% (56.4–73.9) /
1340	740	Appendix C, Table C1	9.2%	MATCH	9.2145	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C1)		study	0	/ Gemini / 9.2% (2.9–16.7) / 3.7% (1.2–6.9) /
1341	740	Appendix C, Table C1	2.9	MATCH	2.8767	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C1, min)		study	0	/ Gemini / 9.2% (2.9–16.7) / 3.7% (1.2–6.9) / 0.5%
1342	740	Appendix C, Table C1	16.7	MATCH	16.685	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C1, max)		study	0	/ Gemini / 9.2% (2.9–16.7) / 3.7% (1.2–6.9) / 0.5% (0.1
1343	740	Appendix C, Table C1	3.7%	MATCH	3.6927	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C1)		study	0	/ Gemini / 9.2% (2.9–16.7) / 3.7% (1.2–6.9) / 0.5% (0.1–3.8) / 
1344	740	Appendix C, Table C1	1.2	MATCH	1.2091	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C1, min)		study	0	/ Gemini / 9.2% (2.9–16.7) / 3.7% (1.2–6.9) / 0.5% (0.1–3.8) / 0.3% 
1345	740	Appendix C, Table C1	6.9	MATCH	6.8837	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C1, max)		study	0	/ Gemini / 9.2% (2.9–16.7) / 3.7% (1.2–6.9) / 0.5% (0.1–3.8) / 0.3% (0.1
1346	740	Appendix C, Table C1	0.5%	MATCH	0.5479	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C1)		study	0	/ Gemini / 9.2% (2.9–16.7) / 3.7% (1.2–6.9) / 0.5% (0.1–3.8) / 0.3% (0.1–2.4) / 
1347	740	Appendix C, Table C1	0.1	MATCH	0.0612	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C1, min)		study	0	/ Gemini / 9.2% (2.9–16.7) / 3.7% (1.2–6.9) / 0.5% (0.1–3.8) / 0.3% (0.1–2.4) / 8.3% 
1348	740	Appendix C, Table C1	3.8	MATCH	3.82	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C1, max)		study	0	/ Gemini / 9.2% (2.9–16.7) / 3.7% (1.2–6.9) / 0.5% (0.1–3.8) / 0.3% (0.1–2.4) / 8.3% (3.2
1349	740	Appendix C, Table C1	0.3%	MATCH	0.2571	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C1)		study	0	emini / 9.2% (2.9–16.7) / 3.7% (1.2–6.9) / 0.5% (0.1–3.8) / 0.3% (0.1–2.4) / 8.3% (3.2–33.2) /
1350	740	Appendix C, Table C1	0.1	MATCH	0.0649	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C1, min)		study	0	/ Gemini / 9.2% (2.9–16.7) / 3.7% (1.2–6.9) / 0.5% (0.1–3.8) / 0.3% (0.1–2.4) / 8.3% 
1351	740	Appendix C, Table C1	2.4	MATCH	2.3973	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C1, max)		study	0	2% (2.9–16.7) / 3.7% (1.2–6.9) / 0.5% (0.1–3.8) / 0.3% (0.1–2.4) / 8.3% (3.2–33.2) / 75.2% (4
1352	740	Appendix C, Table C1	8.3%	MATCH	8.3104	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C1)		study	0	–16.7) / 3.7% (1.2–6.9) / 0.5% (0.1–3.8) / 0.3% (0.1–2.4) / 8.3% (3.2–33.2) / 75.2% (49.5–85.3
1353	740	Appendix C, Table C1	3.2	MATCH	3.1622	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C1, min)		study	0	 / 3.7% (1.2–6.9) / 0.5% (0.1–3.8) / 0.3% (0.1–2.4) / 8.3% (3.2–33.2) / 75.2% (49.5–85.3) /
1354	740	Appendix C, Table C1	33.2	MATCH	33.2194	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C1, max)		study	0	.7% (1.2–6.9) / 0.5% (0.1–3.8) / 0.3% (0.1–2.4) / 8.3% (3.2–33.2) / 75.2% (49.5–85.3) /
1355	740	Appendix C, Table C1	75.2%	MATCH	75.1628	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C1)		study	0	–6.9) / 0.5% (0.1–3.8) / 0.3% (0.1–2.4) / 8.3% (3.2–33.2) / 75.2% (49.5–85.3) /
1356	740	Appendix C, Table C1	49.5	MATCH	49.4912	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C1, min)		study	0	 0.5% (0.1–3.8) / 0.3% (0.1–2.4) / 8.3% (3.2–33.2) / 75.2% (49.5–85.3) /
1357	740	Appendix C, Table C1	85.3	MATCH	85.274	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C1, max)		study	0	 (0.1–3.8) / 0.3% (0.1–2.4) / 8.3% (3.2–33.2) / 75.2% (49.5–85.3) /
1358	741	Appendix C, Table C1	0.6%	MATCH	0.5579	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C1)		study	0	/ Copilot / 0.6% (0.3–1.0) / 1.6% (0.3–2.7) / 
1359	741	Appendix C, Table C1	0.3	MATCH	0.3468	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C1, min)		study	0	/ Copilot / 0.6% (0.3–1.0) / 1.6% (0.3–2.7) / 0.9% 
1360	741	Appendix C, Table C1	1.0	MATCH	0.967	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C1, max)		study	0	/ Copilot / 0.6% (0.3–1.0) / 1.6% (0.3–2.7) / 0.9% (0.2
1361	741	Appendix C, Table C1	1.6%	MATCH	1.6465	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C1)		study	0	/ Copilot / 0.6% (0.3–1.0) / 1.6% (0.3–2.7) / 0.9% (0.2–5.2) / 
1362	741	Appendix C, Table C1	0.3	MATCH	0.3435	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C1, min)		study	0	/ Copilot / 0.6% (0.3–1.0) / 1.6% (0.3–2.7) / 0.9% 
1363	741	Appendix C, Table C1	2.7	MATCH	2.6776	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C1, max)		study	0	/ Copilot / 0.6% (0.3–1.0) / 1.6% (0.3–2.7) / 0.9% (0.2–5.2) / 0.1% (0.0
1364	741	Appendix C, Table C1	0.9%	MATCH	0.9106	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C1)		study	0	/ Copilot / 0.6% (0.3–1.0) / 1.6% (0.3–2.7) / 0.9% (0.2–5.2) / 0.1% (0.0–2.2) / 
1365	741	Appendix C, Table C1	0.2	MATCH	0.2458	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C1, min)		study	0	/ Copilot / 0.6% (0.3–1.0) / 1.6% (0.3–2.7) / 0.9% (0.2–5.2) / 0.1% (0.0–2.2) / 4.5% 
1366	741	Appendix C, Table C1	5.2	MATCH	5.2131	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C1, max)		study	0	/ Copilot / 0.6% (0.3–1.0) / 1.6% (0.3–2.7) / 0.9% (0.2–5.2) / 0.1% (0.0–2.2) / 4.5% (1.6
1367	741	Appendix C, Table C1	0.1%	MATCH	0.1339	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C1)		study	0	opilot / 0.6% (0.3–1.0) / 1.6% (0.3–2.7) / 0.9% (0.2–5.2) / 0.1% (0.0–2.2) / 4.5% (1.6–27.0) /
1368	741	Appendix C, Table C1	0.0	MATCH	0	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C1, min)		study	0	 / 0.6% (0.3–1.0) / 1.6% (0.3–2.7) / 0.9% (0.2–5.2) / 0.1% (0.0–2.2) / 4.5% (1.6–27.0) / 89.9
1369	741	Appendix C, Table C1	2.2	MATCH	2.1843	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C1, max)		study	0	.6% (0.3–1.0) / 1.6% (0.3–2.7) / 0.9% (0.2–5.2) / 0.1% (0.0–2.2) / 4.5% (1.6–27.0) / 89.9% (7
1370	741	Appendix C, Table C1	4.5%	MATCH	4.4902	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C1)		study	0	3–1.0) / 1.6% (0.3–2.7) / 0.9% (0.2–5.2) / 0.1% (0.0–2.2) / 4.5% (1.6–27.0) / 89.9% (71.6–94.6
1371	741	Appendix C, Table C1	1.6	MATCH	1.5512	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C1, min)		study	0	/ Copilot / 0.6% (0.3–1.0) / 1.6% (0.3–2.7) / 0.9% (0.2–5.2) /
1372	741	Appendix C, Table C1	27.0	MATCH	27.0056	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C1, max)		study	0	.6% (0.3–2.7) / 0.9% (0.2–5.2) / 0.1% (0.0–2.2) / 4.5% (1.6–27.0) / 89.9% (71.6–94.6) /
1373	741	Appendix C, Table C1	89.9%	MATCH	89.8952	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C1)		study	0	–2.7) / 0.9% (0.2–5.2) / 0.1% (0.0–2.2) / 4.5% (1.6–27.0) / 89.9% (71.6–94.6) /
1374	741	Appendix C, Table C1	71.6	MATCH	71.5623	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C1, min)		study	0	 0.9% (0.2–5.2) / 0.1% (0.0–2.2) / 4.5% (1.6–27.0) / 89.9% (71.6–94.6) /
1375	741	Appendix C, Table C1	94.6	MATCH	94.6493	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C1, max)		study	0	 (0.2–5.2) / 0.1% (0.0–2.2) / 4.5% (1.6–27.0) / 89.9% (71.6–94.6) /
1376	747	Appendix C, Table C2	10,891.5	MATCH	10891.5	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C2, thousands)		study	0	/ Information Technology / 10,891.5 / 294.3 / 1,128.4 / 352.4 / 3
1377	747	Appendix C, Table C2	294.3	MATCH	294.304	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C2, thousands)		study	0	/ Information Technology / 10,891.5 / 294.3 / 1,128.4 / 352.4 / 317.5 / 1
1378	747	Appendix C, Table C2	1,128.4	MATCH	1128.45	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C2, thousands)		study	0	/ Information Technology / 10,891.5 / 294.3 / 1,128.4 / 352.4 / 317.5 / 186.8 / 147
1379	747	Appendix C, Table C2	352.4	MATCH	352.449	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C2, thousands)		study	0	/ Information Technology / 10,891.5 / 294.3 / 1,128.4 / 352.4 / 317.5 / 186.8 / 147.9 / 405
1380	747	Appendix C, Table C2	317.5	MATCH	317.479	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C2, thousands)		study	0	formation Technology / 10,891.5 / 294.3 / 1,128.4 / 352.4 / 317.5 / 186.8 / 147.9 / 405.6 /
1381	747	Appendix C, Table C2	186.8	MATCH	186.779	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C2, thousands)		study	0	n Technology / 10,891.5 / 294.3 / 1,128.4 / 352.4 / 317.5 / 186.8 / 147.9 / 405.6 /
1382	747	Appendix C, Table C2	147.9	MATCH	147.885	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C2, thousands)		study	0	logy / 10,891.5 / 294.3 / 1,128.4 / 352.4 / 317.5 / 186.8 / 147.9 / 405.6 /
1383	747	Appendix C, Table C2	405.6	MATCH	405.65	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C2, thousands)	full-precision value lies exactly on the rounding boundary	study	0	0,891.5 / 294.3 / 1,128.4 / 352.4 / 317.5 / 186.8 / 147.9 / 405.6 /
1384	748	Appendix C, Table C2	604.2	MATCH	604.246	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C2, thousands)		study	0	/ Health Care / 604.2 / 10.1 / 69.8 / 16.5 / 13.9 /
1385	748	Appendix C, Table C2	10.1	MATCH	10.075	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C2, thousands)		study	0	/ Health Care / 604.2 / 10.1 / 69.8 / 16.5 / 13.9 / 8.5 / 
1386	748	Appendix C, Table C2	69.8	MATCH	69.807	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C2, thousands)		study	0	/ Health Care / 604.2 / 10.1 / 69.8 / 16.5 / 13.9 / 8.5 / 7.4 / 2
1387	748	Appendix C, Table C2	16.5	MATCH	16.494	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C2, thousands)		study	0	/ Health Care / 604.2 / 10.1 / 69.8 / 16.5 / 13.9 / 8.5 / 7.4 / 20.9 /
1388	748	Appendix C, Table C2	13.9	MATCH	13.909	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C2, thousands)		study	0	/ Health Care / 604.2 / 10.1 / 69.8 / 16.5 / 13.9 / 8.5 / 7.4 / 20.9 /
1389	748	Appendix C, Table C2	8.5	MATCH	8.462	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C2, thousands)		study	0	/ Health Care / 604.2 / 10.1 / 69.8 / 16.5 / 13.9 / 8.5 / 7.4 / 20.9 /
1390	748	Appendix C, Table C2	7.4	MATCH	7.359	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C2, thousands)		study	0	/ Health Care / 604.2 / 10.1 / 69.8 / 16.5 / 13.9 / 8.5 / 7.4 / 20.9 /
1391	748	Appendix C, Table C2	20.9	MATCH	20.922	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C2, thousands)		study	0	alth Care / 604.2 / 10.1 / 69.8 / 16.5 / 13.9 / 8.5 / 7.4 / 20.9 /
1392	749	Appendix C, Table C2	1,776.8	MATCH	1776.75	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C2, thousands)		study	0	/ Financials / 1,776.8 / 78.8 / 173.5 / 97.5 / 64.4 
1393	749	Appendix C, Table C2	78.8	MATCH	78.791	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C2, thousands)		study	0	/ Financials / 1,776.8 / 78.8 / 173.5 / 97.5 / 64.4 / 37.4 
1394	749	Appendix C, Table C2	173.5	MATCH	173.488	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C2, thousands)		study	0	/ Financials / 1,776.8 / 78.8 / 173.5 / 97.5 / 64.4 / 37.4 / 45.3 /
1395	749	Appendix C, Table C2	97.5	MATCH	97.506	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C2, thousands)		study	0	/ Financials / 1,776.8 / 78.8 / 173.5 / 97.5 / 64.4 / 37.4 / 45.3 / 85.9 /
1396	749	Appendix C, Table C2	64.4	MATCH	64.44	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C2, thousands)		study	0	/ Financials / 1,776.8 / 78.8 / 173.5 / 97.5 / 64.4 / 37.4 / 45.3 / 85.9 /
1397	749	Appendix C, Table C2	37.4	MATCH	37.4	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C2, thousands)		study	0	/ Financials / 1,776.8 / 78.8 / 173.5 / 97.5 / 64.4 / 37.4 / 45.3 / 85.9 /
1398	749	Appendix C, Table C2	45.3	MATCH	45.288	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C2, thousands)		study	0	 Financials / 1,776.8 / 78.8 / 173.5 / 97.5 / 64.4 / 37.4 / 45.3 / 85.9 /
1399	749	Appendix C, Table C2	85.9	MATCH	85.88	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C2, thousands)		study	0	ials / 1,776.8 / 78.8 / 173.5 / 97.5 / 64.4 / 37.4 / 45.3 / 85.9 /
1400	750	Appendix C, Table C2	18,381.8	MATCH	18381.8	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C2, thousands)		study	0	/ Consumer Discretionary / 18,381.8 / 790.0 / 1,752.1 / 660.9 / 3
1401	750	Appendix C, Table C2	790.0	MATCH	790.033	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C2, thousands)		study	0	/ Consumer Discretionary / 18,381.8 / 790.0 / 1,752.1 / 660.9 / 347.0 / 4
1402	750	Appendix C, Table C2	1,752.1	MATCH	1752.09	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C2, thousands)		study	0	/ Consumer Discretionary / 18,381.8 / 790.0 / 1,752.1 / 660.9 / 347.0 / 441.7 / 128
1403	750	Appendix C, Table C2	660.9	MATCH	660.907	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C2, thousands)		study	0	/ Consumer Discretionary / 18,381.8 / 790.0 / 1,752.1 / 660.9 / 347.0 / 441.7 / 128.8 / 1,5
1404	750	Appendix C, Table C2	347.0	MATCH	347.003	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C2, thousands)		study	0	nsumer Discretionary / 18,381.8 / 790.0 / 1,752.1 / 660.9 / 347.0 / 441.7 / 128.8 / 1,581.3 /
1405	750	Appendix C, Table C2	441.7	MATCH	441.73	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C2, thousands)		study	0	iscretionary / 18,381.8 / 790.0 / 1,752.1 / 660.9 / 347.0 / 441.7 / 128.8 / 1,581.3 /
1406	750	Appendix C, Table C2	128.8	MATCH	128.84	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C2, thousands)		study	0	nary / 18,381.8 / 790.0 / 1,752.1 / 660.9 / 347.0 / 441.7 / 128.8 / 1,581.3 /
1407	750	Appendix C, Table C2	1,581.3	MATCH	1581.33	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C2, thousands)		study	0	8,381.8 / 790.0 / 1,752.1 / 660.9 / 347.0 / 441.7 / 128.8 / 1,581.3 /
1408	751	Appendix C, Table C2	4,350.7	MATCH	4350.72	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C2, thousands)		study	0	/ Communication Services / 4,350.7 / 134.3 / 591.5 / 163.5 / 150
1409	751	Appendix C, Table C2	134.3	MATCH	134.309	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C2, thousands)		study	0	/ Communication Services / 4,350.7 / 134.3 / 591.5 / 163.5 / 150.1 / 71.
1410	751	Appendix C, Table C2	591.5	MATCH	591.503	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C2, thousands)		study	0	/ Communication Services / 4,350.7 / 134.3 / 591.5 / 163.5 / 150.1 / 71.8 / 76.0
1411	751	Appendix C, Table C2	163.5	MATCH	163.472	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C2, thousands)		study	0	/ Communication Services / 4,350.7 / 134.3 / 591.5 / 163.5 / 150.1 / 71.8 / 76.0 / 197.9
1412	751	Appendix C, Table C2	150.1	MATCH	150.095	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C2, thousands)		study	0	 Communication Services / 4,350.7 / 134.3 / 591.5 / 163.5 / 150.1 / 71.8 / 76.0 / 197.9 /
1413	751	Appendix C, Table C2	71.8	MATCH	71.753	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C2, thousands)		study	0	cation Services / 4,350.7 / 134.3 / 591.5 / 163.5 / 150.1 / 71.8 / 76.0 / 197.9 /
1414	751	Appendix C, Table C2	76.0	MATCH	76.037	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C2, thousands)		study	0	Services / 4,350.7 / 134.3 / 591.5 / 163.5 / 150.1 / 71.8 / 76.0 / 197.9 /
1415	751	Appendix C, Table C2	197.9	MATCH	197.899	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C2, thousands)		study	0	s / 4,350.7 / 134.3 / 591.5 / 163.5 / 150.1 / 71.8 / 76.0 / 197.9 /
1416	752	Appendix C, Table C2	1,223.2	MATCH	1223.15	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C2, thousands)		study	0	/ Industrials / 1,223.2 / 52.6 / 112.9 / 60.2 / 52.6 
1417	752	Appendix C, Table C2	52.6	MATCH	52.607	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C2, thousands)		study	0	/ Industrials / 1,223.2 / 52.6 / 112.9 / 60.2 / 52.6 / 21.7 
1418	752	Appendix C, Table C2	112.9	MATCH	112.889	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C2, thousands)		study	0	/ Industrials / 1,223.2 / 52.6 / 112.9 / 60.2 / 52.6 / 21.7 / 27.2 /
1419	752	Appendix C, Table C2	60.2	MATCH	60.164	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C2, thousands)		study	0	/ Industrials / 1,223.2 / 52.6 / 112.9 / 60.2 / 52.6 / 21.7 / 27.2 / 79.3 /
1420	752	Appendix C, Table C2	52.6	MATCH	52.642	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C2, thousands)		study	0	/ Industrials / 1,223.2 / 52.6 / 112.9 / 60.2 / 52.6 / 21.7 
1421	752	Appendix C, Table C2	21.7	MATCH	21.726	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C2, thousands)		study	0	/ Industrials / 1,223.2 / 52.6 / 112.9 / 60.2 / 52.6 / 21.7 / 27.2 / 79.3 /
1422	752	Appendix C, Table C2	27.2	MATCH	27.154	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C2, thousands)		study	0	Industrials / 1,223.2 / 52.6 / 112.9 / 60.2 / 52.6 / 21.7 / 27.2 / 79.3 /
1423	752	Appendix C, Table C2	79.3	MATCH	79.336	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C2, thousands)		study	0	ials / 1,223.2 / 52.6 / 112.9 / 60.2 / 52.6 / 21.7 / 27.2 / 79.3 /
1424	753	Appendix C, Table C2	8,832.0	MATCH	8832.03	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C2, thousands)		study	0	/ Consumer Staples / 8,832.0 / 395.4 / 982.3 / 446.6 / 351
1425	753	Appendix C, Table C2	395.4	MATCH	395.394	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C2, thousands)		study	0	/ Consumer Staples / 8,832.0 / 395.4 / 982.3 / 446.6 / 351.7 / 215
1426	753	Appendix C, Table C2	982.3	MATCH	982.34	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C2, thousands)		study	0	/ Consumer Staples / 8,832.0 / 395.4 / 982.3 / 446.6 / 351.7 / 215.6 / 149
1427	753	Appendix C, Table C2	446.6	MATCH	446.609	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C2, thousands)		study	0	/ Consumer Staples / 8,832.0 / 395.4 / 982.3 / 446.6 / 351.7 / 215.6 / 149.8 / 1,2
1428	753	Appendix C, Table C2	351.7	MATCH	351.715	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C2, thousands)		study	0	/ Consumer Staples / 8,832.0 / 395.4 / 982.3 / 446.6 / 351.7 / 215.6 / 149.8 / 1,295.6 /
1429	753	Appendix C, Table C2	215.6	MATCH	215.597	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C2, thousands)		study	0	onsumer Staples / 8,832.0 / 395.4 / 982.3 / 446.6 / 351.7 / 215.6 / 149.8 / 1,295.6 /
1430	753	Appendix C, Table C2	149.8	MATCH	149.768	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C2, thousands)		study	0	Staples / 8,832.0 / 395.4 / 982.3 / 446.6 / 351.7 / 215.6 / 149.8 / 1,295.6 /
1431	753	Appendix C, Table C2	1,295.6	MATCH	1295.62	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C2, thousands)		study	0	/ 8,832.0 / 395.4 / 982.3 / 446.6 / 351.7 / 215.6 / 149.8 / 1,295.6 /
1432	754	Appendix C, Table C2	103.6	MATCH	103.604	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C2, thousands)		study	0	/ Energy / 103.6 / 3.8 / 14.8 / 5.5 / 5.1 / 2.
1433	754	Appendix C, Table C2	3.8	MATCH	3.78	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C2, thousands)		study	0	/ Energy / 103.6 / 3.8 / 14.8 / 5.5 / 5.1 / 2.0 / 2.
1434	754	Appendix C, Table C2	14.8	MATCH	14.837	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C2, thousands)		study	0	/ Energy / 103.6 / 3.8 / 14.8 / 5.5 / 5.1 / 2.0 / 2.9 / 9.0
1435	754	Appendix C, Table C2	5.5	MATCH	5.481	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C2, thousands)		study	0	/ Energy / 103.6 / 3.8 / 14.8 / 5.5 / 5.1 / 2.0 / 2.9 / 9.0 /
1436	754	Appendix C, Table C2	5.1	MATCH	5.089	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C2, thousands)		study	0	/ Energy / 103.6 / 3.8 / 14.8 / 5.5 / 5.1 / 2.0 / 2.9 / 9.0 /
1437	754	Appendix C, Table C2	2.0	MATCH	1.953	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C2, thousands)		study	0	/ Energy / 103.6 / 3.8 / 14.8 / 5.5 / 5.1 / 2.0 / 2.9 / 9.0 /
1438	754	Appendix C, Table C2	2.9	MATCH	2.941	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C2, thousands)		study	0	/ Energy / 103.6 / 3.8 / 14.8 / 5.5 / 5.1 / 2.0 / 2.9 / 9.0 /
1439	754	Appendix C, Table C2	9.0	MATCH	8.961	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C2, thousands)		study	0	/ Energy / 103.6 / 3.8 / 14.8 / 5.5 / 5.1 / 2.0 / 2.9 / 9.0 /
1440	755	Appendix C, Table C2	50.3	MATCH	50.308	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C2, thousands)		study	0	/ Utilities / 50.3 / 2.1 / 7.2 / 2.6 / 2.1 / 0.9
1441	755	Appendix C, Table C2	2.1	MATCH	2.133	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C2, thousands)		study	0	/ Utilities / 50.3 / 2.1 / 7.2 / 2.6 / 2.1 / 0.9 / 1.5
1442	755	Appendix C, Table C2	7.2	MATCH	7.206	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C2, thousands)		study	0	/ Utilities / 50.3 / 2.1 / 7.2 / 2.6 / 2.1 / 0.9 / 1.5 / 3.2
1443	755	Appendix C, Table C2	2.6	MATCH	2.573	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C2, thousands)		study	0	/ Utilities / 50.3 / 2.1 / 7.2 / 2.6 / 2.1 / 0.9 / 1.5 / 3.2 /
1444	755	Appendix C, Table C2	2.1	MATCH	2.096	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C2, thousands)		study	0	/ Utilities / 50.3 / 2.1 / 7.2 / 2.6 / 2.1 / 0.9 / 1.5
1445	755	Appendix C, Table C2	0.9	MATCH	0.86	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C2, thousands)		study	0	/ Utilities / 50.3 / 2.1 / 7.2 / 2.6 / 2.1 / 0.9 / 1.5 / 3.2 /
1446	755	Appendix C, Table C2	1.5	MATCH	1.46	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C2, thousands)		study	0	/ Utilities / 50.3 / 2.1 / 7.2 / 2.6 / 2.1 / 0.9 / 1.5 / 3.2 /
1447	755	Appendix C, Table C2	3.2	MATCH	3.207	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C2, thousands)		study	0	/ Utilities / 50.3 / 2.1 / 7.2 / 2.6 / 2.1 / 0.9 / 1.5 / 3.2 /
1448	756	Appendix C, Table C2	77.9	MATCH	77.865	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C2, thousands)		study	0	/ Real Estate / 77.9 / 6.4 / 22.1 / 6.8 / 6.8 / 4.
1449	756	Appendix C, Table C2	6.4	MATCH	6.409	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C2, thousands)		study	0	/ Real Estate / 77.9 / 6.4 / 22.1 / 6.8 / 6.8 / 4.4 / 2.
1450	756	Appendix C, Table C2	22.1	MATCH	22.119	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C2, thousands)		study	0	/ Real Estate / 77.9 / 6.4 / 22.1 / 6.8 / 6.8 / 4.4 / 2.1 / 6.8
1451	756	Appendix C, Table C2	6.8	MATCH	6.807	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C2, thousands)		study	0	/ Real Estate / 77.9 / 6.4 / 22.1 / 6.8 / 6.8 / 4.4 / 2.1 / 6.8 /
1452	756	Appendix C, Table C2	6.8	MATCH	6.823	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C2, thousands)		study	0	/ Real Estate / 77.9 / 6.4 / 22.1 / 6.8 / 6.8 / 4.4 / 2.1 / 6.8 /
1453	756	Appendix C, Table C2	4.4	MATCH	4.365	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C2, thousands)		study	0	/ Real Estate / 77.9 / 6.4 / 22.1 / 6.8 / 6.8 / 4.4 / 2.1 / 6.8 /
1454	756	Appendix C, Table C2	2.1	MATCH	2.15	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C2, thousands)	full-precision value lies exactly on the rounding boundary	study	0	/ Real Estate / 77.9 / 6.4 / 22.1 / 6.8 / 6.8 / 4.4 / 2.1 / 6.8
1455	756	Appendix C, Table C2	6.8	MATCH	6.846	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C2, thousands)		study	0	/ Real Estate / 77.9 / 6.4 / 22.1 / 6.8 / 6.8 / 4.4 / 2.1 / 6.8 /
1456	757	Appendix C, Table C2	337.5	MATCH	337.499	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C2, thousands)		study	0	/ Materials / 337.5 / 15.6 / 24.3 / 17.5 / 18.5 /
1457	757	Appendix C, Table C2	15.6	MATCH	15.629	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C2, thousands)		study	0	/ Materials / 337.5 / 15.6 / 24.3 / 17.5 / 18.5 / 5.6 / 
1458	757	Appendix C, Table C2	24.3	MATCH	24.327	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C2, thousands)		study	0	/ Materials / 337.5 / 15.6 / 24.3 / 17.5 / 18.5 / 5.6 / 6.5 / 1
1459	757	Appendix C, Table C2	17.5	MATCH	17.511	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C2, thousands)		study	0	/ Materials / 337.5 / 15.6 / 24.3 / 17.5 / 18.5 / 5.6 / 6.5 / 18.7 /
1460	757	Appendix C, Table C2	18.5	MATCH	18.526	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C2, thousands)		study	0	/ Materials / 337.5 / 15.6 / 24.3 / 17.5 / 18.5 / 5.6 / 6.5 / 18.7 /
1461	757	Appendix C, Table C2	5.6	MATCH	5.615	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C2, thousands)		study	0	/ Materials / 337.5 / 15.6 / 24.3 / 17.5 / 18.5 / 5.6 / 
1462	757	Appendix C, Table C2	6.5	MATCH	6.534	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C2, thousands)		study	0	/ Materials / 337.5 / 15.6 / 24.3 / 17.5 / 18.5 / 5.6 / 6.5 / 18.7 /
1463	757	Appendix C, Table C2	18.7	MATCH	18.748	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/ (Appendix C2, thousands)		study	0	Materials / 337.5 / 15.6 / 24.3 / 17.5 / 18.5 / 5.6 / 6.5 / 18.7 /
1464	763	Appendix C, Tables C3 and C4	Tables C3 and C4 (every cell)	MATCH	identical to make_tables_sector_surface.py output	rerun:make_tables_sector_surface.py (byte-identical to shipped output)		study	0	| Sector | AIO search | AIO prompt | AIM search | AIM prompt | ChatGPT | Perplexity | Gemi
1465	793	Appendix C, Tables C3 and C4	38	MATCH	38	rerun:make_tables_sector_surface.py		study	0	e's surfaces the top source is youtube.com or google.com in 38 of the 44 sector-by-view cell
1466	793	Appendix C, Tables C3 and C4	44	MATCH	44	rerun:make_tables_sector_surface.py		study	0	es the top source is youtube.com or google.com in 38 of the 44 sector-by-view cells, four of
1467	793	Appendix C, Tables C3 and C4	four of them Alphabet's own properties in Communication Services	MATCH	C3 marks youtube†, youtube†, google†, google† and go† (ChatGPT) in Communication Services	rerun:make_tables_sector_surface.py	4 of the 5 marked C3 cells are on Google views	study	0	ube.com or google.com in 38 of the 44 sector-by-view cells, four of them Alphabet's own properties in Communication Services. On Perplexity and Gemini it 
1468	793	Appendix C, Tables C3 and C4	15	MATCH	15	rerun:make_tables_sector_surface.py		study	0	 Perplexity and Gemini it is wikipedia.org or reddit.com in 15 of 22, on ChatGPT a governmen
1469	793	Appendix C, Tables C3 and C4	22	MATCH	22	rerun:make_tables_sector_surface.py (Perplexity and Gemini x 11 sectors)		study	0	exity and Gemini it is wikipedia.org or reddit.com in 15 of 22, on ChatGPT a government doma
1470	793	Appendix C, Tables C3 and C4	4	MATCH	4	rerun:make_tables_sector_surface.py		study	0	es the top source is youtube.com or google.com in 38 of the 44 sector-by-view cells, four o
1471	793	Appendix C, Tables C3 and C4	11	MATCH	11	rerun:make_tables_sector_surface.py		study	0	dit.com in 15 of 22, on ChatGPT a government domain in 4 of 11 sectors, and on Copilot a ret
1472	793	Appendix C, Tables C3 and C4	6	MATCH	6	rerun:make_tables_sector_surface.py		study	0	s, and on Copilot a retailer (walmart.com or amazon.com) in 6 of 11. The script `make_table
1473	793	Appendix C, Tables C3 and C4	11	MATCH	11	rerun:make_tables_sector_surface.py		study	0	dit.com in 15 of 22, on ChatGPT a government domain in 4 of 11 sectors, and on Copilot a ret
1474	797	Appendix D	a benchmark of seven tasks	MATCH	7	data:UFI_Metrics_and_Evaluation_Protocol_v1.0.md		study	0	e formulas in full, the steps to reproduce each number, and a benchmark of seven tasks with these values as baseline
1475	803	Appendix D	14	MATCH	14 October 2026	data:vendor_reliance.py docstring		study	0	ng Ahrefs, Semrush or Similarweb in title or abstract (read 14 October 2026); in a screened 
1476	803	Appendix D	120	MATCH	120	rerun:vendor_reliance.py --offline and stakes_screen_check.py (byte-identical) + recomputation		study	0	ract (read 14 October 2026); in a screened random sample of 120, the share using a vendor's f
1477	803	Appendix D	456	MATCH	456	rerun:vendor_reliance.py --offline and stakes_screen_check.py (byte-identical) + recomputation		study	0	es as data, and of those, the share using one vendor only / 456; 82% to 87% (kappa 0.63); 87%
1478	803	Appendix D	82%	MATCH	82.5	rerun:vendor_reliance.py --offline and stakes_screen_check.py (byte-identical) + recomputation	82.5% exactly; see Section 1; full-precision value lies exactly on the rounding boundary	study	0	 data, and of those, the share using one vendor only / 456; 82% to 87% (kappa 0.63); 87% to 8
1479	803	Appendix D	87%	MATCH	86.6667	rerun:vendor_reliance.py --offline and stakes_screen_check.py (byte-identical) + recomputation		study	0	and of those, the share using one vendor only / 456; 82% to 87% (kappa 0.63); 87% to 88% / `v
1480	803	Appendix D	0.63	MATCH	0.631336	rerun:vendor_reliance.py --offline and stakes_screen_check.py (byte-identical) + recomputation		study	0	e, the share using one vendor only / 456; 82% to 87% (kappa 0.63); 87% to 88% / `vendor_relian
1481	803	Appendix D	87%	MATCH	86.8687	rerun:vendor_reliance.py --offline and stakes_screen_check.py (byte-identical) + recomputation		study	0	and of those, the share using one vendor only / 456; 82% to 87% (kappa 0.63); 87% to 88% / `v
1482	803	Appendix D	88%	MATCH	87.5	rerun:vendor_reliance.py --offline and stakes_screen_check.py (byte-identical) + recomputation	full-precision value lies exactly on the rounding boundary	study	0	sing one vendor only / 456; 82% to 87% (kappa 0.63); 87% to 88% / `vendor_reliance`, `stakes_
1483	804	Appendix D	7.5x	MATCH	7.46965	arith:Table 2 values (released series CSV, transcribed from the manuscript)		study	0	onthly visits: unmatched; worldwide; US to US (estimated) / 7.5x to 27.1x; 8.6x to 29.9x; 9.2x
1484	804	Appendix D	27.1x	MATCH	27.1414	arith:Table 2 values (released series CSV, transcribed from the manuscript)		study	0	isits: unmatched; worldwide; US to US (estimated) / 7.5x to 27.1x; 8.6x to 29.9x; 9.2x to 33.3x
1485	804	Appendix D	8.6x	MATCH	8.62011	arith:Table 2 values (released series CSV, transcribed from the manuscript)		study	0	unmatched; worldwide; US to US (estimated) / 7.5x to 27.1x; 8.6x to 29.9x; 9.2x to 33.3x / ari
1486	804	Appendix D	29.9x	MATCH	29.8608	arith:Table 2 values (released series CSV, transcribed from the manuscript)		study	0	d; worldwide; US to US (estimated) / 7.5x to 27.1x; 8.6x to 29.9x; 9.2x to 33.3x / arithmetic o
1487	804	Appendix D	9.2x	MATCH	9.16521	arith:Table 2 values (released series CSV, transcribed from the manuscript)		study	0	dwide; US to US (estimated) / 7.5x to 27.1x; 8.6x to 29.9x; 9.2x to 33.3x / arithmetic on Tabl
1488	804	Appendix D	33.3x	MATCH	33.3024	arith:Table 2 values (released series CSV, transcribed from the manuscript)		study	0	S to US (estimated) / 7.5x to 27.1x; 8.6x to 29.9x; 9.2x to 33.3x / arithmetic on Table 2 /
1489	805	Appendix D	0.95	MATCH	0.954129	rerun:instrument_extra.py (byte-identical to shipped output)		study	0	 / ratio of month-on-month growth, Ahrefs over Semrush US / 0.95, 2.66, 1.37 / `instrument_ext
1490	805	Appendix D	2.66	MATCH	2.65536	rerun:instrument_extra.py (byte-identical to shipped output)		study	0	io of month-on-month growth, Ahrefs over Semrush US / 0.95, 2.66, 1.37 / `instrument_extra` /
1491	805	Appendix D	1.37	MATCH	1.36839	rerun:instrument_extra.py (byte-identical to shipped output)		study	0	month-on-month growth, Ahrefs over Semrush US / 0.95, 2.66, 1.37 / `instrument_extra` /
1492	806	Appendix D	5.2	MATCH	5.20975	arith		study	0	 least the square root of their ratio from the true value / 5.2 at 27.1x / arithmetic on Tabl
1493	806	Appendix D	27.1x	MATCH	27.1414	arith:Table 2 values (released series CSV, transcribed from the manuscript)		study	0	the square root of their ratio from the true value / 5.2 at 27.1x / arithmetic on Table 2 /
1494	807	Appendix D	35%	MATCH	34.9703	rerun:instrument_extra.py (byte-identical to shipped output)		study	0	of the log visits ratio due to the keyword-universe ratio / 35% (US pairing), 54% (worldwide)
1495	807	Appendix D	54%	MATCH	53.9067	rerun:instrument_extra.py (byte-identical to shipped output)		study	0	ratio due to the keyword-universe ratio / 35% (US pairing), 54% (worldwide) / `instrument_ext
1496	808	Appendix D	0.20x	MATCH	0.203125	rerun:data/analyze.py (identical to an independent recomputation from the two prefix CSVs)		study	0	section / visits ratio across twelve prefixes on one date / 0.20x to 7.24x (8.89x matched); med
1497	808	Appendix D	7.24x	MATCH	7.23982	rerun:data/analyze.py (identical to an independent recomputation from the two prefix CSVs)		study	0	 visits ratio across twelve prefixes on one date / 0.20x to 7.24x (8.89x matched); median 1.01 
1498	808	Appendix D	8.89x	MATCH	8.89413	rerun:data/analyze.py (identical to an independent recomputation from the two prefix CSVs)		study	0	 ratio across twelve prefixes on one date / 0.20x to 7.24x (8.89x matched); median 1.01 / `anal
1499	808	Appendix D	1.01	MATCH	1.00747	rerun:data/analyze.py (identical to an independent recomputation from the two prefix CSVs)		study	0	efixes on one date / 0.20x to 7.24x (8.89x matched); median 1.01 / `analyze` /
1500	809	Appendix D	−0.11	MATCH	-0.112084	rerun:data/analyze.py (identical to an independent recomputation from the two prefix CSVs)		study	0	ion age and the ratio, Fisher 95% interval, permutation p / −0.11 [−0.64, +0.49], p = 0.73 / `a
1501	809	Appendix D	−0.64	MATCH	-0.644533	rerun:data/analyze.py (identical to an independent recomputation from the two prefix CSVs)		study	0	 and the ratio, Fisher 95% interval, permutation p / −0.11 [−0.64, +0.49], p = 0.73 / `analyze`
1502	809	Appendix D	+0.49	MATCH	0.493575	rerun:data/analyze.py (identical to an independent recomputation from the two prefix CSVs)		study	0	e ratio, Fisher 95% interval, permutation p / −0.11 [−0.64, +0.49], p = 0.73 / `analyze` /
1503	809	Appendix D	0.73	MATCH	0.73	rerun:data/analyze.py (identical to an independent recomputation from the two prefix CSVs)		study	0	her 95% interval, permutation p / −0.11 [−0.64, +0.49], p = 0.73 / `analyze` /
1504	810	Appendix D	+0.94	MATCH	0.937063	rerun:data/analyze.py (identical to an independent recomputation from the two prefix CSVs)		study	0	e two instruments' visits; concordant pairs; by size band / +0.94, +0.82, 60 of 66; 51 of 51 be
1505	810	Appendix D	+0.82	MATCH	0.818182	rerun:data/analyze.py (identical to an independent recomputation from the two prefix CSVs)		study	0	nstruments' visits; concordant pairs; by size band / +0.94, +0.82, 60 of 66; 51 of 51 beyond 3x
1506	810	Appendix D	60	MATCH	60	rerun:data/analyze.py (identical to an independent recomputation from the two prefix CSVs)		study	0	nts' visits; concordant pairs; by size band / +0.94, +0.82, 60 of 66; 51 of 51 beyond 3x, 9 
1507	810	Appendix D	66	MATCH	66	rerun:data/analyze.py (identical to an independent recomputation from the two prefix CSVs)		study	0	isits; concordant pairs; by size band / +0.94, +0.82, 60 of 66; 51 of 51 beyond 3x, 9 of 15 
1508	810	Appendix D	51	MATCH	51	rerun:instrument_extra.py (byte-identical to shipped output)		study	0	s; concordant pairs; by size band / +0.94, +0.82, 60 of 66; 51 of 51 beyond 3x, 9 of 15 with
1509	810	Appendix D	51	MATCH	51	rerun:instrument_extra.py (byte-identical to shipped output)		study	0	s; concordant pairs; by size band / +0.94, +0.82, 60 of 66; 51 of 51 beyond 3x, 9 of 15 with
1510	810	Appendix D	3x	LABEL		not a quantitative claim	band threshold	label	0	irs; by size band / +0.94, +0.82, 60 of 66; 51 of 51 beyond 3x, 9 of 15 within / `analyze`, 
1511	810	Appendix D	9	MATCH	9	rerun:instrument_extra.py (byte-identical to shipped output)		study	0	/ M1 ordering agreement / Spearman and Kendall [Kendall 1938] between the two instrument
1512	810	Appendix D	15	MATCH	15	rerun:instrument_extra.py (byte-identical to shipped output)		study	0	ize band / +0.94, +0.82, 60 of 66; 51 of 51 beyond 3x, 9 of 15 within / `analyze`, `instrume
1513	811	Appendix D	1.13	MATCH	1.13296	rerun:instrument_extra.py (byte-identical to shipped output)		study	0	metric mean and geometric standard deviation of the ratio / 1.13 and 3.1 / `instrument_extra` 
1514	811	Appendix D	3.1	MATCH	3.13014	rerun:instrument_extra.py (byte-identical to shipped output)		study	0	an and geometric standard deviation of the ratio / 1.13 and 3.1 / `instrument_extra` /
1515	812	Appendix D	12.6%	MATCH	12.6093	arith:Table 3		study	0	ywords the prefix ranks on, Wilson interval [Wilson 1927] / 12.6% to 20.0% / arithmetic on Tabl
1516	812	Appendix D	20.0%	MATCH	20.0199	arith:Table 3		study	0	e prefix ranks on, Wilson interval [Wilson 1927] / 12.6% to 20.0% / arithmetic on Table 3 /
1517	813	Appendix D	55.6%	CANNOT RUN		licensed review export (Telecom_reviews_and_responses.xlsx, Telecom_classification.xlsx) not in the bundle	agrees with shipped analyze_reviews_output.txt (needs the licensed review export, not released)	study	0	ws linked to at least one label; labels per linked review / 55.6%; 2.25 / `analyze_reviews` /
1518	813	Appendix D	2.25	CANNOT RUN		licensed review export (Telecom_reviews_and_responses.xlsx, Telecom_classification.xlsx) not in the bundle	agrees with shipped outputs	study	0	ed to at least one label; labels per linked review / 55.6%; 2.25 / `analyze_reviews` /
1519	814	Appendix D	+0.18	MATCH	0.184869	rerun:m2_from_counts.py (byte-identical) + independent full-precision recomputation (m2_precise.json)		study	0	olume per label (descriptive; labels are not independent) / +0.18 (mentioned), +0.27 (all linka
1520	814	Appendix D	+0.27	MATCH	0.272602	rerun:m2_from_counts.py (byte-identical) + independent full-precision recomputation (m2_precise.json)		study	0	scriptive; labels are not independent) / +0.18 (mentioned), +0.27 (all linkable) / `analyze_rev
1521	815	Appendix D	+0.47	MATCH	0.468137	rerun:m2_from_counts.py (byte-identical) + independent full-precision recomputation (m2_precise.json)		study	0	h shares on each branch's own volume, by attribution rule / +0.47 (modal), +0.75 (split) / `sup
1522	815	Appendix D	+0.75	MATCH	0.747549	rerun:m2_from_counts.py (byte-identical) + independent full-precision recomputation (m2_precise.json)		study	0	h branch's own volume, by attribution rule / +0.47 (modal), +0.75 (split) / `supplement_r10`, `
1523	816	Appendix D	14.0%	CANNOT RUN		licensed review export (Telecom_reviews_and_responses.xlsx, Telecom_classification.xlsx) not in the bundle	agrees with shipped analyze_reviews_output.txt (needs the licensed review export, not released)	study	0	tar reviews matching a waiting pattern, against five-star / 14.0% against 1.9% / `analyze_revie
1524	816	Appendix D	1.9%	CANNOT RUN		licensed review export (Telecom_reviews_and_responses.xlsx, Telecom_classification.xlsx) not in the bundle	agrees with shipped supplement_r10_output.txt (needs the licensed review export, not released)	study	0	tching a waiting pattern, against five-star / 14.0% against 1.9% / `analyze_reviews` /
1525	817	Appendix D	65%	MATCH	65	rerun:r2_link_check.py (byte-identical) + recomputation from the judgment CSVs		study	0	s judged correct by two blind annotators; their agreement / 65% to 67%; kappa 0.90 (single-wo
1526	817	Appendix D	67%	MATCH	66.8367	rerun:r2_link_check.py (byte-identical) + recomputation from the judgment CSVs		study	0	d correct by two blind annotators; their agreement / 65% to 67%; kappa 0.90 (single-word labe
1527	817	Appendix D	0.90	MATCH	0.90228	rerun:r2_link_check.py (byte-identical) + recomputation from the judgment CSVs		study	0	y two blind annotators; their agreement / 65% to 67%; kappa 0.90 (single-word labels about 50%
1528	817	Appendix D	50%	MATCH	49.0157	rerun:r2_link_check.py (byte-identical) + recomputation from the judgment CSVs (50.0% and 48.0%; 'about 50%')	approximate wording, accepted within 5%	study	0	greement / 65% to 67%; kappa 0.90 (single-word labels about 50%, multi-word 95% to 96%) / `r2
1529	817	Appendix D	95%	MATCH	94.5205	rerun:r2_link_check.py (byte-identical) + recomputation from the judgment CSVs		study	0	o 67%; kappa 0.90 (single-word labels about 50%, multi-word 95% to 96%) / `r2_link_check` /
1530	817	Appendix D	96%	MATCH	95.8333	rerun:r2_link_check.py (byte-identical) + recomputation from the judgment CSVs		study	0	kappa 0.90 (single-word labels about 50%, multi-word 95% to 96%) / `r2_link_check` /
1531	818	Appendix D	83%	MATCH	83	rerun:r2_link_check.py (byte-identical) + recomputation from the judgment CSVs		study	0	g matches judged complaints about waiting; share in store / 83% to 85%, kappa 0.93; about 90%
1532	818	Appendix D	85%	MATCH	84.8485	rerun:r2_link_check.py (byte-identical) + recomputation from the judgment CSVs		study	0	es judged complaints about waiting; share in store / 83% to 85%, kappa 0.93; about 90% in sto
1533	818	Appendix D	0.93	MATCH	0.927876	rerun:r2_link_check.py (byte-identical) + recomputation from the judgment CSVs		study	0	omplaints about waiting; share in store / 83% to 85%, kappa 0.93; about 90% in store / `r2_lin
1534	818	Appendix D	90%	MATCH	89.8164	rerun:r2_link_check.py (byte-identical) + recomputation from the judgment CSVs (90.5% and 89.2%; 'about 90%')	approximate wording, accepted within 5%	study	0	out waiting; share in store / 83% to 85%, kappa 0.93; about 90% in store / `r2_link_check` /
1535	820	Appendix D	21.3%	MATCH	21.3411	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/		study	0	ogle views against the other four, bootstrap over sectors / 21.3% (17.2 to 26.7) against 2.1% (
1536	820	Appendix D	17.2	MATCH	17.2	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/		study	0	ews against the other four, bootstrap over sectors / 21.3% (17.2 to 26.7) against 2.1% (1.7 to
1537	820	Appendix D	26.7	MATCH	26.7	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/		study	0	nst the other four, bootstrap over sectors / 21.3% (17.2 to 26.7) against 2.1% (1.7 to 2.7) / 
1538	820	Appendix D	2.1%	MATCH	2.06095	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/		study	0	four, bootstrap over sectors / 21.3% (17.2 to 26.7) against 2.1% (1.7 to 2.7) / `cross_sector_
1539	820	Appendix D	1.7	MATCH	1.7	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/		study	0	bootstrap over sectors / 21.3% (17.2 to 26.7) against 2.1% (1.7 to 2.7) / `cross_sector_sensi
1540	820	Appendix D	2.7	MATCH	2.7	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/		study	0	ap over sectors / 21.3% (17.2 to 26.7) against 2.1% (1.7 to 2.7) / `cross_sector_sensitivity`
1541	821	Appendix D	11	MATCH	11	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/		study	0	 the lowest Google view exceeds the highest other surface / 11 of 11 / `cross_sector_sensiti
1542	821	Appendix D	11	MATCH	11	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/		study	0	 the lowest Google view exceeds the highest other surface / 11 of 11 / `cross_sector_sensiti
1543	822	Appendix D	0.36	MATCH	0.362118	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/		study	0	se Jaccard of top-ten non-company domains between sectors / 0.36 to 0.40 against 0.08 to 0.23 
1544	822	Appendix D	0.40	MATCH	0.403026	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/		study	0	rd of top-ten non-company domains between sectors / 0.36 to 0.40 against 0.08 to 0.23 / `cross
1545	822	Appendix D	0.08	MATCH	0.0750117	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/		study	0	 non-company domains between sectors / 0.36 to 0.40 against 0.08 to 0.23 / `cross_sector` /
1546	822	Appendix D	0.23	MATCH	0.226183	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/		study	0	pany domains between sectors / 0.36 to 0.40 against 0.08 to 0.23 / `cross_sector` /
1547	823	Appendix D	77%	MATCH	77.3681	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/		study	0	squares of cell shares explained by surface and by sector / 77% against 14% (video and commun
1548	823	Appendix D	14%	MATCH	14.1544	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/		study	0	ell shares explained by surface and by sector / 77% against 14% (video and community) / `cros
1549	824	Appendix D	one held, one in direction, two failed	MATCH	P2 held; P4 direction; P1, P3 failed	rerun:section7_from_aggregates.py (byte-identical) + independent recomputation from aggregates/		study	0	/ M3 predictions / P1 to P4 as written before collection / one held, one in direction, two failed / `cross_sector` /
1550	825	Appendix D	4	CANNOT RUN		ufi example, not in the bundle	4/5	study	0	 / share of competency questions the ontology can express / 4/5 (released example) / `ufi c
1551	825	Appendix D	5	CANNOT RUN		ufi example, not in the bundle	4/5	study	0	 share of competency questions the ontology can express / 4/5 (released example) / `ufi cq`
1552	826	Appendix D	70.4%	CANNOT RUN		ufi example, not in the bundle		study	0	of subjects the graph answers, over expressible questions / 70.4% (released example) / `ufi cq`
1553	247	coverage additions	0.5	LABEL		not a quantitative claim	power-analysis parameter (a correlation of 0.5)	label	0	ve prefixes give about 38% power to detect a correlation of 0.5 (37.8% by the Fisher approxim
1554	287	coverage additions	1,000	LABEL		not a quantitative claim	threshold (under 1,000 monthly searches)	label	0	, section 12). Of the 1,008 labels, 367 (36.4%) carry under 1,000 monthly searches and 106 (10.
1555	309	coverage additions	1,000	MATCH	1,000	data:cross_sector_cells.csv export_rows (the export cap)		study	0	nterest, Threads, Medium, Substack, DEV, GitHub), among the 1,000 domains found in the most ans
1556	325	coverage additions	1,000	MATCH	1,000	data:cross_sector_cells.csv export_rows (the export cap)		study	0	.3%. Shares therefore fall as rows are added: truncation at 1,000 rows biases them upward, the 
1557	730	coverage additions	1,000	MATCH	1,000	data:cross_sector_cells.csv export_rows (the export cap)		study	0	one collection session on 12 and 13 October 2026; among the 1,000 domains found in the most ans
1558	761	coverage additions	1,000	MATCH	1,000	data:cross_sector_cells.csv export_rows (the export cap)		study	0	one collection session on 12 and 13 October 2026, among the 1,000 domains found in the most ans
1559	819	coverage additions	1,000	MATCH	1,000	data:cross_sector_cells.csv export_rows (the export cap)		study	0	n incidences of a source type over all incidences among the 1,000 exported domains / Table C1 /
1560	351	coverage additions	21	LABEL		not a quantitative claim	row name 21-100	label	0	The 21–100 row is derived as the tot
1561	351	coverage additions	100	LABEL		not a quantitative claim	row name 21-100	label	0	The 21–100 row is derived as the total l
1562	351	coverage additions	21	LABEL		not a quantitative claim	row name 21-100	label	0	The 21–100 row is derived as the tot
1563	351	coverage additions	100	LABEL		not a quantitative claim	row name 21-100	label	0	The 21–100 row is derived as the total l
1564	355	coverage additions	37	MATCH	2026-09-01	arith:37 days after 26 July		study	0	**At the primary checkpoint**, 37 days after publication, the s
1565	369	coverage additions	214	LABEL		not a quantitative claim	area code used as a name	label	0	"tity pages are cited most. The question ""where is area code 214"" is answered most directly by"
1566	369	coverage additions	214	LABEL		not a quantitative claim	area code used as a name	label	0	"tity pages are cited most. The question ""where is area code 214"" is answered most directly by"
1567	402	coverage additions	77	MATCH	77	arith:day 0 to day 77		study	0	![Figure 9. Ranking positions and the link profile over 77 days. Upper panel: ranking po
1568	402	coverage additions	1	LABEL		not a quantitative claim	band 1-3	label	0	e over 77 days. Upper panel: ranking positions in positions 1 to 100 and in positions 1 to 
1569	402	coverage additions	3	LABEL		not a quantitative claim	band 1-3	label	0	nking positions in positions 1 to 100 and in positions 1 to 3, Ahrefs daily series for the 
1570	502	coverage additions	13	MATCH	13 to 83	data:single_reads_2026-10.csv		study	0	mbent pages, mostly specialist directories at Domain Rating 13 to 83, in a public search ind
1571	502	coverage additions	83	MATCH	13 to 83	data:single_reads_2026-10.csv		study	0	pages, mostly specialist directories at Domain Rating 13 to 83, in a public search index. Th
1572	502	coverage additions	6	LABEL		not a quantitative claim	Condition 6	label	0	use the registry had already published the facts. Condition 6 of Section 3.1 can be read as
1573	512	coverage additions	10	LABEL		not a quantitative claim	folder name date	label	0	lds from the bundle (`08_REVIEW/reproduction_v5.2_run3_2026-10-15/`, with the two earlier ru
1574	700	coverage additions	2	LABEL		not a quantitative claim	version v2.2	label	0	- **Integrity.** Early versions (v1 to v2.2) said that two independent 
1575	716	coverage additions	1	LABEL		not a quantitative claim	formula constant	label	0	CGS(*e*) = prior(*e*) · (1 − own(*e*)) · [ α(1 − cov_K(*
1576	716	coverage additions	1	LABEL		not a quantitative claim	formula constant	label	0	CGS(*e*) = prior(*e*) · (1 − own(*e*)) · [ α(1 − cov_K(*
1577	716	coverage additions	1	LABEL		not a quantitative claim	formula constant	label	0	CGS(*e*) = prior(*e*) · (1 − own(*e*)) · [ α(1 − cov_K(*
1578	716	coverage additions	1	LABEL		not a quantitative claim	formula constant	label	0	CGS(*e*) = prior(*e*) · (1 − own(*e*)) · [ α(1 − cov_K(*
1579	718	coverage additions	1	LABEL		not a quantitative claim	formula constant	label	0	where prior(*e*) = β · rel(*e*) + (1 − β) · dem(*e*). rel is a top
1580	112	coverage additions	1	LABEL		not a quantitative claim	condition numbers	label	0	Conditions 1 to 3 make production nearly f
1581	112	coverage additions	3	LABEL		not a quantitative claim	condition numbers	label	0	Conditions 1 to 3 make production nearly free. 
1582	112	coverage additions	4	LABEL		not a quantitative claim	condition numbers	label	0	Conditions 1 to 3 make production nearly free. Conditions 4 to 6 describe an undefended p
1583	112	coverage additions	6	LABEL		not a quantitative claim	condition numbers	label	0	ditions 1 to 3 make production nearly free. Conditions 4 to 6 describe an undefended positi
1584	135	coverage additions	12	LABEL		not a quantitative claim	export dates of an unreleased file	label	0	word exports, three carrier domains, US database / exported 12 to 19 Oct 2025 /
1585	143	coverage additions	10	LABEL		not a quantitative claim	read dates	label	0	Tables 2 and 3 are each instrument's own history as read on 10 and 11 October, not values ca
1586	175	coverage additions	10	LABEL		not a quantitative claim	read dates	label	0	 Overview (subfolder mode, US database and worldwide), read 10 and 11 October 2026. June to 
1587	309	coverage additions	12	LABEL		not a quantitative claim	collection dates	label	0	anies in Communication Services), one collection session on 12 and 13 October 2026. (a) Shar
1588	730	coverage additions	12	LABEL		not a quantitative claim	collection dates	label	0	hrefs Brand Radar, United States, one collection session on 12 and 13 October 2026; among th
1589	761	coverage additions	12	LABEL		not a quantitative claim	collection dates	label	0	hrefs Brand Radar, United States, one collection session on 12 and 13 October 2026, among th
1590	265	coverage additions	2	LABEL		not a quantitative claim	formula constant	label	0	max(/A − T/, /B − T/) ≥ /A − B/ / 2.


==> anc/08_REVIEW/reproduction_v5.2_run4_2026-10-15/outputs/ots_parse.txt <==
== protocols_manifest.txt.ots (1701 bytes)
  version 1; committed SHA-256 e52d0565e4adcecab99e44280e2b4fbef774fab538b464290a233bfe6d5ad67a
  SHA-256 of protocols_manifest.txt: e52d0565e4adcecab99e44280e2b4fbef774fab538b464290a233bfe6d5ad67a  -> MATCH
  attestations:
                        PendingAttestation uri https://btc.calendar.catallaxy.com
                    PendingAttestation uri https://finney.calendar.eternitywall.com
                                PendingAttestation uri https://bob.btc.calendar.opentimestamps.org
                                PendingAttestation uri https://alice.btc.calendar.opentimestamps.org
                                                                                                                                                              BitcoinBlockHeaderAttestation height 971506; message (internal order) a35946a2465d3a2463d24351a60b43d7685200287f15d1098f06417b2560dc7b; merkle root as explorers show it 7bdc60257b41068f09d1157f28005268d7430ba65143d263243a5d46a24659a3
  bytes parsed 1701 of 1701
== framework_retro_test_381_manifest.txt.ots (1806 bytes)
  version 1; committed SHA-256 003311481c2ce8f3cedd02fa14f474cca5eb5233f8371ee2b787c2f29908e4b9
  SHA-256 of framework_retro_test_381_manifest.txt: 003311481c2ce8f3cedd02fa14f474cca5eb5233f8371ee2b787c2f29908e4b9  -> MATCH
  attestations:
                                    PendingAttestation uri https://alice.btc.calendar.opentimestamps.org
                                                                                                                                                                  BitcoinBlockHeaderAttestation height 971506; message (internal order) a35946a2465d3a2463d24351a60b43d7685200287f15d1098f06417b2560dc7b; merkle root as explorers show it 7bdc60257b41068f09d1157f28005268d7430ba65143d263243a5d46a24659a3
                            PendingAttestation uri https://finney.calendar.eternitywall.com
                        PendingAttestation uri https://btc.calendar.catallaxy.com
                                PendingAttestation uri https://bob.btc.calendar.opentimestamps.org
  bytes parsed 1806 of 1806
== framework_retro_test_381_amendment_2026-10-15.md.ots (875 bytes)
  version 1; committed SHA-256 304297ba442564740889d8dcdee2f6c4a5326f165d8ebab95851e290cefee1dd
  SHA-256 of framework_retro_test_381_amendment_2026-10-15.md: 304297ba442564740889d8dcdee2f6c4a5326f165d8ebab95851e290cefee1dd  -> MATCH
  attestations:
                            PendingAttestation uri https://finney.calendar.eternitywall.com
                            PendingAttestation uri https://btc.calendar.catallaxy.com
                                PendingAttestation uri https://bob.btc.calendar.opentimestamps.org
                                PendingAttestation uri https://alice.btc.calendar.opentimestamps.org
  bytes parsed 875 of 875


==> anc/08_REVIEW/reproduction_v5.2_run4_2026-10-15/outputs/pristine_sha256_after.txt <==
9c810ab358a444eaa4c1c4e0221bef890180afbf4967dba40eb91232c5a83476  ./08_REVIEW/reproduction_v5.2_2026-10-15/README.md
30412a66229a8fc882584c86ef73042dc1981526c3a85f6f6c936ab4515160c2  ./08_REVIEW/reproduction_v5.2_2026-10-15/checks/check_appc.py
eaedc104a352e1336bf8198ebd8fcecf5105af1f7fa55d01c6f0b367ff356dc4  ./08_REVIEW/reproduction_v5.2_2026-10-15/checks/check_kappa.py
2c0e7af532c09a13a13c298dae25736077874a17b8a31e47eb0cc0d4b4bd552e  ./08_REVIEW/reproduction_v5.2_2026-10-15/checks/check_m1.py
c00d0eea460b6b52f01108f21848923cb738249d23084874d463c6aef81ae04a  ./08_REVIEW/reproduction_v5.2_2026-10-15/checks/check_m3.py
263fa30185dac11f0c10e7f4a8c43fac34c80ec3bc1831e98b658c121f65883d  ./08_REVIEW/reproduction_v5.2_2026-10-15/checks/check_stakes.py
90f5fd4819474b404eccaf271338b49090223285dc133e9dce0a576fb50b9534  ./08_REVIEW/reproduction_v5.2_2026-10-15/checks/check_t3.py
3db13a87b63c5187ed3a933066a62af4bd2486b86e0471086288f816610ffc94  ./08_REVIEW/reproduction_v5.2_2026-10-15/checks/command_log.txt
e077a96b3bd68107c10a14b4a53c169ec96427f90bb63a1ae85c848a0f834955  ./08_REVIEW/reproduction_v5.2_2026-10-15/checks/dups.py
5d19a414a63f8cf66d9bda46066a13f692694429588f6757ebd6eb1afb20d287  ./08_REVIEW/reproduction_v5.2_2026-10-15/checks/md_vs_tex.py
c3326be2e80d25797ac91af8e77d72dc3c76603a44974e5241d3ed8d70166cbb  ./08_REVIEW/reproduction_v5.2_2026-10-15/checks/numbers_table.md
db85b04e9b39653ec77eac31642edf4b88fbcfc79805001c77ea604fc11ded69  ./08_REVIEW/reproduction_v5.2_2026-10-15/checks/numbers_table.py
aea428b7b9a0b922cfa3b79d9e2a224804d911651029bcbf94f31a0f34b000b7  ./08_REVIEW/reproduction_v5.2_2026-10-15/checks/pdfdiff.py
06e20a686afdd132fa187c16a8ad034e68fcacea3ce89b60f6fb74b45656b291  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/README.md
678a1168b0d56e426183d3f031829d5f973e3c09178b49336ea8acc119eca95d  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/checks/boot_seeds.py
96c80713396d5cf4d27d211397eb93d0c49657e14536750956ad6dbcde6eea05  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/checks/check_numbers.py
3a3f61ef41f167cfd56b3715f1b65ca13e70d97e5f0c046a90182512dff90513  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/checks/coverage.py
db92c3c9b8b0a6309098a67e0319a519b8cb99a94a851cd604d15ef6a01d06bb  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/checks/logrun.sh
6754788aa45b9f0c8ab4d82f8dafb859d9e3ceade786e10421b444599bf7bad2  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/checks/ots_parse.py
749203ba8fbc3deaef155bdc4eb8f95714ea7adf27e45c3a8a7e2cff15f521f5  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/checks/pdfdiff_bytes.py
c394d6e3cec15c7b1f8d5c00a63c3c7c7dfc5339e9f88b3f096cebff8dd75ce5  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/checks/run_edit_scripts.sh
255325300f01dab7b2e02585e3fb9590ae0e14f3876a9088e831f09ebd3b72fa  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/checks/single_reads_coverage.py
a43b2cd3f03cae2e5b11f1373c8d2c1c75f46f8f4fb96a061f8bb41465e6df32  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/checks/tally.py
b7bd1dd76b98fab1383749ab234f1351c1285529be7fd1f96118d21806e5481e  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/command_log.txt
460cdf77c991a53eb8b2fe451846b9a674918f389f58c703d8ae0d2d6d6a5846  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/analyze_output.txt
9ef9ccc22bda9649df471a9d3473474d8ed2a31eedc77cd05812a8243e3fd5fa  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/analyze_reviews_rerun_stderr.txt
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/analyze_reviews_rerun_stdout.txt
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/analyze_stderr.txt
c1e34bdf938f52a5310adacd86cbf30855642816663e43b129e212e2ed4be4ee  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/block_explorer_check.txt
628ec55f866991a67a219bcccb46147e8034de544ba94d70e0162944ef815547  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/boot_seeds.txt
186616ecb9b7f0d57a187d697a71111d8e67dcdf583b99b49a442e4a86c60960  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/build_docx_stdout.txt
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/build_tex_stderr.txt
76006507603bc7741d5ec783084389193b2536ad3b7d7a279709d848321a7094  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/build_tex_stdout.txt
19610e7629e728e03791682151b90a82ea9bf0445d81a6c5aecc40671ed0460f  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/coverage_uncovered.txt
86f4cdaeecdcac97a138f6d8314a5da43c686612f1c06192e699421d47bcddda  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/cross_sector_rerun_stderr.txt
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/cross_sector_rerun_stdout.txt
86f4cdaeecdcac97a138f6d8314a5da43c686612f1c06192e699421d47bcddda  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/cross_sector_sensitivity2_rerun_stderr.txt
bc42ae113e6f60b3c44cec12b986d7b03546e5772a875b5abce6423cb75957f6  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/cross_sector_sensitivity2_rerun_stdout.txt
86f4cdaeecdcac97a138f6d8314a5da43c686612f1c06192e699421d47bcddda  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/cross_sector_sensitivity_rerun_stderr.txt
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/cross_sector_sensitivity_rerun_stdout.txt
6bb7285b8aa4c4e412746163b4dda5c4527645fa65762ef36b3fc173d8bf7b79  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/edit_scripts_attempts.txt
8c53410d92cbadb9a2367d16b985ca1dfbe6cf7a5ec56db21662067727652783  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/environment.txt
ab76903d85b99d74060d635bfcbd49f4792b909fa34d7586f554e3424f4a28d6  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/instrument_extra_output.txt
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/instrument_extra_stderr.txt
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/make_brand_radar_urls_stderr.txt
10ab76f79f1a7bb3941d6aafe52094601afe07964633488b72d9116abc2ff6f7  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/make_brand_radar_urls_stdout.txt
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/make_fig0_stderr.txt
dc51b8c96c2d745df3bd5590d990230a482fd247123599548e0632fdbf97fc22  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/make_fig0_stdout.txt
670010f1aa4ab7ed86b3b3a7ce9a356e255a78362d9cc5efbd5dfc76a84202a3  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/make_fig_reviews_rerun_stderr.txt
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/make_fig_reviews_rerun_stdout.txt
547fc4ba7468f12b6625271d575a49a37df358c9e83929f78789efe06815db89  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/make_fig_reviews_v50_rerun_stderr.txt
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/make_fig_reviews_v50_rerun_stdout.txt
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/make_fig_sources_stderr.txt
730548c0c600ebb0252d6fc8137f6461457dafbd55c6ebf4de8244c70ffada2f  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/make_fig_sources_stdout.txt
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/make_figs_v4_stderr.txt
dc51b8c96c2d745df3bd5590d990230a482fd247123599548e0632fdbf97fc22  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/make_figs_v4_stdout.txt
be08ae75b32298f2325e66c2b09aaf533f3880dac91781de85c9d9fbf8ee1b1e  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/make_tables_sector_surface_output.txt
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/make_tables_sector_surface_stderr.txt
ba7bb1245ad2d29b1ba1a44f80d0a6954f69efdcda8051a3eb990a7f6f402cb8  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/numbers_table.tsv
a368a905cf6c07c32bbeb4262f8fb168c846e1a21bc9238b688f679feb52960f  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/ots_parse.txt
49d0c14cd4ed5ba75286d0bc8e3b6ef23632dc3675c81619234f6b5a793693f2  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/prev_checks/check_appc.txt
fb0773cfbd136e94e12e12c1f809f64f6b8c0ab827e046e44636818ba237a4bc  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/prev_checks/check_kappa.txt
2ae8e6eb7f1532ac83f223ae03cfa91ef85ebec3ff6b10e85e50429b63de4f08  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/prev_checks/check_m1.txt
d5ac0421078b38be9ae2ab3da402b33e21706f7778a2bd81d2fc8d9a2a6e61db  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/prev_checks/check_m3.txt
2fc0a449e637bbde698061ac76b711768c643075cc2a4e863d9282be4344e12d  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/prev_checks/check_stakes.txt
e613e6ff1f49807183cfb9e386c485010788c62619902eabd3efb6cead66ddf8  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/prev_checks/check_t3.txt
ca0ea60a0942d83657618fe4d515ce3e27a3adb7d7a4ae9598fca2ac7294874f  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/prev_checks/dups.txt
e407f9c0054f31e59accad5073cc4fadf3e540486f618ddb7f87a01e2e355e71  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/prev_checks/md_vs_tex.txt
c3326be2e80d25797ac91af8e77d72dc3c76603a44974e5241d3ed8d70166cbb  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/prev_checks/numbers_table.md
b83f2911cf5b061bb799d4f0f3624331f2f9279a7086d2f1e8fbfb68563a0e9c  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/prev_checks/numbers_table_stdout.txt
5d937e3b88f3f8624a76715d46ebeaa752a570265428d8d3b56a3191502dbc63  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/prev_checks/pdfdiff_fig1.txt
2fc5eb34de91bc978adb156ee9e027fd7b077de0794ed8fe976612a3bc1fa637  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/pristine_sha256.txt
2fc5eb34de91bc978adb156ee9e027fd7b077de0794ed8fe976612a3bc1fa637  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/pristine_sha256_after.txt
212148791ee11c59c5b6d1df2eb4e448c7d044541e6317f982921e595ee87c30  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/r2_link_check_output.txt
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/r2_link_check_stderr.txt
2e19855209efa3e4c36f1fef8ea3628f812f26adfe33f900c790e4575fe53572  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/r2_link_sample_rerun_stderr.txt
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/r2_link_sample_rerun_stdout.txt
018ca149a054e640364437d80716e8ee78784f37f7afd18a842bdcd51a2fff8c  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/section7_from_aggregates_output.txt
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/section7_from_aggregates_stderr.txt
2ef2e237d8d4f9b7d6af66736b370fc390d99c86717b6a1288200713e6b8e580  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/single_reads_coverage.txt
5aaa6c6490503f258324638e0444aa5dc3a90e95e4b16666e308b0b2664942bc  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/supplement_r10_rerun_stderr.txt
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/supplement_r10_rerun_stdout.txt
576a15efd8d01d9ace8b264c9bae3cb7b443347b7ab446630e046eac2bb26314  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/tally.txt
2a49e48fc5c92be34c0e7f6b9fcbe0b189cf60d938df39bbc906ddb987971fee  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/tectonic_build_stdout.txt
2a49e48fc5c92be34c0e7f6b9fcbe0b189cf60d938df39bbc906ddb987971fee  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/tectonic_toplevel_stdout.txt
f2ebb1d24d5d12cd012f1991be326a1f536bd46afaf510014df3e5b314aa0cb4  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/vendor_reliance_output.txt
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/vendor_reliance_stderr.txt
c7e3e465566a46317eb57bfddba18d56ff55b999d28d4b93e05cfa5e69b6bffb  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/work_sha256_after.txt
e198194fea710fcaa8770d7e4a4ed9d7fc0660e983c0fcc74cea9917041c2584  ./08_REVIEW/reproduction_v5.2_run3_2026-10-15/checks/boundary_scan.py
02a78adace271a6166987459083175e2295d5973f8a5b0efb79d9caff5bc8a95  ./08_REVIEW/reproduction_v5.2_run3_2026-10-15/checks/check_numbers.py
cc8382396a1192106984223cae8c6e2e2d07fea845703cbfeceeda5592b4e2e0  ./08_REVIEW/reproduction_v5.2_run3_2026-10-15/checks/coverage.py
d2d6ee7a6f2399facba6da46ada5a21a9b0af4549eab45d28e764e7c9b1c2112  ./08_REVIEW/reproduction_v5.2_run3_2026-10-15/checks/logrun.sh
fe807d98ea269f6767c140ff955e2bfe9665f7915d6e19bd913b08af10e91354  ./08_REVIEW/reproduction_v5.2_run3_2026-10-15/checks/m2_precise.py
d4359b58e0718a755dc62c1c747c3ffc7b334580db1a2157caa066e5e6eeed63  ./08_REVIEW/reproduction_v5.2_run3_2026-10-15/checks/make_report.py
2271e8fd1a3d7889996aada845863e3167963ebeec182e1fe3f4cb262a328c3c  ./08_REVIEW/reproduction_v5.2_run3_2026-10-15/checks/ots_parse.py
91beca7ed8a0da0266a3cf715b57ac8f8ff1a5ca5bb5b4a4cbb42ba0b4de287a  ./08_REVIEW/reproduction_v5.2_run3_2026-10-15/checks/pdf_compare.py
b0dbcdd084aac69e1c2439033d005d054d8bd180f9981b61690a76f120947323  ./08_REVIEW/reproduction_v5.2_run3_2026-10-15/checks/run_edit_scripts.sh
8d58a59c14c26685c3f138bf3994c9cf20d22e9548f9bdcd90f1c8852eec9cdf  ./08_REVIEW/reproduction_v5.2_run3_2026-10-15/command_log.txt
ecaeb839ff74710f796912d0830d7583d6fc9e59efa7b36a6d9948aef8e70384  ./08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/analyze_reviews_rerun_stderr.txt
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  ./08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/analyze_reviews_rerun_stdout.txt
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  ./08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/analyze_stderr.txt
460cdf77c991a53eb8b2fe451846b9a674918f389f58c703d8ae0d2d6d6a5846  ./08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/analyze_stdout.txt
2f343a9ba7246a3bc1eae4296bb96d0af3e929cd3c9c642bc06066a5a23d4274  ./08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/block_explorer_check.txt
eec39f63a79f11fd39e2c741b7a43412a9ab092359b3db84881a097a098c09b4  ./08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/boundary_scan.txt
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  ./08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/build_docx_stderr.txt
186616ecb9b7f0d57a187d697a71111d8e67dcdf583b99b49a442e4a86c60960  ./08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/build_docx_stdout.txt
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  ./08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/build_tex_stderr.txt
9c2aec0b672080df28e7ed3de1bf4ce7b83fce53cc94475371104d7f3b5c3d05  ./08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/build_tex_stdout.txt
f3e9c5ddc06887214f9744c2982a4300cfcdec07993e88f367473bed49eb3476  ./08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/built_paper_pdf_text.txt
8320d26d051357fd823dd3d5ebc778214ae11237334e5f98f8ffade091f7f095  ./08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/built_pdf_docx_spotcheck.txt
6f76453633ba8a33bfc5ff71841467755d71d6f0f6734437e11378e616d6a392  ./08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/check_numbers_stdout.txt
6ec24967821110de22063f0b43df83d4b8c3a06bce40f78783370a9bca11bc61  ./08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/coverage_uncovered.txt
917996b7974f52ab2a36f175fe1b7c0704d030630b0d32d212664e36a0b00fc6  ./08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/cross_sector_rerun_stderr.txt
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  ./08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/cross_sector_rerun_stdout.txt
917996b7974f52ab2a36f175fe1b7c0704d030630b0d32d212664e36a0b00fc6  ./08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/cross_sector_sensitivity2_rerun_stderr.txt
bc42ae113e6f60b3c44cec12b986d7b03546e5772a875b5abce6423cb75957f6  ./08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/cross_sector_sensitivity2_rerun_stdout.txt
917996b7974f52ab2a36f175fe1b7c0704d030630b0d32d212664e36a0b00fc6  ./08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/cross_sector_sensitivity_rerun_stderr.txt
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  ./08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/cross_sector_sensitivity_rerun_stdout.txt
b8c7451ce5d5b2ab003838d2ad4bf2d6bb2c15290527f97576db4444e4b2a471  ./08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/edit_scripts_attempts.txt
5e556013631977f779d55bfcd0602f508abcf4cf84608f0d91452b95519881df  ./08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/environment.txt
30390e7f939bae349fdca9a5c9d681505ec5824b7cd475f7edce2172f1301b5a  ./08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/figcompare_fig10.txt
38e2a338f3380bde5c7d71fbac90f29e50fd45a9a8410db2cab35302de95b9cf  ./08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/figcompare_top_level.txt
52412111715c30e75c66c5a220b23c4c51de1372c9b266b1d9adcb3fd6fec86b  ./08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/figure_text_fig9_fig0_fig4.txt
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  ./08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/instrument_extra_stderr.txt
303e0d921b5370fd7880ddce32440e5dcac76c26ec515d9564d1d6e589e95c74  ./08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/instrument_extra_stdout.txt
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  ./08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/m2_from_counts_stderr.txt
9832b63bf96378f0b1b3e9dd53fee9b32838d9f338fc980150ba0baf9a6a6c1b  ./08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/m2_from_counts_stdout.txt
6e02f6ae61fe73250e64f532e081b3f1e6878ff77733dea795088a943f59e966  ./08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/m2_precise.txt
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  ./08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/make_brand_radar_urls_stderr.txt
10ab76f79f1a7bb3941d6aafe52094601afe07964633488b72d9116abc2ff6f7  ./08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/make_brand_radar_urls_stdout.txt
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  ./08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/make_fig0_stderr.txt
dc51b8c96c2d745df3bd5590d990230a482fd247123599548e0632fdbf97fc22  ./08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/make_fig0_stdout.txt
27253d0981c5cf5544199115f82e5e7c4ed0560f289187102849bcc3a6a7a7dd  ./08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/make_fig_reviews_rerun_stderr.txt
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  ./08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/make_fig_reviews_rerun_stdout.txt
2e774652787b3279be5d53e778a7d1fe719df46c7b69557fcc78db4106055f2f  ./08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/make_fig_reviews_v50_rerun_stderr.txt
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  ./08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/make_fig_reviews_v50_rerun_stdout.txt
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  ./08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/make_fig_sources_stderr.txt
730548c0c600ebb0252d6fc8137f6461457dafbd55c6ebf4de8244c70ffada2f  ./08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/make_fig_sources_stdout.txt
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  ./08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/make_figs_v4_stderr.txt
dc51b8c96c2d745df3bd5590d990230a482fd247123599548e0632fdbf97fc22  ./08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/make_figs_v4_stdout.txt
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  ./08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/make_tables_sector_surface_stderr.txt
be08ae75b32298f2325e66c2b09aaf533f3880dac91781de85c9d9fbf8ee1b1e  ./08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/make_tables_sector_surface_stdout.txt
60cc0bc3b679b73327b9aab86a054fed653fcb6c562466ae35bb2aaf6c84ed36  ./08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/numbers_table.tsv
45c4ecfe69de67b347f4673b7ae44a3b6c9066d5d21fad1d5668c7ebc19ed10d  ./08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/ots_parse.txt
575c10a1752cdc006724d6546b90e82d160a0b3e5d20b6544a73a3711ec2dc69  ./08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/pristine_sha256.txt
575c10a1752cdc006724d6546b90e82d160a0b3e5d20b6544a73a3711ec2dc69  ./08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/pristine_sha256_after.txt
20c0913b9c4727c65f26413b4823e077b88b353972ad9ce936d0a6b534064113  ./08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/protocol_pdf_text.txt
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  ./08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/r2_link_check_stderr.txt
212148791ee11c59c5b6d1df2eb4e448c7d044541e6317f982921e595ee87c30  ./08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/r2_link_check_stdout.txt
c6dcf0f5d486ec85a1b0eb2e599e74e9776a460b3b6d3eeee95460714fb9256e  ./08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/r2_link_sample_rerun_stderr.txt
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  ./08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/r2_link_sample_rerun_stdout.txt
cf2681e5d0c8ab0c0ce229e68188c2eb980b58083228fbb089b6679a8ed2550b  ./08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/run_copy_sha256_after.txt
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  ./08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/section7_from_aggregates_stderr.txt
018ca149a054e640364437d80716e8ee78784f37f7afd18a842bdcd51a2fff8c  ./08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/section7_from_aggregates_stdout.txt
a43bcff5f83d7aeafd833bd1d71170f3e742fc2660dda37439886df8a5738943  ./08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/supplement_r10_rerun_stderr.txt
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  ./08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/supplement_r10_rerun_stdout.txt
d599edb53fb61e0efc0299af376060a021602263dee83f83dd30ad49c6f288e9  ./08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/tectonic_paper.log
c1555092053ea75265c50fd8a60ce03ba99a89b52a6174dd3b5e5298af76b543  ./08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/tectonic_stdout.txt
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  ./08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/vendor_reliance_offline_stderr.txt
f2ebb1d24d5d12cd012f1991be326a1f536bd46afaf510014df3e5b314aa0cb4  ./08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/vendor_reliance_offline_stdout.txt
54d07363afc796109220e55167a49723c38b5505f38dab7c23b54e5c776c9abe  ./08_REVIEW/reproduction_v5.2_run3_2026-10-15/reproduction_report.md
86048d077035ddfc435964d8daf670352fbc018e981c8915165cc614d53dc686  ./CHANGELOG_versions.md
70b4397e8345b56d0ee4c6b5ef97b64bea23ebcdf3d44102b1c82ea760e6b61c  ./README.txt
846eda49f42952f18afe337ee5fd75c4fceff7c1996e763a38c5089addb79571  ./UFI_Metrics_and_Evaluation_Protocol_v1.0.md
54cd5cc850cfb3f1d9b38f415d4339ac5ec7a43d60aa0e1ac6c1dda3faea74cd  ./UFI_Metrics_and_Evaluation_Protocol_v1.0.pdf
f43a2d02bcf40c7e7980c9c759e9d63909ac01fd73c81c39994a03388088d039  ./ai_citation_cross_sector/README.md
65156d0d0014f5ea7f7b4678b542be7f4b00d295c3d3eab403fd84b9b2184e5d  ./ai_citation_cross_sector/aggregates/cross_sector_cells.csv
2dd978c3a0be5662cd2ce000e998347ab111eca09ff67031c55b54d73ac97be7  ./ai_citation_cross_sector/aggregates/cross_sector_platform_metrics.csv
e15d608eb5568c2d3eb3c2ca5255be2996cbb0cce564812ff831074f7abbd9b5  ./ai_citation_cross_sector/aggregates/cross_sector_predictions.json
0a868aae6ce347b657a66a3c0f026ea05ed8bb57ce7ee428941eabebeeb7c98c  ./ai_citation_cross_sector/aggregates/cross_sector_top10_nonbrand.csv
3e640db9d84abb9c21cdb0f6753f3d760cad26f0cfd88324b71d7c885d7d1357  ./ai_citation_cross_sector/aggregates/cross_sector_type_shares.csv
3884317d2fc86f7b4327bab36277e8bf5c48750876487768db5f8427f282ad35  ./ai_citation_cross_sector/aggregates/raw_exports_SHA1SUMS.txt
fc817a1c9c5f03a1db6a8a7749049f919798e336ebe5947e73d3bb88dfd2d808  ./ai_citation_cross_sector/aggregates/sector_answer_counts.csv
f0f0d1cb1f99f6317367edcf7ed61dec8a7d0de75be5a769153aa18382bffc8b  ./ai_citation_cross_sector/design/cross_sector_ai_citation_study.md
f2fd1fbf20b6169ef866584ccd0a642cfb83e1a3e82477e9214cebe975e93b3a  ./ai_citation_cross_sector/design/cross_sector_companies.csv
a3475c5efe172a0f36045a712f62fd42dc509a80742774a467e463477df2ecfc  ./ai_citation_cross_sector/design/cross_sector_company_properties.csv
f3b237fe3620e0f1e22d1b187aaa55f3527470acbd60bc9927c8012b0feddaa8  ./ai_citation_cross_sector/design/cross_sector_report_urls.json
e1b226a29afd6b3e9ecc51dd9e33fb56ea0311e5d4748631fac9afacd6f58aac  ./ai_citation_cross_sector/scripts/cross_sector.py
3cdb5cf15c6f71d271221afe69d31093f12ac9555e4402a10f0744418dfe3b56  ./ai_citation_cross_sector/scripts/cross_sector_output.txt
0bb238030cbabdd64c9c11c2fc78ea0e7bd3585f0a5e1e37e37db3ecc1f8aa5f  ./ai_citation_cross_sector/scripts/cross_sector_sensitivity.py
c1c74dafa3c2f5562e077fe3fb6aa339d92c72a0b289682551e7ccaf544607c5  ./ai_citation_cross_sector/scripts/cross_sector_sensitivity2.py
edd227f7380cfaf7992cfe278607d8727728b045feb89d3b70e8c32ebe22196e  ./ai_citation_cross_sector/scripts/cross_sector_sensitivity2_output.txt
487f75a55e0e7cc8ec5f323acfad70f7e174ab7cd27f0f8e2cfe4108a5fa6834  ./ai_citation_cross_sector/scripts/cross_sector_sensitivity_output.txt
770cf983359ed422a483104e09df54547e85775c5485b66a45b3788a95f25f96  ./ai_citation_cross_sector/scripts/make_brand_radar_urls.py
34555d1157c38c68d4e93a48085d8b2003de2c64fa9bb209a7b41b58989955d0  ./ai_citation_cross_sector/scripts/make_fig_sources.py
788799146dd21ba6fb7ecf1c67285946efe60d0a4022ceb8f81af0a6b2389821  ./ai_citation_cross_sector/scripts/make_tables_sector_surface.py
be08ae75b32298f2325e66c2b09aaf533f3880dac91781de85c9d9fbf8ee1b1e  ./ai_citation_cross_sector/scripts/make_tables_sector_surface_output.txt
74bcad6aed2bf0c5bc6df5326b0a09a2865e40958455413f1beedb559b99f234  ./ai_citation_cross_sector/scripts/pilot_section_output.txt
e128b05ab5d3db1da88769792c76968458ebf7687092c2ff7d631e6eea208203  ./ai_citation_cross_sector/scripts/section7_from_aggregates.py
018ca149a054e640364437d80716e8ee78784f37f7afd18a842bdcd51a2fff8c  ./ai_citation_cross_sector/scripts/section7_from_aggregates_output.txt
1aa583a94d1a012ffc83a6333a82db720604855e5ac30020758684d9f353a6fe  ./arxiv_abstract.txt
0b00f9cc7ae2f86069b11cab36c19618e30276657ccc77062a4bd889dfede4e4  ./build_docx.sh
95968324be9e81b6bd7b511b491470dbd3b2b7550a1b5e9beb32a6ed1574d545  ./build_tex.py
a1701a56724c369d19c31a5744841ee708218e033d745bdbc3a78e6f42af0e12  ./data/README.md
5e3135c6c844a1b75c757bf610b991fa946e53d8bba798d0265382a60c938780  ./data/ahrefs_prefixes_2026-10-12.csv
a7e079595b94238b6b5e7edaf00f099748b75341acb4749bdec4d67f7b424edc  ./data/analyze.py
711a4331a353b65b7409f630ecbcc5a145e117a05f28834684b5c36f91acf622  ./data/semrush_prefixes_2026-10-12.csv
6a3af4c6f5aeb66ffd88167fd2f3c1b8be872d762df8f16301d57ba303927d3e  ./edit_v49.py
348b01a1dc4a99fa6c82b52a8392eb3346137e98340b8f055b2518cc9e5467c5  ./edit_v49_r9.py
350dce04d561b35021a2e97782bdbe9cfdb12346cf632f9e4159f1a60316dedc  ./edit_v49_r9b.py
4bf5a024efcc7e8b5125aeef8af464e2a93fed4fa11b2d6ee64e34781e80db43  ./edit_v49_r9c.py
f193225d39b79c598cd8fd33e254af73d2b72abaa7216acf4cb6fe07fa4c7b36  ./edit_v50.py
8983d5100e8baeb15ddb4d9d7004a0eaa35874ec624a128b80f39adf4d69f604  ./edit_v50b.py
aef9ccd211117c266991bf6823718fd1c4082107e12b2a60390ffa69a816e751  ./edit_v50c.py
7465d66eb356aee79d55321f03ff7354c43547a57d8e3c4e632d1ec528648b3f  ./edit_v51.py
63ee73547f9b84e857d620e32fe327c5b9953cae5495e958dd005702ad5a229f  ./edit_v51b.py
75f791d3c67ec21cb8c7f0ad4cf5d059e6e9034834ff69017ca9bd079544d1da  ./edit_v52.py
b6e8018cc931d22426903065b11f87d2642070b35a1db192e76460e551c05ce7  ./edit_v52b.py
fe79444f3f7552a1f53076d70b7be0ad94e0246fd0b239da3611e64989c01da7  ./edit_v52c.py
3cdff49ed27e0254a3c44269462157bf0109face9cb174e2f02e343def22dbbe  ./edit_v52d.py
e6b750b167fabe0f7b9ce9060dfda5e1c50a75c35b8930d2d6b35102dd4ac85c  ./edit_v52e.py
72ea948d63bb155d671fad7ea03ef5d90c68c27cf90bc836cc482450ca398ba0  ./edit_v52f.py
54e611b423168748f72614a6caf98ef34d715c7314f20a547ea3c3ae59c3737e  ./edit_v52g.py
3e04363ca3dbd93f06c478b9e34af18b5c7e2fa471778a4817d0208791134417  ./edit_v52h.py
1d0903a163fa8c8c1f5f9b3dd30e76244a95843decce29ca8c09e68dfadcdb40  ./edit_v52i.py
e53b259b9c16c2901e92e2654da537b753e37e18514e5a2f30f21f617fb77329  ./edit_v52j.py
708c2746bec06a794b5494ff2ac7c3d3ce40a81cbe14091105cbdaf08b8ee020  ./edit_v52k.py
4c5fe817bdfdd5af024831a09a9b078561a405d624fadc3e2e78c59b8633255a  ./edit_v52l.py
3d81af503a654eb6436b719e86a392b71035334ebb803b62270a045223822351  ./edit_v52m.py
a4d342e55c5c9d51927fee1e0c4968b18874bf9f49454e423a0d3d9f2e95ed56  ./edit_v52n.py
35a9b9dfebcf9e6e598ead4808233fcd55d930121b8080f00a6da9a56443ad4b  ./edit_v52o.py
bc10bf10dac0b0effd5cfe4de9c3ad643651535cbc2481ed0a222686e179a990  ./edit_v52p.py
a28432f99ca67b0345ea5aee6d2f25025cded68206f4946f8cc39870432ad071  ./edit_v52q.py
03020f6c8c03836002e241be9baa9d5977f75cab8b933bf21b0d8ed5ff793750  ./edit_v52r.py
2eb4c1bbba90a085fd4c52a02f3981f0c19d0e2d54e509bf8e3c23272ac16223  ./edit_v52s.py
5688a7e01017a3df023e03c0087c64e1bcf1d32e97affea13eb49acfec7b9bc3  ./fig0_framework.pdf
83eccb176a5b8f6c6ba9ae7fca624809a88cdf5ed923e71fa9ce73b6858fcf50  ./fig0_framework.png
74bb78ce201c6e46af35f9f1622b8f89848b9689a30a8d090de9d35b48e8ed13  ./fig10_sources.pdf
8c5d41958f4509e06e78d8204689bb1e2cf53fd1549dc0766ff18f2efa3fb01b  ./fig10_sources.png
00d06daf237922f6a306bffe9b1de0a8e361b2f3ed846d680d80f00b2a2c6b5a  ./fig1_divergence.pdf
8e3e6da02af3754559861a5f07270cb1b57fb330c73d8f3ccb6154c7fdf77d32  ./fig1_divergence.png
75e44ac3bd42b3938b5c2840fa01ced1bd4f5dead8023774ff4bef6f23315cf9  ./fig2_aio.pdf
12d5691d04dbe5df3cb4f58f977eaa7a88354b5d0910c69a1cbb03befb671535  ./fig2_aio.png
20da96934973cf49114200488456f4e652c2bdca17cabd4a81f0566f5b0c970c  ./fig3_refdomains.pdf
25ee9b8dda8487f867e8aa234454b61dfbe21c3483ca8ef66561cbce3b6834e3  ./fig3_refdomains.png
f02899021bc11c7fa89b70db6f2e05b5715209a25130198f43a006c4b3fb53b4  ./fig4_prefixes.pdf
c175f4af653aeb48286bf693debd7943bdcaeb5ad552f627de66df483adcd8d9  ./fig4_prefixes.png
2868bef5158332b59497c02bd40ea2db4bd25e0b9eab30d317e642e7ee318cf3  ./fig5_cited.pdf
ff337891dffaf3289e9044e6f10eba96ab4a4b185b5bf119882c7883d1fa7419  ./fig5_cited.png
efea54f2ff21e21bd8d4d15770b25db748e379e52ad9472bc25f1dc2fb24c4b7  ./fig6_positions.pdf
3029e0421d27e7c5dc8b546903493b601b6407e10876185525c4033dcff2cc5f  ./fig6_positions.png
b867b552bf2caf26d179f28c649105b8a8170a1dfef72ea8d20e912de2462233  ./fig9_reviews.pdf
8bc8a4795a6a0551315221ab094a64371b1768c9ca1e0a90cf27fa82e28f0795  ./fig9_reviews.png
4d6380646dd456200b696c915d404462d14542746fcd7571535b69bbf5c13e60  ./framework_test_r1/README.md
304297ba442564740889d8dcdee2f6c4a5326f165d8ebab95851e290cefee1dd  ./framework_test_r1/framework_retro_test_381_amendment_2026-10-15.md
8142e3cde798c117d09bfbdbec6196428104b714392036d695adfecbf3c96125  ./framework_test_r1/framework_retro_test_381_amendment_2026-10-15.md.ots
003311481c2ce8f3cedd02fa14f474cca5eb5233f8371ee2b787c2f29908e4b9  ./framework_test_r1/framework_retro_test_381_manifest.txt
62e6ea3c1066eebc91ebe3429f2291146196487325a4443544ac005703303837  ./framework_test_r1/framework_retro_test_381_manifest.txt.ots
d2d2b1be0d82d5eef38ddea21e5e34ce046a135463450b06aa104224ebc15ee2  ./instrument_divergence_extra/instrument_extra.py
303e0d921b5370fd7880ddce32440e5dcac76c26ec515d9564d1d6e589e95c74  ./instrument_divergence_extra/instrument_extra_output.txt
9c12e0c202677834ca520c41ac1fde277922603b0d79afad36f365a0c898732c  ./instrument_divergence_extra/instrument_series_table2_visits_by_month.csv
b89803b2a73e0ea8f9661553ac7692672a92a19938f1bbe0e76875dc5ee03b0d  ./instrument_divergence_extra/instrument_series_table3_ai_overview_citation_by_month.csv
d34948492763482522a6fcbe66e20a042be69ee99d9e7afcbfbba9d89b20a068  ./instrument_divergence_extra/instrument_series_table5_checkpoints.csv
5c2659c691e9a73da1dbaf477d19c7656d37309fa481e897da6dcdb885678e01  ./instrument_divergence_extra/instrument_series_table6_intervals.csv
7860677660d84a30d29ab2175e423ff8873b6b607ff2c62604eb28f3b6f7e51d  ./instrument_divergence_extra/section_code_pages_2026-10-14.csv
6241951fecb091de0d551fac1c71e79ab089ef2c5528381efb792380769fbebf  ./instrument_divergence_extra/single_reads_2026-10.csv
1a9d1fa49f6119444373b3e70199c16cb0f553fae9601d3ae773168c6b32d5c4  ./literature/novelty_search_2026-10-14/README.md
3f6524261cd412a1d6a2bb7698e44690a1746cc0928d8d3b829bca411af4d6d5  ./literature/novelty_search_2026-10-14/citation_chasing.csv
ed0091342dd63f8f12ca91a53d0c4890fa34aaeab70ad84eec1fe530eb9625b6  ./literature/novelty_search_2026-10-14/crossref_results.csv
7f385a10de61304c51b9ac3030f9b8e371117b765bdf39b3907dfe01c748a39e  ./literature/novelty_search_2026-10-14/openalex_results.csv
9661edbad0c1d57e71b0388fcd15082f3ca4ae0cda13fb1cb3603777e5729edd  ./literature/novelty_search_2026-10-14/relevant_records.json
a4cddcfdf3aaf88f7c9a84497653cd628491369d1b6055854cb7bda7911ecec7  ./literature/novelty_search_scout_2026-10-15/README.md
6c891d80025d4341fe1fec686b0731c4adddf6a38d09f4ed6aa1863dd08c2a2e  ./make_fig0.py
52f6c81948799a80f7e0d892c5d7497eb3aad3158d56f3074a75f2e73fcc9fe8  ./make_figs_v4.py
438eddfc5722aa573fd5725f867ed9d8e8a795fa5b369ea96b963c2ebdbb1a1e  ./manuscript_v50.md
bc95470c4dab9cf470b60c4a06ff40427c9edf4320cf0fed33cbbd256c79953e  ./paper.tex
bb5c19f0636ffcba244dcb58245674080faf9a73abca2540b67a979854760b46  ./protocols/README.md
de5cc289f46e39235dfa005798336cb2ae598a34cbb474c82e48e5d8a2012b0f  ./protocols/instrument_extra_as_stamped.py
e52d0565e4adcecab99e44280e2b4fbef774fab538b464290a233bfe6d5ad67a  ./protocols/protocols_manifest.txt
8f70a6bfc39c571b4bd099e82a3d262978004e29ee16636672a61502ea6bfb36  ./protocols/protocols_manifest.txt.ots
4f0fb5a1268b6c28635c86da15e6265e5f35f1d71ea82879f69ffcd8e1904ece  ./protocols/reread_compare.py
572ea51883c206fc105cd1cc122b40100f9e4ae91f6710593a9fee1f05e5c1cc  ./protocols/reread_sheet.csv
113a99e00a166464cc3700276faad12af2841036e9f3be870bbaf796635baf2e  ./protocols/second_domain_protocol.md
b1a21999b99835c26b868f8b0da88787c0266cbd5ad0b3efa8c0fc3f7c139365  ./protocols/second_domain_template.csv
b2d0e051757ddb147d4c2674c63d7a2639823bca4c8512556b2870434c2bd8b3  ./protocols/second_read_template.csv
097c8f433bca3510c6b091efac3b34024613a69a3c967c651834485bf056d5d3  ./review_demand/analyze_reviews.py
a89bc9a5ee31c8ad7d538fe3a4e5906504f484640de63aa82709a384f50010d4  ./review_demand/analyze_reviews_output.txt
488da91100fb6f02498c0edca14524c743f0887a4e7d67ce83f46f836abbce04  ./review_demand/m2_branches.csv
d1f94c54f1836cf7fec05faabf1e0ec87035edb3daab5a4b020b201da9ccd0c3  ./review_demand/m2_from_counts.py
9832b63bf96378f0b1b3e9dd53fee9b32838d9f338fc980150ba0baf9a6a6c1b  ./review_demand/m2_from_counts_output.txt
a186f4bb3e38c3529ed68dcc5e8de57aa0f9d8b0cfada4379cfddbedccbeb338  ./review_demand/m2_label_counts.csv
b0d2be486ae6a8c55af03ed6b1e6c917c2d6c8f4e1b0b9287118167928913b6a  ./review_demand/make_fig_reviews_v50.py
15aa4f829f7fb7140002c6a58b00a7a58ec8c928c6445f17f04948db9dee2d46  ./review_demand/r2_annotation_protocol.md
d1f88130bbc12752598030fab92164c9b2694e32e60b80c9f24261ff3648e94a  ./review_demand/r2_judgments_A.csv
786431a2de6c868b02ab136171383206ba29b032d7920b2d6a875c6adeb910ea  ./review_demand/r2_judgments_A_annotator2.csv
3f4417aa8e03f887bf6fec8e0dc8283b945cb330c8cda02c87b423eb7ee7eb7a  ./review_demand/r2_judgments_B.csv
cc9387f24fa205e4b0d20a930787b2d6916b311ec9dc4286a2e9857aed32f52e  ./review_demand/r2_judgments_B_annotator2.csv
ce102dfede35a1a300bc35e154d9039f0a197d3baec7e01a3e096678e3457e5c  ./review_demand/r2_link_check.py
212148791ee11c59c5b6d1df2eb4e448c7d044541e6317f982921e595ee87c30  ./review_demand/r2_link_check_output.txt
3f0229281baf3bc06ce4913d924df86b3c53295746b579da60ff58c1736685a2  ./review_demand/r2_link_sample.py
ec9769c38f7d995da86c6955e82ae292394a99deed4edcc9af49cb124f96d936  ./review_demand/r2_link_sample_output.txt
d378c6ce543c7f459d5dbc657428fa6be5c9c36bbfa2ca87c214f90582c25511  ./review_demand/r2_sample_A_label_words.csv
3cee2653053102685f47839e520f6128670aef459c2e8233d6c69347f2fcc4b1  ./review_demand/supplement_r10.py
316b34e0883b99b7d4bc77132a2bb4dba2bf6153da8cc5592cdd52b17a3f7ada  ./review_demand/supplement_r10_output.txt
1ea8f0aa5bfdec40bde8920a50d16ca1247d499c4b1d8698ae41fd3d8e93da3a  ./stakes/stakes_screen_check.py
e4f6c30b27c541c18378fac343d7f801673380e2b945f165dc81019cdd0d23bd  ./stakes/stakes_screen_check_output.txt
2fbedf9338d7cd73e4980654e355f73565f23d1335021db69d2aaf0ac510fdcb  ./stakes/stakes_screen_ids.csv
c33c582c943773f587c2cb355dc287eb68361be081d77549510f02be51c8a12b  ./stakes/stakes_screen_judgments_1.csv
2ca739e0e21f2f04872ead68ee66fe4c919931ff6835e1df63843c04083d139b  ./stakes/stakes_screen_judgments_2.csv
fd024eb94434b07a8099e7b53cf149e9c975e8a6e0c14ae9dd593dfb8c898db6  ./stakes/stakes_screen_protocol.md
5891b02a9aa3861059ecf083a18d47f4b68dc88cc1c5f156c6f5bda6b509071c  ./stakes/stakes_screen_sample.py
7b52ccf2898fecb7d3aa8c792a5cab75a385c46d3479750ea62d21584c3bafcc  ./stakes/stakes_screen_sample_output.txt
60f52cea137674be682fb8ac954eef6aa33bf35141f3662ce4e446d9dbc21c4d  ./stakes/vendor_reliance.py
f2ebb1d24d5d12cd012f1991be326a1f536bd46afaf510014df3e5b314aa0cb4  ./stakes/vendor_reliance_output.txt
a34480cd6922ea4c02b7dc340a755295ec62ac2e5142926b1268281ab38db3d1  ./stakes/vendor_reliance_works.csv


==> anc/08_REVIEW/reproduction_v5.2_run4_2026-10-15/outputs/pristine_sha256_before.txt <==
9c810ab358a444eaa4c1c4e0221bef890180afbf4967dba40eb91232c5a83476  ./08_REVIEW/reproduction_v5.2_2026-10-15/README.md
30412a66229a8fc882584c86ef73042dc1981526c3a85f6f6c936ab4515160c2  ./08_REVIEW/reproduction_v5.2_2026-10-15/checks/check_appc.py
eaedc104a352e1336bf8198ebd8fcecf5105af1f7fa55d01c6f0b367ff356dc4  ./08_REVIEW/reproduction_v5.2_2026-10-15/checks/check_kappa.py
2c0e7af532c09a13a13c298dae25736077874a17b8a31e47eb0cc0d4b4bd552e  ./08_REVIEW/reproduction_v5.2_2026-10-15/checks/check_m1.py
c00d0eea460b6b52f01108f21848923cb738249d23084874d463c6aef81ae04a  ./08_REVIEW/reproduction_v5.2_2026-10-15/checks/check_m3.py
263fa30185dac11f0c10e7f4a8c43fac34c80ec3bc1831e98b658c121f65883d  ./08_REVIEW/reproduction_v5.2_2026-10-15/checks/check_stakes.py
90f5fd4819474b404eccaf271338b49090223285dc133e9dce0a576fb50b9534  ./08_REVIEW/reproduction_v5.2_2026-10-15/checks/check_t3.py
3db13a87b63c5187ed3a933066a62af4bd2486b86e0471086288f816610ffc94  ./08_REVIEW/reproduction_v5.2_2026-10-15/checks/command_log.txt
e077a96b3bd68107c10a14b4a53c169ec96427f90bb63a1ae85c848a0f834955  ./08_REVIEW/reproduction_v5.2_2026-10-15/checks/dups.py
5d19a414a63f8cf66d9bda46066a13f692694429588f6757ebd6eb1afb20d287  ./08_REVIEW/reproduction_v5.2_2026-10-15/checks/md_vs_tex.py
c3326be2e80d25797ac91af8e77d72dc3c76603a44974e5241d3ed8d70166cbb  ./08_REVIEW/reproduction_v5.2_2026-10-15/checks/numbers_table.md
db85b04e9b39653ec77eac31642edf4b88fbcfc79805001c77ea604fc11ded69  ./08_REVIEW/reproduction_v5.2_2026-10-15/checks/numbers_table.py
aea428b7b9a0b922cfa3b79d9e2a224804d911651029bcbf94f31a0f34b000b7  ./08_REVIEW/reproduction_v5.2_2026-10-15/checks/pdfdiff.py
06e20a686afdd132fa187c16a8ad034e68fcacea3ce89b60f6fb74b45656b291  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/README.md
678a1168b0d56e426183d3f031829d5f973e3c09178b49336ea8acc119eca95d  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/checks/boot_seeds.py
96c80713396d5cf4d27d211397eb93d0c49657e14536750956ad6dbcde6eea05  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/checks/check_numbers.py
3a3f61ef41f167cfd56b3715f1b65ca13e70d97e5f0c046a90182512dff90513  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/checks/coverage.py
db92c3c9b8b0a6309098a67e0319a519b8cb99a94a851cd604d15ef6a01d06bb  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/checks/logrun.sh
6754788aa45b9f0c8ab4d82f8dafb859d9e3ceade786e10421b444599bf7bad2  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/checks/ots_parse.py
749203ba8fbc3deaef155bdc4eb8f95714ea7adf27e45c3a8a7e2cff15f521f5  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/checks/pdfdiff_bytes.py
c394d6e3cec15c7b1f8d5c00a63c3c7c7dfc5339e9f88b3f096cebff8dd75ce5  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/checks/run_edit_scripts.sh
255325300f01dab7b2e02585e3fb9590ae0e14f3876a9088e831f09ebd3b72fa  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/checks/single_reads_coverage.py
a43b2cd3f03cae2e5b11f1373c8d2c1c75f46f8f4fb96a061f8bb41465e6df32  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/checks/tally.py
b7bd1dd76b98fab1383749ab234f1351c1285529be7fd1f96118d21806e5481e  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/command_log.txt
460cdf77c991a53eb8b2fe451846b9a674918f389f58c703d8ae0d2d6d6a5846  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/analyze_output.txt
9ef9ccc22bda9649df471a9d3473474d8ed2a31eedc77cd05812a8243e3fd5fa  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/analyze_reviews_rerun_stderr.txt
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/analyze_reviews_rerun_stdout.txt
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/analyze_stderr.txt
c1e34bdf938f52a5310adacd86cbf30855642816663e43b129e212e2ed4be4ee  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/block_explorer_check.txt
628ec55f866991a67a219bcccb46147e8034de544ba94d70e0162944ef815547  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/boot_seeds.txt
186616ecb9b7f0d57a187d697a71111d8e67dcdf583b99b49a442e4a86c60960  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/build_docx_stdout.txt
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/build_tex_stderr.txt
76006507603bc7741d5ec783084389193b2536ad3b7d7a279709d848321a7094  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/build_tex_stdout.txt
19610e7629e728e03791682151b90a82ea9bf0445d81a6c5aecc40671ed0460f  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/coverage_uncovered.txt
86f4cdaeecdcac97a138f6d8314a5da43c686612f1c06192e699421d47bcddda  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/cross_sector_rerun_stderr.txt
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/cross_sector_rerun_stdout.txt
86f4cdaeecdcac97a138f6d8314a5da43c686612f1c06192e699421d47bcddda  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/cross_sector_sensitivity2_rerun_stderr.txt
bc42ae113e6f60b3c44cec12b986d7b03546e5772a875b5abce6423cb75957f6  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/cross_sector_sensitivity2_rerun_stdout.txt
86f4cdaeecdcac97a138f6d8314a5da43c686612f1c06192e699421d47bcddda  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/cross_sector_sensitivity_rerun_stderr.txt
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/cross_sector_sensitivity_rerun_stdout.txt
6bb7285b8aa4c4e412746163b4dda5c4527645fa65762ef36b3fc173d8bf7b79  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/edit_scripts_attempts.txt
8c53410d92cbadb9a2367d16b985ca1dfbe6cf7a5ec56db21662067727652783  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/environment.txt
ab76903d85b99d74060d635bfcbd49f4792b909fa34d7586f554e3424f4a28d6  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/instrument_extra_output.txt
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/instrument_extra_stderr.txt
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/make_brand_radar_urls_stderr.txt
10ab76f79f1a7bb3941d6aafe52094601afe07964633488b72d9116abc2ff6f7  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/make_brand_radar_urls_stdout.txt
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/make_fig0_stderr.txt
dc51b8c96c2d745df3bd5590d990230a482fd247123599548e0632fdbf97fc22  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/make_fig0_stdout.txt
670010f1aa4ab7ed86b3b3a7ce9a356e255a78362d9cc5efbd5dfc76a84202a3  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/make_fig_reviews_rerun_stderr.txt
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/make_fig_reviews_rerun_stdout.txt
547fc4ba7468f12b6625271d575a49a37df358c9e83929f78789efe06815db89  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/make_fig_reviews_v50_rerun_stderr.txt
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/make_fig_reviews_v50_rerun_stdout.txt
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/make_fig_sources_stderr.txt
730548c0c600ebb0252d6fc8137f6461457dafbd55c6ebf4de8244c70ffada2f  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/make_fig_sources_stdout.txt
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/make_figs_v4_stderr.txt
dc51b8c96c2d745df3bd5590d990230a482fd247123599548e0632fdbf97fc22  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/make_figs_v4_stdout.txt
be08ae75b32298f2325e66c2b09aaf533f3880dac91781de85c9d9fbf8ee1b1e  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/make_tables_sector_surface_output.txt
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/make_tables_sector_surface_stderr.txt
ba7bb1245ad2d29b1ba1a44f80d0a6954f69efdcda8051a3eb990a7f6f402cb8  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/numbers_table.tsv
a368a905cf6c07c32bbeb4262f8fb168c846e1a21bc9238b688f679feb52960f  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/ots_parse.txt
49d0c14cd4ed5ba75286d0bc8e3b6ef23632dc3675c81619234f6b5a793693f2  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/prev_checks/check_appc.txt
fb0773cfbd136e94e12e12c1f809f64f6b8c0ab827e046e44636818ba237a4bc  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/prev_checks/check_kappa.txt
2ae8e6eb7f1532ac83f223ae03cfa91ef85ebec3ff6b10e85e50429b63de4f08  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/prev_checks/check_m1.txt
d5ac0421078b38be9ae2ab3da402b33e21706f7778a2bd81d2fc8d9a2a6e61db  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/prev_checks/check_m3.txt
2fc0a449e637bbde698061ac76b711768c643075cc2a4e863d9282be4344e12d  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/prev_checks/check_stakes.txt
e613e6ff1f49807183cfb9e386c485010788c62619902eabd3efb6cead66ddf8  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/prev_checks/check_t3.txt
ca0ea60a0942d83657618fe4d515ce3e27a3adb7d7a4ae9598fca2ac7294874f  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/prev_checks/dups.txt
e407f9c0054f31e59accad5073cc4fadf3e540486f618ddb7f87a01e2e355e71  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/prev_checks/md_vs_tex.txt
c3326be2e80d25797ac91af8e77d72dc3c76603a44974e5241d3ed8d70166cbb  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/prev_checks/numbers_table.md
b83f2911cf5b061bb799d4f0f3624331f2f9279a7086d2f1e8fbfb68563a0e9c  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/prev_checks/numbers_table_stdout.txt
5d937e3b88f3f8624a76715d46ebeaa752a570265428d8d3b56a3191502dbc63  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/prev_checks/pdfdiff_fig1.txt
2fc5eb34de91bc978adb156ee9e027fd7b077de0794ed8fe976612a3bc1fa637  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/pristine_sha256.txt
2fc5eb34de91bc978adb156ee9e027fd7b077de0794ed8fe976612a3bc1fa637  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/pristine_sha256_after.txt
212148791ee11c59c5b6d1df2eb4e448c7d044541e6317f982921e595ee87c30  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/r2_link_check_output.txt
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/r2_link_check_stderr.txt
2e19855209efa3e4c36f1fef8ea3628f812f26adfe33f900c790e4575fe53572  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/r2_link_sample_rerun_stderr.txt
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/r2_link_sample_rerun_stdout.txt
018ca149a054e640364437d80716e8ee78784f37f7afd18a842bdcd51a2fff8c  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/section7_from_aggregates_output.txt
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/section7_from_aggregates_stderr.txt
2ef2e237d8d4f9b7d6af66736b370fc390d99c86717b6a1288200713e6b8e580  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/single_reads_coverage.txt
5aaa6c6490503f258324638e0444aa5dc3a90e95e4b16666e308b0b2664942bc  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/supplement_r10_rerun_stderr.txt
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/supplement_r10_rerun_stdout.txt
576a15efd8d01d9ace8b264c9bae3cb7b443347b7ab446630e046eac2bb26314  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/tally.txt
2a49e48fc5c92be34c0e7f6b9fcbe0b189cf60d938df39bbc906ddb987971fee  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/tectonic_build_stdout.txt
2a49e48fc5c92be34c0e7f6b9fcbe0b189cf60d938df39bbc906ddb987971fee  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/tectonic_toplevel_stdout.txt
f2ebb1d24d5d12cd012f1991be326a1f536bd46afaf510014df3e5b314aa0cb4  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/vendor_reliance_output.txt
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/vendor_reliance_stderr.txt
c7e3e465566a46317eb57bfddba18d56ff55b999d28d4b93e05cfa5e69b6bffb  ./08_REVIEW/reproduction_v5.2_run2_2026-10-15/outputs/work_sha256_after.txt
e198194fea710fcaa8770d7e4a4ed9d7fc0660e983c0fcc74cea9917041c2584  ./08_REVIEW/reproduction_v5.2_run3_2026-10-15/checks/boundary_scan.py
02a78adace271a6166987459083175e2295d5973f8a5b0efb79d9caff5bc8a95  ./08_REVIEW/reproduction_v5.2_run3_2026-10-15/checks/check_numbers.py
cc8382396a1192106984223cae8c6e2e2d07fea845703cbfeceeda5592b4e2e0  ./08_REVIEW/reproduction_v5.2_run3_2026-10-15/checks/coverage.py
d2d6ee7a6f2399facba6da46ada5a21a9b0af4549eab45d28e764e7c9b1c2112  ./08_REVIEW/reproduction_v5.2_run3_2026-10-15/checks/logrun.sh
fe807d98ea269f6767c140ff955e2bfe9665f7915d6e19bd913b08af10e91354  ./08_REVIEW/reproduction_v5.2_run3_2026-10-15/checks/m2_precise.py
d4359b58e0718a755dc62c1c747c3ffc7b334580db1a2157caa066e5e6eeed63  ./08_REVIEW/reproduction_v5.2_run3_2026-10-15/checks/make_report.py
2271e8fd1a3d7889996aada845863e3167963ebeec182e1fe3f4cb262a328c3c  ./08_REVIEW/reproduction_v5.2_run3_2026-10-15/checks/ots_parse.py
91beca7ed8a0da0266a3cf715b57ac8f8ff1a5ca5bb5b4a4cbb42ba0b4de287a  ./08_REVIEW/reproduction_v5.2_run3_2026-10-15/checks/pdf_compare.py
b0dbcdd084aac69e1c2439033d005d054d8bd180f9981b61690a76f120947323  ./08_REVIEW/reproduction_v5.2_run3_2026-10-15/checks/run_edit_scripts.sh
8d58a59c14c26685c3f138bf3994c9cf20d22e9548f9bdcd90f1c8852eec9cdf  ./08_REVIEW/reproduction_v5.2_run3_2026-10-15/command_log.txt
ecaeb839ff74710f796912d0830d7583d6fc9e59efa7b36a6d9948aef8e70384  ./08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/analyze_reviews_rerun_stderr.txt
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  ./08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/analyze_reviews_rerun_stdout.txt
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  ./08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/analyze_stderr.txt
460cdf77c991a53eb8b2fe451846b9a674918f389f58c703d8ae0d2d6d6a5846  ./08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/analyze_stdout.txt
2f343a9ba7246a3bc1eae4296bb96d0af3e929cd3c9c642bc06066a5a23d4274  ./08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/block_explorer_check.txt
eec39f63a79f11fd39e2c741b7a43412a9ab092359b3db84881a097a098c09b4  ./08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/boundary_scan.txt
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  ./08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/build_docx_stderr.txt
186616ecb9b7f0d57a187d697a71111d8e67dcdf583b99b49a442e4a86c60960  ./08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/build_docx_stdout.txt
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  ./08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/build_tex_stderr.txt
9c2aec0b672080df28e7ed3de1bf4ce7b83fce53cc94475371104d7f3b5c3d05  ./08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/build_tex_stdout.txt
f3e9c5ddc06887214f9744c2982a4300cfcdec07993e88f367473bed49eb3476  ./08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/built_paper_pdf_text.txt
8320d26d051357fd823dd3d5ebc778214ae11237334e5f98f8ffade091f7f095  ./08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/built_pdf_docx_spotcheck.txt
6f76453633ba8a33bfc5ff71841467755d71d6f0f6734437e11378e616d6a392  ./08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/check_numbers_stdout.txt
6ec24967821110de22063f0b43df83d4b8c3a06bce40f78783370a9bca11bc61  ./08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/coverage_uncovered.txt
917996b7974f52ab2a36f175fe1b7c0704d030630b0d32d212664e36a0b00fc6  ./08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/cross_sector_rerun_stderr.txt
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  ./08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/cross_sector_rerun_stdout.txt
917996b7974f52ab2a36f175fe1b7c0704d030630b0d32d212664e36a0b00fc6  ./08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/cross_sector_sensitivity2_rerun_stderr.txt
bc42ae113e6f60b3c44cec12b986d7b03546e5772a875b5abce6423cb75957f6  ./08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/cross_sector_sensitivity2_rerun_stdout.txt
917996b7974f52ab2a36f175fe1b7c0704d030630b0d32d212664e36a0b00fc6  ./08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/cross_sector_sensitivity_rerun_stderr.txt
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  ./08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/cross_sector_sensitivity_rerun_stdout.txt
b8c7451ce5d5b2ab003838d2ad4bf2d6bb2c15290527f97576db4444e4b2a471  ./08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/edit_scripts_attempts.txt
5e556013631977f779d55bfcd0602f508abcf4cf84608f0d91452b95519881df  ./08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/environment.txt
30390e7f939bae349fdca9a5c9d681505ec5824b7cd475f7edce2172f1301b5a  ./08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/figcompare_fig10.txt
38e2a338f3380bde5c7d71fbac90f29e50fd45a9a8410db2cab35302de95b9cf  ./08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/figcompare_top_level.txt
52412111715c30e75c66c5a220b23c4c51de1372c9b266b1d9adcb3fd6fec86b  ./08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/figure_text_fig9_fig0_fig4.txt
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  ./08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/instrument_extra_stderr.txt
303e0d921b5370fd7880ddce32440e5dcac76c26ec515d9564d1d6e589e95c74  ./08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/instrument_extra_stdout.txt
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  ./08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/m2_from_counts_stderr.txt
9832b63bf96378f0b1b3e9dd53fee9b32838d9f338fc980150ba0baf9a6a6c1b  ./08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/m2_from_counts_stdout.txt
6e02f6ae61fe73250e64f532e081b3f1e6878ff77733dea795088a943f59e966  ./08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/m2_precise.txt
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  ./08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/make_brand_radar_urls_stderr.txt
10ab76f79f1a7bb3941d6aafe52094601afe07964633488b72d9116abc2ff6f7  ./08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/make_brand_radar_urls_stdout.txt
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  ./08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/make_fig0_stderr.txt
dc51b8c96c2d745df3bd5590d990230a482fd247123599548e0632fdbf97fc22  ./08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/make_fig0_stdout.txt
27253d0981c5cf5544199115f82e5e7c4ed0560f289187102849bcc3a6a7a7dd  ./08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/make_fig_reviews_rerun_stderr.txt
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  ./08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/make_fig_reviews_rerun_stdout.txt
2e774652787b3279be5d53e778a7d1fe719df46c7b69557fcc78db4106055f2f  ./08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/make_fig_reviews_v50_rerun_stderr.txt
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  ./08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/make_fig_reviews_v50_rerun_stdout.txt
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  ./08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/make_fig_sources_stderr.txt
730548c0c600ebb0252d6fc8137f6461457dafbd55c6ebf4de8244c70ffada2f  ./08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/make_fig_sources_stdout.txt
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  ./08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/make_figs_v4_stderr.txt
dc51b8c96c2d745df3bd5590d990230a482fd247123599548e0632fdbf97fc22  ./08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/make_figs_v4_stdout.txt
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  ./08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/make_tables_sector_surface_stderr.txt
be08ae75b32298f2325e66c2b09aaf533f3880dac91781de85c9d9fbf8ee1b1e  ./08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/make_tables_sector_surface_stdout.txt
60cc0bc3b679b73327b9aab86a054fed653fcb6c562466ae35bb2aaf6c84ed36  ./08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/numbers_table.tsv
45c4ecfe69de67b347f4673b7ae44a3b6c9066d5d21fad1d5668c7ebc19ed10d  ./08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/ots_parse.txt
575c10a1752cdc006724d6546b90e82d160a0b3e5d20b6544a73a3711ec2dc69  ./08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/pristine_sha256.txt
575c10a1752cdc006724d6546b90e82d160a0b3e5d20b6544a73a3711ec2dc69  ./08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/pristine_sha256_after.txt
20c0913b9c4727c65f26413b4823e077b88b353972ad9ce936d0a6b534064113  ./08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/protocol_pdf_text.txt
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  ./08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/r2_link_check_stderr.txt
212148791ee11c59c5b6d1df2eb4e448c7d044541e6317f982921e595ee87c30  ./08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/r2_link_check_stdout.txt
c6dcf0f5d486ec85a1b0eb2e599e74e9776a460b3b6d3eeee95460714fb9256e  ./08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/r2_link_sample_rerun_stderr.txt
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  ./08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/r2_link_sample_rerun_stdout.txt
cf2681e5d0c8ab0c0ce229e68188c2eb980b58083228fbb089b6679a8ed2550b  ./08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/run_copy_sha256_after.txt
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  ./08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/section7_from_aggregates_stderr.txt
018ca149a054e640364437d80716e8ee78784f37f7afd18a842bdcd51a2fff8c  ./08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/section7_from_aggregates_stdout.txt
a43bcff5f83d7aeafd833bd1d71170f3e742fc2660dda37439886df8a5738943  ./08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/supplement_r10_rerun_stderr.txt
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  ./08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/supplement_r10_rerun_stdout.txt
d599edb53fb61e0efc0299af376060a021602263dee83f83dd30ad49c6f288e9  ./08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/tectonic_paper.log
c1555092053ea75265c50fd8a60ce03ba99a89b52a6174dd3b5e5298af76b543  ./08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/tectonic_stdout.txt
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  ./08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/vendor_reliance_offline_stderr.txt
f2ebb1d24d5d12cd012f1991be326a1f536bd46afaf510014df3e5b314aa0cb4  ./08_REVIEW/reproduction_v5.2_run3_2026-10-15/outputs/vendor_reliance_offline_stdout.txt
54d07363afc796109220e55167a49723c38b5505f38dab7c23b54e5c776c9abe  ./08_REVIEW/reproduction_v5.2_run3_2026-10-15/reproduction_report.md
86048d077035ddfc435964d8daf670352fbc018e981c8915165cc614d53dc686  ./CHANGELOG_versions.md
70b4397e8345b56d0ee4c6b5ef97b64bea23ebcdf3d44102b1c82ea760e6b61c  ./README.txt
846eda49f42952f18afe337ee5fd75c4fceff7c1996e763a38c5089addb79571  ./UFI_Metrics_and_Evaluation_Protocol_v1.0.md
54cd5cc850cfb3f1d9b38f415d4339ac5ec7a43d60aa0e1ac6c1dda3faea74cd  ./UFI_Metrics_and_Evaluation_Protocol_v1.0.pdf
f43a2d02bcf40c7e7980c9c759e9d63909ac01fd73c81c39994a03388088d039  ./ai_citation_cross_sector/README.md
65156d0d0014f5ea7f7b4678b542be7f4b00d295c3d3eab403fd84b9b2184e5d  ./ai_citation_cross_sector/aggregates/cross_sector_cells.csv
2dd978c3a0be5662cd2ce000e998347ab111eca09ff67031c55b54d73ac97be7  ./ai_citation_cross_sector/aggregates/cross_sector_platform_metrics.csv
e15d608eb5568c2d3eb3c2ca5255be2996cbb0cce564812ff831074f7abbd9b5  ./ai_citation_cross_sector/aggregates/cross_sector_predictions.json
0a868aae6ce347b657a66a3c0f026ea05ed8bb57ce7ee428941eabebeeb7c98c  ./ai_citation_cross_sector/aggregates/cross_sector_top10_nonbrand.csv
3e640db9d84abb9c21cdb0f6753f3d760cad26f0cfd88324b71d7c885d7d1357  ./ai_citation_cross_sector/aggregates/cross_sector_type_shares.csv
3884317d2fc86f7b4327bab36277e8bf5c48750876487768db5f8427f282ad35  ./ai_citation_cross_sector/aggregates/raw_exports_SHA1SUMS.txt
fc817a1c9c5f03a1db6a8a7749049f919798e336ebe5947e73d3bb88dfd2d808  ./ai_citation_cross_sector/aggregates/sector_answer_counts.csv
f0f0d1cb1f99f6317367edcf7ed61dec8a7d0de75be5a769153aa18382bffc8b  ./ai_citation_cross_sector/design/cross_sector_ai_citation_study.md
f2fd1fbf20b6169ef866584ccd0a642cfb83e1a3e82477e9214cebe975e93b3a  ./ai_citation_cross_sector/design/cross_sector_companies.csv
a3475c5efe172a0f36045a712f62fd42dc509a80742774a467e463477df2ecfc  ./ai_citation_cross_sector/design/cross_sector_company_properties.csv
f3b237fe3620e0f1e22d1b187aaa55f3527470acbd60bc9927c8012b0feddaa8  ./ai_citation_cross_sector/design/cross_sector_report_urls.json
e1b226a29afd6b3e9ecc51dd9e33fb56ea0311e5d4748631fac9afacd6f58aac  ./ai_citation_cross_sector/scripts/cross_sector.py
3cdb5cf15c6f71d271221afe69d31093f12ac9555e4402a10f0744418dfe3b56  ./ai_citation_cross_sector/scripts/cross_sector_output.txt
0bb238030cbabdd64c9c11c2fc78ea0e7bd3585f0a5e1e37e37db3ecc1f8aa5f  ./ai_citation_cross_sector/scripts/cross_sector_sensitivity.py
c1c74dafa3c2f5562e077fe3fb6aa339d92c72a0b289682551e7ccaf544607c5  ./ai_citation_cross_sector/scripts/cross_sector_sensitivity2.py
edd227f7380cfaf7992cfe278607d8727728b045feb89d3b70e8c32ebe22196e  ./ai_citation_cross_sector/scripts/cross_sector_sensitivity2_output.txt
487f75a55e0e7cc8ec5f323acfad70f7e174ab7cd27f0f8e2cfe4108a5fa6834  ./ai_citation_cross_sector/scripts/cross_sector_sensitivity_output.txt
770cf983359ed422a483104e09df54547e85775c5485b66a45b3788a95f25f96  ./ai_citation_cross_sector/scripts/make_brand_radar_urls.py
34555d1157c38c68d4e93a48085d8b2003de2c64fa9bb209a7b41b58989955d0  ./ai_citation_cross_sector/scripts/make_fig_sources.py
788799146dd21ba6fb7ecf1c67285946efe60d0a4022ceb8f81af0a6b2389821  ./ai_citation_cross_sector/scripts/make_tables_sector_surface.py
be08ae75b32298f2325e66c2b09aaf533f3880dac91781de85c9d9fbf8ee1b1e  ./ai_citation_cross_sector/scripts/make_tables_sector_surface_output.txt
74bcad6aed2bf0c5bc6df5326b0a09a2865e40958455413f1beedb559b99f234  ./ai_citation_cross_sector/scripts/pilot_section_output.txt
e128b05ab5d3db1da88769792c76968458ebf7687092c2ff7d631e6eea208203  ./ai_citation_cross_sector/scripts/section7_from_aggregates.py
018ca149a054e640364437d80716e8ee78784f37f7afd18a842bdcd51a2fff8c  ./ai_citation_cross_sector/scripts/section7_from_aggregates_output.txt
1aa583a94d1a012ffc83a6333a82db720604855e5ac30020758684d9f353a6fe  ./arxiv_abstract.txt
0b00f9cc7ae2f86069b11cab36c19618e30276657ccc77062a4bd889dfede4e4  ./build_docx.sh
95968324be9e81b6bd7b511b491470dbd3b2b7550a1b5e9beb32a6ed1574d545  ./build_tex.py
a1701a56724c369d19c31a5744841ee708218e033d745bdbc3a78e6f42af0e12  ./data/README.md
5e3135c6c844a1b75c757bf610b991fa946e53d8bba798d0265382a60c938780  ./data/ahrefs_prefixes_2026-10-12.csv
a7e079595b94238b6b5e7edaf00f099748b75341acb4749bdec4d67f7b424edc  ./data/analyze.py
711a4331a353b65b7409f630ecbcc5a145e117a05f28834684b5c36f91acf622  ./data/semrush_prefixes_2026-10-12.csv
6a3af4c6f5aeb66ffd88167fd2f3c1b8be872d762df8f16301d57ba303927d3e  ./edit_v49.py
348b01a1dc4a99fa6c82b52a8392eb3346137e98340b8f055b2518cc9e5467c5  ./edit_v49_r9.py
350dce04d561b35021a2e97782bdbe9cfdb12346cf632f9e4159f1a60316dedc  ./edit_v49_r9b.py
4bf5a024efcc7e8b5125aeef8af464e2a93fed4fa11b2d6ee64e34781e80db43  ./edit_v49_r9c.py
f193225d39b79c598cd8fd33e254af73d2b72abaa7216acf4cb6fe07fa4c7b36  ./edit_v50.py
8983d5100e8baeb15ddb4d9d7004a0eaa35874ec624a128b80f39adf4d69f604  ./edit_v50b.py
aef9ccd211117c266991bf6823718fd1c4082107e12b2a60390ffa69a816e751  ./edit_v50c.py
7465d66eb356aee79d55321f03ff7354c43547a57d8e3c4e632d1ec528648b3f  ./edit_v51.py
63ee73547f9b84e857d620e32fe327c5b9953cae5495e958dd005702ad5a229f  ./edit_v51b.py
75f791d3c67ec21cb8c7f0ad4cf5d059e6e9034834ff69017ca9bd079544d1da  ./edit_v52.py
b6e8018cc931d22426903065b11f87d2642070b35a1db192e76460e551c05ce7  ./edit_v52b.py
fe79444f3f7552a1f53076d70b7be0ad94e0246fd0b239da3611e64989c01da7  ./edit_v52c.py
3cdff49ed27e0254a3c44269462157bf0109face9cb174e2f02e343def22dbbe  ./edit_v52d.py
e6b750b167fabe0f7b9ce9060dfda5e1c50a75c35b8930d2d6b35102dd4ac85c  ./edit_v52e.py
72ea948d63bb155d671fad7ea03ef5d90c68c27cf90bc836cc482450ca398ba0  ./edit_v52f.py
54e611b423168748f72614a6caf98ef34d715c7314f20a547ea3c3ae59c3737e  ./edit_v52g.py
3e04363ca3dbd93f06c478b9e34af18b5c7e2fa471778a4817d0208791134417  ./edit_v52h.py
1d0903a163fa8c8c1f5f9b3dd30e76244a95843decce29ca8c09e68dfadcdb40  ./edit_v52i.py
e53b259b9c16c2901e92e2654da537b753e37e18514e5a2f30f21f617fb77329  ./edit_v52j.py
708c2746bec06a794b5494ff2ac7c3d3ce40a81cbe14091105cbdaf08b8ee020  ./edit_v52k.py
4c5fe817bdfdd5af024831a09a9b078561a405d624fadc3e2e78c59b8633255a  ./edit_v52l.py
3d81af503a654eb6436b719e86a392b71035334ebb803b62270a045223822351  ./edit_v52m.py
a4d342e55c5c9d51927fee1e0c4968b18874bf9f49454e423a0d3d9f2e95ed56  ./edit_v52n.py
35a9b9dfebcf9e6e598ead4808233fcd55d930121b8080f00a6da9a56443ad4b  ./edit_v52o.py
bc10bf10dac0b0effd5cfe4de9c3ad643651535cbc2481ed0a222686e179a990  ./edit_v52p.py
a28432f99ca67b0345ea5aee6d2f25025cded68206f4946f8cc39870432ad071  ./edit_v52q.py
03020f6c8c03836002e241be9baa9d5977f75cab8b933bf21b0d8ed5ff793750  ./edit_v52r.py
2eb4c1bbba90a085fd4c52a02f3981f0c19d0e2d54e509bf8e3c23272ac16223  ./edit_v52s.py
5688a7e01017a3df023e03c0087c64e1bcf1d32e97affea13eb49acfec7b9bc3  ./fig0_framework.pdf
83eccb176a5b8f6c6ba9ae7fca624809a88cdf5ed923e71fa9ce73b6858fcf50  ./fig0_framework.png
74bb78ce201c6e46af35f9f1622b8f89848b9689a30a8d090de9d35b48e8ed13  ./fig10_sources.pdf
8c5d41958f4509e06e78d8204689bb1e2cf53fd1549dc0766ff18f2efa3fb01b  ./fig10_sources.png
00d06daf237922f6a306bffe9b1de0a8e361b2f3ed846d680d80f00b2a2c6b5a  ./fig1_divergence.pdf
8e3e6da02af3754559861a5f07270cb1b57fb330c73d8f3ccb6154c7fdf77d32  ./fig1_divergence.png
75e44ac3bd42b3938b5c2840fa01ced1bd4f5dead8023774ff4bef6f23315cf9  ./fig2_aio.pdf
12d5691d04dbe5df3cb4f58f977eaa7a88354b5d0910c69a1cbb03befb671535  ./fig2_aio.png
20da96934973cf49114200488456f4e652c2bdca17cabd4a81f0566f5b0c970c  ./fig3_refdomains.pdf
25ee9b8dda8487f867e8aa234454b61dfbe21c3483ca8ef66561cbce3b6834e3  ./fig3_refdomains.png
f02899021bc11c7fa89b70db6f2e05b5715209a25130198f43a006c4b3fb53b4  ./fig4_prefixes.pdf
c175f4af653aeb48286bf693debd7943bdcaeb5ad552f627de66df483adcd8d9  ./fig4_prefixes.png
2868bef5158332b59497c02bd40ea2db4bd25e0b9eab30d317e642e7ee318cf3  ./fig5_cited.pdf
ff337891dffaf3289e9044e6f10eba96ab4a4b185b5bf119882c7883d1fa7419  ./fig5_cited.png
efea54f2ff21e21bd8d4d15770b25db748e379e52ad9472bc25f1dc2fb24c4b7  ./fig6_positions.pdf
3029e0421d27e7c5dc8b546903493b601b6407e10876185525c4033dcff2cc5f  ./fig6_positions.png
b867b552bf2caf26d179f28c649105b8a8170a1dfef72ea8d20e912de2462233  ./fig9_reviews.pdf
8bc8a4795a6a0551315221ab094a64371b1768c9ca1e0a90cf27fa82e28f0795  ./fig9_reviews.png
4d6380646dd456200b696c915d404462d14542746fcd7571535b69bbf5c13e60  ./framework_test_r1/README.md
304297ba442564740889d8dcdee2f6c4a5326f165d8ebab95851e290cefee1dd  ./framework_test_r1/framework_retro_test_381_amendment_2026-10-15.md
8142e3cde798c117d09bfbdbec6196428104b714392036d695adfecbf3c96125  ./framework_test_r1/framework_retro_test_381_amendment_2026-10-15.md.ots
003311481c2ce8f3cedd02fa14f474cca5eb5233f8371ee2b787c2f29908e4b9  ./framework_test_r1/framework_retro_test_381_manifest.txt
62e6ea3c1066eebc91ebe3429f2291146196487325a4443544ac005703303837  ./framework_test_r1/framework_retro_test_381_manifest.txt.ots
d2d2b1be0d82d5eef38ddea21e5e34ce046a135463450b06aa104224ebc15ee2  ./instrument_divergence_extra/instrument_extra.py
303e0d921b5370fd7880ddce32440e5dcac76c26ec515d9564d1d6e589e95c74  ./instrument_divergence_extra/instrument_extra_output.txt
9c12e0c202677834ca520c41ac1fde277922603b0d79afad36f365a0c898732c  ./instrument_divergence_extra/instrument_series_table2_visits_by_month.csv
b89803b2a73e0ea8f9661553ac7692672a92a19938f1bbe0e76875dc5ee03b0d  ./instrument_divergence_extra/instrument_series_table3_ai_overview_citation_by_month.csv
d34948492763482522a6fcbe66e20a042be69ee99d9e7afcbfbba9d89b20a068  ./instrument_divergence_extra/instrument_series_table5_checkpoints.csv
5c2659c691e9a73da1dbaf477d19c7656d37309fa481e897da6dcdb885678e01  ./instrument_divergence_extra/instrument_series_table6_intervals.csv
7860677660d84a30d29ab2175e423ff8873b6b607ff2c62604eb28f3b6f7e51d  ./instrument_divergence_extra/section_code_pages_2026-10-14.csv
6241951fecb091de0d551fac1c71e79ab089ef2c5528381efb792380769fbebf  ./instrument_divergence_extra/single_reads_2026-10.csv
1a9d1fa49f6119444373b3e70199c16cb0f553fae9601d3ae773168c6b32d5c4  ./literature/novelty_search_2026-10-14/README.md
3f6524261cd412a1d6a2bb7698e44690a1746cc0928d8d3b829bca411af4d6d5  ./literature/novelty_search_2026-10-14/citation_chasing.csv
ed0091342dd63f8f12ca91a53d0c4890fa34aaeab70ad84eec1fe530eb9625b6  ./literature/novelty_search_2026-10-14/crossref_results.csv
7f385a10de61304c51b9ac3030f9b8e371117b765bdf39b3907dfe01c748a39e  ./literature/novelty_search_2026-10-14/openalex_results.csv
9661edbad0c1d57e71b0388fcd15082f3ca4ae0cda13fb1cb3603777e5729edd  ./literature/novelty_search_2026-10-14/relevant_records.json
a4cddcfdf3aaf88f7c9a84497653cd628491369d1b6055854cb7bda7911ecec7  ./literature/novelty_search_scout_2026-10-15/README.md
6c891d80025d4341fe1fec686b0731c4adddf6a38d09f4ed6aa1863dd08c2a2e  ./make_fig0.py
52f6c81948799a80f7e0d892c5d7497eb3aad3158d56f3074a75f2e73fcc9fe8  ./make_figs_v4.py
438eddfc5722aa573fd5725f867ed9d8e8a795fa5b369ea96b963c2ebdbb1a1e  ./manuscript_v50.md
bc95470c4dab9cf470b60c4a06ff40427c9edf4320cf0fed33cbbd256c79953e  ./paper.tex
bb5c19f0636ffcba244dcb58245674080faf9a73abca2540b67a979854760b46  ./protocols/README.md
de5cc289f46e39235dfa005798336cb2ae598a34cbb474c82e48e5d8a2012b0f  ./protocols/instrument_extra_as_stamped.py
e52d0565e4adcecab99e44280e2b4fbef774fab538b464290a233bfe6d5ad67a  ./protocols/protocols_manifest.txt
8f70a6bfc39c571b4bd099e82a3d262978004e29ee16636672a61502ea6bfb36  ./protocols/protocols_manifest.txt.ots
4f0fb5a1268b6c28635c86da15e6265e5f35f1d71ea82879f69ffcd8e1904ece  ./protocols/reread_compare.py
572ea51883c206fc105cd1cc122b40100f9e4ae91f6710593a9fee1f05e5c1cc  ./protocols/reread_sheet.csv
113a99e00a166464cc3700276faad12af2841036e9f3be870bbaf796635baf2e  ./protocols/second_domain_protocol.md
b1a21999b99835c26b868f8b0da88787c0266cbd5ad0b3efa8c0fc3f7c139365  ./protocols/second_domain_template.csv
b2d0e051757ddb147d4c2674c63d7a2639823bca4c8512556b2870434c2bd8b3  ./protocols/second_read_template.csv
097c8f433bca3510c6b091efac3b34024613a69a3c967c651834485bf056d5d3  ./review_demand/analyze_reviews.py
a89bc9a5ee31c8ad7d538fe3a4e5906504f484640de63aa82709a384f50010d4  ./review_demand/analyze_reviews_output.txt
488da91100fb6f02498c0edca14524c743f0887a4e7d67ce83f46f836abbce04  ./review_demand/m2_branches.csv
d1f94c54f1836cf7fec05faabf1e0ec87035edb3daab5a4b020b201da9ccd0c3  ./review_demand/m2_from_counts.py
9832b63bf96378f0b1b3e9dd53fee9b32838d9f338fc980150ba0baf9a6a6c1b  ./review_demand/m2_from_counts_output.txt
a186f4bb3e38c3529ed68dcc5e8de57aa0f9d8b0cfada4379cfddbedccbeb338  ./review_demand/m2_label_counts.csv
b0d2be486ae6a8c55af03ed6b1e6c917c2d6c8f4e1b0b9287118167928913b6a  ./review_demand/make_fig_reviews_v50.py
15aa4f829f7fb7140002c6a58b00a7a58ec8c928c6445f17f04948db9dee2d46  ./review_demand/r2_annotation_protocol.md
d1f88130bbc12752598030fab92164c9b2694e32e60b80c9f24261ff3648e94a  ./review_demand/r2_judgments_A.csv
786431a2de6c868b02ab136171383206ba29b032d7920b2d6a875c6adeb910ea  ./review_demand/r2_judgments_A_annotator2.csv
3f4417aa8e03f887bf6fec8e0dc8283b945cb330c8cda02c87b423eb7ee7eb7a  ./review_demand/r2_judgments_B.csv
cc9387f24fa205e4b0d20a930787b2d6916b311ec9dc4286a2e9857aed32f52e  ./review_demand/r2_judgments_B_annotator2.csv
ce102dfede35a1a300bc35e154d9039f0a197d3baec7e01a3e096678e3457e5c  ./review_demand/r2_link_check.py
212148791ee11c59c5b6d1df2eb4e448c7d044541e6317f982921e595ee87c30  ./review_demand/r2_link_check_output.txt
3f0229281baf3bc06ce4913d924df86b3c53295746b579da60ff58c1736685a2  ./review_demand/r2_link_sample.py
ec9769c38f7d995da86c6955e82ae292394a99deed4edcc9af49cb124f96d936  ./review_demand/r2_link_sample_output.txt
d378c6ce543c7f459d5dbc657428fa6be5c9c36bbfa2ca87c214f90582c25511  ./review_demand/r2_sample_A_label_words.csv
3cee2653053102685f47839e520f6128670aef459c2e8233d6c69347f2fcc4b1  ./review_demand/supplement_r10.py
316b34e0883b99b7d4bc77132a2bb4dba2bf6153da8cc5592cdd52b17a3f7ada  ./review_demand/supplement_r10_output.txt
1ea8f0aa5bfdec40bde8920a50d16ca1247d499c4b1d8698ae41fd3d8e93da3a  ./stakes/stakes_screen_check.py
e4f6c30b27c541c18378fac343d7f801673380e2b945f165dc81019cdd0d23bd  ./stakes/stakes_screen_check_output.txt
2fbedf9338d7cd73e4980654e355f73565f23d1335021db69d2aaf0ac510fdcb  ./stakes/stakes_screen_ids.csv
c33c582c943773f587c2cb355dc287eb68361be081d77549510f02be51c8a12b  ./stakes/stakes_screen_judgments_1.csv
2ca739e0e21f2f04872ead68ee66fe4c919931ff6835e1df63843c04083d139b  ./stakes/stakes_screen_judgments_2.csv
fd024eb94434b07a8099e7b53cf149e9c975e8a6e0c14ae9dd593dfb8c898db6  ./stakes/stakes_screen_protocol.md
5891b02a9aa3861059ecf083a18d47f4b68dc88cc1c5f156c6f5bda6b509071c  ./stakes/stakes_screen_sample.py
7b52ccf2898fecb7d3aa8c792a5cab75a385c46d3479750ea62d21584c3bafcc  ./stakes/stakes_screen_sample_output.txt
60f52cea137674be682fb8ac954eef6aa33bf35141f3662ce4e446d9dbc21c4d  ./stakes/vendor_reliance.py
f2ebb1d24d5d12cd012f1991be326a1f536bd46afaf510014df3e5b314aa0cb4  ./stakes/vendor_reliance_output.txt
a34480cd6922ea4c02b7dc340a755295ec62ac2e5142926b1268281ab38db3d1  ./stakes/vendor_reliance_works.csv


==> anc/08_REVIEW/reproduction_v5.2_run4_2026-10-15/outputs/protocol_pdf_text.txt <==
User First Intelligence: Metrics and Evaluation Protocol
Companion to the manuscript, version 5.2 (15 October 2026)
Venkata Pagadala, Research Scholar, KL University (Koneru Lakshmaiah Education Foundation)
13 October 2026

1. Purpose
This document defines every metric the manuscript reports, states the value each takes in the paper, names the script that
prints it, and sets out a protocol under which other researchers can test the same questions on new data and propose better
models. It is written for examiners, who will ask how each quantity is defined and computed, and for anyone who wants
to beat the baselines reported here.
Three rules apply throughout.
1. Name the instrument, territory, read date and denominator of every quantity. Two analytics platforms, two
territories or two read dates give different numbers for the same object (Measurement 1).
2. Declare any attribution or reduction rule before computing. Several results here change with such rules: the
branch-level agreement in Measurement 2 runs from +0.47 to +0.75 depending on how a label is attributed to a
branch.
3. Report the result under every reasonable rule, not only the preferred one, with the number of units and an
interval or test.

2. Notation
Symbol

Meaning

𝐴, 𝐵
𝑉𝑋 (𝑝, 𝑡)

two analytics instruments (here Ahrefs and Semrush)
estimated monthly visits for URL prefix 𝑝 in month 𝑡 on
instrument 𝑋
ranking keywords (positions 1 to 100) for prefix 𝑝 on
instrument 𝑋
a sector; an answer surface (an AI product and, for Google,
a query set)
citation incidence of domain 𝑑 in cell (𝑠, 𝑞): the number of
stored answers citing 𝑑 (“Cited in”), summed over the
hosts of its registrable domain
an entity of the ontology; the competency questions about 𝑒

𝐾𝑋 (𝑝)
𝑠, 𝑞
𝑐𝑠,𝑞 (𝑑)
𝑒 , 𝑄𝑒

3. Measurement 1: two instruments on one website
Metric

Definition

Value in the paper

Printed by

Visits ratio, unmatched

𝑅 = 𝑉𝐵 /𝑉𝐴 , Semrush US
over Ahrefs worldwide
both instruments worldwide

7.5x to 27.1x (July to
October 2026)
8.6x to 29.9x

Table 2 (arithmetic)

Visits ratio, worldwide

1

Table 2 (arithmetic)

Metric

Definition

Value in the paper

Printed by

Visits ratio, US to US
(estimated)

Semrush US over Ahrefs
worldwide times Ahrefs’
US share (81.5%, read
once)
𝐺𝑋 (𝑡) =
𝑉𝑋 (𝑡 + 1)/𝑉𝑋 (𝑡); report
𝐺𝐴 /𝐺𝐵
for two readings 𝑎 < 𝑏 of a
true value 𝑇 :
max(|𝑎 − 𝑇 |, |𝑏 − 𝑇 |) ≥
(𝑏 − 𝑎)/2; multiplicatively
at least one reading is a
factor √𝑏/𝑎 or more from
𝑇
𝐵
𝑅 = (𝐾𝐵 /𝐾𝐴 ) × 𝑉𝑉𝐵 /𝐾
;
𝐴 /𝐾𝐴
keyword-universe share
= ln(𝐾𝐵 /𝐾𝐴 )/ ln 𝑅
𝑅 across prefixes on one
domain, one read date

9.2x to 33.3x

Table 2 (arithmetic)

0.95, 2.66, 1.37 for July to
October

instrument_extra.py

at 27.1x, a factor of 5.2

Section 5.6 (arithmetic)

35% (US pairing), 54%
(worldwide pairing)

instrument_extra.py

0.20x to 7.24x (0.20x to
8.89x territory-matched);
median 1.01
−0.11 [−0.64, +0.49],
𝑝 = 0.73, 12 prefixes,
about 38% power for
𝜌 = 0.5
+0.94 (bootstrap 95%
interval +0.70 to +1.00;
𝑝 < 0.001), 𝜏 = +0.82
(+0.57 to +1.00), 60 of 66
pairs
51 of 51 pairs more than 3x
apart; 9 of 15 within 3x

analyze.py

Growth agreement

Error bound

Decomposition

Cross-section range

Age relationship

Spearman 𝜌 between
section age and 𝑅, Fisher
95% interval, permutation 𝑝

Ordering agreement

Spearman 𝜌 and Kendall 𝜏
[Kendall 1938] between
𝑉𝐴 (𝑝) and 𝑉𝐵 (𝑝);
concordant pairs

Size-banded concordance

concordant pairs by the
ratio of pair sizes
(geometric mean of both
instruments’ estimates)
geometric mean and
geometric standard
deviation of 𝑅 across
prefixes

Dispersion

AI Overview citation rate

1.13 (bootstrap 95%
interval 0.62 to 2.12) and
3.1 (1.9 to 4.1); normal
range on the log scale 0.12x
to 10.6x, describing these
twelve, not a prediction
12.6% to 20.0% by month

keywords whose AI
Overview cites the prefix
over all keywords with an
AI Overview the prefix
ranks on, Wilson 95%
interval [Wilson 1927]

analyze.py

analyze.py; 𝑝 and
intervals from
instrument_extra.py
instrument_extra.py

instrument_extra.py

Table 3 (arithmetic)

Reproduce. cd data/instrument_divergence && python3 analyze.py (public, ufi repository;
the script opens its data files from the folder it is run in) prints the cross-section rows; python3 04_ANALYSIS/instrument_divergence/instrument_extra.py prints growth, decomposition, size bands and dispersion
(prepared for release). From the paper’s source bundle: cd data && python3 analyze.py and cd instrument_divergence_extra && python3 instrument_extra.py.

2

4. Measurement 2: reviews against keyword volume
Metric

Definition

Value in the paper

Printed by

Link rate

share of reviews with text
that the exact-match linker
attaches to at least one
taxonomy label; labels per
linked review
Spearman 𝜌 between review
mentions and monthly
search volume per label

55.6%; 2.25

analyze_reviews.py

+0.18 over the 1,008
mentioned labels; +0.27
over all 27,817 linkable
labels (unmentioned = 0);
+0.16 and +0.26 on each
node’s own (non-nested)
volume
+0.47 (𝑝 = 0.06, modal
branch), +0.75 (mentions
split across branches); an
earlier +0.78 used summed
volumes of
review-mentioned labels
only and is superseded
carriers +51.9 (66.8%
against 14.9%); devices
−21.7 (11.0% against
32.7%); broadband −14.1
(4.0% against 18.1%)
14.0% (13.1% to 14.8%)
against 1.9% (1.8% to
2.1%)

analyze_reviews.py,
supplement_r10.py

65% to 67% (single-word
labels about 50%,
multi-word 95% to 96%);
kappa 0.90

r2_link_check.py

83% to 85% (kappa 0.93);
about 90% in store

r2_link_check.py

11 labels containing “wait”
(622 searches), none about
waiting in a store; 8 labels
for appointments, queues or
callbacks (13,170 searches),
none for check-in

supplement_r10.py

Label-level agreement

Branch-level agreement

Spearman 𝜌 between
branch shares of mentions
and of each branch’s own
volume, under a declared
attribution rule

Share gap

review share minus volume
share per branch, in
percentage points

Complaint pattern rate

share of one- and two-star
reviews matching a waiting
pattern, against five-star,
Wilson 95% intervals
share of a uniform sample
of 200 links judged correct
by two blind annotators (AI
agents on different models);
Cohen’s kappa between
them
share of a uniform sample
of 100 waiting matches
judged complaints about
waiting; share of those
about waiting in a store
taxonomy labels for the
complaint and for its
remedies, with monthly
volume

Link precision

Waiting-match precision

Remedy coverage

supplement_r10.py

supplement_r10.py

analyze_reviews.py,
supplement_r10.py

Reproduce. The review export is licensed and private (it contains reviewer display names). With access to the same
exports: PYTHONPATH=<ufi>/src python3 analyze_reviews.py <export folder> and python3 supplement_r10.py <export folder>. Without them, from the source bundle: cd review_demand && python3
m2_from_counts.py recomputes every correlation, branch share and interval in this table from the released per-label

3

counts (anonymized: no label names, volumes as ranks), and python3 r2_link_check.py the link and waiting-match
precision. Label-level statistics are descriptive: labels share reviews and nest in one taxonomy, so they are not independent
draws.

5. Measurement 3: what AI answers cite
Metric

Definition

Source-type share

∑𝑑∈type 𝑐𝑠,𝑞 (𝑑)/ ∑𝑑 𝑐𝑠,𝑞 (𝑑) Table C1
over the 1,000 exported
domains, types fixed before
collection
median
21.3% against 2.1%;
video-and-community
bootstrap over sectors
share over sectors and
17.2% to 26.7% against
views, Google views
1.7% to 2.7%
against the other four
sectors in which the lowest
11 of 11 (10 of 11 with
Google view exceeds the
company properties
highest other surface
reassigned; 7 of 11 without
YouTube)
rank of youtube.com among 1, 2, 7, 7, 151, 161 (AI
non-company domains,
Overviews, AI Mode,
median over sectors
Perplexity, Gemini,
ChatGPT, Copilot)
mean pairwise Jaccard of
0.36 to 0.40 on Google
the ten most-cited
views; 0.08 to 0.23 on the
non-company domains
others (exploratory)
between sectors
share of the total sum of
video and community 77%
squares of the 88 cell shares (bootstrap over sectors 70%
explained by surface means to 91%) against 14% (5% to
and by sector means
20%); news 12% against
73%
most-cited non-company
Tables C3, C4
domain per sector and
surface
P1 to P4 as written before
one held, one held in
collection
direction only, two failed

Surface contrast

Every-sector dominance

YouTube rank

Cross-sector overlap

Variance decomposition

Top source by cell

Predictions

Value in the paper

Printed by

cross_sector.py,
cross_sector_sensitivity2.py

cross_sector.py,
cross_sector_sensitivity.py

cross_sector_sensitivity.py

cross_sector.py

cross_sector.py

cross_sector_sensitivity2.py

make_tables_sector_surface.py
cross_sector.py

Sensitivities to report with any surface contrast: “Found in” instead of “Cited in”; the largest single host instead of
summed hosts; company properties counted as company domains; the first 100, 250 and 500 export rows (truncation);
excluding contaminated names.
Reproduce. The raw vendor exports are not released. cd data/ai_citation_cross_sector/scripts &&
python3 section7_from_aggregates.py (in the source bundle, cd ai_citation_cross_sector/scripts)
prints every value in this table from the released aggregates, except the sensitivities that need row-level data (company
properties, “Found in”, largest host, truncation), which cross_sector_sensitivity.py prints from the exports.

6. The framework’s own metrics

4

Metric

Definition

Value

Source

Schema pass rate

share of competency
questions the ontology can
express (property-path
check, plus questions
declared unsupported)
mean over expressible
questions of the share of
subjects for which the
graph returns an answer
CGS(𝑒) = prior(𝑒) (1 −
own(𝑒)) [𝛼(1− cov𝐾 (𝑒))+
(1 − 𝛼) mean𝑞∈𝑄𝑒 (1 −
ans(𝑞, 𝑒))], with prior(𝑒) =
𝛽 rel(𝑒) + (1 − 𝛽) dem(𝑒);
rel is a topic-sensitive
PageRank, dem is
rank-normalized linked
demand

4/5 on the released example

ufi cq

70.4% on the released
example

ufi cq

not evaluated;
𝛼 = 𝛽 = 0.5, damping
0.85 locked

ufi score.py

Instance coverage rate

Content Gap Score

7. Benchmark protocol for future work
Each task below names its input, the metric to report, and the baseline this paper sets. Tasks D to G are proposed and have
no baseline yet; their metrics are fixed here so that results can be compared.
Task A. Instrument agreement on a new domain. Read two or more analytics instruments on every prefix of a multisection domain above a stated traﬀic threshold, on two read dates at least a week apart. Report 𝑅 under each territory
pairing, ordering agreement with size bands, dispersion, growth agreement and the decomposition. Baseline: 0.20x to
7.24x across twelve prefixes; ordering 𝜌 = +0.94; GSD 3.1.
Task B. First-party demand against volume. Given a taxonomy with search volume and one first-party surface, report
the link rate, the link precision on a uniform random sample of at least 200 links judged by at least two annotators blind
to the analysis, with their agreement, and label-level and branch-level agreement under every declared attribution rule.
Baseline: label 𝜌 +0.18 to +0.27; branch 𝜌 +0.47 to +0.75; link precision 65% to 67% (two AI annotators, kappa 0.90);
with multi-word labels only, branch 𝜌 +0.65 to +0.91.
Task C. Source mix by answer surface. For a frame fixed by an external rule, report source-type shares per cell, the
surface contrast with a bootstrap over the frame’s units, the every-sector count, the variance decomposition and the crossunit overlap, with the sensitivities of Section 5. Baseline: 21.3% against 2.1%; 11 of 11.
Task D. Does the Content Gap Score find gaps that matter? A first, retrospective instance is registered in the manuscript
(Section 13, Study R1): the score of all 372 area codes from pre-launch data, the plan and the analysis fixed and stamped
with OpenTimestamps before any outcome was read; it waits on the vendors’ per-page exports. Freeze and hash a query set
before launch; publish pages for the three classes of the manuscript’s Section 13 (top class by score, top class by volume, a
class in the bottom quartile of the score), with matched page counts; measure top-ten presence on the frozen set at day 37
on both instruments. Compare the classes on that outcome, and, at the level of entities, report precision at 𝑘 and nDCG at
𝑘 [Järvelin & Kekäläinen 2002] of the score’s ranking of entities and of the volume ranking against each entity’s observed
outcome, and inter-annotator agreement on the own, coverage and answerability judgments as weighted kappa [Cohen
1968] with a bootstrap interval. Comparison: the score against volume ranking, with parameters locked before collection;
a random ranking of entities may be added as a floor.
Task E. Surface drift. For one industry, report the share of linked questions by demand surface each quarter, with the
same linker and ontology, and the time until a surface’s share halves. This measures how quickly a demand layer goes
stale.

5

Task F. Agent alignment. For a fixed set of tasks given to AI agents and to people, report the overlap of the questions
they ask (Jaccard of normalized question sets) and of the sources they rely on, per agent.
Task G. Disclosure signal. For the 109 companies of Measurement 3, code what each says about AI search on its quarterly
earnings calls, and report the correlation, over quarters, between disclosure and the number of answers citing the company’s
domains, by surface, on a prompt set fixed in advance that does not depend on whether the answer names the company.
The citation shares of Measurement 3 are partly fixed by its selection rule and cannot serve.

8. Reporting checklist
Every result that claims to improve on these baselines should report: the instrument and its version or read date; the
territory; the denominator and how the universe was selected; the attribution, reduction and truncation rules, declared
before computing; the number of units; an interval or test; the sensitivities; the scripts that print each number; what data
can and cannot be released; and the use of AI tools.

9. Where things are
Manuscript 06_MANUSCRIPT/User_First_Intelligence_v5.2_2026-10-15.pdf. Data index 03_DATA/README.md.
Scripts 04_ANALYSIS/ (instrument_divergence/, review_demand/, ai_cited_sources/). Public: the
twelve-prefix data and analyze.py in the ufi repository. Prepared for release, not yet public (staged in 09_SUBMISSION/ufi_release_v5.2/ by 09_SUBMISSION/stage_release_v52.py): the Measurement 3 design, aggregates
and scripts, instrument_extra.py, the link check and the stakes count. An independent reproduction of the source
bundle is in 08_REVIEW/reproduction_v5.2_2026-10-15/. Private: raw vendor exports and the licensed review
export.

References
Cohen, J. (1968). Weighted kappa: Nominal scale agreement provision for scaled disagreement or partial credit. Psychological Bulletin, 70(4), 213–220. https://doi.org/10.1037/h0026256
Järvelin, K., & Kekäläinen, J. (2002). Cumulated gain-based evaluation of IR techniques. ACM Transactions on Information Systems, 20(4), 422–446. https://doi.org/10.1145/582415.582418
Kendall, M. G. (1938). A new measure of rank correlation. Biometrika, 30(1–2), 81–93. https://doi.org/10.1093/biomet/30.12.81
Wilson, E. B. (1927). Probable inference, the law of succession, and statistical inference. Journal of the American Statistical Association, 22(158), 209–212. https://doi.org/10.1080/01621459.1927.10502953

6



==> anc/08_REVIEW/reproduction_v5.2_run4_2026-10-15/outputs/r2_link_check_stdout.txt <==
== A. Review-to-label links (200 sampled uniformly from 46,517 links)
  annotator 1: {'correct': 131, 'unclear': 4, 'incorrect': 65}; precision 131/196 = 66.8% [Wilson 95% 60.0%, 73.0%] excluding unclear; 131/200 = 65.5% [58.7%, 71.7%] counting unclear as wrong
  annotator 2: {'correct': 130, 'incorrect': 70}; precision 130/200 = 65.0% [Wilson 95% 58.2%, 71.3%] excluding unclear; 130/200 = 65.0% [58.2%, 71.3%] counting unclear as wrong
  items the two annotators judged alike (correct or incorrect): 191; precision on them 127/191 = 66.5% [59.5%, 72.8%]
  agreement: 95.5% of 200 items; Cohen's kappa 0.90

== B. Waiting-pattern matches (100 sampled uniformly from the 924 one- and two-star matches)
  annotator 1: {'yes': 84, 'no': 15, 'unclear': 1}; precision 84/99 = 84.8% [Wilson 95% 76.5%, 90.6%] excluding unclear; 84/100 = 84.0% [75.6%, 89.9%] counting unclear as wrong
  annotator 2: {'yes': 83, 'no': 17}; precision 83/100 = 83.0% [Wilson 95% 74.5%, 89.1%] excluding unclear; 83/100 = 83.0% [74.5%, 89.1%] counting unclear as wrong
  agreement: 98.0% of 100 items; Cohen's kappa 0.93
  annotator 1, where the complained-of wait was: {'other': 2, 'in_store': 76, 'order_or_delivery': 4, 'repair_or_activation': 2}; in store 76/84 = 90.5% [82.3%, 95.1%]
  annotator 2, where the complained-of wait was: {'other': 2, 'in_store': 74, 'order_or_delivery': 4, 'unclear': 1, 'repair_or_activation': 2}; in store 74/83 = 89.2% [80.7%, 94.2%]
  implied share of one- and two-star reviews complaining about waiting (annotator 1): 14.0% x 84.8% = 11.9%
  implied share of one- and two-star reviews complaining about waiting (annotator 2): 14.0% x 83.0% = 11.6%

== C. Link precision by label length (single-word against multi-word labels)
  annotator 1, single-word labels: 62/124 = 50.0% [41.3%, 58.7%]
  annotator 1, multi-word labels: 69/72 = 95.8% [88.5%, 98.6%]
  annotator 2, single-word labels: 61/127 = 48.0% [39.5%, 56.7%]
  annotator 2, multi-word labels: 69/73 = 94.5% [86.7%, 97.8%]


==> anc/08_REVIEW/reproduction_v5.2_run4_2026-10-15/outputs/r2_link_sample_attempt_stderr.txt <==
Traceback (most recent call last):
  File "/private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/repro_run4_7q11XN/run/User_First_Intelligence_v5.2_2026-10-15_source/review_demand/r2_link_sample.py", line 30, in <module>
    r = pd.read_excel(SRC / "Telecom_reviews_and_responses.xlsx", sheet_name="Reviews")
  File "/opt/homebrew/lib/python3.13/site-packages/pandas/io/excel/_base.py", line 481, in read_excel
    io = ExcelFile(
        io,
    ...<2 lines>...
        engine_kwargs=engine_kwargs,
    )
  File "/opt/homebrew/lib/python3.13/site-packages/pandas/io/excel/_base.py", line 1604, in __init__
    ext = inspect_excel_format(
        content_or_path=path_or_buffer, storage_options=storage_options
    )
  File "/opt/homebrew/lib/python3.13/site-packages/pandas/io/excel/_base.py", line 1452, in inspect_excel_format
    with get_handle(
         ~~~~~~~~~~^
        content_or_path, "rb", storage_options=storage_options, is_text=False
        ^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^
    ) as handle:
    ^
  File "/opt/homebrew/lib/python3.13/site-packages/pandas/io/common.py", line 935, in get_handle
    handle = open(handle, ioargs.mode)
FileNotFoundError: [Errno 2] No such file or directory: 'Telecom_reviews_and_responses.xlsx'


==> anc/08_REVIEW/reproduction_v5.2_run4_2026-10-15/outputs/reread_compare_stderr.txt <==
Traceback (most recent call last):
  File "/private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/repro_run4_7q11XN/run/User_First_Intelligence_v5.2_2026-10-15_source/protocols/reread_compare.py", line 15, in <module>
    A = {r["prefix"]: r for r in csv.DictReader((ROOT / "03_DATA/instrument_divergence_ahrefs_prefixes_2026-10-12.csv").open())}
                                                ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~^^
  File "/opt/homebrew/Cellar/python@3.13/3.13.2/Frameworks/Python.framework/Versions/3.13/lib/python3.13/pathlib/_local.py", line 537, in open
    return io.open(self, mode, buffering, encoding, errors, newline)
           ~~~~~~~^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^
FileNotFoundError: [Errno 2] No such file or directory: '/private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/repro_run4_7q11XN/run/03_DATA/instrument_divergence_ahrefs_prefixes_2026-10-12.csv'


==> anc/08_REVIEW/reproduction_v5.2_run4_2026-10-15/outputs/rounding_boundaries.txt <==
value                                      exact      quoted  half-up  half-even  Python-format
Section 1 and Table D1: share of the scree 82.5       82%     83       82         82
Table 4: /device-compare/ keyword ratio, S 5.25       5.2     5.3      5.2        5.2
Table C2: Information Technology, Copilot, 405.65     405.6   405.7    405.6      405.6
Table C2: Real Estate, Gemini, thousands   2.15       2.1     2.2      2.2        2.1
Section 6: lower end of the multi-word bra 0.735      0.74    0.74     0.74       0.73
raw cells: 405650 2150


==> anc/08_REVIEW/reproduction_v5.2_run4_2026-10-15/outputs/run_status.tsv <==
analyze	exit=0	seconds=1	cwd=/private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/repro_run4_7q11XN/run/User_First_Intelligence_v5.2_2026-10-15_source/data	cmd=python3 analyze.py
m2_from_counts	exit=0	seconds=28	cwd=/private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/repro_run4_7q11XN/run/User_First_Intelligence_v5.2_2026-10-15_source/review_demand	cmd=python3 m2_from_counts.py
r2_link_check	exit=0	seconds=0	cwd=/private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/repro_run4_7q11XN/run/User_First_Intelligence_v5.2_2026-10-15_source/review_demand	cmd=python3 r2_link_check.py
vendor_reliance_offline	exit=0	seconds=0	cwd=/private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/repro_run4_7q11XN/run/User_First_Intelligence_v5.2_2026-10-15_source/stakes	cmd=python3 vendor_reliance.py --offline
stakes_screen_check	exit=0	seconds=0	cwd=/private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/repro_run4_7q11XN/run/User_First_Intelligence_v5.2_2026-10-15_source/stakes	cmd=python3 stakes_screen_check.py
section7_from_aggregates	exit=0	seconds=56	cwd=/private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/repro_run4_7q11XN/run/User_First_Intelligence_v5.2_2026-10-15_source/ai_citation_cross_sector/scripts	cmd=python3 section7_from_aggregates.py
make_tables_sector_surface	exit=0	seconds=0	cwd=/private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/repro_run4_7q11XN/run/User_First_Intelligence_v5.2_2026-10-15_source/ai_citation_cross_sector/scripts	cmd=python3 make_tables_sector_surface.py
instrument_extra	exit=0	seconds=24	cwd=/private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/repro_run4_7q11XN/run/User_First_Intelligence_v5.2_2026-10-15_source/instrument_divergence_extra	cmd=python3 instrument_extra.py
instrument_extra_as_stamped	exit=0	seconds=1	cwd=/private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/repro_run4_7q11XN/run/User_First_Intelligence_v5.2_2026-10-15_source/protocols	cmd=python3 instrument_extra_as_stamped.py
reread_compare	exit=1	seconds=0	cwd=/private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/repro_run4_7q11XN/run/User_First_Intelligence_v5.2_2026-10-15_source/protocols	cmd=python3 reread_compare.py
analyze_reviews_attempt	exit=1	seconds=1	cwd=/private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/repro_run4_7q11XN/run/User_First_Intelligence_v5.2_2026-10-15_source/review_demand	cmd=python3 analyze_reviews.py
supplement_r10_attempt	exit=1	seconds=1	cwd=/private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/repro_run4_7q11XN/run/User_First_Intelligence_v5.2_2026-10-15_source/review_demand	cmd=python3 supplement_r10.py
r2_link_sample_attempt	exit=1	seconds=1	cwd=/private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/repro_run4_7q11XN/run/User_First_Intelligence_v5.2_2026-10-15_source/review_demand	cmd=python3 r2_link_sample.py
make_fig_reviews_v50_attempt	exit=1	seconds=0	cwd=/private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/repro_run4_7q11XN/run/User_First_Intelligence_v5.2_2026-10-15_source/review_demand	cmd=python3 make_fig_reviews_v50.py
cross_sector_attempt	exit=1	seconds=0	cwd=/private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/repro_run4_7q11XN/run/User_First_Intelligence_v5.2_2026-10-15_source/ai_citation_cross_sector/scripts	cmd=python3 cross_sector.py
cross_sector_sensitivity_attempt	exit=1	seconds=0	cwd=/private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/repro_run4_7q11XN/run/User_First_Intelligence_v5.2_2026-10-15_source/ai_citation_cross_sector/scripts	cmd=python3 cross_sector_sensitivity.py
cross_sector_sensitivity2_attempt	exit=1	seconds=0	cwd=/private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/repro_run4_7q11XN/run/User_First_Intelligence_v5.2_2026-10-15_source/ai_citation_cross_sector/scripts	cmd=python3 cross_sector_sensitivity2.py
make_brand_radar_urls	exit=0	seconds=1	cwd=/private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/repro_run4_7q11XN/run/User_First_Intelligence_v5.2_2026-10-15_source/ai_citation_cross_sector/scripts	cmd=python3 make_brand_radar_urls.py
make_figs_v4	exit=0	seconds=2	cwd=/private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/repro_run4_7q11XN/run/User_First_Intelligence_v5.2_2026-10-15_source	cmd=python3 make_figs_v4.py
make_fig0	exit=0	seconds=1	cwd=/private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/repro_run4_7q11XN/run/User_First_Intelligence_v5.2_2026-10-15_source	cmd=python3 make_fig0.py
make_fig_sources	exit=0	seconds=1	cwd=/private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/repro_run4_7q11XN/run/User_First_Intelligence_v5.2_2026-10-15_source/ai_citation_cross_sector/scripts	cmd=python3 make_fig_sources.py
build_tex	exit=0	seconds=3	cwd=/private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/repro_run4_7q11XN/build/User_First_Intelligence_v5.2_2026-10-15_source	cmd=python3 build_tex.py
tectonic_paper	exit=0	seconds=2	cwd=/private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/repro_run4_7q11XN/build/User_First_Intelligence_v5.2_2026-10-15_source/build	cmd=tectonic --keep-logs paper.tex
build_docx	exit=0	seconds=1	cwd=/private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/repro_run4_7q11XN/build/User_First_Intelligence_v5.2_2026-10-15_source	cmd=./build_docx.sh


==> anc/08_REVIEW/reproduction_v5.2_run4_2026-10-15/outputs/section7_from_aggregates_stdout.txt <==
== Frame
  answer records, US, all platforms, summed over sectors 20,389,967; range 18,763 (xlu) to 7,766,466 (xly)
  88 cells; summed citation incidences per cell 860 to 18,381,848; registrable domains per export 760 to 975

== Video and community share (registered reduction)
  Google views median 21.3% (range 8.1% to 35.8%); other four median 2.1% (range 0.3% to 16.7%)
  per surface: aio_searchqueries 25.8%, aio_prompts 32.4%, aimode_searchqueries 17.8%, aimode_prompts 24.1%, chatgpt 0.9%, perplexity 4.6%, gemini 9.2%, copilot 0.6%
  sectors where the lowest Google view exceeds the highest other surface: 11/11
  Google prompt views only: median 24.6%
  bootstrap over sectors, 95% interval of the median: Google 17.2% to 26.7%; other four 1.7% to 2.7%
  without YouTube: Google median 12.7%, other four 1.6%; lowest Google view above highest other in 7/11

== YouTube among non-company domains
  aio_searchqueries      median rank     1; in the top three in 11/11
  aio_prompts            median rank     1; in the top three in 10/11
  aimode_searchqueries   median rank     2; in the top three in 9/11
  aimode_prompts         median rank     2; in the top three in 8/11
  chatgpt                median rank   151; in the top three in 0/11
  perplexity             median rank     7; in the top three in 0/11
  gemini                 median rank     7; in the top three in 0/11
  copilot                median rank   161; in the top three in 0/11
  top three on Google views 38/44; on the other four 0/44

== Other source types, medians
  reference       Google 3.2%; other four 2.7%; Copilot 1.6%
  forum           Google 5.7%; other four 1.1%; Copilot 0.0%
  report_brands   Google 10.4%; other four 14.1%; Copilot 4.5%
  other_web       Google 61.1%; other four 71.7%; Copilot 89.9%

== Predictions written before collection
  P1 sectors with YouTube first, per view {'aio_searchqueries': 9, 'aio_prompts': 8, 'aimode_searchqueries': 2, 'aimode_prompts': 2}; on both products 4/11 -> fails
  P2 sectors with YouTube outside the top five {'chatgpt': 11, 'perplexity': 6, 'copilot': 11} -> holds
  P3 sectors with Reddit in the top ten on every surface but Copilot 3/11 -> fails; ChatGPT fails in 8 of the 8 others
  P4 aio_searchqueries: consumer 26.9% against other 24.2%; exact one-sided p 0.274
  P4 aio_prompts: consumer 29.6% against other 24.4%; exact one-sided p 0.210

== Exploratory: mean pairwise Jaccard of the non-company top ten across the 55 sector pairs
  aio_searchqueries 0.39, aio_prompts 0.36, aimode_searchqueries 0.39, aimode_prompts 0.40, chatgpt 0.08, perplexity 0.15, gemini 0.23, copilot 0.16
  Google views 0.36 to 0.40; other four 0.08 to 0.23

== Variance of cell shares explained by surface and by sector (unweighted)
  video_community    surface 77%  sector 14%
  news               surface 12%  sector 73%
  government         surface 26%  sector 49%
  report_brands      surface 40%  sector 45%
  bootstrap video_community    surface [70%, 91%]  sector [5%, 20%]
  bootstrap news               surface [7%, 50%]  sector [20%, 83%]

== Appendix C1: registered type shares by surface, median (min to max) over 11 sectors
  aio_searchqueries      video_community 25.8% (14.3%-34.3%) | reference 4.3% (1.3%-8.1%) | news 0.7% (0.2%-2.8%) | government 0.4% (0.2%-8.6%) | report_brands 11.9% (6.1%-23.5%) | other_web 55.6% (41.1%-62.0%)
  aio_prompts            video_community 32.4% (13.4%-35.8%) | reference 2.6% (0.7%-3.9%) | news 1.0% (0.1%-5.8%) | government 0.3% (0.1%-3.8%) | report_brands 8.1% (2.7%-20.5%) | other_web 59.0% (42.0%-75.3%)
  aimode_searchqueries   video_community 17.8% (9.0%-23.8%) | reference 4.2% (2.2%-10.4%) | news 1.0% (0.3%-4.2%) | government 0.4% (0.1%-8.6%) | report_brands 10.8% (5.1%-17.6%) | other_web 65.3% (53.1%-71.4%)
  aimode_prompts         video_community 24.1% (8.1%-28.3%) | reference 2.7% (0.9%-4.5%) | news 1.4% (0.3%-5.6%) | government 0.4% (0.1%-5.0%) | report_brands 9.5% (2.7%-19.3%) | other_web 65.1% (50.1%-79.3%)
  chatgpt                video_community 0.9% (0.3%-2.5%) | reference 1.7% (0.5%-3.4%) | news 1.7% (0.7%-5.2%) | government 3.0% (1.6%-18.2%) | report_brands 27.4% (13.5%-38.2%) | other_web 61.5% (51.2%-76.1%)
  perplexity             video_community 4.6% (1.8%-7.7%) | reference 5.9% (2.8%-10.7%) | news 1.5% (0.3%-7.9%) | government 0.8% (0.1%-12.0%) | report_brands 15.6% (8.2%-29.8%) | other_web 67.8% (56.4%-73.9%)
  gemini                 video_community 9.2% (2.9%-16.7%) | reference 3.7% (1.2%-6.9%) | news 0.5% (0.1%-3.8%) | government 0.3% (0.1%-2.4%) | report_brands 8.3% (3.2%-33.2%) | other_web 75.2% (49.5%-85.3%)
  copilot                video_community 0.6% (0.3%-1.0%) | reference 1.6% (0.3%-2.7%) | news 0.9% (0.2%-5.2%) | government 0.1% (0.0%-2.2%) | report_brands 4.5% (1.6%-27.0%) | other_web 89.9% (71.6%-94.6%)

== Appendix C2: summed citation incidences per cell, thousands
  xlk   10,891.5 294.3 1,128.4 352.4 317.5 186.8 147.9 405.6
  xlv   604.2 10.1 69.8 16.5 13.9 8.5 7.4 20.9
  xlf   1,776.8 78.8 173.5 97.5 64.4 37.4 45.3 85.9
  xly   18,381.8 790.0 1,752.1 660.9 347.0 441.7 128.8 1,581.3
  xlc   4,350.7 134.3 591.5 163.5 150.1 71.8 76.0 197.9
  xli   1,223.2 52.6 112.9 60.2 52.6 21.7 27.2 79.3
  xlp   8,832.0 395.4 982.3 446.6 351.7 215.6 149.8 1,295.6
  xle   103.6 3.8 14.8 5.5 5.1 2.0 2.9 9.0
  xlu   50.3 2.1 7.2 2.6 2.1 0.9 1.5 3.2
  xlre  77.9 6.4 22.1 6.8 6.8 4.4 2.1 6.8
  xlb   337.5 15.6 24.3 17.5 18.5 5.6 6.5 18.7

== Truncation: median share of a cell's incidences in export rows 501 to 1,000
  aio_searchqueries 8.5%, aio_prompts 7.6%, aimode_searchqueries 8.5%, aimode_prompts 7.9%, chatgpt 8.9%, perplexity 9.5%, gemini 11.1%, copilot 13.8%; range of medians 7.6% to 13.8%

== Industrials re-run as 'RTX Corporation' (ChatGPT export unavailable)
  aio_searchqueries      video and community 31.3% -> 30.1%; YouTube rank 1 -> 1; top non-company youtube.com -> youtube.com
  aio_prompts            video and community 33.9% -> 31.3%; YouTube rank 1 -> 1; top non-company youtube.com -> youtube.com
  aimode_searchqueries   video and community 21.4% -> 20.7%; YouTube rank 2 -> 2; top non-company google.com -> google.com
  aimode_prompts         video and community 27.6% -> 26.3%; YouTube rank 2 -> 1; top non-company google.com -> youtube.com
  perplexity             video and community 6.2% -> 5.5%; YouTube rank 5 -> 4; top non-company wikipedia.org -> wikipedia.org
  gemini                 video and community 15.0% -> 13.4%; YouTube rank 4 -> 5; top non-company reddit.com -> reddit.com
  copilot                video and community 0.7% -> 0.8%; YouTube rank 43 -> 78; top non-company amazon.com -> flightconnections.com

(check) predictions file: P1 per view {'aio_searchqueries': 9, 'aio_prompts': 8, 'aimode_searchqueries': 2, 'aimode_prompts': 2}; P2 {'chatgpt': 11, 'perplexity': 6, 'copilot': 11}; P3 3


==> anc/08_REVIEW/reproduction_v5.2_run4_2026-10-15/outputs/stakes_screen_check_stdout.txt <==
== Works sampled and judged by both annotators: 120
  annotator 1: {'yes': 99, 'no': 13, 'unclear': 8}; use a vendor's figures as data 99/120 = 82% [Wilson 95% 75%, 88%]; of those, one vendor only 86/99 = 87% [79%, 92%]; compare vendors 7
  annotator 2: {'yes': 104, 'no': 14, 'unclear': 2}; use a vendor's figures as data 104/120 = 87% [Wilson 95% 79%, 92%]; of those, one vendor only 91/104 = 88% [80%, 93%]; compare vendors 5
  agreement on uses_vendor_data: 90% of 120; Cohen's kappa 0.63; both say yes: 99
  share both annotators judge to use a vendor's figures as data: 99/120 = 82% [75%, 88%]


==> anc/08_REVIEW/reproduction_v5.2_run4_2026-10-15/outputs/stamped_vs_current_sections1to6.txt <==
stamped script stdout == current script sections 1 to 6 (less the blank line before section 7): IDENTICAL


==> anc/08_REVIEW/reproduction_v5.2_run4_2026-10-15/outputs/supplement_r10_attempt_stderr.txt <==
Traceback (most recent call last):
  File "/private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/repro_run4_7q11XN/run/User_First_Intelligence_v5.2_2026-10-15_source/review_demand/supplement_r10.py", line 17, in <module>
    r = pd.read_excel(SRC / "Telecom_reviews_and_responses.xlsx", sheet_name="Reviews")
  File "/opt/homebrew/lib/python3.13/site-packages/pandas/io/excel/_base.py", line 481, in read_excel
    io = ExcelFile(
        io,
    ...<2 lines>...
        engine_kwargs=engine_kwargs,
    )
  File "/opt/homebrew/lib/python3.13/site-packages/pandas/io/excel/_base.py", line 1604, in __init__
    ext = inspect_excel_format(
        content_or_path=path_or_buffer, storage_options=storage_options
    )
  File "/opt/homebrew/lib/python3.13/site-packages/pandas/io/excel/_base.py", line 1452, in inspect_excel_format
    with get_handle(
         ~~~~~~~~~~^
        content_or_path, "rb", storage_options=storage_options, is_text=False
        ^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^
    ) as handle:
    ^
  File "/opt/homebrew/lib/python3.13/site-packages/pandas/io/common.py", line 935, in get_handle
    handle = open(handle, ioargs.mode)
FileNotFoundError: [Errno 2] No such file or directory: 'Telecom_reviews_and_responses.xlsx'


==> anc/08_REVIEW/reproduction_v5.2_run4_2026-10-15/outputs/tectonic_paper.log <==
**
(paper.tex
LaTeX2e <2021-11-15> patch level 1
L3 programming layer <2022-02-24> (article.cls
Document Class: article 2021/10/04 v1.4n Standard LaTeX document class
(size10.clo
File: size10.clo 2021/10/04 v1.4n Standard LaTeX file (size option)
)
\c@part=\count181
\c@section=\count182
\c@subsection=\count183
\c@subsubsection=\count184
\c@paragraph=\count185
\c@subparagraph=\count186
\c@figure=\count187
\c@table=\count188
\abovecaptionskip=\skip47
\belowcaptionskip=\skip48
\bibindent=\dimen138
) (geometry.sty
Package: geometry 2020/01/02 v5.9 Page Geometry
 (keyval.sty
Package: keyval 2014/10/28 v1.15 key=value parser (DPC)
\KV@toks@=\toks16
) (ifvtex.sty
Package: ifvtex 2019/10/25 v1.7 ifvtex legacy package. Use iftex instead.
 (iftex.sty
Package: iftex 2022/02/03 v1.0f TeX engine tests
))
\Gm@cnth=\count189
\Gm@cntv=\count190
\c@Gm@tempcnt=\count191
\Gm@bindingoffset=\dimen139
\Gm@wd@mp=\dimen140
\Gm@odd@mp=\dimen141
\Gm@even@mp=\dimen142
\Gm@layoutwidth=\dimen143
\Gm@layoutheight=\dimen144
\Gm@layouthoffset=\dimen145
\Gm@layoutvoffset=\dimen146
\Gm@dimlist=\toks17
)
(fontspec.sty (xparse.sty (expl3.sty
Package: expl3 2022-02-24 L3 programming layer (loader) 
 (l3backend-xetex.def
File: l3backend-xetex.def 2022-02-07 L3 backend support: XeTeX
\c__kernel_sys_dvipdfmx_version_int=\count192
\l__color_backend_stack_int=\count193
\g__color_backend_stack_int=\count194
\g__graphics_track_int=\count195
\l__pdf_internal_box=\box50
\g__pdf_backend_object_int=\count196
\g__pdf_backend_annotation_int=\count197
\g__pdf_backend_link_int=\count198
))
Package: xparse 2022-01-12 L3 Experimental document command parser
)
Package: fontspec 2022/01/15 v2.8a Font selection for XeLaTeX and LuaLaTeX

(fontspec-xetex.sty
Package: fontspec-xetex 2022/01/15 v2.8a Font selection for XeLaTeX and LuaLaTe
X
\l__fontspec_script_int=\count199
\l__fontspec_language_int=\count266
\l__fontspec_strnum_int=\count267
\l__fontspec_tmp_int=\count268
\l__fontspec_tmpa_int=\count269
\l__fontspec_tmpb_int=\count270
\l__fontspec_tmpc_int=\count271
\l__fontspec_em_int=\count272
\l__fontspec_emdef_int=\count273
\l__fontspec_strong_int=\count274
\l__fontspec_strongdef_int=\count275
\l__fontspec_tmpa_dim=\dimen147
\l__fontspec_tmpb_dim=\dimen148
\l__fontspec_tmpc_dim=\dimen149
 (fontenc.sty
Package: fontenc 2021/04/29 v2.0v Standard LaTeX package
) (fontspec.cfg)))

Package fontspec Info: Font family 'texgyretermes-regular.otf(0)' created for
(fontspec)             font 'texgyretermes-regular.otf' with options
(fontspec)             [Ligatures=TeX,BoldFont=texgyretermes-bold.otf,ItalicFon
t=texgyretermes-italic.otf,BoldItalicFont=texgyretermes-bolditalic.otf].
(fontspec)              
(fontspec)              This font family consists of the following NFSS
(fontspec)             series/shapes:
(fontspec)              
(fontspec)             - 'normal' (m/n) with NFSS spec.:
(fontspec)             <->"[texgyretermes-regular.otf]/OT:script=latn;language=
dflt;mapping=tex-text;"
(fontspec)             - 'small caps'  (m/sc) with NFSS spec.:
(fontspec)             <->"[texgyretermes-regular.otf]/OT:script=latn;language=
dflt;+smcp;mapping=tex-text;"
(fontspec)             - 'bold' (b/n) with NFSS spec.:
(fontspec)             <->"[texgyretermes-bold.otf]/OT:script=latn;language=dfl
t;mapping=tex-text;"
(fontspec)             - 'bold small caps'  (b/sc) with NFSS spec.:
(fontspec)             <->"[texgyretermes-bold.otf]/OT:script=latn;language=dfl
t;+smcp;mapping=tex-text;"
(fontspec)             - 'italic' (m/it) with NFSS spec.:
(fontspec)             <->"[texgyretermes-italic.otf]/OT:script=latn;language=d
flt;mapping=tex-text;"
(fontspec)             - 'italic small caps'  (m/scit) with NFSS spec.:
(fontspec)             <->"[texgyretermes-italic.otf]/OT:script=latn;language=d
flt;+smcp;mapping=tex-text;"
(fontspec)             - 'bold italic' (b/it) with NFSS spec.:
(fontspec)             <->"[texgyretermes-bolditalic.otf]/OT:script=latn;langua
ge=dflt;mapping=tex-text;"
(fontspec)             - 'bold italic small caps'  (b/scit) with NFSS spec.:
(fontspec)             <->"[texgyretermes-bolditalic.otf]/OT:script=latn;langua
ge=dflt;+smcp;mapping=tex-text;"


Package fontspec Info: Font family 'texgyretermes-regular.otf(1)' created for
(fontspec)             font 'texgyretermes-regular.otf' with options [].
(fontspec)              
(fontspec)              This font family consists of the following NFSS
(fontspec)             series/shapes:
(fontspec)              
(fontspec)             - 'normal' (m/n) with NFSS spec.:
(fontspec)             <->"[texgyretermes-regular.otf]/OT:script=latn;language=
dflt;"
(fontspec)             - 'small caps'  (m/sc) with NFSS spec.:
(fontspec)             <->"[texgyretermes-regular.otf]/OT:script=latn;language=
dflt;+smcp;"

 (amsmath.sty
Package: amsmath 2021/10/15 v2.17l AMS math features
\@mathmargin=\skip49

For additional information on amsmath, use the `?' option.
(amstext.sty
Package: amstext 2021/08/26 v2.01 AMS text
 (amsgen.sty
File: amsgen.sty 1999/11/30 v2.0 generic functions
\@emptytoks=\toks18
\ex@=\dimen150
)) (amsbsy.sty
Package: amsbsy 1999/11/29 v1.2d Bold Symbols
\pmbraise@=\dimen151
) (amsopn.sty
Package: amsopn 2021/08/26 v2.02 operator names
)
\inf@bad=\count276
LaTeX Info: Redefining \frac on input line 234.
\uproot@=\count277
\leftroot@=\count278
LaTeX Info: Redefining \overline on input line 399.
\classnum@=\count279
\DOTSCASE@=\count280
LaTeX Info: Redefining \ldots on input line 496.
LaTeX Info: Redefining \dots on input line 499.
LaTeX Info: Redefining \cdots on input line 620.
\Mathstrutbox@=\box51
\strutbox@=\box52
\big@size=\dimen152
LaTeX Font Info:    Redeclaring font encoding OML on input line 743.
LaTeX Font Info:    Redeclaring font encoding OMS on input line 744.
\macc@depth=\count281
\c@MaxMatrixCols=\count282
\dotsspace@=\muskip16
\c@parentequation=\count283
\dspbrk@lvl=\count284
\tag@help=\toks19
\row@=\count285
\column@=\count286
\maxfields@=\count287
\andhelp@=\toks20
\eqnshift@=\dimen153
\alignsep@=\dimen154
\tagshift@=\dimen155
\tagwidth@=\dimen156
\totwidth@=\dimen157
\lineht@=\dimen158
\@envbody=\toks21
\multlinegap=\skip50
\multlinetaggap=\skip51
\mathdisplay@stack=\toks22
LaTeX Info: Redefining \[ on input line 2938.
LaTeX Info: Redefining \] on input line 2939.
) (unicode-math.sty
Package: unicode-math 2020/01/31 v0.8q Unicode maths in XeLaTeX and LuaLaTeX

(unicode-math-xetex.sty
Package: unicode-math-xetex 2020/01/31 v0.8q Unicode maths in XeLaTeX and LuaLa
TeX
 (l3keys2e.sty
Package: l3keys2e 2022-01-12 LaTeX2e option processing using LaTeX3 keys
) (fix-cm.sty
Package: fix-cm 2020/11/24 v1.1t fixes to LaTeX
 (ts1enc.def
File: ts1enc.def 2001/06/05 v3.0e (jk/car/fm) Standard LaTeX file
LaTeX Font Info:    Redeclaring font encoding TS1 on input line 47.
))
\g__um_fam_int=\count288
\g__um_fonts_used_int=\count289
\l__um_primecount_int=\count290
\g__um_primekern_muskip=\muskip17

(unicode-math-table.tex)))

Package fontspec Info: Font family 'latinmodern-math.otf(0)' created for font
(fontspec)             'latinmodern-math.otf' with options
(fontspec)             [BoldItalicFont={},ItalicFont={},SmallCapsFont={},Script
=Math].
(fontspec)              
(fontspec)              This font family consists of the following NFSS
(fontspec)             series/shapes:
(fontspec)              
(fontspec)             - 'normal' (m/n) with NFSS spec.:
(fontspec)             <->"[latinmodern-math.otf]/OT:script=math;language=dflt;
"
(fontspec)             - 'small caps'  (m/sc) with NFSS spec.: 


Package fontspec Info: Font family 'latinmodern-math.otf(1)' created for font
(fontspec)             'latinmodern-math.otf' with options
(fontspec)             [BoldItalicFont={},ItalicFont={},SmallCapsFont={},Script
=Math,SizeFeatures={{Size=8.5-},{Size=6-8.5,Font=latinmodern-math.otf,Style=Mat
hScript},{Size=-6,Font=latinmodern-math.otf,Style=MathScriptScript}}].
(fontspec)              
(fontspec)              This font family consists of the following NFSS
(fontspec)             series/shapes:
(fontspec)              
(fontspec)             - 'normal' (m/n) with NFSS spec.:
(fontspec)             <8.5->"[latinmodern-math.otf]/OT:script=math;language=df
lt;"<6-8.5>"[latinmodern-math.otf]/OT:script=math;language=dflt;+ssty=0;"<-6>"[
latinmodern-math.otf]/OT:script=math;language=dflt;+ssty=1;"
(fontspec)             - 'small caps'  (m/sc) with NFSS spec.: 

LaTeX Font Info:    Encoding `OT1' has changed to `TU' for symbol font
(Font)              `operators' in the math version `normal' on input line 9.
LaTeX Font Info:    Overwriting symbol font `operators' in version `normal'
(Font)                  OT1/cmr/m/n --> TU/latinmodern-math.otf(1)/m/n on input
 line 9.
LaTeX Font Info:    Encoding `OT1' has changed to `TU' for symbol font
(Font)              `operators' in the math version `bold' on input line 9.
LaTeX Font Info:    Overwriting symbol font `operators' in version `bold'
(Font)                  OT1/cmr/bx/n --> TU/latinmodern-math.otf(1)/b/n on inpu
t line 9.

Package fontspec Info: latinmodern-math scale = 1.0001.


Package fontspec Info: latinmodern-math scale = 1.0001.


Package fontspec Info: latinmodern-math scale = 1.0001.


Package fontspec Info: latinmodern-math scale = 1.0001.


Package fontspec Info: Font family 'latinmodern-math.otf(2)' created for font
(fontspec)             'latinmodern-math.otf' with options
(fontspec)             [BoldItalicFont={},ItalicFont={},SmallCapsFont={},Script
=Math,SizeFeatures={{Size=8.5-},{Size=6-8.5,Font=latinmodern-math.otf,Style=Mat
hScript},{Size=-6,Font=latinmodern-math.otf,Style=MathScriptScript}},ScaleAgain
=1.0001,FontAdjustment={\fontdimen
(fontspec)             8\font =6.77pt\relax \fontdimen 9\font =3.94pt\relax
(fontspec)             \fontdimen 10\font =4.44pt\relax \fontdimen 11\font
(fontspec)             =6.86pt\relax \fontdimen 12\font =3.45pt\relax
(fontspec)             \fontdimen 13\font =3.63pt\relax \fontdimen 14\font
(fontspec)             =3.63pt\relax \fontdimen 15\font =2.89pt\relax
(fontspec)             \fontdimen 16\font =2.47pt\relax \fontdimen 17\font
(fontspec)             =2.47pt\relax \fontdimen 18\font =2.5pt\relax
(fontspec)             \fontdimen 19\font =2.0pt\relax \fontdimen 22\font
(fontspec)             =2.5pt\relax \fontdimen 20\font =0pt\relax \fontdimen
(fontspec)             21\font =0pt\relax }].
(fontspec)              
(fontspec)              This font family consists of the following NFSS
(fontspec)             series/shapes:
(fontspec)              
(fontspec)             - 'normal' (m/n) with NFSS spec.:
(fontspec)             <8.5->s*[1.0001]"[latinmodern-math.otf]/OT:script=math;l
anguage=dflt;"<6-8.5>s*[1.0001]"[latinmodern-math.otf]/OT:script=math;language=
dflt;+ssty=0;"<-6>s*[1.0001]"[latinmodern-math.otf]/OT:script=math;language=dfl
t;+ssty=1;"
(fontspec)             - 'small caps'  (m/sc) with NFSS spec.: 
(fontspec)             and font adjustment code:
(fontspec)             \fontdimen 8\font =6.77pt\relax \fontdimen 9\font
(fontspec)             =3.94pt\relax \fontdimen 10\font =4.44pt\relax
(fontspec)             \fontdimen 11\font =6.86pt\relax \fontdimen 12\font
(fontspec)             =3.45pt\relax \fontdimen 13\font =3.63pt\relax
(fontspec)             \fontdimen 14\font =3.63pt\relax \fontdimen 15\font
(fontspec)             =2.89pt\relax \fontdimen 16\font =2.47pt\relax
(fontspec)             \fontdimen 17\font =2.47pt\relax \fontdimen 18\font
(fontspec)             =2.5pt\relax \fontdimen 19\font =2.0pt\relax \fontdimen
(fontspec)             22\font =2.5pt\relax \fontdimen 20\font =0pt\relax
(fontspec)             \fontdimen 21\font =0pt\relax 

LaTeX Font Info:    Encoding `OMS' has changed to `TU' for symbol font
(Font)              `symbols' in the math version `normal' on input line 9.
LaTeX Font Info:    Overwriting symbol font `symbols' in version `normal'
(Font)                  OMS/cmsy/m/n --> TU/latinmodern-math.otf(2)/m/n on inpu
t line 9.
LaTeX Font Info:    Encoding `OMS' has changed to `TU' for symbol font
(Font)              `symbols' in the math version `bold' on input line 9.
LaTeX Font Info:    Overwriting symbol font `symbols' in version `bold'
(Font)                  OMS/cmsy/b/n --> TU/latinmodern-math.otf(2)/b/n on inpu
t line 9.

Package fontspec Info: latinmodern-math scale = 0.9999.


Package fontspec Info: latinmodern-math scale = 0.9999.


Package fontspec Info: latinmodern-math scale = 0.9999.


Package fontspec Info: latinmodern-math scale = 0.9999.


Package fontspec Info: Font family 'latinmodern-math.otf(3)' created for font
(fontspec)             'latinmodern-math.otf' with options
(fontspec)             [BoldItalicFont={},ItalicFont={},SmallCapsFont={},Script
=Math,SizeFeatures={{Size=8.5-},{Size=6-8.5,Font=latinmodern-math.otf,Style=Mat
hScript},{Size=-6,Font=latinmodern-math.otf,Style=MathScriptScript}},ScaleAgain
=0.9999,FontAdjustment={\fontdimen
(fontspec)             8\font =0.4pt\relax \fontdimen 9\font =2.0pt\relax
(fontspec)             \fontdimen 10\font =1.67pt\relax \fontdimen 11\font
(fontspec)             =1.11pt\relax \fontdimen 12\font =6.0pt\relax
(fontspec)             \fontdimen 13\font =0pt\relax }].
(fontspec)              
(fontspec)              This font family consists of the following NFSS
(fontspec)             series/shapes:
(fontspec)              
(fontspec)             - 'normal' (m/n) with NFSS spec.:
(fontspec)             <8.5->s*[0.9999]"[latinmodern-math.otf]/OT:script=math;l
anguage=dflt;"<6-8.5>s*[0.9999]"[latinmodern-math.otf]/OT:script=math;language=
dflt;+ssty=0;"<-6>s*[0.9999]"[latinmodern-math.otf]/OT:script=math;language=dfl
t;+ssty=1;"
(fontspec)             - 'small caps'  (m/sc) with NFSS spec.: 
(fontspec)             and font adjustment code:
(fontspec)             \fontdimen 8\font =0.4pt\relax \fontdimen 9\font
(fontspec)             =2.0pt\relax \fontdimen 10\font =1.67pt\relax
(fontspec)             \fontdimen 11\font =1.11pt\relax \fontdimen 12\font
(fontspec)             =6.0pt\relax \fontdimen 13\font =0pt\relax 

LaTeX Font Info:    Encoding `OMX' has changed to `TU' for symbol font
(Font)              `largesymbols' in the math version `normal' on input line 9
.
LaTeX Font Info:    Overwriting symbol font `largesymbols' in version `normal'
(Font)                  OMX/cmex/m/n --> TU/latinmodern-math.otf(3)/m/n on inpu
t line 9.
LaTeX Font Info:    Encoding `OMX' has changed to `TU' for symbol font
(Font)              `largesymbols' in the math version `bold' on input line 9.
LaTeX Font Info:    Overwriting symbol font `largesymbols' in version `bold'
(Font)                  OMX/cmex/m/n --> TU/latinmodern-math.otf(3)/b/n on inpu
t line 9.
 (microtype.sty
Package: microtype 2022/03/14 v3.0d Micro-typographical refinements (RS)
 (etoolbox.sty
Package: etoolbox 2020/10/05 v2.5k e-TeX tools for LaTeX (JAW)
\etb@tempcnta=\count291
)
\MT@toks=\toks23
\MT@tempbox=\box53
\MT@count=\count292
LaTeX Info: Redefining \noprotrusionifhmode on input line 1027.
LaTeX Info: Redefining \leftprotrusion on input line 1028.
LaTeX Info: Redefining \rightprotrusion on input line 1036.
LaTeX Info: Redefining \textls on input line 1195.
\MT@outer@kern=\dimen159
LaTeX Info: Redefining \textmicrotypecontext on input line 1781.
\MT@listname@count=\count293
 (microtype-xetex.def
File: microtype-xetex.def 2022/03/14 v3.0d Definitions specific to xetex (RS)
LaTeX Info: Redefining \lsstyle on input line 236.
)
Package microtype Info: Loading configuration file microtype.cfg.

(microtype.cfg
File: microtype.cfg 2022/03/14 v3.0d microtype main configuration file (RS)
)) (booktabs.sty
Package: booktabs 2020/01/12 v1.61803398 Publication quality tables
\heavyrulewidth=\dimen160
\lightrulewidth=\dimen161
\cmidrulewidth=\dimen162
\belowrulesep=\dimen163
\belowbottomsep=\dimen164
\aboverulesep=\dimen165
\abovetopsep=\dimen166
\cmidrulesep=\dimen167
\cmidrulekern=\dimen168
\defaultaddspace=\dimen169
\@cmidla=\count294
\@cmidlb=\count295
\@aboverulesep=\dimen170
\@belowrulesep=\dimen171
\@thisruleclass=\count296
\@lastruleclass=\count297
\@thisrulewidth=\dimen172
) (tabularx.sty
Package: tabularx 2020/01/15 v2.11c `tabularx' package (DPC)
 (array.sty
Package: array 2021/10/04 v2.5f Tabular extension package (FMi)
\col@sep=\dimen173
\ar@mcellbox=\box54
\extrarowheight=\dimen174
\NC@list=\toks24
\extratabsurround=\skip52
\backup@length=\skip53
\ar@cellbox=\box55
)
\TX@col@width=\dimen175
\TX@old@table=\dimen176
\TX@old@col=\dimen177
\TX@target=\dimen178
\TX@delta=\dimen179
\TX@cols=\count298
\TX@ftn=\toks25
) (ragged2e.sty
Package: ragged2e 2021/12/15 v3.1 ragged2e Package
\CenteringLeftskip=\skip54
\RaggedLeftLeftskip=\skip55
\RaggedRightLeftskip=\skip56
\CenteringRightskip=\skip57
\RaggedLeftRightskip=\skip58
\RaggedRightRightskip=\skip59
\CenteringParfillskip=\skip60
\RaggedLeftParfillskip=\skip61
\RaggedRightParfillskip=\skip62
\JustifyingParfillskip=\skip63
\CenteringParindent=\skip64
\RaggedLeftParindent=\skip65
\RaggedRightParindent=\skip66
\JustifyingParindent=\skip67
)
(graphicx.sty
Package: graphicx 2021/09/16 v1.2d Enhanced LaTeX Graphics (DPC,SPQR)
 (graphics.sty
Package: graphics 2021/03/04 v1.4d Standard LaTeX Graphics (DPC,SPQR)
 (trig.sty
Package: trig 2021/08/11 v1.11 sin cos tan (DPC)
) (graphics.cfg
File: graphics.cfg 2016/06/04 v1.11 sample graphics configuration
)
Package graphics Info: Driver file: xetex.def on input line 107.
 (xetex.def
File: xetex.def 2021/03/18 v5.0k Graphics/color driver for xetex
))
\Gin@req@height=\dimen180
\Gin@req@width=\dimen181
) (tikz.sty
(pgf.sty (pgfrcs.sty (pgfutil-common.tex
\pgfutil@everybye=\toks26
\pgfutil@tempdima=\dimen182
\pgfutil@tempdimb=\dimen183
 (pgfutil-common-lists.tex))
(pgfutil-latex.def
\pgfutil@abb=\box56
) (pgfrcs.code.tex (pgf.revision.tex)
Package: pgfrcs 2021/05/15 v3.1.9a (3.1.9a)
))
Package: pgf 2021/05/15 v3.1.9a (3.1.9a)
 (pgfcore.sty
(pgfsys.sty (pgfsys.code.tex
Package: pgfsys 2021/05/15 v3.1.9a (3.1.9a)
 (pgfkeys.code.tex
\pgfkeys@pathtoks=\toks27
\pgfkeys@temptoks=\toks28
 (pgfkeysfiltered.code.tex
\pgfkeys@tmptoks=\toks29
))
\pgf@x=\dimen184
\pgf@y=\dimen185
\pgf@xa=\dimen186
\pgf@ya=\dimen187
\pgf@xb=\dimen188
\pgf@yb=\dimen189
\pgf@xc=\dimen190
\pgf@yc=\dimen191
\pgf@xd=\dimen192
\pgf@yd=\dimen193
\w@pgf@writea=\write3
\r@pgf@reada=\read2
\c@pgf@counta=\count299
\c@pgf@countb=\count300
\c@pgf@countc=\count301
\c@pgf@countd=\count302
\t@pgf@toka=\toks30
\t@pgf@tokb=\toks31
\t@pgf@tokc=\toks32
\pgf@sys@id@count=\count303

(pgf.cfg
File: pgf.cfg 2021/05/15 v3.1.9a (3.1.9a)
)
Driver file for pgf: pgfsys-xetex.def
 (pgfsys-xetex.def
File: pgfsys-xetex.def 2021/05/15 v3.1.9a (3.1.9a)
 (pgfsys-dvipdfmx.def
File: pgfsys-dvipdfmx.def 2021/05/15 v3.1.9a (3.1.9a)
 (pgfsys-common-pdf.def
File: pgfsys-common-pdf.def 2021/05/15 v3.1.9a (3.1.9a)
)
\pgfsys@objnum=\count304
)))
(pgfsyssoftpath.code.tex
File: pgfsyssoftpath.code.tex 2021/05/15 v3.1.9a (3.1.9a)
\pgfsyssoftpath@smallbuffer@items=\count305
\pgfsyssoftpath@bigbuffer@items=\count306
) (pgfsysprotocol.code.tex
File: pgfsysprotocol.code.tex 2021/05/15 v3.1.9a (3.1.9a)
)) (xcolor.sty
Package: xcolor 2021/10/31 v2.13 LaTeX color extensions (UK)
 (color.cfg
File: color.cfg 2016/01/02 v1.6 sample color configuration
)
Package xcolor Info: Driver file: xetex.def on input line 227.
Package xcolor Info: Model `cmy' substituted by `cmy0' on input line 1352.
Package xcolor Info: Model `RGB' extended on input line 1368.
Package xcolor Info: Model `HTML' substituted by `rgb' on input line 1370.
Package xcolor Info: Model `Hsb' substituted by `hsb' on input line 1371.
Package xcolor Info: Model `tHsb' substituted by `hsb' on input line 1372.
Package xcolor Info: Model `HSB' substituted by `hsb' on input line 1373.
Package xcolor Info: Model `Gray' substituted by `gray' on input line 1374.
Package xcolor Info: Model `wave' substituted by `hsb' on input line 1375.
)
(pgfcore.code.tex
Package: pgfcore 2021/05/15 v3.1.9a (3.1.9a)
 (pgfmath.code.tex (pgfmathcalc.code.tex (pgfmathutil.code.tex) (pgfmathparser.
code.tex
\pgfmath@dimen=\dimen194
\pgfmath@count=\count307
\pgfmath@box=\box57
\pgfmath@toks=\toks33
\pgfmath@stack@operand=\toks34
\pgfmath@stack@operation=\toks35
) (pgfmathfunctions.code.tex
(pgfmathfunctions.basic.code.tex) (pgfmathfunctions.trigonometric.code.tex)
(pgfmathfunctions.random.code.tex) (pgfmathfunctions.comparison.code.tex)
(pgfmathfunctions.base.code.tex) (pgfmathfunctions.round.code.tex)
(pgfmathfunctions.misc.code.tex) (pgfmathfunctions.integerarithmetics.code.tex)
)) (pgfmathfloat.code.tex
\c@pgfmathroundto@lastzeros=\count308
)) (pgfint.code.tex) (pgfcorepoints.code.tex
File: pgfcorepoints.code.tex 2021/05/15 v3.1.9a (3.1.9a)
\pgf@picminx=\dimen195
\pgf@picmaxx=\dimen196
\pgf@picminy=\dimen197
\pgf@picmaxy=\dimen198
\pgf@pathminx=\dimen199
\pgf@pathmaxx=\dimen256
\pgf@pathminy=\dimen257
\pgf@pathmaxy=\dimen258
\pgf@xx=\dimen259
\pgf@xy=\dimen260
\pgf@yx=\dimen261
\pgf@yy=\dimen262
\pgf@zx=\dimen263
\pgf@zy=\dimen264
)
(pgfcorepathconstruct.code.tex
File: pgfcorepathconstruct.code.tex 2021/05/15 v3.1.9a (3.1.9a)
\pgf@path@lastx=\dimen265
\pgf@path@lasty=\dimen266
) (pgfcorepathusage.code.tex
File: pgfcorepathusage.code.tex 2021/05/15 v3.1.9a (3.1.9a)
\pgf@shorten@end@additional=\dimen267
\pgf@shorten@start@additional=\dimen268
)
(pgfcorescopes.code.tex
File: pgfcorescopes.code.tex 2021/05/15 v3.1.9a (3.1.9a)
\pgfpic=\box58
\pgf@hbox=\box59
\pgf@layerbox@main=\box60
\pgf@picture@serial@count=\count309
) (pgfcoregraphicstate.code.tex
File: pgfcoregraphicstate.code.tex 2021/05/15 v3.1.9a (3.1.9a)
\pgflinewidth=\dimen269
)
(pgfcoretransformations.code.tex
File: pgfcoretransformations.code.tex 2021/05/15 v3.1.9a (3.1.9a)
\pgf@pt@x=\dimen270
\pgf@pt@y=\dimen271
\pgf@pt@temp=\dimen272
) (pgfcorequick.code.tex
File: pgfcorequick.code.tex 2021/05/15 v3.1.9a (3.1.9a)
)
(pgfcoreobjects.code.tex
File: pgfcoreobjects.code.tex 2021/05/15 v3.1.9a (3.1.9a)
) (pgfcorepathprocessing.code.tex
File: pgfcorepathprocessing.code.tex 2021/05/15 v3.1.9a (3.1.9a)
)
(pgfcorearrows.code.tex
File: pgfcorearrows.code.tex 2021/05/15 v3.1.9a (3.1.9a)
\pgfarrowsep=\dimen273
) (pgfcoreshade.code.tex
File: pgfcoreshade.code.tex 2021/05/15 v3.1.9a (3.1.9a)
\pgf@max=\dimen274
\pgf@sys@shading@range@num=\count310
\pgf@shadingcount=\count311
) (pgfcoreimage.code.tex
File: pgfcoreimage.code.tex 2021/05/15 v3.1.9a (3.1.9a)

(pgfcoreexternal.code.tex
File: pgfcoreexternal.code.tex 2021/05/15 v3.1.9a (3.1.9a)
\pgfexternal@startupbox=\box61
)) (pgfcorelayers.code.tex
File: pgfcorelayers.code.tex 2021/05/15 v3.1.9a (3.1.9a)
)
(pgfcoretransparency.code.tex
File: pgfcoretransparency.code.tex 2021/05/15 v3.1.9a (3.1.9a)
) (pgfcorepatterns.code.tex
File: pgfcorepatterns.code.tex 2021/05/15 v3.1.9a (3.1.9a)
) (pgfcorerdf.code.tex
File: pgfcorerdf.code.tex 2021/05/15 v3.1.9a (3.1.9a)
))) (pgfmoduleshapes.code.tex
File: pgfmoduleshapes.code.tex 2021/05/15 v3.1.9a (3.1.9a)
\pgfnodeparttextbox=\box62
) (pgfmoduleplot.code.tex
File: pgfmoduleplot.code.tex 2021/05/15 v3.1.9a (3.1.9a)
)
(pgfcomp-version-0-65.sty
Package: pgfcomp-version-0-65 2021/05/15 v3.1.9a (3.1.9a)
\pgf@nodesepstart=\dimen275
\pgf@nodesepend=\dimen276
) (pgfcomp-version-1-18.sty
Package: pgfcomp-version-1-18 2021/05/15 v3.1.9a (3.1.9a)
)) (pgffor.sty (pgfkeys.sty (pgfkeys.code.tex)) (pgfmath.sty (pgfmath.code.tex)
) (pgffor.code.tex
Package: pgffor 2021/05/15 v3.1.9a (3.1.9a)

(pgfmath.code.tex)
\pgffor@iter=\dimen277
\pgffor@skip=\dimen278
\pgffor@stack=\toks36
\pgffor@toks=\toks37
)) (tikz.code.tex
Package: tikz 2021/05/15 v3.1.9a (3.1.9a)
 (pgflibraryplothandlers.code.tex
File: pgflibraryplothandlers.code.tex 2021/05/15 v3.1.9a (3.1.9a)
\pgf@plot@mark@count=\count312
\pgfplotmarksize=\dimen279
)
\tikz@lastx=\dimen280
\tikz@lasty=\dimen281
\tikz@lastxsaved=\dimen282
\tikz@lastysaved=\dimen283
\tikz@lastmovetox=\dimen284
\tikz@lastmovetoy=\dimen285
\tikzleveldistance=\dimen286
\tikzsiblingdistance=\dimen287
\tikz@figbox=\box63
\tikz@figbox@bg=\box64
\tikz@tempbox=\box65
\tikz@tempbox@bg=\box66
\tikztreelevel=\count313
\tikznumberofchildren=\count314
\tikznumberofcurrentchild=\count315
\tikz@fig@count=\count316

(pgfmodulematrix.code.tex
File: pgfmodulematrix.code.tex 2021/05/15 v3.1.9a (3.1.9a)
\pgfmatrixcurrentrow=\count317
\pgfmatrixcurrentcolumn=\count318
\pgf@matrix@numberofcolumns=\count319
)
\tikz@expandcount=\count320
 (tikzlibrarytopaths.code.tex
File: tikzlibrarytopaths.code.tex 2021/05/15 v3.1.9a (3.1.9a)
)))
(pgflibraryarrows.meta.code.tex
File: pgflibraryarrows.meta.code.tex 2021/05/15 v3.1.9a (3.1.9a)
\pgfarrowinset=\dimen288
\pgfarrowlength=\dimen289
\pgfarrowwidth=\dimen290
\pgfarrowlinewidth=\dimen291
) (tikzlibrarypatterns.code.tex
File: tikzlibrarypatterns.code.tex 2021/05/15 v3.1.9a (3.1.9a)

(pgflibrarypatterns.code.tex
File: pgflibrarypatterns.code.tex 2021/05/15 v3.1.9a (3.1.9a)
)) (tikzlibrarypositioning.code.tex
File: tikzlibrarypositioning.code.tex 2021/05/15 v3.1.9a (3.1.9a)
) (caption.sty
Package: caption 2022/03/01 v3.6b Customizing captions (AR)

(caption3.sty
Package: caption3 2022/03/17 v2.3b caption3 kernel (AR)
\caption@tempdima=\dimen292
\captionmargin=\dimen293
\caption@leftmargin=\dimen294
\caption@rightmargin=\dimen295
\caption@width=\dimen296
\caption@indent=\dimen297
\caption@parindent=\dimen298
\caption@hangindent=\dimen299
Package caption Info: Standard document class detected.
)
\c@caption@flags=\count321
\c@continuedfloat=\count322
) (enumitem.sty
Package: enumitem 2019/06/20 v3.9 Customized lists
\labelindent=\skip68
\enit@outerparindent=\dimen300
\enit@toks=\toks38
\enit@inbox=\box67
\enit@count@id=\count323
\enitdp@description=\count324
) (titlesec.sty
Package: titlesec 2021/07/05 v2.14 Sectioning titles
\ttl@box=\box68
\beforetitleunit=\skip69
\aftertitleunit=\skip70
\ttl@plus=\dimen301
\ttl@minus=\dimen302
\ttl@toksa=\toks39
\titlewidth=\dimen303
\titlewidthlast=\dimen304
\titlewidthfirst=\dimen305
) (fancyhdr.sty
Package: fancyhdr 2021/01/28 v4.0.1 Extensive control of page headers and foote
rs
\f@nch@headwidth=\skip71
\f@nch@O@elh=\skip72
\f@nch@O@erh=\skip73
\f@nch@O@olh=\skip74
\f@nch@O@orh=\skip75
\f@nch@O@elf=\skip76
\f@nch@O@erf=\skip77
\f@nch@O@olf=\skip78
\f@nch@O@orf=\skip79
) (url.sty
\Urlmuskip=\muskip18
Package: url 2013/09/16  ver 3.4  Verb mode for urls, etc.
)
(hyperref.sty
Package: hyperref 2022-02-21 v7.00n Hypertext links for LaTeX
 (ltxcmds.sty
Package: ltxcmds 2020-05-10 v1.25 LaTeX kernel commands for general use (HO)
) (pdftexcmds.sty
Package: pdftexcmds 2020-06-27 v0.33 Utility functions of pdfTeX for LuaTeX (HO
)
 (infwarerr.sty
Package: infwarerr 2019/12/03 v1.5 Providing info/warning/error messages (HO)
)
Package pdftexcmds Info: \pdf@primitive is available.
Package pdftexcmds Info: \pdf@ifprimitive is available.
Package pdftexcmds Info: \pdfdraftmode not found.
) (kvsetkeys.sty
Package: kvsetkeys 2019/12/15 v1.18 Key value parser (HO)
)
(kvdefinekeys.sty
Package: kvdefinekeys 2019-12-19 v1.6 Define keys (HO)
) (pdfescape.sty
Package: pdfescape 2019/12/09 v1.15 Implements pdfTeX's escape features (HO)
) (hycolor.sty
Package: hycolor 2020-01-27 v1.10 Color options for hyperref/bookmark (HO)
) (letltxmacro.sty
Package: letltxmacro 2019/12/03 v1.6 Let assignment for LaTeX macros (HO)
) (auxhook.sty
Package: auxhook 2019-12-17 v1.6 Hooks for auxiliary files (HO)
) (kvoptions.sty
Package: kvoptions 2020-10-07 v3.14 Key value format for package options (HO)
)
\@linkdim=\dimen306
\Hy@linkcounter=\count325
\Hy@pagecounter=\count326
 (pd1enc.def
File: pd1enc.def 2022-02-21 v7.00n Hyperref: PDFDocEncoding definition (HO)
) (intcalc.sty
Package: intcalc 2019/12/15 v1.3 Expandable calculations with integers (HO)
) (etexcmds.sty
Package: etexcmds 2019/12/15 v1.7 Avoid name clashes with e-TeX commands (HO)
)
\Hy@SavedSpaceFactor=\count327
 (puenc.def
File: puenc.def 2022-02-21 v7.00n Hyperref: PDF Unicode definition (HO)
)
Package hyperref Info: Option `colorlinks' set `true' on input line 4018.
Package hyperref Info: Hyper figures OFF on input line 4137.
Package hyperref Info: Link nesting OFF on input line 4142.
Package hyperref Info: Hyper index ON on input line 4145.
Package hyperref Info: Plain pages OFF on input line 4152.
Package hyperref Info: Backreferencing OFF on input line 4157.
Package hyperref Info: Implicit mode ON; LaTeX internals redefined.
Package hyperref Info: Bookmarks ON on input line 4390.
\c@Hy@tempcnt=\count328
LaTeX Info: Redefining \url on input line 4749.
\XeTeXLinkMargin=\dimen307

(bitset.sty
Package: bitset 2019/12/09 v1.3 Handle bit-vector datatype (HO)
 (bigintcalc.sty
Package: bigintcalc 2019/12/15 v1.5 Expandable calculations on big integers (HO
)
))
\Fld@menulength=\count329
\Field@Width=\dimen308
\Fld@charsize=\dimen309
Package hyperref Info: Hyper figures OFF on input line 6027.
Package hyperref Info: Link nesting OFF on input line 6032.
Package hyperref Info: Hyper index ON on input line 6035.
Package hyperref Info: backreferencing OFF on input line 6042.
Package hyperref Info: Link coloring ON on input line 6045.
Package hyperref Info: Link coloring with OCG OFF on input line 6052.
Package hyperref Info: PDF/A mode OFF on input line 6057.
LaTeX Info: Redefining \ref on input line 6097.
LaTeX Info: Redefining \pageref on input line 6101.
 (atbegshi-ltx.sty
Package: atbegshi-ltx 2021/01/10 v1.0c Emulation of the original atbegshi
package with kernel methods
)
\Hy@abspage=\count330
\c@Item=\count331
\c@Hfootnote=\count332
)
Package hyperref Info: Driver (autodetected): hxetex.
 (hxetex.def
File: hxetex.def 2022-02-21 v7.00n Hyperref driver for XeTeX
 (stringenc.sty
Package: stringenc 2019/11/29 v1.12 Convert strings between diff. encodings (HO
)
)
\pdfm@box=\box69
\c@Hy@AnnotLevel=\count333
\HyField@AnnotCount=\count334
\Fld@listcount=\count335
\c@bookmark@seq@number=\count336

(rerunfilecheck.sty
Package: rerunfilecheck 2019/12/05 v1.9 Rerun checks for auxiliary files (HO)
 (atveryend-ltx.sty
Package: atveryend-ltx 2020/08/19 v1.0a Emulation of the original atveryend pac
kage
with kernel methods
) (uniquecounter.sty
Package: uniquecounter 2019/12/15 v1.4 Provide unlimited unique counter (HO)
)
Package uniquecounter Info: New unique counter `rerunfilecheck' on input line 2
86.
)
\Hy@SectionHShift=\skip80
) (balance.sty
Package: balance 1999/02/23 4.3 (PWD)
\oldvsize=\dimen310
)
\enitdp@reflist=\count337

(paper.aux)
\openout1 = `paper.aux'.

LaTeX Font Info:    Checking defaults for OML/cmm/m/it on input line 57.
LaTeX Font Info:    ... okay on input line 57.
LaTeX Font Info:    Checking defaults for OMS/cmsy/m/n on input line 57.
LaTeX Font Info:    ... okay on input line 57.
LaTeX Font Info:    Checking defaults for OT1/cmr/m/n on input line 57.
LaTeX Font Info:    ... okay on input line 57.
LaTeX Font Info:    Checking defaults for T1/cmr/m/n on input line 57.
LaTeX Font Info:    ... okay on input line 57.
LaTeX Font Info:    Checking defaults for TS1/cmr/m/n on input line 57.
LaTeX Font Info:    ... okay on input line 57.
LaTeX Font Info:    Checking defaults for TU/lmr/m/n on input line 57.
LaTeX Font Info:    ... okay on input line 57.
LaTeX Font Info:    Checking defaults for OMX/cmex/m/n on input line 57.
LaTeX Font Info:    ... okay on input line 57.
LaTeX Font Info:    Checking defaults for U/cmr/m/n on input line 57.
LaTeX Font Info:    ... okay on input line 57.
LaTeX Font Info:    Checking defaults for PD1/pdf/m/n on input line 57.
LaTeX Font Info:    ... okay on input line 57.
LaTeX Font Info:    Checking defaults for PU/pdf/m/n on input line 57.
LaTeX Font Info:    ... okay on input line 57.

*geometry* driver: auto-detecting
*geometry* detected driver: xetex
*geometry* verbose mode - [ preamble ] result:
* driver: xetex
* paper: letterpaper
* layout: <same size as paper>
* layoutoffset:(h,v)=(0.0pt,0.0pt)
* modes: 
* h-part:(L,W,R)=(54.2025pt, 505.89pt, 54.2025pt)
* v-part:(T,H,B)=(54.2025pt, 686.56499pt, 54.2025pt)
* \paperwidth=614.295pt
* \paperheight=794.96999pt
* \textwidth=505.89pt
* \textheight=686.56499pt
* \oddsidemargin=-18.06749pt
* \evensidemargin=-18.06749pt
* \topmargin=-44.06749pt
* \headheight=12.0pt
* \headsep=14.0pt
* \topskip=10.0pt
* \footskip=24.0pt
* \marginparwidth=4.0pt
* \marginparsep=10.0pt
* \columnsep=18.06749pt
* \skip\footins=9.0pt plus 4.0pt minus 2.0pt
* \hoffset=0.0pt
* \voffset=0.0pt
* \mag=1000
* \@twocolumntrue
* \@twosidefalse
* \@mparswitchfalse
* \@reversemarginfalse
* (1in=72.27pt=25.4mm, 1cm=28.453pt)

LaTeX Font Info:    Overwriting math alphabet `\mathrm' in version `normal'
(Font)                  TU/latinmodern-math.otf(1)/m/n --> TU/texgyretermes-reg
ular.otf(0)/m/n on input line 57.
LaTeX Font Info:    Overwriting math alphabet `\mathit' in version `normal'
(Font)                  OT1/cmr/m/it --> TU/texgyretermes-regular.otf(0)/m/it o
n input line 57.
LaTeX Font Info:    Overwriting math alphabet `\mathbf' in version `normal'
(Font)                  OT1/cmr/bx/n --> TU/texgyretermes-regular.otf(0)/b/n on
 input line 57.
LaTeX Font Info:    Overwriting math alphabet `\mathsf' in version `normal'
(Font)                  OT1/cmss/m/n --> TU/lmss/m/n on input line 57.
LaTeX Font Info:    Overwriting math alphabet `\mathsf' in version `bold'
(Font)                  OT1/cmss/bx/n --> TU/lmss/b/n on input line 57.
LaTeX Font Info:    Overwriting math alphabet `\mathtt' in version `normal'
(Font)                  OT1/cmtt/m/n --> TU/lmtt/m/n on input line 57.
LaTeX Font Info:    Overwriting math alphabet `\mathtt' in version `bold'
(Font)                  OT1/cmtt/m/n --> TU/lmtt/b/n on input line 57.
LaTeX Info: Redefining \microtypecontext on input line 57.
Package microtype Info: Applying patch `item' on input line 57.
Package microtype Info: Applying patch `toc' on input line 57.
Package microtype Info: Applying patch `eqnum' on input line 57.
Package microtype Info: Applying patch `footnote' on input line 57.
Package microtype Info: Character protrusion enabled (level 2).
Package microtype Info: Using default protrusion set `alltext'.
Package microtype Info: No adjustment of tracking.
Package microtype Info: No adjustment of spacing.
Package microtype Info: No adjustment of kerning.
Package microtype Info: Loading generic protrusion settings for font family
(microtype)             `texgyretermes-regular.otf' (encoding: TU).
(microtype)             For optimal results, create family-specific settings.
(microtype)             See the microtype manual for details.
Package caption Info: Begin \AtBeginDocument code.
Package caption Info: hyperref package is loaded.
Package caption Info: End \AtBeginDocument code.
Package hyperref Info: Link coloring ON on input line 57.
(nameref.sty
Package: nameref 2021-04-02 v2.47 Cross-referencing by name of section
 (refcount.sty
Package: refcount 2019/12/15 v3.6 Data extraction from label references (HO)
) (gettitlestring.sty
Package: gettitlestring 2019/12/15 v1.6 Cleanup title references (HO)
)
\c@section@level=\count338
)
LaTeX Info: Redefining \ref on input line 57.
LaTeX Info: Redefining \pageref on input line 57.
LaTeX Info: Redefining \nameref on input line 57.
 (paper.out) (paper.out)
\@outlinefile=\write4
\openout4 = `paper.out'.

Package microtype Info: Loading generic protrusion settings for font family
(microtype)             `latinmodern-math.otf' (encoding: TU).
(microtype)             For optimal results, create family-specific settings.
(microtype)             See the microtype manual for details.
LaTeX Font Info:    Font shape `TU/latinmodern-math.otf(2)/m/n' will be
(Font)              scaled to size 10.00107pt on input line 82.
LaTeX Font Info:    Font shape `TU/latinmodern-math.otf(2)/m/n' will be
(Font)              scaled to size 7.00075pt on input line 82.
LaTeX Font Info:    Font shape `TU/latinmodern-math.otf(2)/m/n' will be
(Font)              scaled to size 5.00053pt on input line 82.
LaTeX Font Info:    Font shape `TU/latinmodern-math.otf(3)/m/n' will be
(Font)              scaled to size 9.99893pt on input line 82.
LaTeX Font Info:    Font shape `TU/latinmodern-math.otf(3)/m/n' will be
(Font)              scaled to size 6.99925pt on input line 82.
LaTeX Font Info:    Font shape `TU/latinmodern-math.otf(3)/m/n' will be
(Font)              scaled to size 4.99947pt on input line 82.

Underfull \vbox (badness 10000) has occurred while \output is active []

Package microtype Info: Loading generic protrusion settings for font family
(microtype)             `lmtt' (encoding: TU).
(microtype)             For optimal results, create family-specific settings.
(microtype)             See the microtype manual for details.
 [1


]
File: fig0_framework.pdf Graphic file (type pdf)
<use fig0_framework.pdf>

[2] [3]
Underfull \hbox (badness 1496) in paragraph at lines 140--141
[]\TU/texgyretermes-regular.otf(0)/b/n/10 Industry ontology. \TU/texgyretermes-
regular.otf(0)/m/n/10 The classes, relations and enu-
 []


Underfull \vbox (badness 3525) has occurred while \output is active []

 [4]
Underfull \hbox (badness 1082) in paragraph at lines 153--154
[] []\TU/texgyretermes-regular.otf(0)/b/n/10 Comparison across non-identical un
iverses.[] \TU/texgyretermes-regular.otf(0)/m/n/10 Comparing
 []


Underfull \vbox (badness 10000) has occurred while \output is active []

 [5]
Underfull \hbox (badness 1521) in paragraph at lines 159--160
\TU/texgyretermes-regular.otf(0)/m/n/10 2010] and to question-answering sites w
hen web search
 []


Underfull \hbox (badness 2426) in paragraph at lines 163--164
[] []\TU/texgyretermes-regular.otf(0)/b/n/10 Completeness in knowledge bases.[]
 \TU/texgyretermes-regular.otf(0)/m/n/10 Appendix B’s scor-
 []


Underfull \hbox (badness 1460) in paragraph at lines 163--164
\TU/texgyretermes-regular.otf(0)/m/n/10 et al. 2017; Balaraman et al. 2018; Lug
gen et al. 2019;
 []

[6]
Underfull \hbox (badness 5359) in paragraph at lines 227--228
\TU/texgyretermes-regular.otf(0)/b/n/10 quantity.[] \TU/texgyretermes-regular.o
tf(0)/m/n/10 Ahrefs’ is worldwide; Semrush’s is the US
 []


Underfull \hbox (badness 1077) in paragraph at lines 227--228
\TU/texgyretermes-regular.otf(0)/m/n/10 understates the gap because the larger 
figure covers less
 []

[7]
Underfull \hbox (badness 10000) in alignment at lines 260--260
[][][][][][][] 
 []

File: fig1_divergence.pdf Graphic file (type pdf)
<use fig1_divergence.pdf>
[8]
File: fig2_aio.pdf Graphic file (type pdf)
<use fig2_aio.pdf>

Underfull \vbox (badness 10000) has occurred while \output is active []

 [9]
File: fig3_refdomains.pdf Graphic file (type pdf)
<use fig3_refdomains.pdf>

Underfull \vbox (badness 10000) has occurred while \output is active []


Underfull \vbox (badness 1635) has occurred while \output is active []

 [10]
Overfull \hbox (2.9606pt too wide) in paragraph at lines 352--352
[]|\TU/texgyretermes-regular.otf(0)/b/n/8 Semrush 
 []


Overfull \hbox (2.9606pt too wide) in paragraph at lines 352--352
[]|\TU/texgyretermes-regular.otf(0)/b/n/8 Semrush 
 []


Underfull \hbox (badness 10000) in alignment at lines 352--352
[][][][][][][][][][][][][] 
 []

File: fig4_prefixes.pdf Graphic file (type pdf)
<use fig4_prefixes.pdf>

Underfull \hbox (badness 1087) in paragraph at lines 365--366
\TU/texgyretermes-regular.otf(0)/m/n/10 matched for territory, Semrush’s estima
te runs from one
 []

[11]
Underfull \vbox (badness 4467) has occurred while \output is active []


Underfull \vbox (badness 10000) has occurred while \output is active []

 [12]
[13]
File: fig9_reviews.pdf Graphic file (type pdf)
<use fig9_reviews.pdf>
 [14]
Underfull \vbox (badness 10000) has occurred while \output is active []

 [15]
File: fig10_sources.pdf Graphic file (type pdf)
<use fig10_sources.pdf>

[16] [17]
File: fig5_cited.pdf Graphic file (type pdf)
<use fig5_cited.pdf>
 [18]
Underfull \hbox (badness 4096) in paragraph at lines 513--514
[]\TU/texgyretermes-regular.otf(0)/m/n/10 The comparison that would establish i
t is outcome-
 []


Underfull \hbox (badness 1242) in paragraph at lines 513--514
\TU/texgyretermes-regular.otf(0)/m/n/10 independent and has not been run: the r
egistry’s codes
 []

[19]
File: fig6_positions.pdf Graphic file (type pdf)
<use fig6_positions.pdf>
 [20] [21]
Underfull \hbox (badness 1082) in paragraph at lines 610--611
[] []\TU/texgyretermes-regular.otf(0)/b/n/10 No within-class control exists.[] 
\TU/texgyretermes-regular.otf(0)/m/n/10 A control of geographic
 []


Underfull \vbox (badness 1072) has occurred while \output is active []

LaTeX Font Info:    Font shape `TU/lmtt/bx/n' in size <10> not available
(Font)              Font shape `TU/lmtt/b/n' tried instead on input line 616.
 [22]
Underfull \hbox (badness 1048) in paragraph at lines 618--619
\TU/texgyretermes-regular.otf(0)/m/n/10 on 14 October 2026 and stamped with Ope
nTimestamps
 []


Underfull \hbox (badness 1337) in paragraph at lines 618--619
\TU/texgyretermes-regular.otf(0)/m/n/10 before any of its registered outcomes (
each code page’s
 []


Underfull \hbox (badness 3668) in paragraph at lines 618--619
\TU/texgyretermes-regular.otf(0)/m/n/10 any code (\TU/lmtt/m/n/10 02_DESIGN/fra
mework_retro_test_381.md
 []

[23]
Underfull \hbox (badness 8075) in paragraph at lines 642--643
[] []\TU/texgyretermes-regular.otf(0)/b/n/10 What is released.[] \TU/texgyreter
mes-regular.otf(0)/m/n/10 The \TU/lmtt/m/n/10 ufi \TU/texgyretermes-regular.otf
(0)/m/n/10 reference implementation
 []


Underfull \hbox (badness 10000) in paragraph at lines 642--643
\TU/texgyretermes-regular.otf(0)/m/n/10 at \TU/texgyretermes-regular.otf(0)/b/n
/10 https://github.com/VenkataPagadalaGIT/ufi \TU/texgyretermes-regular.otf(0)/
m/n/10 under
 []


Underfull \hbox (badness 1231) in paragraph at lines 642--643
\TU/texgyretermes-regular.otf(0)/m/n/10 surface types, ships two generic file a
dapters (CSV and
 []


Underfull \hbox (badness 10000) in paragraph at lines 644--645
[] []\TU/texgyretermes-regular.otf(0)/b/n/10 Data released with this version.[]
 \TU/texgyretermes-regular.otf(0)/m/n/10 The twelve-prefix
 []


Underfull \hbox (badness 5696) in paragraph at lines 644--645
\TU/texgyretermes-regular.otf(0)/m/n/10 cross-section (Table 4) is released as 
two CSV files,
 []


Underfull \hbox (badness 3260) in paragraph at lines 644--645
\TU/texgyretermes-regular.otf(0)/m/n/10 one per instrument, each row carrying t
he prefix, the
 []


Underfull \hbox (badness 5359) in paragraph at lines 644--645
\TU/texgyretermes-regular.otf(0)/m/n/10 figures read, the read date and the rea
d method, at
 []


Underfull \hbox (badness 1412) in paragraph at lines 644--645
\TU/texgyretermes-regular.otf(0)/m/n/10 scripts, the per-cell sizes, the per-se
ctor and per-surface
 []

[24]
Underfull \hbox (badness 1028) in paragraph at lines 664--665
\TU/texgyretermes-regular.otf(0)/m/n/10 edited manuscript text, including this 
version; wrote the
 []


Underfull \hbox (badness 1127) in paragraph at lines 664--665
\TU/texgyretermes-regular.otf(0)/m/n/10 on different models and blind to the an
alysis, annotated
 []


Underfull \hbox (badness 1292) in paragraph at lines 664--665
\TU/texgyretermes-regular.otf(0)/m/n/10 judgments of Section 11.2, lesson 5, we
re made by AI
 []


Underfull \hbox (badness 1221) in paragraph at lines 664--665
\TU/texgyretermes-regular.otf(0)/m/n/10 Section 7, is printed by a script; the 
script for Section
 []


Underfull \hbox (badness 10000) in paragraph at lines 664--665
\TU/texgyretermes-regular.otf(0)/m/n/10 5.5, \TU/lmtt/m/n/10 analyze.py\TU/texg
yretermes-regular.otf(0)/m/n/10 , is public; \TU/lmtt/m/n/10 instrument_extra.p
y\TU/texgyretermes-regular.otf(0)/m/n/10 ,
 []


Underfull \hbox (badness 3375) in paragraph at lines 664--665
\TU/texgyretermes-regular.otf(0)/m/n/10 which prints the further Measurement 1 
statistics, and
 []


Underfull \hbox (badness 10000) in paragraph at lines 664--665
\TU/texgyretermes-regular.otf(0)/m/n/10 (open item 2), with \TU/lmtt/m/n/10 sec
tion7_from_aggregates.py
 []


Underfull \hbox (badness 10000) in paragraph at lines 664--665
\TU/texgyretermes-regular.otf(0)/m/n/10 (\TU/lmtt/m/n/10 08_REVIEW/reproduction
_v5.2_run3_2026-10-15/\TU/texgyretermes-regular.otf(0)/m/n/10 ,
 []

[25]
Underfull \hbox (badness 1173) in paragraph at lines 678--679
[]\TU/texgyretermes-regular.otf(0)/m/n/10 The deployment underneath these measu
rements is re-
 []


Underfull \hbox (badness 1635) in paragraph at lines 688--689
[]\TU/texgyretermes-regular.otf(0)/m/n/9 Ahrefs. (2026, September 3). \TU/texgy
retermes-regular.otf(0)/m/it/9 How to use Content Gap to
 []


Underfull \hbox (badness 1817) in paragraph at lines 688--689
\TU/texgyretermes-regular.otf(0)/m/n/9 ticle]. https://help.ahrefs.com/en/artic
les/9025740-how-to-use-
 []


Underfull \hbox (badness 1005) in paragraph at lines 689--690
\TU/texgyretermes-regular.otf(0)/m/n/9 diting generative search engine citation
s for evidence of AI-
 []

[26]
Underfull \hbox (badness 3861) in paragraph at lines 697--698
\TU/texgyretermes-regular.otf(0)/m/it/9 erative engine optimization: How to dom
inate AI search.
 []


Underfull \hbox (badness 10000) in paragraph at lines 701--702
\TU/texgyretermes-regular.otf(0)/m/it/9 Wholesale Corporation reports fourth qu
arter and fis-
 []


Underfull \hbox (badness 4699) in paragraph at lines 701--702
\TU/texgyretermes-regular.otf(0)/m/it/9 cal year 2026 operating results \TU/tex
gyretermes-regular.otf(0)/m/n/9 [Press release]. https://
 []


Underfull \hbox (badness 10000) in paragraph at lines 701--702
\TU/texgyretermes-regular.otf(0)/m/n/9 investor.costco.com/news/news-details/20
26/Costco-Wholesale-
 []


Underfull \hbox (badness 10000) in paragraph at lines 701--702
\TU/texgyretermes-regular.otf(0)/m/n/9 Corporation-Reports-Fourth-Quarter-and-F
iscal-Year-2026-
 []


Underfull \hbox (badness 10000) in paragraph at lines 702--703
\TU/texgyretermes-regular.otf(0)/m/it/9 International Conference on Learning Re
presentations
 []


Underfull \hbox (badness 10000) in paragraph at lines 702--703
\TU/texgyretermes-regular.otf(0)/m/it/9 (ICLR 2025)\TU/texgyretermes-regular.ot
f(0)/m/n/9 . https://proceedings.iclr.cc/paper_files/paper/
 []


Underfull \hbox (badness 10000) in paragraph at lines 702--703
\TU/texgyretermes-regular.otf(0)/m/n/9 2025/hash/92af0c8c2664429de2bb44c2692d84
ae-Abstract-
 []


Underfull \vbox (badness 10000) has occurred while \output is active []


Underfull \hbox (badness 2005) in paragraph at lines 709--710
[]\TU/texgyretermes-regular.otf(0)/m/n/9 Gottfried, J., & Park, E. (2025, Novem
ber 20). \TU/texgyretermes-regular.otf(0)/m/it/9 Americans’
 []


Underfull \hbox (badness 3954) in paragraph at lines 709--710
\TU/texgyretermes-regular.otf(0)/m/it/9 social media use 2025. \TU/texgyreterme
s-regular.otf(0)/m/n/9 Pew Research Center. https://
 []


Underfull \hbox (badness 10000) in paragraph at lines 709--710
\TU/texgyretermes-regular.otf(0)/m/n/9 www.pewresearch.org/internet/2025/11/20/
americans-social-
 []


Underfull \hbox (badness 1694) in paragraph at lines 721--722
[]\TU/texgyretermes-regular.otf(0)/m/n/9 Kendall, M. G. (1938). A new measure o
f rank correlation.
 []


Underfull \hbox (badness 1735) in paragraph at lines 721--722
\TU/texgyretermes-regular.otf(0)/m/it/9 Biometrika, 30\TU/texgyretermes-regular
.otf(0)/m/n/9 (1–2), 81–93. https://doi.org/10.1093/biomet/
 []


Underfull \vbox (badness 10000) has occurred while \output is active []

 [27]
Underfull \hbox (badness 2134) in paragraph at lines 736--737
[]\TU/texgyretermes-regular.otf(0)/m/n/9 Pagadala, V. (2026, October 1). \TU/te
xgyretermes-regular.otf(0)/m/it/9 Costco’s Q4 FY2026 earn-
 []


Underfull \hbox (badness 2173) in paragraph at lines 736--737
\TU/texgyretermes-regular.otf(0)/m/it/9 ings call: What the CFO said about AI s
earch \TU/texgyretermes-regular.otf(0)/m/n/9 [Author’s
 []


Underfull \hbox (badness 3701) in paragraph at lines 736--737
\TU/texgyretermes-regular.otf(0)/m/n/9 note]. https://venkatapagadala.com/noteb
ook/business/costco-
 []


Underfull \vbox (badness 10000) has occurred while \output is active []


Underfull \hbox (badness 2799) in paragraph at lines 743--744
[]\TU/texgyretermes-regular.otf(0)/m/n/9 Redi, M., Gerlach, M., Johnson, I., Mo
rgan, J., & Zia, L.
 []


Underfull \hbox (badness 3271) in paragraph at lines 750--751
[]\TU/texgyretermes-regular.otf(0)/m/n/9 The Motley Fool. (2026, September 29).
 \TU/texgyretermes-regular.otf(0)/m/it/9 Costco (COST)
 []


Underfull \hbox (badness 6758) in paragraph at lines 750--751
\TU/texgyretermes-regular.otf(0)/m/it/9 Q4 2026 earnings call transcript \TU/te
xgyretermes-regular.otf(0)/m/n/9 (call held 24 Septem-
 []


Underfull \vbox (badness 10000) has occurred while \output is active []

 [28]
Underfull \hbox (badness 10000) in paragraph at lines 757--758
\TU/texgyretermes-regular.otf(0)/m/n/10 /ahrefs.com/blog/traffic-estimations-ac
curacy/ (1,635 sites
 []


Underfull \hbox (badness 1755) in paragraph at lines 773--774
\TU/texgyretermes-regular.otf(0)/m/n/10 C. M. (2019). Analysis of ontology comp
etency ques-
 []


Underfull \hbox (badness 1635) in paragraph at lines 773--774
\TU/texgyretermes-regular.otf(0)/m/it/10 of Web Semantics, 59\TU/texgyretermes-
regular.otf(0)/m/n/10 , 100534. https://doi.org/10.1016/
 []

[29] [30]
Underfull \hbox (badness 10000) in alignment at lines 840--840
[][][][][][][] 
 []


Underfull \hbox (badness 10000) in paragraph at lines 865--866
\TU/texgyretermes-regular.otf(0)/m/n/10 The script \TU/lmtt/m/n/10 cross_sector
_sensitivity2.py \TU/texgyretermes-regular.otf(0)/m/n/10 prints
 []


Underfull \hbox (badness 10000) in paragraph at lines 865--866
\TU/texgyretermes-regular.otf(0)/m/n/10 Tables C1 and C2 from the raw exports, 
and
 []


Underfull \hbox (badness 1902) in paragraph at lines 865--866
\TU/texgyretermes-regular.otf(0)/m/n/10 other Section 7 number the aggregates a
llow, from the
 []


Overfull \hbox (3.97612pt too wide) in paragraph at lines 886--886
[]|\TU/texgyretermes-regular.otf(0)/m/n/8 benjaminmoore|  
 []


Underfull \hbox (badness 1688) in paragraph at lines 948--948
[]|\TU/lmtt/m/n/8 cross_sector\TU/texgyretermes-regular.otf(0)/m/n/8 , 
 []


Overfull \hbox (2.89925pt too wide) in paragraph at lines 948--948
\TU/lmtt/m/n/8 cross_sector_sensitivity2|  
 []


Overfull \hbox (2.89925pt too wide) in paragraph at lines 948--948
[]|\TU/lmtt/m/n/8 cross_sector_sensitivity2|  
 []

[31] [32] [33] [34] (paper.aux)
Package rerunfilecheck Info: File `paper.out' has not changed.
(rerunfilecheck)             Checksum: 50493E948F1B9D2C68BF42F8759652FD;10944.
 )
Output written on paper.xdv (34 pages, 1860984 bytes).


==> anc/08_REVIEW/reproduction_v5.2_run4_2026-10-15/outputs/tectonic_paper_stderr.txt <==
warning: paper.tex:87: Underfull \vbox (badness 10000) has occurred while \output is active
warning: paper.tex:141: Underfull \hbox (badness 1496) in paragraph at lines 140--141
warning: paper.tex:144: Underfull \vbox (badness 3525) has occurred while \output is active
warning: paper.tex:154: Underfull \hbox (badness 1082) in paragraph at lines 153--154
warning: paper.tex:156: Underfull \vbox (badness 10000) has occurred while \output is active
warning: paper.tex:160: Underfull \hbox (badness 1521) in paragraph at lines 159--160
warning: paper.tex:164: Underfull \hbox (badness 2426) in paragraph at lines 163--164
warning: paper.tex:164: Underfull \hbox (badness 1460) in paragraph at lines 163--164
warning: paper.tex:228: Underfull \hbox (badness 5359) in paragraph at lines 227--228
warning: paper.tex:228: Underfull \hbox (badness 1077) in paragraph at lines 227--228
warning: paper.tex:260: Underfull \hbox (badness 10000) in alignment at lines 260--260
warning: paper.tex:317: Underfull \vbox (badness 10000) has occurred while \output is active
warning: paper.tex:331: Underfull \vbox (badness 10000) has occurred while \output is active
warning: paper.tex:331: Underfull \vbox (badness 1635) has occurred while \output is active
warning: paper.tex:352: Overfull \hbox (2.9606pt too wide) in paragraph at lines 352--352
warning: paper.tex:352: Overfull \hbox (2.9606pt too wide) in paragraph at lines 352--352
warning: paper.tex:352: Underfull \hbox (badness 10000) in alignment at lines 352--352
warning: paper.tex:366: Underfull \hbox (badness 1087) in paragraph at lines 365--366
warning: paper.tex:384: Underfull \vbox (badness 4467) has occurred while \output is active
warning: paper.tex:384: Underfull \vbox (badness 10000) has occurred while \output is active
warning: paper.tex:428: Underfull \vbox (badness 10000) has occurred while \output is active
warning: paper.tex:514: Underfull \hbox (badness 4096) in paragraph at lines 513--514
warning: paper.tex:514: Underfull \hbox (badness 1242) in paragraph at lines 513--514
warning: paper.tex:611: Underfull \hbox (badness 1082) in paragraph at lines 610--611
warning: paper.tex:611: Underfull \vbox (badness 1072) has occurred while \output is active
warning: paper.tex:619: Underfull \hbox (badness 1048) in paragraph at lines 618--619
warning: paper.tex:619: Underfull \hbox (badness 1337) in paragraph at lines 618--619
warning: paper.tex:619: Underfull \hbox (badness 3668) in paragraph at lines 618--619
warning: paper.tex:643: Underfull \hbox (badness 8075) in paragraph at lines 642--643
warning: paper.tex:643: Underfull \hbox (badness 10000) in paragraph at lines 642--643
warning: paper.tex:643: Underfull \hbox (badness 1231) in paragraph at lines 642--643
warning: paper.tex:645: Underfull \hbox (badness 10000) in paragraph at lines 644--645
warning: paper.tex:645: Underfull \hbox (badness 5696) in paragraph at lines 644--645
warning: paper.tex:645: Underfull \hbox (badness 3260) in paragraph at lines 644--645
warning: paper.tex:645: Underfull \hbox (badness 5359) in paragraph at lines 644--645
warning: paper.tex:645: Underfull \hbox (badness 1412) in paragraph at lines 644--645
warning: paper.tex:665: Underfull \hbox (badness 1028) in paragraph at lines 664--665
warning: paper.tex:665: Underfull \hbox (badness 1127) in paragraph at lines 664--665
warning: paper.tex:665: Underfull \hbox (badness 1292) in paragraph at lines 664--665
warning: paper.tex:665: Underfull \hbox (badness 1221) in paragraph at lines 664--665
warning: paper.tex:665: Underfull \hbox (badness 10000) in paragraph at lines 664--665
warning: paper.tex:665: Underfull \hbox (badness 3375) in paragraph at lines 664--665
warning: paper.tex:665: Underfull \hbox (badness 10000) in paragraph at lines 664--665
warning: paper.tex:665: Underfull \hbox (badness 10000) in paragraph at lines 664--665
warning: paper.tex:679: Underfull \hbox (badness 1173) in paragraph at lines 678--679
warning: paper.tex:689: Underfull \hbox (badness 1635) in paragraph at lines 688--689
warning: paper.tex:689: Underfull \hbox (badness 1817) in paragraph at lines 688--689
warning: paper.tex:690: Underfull \hbox (badness 1005) in paragraph at lines 689--690
warning: paper.tex:698: Underfull \hbox (badness 3861) in paragraph at lines 697--698
warning: paper.tex:702: Underfull \hbox (badness 10000) in paragraph at lines 701--702
warning: paper.tex:702: Underfull \hbox (badness 4699) in paragraph at lines 701--702
warning: paper.tex:702: Underfull \hbox (badness 10000) in paragraph at lines 701--702
warning: paper.tex:702: Underfull \hbox (badness 10000) in paragraph at lines 701--702
warning: paper.tex:703: Underfull \hbox (badness 10000) in paragraph at lines 702--703
warning: paper.tex:703: Underfull \hbox (badness 10000) in paragraph at lines 702--703
warning: paper.tex:703: Underfull \hbox (badness 10000) in paragraph at lines 702--703
warning: paper.tex:706: Underfull \vbox (badness 10000) has occurred while \output is active
warning: paper.tex:710: Underfull \hbox (badness 2005) in paragraph at lines 709--710
warning: paper.tex:710: Underfull \hbox (badness 3954) in paragraph at lines 709--710
warning: paper.tex:710: Underfull \hbox (badness 10000) in paragraph at lines 709--710
warning: paper.tex:722: Underfull \hbox (badness 1694) in paragraph at lines 721--722
warning: paper.tex:722: Underfull \hbox (badness 1735) in paragraph at lines 721--722
warning: paper.tex:722: Underfull \vbox (badness 10000) has occurred while \output is active
warning: paper.tex:737: Underfull \hbox (badness 2134) in paragraph at lines 736--737
warning: paper.tex:737: Underfull \hbox (badness 2173) in paragraph at lines 736--737
warning: paper.tex:737: Underfull \hbox (badness 3701) in paragraph at lines 736--737
warning: paper.tex:737: Underfull \vbox (badness 10000) has occurred while \output is active
warning: paper.tex:744: Underfull \hbox (badness 2799) in paragraph at lines 743--744
warning: paper.tex:751: Underfull \hbox (badness 3271) in paragraph at lines 750--751
warning: paper.tex:751: Underfull \hbox (badness 6758) in paragraph at lines 750--751
warning: paper.tex:754: Underfull \vbox (badness 10000) has occurred while \output is active
warning: paper.tex:758: Underfull \hbox (badness 10000) in paragraph at lines 757--758
warning: paper.tex:774: Underfull \hbox (badness 1755) in paragraph at lines 773--774
warning: paper.tex:774: Underfull \hbox (badness 1635) in paragraph at lines 773--774
warning: paper.tex:840: Underfull \hbox (badness 10000) in alignment at lines 840--840
warning: paper.tex:866: Underfull \hbox (badness 10000) in paragraph at lines 865--866
warning: paper.tex:866: Underfull \hbox (badness 10000) in paragraph at lines 865--866
warning: paper.tex:866: Underfull \hbox (badness 1902) in paragraph at lines 865--866
warning: paper.tex:886: Overfull \hbox (3.97612pt too wide) in paragraph at lines 886--886
warning: paper.tex:948: Underfull \hbox (badness 1688) in paragraph at lines 948--948
warning: paper.tex:948: Overfull \hbox (2.89925pt too wide) in paragraph at lines 948--948
warning: paper.tex:948: Overfull \hbox (2.89925pt too wide) in paragraph at lines 948--948
warning: paper.tex:87: Underfull \vbox (badness 10000) has occurred while \output is active
warning: paper.tex:141: Underfull \hbox (badness 1496) in paragraph at lines 140--141
warning: paper.tex:144: Underfull \vbox (badness 3525) has occurred while \output is active
warning: paper.tex:154: Underfull \hbox (badness 1082) in paragraph at lines 153--154
warning: paper.tex:156: Underfull \vbox (badness 10000) has occurred while \output is active
warning: paper.tex:160: Underfull \hbox (badness 1521) in paragraph at lines 159--160
warning: paper.tex:164: Underfull \hbox (badness 2426) in paragraph at lines 163--164
warning: paper.tex:164: Underfull \hbox (badness 1460) in paragraph at lines 163--164
warning: paper.tex:228: Underfull \hbox (badness 5359) in paragraph at lines 227--228
warning: paper.tex:228: Underfull \hbox (badness 1077) in paragraph at lines 227--228
warning: paper.tex:260: Underfull \hbox (badness 10000) in alignment at lines 260--260
warning: paper.tex:317: Underfull \vbox (badness 10000) has occurred while \output is active
warning: paper.tex:331: Underfull \vbox (badness 10000) has occurred while \output is active
warning: paper.tex:331: Underfull \vbox (badness 1635) has occurred while \output is active
warning: paper.tex:352: Overfull \hbox (2.9606pt too wide) in paragraph at lines 352--352
warning: paper.tex:352: Overfull \hbox (2.9606pt too wide) in paragraph at lines 352--352
warning: paper.tex:352: Underfull \hbox (badness 10000) in alignment at lines 352--352
warning: paper.tex:366: Underfull \hbox (badness 1087) in paragraph at lines 365--366
warning: paper.tex:384: Underfull \vbox (badness 4467) has occurred while \output is active
warning: paper.tex:384: Underfull \vbox (badness 10000) has occurred while \output is active
warning: paper.tex:428: Underfull \vbox (badness 10000) has occurred while \output is active
warning: paper.tex:514: Underfull \hbox (badness 4096) in paragraph at lines 513--514
warning: paper.tex:514: Underfull \hbox (badness 1242) in paragraph at lines 513--514
warning: paper.tex:611: Underfull \hbox (badness 1082) in paragraph at lines 610--611
warning: paper.tex:611: Underfull \vbox (badness 1072) has occurred while \output is active
warning: paper.tex:619: Underfull \hbox (badness 1048) in paragraph at lines 618--619
warning: paper.tex:619: Underfull \hbox (badness 1337) in paragraph at lines 618--619
warning: paper.tex:619: Underfull \hbox (badness 3668) in paragraph at lines 618--619
warning: paper.tex:643: Underfull \hbox (badness 8075) in paragraph at lines 642--643
warning: paper.tex:643: Underfull \hbox (badness 10000) in paragraph at lines 642--643
warning: paper.tex:643: Underfull \hbox (badness 1231) in paragraph at lines 642--643
warning: paper.tex:645: Underfull \hbox (badness 10000) in paragraph at lines 644--645
warning: paper.tex:645: Underfull \hbox (badness 5696) in paragraph at lines 644--645
warning: paper.tex:645: Underfull \hbox (badness 3260) in paragraph at lines 644--645
warning: paper.tex:645: Underfull \hbox (badness 5359) in paragraph at lines 644--645
warning: paper.tex:645: Underfull \hbox (badness 1412) in paragraph at lines 644--645
warning: paper.tex:665: Underfull \hbox (badness 1028) in paragraph at lines 664--665
warning: paper.tex:665: Underfull \hbox (badness 1127) in paragraph at lines 664--665
warning: paper.tex:665: Underfull \hbox (badness 1292) in paragraph at lines 664--665
warning: paper.tex:665: Underfull \hbox (badness 1221) in paragraph at lines 664--665
warning: paper.tex:665: Underfull \hbox (badness 10000) in paragraph at lines 664--665
warning: paper.tex:665: Underfull \hbox (badness 3375) in paragraph at lines 664--665
warning: paper.tex:665: Underfull \hbox (badness 10000) in paragraph at lines 664--665
warning: paper.tex:665: Underfull \hbox (badness 10000) in paragraph at lines 664--665
warning: paper.tex:679: Underfull \hbox (badness 1173) in paragraph at lines 678--679
warning: paper.tex:689: Underfull \hbox (badness 1635) in paragraph at lines 688--689
warning: paper.tex:689: Underfull \hbox (badness 1817) in paragraph at lines 688--689
warning: paper.tex:690: Underfull \hbox (badness 1005) in paragraph at lines 689--690
warning: paper.tex:698: Underfull \hbox (badness 3861) in paragraph at lines 697--698
warning: paper.tex:702: Underfull \hbox (badness 10000) in paragraph at lines 701--702
warning: paper.tex:702: Underfull \hbox (badness 4699) in paragraph at lines 701--702
warning: paper.tex:702: Underfull \hbox (badness 10000) in paragraph at lines 701--702
warning: paper.tex:702: Underfull \hbox (badness 10000) in paragraph at lines 701--702
warning: paper.tex:703: Underfull \hbox (badness 10000) in paragraph at lines 702--703
warning: paper.tex:703: Underfull \hbox (badness 10000) in paragraph at lines 702--703
warning: paper.tex:703: Underfull \hbox (badness 10000) in paragraph at lines 702--703
warning: paper.tex:706: Underfull \vbox (badness 10000) has occurred while \output is active
warning: paper.tex:710: Underfull \hbox (badness 2005) in paragraph at lines 709--710
warning: paper.tex:710: Underfull \hbox (badness 3954) in paragraph at lines 709--710
warning: paper.tex:710: Underfull \hbox (badness 10000) in paragraph at lines 709--710
warning: paper.tex:722: Underfull \hbox (badness 1694) in paragraph at lines 721--722
warning: paper.tex:722: Underfull \hbox (badness 1735) in paragraph at lines 721--722
warning: paper.tex:722: Underfull \vbox (badness 10000) has occurred while \output is active
warning: paper.tex:737: Underfull \hbox (badness 2134) in paragraph at lines 736--737
warning: paper.tex:737: Underfull \hbox (badness 2173) in paragraph at lines 736--737
warning: paper.tex:737: Underfull \hbox (badness 3701) in paragraph at lines 736--737
warning: paper.tex:737: Underfull \vbox (badness 10000) has occurred while \output is active
warning: paper.tex:744: Underfull \hbox (badness 2799) in paragraph at lines 743--744
warning: paper.tex:751: Underfull \hbox (badness 3271) in paragraph at lines 750--751
warning: paper.tex:751: Underfull \hbox (badness 6758) in paragraph at lines 750--751
warning: paper.tex:754: Underfull \vbox (badness 10000) has occurred while \output is active
warning: paper.tex:758: Underfull \hbox (badness 10000) in paragraph at lines 757--758
warning: paper.tex:774: Underfull \hbox (badness 1755) in paragraph at lines 773--774
warning: paper.tex:774: Underfull \hbox (badness 1635) in paragraph at lines 773--774
warning: paper.tex:840: Underfull \hbox (badness 10000) in alignment at lines 840--840
warning: paper.tex:866: Underfull \hbox (badness 10000) in paragraph at lines 865--866
warning: paper.tex:866: Underfull \hbox (badness 10000) in paragraph at lines 865--866
warning: paper.tex:866: Underfull \hbox (badness 1902) in paragraph at lines 865--866
warning: paper.tex:886: Overfull \hbox (3.97612pt too wide) in paragraph at lines 886--886
warning: paper.tex:948: Underfull \hbox (badness 1688) in paragraph at lines 948--948
warning: paper.tex:948: Overfull \hbox (2.89925pt too wide) in paragraph at lines 948--948
warning: paper.tex:948: Overfull \hbox (2.89925pt too wide) in paragraph at lines 948--948
warning: warnings were issued by the TeX engine; use --print and/or --keep-logs for details.


==> anc/08_REVIEW/reproduction_v5.2_run4_2026-10-15/outputs/tectonic_paper_stdout.txt <==
note: Running TeX ...
note: Rerunning TeX because "paper.aux" changed ...
note: Running xdvipdfmx ...
note: Writing `paper.log` (49.4921875 KiB)
note: Writing `paper.pdf` (672.74609375 KiB)
note: Skipped writing 2 intermediate files (use --keep-intermediates to keep them)


==> anc/08_REVIEW/reproduction_v5.2_run4_2026-10-15/outputs/tokens_appendices.txt <==
700: 2 | 4.6 | 4.8 | 4 | 4.9 | 7 | 5.1 | 7 | 7 | 2026
701: 1 | 381 | 290 | 88 | 37 | 45 | 45 | 9.2x | 2 | 78 | 0 | 77 | 5.2 | 27.1x | 13 | 5.5 | 5 | −0.09 | −0.11
702: 37
703: 2 | +0.47 | +0.75 | +0.78 | 11
704: 3
705: 5.2 | 456 | 459 | 2 | +0.18 | +0.19 | +0.185 | 7 | 7 | 2
710: 5 | 10
712: 2018 | 12,000 | 3.2 | 2016 | 80% | 2018 | 2017 | 2019 | 2024 | 2026 | 1
716: 1 | 1 | 1 | 1
718: 1 | 2002 | 0.22 | 30 | 66
720: 1.0 | 0.5 | 0 | 1.0 | 0.5 | 0 | 0
722: 0.5 | 0.5 | 0.85 | 13 | 02 | 00 | 12 | 2026 | 03 | 45
724: 0.8 | 11.2 | 6 | 9.1
726: 2016 | 2019 | 4 | 5 | 70.4% | 1.4
728: 7
730: 12 | 13 | 2026 | 1,000
734: 25.8% | 14.3 | 34.3 | 4.3% | 1.3 | 8.1 | 0.7% | 0.2 | 2.8 | 0.4% | 0.2 | 8.6 | 11.9% | 6.1 | 23.5 | 55.6% | 41.1 | 62.0
735: 32.4% | 13.4 | 35.8 | 2.6% | 0.7 | 3.9 | 1.0% | 0.1 | 5.8 | 0.3% | 0.1 | 3.8 | 8.1% | 2.7 | 20.5 | 59.0% | 42.0 | 75.3
736: 17.8% | 9.0 | 23.8 | 4.2% | 2.2 | 10.4 | 1.0% | 0.3 | 4.2 | 0.4% | 0.1 | 8.6 | 10.8% | 5.1 | 17.6 | 65.3% | 53.1 | 71.4
737: 24.1% | 8.1 | 28.3 | 2.7% | 0.9 | 4.5 | 1.4% | 0.3 | 5.6 | 0.4% | 0.1 | 5.0 | 9.5% | 2.7 | 19.3 | 65.1% | 50.1 | 79.3
738: 0.9% | 0.3 | 2.5 | 1.7% | 0.5 | 3.4 | 1.7% | 0.7 | 5.2 | 3.0% | 1.6 | 18.2 | 27.4% | 13.5 | 38.2 | 61.5% | 51.2 | 76.1
739: 4.6% | 1.8 | 7.7 | 5.9% | 2.8 | 10.7 | 1.5% | 0.3 | 7.9 | 0.8% | 0.1 | 12.0 | 15.6% | 8.2 | 29.8 | 67.8% | 56.4 | 73.9
740: 9.2% | 2.9 | 16.7 | 3.7% | 1.2 | 6.9 | 0.5% | 0.1 | 3.8 | 0.3% | 0.1 | 2.4 | 8.3% | 3.2 | 33.2 | 75.2% | 49.5 | 85.3
741: 0.6% | 0.3 | 1.0 | 1.6% | 0.3 | 2.7 | 0.9% | 0.2 | 5.2 | 0.1% | 0.0 | 2.2 | 4.5% | 1.6 | 27.0 | 89.9% | 71.6 | 94.6
743: 7
747: 10,891.5 | 294.3 | 1,128.4 | 352.4 | 317.5 | 186.8 | 147.9 | 405.6
748: 604.2 | 10.1 | 69.8 | 16.5 | 13.9 | 8.5 | 7.4 | 20.9
749: 1,776.8 | 78.8 | 173.5 | 97.5 | 64.4 | 37.4 | 45.3 | 85.9
750: 18,381.8 | 790.0 | 1,752.1 | 660.9 | 347.0 | 441.7 | 128.8 | 1,581.3
751: 4,350.7 | 134.3 | 591.5 | 163.5 | 150.1 | 71.8 | 76.0 | 197.9
752: 1,223.2 | 52.6 | 112.9 | 60.2 | 52.6 | 21.7 | 27.2 | 79.3
753: 8,832.0 | 395.4 | 982.3 | 446.6 | 351.7 | 215.6 | 149.8 | 1,295.6
754: 103.6 | 3.8 | 14.8 | 5.5 | 5.1 | 2.0 | 2.9 | 9.0
755: 50.3 | 2.1 | 7.2 | 2.6 | 2.1 | 0.9 | 1.5 | 3.2
756: 77.9 | 6.4 | 22.1 | 6.8 | 6.8 | 4.4 | 2.1 | 6.8
757: 337.5 | 15.6 | 24.3 | 17.5 | 18.5 | 5.6 | 6.5 | 18.7
759: 7
761: 12 | 13 | 2026 | 1,000 | 7.6
793: 38 | 44 | 15 | 22 | 4 | 11 | 6 | 11
799: 1 | 3
803: 14 | 2026 | 120 | 456 | 82% | 87% | 0.63 | 87% | 88%
804: 7.5x | 27.1x | 8.6x | 29.9x | 9.2x | 33.3x | 2
805: 0.95 | 2.66 | 1.37
806: 5.2 | 27.1x | 2
807: 35% | 54%
808: 0.20x | 7.24x | 8.89x | 1.01
809: 95% | −0.11 | −0.64 | +0.49 | 0.73
810: 1938 | +0.94 | +0.82 | 60 | 66 | 51 | 51 | 3x | 9 | 15
811: 1.13 | 3.1
812: 1927 | 12.6% | 20.0% | 3
813: 55.6% | 2.25
814: +0.18 | +0.27
815: +0.47 | +0.75
816: 14.0% | 1.9%
817: 65% | 67% | 0.90 | 50% | 95% | 96%
818: 83% | 85% | 0.93 | 90%
819: 1,000
820: 21.3% | 17.2 | 26.7 | 2.1% | 1.7 | 2.7
821: 11 | 11
822: 0.36 | 0.40 | 0.08 | 0.23
823: 77% | 14%
825: 4 | 5
826: 70.4%
829: 13 | 13 | 37 | 2002 | 1968 | 7
total tokens 440


==> anc/08_REVIEW/reproduction_v5.2_run4_2026-10-15/outputs/tokens_body.txt <==
6: 5.2 | 15 | 2026
14: 381 | 53 | 7.5x | 27.1x | 8.6x | 29.9x | 0.20x | 7.24x | −0.11 | 60 | 66 | 9 | 15 | 37,193 | 378 | 42,994 | +0.47 | +0.75 | +0.18 | 2026 | 500 | 21% | 0.6% | 9.2%
18: 1
20: 8 | 7 | 1 | 9.1 | 2024
22: 2 | 2013 | 2018 | 2022 | 456 | 27 | 2020 | 87 | 2025 | 110 | 2026 | 120 | 82% | 87% | 95% | 75% | 92% | 0.63 | 87% | 88% | 14 | 2026 | 15 | 2 | 2024 | 2025 | 2026 | 2026
24: 2015
26: 1.1
30: 5.5
32: 381 | 26 | 2026 | 77 | 4.1
34: 1 | 6 | 7
36: 1.2
38: 1 | 30 | 33 | 1 | 2 | 3
42: 1 | 1 | 5 | 7.5x | 27.1x | 8.6x | 29.9x | 0.20x | 7.24x | 60 | 66
43: 2 | 2 | 6 | 37,193 | 42,994 | 13
44: 3 | 3 | 7 | 500 | 21.3% | 2.1%
45: 4 | 1.4 | 1 | 14 | 13
46: 5 | 3.1 | 8 | 11 | 77 | 1.2 | 2.0
48: 1.3
54: 90 | 86 | 12 | 9.2
60: 14
62: 1.4
64: 2 | 6 | 13 | 14
66: 1
67: 2 | 2014 | 2016
68: 3 | 1 | 11.2 | 2005 | 2013
69: 4 | 2019
70: 5 | 7
71: 6
73: 6 | 11.2 | 1
75: 2
77: 25 | 17% | 30% | 2016 | 1,635 | 49.5% | 68.4% | 0.76 | 0.74 | 2022 | 2013 | 2018 | 2019 | 2023 | 2026 | 2025 | 2020 | 2026 | 18 | 2013 | 2018 | 86 | 2022 | 50 | 4% | 0.997 | 2026 | 7% | 2025 | 5.5
79: 1998 | 2004 | 2009 | 5.6
81: 55,393 | 30% | 2026 | 15,000 | 12% | 28.6% | 2025 | 2024 | 2023 | 2024 | 1% | 2025 | 45 | 2026 | 2024 | 366,000 | 2025 | 11,000 | 2026 | 712 | 16% | 2026 | 2026 | 480 | 2026 | 2025 | 2026 | 6,095,520 | 17 | 2026 | 31% | 7% | 2026 | 2026 | 19.4% | 5.3% | 15 | 2026 | 86% | 2025 | 100,000 | 100 | 78% | 2026 | 23 | 2026 | 7 | 5.3
83: 2010 | 8 | 11.7% | 2013 | 2013 | 2025 | 2025 | 13
85: 2010 | 2012 | 2015 | 1982 | 1968 | 2010 | 2002 | 8 | 381 | 29,000
87: 2004 | 2012 | 2023 | 2
89: 2016 | 2017 | 2018 | 2019 | 2024 | 2018 | 2016 | 2018 | 2020 | 2024 | 2025
91: 1 | 2022 | 2026 | 2026 | 2 | 2004 | 2023 | 3 | 2026 | 2026 | 2026
93: 3
95: 12 | 2026 | 52 | 381 | 374 | 372 | 7 | 52 | 50 | 14 | 2026 | 381 | 381 | 200 | 451 | 15 | 2026
97: 5 | 210 | 365 | 391 | 414 | 440 | 434
99: 381 | 441 | 11 | 381 | 53 | 455 | 11 | 434 | 21 | 26 | 2026 | 0
101: 3.1
105: 1
106: 2
107: 3
108: 4 | 90 | 86
109: 5 | 87 | 91
110: 6 | 13 | 83
112: 1 | 3 | 4 | 6 | 6 | 2018 | 14
114: 4
116: 5 | 11
118: 4.1
120: 1 | 5 | 10
124: 1 | 100 | 11 | 2026
125: 1 | 100 | 11 | 10 | 12 | 2026
126: 11 | 2026
127: 11 | 10 | 2026
128: 11 | 2026
129: 10 | 2026
130: 11 | 2026
131: 5.5 | 10 | 12 | 2026
132: 11 | 2026
133: 4 | 2015 | 12 | 2026
134: 4 | 12 | 2026
135: 12 | 19 | 2025
136: 6 | 8 | 2026
137: 7 | 1,000 | 12 | 13 | 2026
139: 5
143: 5.2 | 14 | 2 | 3 | 10 | 11 | 5 | 11 | 13
145: 105 | 18.5% | 18.6% | 12 | 4 | 7.5 | 27.1 | 2 | 8.6x | 29.9x | 9.2x | 33.3x | 81.5%
147: 4.2
149: 8 | 10
151: 5 | 8 | 9 | 7
153: 4.3
155: 2026 | 24 | 60 | 29 | 65 | 65 | 75 | 37 | 45
157: 37 | 1 | 2026 | 37 | 11 | 37
159: 5 | 1
163: 5.1 | 7.5x | 27.1x
165: 2 | 10 | 11 | 81.5% | 11
169: 2026 | 0 | 0 | 0 | 0
170: 2026 | 6 | 3,862 | 100,012 | 103,045 | 25.9x | 26.7x | 31.8x
171: 2026 | 31 | 32,281 | 876,153 | 963,937 | 27.1x | 29.9x | 33.3x
172: 2026 | 30 | 150,113 | 1,534,362 | 1,765,077 | 10.2x | 11.8x | 12.5x
173: 2026 | 11 | 78 | 0 | 77 | 215,577 | 1,610,284 | 1,858,297 | 7.5x | 8.6x | 9.2x
175: 2 | 10 | 11 | 2026 | 2
177: 2
179: 8.4x | 8.8x | 4.65x | 1.75x | 1.44x | 1.05x
181: 18.5% | 8.6x | 29.9x | 9.2x | 33.3x | 2
183: 27.1x | 10.2x | 7.5x | 5.5 | 5.6
185: 5.2
187: 1 | 100 | 29,000 | 58,586 | 2.0 | 5.6 | 12 | 92.3K | 3.2 | 28,900 | 4 | 441
189: 5.3
191: 17,206 | 158,100 | 10 | 9.2 | 29,600 | 68 | 434 | 5.5
193: 4.1 | 17,206 | 5
195: 4.1
197: 3
199: 95%
201: 2026 | 47 | 284 | 16.5% | 12.7 | 21.3 | 138 | 2.94x
202: 2026 | 851 | 6,749 | 12.6% | 11.8 | 13.4 | 2,221 | 2.61x
203: 2026 | 3,380 | 22,665 | 14.9% | 14.5 | 15.4 | 8,187 | 2.42x
204: 2026 | 7,455 | 37,238 | 20.0% | 19.6 | 20.4 | 10,018 | 1.34x
206: 3 | 95% | 284 | 37,238 | 3
208: 2.94 | 1.34 | 47
210: 284 | 37,238 | 1927
212: 5.4 | 11.4x
214: 4.1
216: 913 | 80 | 11.4 | 61.9% | 26.4% | 10.2% | 75% | 88% | 0 | 10
218: 4 | 11 | 2026 | 913 | 80 | 75%
220: 4 | 909 | 75 | 913 | 11 | 917 | 95 | 37 | 841 | 10
222: 5.5
224: 5.1 | 5.4 | 12 | 2026 | 4
226: 4 | 12 | 2026 | 2015 | 12 | 5.2 | 5.4 | 10 | 11 | 29,000 | 58,586 | 80 | 11.4x
230: 3 | 221,000 | 1,600,000 | 7.24 | 81.4% | 8.89 | 28,900 | 59,000 | 2.0 | 913 | 81 | 11.3
231: 21 | 5,500 | 4,100 | 0.75 | 69.6% | 1.07 | 716 | 2,300 | 3.2 | 187 | 41 | 4.6
232: 36 | 25,600 | 5,200 | 0.20 | 99.2% | 0.20 | 2,100 | 33,800 | 16.1 | 115 | 194 | 0.6
233: 39 | 26,700 | 26,400 | 0.99 | 82.6% | 1.20 | 2,400 | 12,600 | 5.2 | 47 | 45 | 1.0
234: 57 | 37,300 | 135,100 | 3.62 | 98.8% | 3.67 | 3,600 | 37,500 | 10.4 | 144 | 225 | 0.6
235: 93 | 1,900,000 | 1,957,880 | 1.03 | 98.7% | 1.04 | 38,700 | 351,854 | 9.1 | 10,600 | 7,056 | 1.5
236: 95 | 102,000 | 47,300 | 0.46 | 99.8% | 0.46 | 5,400 | 31,900 | 5.9 | 258 | 245 | 1.1
237: 95 | 644,000 | 1,014,124 | 1.57 | 98.5% | 1.60 | 19,800 | 206,365 | 10.4 | 7,400 | 3,246 | 2.3
238: 114 | 243,000 | 220,600 | 0.91 | 93.6% | 0.97 | 13,300 | 79,700 | 6.0 | 1,700 | 516 | 3.3
239: 129 | 312,000 | 2,051,269 | 6.57 | 99.4% | 6.61 | 14,700 | 306,952 | 20.9 | 4,100 | 3,527 | 1.2
240: 132 | 214,000 | 219,600 | 1.03 | 99.3% | 1.03 | 5,300 | 32,000 | 6.0 | 1,600 | 2,042 | 0.8
241: 133 | 8,900 | 2,200 | 0.25 | 42.6% | 0.58 | 1,300 | 4,800 | 3.7 | 284 | 62 | 4.6
243: 5 | 12 | 2026 | 4
245: 5
247: −0.11 | 95% | −0.64 | +0.49 | 0.73 | −0.28 | +0.15 | 38% | 0.5 | 37.8% | 0.25x | 6.57x | 0.46x | 6.61x | 27.1x | 7.5x
249: 0.20x | 7.24x | 1.55 | 1.01 | 0.20x | 8.89x | 1.06 | 69.6% | 0.75x | 1.07x | 82.6% | 0.99x | 1.20x | 42.6% | 0.25x | 0.58x | 1.13 | 95% | 0.62 | 2.12 | 3.1 | 1.9 | 4.1 | 0.12x | 10.6x
251: +0.94 | 95% | +0.70 | +1.00 | 0.001 | +0.82 | +0.57 | +1.00 | 60 | 66 | 60 | 66 | 51 | 15 | 9 | 5.6
253: 2.0x | 20.9x | +0.17 | +0.52 | 16.1x | 0.20x | 0.60 | 0.10 | 5.6
255: 7.24x | 8.89x | 6.57x | 11.3x | 10 | 8
257: 158.3K | 29.5K | 12 | 5.3 | 10 | 158,100 | 29,600 | 5.3
259: 2015
261: 5.6
265: 2
267: 27.1x | 5.2 | 27.1 | 13
269: 27.1 | 10.2 | 7.5 | 5.5 | 2026
271: 10 | 11
273: 7.47x | 2.02x | 3.70x
275: 35% | 12 | 8.62x | 3.19x | 2.70x | 54%
277: 2 | 8.62x | 26.7x | 29.9x | 2 | 18.5% | 9.17x | 7.5x | 31.8x | 33.3x | 12.5x | 2
279: 5.5 | 0.20x | 7.24x | 0.20x | 8.89x | 60 | 66 | 9 | 15 | 2.7 | 5.1 | 2 | 13
281: 77 | 13
283: 6 | 2
285: 47,485 | 379 | 8 | 2026 | 37,193 | 378 | 1 | 201 | 145 | 26 | 42,994 | 1,898,584 | 37,193 | 20,663 | 55.6% | 27,817 | 2.25 | 1,008
287: 17 | +0.75 | 95% | +0.44 | +0.90 | 0.001 | 17 | +0.47 | +0.01 | +0.78 | 0.06 | +0.78 | 66.8% | 14.9% | 11.0% | 32.7% | 4.0% | 18.1% | 1,008 | +0.18 | 95% | +0.12 | +0.25 | +0.13 | 26,809 | +0.27 | +0.26 | +0.28 | +0.28 | 213 | +0.16 | 106 | 0.001 | 12 | 1,008 | 367 | 36.4% | 1,000 | 106 | 10.5% | +0.16 | +0.26 | 14
289: 200 | 46,517 | 65% | 67% | 95% | 58% | 73% | 95.5% | 0.90 | 95% | 96% | +0.91 | 95% | +0.74 | +0.98 | +0.65 | +0.24 | +0.16 | +0.33 | 56% | 15%
291: 6,620 | 924 | 14.0% | 95% | 13.1% | 14.8% | 1.9% | 1.8% | 2.1% | 100 | 924 | 83% | 85% | 0.93 | 12% | 1.9 | 11 | 622 | 12 | 13,170
293: 6 | 37,193 | 378 | 42,994 | 1,008 | 17
295: 13 | 5 | 8 | 11
297: 7 | 3
301: 7.1
303: 12 | 22 | 21 | 22 | 26
305: 7.2
307: 12 | 2026 | 14 | 14 | 88 | 13 | 500 | 9 | 2026 | 109 | 5 | 8 | 11 | 23 | 05 | 12 | 01 | 15 | 13 | 2026 | 01 | 05 | 01 | 10 | 14 | 1,000 | 760 | 975 | 88 | 20,389,967 | 18,763 | 7,766,466 | 2026 | 282 | 24 | 13 | 15 | 90
309: 7 | 500 | 12 | 13 | 2026 | 1,000
311: 7.3
313: 21.3% | 8.1% | 35.8% | 95% | 17.2% | 26.7% | 2.1% | 0.3% | 16.7% | 1.7% | 2.7% | 0.6% | 0.9% | 4.6% | 9.2% | 24.6% | 38 | 44 | 44 | 1 | 2 | 7 | 151 | 161 | 12.7% | 1.6% | 7 | 11
315: 2.7% | 3.2% | 1.1% | 5.7% | 14.1% | 61% | 72% | 90% | 88 | 77% | 95% | 70% | 91% | 14% | 5% | 20% | 12% | 73% | 26% | 49% | 40% | 45% | 88
317: 0.36 | 0.40 | 55 | 0.08 | 0.23 | 22.5% | 24.2% | 0.23 | 0.63 | 94% | 75% | 65% | 62% | 55%
319: 7.4
321: 9 | 11 | 8 | 11 | 2 | 11 | 93% | 98% | 9 | 11 | 11 | 6 | 11 | 11 | 3 | 11 | 26.9% | 24.2% | 29.6% | 24.4% | 0.27 | 0.21
323: 7.5
325: 21.5% | 3.3% | 11 | 11 | 22.0% | 2.4% | 11 | 11 | 64 | 14 | 19.8% | 2.1% | 10 | 11 | 20.2% | 32.4% | 5.9% | 12.7% | 9.2% | 100 | 250 | 500 | 30.6% | 26.3% | 23.3% | 3.0% | 2.6% | 2.3% | 1,000 | 501 | 1,000 | 7.6% | 13.8%
327: 7.6
329: 31.3% | 30.1% | 1 | 2 | 1 | 6.2% | 5.5% | 15.0% | 13.4% | 0.8% | 10 | 10 | 6 | 10 | 3 | 10 | 2.2% | 25 | 7.2 | 860 | 18,381,848 | 19.4% | 31% | 2 | 4.6% | 1
331: 3
333: 8
335: 5 | 381 | 3.1
337: 5 | 11 | 2026 | 37 | 11
339: 0 | 26 | 15 | 10 | 30 | 25 | 37 | 1 | 45 | 9 | 60 | 24 | 75 | 9 | 77 | 11
341: 2 | 210 | 365 | 391 | 414 | 440 | 441
342: 2 | 3,385 | 14,905 | 15,830 | 20,326 | 37,141 | 43,302 | 43,980
343: 1 | 3 | 0 | 727 | 1,801 | 1,874 | 2,649 | 5,822 | 8,753 | 9,239
344: 4 | 10 | 1 | 1,494 | 10,151 | 15,104 | 28,733 | 33,203 | 33,560
345: 11 | 20 | 0 | 909 | 2,639 | 2,331 | 2,336 | 1,276
346: 21 | 100 | 1 | 255 | 314 | 242 | 250 | 70
347: 2 | 22,016 | 51,517 | 51,800 | 92,897 | 244,041 | 221,933
348: 0 | 1 | 19 | 19 | 415 | 828 | 909 | 913
349: 0 | 1,603 | 3,725 | 6,390 | 10,266 | 14,823 | 17,206
351: 21 | 100 | 4.1 | 1 | 100 | 77 | 11 | 20 | 21 | 100 | 75 | 2 | 10
353: 75 | 60 | 60
355: 37 | 15,830 | 1,874 | 1 | 3 | 51,800 | 77 | 43,980 | 441 | 29,000 | 58,586 | 7,455 | 17,206
357: 441 | 11 | 22.8% | 50 | 64.9% | 441 | 11%
359: 58,586 | 40 | 170 | 105 | 18.5%
361: 9
363: 9.1
365: 474 | 337 | 322 | 304 | 294 | 214 | 238 | 786 | 228 | 404 | 218 | 8
367: 8 | 11 | 2026
369: 214 | 214 | 1.0 | 0.5
373: 9.2
375: 13 | 83 | 97 | 11,000 | 9 | 91 | 240 | 87 | 17,206
379: 13
381: 10
383: 31 | 10 | 25 | 1 | 15,830
385: 11 | 913 | 909 | 75 | 917 | 95 | 37 | 841 | 75 | 77 | 37 | 75
387: 61.9% | 26.4% | 10.2% | 10 | 80 | 88% | 0 | 10 | 75%
389: 10.1
391: 6
395: 0 | 15 | 0 | 1 | 1 | 3,383 | 226
396: 15 | 30 | 1 | 19 | 18 | 11,520 | 768
397: 30 | 37 | 19 | 19 | 0 | 925 | 132
398: 37 | 45 | 19 | 415 | 396 | 4,496 | 562
399: 45 | 60 | 415 | 828 | 413 | 16,815 | 1,121
400: 60 | 75 | 828 | 909 | 81 | 6,161 | 411
402: 9 | 77 | 1 | 100 | 1 | 3 | 11 | 2026 | 37 | 2026 | 60 | 65 | 6 | 5 | 6 | 984 | 186 | 1 | 3 | 67 | 38,801 | 6,942
404: 43,302 | 75 | 15,830 | 36.6% | 37 | 27,472 | 63.4% | 9 | 53.1% | 63.4% | 37 | 56.9% | 74.9%
406: 15,830 | 1,874
410: 768 | 15 | 30 | 37% | 562 | 132 | 441
414: 11
416: 11.1
418: 7
420: 7
424: 3 | 2025 | 2026
425: 2
426: 0
427: 0
428: 6,000
431: 1 | 3 | 3.1
433: 11.2
437: 1
438: 2
439: 3 | 1.4 | 6
440: 4
441: 5 | 14
442: 6
444: 12
446: 1 | 5 | 65 | 75 | 2.94 | 1.34 | 5.3 | 77
448: 2 | 6
450: 3 | 7 | 7.6
452: 8 | 11 | 9.2 | 53.1% | 63.4% | 75 | 77
454: 14 | 6 | 14 | 5
456: 13
458: 3
460: 9.1 | 1.2 | 2.0
462: 924 | 66
464: 37 | 0.5 | 0.5 | 0.85 | 12 | 2026
466: 372 | 14 | 2026 | 02 | 971,506 | 04 | 05 | 15 | 2026 | 8 | 8
470: 2 | 6
472: 3 | 7 | 10,000 | 10,000 | 14 | 88 | 44,463 | 14
474: 2013 | 2025
476: 1 | 5.5
478: 13.1
482: 21% | 2021 | 37% | 2025 | 18% | 26% | 2025
484: 3
486: 2026 | 2026 | 93.9 | 11.2% | 2026 | 2026 | 109 | 7 | 7
488: 14
490: 2.0 | 0.2 | 0 | 12 | 2026 | 3.10 | 22 | 21 | 924 | 13
492: 4 | 7 | 109 | 6 | 6
494: 5 | 8 | 10 | 14,823 | 9 | 17,206 | 11 | 17,400 | 12 | 13 | 2 | 3% | 1,910,867 | 1,659,636 | 2 | 3 | 5 | 6 | 7 | 2
496: 11.1
498: 6
500: 3 | 5 | 8 | 10 | 11.1 | 7 | 11 | 2026 | 7 | 4.4 | 13 | 2026 | 13 | 7 | 13 | 2026 | 3.3 | 15 | 2026
502: 13 | 83 | 6 | 3.1
506: 4 | 12
508: 1 | 2 | 7 | 3 | 6 | 4
510: 12 | 109 | 7 | 7 | 7 | 13
512: 5 | 5.5 | 5 | 5.1 | 2026 | 7 | 5.2 | 3 | 5.2 | 6 | 1 | 11.2 | 5 | 5.5 | 6 | 7 | 5.5 | 1 | 6 | 7 | 2 | 7 | 15 | 2026 | 1,696 | 1,555 | +0.19 | +0.29 | +0.18 | +0.28 | 134 | 08 | 2 | 10 | 15
514: 37 | 5 | 4 | 12 | 2026 | 5.5 | 3
516: 15
518: 9.1
520: 1 | 7.5 | 27.1 | 8.6 | 29.9 | 2.7 | 60 | 66
522: 2 | 37,193 | +0.47 | +0.75 | +0.18 | +0.27 | 11 | 622
524: 3 | 500 | 21% | 0.6% | 9.2%
526: 15,830 | 37 | 77 | 17,206 | 13
total tokens 1748


==> anc/08_REVIEW/reproduction_v5.2_run4_2026-10-15/outputs/vendor_reliance_offline_stdout.txt <==
offline, from the saved list: 502 distinct works (3 duplicates dropped); 456 name at least one tool in the retrieved title or abstract
by year: 2011: 2, 2013: 1, 2014: 1, 2015: 2, 2016: 11, 2017: 7, 2018: 16, 2019: 18, 2020: 27, 2021: 32, 2022: 29, 2023: 62, 2024: 48, 2025: 87, 2026: 110
name exactly one of the three: 391 of 456 (86%); two or more: 65
2023 to 2026: 307 works, 258 (84%) name exactly one tool
works per tool: Ahrefs: 119, Semrush: 189, Similarweb: 219


==> anc/08_REVIEW/reproduction_v5.2_run4_2026-10-15/reproduction_report.md <==
# Independent reproduction, run 4: User First Intelligence, manuscript v5.2 source bundle

Reproducer: an AI agent (Claude Code), working from the released bundle only, in a fresh temporary folder, on 15 October 2026. It did not use the three earlier reproductions included in the bundle; it searched the third one's report only for the totals that Section 14 of the paper quotes from it.

## 1. Environment and bundle

- **Environment:** macOS 15.4.1 (arm64); Python 3.13.2 (Homebrew) with numpy 2.4.1, scipy 1.17.1, pandas 3.0.0, matplotlib 3.11.1 (pyparsing 3.3.2) and openpyxl 3.1.5; tectonic 0.17.0; pandoc 3.9.0.2; poppler 26.02 (pdftotext, pdfinfo, pdffonts); no XeLaTeX; no OpenTimestamps client (`outputs/environment.txt`).
- **Bundle:** `06_MANUSCRIPT/User_First_Intelligence_v5.2_2026-10-15_source.zip`, SHA-256 `1dcc4128398d5d7bb7912f492bb201310fa276dac0ae0103b98e7ce50c2c14f4` (equal to the value given by the caller; checked on the original and on the copy), 305 files.
- **Working folders** (fresh, created with `mktemp -d` in the session scratchpad, nothing else copied in): `pristine/` (never touched; its 305 SHA-256 digests were identical before and after all runs), `run/` (analysis and figure scripts), `build/` (a second fresh extraction for the paper build, so the shipped figures were used), `editrun/` (edit scripts), `mutant/` (the checker's self-test). Every script with a relative upward path resolves inside that folder, so no file of the author's project could be read.
- **Scope:** this report covers the bundle as named. During the run another process changed the project's working copy: `06_MANUSCRIPT/src/manuscript_v50.md` (03:37:45, 9 lines added and 5 removed, by a new `edit_v52t.py` that adds two citations), with new files in `06_MANUSCRIPT/measurements/`. The bundle was not changed (SHA-256 rechecked at the end) and this reproduction wrote nothing outside its own folder, so the working manuscript now differs from the one reproduced here.
- The `ufi` package (0.2.0) happens to be installed on this machine. It is not in the bundle. The three review scripts import it before they stop on the missing licensed export; no result here depends on it.

## 2. Results at a glance

- **Scripts:** 15 of the bundle's 52 paper scripts ran as documented (plus the tectonic compile); 1 failed (`protocols/reread_compare.py`); 36 cannot run (8 need withheld data or a live API, 28 edit scripts need the v4.8 manuscript, which is not in the bundle). Every one of the 7 shipped script outputs reproduced byte for byte, and every data file a script rewrote came back byte-identical.
- **Numbers:** 1,479 numbers the paper quotes from its own study were checked (1,337 numeric tokens and 142 counts or facts stated in words): **1,342 MATCH, 0 MISMATCH, 137 CANNOT RUN**. Of the 137 that cannot be run, 102 agree with the output the author shipped for the script that prints them; the other 35 have no shipped record at all. 55 figures cited from other works were not checked (listed in section 8.4).
- **Coverage:** of the 2,188 numeric tokens outside the reference list, 1,447 are checked and 741 are excluded as labels (section, table and figure numbers, years, dates and the like) by stated rules; none is left uncovered (section 8.1).
- **Build:** `build_tex.py` regenerates `paper.tex` byte for byte; tectonic 0.17 compiles it to a 34-page PDF with no errors, no missing glyphs and no undefined references; `build_docx.sh` writes a DOCX with all nine figures. Neither built file is missing any number of the source.
- **Figures:** every figure script runs; all eight regenerated PNGs are byte-identical to the shipped ones and the PDFs differ only in their `/CreationDate`. Figure 6, which needs the licensed export, cannot be redrawn; its shipped file prints +0.18 and +0.75, as the text does. The hard-coded figure data agree with the released data (14 of 14 checks).
- **Stamped protocol:** all 7 SHA-256 digests in `protocols/protocols_manifest.txt` match the released files. Its OpenTimestamps proof commits to the manifest and attests Bitcoin block 971,506, whose merkle root (7bdc6025...59a3) and time (04:05:42 UTC, 15 October 2026) a block explorer confirms.

## 3. Problems found, most important first

1. **`protocols/reread_compare.py` cannot run from the bundle (FAILED).** It reads `HERE.parents[1] / "03_DATA/instrument_divergence_ahrefs_prefixes_2026-10-12.csv"`, a project path two folders above `protocols/`; the bundle holds the same data as `data/ahrefs_prefixes_2026-10-12.csv`. Run as its docstring says (`python3 reread_compare.py`), it stops with `FileNotFoundError` before it reads the sheet. This is the comparer for the third-party re-read of Table 4 and the day-37 row that Section 14 calls the one check that would change the paper's standing, and its SHA-256 is fixed by the stamped manifest, so it cannot be corrected without breaking the stamp. A re-reader using the bundle must recreate the project layout (`03_DATA/` with the project file names) two levels above `protocols/`. The protocol's analysis step has a milder form of the same issue: it says to run `analyze.py` and `instrument_extra.py` "on the new files unchanged", but both read fixed file names (`ahrefs_prefixes_2026-10-12.csv`, `semrush_prefixes_2026-10-12.csv`), so new reads must be saved under the old names.
2. **Rounding at exact halves follows no single rule (observation, not a mismatch).** Five quoted values sit exactly on a rounding boundary (table in section 8.3). Each quoted value is a valid rounding of the exact value, but round-half-up would change four of them (82% to 83%, 5.2 to 5.3, 405.6 to 405.7, 2.1 to 2.2), round-half-even one (2.1 to 2.2), and Python's float formatting, which the scripts use, one (+0.74 to +0.73). The paper takes Python's printed value in four places and rounds the printed 0.735 up by hand in the fifth.
3. **147 of the matches cannot fail.** The monthly and checkpoint series (Tables 2, 3 and 5, and the text that quotes them) are released only as CSVs that `instrument_extra.py` writes by parsing the manuscript's own tables, and as constants in the figure scripts, typed from the same tables. The paper says so (Section 14). Their arithmetic (ratios, derived row, intervals, rates) is a real check; the read values themselves are not.
4. **137 values rest on inputs the bundle does not contain** (section 8.2): the licensed review export (Section 6), the raw Brand Radar exports (Section 7 sensitivities, the pilot, company dominance), the `ufi` repository (the parameter lock, the example's 924 queries and 4/5 and 70.4%, the commit counts) and the author's own records (cost, export times, page fetches). This is disclosed. Where the author shipped the output of the script that prints a value, the paper agrees with it in every case.
5. **Small documentation gaps.** `README.txt` says the edit scripts run from `edit_v49*.py` to `edit_v52m.py`; the bundle also holds `edit_v52n.py` to `edit_v52s.py`. The `ai_citation_cross_sector` README says the three raw-export scripts "stop with a message"; `cross_sector_sensitivity2.py` first prints its variance block (identical to the shipped output's first 760 bytes) and then stops. The proof `framework_test_r1/framework_retro_test_381_amendment_2026-10-15.md.ots` carries only pending calendar attestations, so the amendment's date cannot yet be checked against Bitcoin from the bundle (the paper says only that it was "stamped separately").

## 4. Scripts

Each script was run from its own folder exactly as its README or docstring says, from `run/` (or `build/`), with the bundle's files only. "Byte-identical" means `cmp` found no difference with the output file shipped beside the script.

| # | Script | How run (folder: command) | Status | Comparison with the shipped output |
|---|---|---|---|---|
| 1 | `data/analyze.py` | data/: `python3 analyze.py` | RAN | No shipped output file. Every printed value equals an independent recomputation from the two prefix CSVs. |
| 2 | `instrument_divergence_extra/instrument_extra.py` | instrument_divergence_extra/: `python3 instrument_extra.py` | RAN | stdout byte-identical to `instrument_extra_output.txt` (4,840 bytes); the four `instrument_series_table*.csv` it rewrites are byte-identical. |
| 3 | `protocols/instrument_extra_as_stamped.py` | protocols/: `python3 instrument_extra_as_stamped.py` | RAN | No shipped output. Its stdout equals sections 1 to 6 of the current script's, as `protocols/README.md` says; the four CSVs it writes into `protocols/` equal the released ones. |
| 4 | `protocols/reread_compare.py` | protocols/: `python3 reread_compare.py` | FAILED | `FileNotFoundError: .../run/03_DATA/instrument_divergence_ahrefs_prefixes_2026-10-12.csv` (project path, not in the bundle). Its input, a filled re-read sheet, does not exist yet either (`reread_sheet.csv` is empty by design). |
| 5 | `review_demand/m2_from_counts.py` | review_demand/: `python3 m2_from_counts.py` | RAN | Byte-identical (2,465 bytes). |
| 6 | `review_demand/r2_link_check.py` | review_demand/: `python3 r2_link_check.py` | RAN | Byte-identical (1,997 bytes). It reads two population sizes from the shipped outputs of scripts that cannot run (46,517 links; 924 of 6,620). |
| 7 | `review_demand/analyze_reviews.py` | review_demand/: `python3 analyze_reviews.py` | CANNOT RUN | Stops: `FileNotFoundError: Telecom_reviews_and_responses.xlsx` (licensed DataForSEO export, withheld; also needs `Telecom_classification.xlsx`). Shipped output used only to note agreement. |
| 8 | `review_demand/supplement_r10.py` | review_demand/: `python3 supplement_r10.py` | CANNOT RUN | Same missing export, and `Telecom_keywords_full.csv.gz` and a private carrier-name file. |
| 9 | `review_demand/r2_link_sample.py` | review_demand/: `python3 r2_link_sample.py` | CANNOT RUN | Same missing export. |
| 10 | `review_demand/make_fig_reviews_v50.py` | review_demand/: `python3 make_fig_reviews_v50.py` | CANNOT RUN | Stops: `out/label_demand_aggregates.csv` not found (written from the licensed export). |
| 11 | `stakes/vendor_reliance.py` | stakes/: `python3 vendor_reliance.py --offline` (as the README says) | RAN | Byte-identical (470 bytes). The online mode, which queries OpenAlex and rewrites the list, was not run. |
| 12 | `stakes/stakes_screen_check.py` | stakes/: `python3 stakes_screen_check.py` | RAN | Byte-identical (600 bytes). |
| 13 | `stakes/stakes_screen_sample.py` | not run | CANNOT RUN | Needs the live OpenAlex API for titles and abstracts (not released) and writes outside the bundle. Its seeded draw (`random.Random(20261015).sample` of the 456 works), replayed offline, gives exactly the 120 ids in `stakes_screen_ids.csv`. |
| 14 | `ai_citation_cross_sector/scripts/section7_from_aggregates.py` | scripts/: `python3 section7_from_aggregates.py` | RAN | Byte-identical (6,873 bytes). |
| 15 | `ai_citation_cross_sector/scripts/make_tables_sector_surface.py` | scripts/: `python3 make_tables_sector_surface.py` | RAN | Byte-identical (3,007 bytes); Tables C3 and C4 of the paper equal its output cell for cell. |
| 16 | `ai_citation_cross_sector/scripts/make_fig_sources.py` | scripts/: `python3 make_fig_sources.py` | RAN | Writes `fig10_sources.png` (byte-identical to the shipped one) and `.pdf` (identical except `/CreationDate`) beside itself. |
| 17 | `ai_citation_cross_sector/scripts/make_brand_radar_urls.py` | scripts/: `python3 make_brand_radar_urls.py` | RAN | Rewrites `design/cross_sector_report_urls.json` byte-identical; stdout (11 sectors, 9 companies in XLC) has no shipped copy. |
| 18 | `ai_citation_cross_sector/scripts/cross_sector.py` | scripts/: `python3 cross_sector.py` | CANNOT RUN | Stops with its own message: the raw Brand Radar exports are not released. |
| 19 | `ai_citation_cross_sector/scripts/cross_sector_sensitivity.py` | scripts/: `python3 cross_sector_sensitivity.py` | CANNOT RUN | Same message. |
| 20 | `ai_citation_cross_sector/scripts/cross_sector_sensitivity2.py` | scripts/: `python3 cross_sector_sensitivity2.py` | CANNOT RUN | Prints its first block from the aggregates (byte-identical to the first 760 bytes of the shipped output), then stops on the raw exports. |
| 21 | `make_figs_v4.py` | top folder: `python3 make_figs_v4.py` | RAN | Six figures: PNG byte-identical; PDF identical except `/CreationDate`. |
| 22 | `make_fig0.py` | top folder: `python3 make_fig0.py` | RAN | PNG byte-identical; PDF identical except `/CreationDate`. |
| 23 | `build_tex.py` | `build/` copy, top folder: `python3 build_tex.py` | RAN | `build/paper.tex` byte-identical to the shipped `paper.tex` (199,354 bytes). |
| 24 | (tectonic on build/paper.tex) | build/: `tectonic --keep-logs paper.tex` | RAN | 34 pages, exit 0; only box warnings (5 overfull, at most 3.98 pt; 77 underfull). No shipped PDF to compare. |
| 25 | `build_docx.sh` | top folder: `./build_docx.sh` | RAN | `build/paper.docx` with 9 embedded figures; no shipped DOCX to compare. |
| 26 | edit_v49.py, edit_v49_r9.py, edit_v49_r9b.py, edit_v49_r9c.py, edit_v50.py (5) | `editrun/` copy: `python3 <script>`, in order | CANNOT RUN | Read `manuscript_v49.md` (the v4.8 to v5.0 source), which is not in the bundle: `FileNotFoundError`. |
| 27 | edit_v50b.py to edit_v52s.py (23) | same | CANNOT RUN | Each refuses (`REFUSE: 0 matches` or `already applied`) and leaves `manuscript_v50.md` unchanged, as expected for a record of edits already applied; the chain cannot be replayed without the v4.8 source. |
| 28 | 08_REVIEW/*/checks/* (28 files) | not run | not a paper script | Tooling of the three earlier reproductions; some carry absolute paths of their own work folders. Out of scope. |

Tally: RAN 15 scripts (rows 1 to 3, 5, 6, 11, 12, 14 to 17, 21 to 23, 25) plus the compile; FAILED 1; CANNOT RUN 36 (8 data or API, 28 edit scripts).

## 5. Build and figures

- `paper.tex`: regenerated byte for byte by `build_tex.py` (pandoc 3.9.0.2). The compile used tectonic because XeLaTeX is not installed; `build_tex.py` itself falls back to tectonic for its table-measuring pass, which succeeded.
- Built PDF: 34 pages, letter size, all 20 fonts embedded (`outputs/built_paper_pdffonts.txt`), no `Missing character` lines, no undefined references or citations. Every number in the source occurs at least as often in the built PDF's text (2,927 numeric tokens against 2,577; the surplus is page numbers, running heads and figure text; 0 numbers short) and in the DOCX's text (2,577 against 2,577; 0 short) (`outputs/md_vs_built.txt`).
- Figure comparison (`outputs/compare_figures.txt`):
  - `fig0_framework` (make_fig0.py): PNG byte-identical; PDF identical except the creation timestamp
  - `fig1_divergence` (make_figs_v4.py): PNG byte-identical; PDF identical except the creation timestamp
  - `fig2_aio` (make_figs_v4.py): PNG byte-identical; PDF identical except the creation timestamp
  - `fig3_refdomains` (make_figs_v4.py): PNG byte-identical; PDF identical except the creation timestamp
  - `fig4_prefixes` (make_figs_v4.py): PNG byte-identical; PDF identical except the creation timestamp
  - `fig5_cited` (make_figs_v4.py): PNG byte-identical; PDF identical except the creation timestamp
  - `fig6_positions` (make_figs_v4.py): PNG byte-identical; PDF identical except the creation timestamp
  - `fig10_sources` (make_fig_sources.py): PNG byte-identical; PDF identical except the creation timestamp
  - `fig9_reviews` (Figure 6): not regenerable (`make_fig_reviews_v50.py` needs the licensed export); its shipped PDF prints "1,008 taxonomy labels, Spearman +0.18" and "(nine of 17), Spearman +0.75", as the paper does.
- Figure data against released data (`outputs/figure_check.txt`): 14 of 14 figure checks OK.

## 6. Stamped protocol and timestamps

    manifest lines with a SHA-256: 7
      MATCH    09_SUBMISSION/author_tasks/second_domain_protocol.md -> protocols/second_domain_protocol.md
      MATCH    09_SUBMISSION/author_tasks/second_read_template.csv -> protocols/second_read_template.csv
      MATCH    09_SUBMISSION/author_tasks/second_domain_template.csv -> protocols/second_domain_template.csv
      MATCH    09_SUBMISSION/author_tasks/reread_sheet.csv -> protocols/reread_sheet.csv
      MATCH    09_SUBMISSION/author_tasks/reread_compare.py -> protocols/reread_compare.py
      MATCH    04_ANALYSIS/instrument_divergence/release_data/analyze.py -> data/analyze.py
      MATCH    04_ANALYSIS/instrument_divergence/instrument_extra.py -> protocols/instrument_extra_as_stamped.py
    7 of 7 match
    current instrument_divergence_extra/instrument_extra.py d2d2b1be0d82d5eef38ddea21e5e34ce046a135463450b06aa104224ebc15ee2: differs from the stamped digest (README: it gained sections 7 to 9)
    other files in protocols/: ['README.md', 'protocols_manifest.txt', 'protocols_manifest.txt.ots']

OpenTimestamps proofs, parsed offline (`check_scripts/ots_parse.py`, `outputs/ots_parse.txt`):

- `protocols/protocols_manifest.txt.ots`: commits to SHA-256 `e52d0565...d67a`, which is the manifest's; one Bitcoin attestation, block 971,506, merkle root (explorer byte order) `7bdc60257b41068f09d1157f28005268d7430ba65143d263243a5d46a24659a3`, plus four pending calendar attestations.
- `framework_test_r1/framework_retro_test_381_manifest.txt.ots`: commits to the manifest's SHA-256; same block and merkle root.
- `framework_test_r1/framework_retro_test_381_amendment_2026-10-15.md.ots`: commits to the amendment's SHA-256; pending calendar attestations only.
- Block explorer (blockstream.info, the check `protocols/README.md` prescribes): block 971,506 has merkle root 7bdc60257b41068f09d1157f28005268d7430ba65143d263243a5d46a24659a3 (equal to the proofs') and block time 2026-10-15 04:05:42 UTC (`outputs/block_explorer_check.txt`).
- The manifests were written at 03:45 and 03:48 UTC; the block was mined at 04:05:42 UTC. The Study R1 files themselves are held back, so only the manifest can be checked.

## 7. Other checks

- `arxiv_abstract.txt`: 1,907 characters, under the 1,920 that `README.txt` states; every number in it appears in the manuscript's abstract (it omits −0.11 and the read date).
- `UFI_Metrics_and_Evaluation_Protocol_v1.0.pdf` against its `.md`: the same numbers (the one apparent difference, a DOI `30.1-2.81`, is a line-break hyphen that text extraction drops).
- `ai_citation_cross_sector/README.md`'s note on YouTube's rank where it is not cited (825 for Utilities on ChatGPT): confirmed in the aggregates; the ChatGPT and Copilot medians (151, 161) are the same under either reading.
- Rerun outputs written into the run copy, and nothing else: figure files, the four protocol CSVs, `fig10_sources.*` beside its script, and an empty `review_demand/out/` made by `analyze_reviews.py` before it stopped.

## 8. Numbers

### 8.1 Method

`check_scripts/check_numbers.py` holds one entry for every number the paper quotes from its own study, line by line through the manuscript (`manuscript_v50.md`, the bundle's source of truth), including Tables 2 to 7, C1 and C2 cell by cell and counts written in words ("nineteen", "one fifth"). Each value was compared at the precision the paper prints with the most precise value available: an independent recomputation from the released data where possible (prefix CSVs, aggregates, anonymized label counts, judgment CSVs, the single-read and code-list files), the rerun script's output otherwise, and the full-precision value wherever the script's printed value ends in 5 at the next digit (`check_scripts/m2_precise.py`, `m2_boundary.py`). A value matches when it equals the full-precision value rounded half-up; a value exactly on the boundary is accepted either way and flagged. `check_scripts/coverage.py` then extracts every numeric token from the manuscript (the reference list excepted) and requires each to be checked or excluded by a stated rule:

    numeric tokens outside the reference list: 2188; claimed 1447; excluded as labels 741; uncovered 0
    labels by rule: reference to a section/table/figure/version 305, year 183, day number 67, date 55, heading 45, enumeration 27, band definition 26, confidence level 14, time 12, name (S&P 500, path) 7

The excluded tokens are section, table and figure numbers, citation years, dates and day numbers used as names, times, enumerations, confidence levels ("95%"), position-band names and "S&P 500"; `outputs/label_audit.txt` lists every date, day, band, time and enumeration exclusion for review, and none hides a quantity. The checker was tested: on known cases (`outputs/mutation_unit_test.txt`, 12 of 12) and on a copy of the manuscript with five numbers altered, all five were caught (`outputs/mutation_end_to_end.txt`: four as MISMATCH, the fifth by the coverage check).

### 8.2 Tally

| Section | MATCH | MISMATCH | CANNOT RUN |
|---|---|---|---|
| Abstract | 24 | 0 | 3 |
| 1 Introduction | 15 | 0 | 0 |
| 1.1 Why a new section is the right instrument | 4 | 0 | 0 |
| 1.2 What this paper reports | 20 | 0 | 2 |
| 1.3 What this paper does not report | 2 | 0 | 0 |
| 2 Related work | 2 | 0 | 0 |
| 3 Setting | 25 | 0 | 3 |
| 3.1 Six conditions that make this deployment unrepresentative | 6 | 0 | 0 |
| 4.1 Instruments, definitions and denominators | 22 | 0 | 0 |
| 4.3 The primary checkpoint | 5 | 0 | 0 |
| 5.1 Estimated visits: a divergence of 7.5x to 27.1x on one prefix | 53 | 0 | 0 |
| 5.2 Ranking keywords: a factor of two, and three like for like | 8 | 0 | 0 |
| 5.3 AI answers and AI Overviews: two definitions, converging | 47 | 0 | 0 |
| 5.4 Referring domains: 11.4x, and disagreement about composition | 22 | 0 | 0 |
| 5.5 Twelve prefixes on one domain: the divergence is prefix-specific, with no detectable relationship to age | 237 | 0 | 0 |
| 5.6 What follows for applied search research | 39 | 0 | 0 |
| 6 Measurement 2: reviews against keyword volume on one taxonomy | 64 | 0 | 42 |
| 7.1 Pilot | 5 | 0 | 9 |
| 7.2 Design | 21 | 0 | 2 |
| 7.3 Results | 64 | 0 | 9 |
| 7.4 The predictions written before collection | 23 | 0 | 5 |
| 7.5 Sensitivity | 4 | 0 | 22 |
| 7.6 Limits | 27 | 0 | 3 |
| 8 The deployment series | 98 | 0 | 0 |
| 9.1 Enumerating pages are cited more often than any single code page | 14 | 0 | 0 |
| 9.2 Who else is cited, and what that does not establish | 10 | 0 | 0 |
| 10 The link profile | 27 | 0 | 0 |
| 10.1 What the link profile can and cannot explain | 55 | 0 | 0 |
| 11.1 Cost | 0 | 0 | 5 |
| 11.2 Six lessons, stated as this deployment's failures | 1 | 0 | 1 |
| 12 Threats to validity | 9 | 0 | 0 |
| 13 What would test what this paper declines to claim | 12 | 0 | 5 |
| 13.1 Further directions | 2 | 0 | 0 |
| 14 Reproducibility, ethics and conflicts of interest | 22 | 0 | 3 |
| 15 Conclusion | 21 | 0 | 4 |
| Appendix A: Corrections across versions | 16 | 0 | 2 |
| Appendix B: The Content Gap Score, as a specification | 0 | 0 | 10 |
| Appendix C: Section 7 by source type and cell | 244 | 0 | 0 |
| Appendix D: Metrics, values and scripts | 72 | 0 | 7 |
| **All** | **1,342** | **0** | **137** |

CANNOT RUN, by missing input:

- 57: licensed review export (Section 6) not in the bundle
- 46: raw Brand Radar exports (Section 7) not in the bundle
- 22: ufi repository or package (lock, example, commits) not in the bundle
- 12: author's reconstruction or unreleased records (cost, export log, page fetch, registry)

Of the 1,342 matches, 147 rest only on records transcribed from the manuscript itself (problem 3).

### 8.3 Values on a rounding boundary

Exact values from `outputs/rounding_boundaries.txt` (computed with rational arithmetic from the released data):

| Where | Exact value | Quoted | Half-up | Half-even | Python format |
|---|---|---|---|---|---|
| Section 1 and Table D1: screen sample using vendor figures, annotator 1 (99/120) | 82.5% | 82% | 83% | 82% | 82% |
| Table 4: /device-compare/ keyword ratio (12,600 / 2,400) | 5.25 | 5.2 | 5.3 | 5.2 | 5.2 |
| Table C2: Information Technology, Copilot (405,650 incidences, in thousands) | 405.65 | 405.6 | 405.7 | 405.6 | 405.6 |
| Table C2: Real Estate, Gemini (2,150 incidences, in thousands) | 2.15 | 2.1 | 2.2 | 2.2 | 2.1 |
| Section 6: lower end of the multi-word branch-level interval (Sxy/sqrt(Sxx Syy) = 294/400) | 0.735 | +0.74 | 0.74 | 0.74 | 0.73 |

### 8.4 Figures cited from other works (not checked)

| # | Line | Quoted | Source cited |
|---|---|---|---|
| 71 | 77 | 25 | Langridge 2016; reference entry says 25 sites |
| 72 | 77 | 17% | Langridge 2016 |
| 73 | 77 | 30% | Langridge 2016 |
| 74 | 77 | 1,635 | Soulo 2022; reference entry says 1,635 sites |
| 75 | 77 | 49.5% | Soulo 2022 |
| 76 | 77 | 68.4% | Soulo 2022 |
| 77 | 77 | 0.76 | Soulo 2022 |
| 78 | 77 | 0.74 | Soulo 2022 |
| 79 | 77 | 18 | Kamerer 2013 |
| 80 | 77 | 86 | Jansen, Jung & Salminen 2022; reference title says 86 websites |
| 81 | 77 | 50 | Rasool, Thakur & Nabi 2026 |
| 82 | 77 | 4% | Rasool, Thakur & Nabi 2026 |
| 83 | 77 | 0.997 | Rasool, Thakur & Nabi 2026 |
| 84 | 77 | 7% | Zhao & Berman 2025 |
| 85 | 81 | 55,393 | Xu, Iqbal & Montgomery 2026 |
| 86 | 81 | 30% | Xu et al. 2026 |
| 87 | 81 | 15,000 | Linehan & Guan 2025; reference entry says 15,000 prompts |
| 88 | 81 | 12% | Linehan & Guan 2025; reference title says 12% |
| 89 | 81 | 28.6% | Linehan & Guan 2025 |
| 90 | 81 | 1% | Chapekis & Lieb 2025 |
| 91 | 81 | 45 | Martinez 2026 |
| 92 | 81 | 366,000 | Yang 2025 |
| 93 | 81 | 11,000 | Huang et al. 2026 |
| 94 | 81 | 712 | Allaham & Diakopoulos 2026 |
| 95 | 81 | 16% | Allaham & Diakopoulos 2026 |
| 96 | 81 | 480 | Hendricks 2026 |
| 97 | 81 | 6,095,520 | OtterlyAI 2026; reference entry says 6,095,520 |
| 98 | 81 | 17 | OtterlyAI 2026 |
| 99 | 81 | 31% | Tinuiti 2026 |
| 100 | 81 | 7% | Tinuiti 2026 |
| 101 | 81 | 19.4% | Punturo et al. 2026 |
| 102 | 81 | 5.3% | Punturo et al. 2026 |
| 103 | 81 | 15 | Punturo et al. 2026 |
| 104 | 81 | 86% | Yext 2025; reference title says 86% |
| 105 | 81 | 100,000 | Kumar 2026; literature README agrees |
| 106 | 81 | 100 | Kumar 2026 |
| 107 | 81 | 78% | Kumar 2026; literature/novelty_search_2026-10-14/README.md says about 78% |
| 108 | 81 | 23 | Romero Ramos et al. 2026; literature README says 23 studies |
| 109 | 83 | 11.7% | Hannak et al. 2013 |
| 721 | 307 | 282 | vendor documentation (Bek 2026) |
| 722 | 307 | 24 | vendor documentation (Bek 2026) |
| 723 | 307 | 13 | vendor documentation (Bek 2026) |
| 724 | 307 | 15 | vendor documentation (Bek 2026) |
| 725 | 307 | 90 | vendor documentation (Bek 2026) |
| 886 | 329 | 19.4% | Punturo et al. 2026; same figure as Section 2 |
| 887 | 329 | 31% | Tinuiti 2026; same figure as Section 2 |
| 1131 | 482 | 21% | Gottfried & Park 2025 |
| 1132 | 482 | 37% | Gottfried & Park 2025 |
| 1133 | 482 | 18% | Gottfried & Park 2025 |
| 1134 | 482 | 26% | Gottfried & Park 2025 |
| 1136 | 486 | 93.9 | Costco Wholesale Corporation 2026 press release |
| 1137 | 486 | 11.2% | Costco Wholesale Corporation 2026 press release |
| 1212 | 712 | 12,000 | Wulczyn et al. 2016 |
| 1213 | 712 | 3.2 | Wulczyn et al. 2016 |
| 1214 | 712 | 80% | Piccardi et al. 2018 |

### 8.5 Every checked number

Line numbers refer to `manuscript_v50.md` in the bundle; `outputs/numbers_table.tsv` has the same rows with the surrounding text. "Obtained" is the full-precision value in the unit the paper prints (percent values as percentages). Sources: `rerun` a script run here; `data` a released file; `arith` arithmetic on released files; `shipped` an output the author shipped for a script that cannot run.

| # | Line | Section | Quoted | Status | Obtained | Source | Note |
|---|---|---|---|---|---|---|---|
| 1 | 14 | Abstract | 381 | MATCH | 381 | data section_code_pages_2026-10-14.csv (rows) |  |
| 2 | 14 | Abstract | 53 | MATCH | 53 | arith 52 registry locations in the released code list (one state hub each) + the nation... | the hub list itself is not released |
| 3 | 14 | Abstract | 7.5x | MATCH | 7.46965 | arith Table 2 values (released series CSV, transcribed from the manuscript); Semrush US... |  |
| 4 | 14 | Abstract | 27.1x | MATCH | 27.1414 | arith Table 2 values (released series CSV, transcribed from the manuscript); highest month |  |
| 5 | 14 | Abstract | 8.6x | MATCH | 8.62011 | arith Table 2 values (released series CSV, transcribed from the manuscript); worldwide ... |  |
| 6 | 14 | Abstract | 29.9x | MATCH | 29.8608 | arith Table 2 values (released series CSV, transcribed from the manuscript) |  |
| 7 | 14 | Abstract | 0.20x | MATCH | 0.203125 | rerun data/analyze.py (identical to an independent recomputation from the two prefix CSVs) |  |
| 8 | 14 | Abstract | 7.24x | MATCH | 7.23982 | rerun data/analyze.py (identical to an independent recomputation from the two prefix CSVs) |  |
| 9 | 14 | Abstract | −0.11 | MATCH | -0.112084 | rerun data/analyze.py (identical to an independent recomputation from the two prefix CSVs) |  |
| 10 | 14 | Abstract | 60 | MATCH | 60 | rerun data/analyze.py (identical to an independent recomputation from the two prefix CSVs) |  |
| 11 | 14 | Abstract | 66 | MATCH | 66 | rerun data/analyze.py (identical to an independent recomputation from the two prefix CSVs) |  |
| 12 | 14 | Abstract | 9 | MATCH | 9 | rerun instrument_extra.py (byte-identical to shipped output); pairs within a factor of ... |  |
| 13 | 14 | Abstract | 15 | MATCH | 15 | rerun instrument_extra.py (byte-identical to shipped output) |  |
| 14 | 14 | Abstract | 37,193 | CANNOT RUN |  | licensed review export (Telecom_reviews_and_responses.xlsx, Telecom_classification.xlsx... | agrees with shipped supplement_r10_output.txt (needs the licensed review export, not released) |
| 15 | 14 | Abstract | 378 | CANNOT RUN |  | licensed review export (Telecom_reviews_and_responses.xlsx, Telecom_classification.xlsx... | agrees with shipped supplement_r10_output.txt (needs the licensed review export, not released) |
| 16 | 14 | Abstract | 42,994 | CANNOT RUN |  | licensed review export (Telecom_reviews_and_responses.xlsx, Telecom_classification.xlsx... | agrees with shipped supplement_r10_output.txt (needs the licensed review export, not released) |
| 17 | 14 | Abstract | +0.47 | MATCH | 0.468137 | rerun m2_from_counts.py (byte-identical) + independent full-precision recomputation (m2... |  |
| 18 | 14 | Abstract | +0.75 | MATCH | 0.747549 | rerun m2_from_counts.py (byte-identical) + independent full-precision recomputation (m2... |  |
| 19 | 14 | Abstract | +0.18 | MATCH | 0.184869 | rerun m2_from_counts.py (byte-identical) + independent full-precision recomputation (m2... | full precision 0.18487 |
| 20 | 14 | Abstract | about two-thirds correct | MATCH | 131/196, 130/200 | rerun r2_link_check.py (byte-identical) + recomputation from the judgment CSVs |  |
| 21 | 14 | Abstract | 21% | MATCH | 21.3411 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 22 | 14 | Abstract | 0.6% | MATCH | 0.558 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 23 | 14 | Abstract | 9.2% | MATCH | 9.2146 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 24 | 14 | Abstract | twelve sections | MATCH | 12 | data two prefix CSVs |  |
| 25 | 14 | Abstract | one held, one held in direction only and two failed | MATCH | P1 fails, P2 holds, P3 fails, P4 dire... | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 26 | 14 | Abstract | lowest Google figure above the highest of the other four in every s... | MATCH | 11/11 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 27 | 14 | Abstract | ten largest holdings of each sector fund | MATCH | 10 per fund, 9 companies in XLC | data design/cross_sector_companies.csv |  |
| 28 | 22 | 1 Introduction | 456 | MATCH | 456 | rerun vendor_reliance.py --offline and stakes_screen_check.py (byte-identical) + recomp... |  |
| 29 | 22 | 1 Introduction | 27 | MATCH | 27 | rerun vendor_reliance.py --offline and stakes_screen_check.py (byte-identical) + recomp... |  |
| 30 | 22 | 1 Introduction | 87 | MATCH | 87 | rerun vendor_reliance.py --offline and stakes_screen_check.py (byte-identical) + recomp... |  |
| 31 | 22 | 1 Introduction | 110 | MATCH | 110 | rerun vendor_reliance.py --offline and stakes_screen_check.py (byte-identical) + recomp... |  |
| 32 | 22 | 1 Introduction | 120 | MATCH | 120 | rerun vendor_reliance.py --offline and stakes_screen_check.py (byte-identical) + recomp... |  |
| 33 | 22 | 1 Introduction | a random sample of 120 of them (seed 20261015) | MATCH | offline replay of the draw = released... | check:random.Random(20261015).sample of the 456 deduplicated works vs stakes/stakes_scr... | stakes_screen_sample.py itself needs the live OpenAlex API |
| 34 | 22 | 1 Introduction | 82% | MATCH | 82.5 | rerun vendor_reliance.py --offline and stakes_screen_check.py (byte-identical) + recomp... | 99/120 = 82.5% exactly; 82% is the round-half-to-even reading (the script prints 82%); full-precision value... |
| 35 | 22 | 1 Introduction | 87% | MATCH | 86.6667 | rerun vendor_reliance.py --offline and stakes_screen_check.py (byte-identical) + recomp... |  |
| 36 | 22 | 1 Introduction | 75% | MATCH | 74.7241 | rerun vendor_reliance.py --offline and stakes_screen_check.py (byte-identical) + recomp... |  |
| 37 | 22 | 1 Introduction | 92% | MATCH | 91.6235 | rerun vendor_reliance.py --offline and stakes_screen_check.py (byte-identical) + recomp... |  |
| 38 | 22 | 1 Introduction | 0.63 | MATCH | 0.631336 | rerun vendor_reliance.py --offline and stakes_screen_check.py (byte-identical) + recomp... |  |
| 39 | 22 | 1 Introduction | 87% | MATCH | 86.8687 | rerun vendor_reliance.py --offline and stakes_screen_check.py (byte-identical) + recomp... |  |
| 40 | 22 | 1 Introduction | 88% | MATCH | 87.5 | rerun vendor_reliance.py --offline and stakes_screen_check.py (byte-identical) + recomp... | full-precision value lies exactly on the rounding boundary |
| 41 | 22 | 1 Introduction | five to seven compare vendors | MATCH | 7 and 5 | rerun vendor_reliance.py --offline and stakes_screen_check.py (byte-identical) + recomp... |  |
| 42 | 22 | 1 Introduction | an independent search of five databases | MATCH | OpenAlex, Crossref, arXiv, Semantic S... | data literature/novelty_search_scout_2026-10-15/README.md |  |
| 43 | 32 | 1.1 Why a new section is ... | 381 | MATCH | 381 | data section_code_pages_2026-10-14.csv |  |
| 44 | 32 | 1.1 Why a new section is ... | 77 | MATCH | 77 | arith 26 July to 11 October 2026 |  |
| 45 | 32 | 1.1 Why a new section is ... | seven checkpoints | MATCH | Table 5 columns other than day 37 (or... | data instrument_series_table5_checkpoints.csv (transcribed from the manuscript) | Table 5 has eight dated columns; seven of them carry the other quantities in full or nearly; reading accepted |
| 46 | 34 | 1.1 Why a new section is ... | thirteen demand-surface types | MATCH | 13 | data make_fig0.py surface lists (10 first-party + 3 tool-derived) |  |
| 47 | 38 | 1.2 What this paper reports | 30 | MATCH | 29.8608 | arith Table 2 values (released series CSV, transcribed from the manuscript) | approximate wording, accepted within 5% |
| 48 | 38 | 1.2 What this paper reports | 33 | MATCH | 33.3024 | arith Table 2 values (released series CSV, transcribed from the manuscript); US to US, ... | approximate wording, accepted within 5% |
| 49 | 42 | 1.2 What this paper reports | 7.5x | MATCH | 7.46965 | arith Table 2 values (released series CSV, transcribed from the manuscript) |  |
| 50 | 42 | 1.2 What this paper reports | 27.1x | MATCH | 27.1414 | arith Table 2 values (released series CSV, transcribed from the manuscript) |  |
| 51 | 42 | 1.2 What this paper reports | 8.6x | MATCH | 8.62011 | arith Table 2 values (released series CSV, transcribed from the manuscript) |  |
| 52 | 42 | 1.2 What this paper reports | 29.9x | MATCH | 29.8608 | arith Table 2 values (released series CSV, transcribed from the manuscript) |  |
| 53 | 42 | 1.2 What this paper reports | 0.20x | MATCH | 0.203125 | rerun data/analyze.py (identical to an independent recomputation from the two prefix CSVs) |  |
| 54 | 42 | 1.2 What this paper reports | 7.24x | MATCH | 7.23982 | rerun data/analyze.py (identical to an independent recomputation from the two prefix CSVs) |  |
| 55 | 42 | 1.2 What this paper reports | 60 | MATCH | 60 | rerun data/analyze.py (identical to an independent recomputation from the two prefix CSVs) |  |
| 56 | 42 | 1.2 What this paper reports | 66 | MATCH | 66 | rerun data/analyze.py (identical to an independent recomputation from the two prefix CSVs) |  |
| 57 | 43 | 1.2 What this paper reports | 37,193 | CANNOT RUN |  | licensed review export (Telecom_reviews_and_responses.xlsx, Telecom_classification.xlsx... | agrees with shipped supplement_r10_output.txt (needs the licensed review export, not released) |
| 58 | 43 | 1.2 What this paper reports | 42,994 | CANNOT RUN |  | licensed review export (Telecom_reviews_and_responses.xlsx, Telecom_classification.xlsx... | agrees with shipped supplement_r10_output.txt (needs the licensed review export, not released) |
| 59 | 44 | 1.2 What this paper reports | 21.3% | MATCH | 21.3411 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 60 | 44 | 1.2 What this paper reports | 2.1% | MATCH | 2.06095 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 61 | 44 | 1.2 What this paper reports | about ten times | MATCH | 10.355 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 62 | 44 | 1.2 What this paper reports | in every sector | MATCH | 11/11 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 63 | 46 | 1.2 What this paper reports | 77 | MATCH | 77 | arith day 0 = 26 July 2026 to 11 October 2026 |  |
| 64 | 46 | 1.2 What this paper reports | 1.2 | MATCH | 1.23529 | data single_reads_2026-10.csv; least-cited of the five hubs / most-cited code page (294... |  |
| 65 | 46 | 1.2 What this paper reports | 2.0 | MATCH | 1.9916 | data single_reads_2026-10.csv; 474/238 |  |
| 66 | 46 | 1.2 What this paper reports | five most-cited hub pages | MATCH | 294 > 238 | data single_reads_2026-10.csv |  |
| 67 | 46 | 1.2 What this paper reports | six enabling conditions | MATCH | 6 | manuscript Section 3.1 list |  |
| 68 | 46 | 1.2 What this paper reports | six lessons | MATCH | 6 | manuscript Section 11.2 list |  |
| 69 | 54 | 1.3 What this paper does ... | 90 | MATCH | 90 | data single_reads_2026-10.csv |  |
| 70 | 54 | 1.3 What this paper does ... | 86 | MATCH | 86 | data single_reads_2026-10.csv |  |
| 110 | 85 | 2 Related work | 381 | MATCH | 381 | data section_code_pages_2026-10-14.csv |  |
| 111 | 85 | 2 Related work | 29,000 | MATCH | 29000 | data single_reads_2026-10.csv |  |
| 112 | 95 | 3 Setting | 52 | MATCH | 52 | data section_code_pages_2026-10-14.csv; the section's 52 state hubs = 52 registry locat... |  |
| 113 | 95 | 3 Setting | 381 | MATCH | 381 | data section_code_pages_2026-10-14.csv |  |
| 114 | 95 | 3 Setting | 374 | MATCH | 374 | data section_code_pages_2026-10-14.csv; geographic codes |  |
| 115 | 95 | 3 Setting | 372 | MATCH | 372 | data section_code_pages_2026-10-14.csv |  |
| 116 | 95 | 3 Setting | two assigned but not yet in service | MATCH | ['565', '761'] | data section_code_pages_2026-10-14.csv |  |
| 117 | 95 | 3 Setting | 7 | MATCH | 7 | data section_code_pages_2026-10-14.csv; toll-free |  |
| 118 | 95 | 3 Setting | 52 | MATCH | 52 | data section_code_pages_2026-10-14.csv; distinct registry locations |  |
| 119 | 95 | 3 Setting | 50 | MATCH | 50 | data section_code_pages_2026-10-14.csv; states among the locations (with DC and 'NANP A... |  |
| 120 | 95 | 3 Setting | 381 | MATCH | 381 | data section_code_pages_2026-10-14.csv; the 14 October re-fetch |  |
| 121 | 95 | 3 Setting | 381 | CANNOT RUN |  | fetch results (HTTP status, canonical tags) not released | All 381 return HTTP 200 ... |
| 122 | 95 | 3 Setting | 200 | CANNOT RUN |  | fetch results not released |  |
| 123 | 95 | 3 Setting | six assigned to US territories | CANNOT RUN |  | the numbering-plan registry extract is not released (it is in the Study R1 manifest only) |  |
| 124 | 95 | 3 Setting | 451 | MATCH | 451 absent from the released code list | data section_code_pages_2026-10-14.csv | its assignment date (15 September 2026) needs the unreleased registry |
| 125 | 97 | 3 Setting | 210 | MATCH | 210 | data instrument_series_table5_checkpoints.csv (transcribed from the manuscript) |  |
| 126 | 97 | 3 Setting | 365 | MATCH | 365 | data instrument_series_table5_checkpoints.csv (transcribed from the manuscript) |  |
| 127 | 97 | 3 Setting | 391 | MATCH | 391 | data instrument_series_table5_checkpoints.csv (transcribed from the manuscript) |  |
| 128 | 97 | 3 Setting | 414 | MATCH | 414 | data instrument_series_table5_checkpoints.csv (transcribed from the manuscript) |  |
| 129 | 97 | 3 Setting | 440 | MATCH | 440 | data instrument_series_table5_checkpoints.csv (transcribed from the manuscript) |  |
| 130 | 97 | 3 Setting | 434 | MATCH | 434 | arith 381 code pages + 53 hubs |  |
| 131 | 99 | 3 Setting | 381 | MATCH | 381 | data section_code_pages_2026-10-14.csv |  |
| 132 | 99 | 3 Setting | 441 | MATCH | 441 | data instrument_series_table5_checkpoints.csv (transcribed from the manuscript) |  |
| 133 | 99 | 3 Setting | 381 | MATCH | 381 | data section_code_pages_2026-10-14.csv |  |
| 134 | 99 | 3 Setting | 53 | MATCH | 53 | arith 52 locations + national hub |  |
| 135 | 99 | 3 Setting | exceeds 381 plus the 53 hub pages by seven | MATCH | 7 | arith 441 - 434 |  |
| 136 | 99 | 3 Setting | 455 | MATCH | 455 | data single_reads_2026-10.csv |  |
| 137 | 99 | 3 Setting | 434 | MATCH | 434 | arith |  |
| 138 | 99 | 3 Setting | 21 | MATCH | 21 | arith 455 - 434 |  |
| 139 | 99 | 3 Setting | day 0 = 26 July 2026 | MATCH | 2026-07-26 | definition; consistent with Table 5 header |  |
| 140 | 108 | 3.1 Six conditions that m... | 90 | MATCH | 90 | data single_reads_2026-10.csv |  |
| 141 | 108 | 3.1 Six conditions that m... | 86 | MATCH | 86 | data single_reads_2026-10.csv |  |
| 142 | 109 | 3.1 Six conditions that m... | 87 | MATCH | 87 and 91 | data single_reads_2026-10.csv |  |
| 143 | 109 | 3.1 Six conditions that m... | 91 | MATCH | 87 and 91 | data single_reads_2026-10.csv |  |
| 144 | 110 | 3.1 Six conditions that m... | 13 | MATCH | 13 to 83 | data single_reads_2026-10.csv |  |
| 145 | 110 | 3.1 Six conditions that m... | 83 | MATCH | 13 to 83 | data single_reads_2026-10.csv |  |
| 146 | 125 | 4.1 Instruments, definiti... | 11 | MATCH | 2026-10-11 | data single_reads_2026-10.csv (read date) |  |
| 147 | 125 | 4.1 Instruments, definiti... | 10 | MATCH | 2026-10-10 | data single_reads_2026-10.csv (read date) |  |
| 148 | 125 | 4.1 Instruments, definiti... | 12 | MATCH | 2026-10-12 | data single_reads_2026-10.csv (read date) |  |
| 149 | 131 | 4.1 Instruments, definiti... | 10 | MATCH | 2026-10-10 | data single_reads_2026-10.csv (read date) |  |
| 150 | 131 | 4.1 Instruments, definiti... | 12 | MATCH | 2026-10-12 | data single_reads_2026-10.csv (read date) |  |
| 151 | 132 | 4.1 Instruments, definiti... | 11 | MATCH | 2026-10-11 | data single_reads_2026-10.csv (read date) |  |
| 152 | 133 | 4.1 Instruments, definiti... | 2015 | MATCH | 2015-09 | data ahrefs_prefixes CSV, earliest first-traffic month |  |
| 153 | 133 | 4.1 Instruments, definiti... | 12 | MATCH | 2026-10-12 | data ahrefs_prefixes CSV read_date |  |
| 154 | 134 | 4.1 Instruments, definiti... | 12 | MATCH | 2026-10-12 | data ahrefs_prefixes CSV read_date |  |
| 155 | 137 | 4.1 Instruments, definiti... | 1,000 | MATCH | export_rows = 1000 in all 88 cells | data aggregates/cross_sector_cells.csv |  |
| 156 | 137 | 4.1 Instruments, definiti... | 12 | MATCH | answer counts read 2026-10-13 01:10-0... | data design file and sector_answer_counts.csv |  |
| 157 | 137 | 4.1 Instruments, definiti... | 13 | MATCH | 2026-10-13 | data sector_answer_counts.csv |  |
| 158 | 145 | 4.1 Instruments, definiti... | 105 | MATCH | 105 | data single_reads_2026-10.csv |  |
| 159 | 145 | 4.1 Instruments, definiti... | 18.5% | MATCH | 18.5 | data single_reads_2026-10.csv |  |
| 160 | 145 | 4.1 Instruments, definiti... | 18.6% | MATCH | 18.6 | data ahrefs_prefixes CSV, 1 - US share of /local/area-codes/ (0.814) |  |
| 161 | 145 | 4.1 Instruments, definiti... | 7.5 | MATCH | 7.46965 | arith Table 2 values (released series CSV, transcribed from the manuscript) |  |
| 162 | 145 | 4.1 Instruments, definiti... | 27.1 | MATCH | 27.1414 | arith Table 2 values (released series CSV, transcribed from the manuscript) |  |
| 163 | 145 | 4.1 Instruments, definiti... | 8.6x | MATCH | 8.62011 | arith Table 2 values (released series CSV, transcribed from the manuscript) |  |
| 164 | 145 | 4.1 Instruments, definiti... | 29.9x | MATCH | 29.8608 | arith Table 2 values (released series CSV, transcribed from the manuscript) |  |
| 165 | 145 | 4.1 Instruments, definiti... | 9.2x | MATCH | 9.16521 | arith Table 2 values (released series CSV, transcribed from the manuscript) with the 81... |  |
| 166 | 145 | 4.1 Instruments, definiti... | 33.3x | MATCH | 33.3024 | arith Table 2 values (released series CSV, transcribed from the manuscript) with the 81... |  |
| 167 | 145 | 4.1 Instruments, definiti... | 81.5% | MATCH | 81.5 | data single_reads_2026-10.csv | also 100% - 18.5% |
| 168 | 155 | 4.3 The primary checkpoint | 24 September, day 60 | MATCH | 2026-09-24 | arith 26 July + 60 days |  |
| 169 | 155 | 4.3 The primary checkpoint | 29 September, day 65 | MATCH | 2026-09-29 | arith 26 July + 65 days |  |
| 170 | 155 | 4.3 The primary checkpoint | days 65 to 75 | MATCH | 2026-10-09 | arith notice period ends at the last daily read (9 October) |  |
| 172 | 157 | 4.3 The primary checkpoint | Day 37 (1 September 2026) | MATCH | 2026-09-01 | arith 26 July + 37 days |  |
| 173 | 157 | 4.3 The primary checkpoint | four of the nine quantities | MATCH | 4 of 9 | data instrument_series_table5_checkpoints.csv (transcribed from the manuscript) |  |
| 174 | 163 | 5.1 Estimated visits: a d... | 7.5x | MATCH | 7.46965 | arith Table 2 values (released series CSV, transcribed from the manuscript) |  |
| 175 | 163 | 5.1 Estimated visits: a d... | 27.1x | MATCH | 27.1414 | arith Table 2 values (released series CSV, transcribed from the manuscript) |  |
| 176 | 165 | 5.1 Estimated visits: a d... | 81.5% | MATCH | 81.5 | data single_reads_2026-10.csv |  |
| 177 | 165 | 5.1 Estimated visits: a d... | 11 | MATCH | 2026-10-11 | data single_reads_2026-10.csv (read on 11 October) |  |
| 178 | 169 | 5.1 Estimated visits: a d... | 0 | MATCH | 0 | June days live, data instrument_series_table2 CSV (transcribed) |  |
| 179 | 169 | 5.1 Estimated visits: a d... | 0 | MATCH | 0 | June Ahrefs visits, data instrument_series_table2 CSV (transcribed) |  |
| 180 | 169 | 5.1 Estimated visits: a d... | 0 | MATCH | 0 (0) | June Semrush US visits, data instrument_series_table2 CSV (transcribed) |  |
| 181 | 169 | 5.1 Estimated visits: a d... | 0 | MATCH | 0 (0) | June Semrush worldwide visits, data instrument_series_table2 CSV (transcribed) |  |
| 182 | 170 | 5.1 Estimated visits: a d... | 6 | MATCH | 6 | arith calendar days live in the month (launch 26 July; October read on day 77, 11 October) |  |
| 183 | 170 | 5.1 Estimated visits: a d... | 3,862 | MATCH | 3862 | data instrument_series_table2 CSV and instrument_extra.py constants (both transcribed) |  |
| 184 | 170 | 5.1 Estimated visits: a d... | 100,012 | MATCH | 100,012.0 | data instrument_series_table2 CSV and instrument_extra.py constants (both transcribed) |  |
| 185 | 170 | 5.1 Estimated visits: a d... | 103,045 | MATCH | 103,045.0 | data instrument_series_table2 CSV and instrument_extra.py constants (both transcribed) |  |
| 186 | 170 | 5.1 Estimated visits: a d... | 25.9x | MATCH | 25.8964 | arith Semrush US / Ahrefs worldwide |  |
| 187 | 170 | 5.1 Estimated visits: a d... | 26.7x | MATCH | 26.6818 | arith Semrush worldwide / Ahrefs worldwide |  |
| 188 | 170 | 5.1 Estimated visits: a d... | 31.8x | MATCH | 31.7748 | arith Semrush US / (Ahrefs worldwide x 81.5%) |  |
| 189 | 171 | 5.1 Estimated visits: a d... | 31 | MATCH | 31 | arith calendar days live in the month (launch 26 July; October read on day 77, 11 October) |  |
| 190 | 171 | 5.1 Estimated visits: a d... | 32,281 | MATCH | 32281 | data instrument_series_table2 CSV and instrument_extra.py constants (both transcribed) |  |
| 191 | 171 | 5.1 Estimated visits: a d... | 876,153 | MATCH | 876,153.0 | data instrument_series_table2 CSV and instrument_extra.py constants (both transcribed) |  |
| 192 | 171 | 5.1 Estimated visits: a d... | 963,937 | MATCH | 963,937.0 | data instrument_series_table2 CSV and instrument_extra.py constants (both transcribed) |  |
| 193 | 171 | 5.1 Estimated visits: a d... | 27.1x | MATCH | 27.1414 | arith Semrush US / Ahrefs worldwide |  |
| 194 | 171 | 5.1 Estimated visits: a d... | 29.9x | MATCH | 29.8608 | arith Semrush worldwide / Ahrefs worldwide |  |
| 195 | 171 | 5.1 Estimated visits: a d... | 33.3x | MATCH | 33.3024 | arith Semrush US / (Ahrefs worldwide x 81.5%) |  |
| 196 | 172 | 5.1 Estimated visits: a d... | 30 | MATCH | 30 | arith calendar days live in the month (launch 26 July; October read on day 77, 11 October) |  |
| 197 | 172 | 5.1 Estimated visits: a d... | 150,113 | MATCH | 150,113.0 | data instrument_series_table2 CSV and instrument_extra.py constants (both transcribed) |  |
| 198 | 172 | 5.1 Estimated visits: a d... | 1,534,362 | MATCH | 1,534,362.0 | data instrument_series_table2 CSV and instrument_extra.py constants (both transcribed) |  |
| 199 | 172 | 5.1 Estimated visits: a d... | 1,765,077 | MATCH | 1,765,077.0 | data instrument_series_table2 CSV and instrument_extra.py constants (both transcribed) |  |
| 200 | 172 | 5.1 Estimated visits: a d... | 10.2x | MATCH | 10.2214 | arith Semrush US / Ahrefs worldwide |  |
| 201 | 172 | 5.1 Estimated visits: a d... | 11.8x | MATCH | 11.7583 | arith Semrush worldwide / Ahrefs worldwide |  |
| 202 | 172 | 5.1 Estimated visits: a d... | 12.5x | MATCH | 12.5416 | arith Semrush US / (Ahrefs worldwide x 81.5%) |  |
| 203 | 173 | 5.1 Estimated visits: a d... | 11 | MATCH | 11 | arith calendar days live in the month (launch 26 July; October read on day 77, 11 October) |  |
| 204 | 173 | 5.1 Estimated visits: a d... | 215,577 | MATCH | 215,577.0 | data instrument_series_table2 CSV and instrument_extra.py constants (both transcribed) |  |
| 205 | 173 | 5.1 Estimated visits: a d... | 1,610,284 | MATCH | 1,610,284.0 | data instrument_series_table2 CSV and instrument_extra.py constants (both transcribed) |  |
| 206 | 173 | 5.1 Estimated visits: a d... | 1,858,297 | MATCH | 1,858,297.0 | data instrument_series_table2 CSV and instrument_extra.py constants (both transcribed) |  |
| 207 | 173 | 5.1 Estimated visits: a d... | 7.5x | MATCH | 7.46965 | arith Semrush US / Ahrefs worldwide |  |
| 208 | 173 | 5.1 Estimated visits: a d... | 8.6x | MATCH | 8.62011 | arith Semrush worldwide / Ahrefs worldwide |  |
| 209 | 173 | 5.1 Estimated visits: a d... | 9.2x | MATCH | 9.16521 | arith Semrush US / (Ahrefs worldwide x 81.5%) |  |
| 210 | 173 | 5.1 Estimated visits: a d... | 78 | MATCH | 78 | arith 6 + 31 + 30 + 11 |  |
| 211 | 173 | 5.1 Estimated visits: a d... | days 0 to 77 | MATCH | 77 | arith |  |
| 212 | 179 | 5.1 Estimated visits: a d... | 8.4x | MATCH | 8.35862 | arith Table 2 values (released series CSV, transcribed from the manuscript); Ahrefs gro... |  |
| 213 | 179 | 5.1 Estimated visits: a d... | 8.8x | MATCH | 8.76048 | arith Table 2 values (released series CSV, transcribed from the manuscript); Semrush US... |  |
| 214 | 179 | 5.1 Estimated visits: a d... | 4.65x | MATCH | 4.6502 | arith Table 2 values (released series CSV, transcribed from the manuscript) = rerun ins... |  |
| 215 | 179 | 5.1 Estimated visits: a d... | 1.75x | MATCH | 1.75125 | arith Table 2 values (released series CSV, transcribed from the manuscript) = rerun ins... |  |
| 216 | 179 | 5.1 Estimated visits: a d... | 1.44x | MATCH | 1.4361 | arith Table 2 values (released series CSV, transcribed from the manuscript) = rerun ins... |  |
| 217 | 179 | 5.1 Estimated visits: a d... | 1.05x | MATCH | 1.04948 | arith Table 2 values (released series CSV, transcribed from the manuscript) = rerun ins... |  |
| 218 | 179 | 5.1 Estimated visits: a d... | by a factor of more than two | MATCH | 2.65536 | arith Table 2 values (released series CSV, transcribed from the manuscript) |  |
| 219 | 181 | 5.1 Estimated visits: a d... | 18.5% | MATCH | 18.5 | data single_reads_2026-10.csv |  |
| 220 | 181 | 5.1 Estimated visits: a d... | 8.6x | MATCH | 8.62011 | arith Table 2 values (released series CSV, transcribed from the manuscript) |  |
| 221 | 181 | 5.1 Estimated visits: a d... | 29.9x | MATCH | 29.8608 | arith Table 2 values (released series CSV, transcribed from the manuscript) |  |
| 222 | 181 | 5.1 Estimated visits: a d... | 9.2x | MATCH | 9.16521 | arith Table 2 values (released series CSV, transcribed from the manuscript) |  |
| 223 | 181 | 5.1 Estimated visits: a d... | 33.3x | MATCH | 33.3024 | arith Table 2 values (released series CSV, transcribed from the manuscript) |  |
| 224 | 183 | 5.1 Estimated visits: a d... | 27.1x | MATCH | 27.1414 | arith Table 2 values (released series CSV, transcribed from the manuscript) |  |
| 225 | 183 | 5.1 Estimated visits: a d... | 10.2x | MATCH | 10.2214 | arith Table 2 values (released series CSV, transcribed from the manuscript) |  |
| 226 | 183 | 5.1 Estimated visits: a d... | 7.5x | MATCH | 7.46965 | arith Table 2 values (released series CSV, transcribed from the manuscript) |  |
| 227 | 187 | 5.2 Ranking keywords: a f... | 29,000 | MATCH | 29000 | data single_reads_2026-10.csv |  |
| 228 | 187 | 5.2 Ranking keywords: a f... | 58,586 | MATCH | 58586 | data single_reads_2026-10.csv |  |
| 229 | 187 | 5.2 Ranking keywords: a f... | 2.0 | MATCH | 2.02021 | arith 58,586 / 29,000 |  |
| 230 | 187 | 5.2 Ranking keywords: a f... | 12 | MATCH | 2026-10-12 | data single_reads_2026-10.csv (read date) |  |
| 231 | 187 | 5.2 Ranking keywords: a f... | 92.3K | MATCH | 92.3 | data single_reads_2026-10.csv |  |
| 232 | 187 | 5.2 Ranking keywords: a f... | 3.2 | MATCH | 3.19377 | arith 92,300 / 28,900 |  |
| 233 | 187 | 5.2 Ranking keywords: a f... | 28,900 | MATCH | 28900 | data ahrefs_prefixes CSV (/local/area-codes/) |  |
| 234 | 187 | 5.2 Ranking keywords: a f... | 441 | MATCH | 441 | data instrument_series_table5_checkpoints.csv (transcribed from the manuscript) |  |
| 235 | 191 | 5.3 AI answers and AI Ove... | 17,206 | MATCH | 17206 | data instrument_series_table5_checkpoints.csv (transcribed from the manuscript); single... |  |
| 236 | 191 | 5.3 AI answers and AI Ove... | 158,100 | MATCH | 158,100.0 | data single_reads_2026-10.csv |  |
| 237 | 191 | 5.3 AI answers and AI Ove... | 10 | MATCH | 2026-10-10 | data single_reads_2026-10.csv (read date) |  |
| 238 | 191 | 5.3 AI answers and AI Ove... | 9.2 | MATCH | 9.18866 | arith 158,100 / 17,206 |  |
| 239 | 191 | 5.3 AI answers and AI Ove... | 29,600 | MATCH | 29600 | data single_reads_2026-10.csv |  |
| 240 | 191 | 5.3 AI answers and AI Ove... | 68 | MATCH | 68.2028 | arith 29,600 / 434 |  |
| 241 | 191 | 5.3 AI answers and AI Ove... | 434 | MATCH | 434 | arith 381 + 53 |  |
| 242 | 193 | 5.3 AI answers and AI Ove... | 17,206 | MATCH | 17206 | data instrument_series_table5_checkpoints.csv (transcribed from the manuscript) |  |
| 243 | 201 | 5.3 AI answers and AI Ove... | 47 | MATCH | 47 | data instrument_series_table3 CSV and make_figs_v4.py constants (transcribed) |  |
| 244 | 201 | 5.3 AI answers and AI Ove... | 284 | MATCH | 284 | data instrument_series_table3 CSV and make_figs_v4.py constants (transcribed) |  |
| 245 | 201 | 5.3 AI answers and AI Ove... | 16.5% | MATCH | 16.5493 | arith numerator / denominator |  |
| 246 | 201 | 5.3 AI answers and AI Ove... | 12.7 | MATCH | 12.6794 | arith Wilson 95% lower |  |
| 247 | 201 | 5.3 AI answers and AI Ove... | 21.3 | MATCH | 21.3121 | arith Wilson 95% upper |  |
| 248 | 201 | 5.3 AI answers and AI Ove... | 138 | MATCH | 138 | data instrument_series_table3 CSV and make_figs_v4.py constants (transcribed) |  |
| 249 | 201 | 5.3 AI answers and AI Ove... | 2.94x | MATCH | 2.93617 | arith (b) / (a) numerator |  |
| 250 | 202 | 5.3 AI answers and AI Ove... | 851 | MATCH | 851 | data instrument_series_table3 CSV and make_figs_v4.py constants (transcribed) |  |
| 251 | 202 | 5.3 AI answers and AI Ove... | 6,749 | MATCH | 6749 | data instrument_series_table3 CSV and make_figs_v4.py constants (transcribed) |  |
| 252 | 202 | 5.3 AI answers and AI Ove... | 12.6% | MATCH | 12.6093 | arith numerator / denominator |  |
| 253 | 202 | 5.3 AI answers and AI Ove... | 11.8 | MATCH | 11.8385 | arith Wilson 95% lower |  |
| 254 | 202 | 5.3 AI answers and AI Ove... | 13.4 | MATCH | 13.4226 | arith Wilson 95% upper |  |
| 255 | 202 | 5.3 AI answers and AI Ove... | 2,221 | MATCH | 2221 | data instrument_series_table3 CSV and make_figs_v4.py constants (transcribed) |  |
| 256 | 202 | 5.3 AI answers and AI Ove... | 2.61x | MATCH | 2.60987 | arith (b) / (a) numerator |  |
| 257 | 203 | 5.3 AI answers and AI Ove... | 3,380 | MATCH | 3380 | data instrument_series_table3 CSV and make_figs_v4.py constants (transcribed) |  |
| 258 | 203 | 5.3 AI answers and AI Ove... | 22,665 | MATCH | 22665 | data instrument_series_table3 CSV and make_figs_v4.py constants (transcribed) |  |
| 259 | 203 | 5.3 AI answers and AI Ove... | 14.9% | MATCH | 14.9129 | arith numerator / denominator |  |
| 260 | 203 | 5.3 AI answers and AI Ove... | 14.5 | MATCH | 14.4551 | arith Wilson 95% lower |  |
| 261 | 203 | 5.3 AI answers and AI Ove... | 15.4 | MATCH | 15.3826 | arith Wilson 95% upper |  |
| 262 | 203 | 5.3 AI answers and AI Ove... | 8,187 | MATCH | 8187 | data instrument_series_table3 CSV and make_figs_v4.py constants (transcribed) |  |
| 263 | 203 | 5.3 AI answers and AI Ove... | 2.42x | MATCH | 2.42219 | arith (b) / (a) numerator |  |
| 264 | 204 | 5.3 AI answers and AI Ove... | 7,455 | MATCH | 7455 | data instrument_series_table3 CSV and make_figs_v4.py constants (transcribed) |  |
| 265 | 204 | 5.3 AI answers and AI Ove... | 37,238 | MATCH | 37238 | data instrument_series_table3 CSV and make_figs_v4.py constants (transcribed) |  |
| 266 | 204 | 5.3 AI answers and AI Ove... | 20.0% | MATCH | 20.0199 | arith numerator / denominator |  |
| 267 | 204 | 5.3 AI answers and AI Ove... | 19.6 | MATCH | 19.6165 | arith Wilson 95% lower |  |
| 268 | 204 | 5.3 AI answers and AI Ove... | 20.4 | MATCH | 20.4294 | arith Wilson 95% upper |  |
| 269 | 204 | 5.3 AI answers and AI Ove... | 10,018 | MATCH | 10018 | data instrument_series_table3 CSV and make_figs_v4.py constants (transcribed) |  |
| 270 | 204 | 5.3 AI answers and AI Ove... | 1.34x | MATCH | 1.3438 | arith (b) / (a) numerator |  |
| 271 | 206 | 5.3 AI answers and AI Ove... | 284 | MATCH | 284 | data Table 3 series CSV |  |
| 272 | 206 | 5.3 AI answers and AI Ove... | 37,238 | MATCH | 37238 | data Table 3 series CSV |  |
| 273 | 208 | 5.3 AI answers and AI Ove... | 2.94 | MATCH | 2.93617 | arith Table 3 |  |
| 274 | 208 | 5.3 AI answers and AI Ove... | 1.34 | MATCH | 1.3438 | arith Table 3 |  |
| 275 | 208 | 5.3 AI answers and AI Ove... | three intervals | MATCH | 3 | arith four months |  |
| 276 | 208 | 5.3 AI answers and AI Ove... | 47 | MATCH | 47 | data Table 3 series CSV |  |
| 277 | 208 | 5.3 AI answers and AI Ove... | six days live | MATCH | 6 | arith |  |
| 278 | 210 | 5.3 AI answers and AI Ove... | 284 | MATCH | 284 | data Table 3 series CSV |  |
| 279 | 210 | 5.3 AI answers and AI Ove... | 37,238 | MATCH | 37238 | data Table 3 series CSV |  |
| 280 | 210 | 5.3 AI answers and AI Ove... | grows by two orders of magnitude | MATCH | 2.11767 | arith log10(37,238 / 284) |  |
| 281 | 210 | 5.3 AI answers and AI Ove... | it is not monotone | MATCH | [16.5, 12.6, 14.9, 20.0] | arith |  |
| 282 | 212 | 5.4 Referring domains: 11... | 11.4x | MATCH | 11.4125 | arith 913 / 80 |  |
| 283 | 216 | 5.4 Referring domains: 11... | 913 | MATCH | 913 | data single_reads_2026-10.csv |  |
| 284 | 216 | 5.4 Referring domains: 11... | 80 | MATCH | 80 | data single_reads_2026-10.csv |  |
| 285 | 216 | 5.4 Referring domains: 11... | 11.4 | MATCH | 11.4125 | arith 913 / 80 |  |
| 286 | 216 | 5.4 Referring domains: 11... | 61.9% | MATCH | 61.9 | data single_reads_2026-10.csv |  |
| 287 | 216 | 5.4 Referring domains: 11... | 26.4% | MATCH | 26.4 | data single_reads_2026-10.csv |  |
| 288 | 216 | 5.4 Referring domains: 11... | 10.2% | MATCH | 10.2 | data single_reads_2026-10.csv |  |
| 289 | 216 | 5.4 Referring domains: 11... | 75% | MATCH | 75 | data single_reads_2026-10.csv |  |
| 290 | 216 | 5.4 Referring domains: 11... | 88% | MATCH | 88 | data single_reads_2026-10.csv |  |
| 291 | 216 | 5.4 Referring domains: 11... | 0 | MATCH | 0 to 10 | data single_reads_2026-10.csv |  |
| 292 | 216 | 5.4 Referring domains: 11... | 10 | MATCH | 0 to 10 | data single_reads_2026-10.csv |  |
| 293 | 218 | 5.4 Referring domains: 11... | 11 | MATCH | 2026-10-11 | data single_reads_2026-10.csv (read date) |  |
| 294 | 218 | 5.4 Referring domains: 11... | 913 | MATCH | 913 | data single_reads_2026-10.csv |  |
| 295 | 218 | 5.4 Referring domains: 11... | 80 | MATCH | 80 | data single_reads_2026-10.csv |  |
| 296 | 218 | 5.4 Referring domains: 11... | 75% | MATCH | 75 | data single_reads_2026-10.csv and make_figs_v4.py (Semrush .xyz 75.0) |  |
| 297 | 220 | 5.4 Referring domains: 11... | 909 | MATCH | 909 | data instrument_series_table5_checkpoints.csv (transcribed from the manuscript) |  |
| 298 | 220 | 5.4 Referring domains: 11... | 913 | MATCH | 913 | data single_reads_2026-10.csv |  |
| 299 | 220 | 5.4 Referring domains: 11... | 11 | MATCH | 2026-10-11 | data single_reads_2026-10.csv |  |
| 300 | 220 | 5.4 Referring domains: 11... | 917 | MATCH | 917 | data single_reads_2026-10.csv |  |
| 301 | 220 | 5.4 Referring domains: 11... | 95 | MATCH | 95 | data single_reads_2026-10.csv |  |
| 302 | 220 | 5.4 Referring domains: 11... | nineteen | MATCH | 19 | data instrument_series_table5_checkpoints.csv (transcribed from the manuscript) |  |
| 303 | 220 | 5.4 Referring domains: 11... | 841 | MATCH | 841 | arith 19 + 917 - 95 |  |
| 304 | 224 | 5.5 Twelve prefixes on on... | 12 | MATCH | 2026-10-12 | data both prefix CSVs (read_date) |  |
| 305 | 224 | 5.5 Twelve prefixes on on... | twelve sections ... the area-code section and eleven others | MATCH | 12 | data prefix CSVs |  |
| 306 | 224 | 5.5 Twelve prefixes on on... | ages from under two years to the instrument's horizon | MATCH | second youngest 21 months; oldest 201... | data ahrefs_prefixes CSV |  |
| 307 | 226 | 5.5 Twelve prefixes on on... | 12 | MATCH | 2026-10-12 | data prefix CSVs (read_date) |  |
| 308 | 226 | 5.5 Twelve prefixes on on... | 2015 | MATCH | 2015-09 | data ahrefs_prefixes CSV |  |
| 309 | 226 | 5.5 Twelve prefixes on on... | the next two lie within four months of it | MATCH | [129, 132, 133] | data ahrefs_prefixes CSV (129, 132, 133 months) |  |
| 310 | 226 | 5.5 Twelve prefixes on on... | 29,000 | MATCH | 29000 | data single_reads_2026-10.csv |  |
| 311 | 226 | 5.5 Twelve prefixes on on... | 58,586 | MATCH | 58586 | data single_reads_2026-10.csv |  |
| 312 | 226 | 5.5 Twelve prefixes on on... | 80 | MATCH | 80 | data single_reads_2026-10.csv |  |
| 313 | 226 | 5.5 Twelve prefixes on on... | 11.4x | MATCH | 11.4125 | arith |  |
| 314 | 230 | 5.5 Twelve prefixes on on... | 3 | MATCH | 3 | data ahrefs CSV first_traffic_month -> months to Oct 2026 |  |
| 315 | 230 | 5.5 Twelve prefixes on on... | 221,000 | MATCH | 221,000.0 | data ahrefs CSV |  |
| 316 | 230 | 5.5 Twelve prefixes on on... | 1,600,000 | MATCH | 1,600,000.0 | data semrush CSV |  |
| 317 | 230 | 5.5 Twelve prefixes on on... | 7.24 | MATCH | 7.23982 | arith Semrush / Ahrefs (= instrument_extra.py s.8) |  |
| 318 | 230 | 5.5 Twelve prefixes on on... | 81.4% | MATCH | 81.4 | data ahrefs CSV ahrefs_us_share |  |
| 319 | 230 | 5.5 Twelve prefixes on on... | 8.89 | MATCH | 8.89413 | arith Semrush / (Ahrefs x US share) (= instrument_extra.py s.8) |  |
| 320 | 230 | 5.5 Twelve prefixes on on... | 28,900 | MATCH | 28900 | data ahrefs CSV |  |
| 321 | 230 | 5.5 Twelve prefixes on on... | 59,000 | MATCH | 59000 | data semrush CSV |  |
| 322 | 230 | 5.5 Twelve prefixes on on... | 2.0 | MATCH | 2.04152 | arith Semrush kw / Ahrefs kw |  |
| 323 | 230 | 5.5 Twelve prefixes on on... | 913 | MATCH | 913 | data ahrefs CSV |  |
| 324 | 230 | 5.5 Twelve prefixes on on... | 81 | MATCH | 81 | data semrush CSV |  |
| 325 | 230 | 5.5 Twelve prefixes on on... | 11.3 | MATCH | 11.2716 | arith Ahrefs RD / Semrush RD |  |
| 326 | 231 | 5.5 Twelve prefixes on on... | 21 | MATCH | 21 | data ahrefs CSV first_traffic_month -> months to Oct 2026 |  |
| 327 | 231 | 5.5 Twelve prefixes on on... | 5,500 | MATCH | 5500 | data ahrefs CSV |  |
| 328 | 231 | 5.5 Twelve prefixes on on... | 4,100 | MATCH | 4100 | data semrush CSV |  |
| 329 | 231 | 5.5 Twelve prefixes on on... | 0.75 | MATCH | 0.745455 | arith Semrush / Ahrefs (= instrument_extra.py s.8) |  |
| 330 | 231 | 5.5 Twelve prefixes on on... | 69.6% | MATCH | 69.6 | data ahrefs CSV ahrefs_us_share |  |
| 331 | 231 | 5.5 Twelve prefixes on on... | 1.07 | MATCH | 1.07106 | arith Semrush / (Ahrefs x US share) (= instrument_extra.py s.8) |  |
| 332 | 231 | 5.5 Twelve prefixes on on... | 716 | MATCH | 716 | data ahrefs CSV |  |
| 333 | 231 | 5.5 Twelve prefixes on on... | 2,300 | MATCH | 2300 | data semrush CSV |  |
| 334 | 231 | 5.5 Twelve prefixes on on... | 3.2 | MATCH | 3.21229 | arith Semrush kw / Ahrefs kw |  |
| 335 | 231 | 5.5 Twelve prefixes on on... | 187 | MATCH | 187 | data ahrefs CSV |  |
| 336 | 231 | 5.5 Twelve prefixes on on... | 41 | MATCH | 41 | data semrush CSV |  |
| 337 | 231 | 5.5 Twelve prefixes on on... | 4.6 | MATCH | 4.56098 | arith Ahrefs RD / Semrush RD |  |
| 338 | 232 | 5.5 Twelve prefixes on on... | 36 | MATCH | 36 | data ahrefs CSV first_traffic_month -> months to Oct 2026 |  |
| 339 | 232 | 5.5 Twelve prefixes on on... | 25,600 | MATCH | 25600 | data ahrefs CSV |  |
| 340 | 232 | 5.5 Twelve prefixes on on... | 5,200 | MATCH | 5200 | data semrush CSV |  |
| 341 | 232 | 5.5 Twelve prefixes on on... | 0.20 | MATCH | 0.203125 | arith Semrush / Ahrefs (= instrument_extra.py s.8) |  |
| 342 | 232 | 5.5 Twelve prefixes on on... | 99.2% | MATCH | 99.2 | data ahrefs CSV ahrefs_us_share |  |
| 343 | 232 | 5.5 Twelve prefixes on on... | 0.20 | MATCH | 0.204763 | arith Semrush / (Ahrefs x US share) (= instrument_extra.py s.8) |  |
| 344 | 232 | 5.5 Twelve prefixes on on... | 2,100 | MATCH | 2100 | data ahrefs CSV |  |
| 345 | 232 | 5.5 Twelve prefixes on on... | 33,800 | MATCH | 33800 | data semrush CSV |  |
| 346 | 232 | 5.5 Twelve prefixes on on... | 16.1 | MATCH | 16.0952 | arith Semrush kw / Ahrefs kw |  |
| 347 | 232 | 5.5 Twelve prefixes on on... | 115 | MATCH | 115 | data ahrefs CSV |  |
| 348 | 232 | 5.5 Twelve prefixes on on... | 194 | MATCH | 194 | data semrush CSV |  |
| 349 | 232 | 5.5 Twelve prefixes on on... | 0.6 | MATCH | 0.592784 | arith Ahrefs RD / Semrush RD |  |
| 350 | 233 | 5.5 Twelve prefixes on on... | 39 | MATCH | 39 | data ahrefs CSV first_traffic_month -> months to Oct 2026 |  |
| 351 | 233 | 5.5 Twelve prefixes on on... | 26,700 | MATCH | 26700 | data ahrefs CSV |  |
| 352 | 233 | 5.5 Twelve prefixes on on... | 26,400 | MATCH | 26400 | data semrush CSV |  |
| 353 | 233 | 5.5 Twelve prefixes on on... | 0.99 | MATCH | 0.988764 | arith Semrush / Ahrefs (= instrument_extra.py s.8) |  |
| 354 | 233 | 5.5 Twelve prefixes on on... | 82.6% | MATCH | 82.6 | data ahrefs CSV ahrefs_us_share |  |
| 355 | 233 | 5.5 Twelve prefixes on on... | 1.20 | MATCH | 1.19705 | arith Semrush / (Ahrefs x US share) (= instrument_extra.py s.8) |  |
| 356 | 233 | 5.5 Twelve prefixes on on... | 2,400 | MATCH | 2400 | data ahrefs CSV |  |
| 357 | 233 | 5.5 Twelve prefixes on on... | 12,600 | MATCH | 12600 | data semrush CSV |  |
| 358 | 233 | 5.5 Twelve prefixes on on... | 5.2 | MATCH | 5.25 | arith Semrush kw / Ahrefs kw | full-precision value lies exactly on the rounding boundary |
| 359 | 233 | 5.5 Twelve prefixes on on... | 47 | MATCH | 47 | data ahrefs CSV |  |
| 360 | 233 | 5.5 Twelve prefixes on on... | 45 | MATCH | 45 | data semrush CSV |  |
| 361 | 233 | 5.5 Twelve prefixes on on... | 1.0 | MATCH | 1.04444 | arith Ahrefs RD / Semrush RD |  |
| 362 | 234 | 5.5 Twelve prefixes on on... | 57 | MATCH | 57 | data ahrefs CSV first_traffic_month -> months to Oct 2026 |  |
| 363 | 234 | 5.5 Twelve prefixes on on... | 37,300 | MATCH | 37300 | data ahrefs CSV |  |
| 364 | 234 | 5.5 Twelve prefixes on on... | 135,100 | MATCH | 135,100.0 | data semrush CSV |  |
| 365 | 234 | 5.5 Twelve prefixes on on... | 3.62 | MATCH | 3.62198 | arith Semrush / Ahrefs (= instrument_extra.py s.8) |  |
| 366 | 234 | 5.5 Twelve prefixes on on... | 98.8% | MATCH | 98.8 | data ahrefs CSV ahrefs_us_share |  |
| 367 | 234 | 5.5 Twelve prefixes on on... | 3.67 | MATCH | 3.66598 | arith Semrush / (Ahrefs x US share) (= instrument_extra.py s.8) |  |
| 368 | 234 | 5.5 Twelve prefixes on on... | 3,600 | MATCH | 3600 | data ahrefs CSV |  |
| 369 | 234 | 5.5 Twelve prefixes on on... | 37,500 | MATCH | 37500 | data semrush CSV |  |
| 370 | 234 | 5.5 Twelve prefixes on on... | 10.4 | MATCH | 10.4167 | arith Semrush kw / Ahrefs kw |  |
| 371 | 234 | 5.5 Twelve prefixes on on... | 144 | MATCH | 144 | data ahrefs CSV |  |
| 372 | 234 | 5.5 Twelve prefixes on on... | 225 | MATCH | 225 | data semrush CSV |  |
| 373 | 234 | 5.5 Twelve prefixes on on... | 0.6 | MATCH | 0.64 | arith Ahrefs RD / Semrush RD |  |
| 374 | 235 | 5.5 Twelve prefixes on on... | 93 | MATCH | 93 | data ahrefs CSV first_traffic_month -> months to Oct 2026 |  |
| 375 | 235 | 5.5 Twelve prefixes on on... | 1,900,000 | MATCH | 1,900,000.0 | data ahrefs CSV |  |
| 376 | 235 | 5.5 Twelve prefixes on on... | 1,957,880 | MATCH | 1,957,880.0 | data semrush CSV |  |
| 377 | 235 | 5.5 Twelve prefixes on on... | 1.03 | MATCH | 1.03046 | arith Semrush / Ahrefs (= instrument_extra.py s.8) |  |
| 378 | 235 | 5.5 Twelve prefixes on on... | 98.7% | MATCH | 98.7 | data ahrefs CSV ahrefs_us_share |  |
| 379 | 235 | 5.5 Twelve prefixes on on... | 1.04 | MATCH | 1.04404 | arith Semrush / (Ahrefs x US share) (= instrument_extra.py s.8) |  |
| 380 | 235 | 5.5 Twelve prefixes on on... | 38,700 | MATCH | 38700 | data ahrefs CSV |  |
| 381 | 235 | 5.5 Twelve prefixes on on... | 351,854 | MATCH | 351,854.0 | data semrush CSV |  |
| 382 | 235 | 5.5 Twelve prefixes on on... | 9.1 | MATCH | 9.09183 | arith Semrush kw / Ahrefs kw |  |
| 383 | 235 | 5.5 Twelve prefixes on on... | 10,600 | MATCH | 10600 | data ahrefs CSV |  |
| 384 | 235 | 5.5 Twelve prefixes on on... | 7,056 | MATCH | 7056 | data semrush CSV |  |
| 385 | 235 | 5.5 Twelve prefixes on on... | 1.5 | MATCH | 1.50227 | arith Ahrefs RD / Semrush RD |  |
| 386 | 236 | 5.5 Twelve prefixes on on... | 95 | MATCH | 95 | data ahrefs CSV first_traffic_month -> months to Oct 2026 |  |
| 387 | 236 | 5.5 Twelve prefixes on on... | 102,000 | MATCH | 102,000.0 | data ahrefs CSV |  |
| 388 | 236 | 5.5 Twelve prefixes on on... | 47,300 | MATCH | 47300 | data semrush CSV |  |
| 389 | 236 | 5.5 Twelve prefixes on on... | 0.46 | MATCH | 0.463725 | arith Semrush / Ahrefs (= instrument_extra.py s.8) |  |
| 390 | 236 | 5.5 Twelve prefixes on on... | 99.8% | MATCH | 99.8 | data ahrefs CSV ahrefs_us_share |  |
| 391 | 236 | 5.5 Twelve prefixes on on... | 0.46 | MATCH | 0.464655 | arith Semrush / (Ahrefs x US share) (= instrument_extra.py s.8) |  |
| 392 | 236 | 5.5 Twelve prefixes on on... | 5,400 | MATCH | 5400 | data ahrefs CSV |  |
| 393 | 236 | 5.5 Twelve prefixes on on... | 31,900 | MATCH | 31900 | data semrush CSV |  |
| 394 | 236 | 5.5 Twelve prefixes on on... | 5.9 | MATCH | 5.90741 | arith Semrush kw / Ahrefs kw |  |
| 395 | 236 | 5.5 Twelve prefixes on on... | 258 | MATCH | 258 | data ahrefs CSV |  |
| 396 | 236 | 5.5 Twelve prefixes on on... | 245 | MATCH | 245 | data semrush CSV |  |
| 397 | 236 | 5.5 Twelve prefixes on on... | 1.1 | MATCH | 1.05306 | arith Ahrefs RD / Semrush RD |  |
| 398 | 237 | 5.5 Twelve prefixes on on... | 95 | MATCH | 95 | data ahrefs CSV first_traffic_month -> months to Oct 2026 |  |
| 399 | 237 | 5.5 Twelve prefixes on on... | 644,000 | MATCH | 644,000.0 | data ahrefs CSV |  |
| 400 | 237 | 5.5 Twelve prefixes on on... | 1,014,124 | MATCH | 1,014,124.0 | data semrush CSV |  |
| 401 | 237 | 5.5 Twelve prefixes on on... | 1.57 | MATCH | 1.57473 | arith Semrush / Ahrefs (= instrument_extra.py s.8) |  |
| 402 | 237 | 5.5 Twelve prefixes on on... | 98.5% | MATCH | 98.5 | data ahrefs CSV ahrefs_us_share |  |
| 403 | 237 | 5.5 Twelve prefixes on on... | 1.60 | MATCH | 1.59871 | arith Semrush / (Ahrefs x US share) (= instrument_extra.py s.8) |  |
| 404 | 237 | 5.5 Twelve prefixes on on... | 19,800 | MATCH | 19800 | data ahrefs CSV |  |
| 405 | 237 | 5.5 Twelve prefixes on on... | 206,365 | MATCH | 206,365.0 | data semrush CSV |  |
| 406 | 237 | 5.5 Twelve prefixes on on... | 10.4 | MATCH | 10.4225 | arith Semrush kw / Ahrefs kw |  |
| 407 | 237 | 5.5 Twelve prefixes on on... | 7,400 | MATCH | 7400 | data ahrefs CSV |  |
| 408 | 237 | 5.5 Twelve prefixes on on... | 3,246 | MATCH | 3246 | data semrush CSV |  |
| 409 | 237 | 5.5 Twelve prefixes on on... | 2.3 | MATCH | 2.27973 | arith Ahrefs RD / Semrush RD |  |
| 410 | 238 | 5.5 Twelve prefixes on on... | 114 | MATCH | 114 | data ahrefs CSV first_traffic_month -> months to Oct 2026 |  |
| 411 | 238 | 5.5 Twelve prefixes on on... | 243,000 | MATCH | 243,000.0 | data ahrefs CSV |  |
| 412 | 238 | 5.5 Twelve prefixes on on... | 220,600 | MATCH | 220,600.0 | data semrush CSV |  |
| 413 | 238 | 5.5 Twelve prefixes on on... | 0.91 | MATCH | 0.907819 | arith Semrush / Ahrefs (= instrument_extra.py s.8) |  |
| 414 | 238 | 5.5 Twelve prefixes on on... | 93.6% | MATCH | 93.6 | data ahrefs CSV ahrefs_us_share |  |
| 415 | 238 | 5.5 Twelve prefixes on on... | 0.97 | MATCH | 0.969892 | arith Semrush / (Ahrefs x US share) (= instrument_extra.py s.8) |  |
| 416 | 238 | 5.5 Twelve prefixes on on... | 13,300 | MATCH | 13300 | data ahrefs CSV |  |
| 417 | 238 | 5.5 Twelve prefixes on on... | 79,700 | MATCH | 79700 | data semrush CSV |  |
| 418 | 238 | 5.5 Twelve prefixes on on... | 6.0 | MATCH | 5.99248 | arith Semrush kw / Ahrefs kw |  |
| 419 | 238 | 5.5 Twelve prefixes on on... | 1,700 | MATCH | 1700 | data ahrefs CSV |  |
| 420 | 238 | 5.5 Twelve prefixes on on... | 516 | MATCH | 516 | data semrush CSV |  |
| 421 | 238 | 5.5 Twelve prefixes on on... | 3.3 | MATCH | 3.29457 | arith Ahrefs RD / Semrush RD |  |
| 422 | 239 | 5.5 Twelve prefixes on on... | 129 | MATCH | 129 | data ahrefs CSV first_traffic_month -> months to Oct 2026 |  |
| 423 | 239 | 5.5 Twelve prefixes on on... | 312,000 | MATCH | 312,000.0 | data ahrefs CSV |  |
| 424 | 239 | 5.5 Twelve prefixes on on... | 2,051,269 | MATCH | 2,051,269.0 | data semrush CSV |  |
| 425 | 239 | 5.5 Twelve prefixes on on... | 6.57 | MATCH | 6.57458 | arith Semrush / Ahrefs (= instrument_extra.py s.8) |  |
| 426 | 239 | 5.5 Twelve prefixes on on... | 99.4% | MATCH | 99.4 | data ahrefs CSV ahrefs_us_share |  |
| 427 | 239 | 5.5 Twelve prefixes on on... | 6.61 | MATCH | 6.61427 | arith Semrush / (Ahrefs x US share) (= instrument_extra.py s.8) |  |
| 428 | 239 | 5.5 Twelve prefixes on on... | 14,700 | MATCH | 14700 | data ahrefs CSV |  |
| 429 | 239 | 5.5 Twelve prefixes on on... | 306,952 | MATCH | 306,952.0 | data semrush CSV |  |
| 430 | 239 | 5.5 Twelve prefixes on on... | 20.9 | MATCH | 20.8811 | arith Semrush kw / Ahrefs kw |  |
| 431 | 239 | 5.5 Twelve prefixes on on... | 4,100 | MATCH | 4100 | data ahrefs CSV |  |
| 432 | 239 | 5.5 Twelve prefixes on on... | 3,527 | MATCH | 3527 | data semrush CSV |  |
| 433 | 239 | 5.5 Twelve prefixes on on... | 1.2 | MATCH | 1.16246 | arith Ahrefs RD / Semrush RD |  |
| 434 | 240 | 5.5 Twelve prefixes on on... | 132 | MATCH | 132 | data ahrefs CSV first_traffic_month -> months to Oct 2026 |  |
| 435 | 240 | 5.5 Twelve prefixes on on... | 214,000 | MATCH | 214,000.0 | data ahrefs CSV |  |
| 436 | 240 | 5.5 Twelve prefixes on on... | 219,600 | MATCH | 219,600.0 | data semrush CSV |  |
| 437 | 240 | 5.5 Twelve prefixes on on... | 1.03 | MATCH | 1.02617 | arith Semrush / Ahrefs (= instrument_extra.py s.8) |  |
| 438 | 240 | 5.5 Twelve prefixes on on... | 99.3% | MATCH | 99.3 | data ahrefs CSV ahrefs_us_share |  |
| 439 | 240 | 5.5 Twelve prefixes on on... | 1.03 | MATCH | 1.0334 | arith Semrush / (Ahrefs x US share) (= instrument_extra.py s.8) |  |
| 440 | 240 | 5.5 Twelve prefixes on on... | 5,300 | MATCH | 5300 | data ahrefs CSV |  |
| 441 | 240 | 5.5 Twelve prefixes on on... | 32,000 | MATCH | 32000 | data semrush CSV |  |
| 442 | 240 | 5.5 Twelve prefixes on on... | 6.0 | MATCH | 6.03774 | arith Semrush kw / Ahrefs kw |  |
| 443 | 240 | 5.5 Twelve prefixes on on... | 1,600 | MATCH | 1600 | data ahrefs CSV |  |
| 444 | 240 | 5.5 Twelve prefixes on on... | 2,042 | MATCH | 2042 | data semrush CSV |  |
| 445 | 240 | 5.5 Twelve prefixes on on... | 0.8 | MATCH | 0.783546 | arith Ahrefs RD / Semrush RD |  |
| 446 | 241 | 5.5 Twelve prefixes on on... | 133 | MATCH | 133 | data ahrefs CSV first_traffic_month -> months to Oct 2026 |  |
| 447 | 241 | 5.5 Twelve prefixes on on... | 8,900 | MATCH | 8900 | data ahrefs CSV |  |
| 448 | 241 | 5.5 Twelve prefixes on on... | 2,200 | MATCH | 2200 | data semrush CSV |  |
| 449 | 241 | 5.5 Twelve prefixes on on... | 0.25 | MATCH | 0.247191 | arith Semrush / Ahrefs (= instrument_extra.py s.8) |  |
| 450 | 241 | 5.5 Twelve prefixes on on... | 42.6% | MATCH | 42.6 | data ahrefs CSV ahrefs_us_share |  |
| 451 | 241 | 5.5 Twelve prefixes on on... | 0.58 | MATCH | 0.580261 | arith Semrush / (Ahrefs x US share) (= instrument_extra.py s.8) |  |
| 452 | 241 | 5.5 Twelve prefixes on on... | 1,300 | MATCH | 1300 | data ahrefs CSV |  |
| 453 | 241 | 5.5 Twelve prefixes on on... | 4,800 | MATCH | 4800 | data semrush CSV |  |
| 454 | 241 | 5.5 Twelve prefixes on on... | 3.7 | MATCH | 3.69231 | arith Semrush kw / Ahrefs kw |  |
| 455 | 241 | 5.5 Twelve prefixes on on... | 284 | MATCH | 284 | data ahrefs CSV |  |
| 456 | 241 | 5.5 Twelve prefixes on on... | 62 | MATCH | 62 | data semrush CSV |  |
| 457 | 241 | 5.5 Twelve prefixes on on... | 4.6 | MATCH | 4.58065 | arith Ahrefs RD / Semrush RD |  |
| 458 | 243 | 5.5 Twelve prefixes on on... | 12 | MATCH | 2026-10-12 | data prefix CSVs (read_date) |  |
| 459 | 245 | 5.5 Twelve prefixes on on... | Six things follow | MATCH | 6 | manuscript: bold-led paragraphs of Section 5.5 before Limits |  |
| 460 | 247 | 5.5 Twelve prefixes on on... | −0.11 | MATCH | -0.112084 | rerun data/analyze.py (identical to an independent recomputation from the two prefix CSVs) |  |
| 461 | 247 | 5.5 Twelve prefixes on on... | −0.64 | MATCH | -0.644533 | rerun data/analyze.py (identical to an independent recomputation from the two prefix CSVs) |  |
| 462 | 247 | 5.5 Twelve prefixes on on... | +0.49 | MATCH | 0.493575 | rerun data/analyze.py (identical to an independent recomputation from the two prefix CSVs) |  |
| 463 | 247 | 5.5 Twelve prefixes on on... | 0.73 | MATCH | 0.73 | rerun data/analyze.py (identical to an independent recomputation from the two prefix CS... |  |
| 464 | 247 | 5.5 Twelve prefixes on on... | −0.28 | MATCH | -0.283713 | rerun data/analyze.py (identical to an independent recomputation from the two prefix CS... |  |
| 465 | 247 | 5.5 Twelve prefixes on on... | +0.15 | MATCH | 0.154898 | rerun data/analyze.py (identical to an independent recomputation from the two prefix CS... |  |
| 466 | 247 | 5.5 Twelve prefixes on on... | 38% | MATCH | 37.7644 | rerun instrument_extra.py (byte-identical to shipped output); Fisher approximation |  |
| 467 | 247 | 5.5 Twelve prefixes on on... | 37.8% | MATCH | 37.7644 | rerun instrument_extra.py (byte-identical to shipped output) |  |
| 468 | 247 | 5.5 Twelve prefixes on on... | the seven sections aged between seven and eleven years | MATCH | 7 | rerun instrument_extra.py (byte-identical to shipped output) |  |
| 469 | 247 | 5.5 Twelve prefixes on on... | 0.25x | MATCH | 0.247191 | rerun instrument_extra.py (byte-identical to shipped output) |  |
| 470 | 247 | 5.5 Twelve prefixes on on... | 6.57x | MATCH | 6.57458 | rerun instrument_extra.py (byte-identical to shipped output) |  |
| 471 | 247 | 5.5 Twelve prefixes on on... | 0.46x | MATCH | 0.464655 | rerun instrument_extra.py (byte-identical to shipped output) |  |
| 472 | 247 | 5.5 Twelve prefixes on on... | 6.61x | MATCH | 6.61427 | rerun instrument_extra.py (byte-identical to shipped output) |  |
| 473 | 247 | 5.5 Twelve prefixes on on... | 27.1x | MATCH | 27.1414 | arith Table 2 values (released series CSV, transcribed from the manuscript) |  |
| 474 | 247 | 5.5 Twelve prefixes on on... | 7.5x | MATCH | 7.46965 | arith Table 2 values (released series CSV, transcribed from the manuscript) |  |
| 475 | 247 | 5.5 Twelve prefixes on on... | Only one prefix ... under twenty-one months old | MATCH | 1 | rerun instrument_extra.py (byte-identical to shipped output) |  |
| 476 | 249 | 5.5 Twelve prefixes on on... | one fifth of Ahrefs' | MATCH | 0.203125 | rerun data/analyze.py (identical to an independent recomputation from the two prefix CSVs) |  |
| 477 | 249 | 5.5 Twelve prefixes on on... | seven times it | MATCH | 7.23982 | rerun data/analyze.py (identical to an independent recomputation from the two prefix CSVs) |  |
| 478 | 249 | 5.5 Twelve prefixes on on... | 0.20x | MATCH | 0.203125 | rerun data/analyze.py (identical to an independent recomputation from the two prefix CSVs) |  |
| 479 | 249 | 5.5 Twelve prefixes on on... | 7.24x | MATCH | 7.23982 | rerun data/analyze.py (identical to an independent recomputation from the two prefix CSVs) |  |
| 480 | 249 | 5.5 Twelve prefixes on on... | 1.55 | MATCH | 1.55196 | rerun data/analyze.py (identical to an independent recomputation from the two prefix CS... |  |
| 481 | 249 | 5.5 Twelve prefixes on on... | 1.01 | MATCH | 1.00747 | rerun data/analyze.py (identical to an independent recomputation from the two prefix CSVs) |  |
| 482 | 249 | 5.5 Twelve prefixes on on... | six of twelve prefixes below one | MATCH | 6 | rerun data/analyze.py (identical to an independent recomputation from the two prefix CSVs) |  |
| 483 | 249 | 5.5 Twelve prefixes on on... | 0.20x | MATCH | 0.204763 | rerun data/analyze.py (identical to an independent recomputation from the two prefix CS... |  |
| 484 | 249 | 5.5 Twelve prefixes on on... | 8.89x | MATCH | 8.89413 | rerun data/analyze.py (identical to an independent recomputation from the two prefix CS... |  |
| 485 | 249 | 5.5 Twelve prefixes on on... | 1.06 | MATCH | 1.05755 | rerun data/analyze.py (identical to an independent recomputation from the two prefix CSVs) |  |
| 486 | 249 | 5.5 Twelve prefixes on on... | four of twelve are below one | MATCH | 4 | rerun data/analyze.py (identical to an independent recomputation from the two prefix CSVs) |  |
| 487 | 249 | 5.5 Twelve prefixes on on... | two of the six sub-one prefixes cross one | MATCH | ['/device-compare/', '/product-compar... | rerun data/analyze.py (identical to an independent recomputation from the two prefix CSVs) |  |
| 488 | 249 | 5.5 Twelve prefixes on on... | 69.6% | MATCH | 69.6 | data ahrefs CSV |  |
| 489 | 249 | 5.5 Twelve prefixes on on... | 0.75x | MATCH | 0.745455 | rerun instrument_extra.py (byte-identical to shipped output) |  |
| 490 | 249 | 5.5 Twelve prefixes on on... | 1.07x | MATCH | 1.07106 | rerun instrument_extra.py (byte-identical to shipped output) |  |
| 491 | 249 | 5.5 Twelve prefixes on on... | 82.6% | MATCH | 82.6 | data ahrefs CSV |  |
| 492 | 249 | 5.5 Twelve prefixes on on... | 0.99x | MATCH | 0.988764 | rerun instrument_extra.py (byte-identical to shipped output) |  |
| 493 | 249 | 5.5 Twelve prefixes on on... | 1.20x | MATCH | 1.19705 | rerun instrument_extra.py (byte-identical to shipped output) |  |
| 494 | 249 | 5.5 Twelve prefixes on on... | 42.6% | MATCH | 42.6 | data ahrefs CSV |  |
| 495 | 249 | 5.5 Twelve prefixes on on... | 0.25x | MATCH | 0.247191 | rerun instrument_extra.py (byte-identical to shipped output) |  |
| 496 | 249 | 5.5 Twelve prefixes on on... | 0.58x | MATCH | 0.580261 | rerun instrument_extra.py (byte-identical to shipped output) |  |
| 497 | 249 | 5.5 Twelve prefixes on on... | 1.13 | MATCH | 1.13296 | rerun instrument_extra.py (byte-identical to shipped output) |  |
| 498 | 249 | 5.5 Twelve prefixes on on... | 0.62 | MATCH | 0.62 | rerun instrument_extra.py (byte-identical to shipped output); bootstrap, seed 20261015 |  |
| 499 | 249 | 5.5 Twelve prefixes on on... | 2.12 | MATCH | 2.12 | rerun instrument_extra.py (byte-identical to shipped output) |  |
| 500 | 249 | 5.5 Twelve prefixes on on... | 3.1 | MATCH | 3.13014 | rerun instrument_extra.py (byte-identical to shipped output) |  |
| 501 | 249 | 5.5 Twelve prefixes on on... | 1.9 | MATCH | 1.92 | rerun instrument_extra.py (byte-identical to shipped output) |  |
| 502 | 249 | 5.5 Twelve prefixes on on... | 4.1 | MATCH | 4.14 | rerun instrument_extra.py (byte-identical to shipped output) |  |
| 503 | 249 | 5.5 Twelve prefixes on on... | 0.12x | MATCH | 0.121034 | rerun instrument_extra.py (byte-identical to shipped output) |  |
| 504 | 249 | 5.5 Twelve prefixes on on... | 10.6x | MATCH | 10.6052 | rerun instrument_extra.py (byte-identical to shipped output) |  |
| 505 | 251 | 5.5 Twelve prefixes on on... | +0.94 | MATCH | 0.937063 | rerun data/analyze.py (identical to an independent recomputation from the two prefix CSVs) |  |
| 506 | 251 | 5.5 Twelve prefixes on on... | +0.70 | MATCH | 0.7 | rerun instrument_extra.py (byte-identical to shipped output) |  |
| 507 | 251 | 5.5 Twelve prefixes on on... | +1.00 | MATCH | 1 | rerun instrument_extra.py (byte-identical to shipped output) |  |
| 508 | 251 | 5.5 Twelve prefixes on on... | 0.001 | MATCH | 6.99316e-06 | rerun instrument_extra.py (byte-identical to shipped output) (p = 7e-06) |  |
| 509 | 251 | 5.5 Twelve prefixes on on... | +0.82 | MATCH | 0.818182 | rerun data/analyze.py (identical to an independent recomputation from the two prefix CSVs) |  |
| 510 | 251 | 5.5 Twelve prefixes on on... | +0.57 | MATCH | 0.57 | rerun instrument_extra.py (byte-identical to shipped output) |  |
| 511 | 251 | 5.5 Twelve prefixes on on... | +1.00 | MATCH | 1 | rerun instrument_extra.py (byte-identical to shipped output) |  |
| 512 | 251 | 5.5 Twelve prefixes on on... | 60 | MATCH | 60 | rerun data/analyze.py (identical to an independent recomputation from the two prefix CSVs) |  |
| 513 | 251 | 5.5 Twelve prefixes on on... | 66 | MATCH | 66 | rerun data/analyze.py (identical to an independent recomputation from the two prefix CSVs) |  |
| 514 | 251 | 5.5 Twelve prefixes on on... | 60 | MATCH | 60 | rerun data/analyze.py (identical to an independent recomputation from the two prefix CSVs) |  |
| 515 | 251 | 5.5 Twelve prefixes on on... | 66 | MATCH | 66 | rerun data/analyze.py (identical to an independent recomputation from the two prefix CSVs) |  |
| 516 | 251 | 5.5 Twelve prefixes on on... | 51 | MATCH | 51 | rerun instrument_extra.py (byte-identical to shipped output); all 51 ordered alike |  |
| 517 | 251 | 5.5 Twelve prefixes on on... | 15 | MATCH | 15 | rerun instrument_extra.py (byte-identical to shipped output) |  |
| 518 | 251 | 5.5 Twelve prefixes on on... | 9 | MATCH | 9 | rerun instrument_extra.py (byte-identical to shipped output) |  |
| 519 | 253 | 5.5 Twelve prefixes on on... | on every prefix | MATCH | 2.04152 | rerun data/analyze.py (identical to an independent recomputation from the two prefix CSVs) |  |
| 520 | 253 | 5.5 Twelve prefixes on on... | 2.0x | MATCH | 2.04152 | rerun data/analyze.py (identical to an independent recomputation from the two prefix CSVs) |  |
| 521 | 253 | 5.5 Twelve prefixes on on... | 20.9x | MATCH | 20.8811 | rerun data/analyze.py (identical to an independent recomputation from the two prefix CSVs) |  |
| 522 | 253 | 5.5 Twelve prefixes on on... | +0.17 | MATCH | 0.167832 | rerun data/analyze.py (identical to an independent recomputation from the two prefix CSVs) |  |
| 523 | 253 | 5.5 Twelve prefixes on on... | +0.52 | MATCH | 0.518182 | rerun data/analyze.py (identical to an independent recomputation from the two prefix CSVs) |  |
| 524 | 253 | 5.5 Twelve prefixes on on... | 16.1x | MATCH | 16.0952 | rerun instrument_extra.py (byte-identical to shipped output) |  |
| 525 | 253 | 5.5 Twelve prefixes on on... | the second-largest keyword ratio | MATCH | /local/bundles/ | rerun instrument_extra.py (byte-identical to shipped output) |  |
| 526 | 253 | 5.5 Twelve prefixes on on... | 0.20x | MATCH | 0.203125 | rerun data/analyze.py (identical to an independent recomputation from the two prefix CSVs) |  |
| 527 | 253 | 5.5 Twelve prefixes on on... | 0.60 | MATCH | 0.602099 | rerun instrument_extra.py (byte-identical to shipped output); t approximation (permutat... |  |
| 528 | 253 | 5.5 Twelve prefixes on on... | 0.10 | MATCH | 0.102492 | rerun instrument_extra.py (byte-identical to shipped output); t approximation (permutat... |  |
| 529 | 255 | 5.5 Twelve prefixes on on... | 7.24x | MATCH | 7.23982 | rerun data/analyze.py (identical to an independent recomputation from the two prefix CSVs) |  |
| 530 | 255 | 5.5 Twelve prefixes on on... | 8.89x | MATCH | 8.89413 | rerun instrument_extra.py (byte-identical to shipped output) |  |
| 531 | 255 | 5.5 Twelve prefixes on on... | 6.57x | MATCH | 6.57458 | rerun data/analyze.py (identical to an independent recomputation from the two prefix CS... |  |
| 532 | 255 | 5.5 Twelve prefixes on on... | 11.3x | MATCH | 11.2716 | rerun instrument_extra.py (byte-identical to shipped output); highest RD ratio |  |
| 533 | 255 | 5.5 Twelve prefixes on on... | the highest visits ratio ... and the highest referring-domain ratio | MATCH | /local/area-codes/ | rerun instrument_extra.py (byte-identical to shipped output) |  |
| 534 | 255 | 5.5 Twelve prefixes on on... | three months old | MATCH | 3 | data ahrefs CSV |  |
| 535 | 257 | 5.5 Twelve prefixes on on... | 158.3K | MATCH | 158.3 | data single_reads_2026-10.csv |  |
| 536 | 257 | 5.5 Twelve prefixes on on... | 29.5K | MATCH | 29.5 | data single_reads_2026-10.csv |  |
| 537 | 257 | 5.5 Twelve prefixes on on... | 12 | MATCH | 2026-10-12 | data single_reads_2026-10.csv |  |
| 538 | 257 | 5.5 Twelve prefixes on on... | 158,100 | MATCH | 158,100.0 | data single_reads_2026-10.csv |  |
| 539 | 257 | 5.5 Twelve prefixes on on... | 29,600 | MATCH | 29600 | data single_reads_2026-10.csv |  |
| 540 | 259 | 5.5 Twelve prefixes on on... | 2015 | MATCH | 2015-09; 2015-10, 2016-01 | data ahrefs CSV (one prefix at the horizon, two close to it) |  |
| 541 | 267 | 5.6 What follows for appl... | 27.1x | MATCH | 27.1414 | arith Table 2 values (released series CSV, transcribed from the manuscript) |  |
| 542 | 267 | 5.6 What follows for appl... | 5.2 | MATCH | 5.20975 | arith sqrt(27.14) |  |
| 543 | 267 | 5.6 What follows for appl... | 27.1 | MATCH | 27.1414 | arith Table 2 values (released series CSV, transcribed from the manuscript) |  |
| 544 | 267 | 5.6 What follows for appl... | 13 | MATCH | 13.0707 | arith (876,153 - 32,281) / 2 / 32,281 |  |
| 545 | 269 | 5.6 What follows for appl... | 27.1 | MATCH | 27.1414 | arith Table 2 values (released series CSV, transcribed from the manuscript) |  |
| 546 | 269 | 5.6 What follows for appl... | 10.2 | MATCH | 10.2214 | arith Table 2 values (released series CSV, transcribed from the manuscript) |  |
| 547 | 269 | 5.6 What follows for appl... | 7.5 | MATCH | 7.46965 | arith Table 2 values (released series CSV, transcribed from the manuscript) |  |
| 548 | 269 | 5.6 What follows for appl... | several hundred automated referring domains | MATCH | 890 | data instrument_series_table5_checkpoints.csv (transcribed from the manuscript) |  |
| 549 | 269 | 5.6 What follows for appl... | covering two of the four months | MATCH | 29 Sep to 9 Oct | arith days 65 to 75 |  |
| 551 | 273 | 5.6 What follows for appl... | 7.47x | MATCH | 7.46965 | rerun instrument_extra.py (byte-identical to shipped output) |  |
| 552 | 273 | 5.6 What follows for appl... | 2.02x | MATCH | 2.02021 | rerun instrument_extra.py (byte-identical to shipped output) |  |
| 553 | 273 | 5.6 What follows for appl... | 3.70x | MATCH | 3.69747 | rerun instrument_extra.py (byte-identical to shipped output) |  |
| 554 | 275 | 5.6 What follows for appl... | 35% | MATCH | 34.9703 | rerun instrument_extra.py (byte-identical to shipped output) |  |
| 555 | 275 | 5.6 What follows for appl... | 12 | MATCH | 2026-10-12 | data single_reads_2026-10.csv |  |
| 556 | 275 | 5.6 What follows for appl... | 8.62x | MATCH | 8.62011 | rerun instrument_extra.py (byte-identical to shipped output) |  |
| 557 | 275 | 5.6 What follows for appl... | 3.19x | MATCH | 3.19377 | rerun instrument_extra.py (byte-identical to shipped output) |  |
| 558 | 275 | 5.6 What follows for appl... | 2.70x | MATCH | 2.69904 | rerun instrument_extra.py (byte-identical to shipped output) |  |
| 559 | 275 | 5.6 What follows for appl... | 54% | MATCH | 53.9067 | rerun instrument_extra.py (byte-identical to shipped output) |  |
| 560 | 277 | 5.6 What follows for appl... | 8.62x | MATCH | 8.62011 | rerun instrument_extra.py (byte-identical to shipped output) |  |
| 561 | 277 | 5.6 What follows for appl... | 26.7x | MATCH | 26.6818 | arith Table 2 values (released series CSV, transcribed from the manuscript) |  |
| 562 | 277 | 5.6 What follows for appl... | 29.9x | MATCH | 29.8608 | arith Table 2 values (released series CSV, transcribed from the manuscript) |  |
| 563 | 277 | 5.6 What follows for appl... | 18.5% | MATCH | 18.5 | data single_reads_2026-10.csv |  |
| 564 | 277 | 5.6 What follows for appl... | 9.17x | MATCH | 9.16521 | arith Table 2 values (released series CSV, transcribed from the manuscript) |  |
| 565 | 277 | 5.6 What follows for appl... | 7.5x | MATCH | 7.46965 | arith Table 2 values (released series CSV, transcribed from the manuscript) |  |
| 566 | 277 | 5.6 What follows for appl... | 31.8x | MATCH | 31.7748 | arith Table 2 values (released series CSV, transcribed from the manuscript) |  |
| 567 | 277 | 5.6 What follows for appl... | 33.3x | MATCH | 33.3024 | arith Table 2 values (released series CSV, transcribed from the manuscript) |  |
| 568 | 277 | 5.6 What follows for appl... | 12.5x | MATCH | 12.5416 | arith Table 2 values (released series CSV, transcribed from the manuscript) |  |
| 569 | 279 | 5.6 What follows for appl... | 0.20x | MATCH | 0.203125 | rerun data/analyze.py (identical to an independent recomputation from the two prefix CSVs) |  |
| 570 | 279 | 5.6 What follows for appl... | 7.24x | MATCH | 7.23982 | rerun data/analyze.py (identical to an independent recomputation from the two prefix CSVs) |  |
| 571 | 279 | 5.6 What follows for appl... | 0.20x | MATCH | 0.204763 | rerun data/analyze.py (identical to an independent recomputation from the two prefix CSVs) |  |
| 572 | 279 | 5.6 What follows for appl... | 8.89x | MATCH | 8.89413 | rerun data/analyze.py (identical to an independent recomputation from the two prefix CSVs) |  |
| 573 | 279 | 5.6 What follows for appl... | 60 | MATCH | 60 | rerun data/analyze.py (identical to an independent recomputation from the two prefix CSVs) |  |
| 574 | 279 | 5.6 What follows for appl... | 66 | MATCH | 66 | rerun data/analyze.py (identical to an independent recomputation from the two prefix CSVs) |  |
| 575 | 279 | 5.6 What follows for appl... | 9 | MATCH | 9 | rerun instrument_extra.py (byte-identical to shipped output) |  |
| 576 | 279 | 5.6 What follows for appl... | 15 | MATCH | 15 | rerun instrument_extra.py (byte-identical to shipped output) |  |
| 577 | 279 | 5.6 What follows for appl... | two pairs six to seven times apart were ordered the other way | MATCH | [7.25, 6.09] | rerun instrument_extra.py (byte-identical to shipped output) | 7.25x is read as 'seven' |
| 578 | 279 | 5.6 What follows for appl... | 2.7 | MATCH | 2.65536 | rerun instrument_extra.py (byte-identical to shipped output) (2.66) |  |
| 579 | 279 | 5.6 What follows for appl... | a factor of five below to nearly nine above | MATCH | (0.203125, 8.894126541185365) | rerun data/analyze.py (identical to an independent recomputation from the two prefix CSVs) |  |
| 580 | 281 | 5.6 What follows for appl... | 77 | MATCH | 77 | arith |  |
| 581 | 285 | 6 Measurement 2: reviews ... | 47,485 | CANNOT RUN |  | licensed review export (Telecom_reviews_and_responses.xlsx, Telecom_classification.xlsx... | agrees with shipped supplement_r10_output.txt (needs the licensed review export, not released) |
| 582 | 285 | 6 Measurement 2: reviews ... | 379 | CANNOT RUN |  | licensed review export (Telecom_reviews_and_responses.xlsx, Telecom_classification.xlsx... | agrees with shipped supplement_r10_output.txt (needs the licensed review export, not released) |
| 583 | 285 | 6 Measurement 2: reviews ... | 37,193 | CANNOT RUN |  | licensed review export (Telecom_reviews_and_responses.xlsx, Telecom_classification.xlsx... | agrees with shipped supplement_r10_output.txt (needs the licensed review export, not released) |
| 584 | 285 | 6 Measurement 2: reviews ... | 378 | CANNOT RUN |  | licensed review export (Telecom_reviews_and_responses.xlsx, Telecom_classification.xlsx... | agrees with shipped supplement_r10_output.txt (needs the licensed review export, not released) |
| 585 | 285 | 6 Measurement 2: reviews ... | 1 | CANNOT RUN |  | licensed review export (Telecom_reviews_and_responses.xlsx, Telecom_classification.xlsx... | agrees with shipped supplement_r10_output.txt (needs the licensed review export, not released) |
| 586 | 285 | 6 Measurement 2: reviews ... | 201 | CANNOT RUN |  | licensed review export (Telecom_reviews_and_responses.xlsx, Telecom_classification.xlsx... | agrees with shipped supplement_r10_output.txt (needs the licensed review export, not released) |
| 587 | 285 | 6 Measurement 2: reviews ... | 145 | CANNOT RUN |  | licensed review export (Telecom_reviews_and_responses.xlsx, Telecom_classification.xlsx... | agrees with shipped supplement_r10_output.txt (needs the licensed review export, not released) |
| 588 | 285 | 6 Measurement 2: reviews ... | 26 | CANNOT RUN |  | licensed review export (Telecom_reviews_and_responses.xlsx, Telecom_classification.xlsx... | agrees with shipped supplement_r10_output.txt (needs the licensed review export, not released) |
| 589 | 285 | 6 Measurement 2: reviews ... | five different carriers | CANNOT RUN |  | licensed review export (Telecom_reviews_and_responses.xlsx, Telecom_classification.xlsx... | agrees with shipped supplement_r10_output.txt (needs the licensed review export, not released) |
| 590 | 285 | 6 Measurement 2: reviews ... | 42,994 | CANNOT RUN |  | licensed review export (Telecom_reviews_and_responses.xlsx, Telecom_classification.xlsx... | agrees with shipped supplement_r10_output.txt (needs the licensed review export, not released) |
| 591 | 285 | 6 Measurement 2: reviews ... | 1,898,584 | CANNOT RUN |  | licensed review export (Telecom_reviews_and_responses.xlsx, Telecom_classification.xlsx... | agrees with shipped supplement_r10_output.txt (needs the licensed review export, not released) |
| 592 | 285 | 6 Measurement 2: reviews ... | 37,193 | CANNOT RUN |  | licensed review export (Telecom_reviews_and_responses.xlsx, Telecom_classification.xlsx... | agrees with shipped supplement_r10_output.txt (needs the licensed review export, not released) |
| 593 | 285 | 6 Measurement 2: reviews ... | 20,663 | CANNOT RUN |  | licensed review export (Telecom_reviews_and_responses.xlsx, Telecom_classification.xlsx... | agrees with shipped analyze_reviews_output.txt (needs the licensed review export, not released); also 20,66... |
| 594 | 285 | 6 Measurement 2: reviews ... | 55.6% | CANNOT RUN |  | licensed review export (Telecom_reviews_and_responses.xlsx, Telecom_classification.xlsx... | agrees with shipped analyze_reviews_output.txt (needs the licensed review export, not released) (20,663 / 3... |
| 595 | 285 | 6 Measurement 2: reviews ... | 27,817 | MATCH | 27817 | rerun m2_from_counts.py (byte-identical) + independent full-precision recomputation (m2... |  |
| 596 | 285 | 6 Measurement 2: reviews ... | 2.25 | CANNOT RUN |  | licensed review export (Telecom_reviews_and_responses.xlsx, Telecom_classification.xlsx... | agrees with shipped outputs (46,517 links / 20,663 reviews) |
| 597 | 285 | 6 Measurement 2: reviews ... | 1,008 | MATCH | 1008 | rerun m2_from_counts.py (byte-identical) + independent full-precision recomputation (m2... |  |
| 598 | 287 | 6 Measurement 2: reviews ... | 17 | MATCH | 17 | rerun m2_from_counts.py (byte-identical) + independent full-precision recomputation (m2... |  |
| 599 | 287 | 6 Measurement 2: reviews ... | +0.75 | MATCH | 0.747549 | rerun m2_from_counts.py (byte-identical) + independent full-precision recomputation (m2... |  |
| 600 | 287 | 6 Measurement 2: reviews ... | +0.44 | MATCH | 0.442663 | rerun m2_from_counts.py (byte-identical) + independent full-precision recomputation (m2... |  |
| 601 | 287 | 6 Measurement 2: reviews ... | +0.90 | MATCH | 0.900374 | rerun m2_from_counts.py (byte-identical) + independent full-precision recomputation (m2... |  |
| 602 | 287 | 6 Measurement 2: reviews ... | 0.001 | MATCH | 0.000561238 | rerun m2_from_counts.py (byte-identical) + independent full-precision recomputation (m2... |  |
| 603 | 287 | 6 Measurement 2: reviews ... | 17 | MATCH | 17 | rerun m2_from_counts.py (byte-identical) + independent full-precision recomputation (m2... |  |
| 604 | 287 | 6 Measurement 2: reviews ... | +0.47 | MATCH | 0.468137 | rerun m2_from_counts.py (byte-identical) + independent full-precision recomputation (m2... |  |
| 605 | 287 | 6 Measurement 2: reviews ... | +0.01 | MATCH | 0.00625782 | rerun m2_from_counts.py (byte-identical) + independent full-precision recomputation (m2... |  |
| 606 | 287 | 6 Measurement 2: reviews ... | +0.78 | MATCH | 0.782772 | rerun m2_from_counts.py (byte-identical) + independent full-precision recomputation (m2... |  |
| 607 | 287 | 6 Measurement 2: reviews ... | 0.06 | MATCH | 0.0580719 | rerun m2_from_counts.py (byte-identical) + independent full-precision recomputation (m2... |  |
| 608 | 287 | 6 Measurement 2: reviews ... | +0.78 | CANNOT RUN |  | licensed review export (Telecom_reviews_and_responses.xlsx, Telecom_classification.xlsx... | agrees with shipped analyze_reviews_output.txt (needs the licensed review export, not released) |
| 609 | 287 | 6 Measurement 2: reviews ... | 66.8% | MATCH | 66.7617 | rerun m2_from_counts.py (byte-identical) + independent full-precision recomputation (m2... |  |
| 610 | 287 | 6 Measurement 2: reviews ... | 14.9% | MATCH | 14.9203 | rerun m2_from_counts.py (byte-identical) + independent full-precision recomputation (m2... |  |
| 611 | 287 | 6 Measurement 2: reviews ... | 11.0% | MATCH | 10.9782 | rerun m2_from_counts.py (byte-identical) + independent full-precision recomputation (m2... |  |
| 612 | 287 | 6 Measurement 2: reviews ... | 32.7% | MATCH | 32.7052 | rerun m2_from_counts.py (byte-identical) + independent full-precision recomputation (m2... |  |
| 613 | 287 | 6 Measurement 2: reviews ... | 4.0% | MATCH | 4.01239 | rerun m2_from_counts.py (byte-identical) + independent full-precision recomputation (m2... |  |
| 614 | 287 | 6 Measurement 2: reviews ... | 18.1% | MATCH | 18.0787 | rerun m2_from_counts.py (byte-identical) + independent full-precision recomputation (m2... |  |
| 615 | 287 | 6 Measurement 2: reviews ... | 1,008 | MATCH | 1008 | rerun m2_from_counts.py (byte-identical) + independent full-precision recomputation (m2... |  |
| 616 | 287 | 6 Measurement 2: reviews ... | +0.18 | MATCH | 0.184869 | rerun m2_from_counts.py (byte-identical) + independent full-precision recomputation (m2... | 0.18487 |
| 617 | 287 | 6 Measurement 2: reviews ... | +0.12 | MATCH | 0.124023 | rerun m2_from_counts.py (byte-identical) + independent full-precision recomputation (m2... |  |
| 618 | 287 | 6 Measurement 2: reviews ... | +0.25 | MATCH | 0.245035 | rerun m2_from_counts.py (byte-identical) + independent full-precision recomputation (m2... | printed +0.245; full precision 0.245035 |
| 619 | 287 | 6 Measurement 2: reviews ... | +0.13 | MATCH | 0.131702 | recomputed from m2_label_counts.csv (Kendall over mentioned labels; ranks preserve orde... |  |
| 620 | 287 | 6 Measurement 2: reviews ... | 26,809 | MATCH | 26809 | arith 27,817 - 1,008 |  |
| 621 | 287 | 6 Measurement 2: reviews ... | +0.27 | MATCH | 0.272602 | rerun m2_from_counts.py (byte-identical) + independent full-precision recomputation (m2... |  |
| 622 | 287 | 6 Measurement 2: reviews ... | +0.26 | MATCH | 0.260054 | rerun m2_from_counts.py (byte-identical) + independent full-precision recomputation (m2... |  |
| 623 | 287 | 6 Measurement 2: reviews ... | +0.28 | MATCH | 0.284982 | rerun m2_from_counts.py (byte-identical) + independent full-precision recomputation (m2... | printed 0.285; full precision 0.284982 |
| 624 | 287 | 6 Measurement 2: reviews ... | +0.28 | MATCH | 0.281843 | recomputed from m2_label_counts.csv (labels with at least 20 mentions); shipped analyze... |  |
| 625 | 287 | 6 Measurement 2: reviews ... | 213 | MATCH | 213 | recomputed from m2_label_counts.csv |  |
| 626 | 287 | 6 Measurement 2: reviews ... | +0.16 | CANNOT RUN |  | licensed review export (Telecom_reviews_and_responses.xlsx, Telecom_classification.xlsx... | agrees with shipped analyze_reviews_output.txt (needs the licensed review export, not released) |
| 627 | 287 | 6 Measurement 2: reviews ... | 106 | CANNOT RUN |  | licensed review export (Telecom_reviews_and_responses.xlsx, Telecom_classification.xlsx... | agrees with shipped analyze_reviews_output.txt (needs the licensed review export, not released) |
| 628 | 287 | 6 Measurement 2: reviews ... | 0.001 | MATCH | ['0', '3.4e-09'] | rerun m2_from_counts.py (byte-identical) + independent full-precision recomputation (m2... | the p-values below 0.001 that the scripts print |
| 629 | 287 | 6 Measurement 2: reviews ... | 1,008 | MATCH | 1008 | rerun m2_from_counts.py (byte-identical) + independent full-precision recomputation (m2... |  |
| 630 | 287 | 6 Measurement 2: reviews ... | 367 | CANNOT RUN |  | licensed review export (Telecom_reviews_and_responses.xlsx, Telecom_classification.xlsx... | agrees with shipped analyze_reviews_output.txt (needs the licensed review export, not released) |
| 631 | 287 | 6 Measurement 2: reviews ... | 36.4% | CANNOT RUN |  | licensed review export (Telecom_reviews_and_responses.xlsx, Telecom_classification.xlsx... | agrees with shipped analyze_reviews_output.txt (needs the licensed review export, not released) |
| 632 | 287 | 6 Measurement 2: reviews ... | 106 | MATCH | 106 | recomputed from m2_label_counts.csv: mentioned labels in the lowest volume-rank group (... | agrees with shipped analyze_reviews_output.txt (106) |
| 633 | 287 | 6 Measurement 2: reviews ... | 10.5% | MATCH | 10.5159 | arith 106 / 1,008 |  |
| 634 | 287 | 6 Measurement 2: reviews ... | +0.16 | MATCH | 0.162395 | rerun m2_from_counts.py (byte-identical) + independent full-precision recomputation (m2... |  |
| 635 | 287 | 6 Measurement 2: reviews ... | +0.26 | MATCH | 0.258434 | rerun m2_from_counts.py (byte-identical) + independent full-precision recomputation (m2... |  |
| 636 | 289 | 6 Measurement 2: reviews ... | 200 | MATCH | 200 | rerun r2_link_check.py (byte-identical) + recomputation from the judgment CSVs |  |
| 637 | 289 | 6 Measurement 2: reviews ... | 46,517 | CANNOT RUN |  | licensed review export (Telecom_reviews_and_responses.xlsx, Telecom_classification.xlsx... | agrees with shipped r2_link_sample_output.txt |
| 638 | 289 | 6 Measurement 2: reviews ... | 65% | MATCH | 65 | rerun r2_link_check.py (byte-identical) + recomputation from the judgment CSVs; annotat... |  |
| 639 | 289 | 6 Measurement 2: reviews ... | 67% | MATCH | 66.8367 | rerun r2_link_check.py (byte-identical) + recomputation from the judgment CSVs; annotat... |  |
| 640 | 289 | 6 Measurement 2: reviews ... | 58% | MATCH | 58.1633 | rerun r2_link_check.py (byte-identical) + recomputation from the judgment CSVs |  |
| 641 | 289 | 6 Measurement 2: reviews ... | 73% | MATCH | 73.0486 | rerun r2_link_check.py (byte-identical) + recomputation from the judgment CSVs |  |
| 642 | 289 | 6 Measurement 2: reviews ... | 95.5% | MATCH | 95.5 | rerun r2_link_check.py (byte-identical) + recomputation from the judgment CSVs |  |
| 643 | 289 | 6 Measurement 2: reviews ... | 0.90 | MATCH | 0.90228 | rerun r2_link_check.py (byte-identical) + recomputation from the judgment CSVs |  |
| 644 | 289 | 6 Measurement 2: reviews ... | right about half the time | MATCH | (0.5, 0.48031496062992124) | rerun r2_link_check.py (byte-identical) + recomputation from the judgment CSVs |  |
| 645 | 289 | 6 Measurement 2: reviews ... | 95% | MATCH | 94.5205 | rerun r2_link_check.py (byte-identical) + recomputation from the judgment CSVs (69/73 =... |  |
| 646 | 289 | 6 Measurement 2: reviews ... | 96% | MATCH | 95.8333 | rerun r2_link_check.py (byte-identical) + recomputation from the judgment CSVs (69/72) |  |
| 647 | 289 | 6 Measurement 2: reviews ... | +0.91 | MATCH | 0.914216 | rerun m2_from_counts.py (byte-identical) + independent full-precision recomputation (m2... |  |
| 648 | 289 | 6 Measurement 2: reviews ... | +0.74 | MATCH | 0.735 | rerun m2_from_counts.py (byte-identical) + independent full-precision recomputation (m2... | exactly 0.735 (294/400, m2_boundary.txt); half-up and half-even both give 0.74, Python's float formatting w... |
| 649 | 289 | 6 Measurement 2: reviews ... | +0.98 | MATCH | 0.982565 | rerun m2_from_counts.py (byte-identical) + independent full-precision recomputation (m2... |  |
| 650 | 289 | 6 Measurement 2: reviews ... | +0.65 | MATCH | 0.648682 | rerun m2_from_counts.py (byte-identical) + independent full-precision recomputation (m2... |  |
| 651 | 289 | 6 Measurement 2: reviews ... | +0.24 | MATCH | 0.243221 | rerun m2_from_counts.py (byte-identical) + independent full-precision recomputation (m2... |  |
| 652 | 289 | 6 Measurement 2: reviews ... | +0.16 | MATCH | 0.158339 | rerun m2_from_counts.py (byte-identical) + independent full-precision recomputation (m2... |  |
| 653 | 289 | 6 Measurement 2: reviews ... | +0.33 | MATCH | 0.325815 | rerun m2_from_counts.py (byte-identical) + independent full-precision recomputation (m2... |  |
| 654 | 289 | 6 Measurement 2: reviews ... | 56% | MATCH | 56.1011 | rerun m2_from_counts.py (byte-identical) + independent full-precision recomputation (m2... |  |
| 655 | 289 | 6 Measurement 2: reviews ... | 15% | MATCH | 14.9203 | rerun m2_from_counts.py (byte-identical) + independent full-precision recomputation (m2... |  |
| 656 | 291 | 6 Measurement 2: reviews ... | 6,620 | CANNOT RUN |  | licensed review export (Telecom_reviews_and_responses.xlsx, Telecom_classification.xlsx... | agrees with shipped analyze_reviews_output.txt (needs the licensed review export, not released) |
| 657 | 291 | 6 Measurement 2: reviews ... | 924 | CANNOT RUN |  | licensed review export (Telecom_reviews_and_responses.xlsx, Telecom_classification.xlsx... | agrees with shipped analyze_reviews_output.txt (needs the licensed review export, not released); also 924 i... |
| 658 | 291 | 6 Measurement 2: reviews ... | 14.0% | CANNOT RUN |  | licensed review export (Telecom_reviews_and_responses.xlsx, Telecom_classification.xlsx... | agrees with shipped analyze_reviews_output.txt (needs the licensed review export, not released) |
| 659 | 291 | 6 Measurement 2: reviews ... | 13.1% | CANNOT RUN |  | licensed review export (Telecom_reviews_and_responses.xlsx, Telecom_classification.xlsx... | agrees with Wilson interval on the shipped counts |
| 660 | 291 | 6 Measurement 2: reviews ... | 14.8% | CANNOT RUN |  | licensed review export (Telecom_reviews_and_responses.xlsx, Telecom_classification.xlsx... | agrees with Wilson interval on the shipped counts |
| 661 | 291 | 6 Measurement 2: reviews ... | 1.9% | CANNOT RUN |  | licensed review export (Telecom_reviews_and_responses.xlsx, Telecom_classification.xlsx... | agrees with shipped supplement_r10_output.txt (needs the licensed review export, not released) (564 / 29,225) |
| 662 | 291 | 6 Measurement 2: reviews ... | 1.8% | CANNOT RUN |  | licensed review export (Telecom_reviews_and_responses.xlsx, Telecom_classification.xlsx... | agrees with Wilson interval on the shipped counts |
| 663 | 291 | 6 Measurement 2: reviews ... | 2.1% | CANNOT RUN |  | licensed review export (Telecom_reviews_and_responses.xlsx, Telecom_classification.xlsx... | agrees with Wilson interval on the shipped counts |
| 664 | 291 | 6 Measurement 2: reviews ... | 100 | MATCH | 100 | rerun r2_link_check.py (byte-identical) + recomputation from the judgment CSVs |  |
| 665 | 291 | 6 Measurement 2: reviews ... | 924 | CANNOT RUN |  | licensed review export (Telecom_reviews_and_responses.xlsx, Telecom_classification.xlsx... | agrees with shipped r2_link_sample_output.txt |
| 666 | 291 | 6 Measurement 2: reviews ... | 83% | MATCH | 83 | rerun r2_link_check.py (byte-identical) + recomputation from the judgment CSVs; annotat... |  |
| 667 | 291 | 6 Measurement 2: reviews ... | 85% | MATCH | 84.8485 | rerun r2_link_check.py (byte-identical) + recomputation from the judgment CSVs; annotat... |  |
| 668 | 291 | 6 Measurement 2: reviews ... | 0.93 | MATCH | 0.927876 | rerun r2_link_check.py (byte-identical) + recomputation from the judgment CSVs |  |
| 669 | 291 | 6 Measurement 2: reviews ... | about nine in ten of those concern waiting in the store | MATCH | (0.905, 0.892) | rerun r2_link_check.py (byte-identical) + recomputation from the judgment CSVs |  |
| 670 | 291 | 6 Measurement 2: reviews ... | 12% | MATCH | 11.7494 | rerun r2_link_check.py (byte-identical) + recomputation from the judgment CSVs (11.9% a... | approximate wording, accepted within 5% |
| 671 | 291 | 6 Measurement 2: reviews ... | 1.9 | CANNOT RUN |  | licensed review export (Telecom_reviews_and_responses.xlsx, Telecom_classification.xlsx... | agrees with shipped supplement_r10_output.txt (needs the licensed review export, not released) (1,898,584 k... |
| 672 | 291 | 6 Measurement 2: reviews ... | 11 | CANNOT RUN |  | licensed review export (Telecom_reviews_and_responses.xlsx, Telecom_classification.xlsx... | agrees with shipped supplement_r10_output.txt (needs the licensed review export, not released) |
| 673 | 291 | 6 Measurement 2: reviews ... | 622 | CANNOT RUN |  | licensed review export (Telecom_reviews_and_responses.xlsx, Telecom_classification.xlsx... | agrees with shipped supplement_r10_output.txt (needs the licensed review export, not released) |
| 674 | 291 | 6 Measurement 2: reviews ... | none concerns waiting in a store | CANNOT RUN |  | licensed review export (Telecom_reviews_and_responses.xlsx, Telecom_classification.xlsx... | agrees with shipped supplement_r10_output.txt (needs the licensed review export, not released) (label list)... |
| 675 | 291 | 6 Measurement 2: reviews ... | 12 | CANNOT RUN |  | licensed review export (Telecom_reviews_and_responses.xlsx, Telecom_classification.xlsx... | agrees with shipped analyze_reviews_output.txt (needs the licensed review export, not released) |
| 676 | 291 | 6 Measurement 2: reviews ... | Eight labels name a remedy | CANNOT RUN |  | licensed review export (Telecom_reviews_and_responses.xlsx, Telecom_classification.xlsx... | agrees with shipped supplement_r10_output.txt (needs the licensed review export, not released) |
| 677 | 291 | 6 Measurement 2: reviews ... | 13,170 | CANNOT RUN |  | licensed review export (Telecom_reviews_and_responses.xlsx, Telecom_classification.xlsx... | agrees with shipped supplement_r10_output.txt (needs the licensed review export, not released) |
| 678 | 291 | 6 Measurement 2: reviews ... | the label for scheduling a store appointment carries none | CANNOT RUN |  | licensed review export (Telecom_reviews_and_responses.xlsx, Telecom_classification.xlsx... | agrees with shipped supplement_r10_output.txt (needs the licensed review export, not released) |
| 679 | 291 | 6 Measurement 2: reviews ... | no label concerns check-in | CANNOT RUN |  | licensed review export (Telecom_reviews_and_responses.xlsx, Telecom_classification.xlsx... | agrees with shipped supplement_r10_output.txt (needs the licensed review export, not released) |
| 680 | 293 | 6 Measurement 2: reviews ... | 37,193 | CANNOT RUN |  | licensed review export (Telecom_reviews_and_responses.xlsx, Telecom_classification.xlsx... | agrees with shipped supplement_r10_output.txt (needs the licensed review export, not released) |
| 681 | 293 | 6 Measurement 2: reviews ... | 378 | CANNOT RUN |  | licensed review export (Telecom_reviews_and_responses.xlsx, Telecom_classification.xlsx... | agrees with shipped supplement_r10_output.txt (needs the licensed review export, not released) |
| 682 | 293 | 6 Measurement 2: reviews ... | 42,994 | CANNOT RUN |  | licensed review export (Telecom_reviews_and_responses.xlsx, Telecom_classification.xlsx... | agrees with shipped supplement_r10_output.txt (needs the licensed review export, not released) |
| 683 | 293 | 6 Measurement 2: reviews ... | 1,008 | MATCH | 1008 | rerun m2_from_counts.py (byte-identical) + independent full-precision recomputation (m2... |  |
| 684 | 293 | 6 Measurement 2: reviews ... | 17 | MATCH | 17 | rerun m2_from_counts.py (byte-identical) + independent full-precision recomputation (m2... |  |
| 685 | 293 | 6 Measurement 2: reviews ... | the nine largest of the 17 top-level branches | MATCH | head(9) | data make_fig_reviews_v50.py |  |
| 686 | 295 | 6 Measurement 2: reviews ... | about two in three are correct | MATCH | 0.65 | rerun r2_link_check.py (byte-identical) + recomputation from the judgment CSVs |  |
| 687 | 303 | 7.1 Pilot | 12 | MATCH | 12 Oct 22:21-22:26 | data pilot_section_output.txt (shipped) |  |
| 688 | 303 | 7.1 Pilot | 22 | MATCH | 22:21-22:26 | data pilot_section_output.txt (shipped) |  |
| 689 | 303 | 7.1 Pilot | 21 | MATCH | 22:21-22:26 | data pilot_section_output.txt (shipped) |  |
| 690 | 303 | 7.1 Pilot | 22 | MATCH | 22:21-22:26 | data pilot_section_output.txt (shipped) |  |
| 691 | 303 | 7.1 Pilot | 26 | MATCH | 22:21-22:26 | data pilot_section_output.txt (shipped) |  |
| 692 | 303 | 7.1 Pilot | under an hour before the first sector export | CANNOT RUN |  | the export log with the first export's time (23:05) is not released |  |
| 693 | 303 | 7.1 Pilot | six online-learning brands | CANNOT RUN |  | the pilot's brand set and exports are withheld |  |
| 694 | 303 | 7.1 Pilot | the most-cited non-brand domain on all four Google views | CANNOT RUN |  | raw Brand Radar exports not in the bundle (pilot) | agrees with shipped pilot_section_output.txt (the pilot's section of the script and its exports are withheld) |
| 695 | 303 | 7.1 Pilot | 28th on ChatGPT | CANNOT RUN |  | raw Brand Radar exports not in the bundle | agrees with shipped pilot_section_output.txt (the pilot's section of the script and its exports are withheld) |
| 696 | 303 | 7.1 Pilot | 4th on Perplexity | CANNOT RUN |  | raw Brand Radar exports not in the bundle | agrees with shipped pilot_section_output.txt (the pilot's section of the script and its exports are withheld) |
| 697 | 303 | 7.1 Pilot | 5th on Gemini | CANNOT RUN |  | raw Brand Radar exports not in the bundle | agrees with shipped pilot_section_output.txt (the pilot's section of the script and its exports are withheld) |
| 698 | 303 | 7.1 Pilot | 9th on Copilot | CANNOT RUN |  | raw Brand Radar exports not in the bundle | agrees with shipped pilot_section_output.txt (the pilot's section of the script and its exports are withheld) |
| 699 | 303 | 7.1 Pilot | reddit.com in the top three on every surface except Copilot | CANNOT RUN |  | raw Brand Radar exports not in the bundle | agrees with shipped pilot_section_output.txt (the pilot's section of the script and its exports are withheld) |
| 700 | 303 | 7.1 Pilot | 240th | CANNOT RUN |  | raw Brand Radar exports not in the bundle | agrees with shipped pilot_section_output.txt (the pilot's section of the script and its exports are withheld) |
| 701 | 307 | 7.2 Design | 12 | MATCH | design file status line | data design/cross_sector_ai_citation_study.md |  |
| 702 | 307 | 7.2 Design | eight exports that repeated a view or mixed two platforms | MATCH | A2 | data design file |  |
| 703 | 307 | 7.2 Design | 14 | MATCH | 14 of 88 | data design file (Energy 8 surfaces + Utilities 6) |  |
| 704 | 307 | 7.2 Design | 88 | MATCH | 88 | data design file; 11 x 8 |  |
| 705 | 307 | 7.2 Design | 9 | MATCH | holdings as of 9 October 2026 | data design file |  |
| 706 | 307 | 7.2 Design | 109 | MATCH | 109 | data design/cross_sector_companies.csv (rows) |  |
| 707 | 307 | 7.2 Design | 109 companies, because Communication Services counts one issuer, Al... | MATCH | XLC holds 9 companies | data companies CSV and design file |  |
| 708 | 307 | 7.2 Design | 23:05 | CANNOT RUN |  | the export log is not released | start of the collection session |
| 709 | 307 | 7.2 Design | 01:15 | MATCH | 2026-10-13 01:15 | data aggregates/sector_answer_counts.csv read_at_local |  |
| 710 | 307 | 7.2 Design | 01:05 | CANNOT RUN |  | the export log is not released | last export |
| 711 | 307 | 7.2 Design | 01:10 | MATCH | 2026-10-13 01:10 | data sector_answer_counts.csv read_at_local |  |
| 712 | 307 | 7.2 Design | eight vendor views of six answer products | MATCH | 8 surfaces; AIO, AIM, ChatGPT, Perple... | data aggregates |  |
| 713 | 307 | 7.2 Design | 1,000 | MATCH | 1,000 | data cross_sector_cells.csv export_rows |  |
| 714 | 307 | 7.2 Design | 760 | MATCH | 760 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 715 | 307 | 7.2 Design | 975 | MATCH | 975 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 716 | 307 | 7.2 Design | 88 | MATCH | 88 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 717 | 307 | 7.2 Design | 20,389,967 | MATCH | 20,389,967.0 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 718 | 307 | 7.2 Design | 18,763 | MATCH | 18763 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 719 | 307 | 7.2 Design | 7,766,466 | MATCH | 7,766,466.0 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 720 | 307 | 7.2 Design | from 18,763 (Utilities) to 7,766,466 (Consumer Discretionary) | MATCH | xlu, xly | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 726 | 309 | 7.2 Design | nine companies in Communication Services | MATCH | 9 | data companies CSV |  |
| 727 | 309 | 7.2 Design | the seventeen video and community platforms listed | MATCH | 18 domains (x.com and twitter.com are... | data cross_sector.py TYPES |  |
| 728 | 313 | 7.3 Results | 21.3% | MATCH | 21.3411 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 729 | 313 | 7.3 Results | 8.1% | MATCH | 8.0839 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 730 | 313 | 7.3 Results | 35.8% | MATCH | 35.7705 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 731 | 313 | 7.3 Results | 17.2% | MATCH | 17.2 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 732 | 313 | 7.3 Results | 26.7% | MATCH | 26.7 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 733 | 313 | 7.3 Results | 2.1% | MATCH | 2.06095 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 734 | 313 | 7.3 Results | 0.3% | MATCH | 0.334 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 735 | 313 | 7.3 Results | 16.7% | MATCH | 16.685 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 736 | 313 | 7.3 Results | 1.7% | MATCH | 1.7 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 737 | 313 | 7.3 Results | 2.7% | MATCH | 2.7 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 738 | 313 | 7.3 Results | 0.6% | MATCH | 0.558 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 739 | 313 | 7.3 Results | 0.9% | MATCH | 0.894 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 740 | 313 | 7.3 Results | 4.6% | MATCH | 4.6083 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 741 | 313 | 7.3 Results | 9.2% | MATCH | 9.2146 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 742 | 313 | 7.3 Results | In every one of the eleven sectors | MATCH | 11/11 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 743 | 313 | 7.3 Results | 24.6% | MATCH | 24.6181 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 744 | 313 | 7.3 Results | 38 | MATCH | 38 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 745 | 313 | 7.3 Results | 44 | MATCH | 44 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 746 | 313 | 7.3 Results | none of the 44 others | MATCH | 0 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 747 | 313 | 7.3 Results | 44 | MATCH | 44 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 748 | 313 | 7.3 Results | 1 | MATCH | 1 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 749 | 313 | 7.3 Results | 1 on AI Overviews | MATCH | (1, 1) | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 750 | 313 | 7.3 Results | 2 | MATCH | 2 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 751 | 313 | 7.3 Results | 2 on AI Mode | MATCH | (2, 2) | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 752 | 313 | 7.3 Results | 7 | MATCH | 7 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 753 | 313 | 7.3 Results | 7 on Perplexity and Gemini | MATCH | (7, 7) | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 754 | 313 | 7.3 Results | 151 | MATCH | 151 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 755 | 313 | 7.3 Results | 161 | MATCH | 161 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 756 | 313 | 7.3 Results | 12.7% | MATCH | 12.6689 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 757 | 313 | 7.3 Results | 1.6% | MATCH | 1.64725 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 758 | 313 | 7.3 Results | 7 | MATCH | 7 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 759 | 313 | 7.3 Results | 11 | MATCH | 11 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 760 | 313 | 7.3 Results | Gemini ... is the highest of the other four | MATCH | gemini | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 761 | 315 | 7.3 Results | 2.7% | MATCH | 2.66085 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 762 | 315 | 7.3 Results | 3.2% | MATCH | 3.1756 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 763 | 315 | 7.3 Results | 1.1% | MATCH | 1.05055 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 764 | 315 | 7.3 Results | 5.7% | MATCH | 5.6527 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 765 | 315 | 7.3 Results | 14.1% | MATCH | 14.0958 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 766 | 315 | 7.3 Results | the largest classified type on those four was the company domains | MATCH | company domains | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 767 | 315 | 7.3 Results | 61% | MATCH | 61.1058 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 768 | 315 | 7.3 Results | 72% | MATCH | 71.674 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 769 | 315 | 7.3 Results | 90% | MATCH | 89.8952 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 770 | 315 | 7.3 Results | seventeen named video and community platforms | MATCH | 17 platforms, 18 domains | data cross_sector.py TYPES |  |
| 771 | 315 | 7.3 Results | 88 | MATCH | 88 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 772 | 315 | 7.3 Results | 77% | MATCH | 77.3681 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 773 | 315 | 7.3 Results | 70% | MATCH | 70 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 774 | 315 | 7.3 Results | 91% | MATCH | 91 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 775 | 315 | 7.3 Results | 14% | MATCH | 14.1544 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 776 | 315 | 7.3 Results | 5% | MATCH | 5 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 777 | 315 | 7.3 Results | 20% | MATCH | 20 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 778 | 315 | 7.3 Results | 12% | MATCH | 11.6166 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 779 | 315 | 7.3 Results | 73% | MATCH | 72.5967 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 780 | 315 | 7.3 Results | 26% | MATCH | 25.9082 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 781 | 315 | 7.3 Results | 49% | MATCH | 48.5536 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 782 | 315 | 7.3 Results | 40% | MATCH | 40.0106 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 783 | 315 | 7.3 Results | 45% | MATCH | 44.9915 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 784 | 315 | 7.3 Results | 88 | MATCH | 88 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 785 | 317 | 7.3 Results | ChatGPT's most-cited non-company domain by sector (search engine, F... | MATCH | ['google.com', 'fda.gov', 'nerdwallet... | data aggregates/cross_sector_top10_nonbrand.csv |  |
| 786 | 317 | 7.3 Results | 0.36 | MATCH | 0.362118 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 787 | 317 | 7.3 Results | 0.40 | MATCH | 0.403026 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 788 | 317 | 7.3 Results | 55 | MATCH | 55 | arith 11 choose 2 |  |
| 789 | 317 | 7.3 Results | 0.08 | MATCH | 0.0750117 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... | 0.0750 (ChatGPT) |
| 790 | 317 | 7.3 Results | 0.23 | MATCH | 0.226183 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 791 | 317 | 7.3 Results | 22.5% | CANNOT RUN |  | raw Brand Radar exports not in the bundle | agrees with shipped cross_sector_sensitivity2_output.txt (needs the raw exports) |
| 792 | 317 | 7.3 Results | 24.2% | CANNOT RUN |  | raw Brand Radar exports not in the bundle | agrees with shipped cross_sector_sensitivity2_output.txt (needs the raw exports) |
| 793 | 317 | 7.3 Results | 0.23 | CANNOT RUN |  | raw Brand Radar exports not in the bundle | agrees with shipped cross_sector_sensitivity2_output.txt (needs the raw exports) (smallest p of the four ch... |
| 794 | 317 | 7.3 Results | 0.63 | CANNOT RUN |  | raw Brand Radar exports not in the bundle | agrees with shipped cross_sector_sensitivity2_output.txt (needs the raw exports) (largest p) |
| 795 | 317 | 7.3 Results | 94% | CANNOT RUN |  | raw Brand Radar exports not in the bundle (all-surface export) | agrees with shipped cross_sector_sensitivity_output.txt (needs the raw exports); Sherwin-Williams |
| 796 | 317 | 7.3 Results | 75% | CANNOT RUN |  | raw Brand Radar exports not in the bundle (all-surface export) | agrees with shipped cross_sector_sensitivity_output.txt (needs the raw exports); Amazon |
| 797 | 317 | 7.3 Results | 65% | CANNOT RUN |  | raw Brand Radar exports not in the bundle (all-surface export) | agrees with shipped cross_sector_sensitivity_output.txt (needs the raw exports); Walmart |
| 798 | 317 | 7.3 Results | 62% | CANNOT RUN |  | raw Brand Radar exports not in the bundle (all-surface export) | agrees with shipped cross_sector_sensitivity_output.txt (needs the raw exports); Apple |
| 799 | 317 | 7.3 Results | 55% | CANNOT RUN |  | raw Brand Radar exports not in the bundle (all-surface export) | agrees with shipped cross_sector_sensitivity_output.txt (needs the raw exports); Uber |
| 800 | 317 | 7.3 Results | go.com, chase.com and mobil.com among ChatGPT's top three | MATCH | xlc go.com, xlf chase.com, xle mobil.com | data cross_sector_top10_nonbrand.csv |  |
| 801 | 321 | 7.4 The predictions writt... | 9 | MATCH | 9 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 802 | 321 | 7.4 The predictions writt... | 11 | MATCH | 11 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 803 | 321 | 7.4 The predictions writt... | 8 | MATCH | 8 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 804 | 321 | 7.4 The predictions writt... | 11 | MATCH | 11 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 805 | 321 | 7.4 The predictions writt... | 2 | MATCH | 2 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 806 | 321 | 7.4 The predictions writt... | 2 of 11 on each | MATCH | (2, 2) | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 807 | 321 | 7.4 The predictions writt... | 11 | MATCH | 11 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 808 | 321 | 7.4 The predictions writt... | P1 fails as written | MATCH | 4/11 sectors on both products | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 809 | 321 | 7.4 The predictions writt... | 93% | CANNOT RUN |  | raw Brand Radar exports not in the bundle | agrees with shipped cross_sector_sensitivity2_output.txt (needs the raw exports) |
| 810 | 321 | 7.4 The predictions writt... | 98% | CANNOT RUN |  | raw Brand Radar exports not in the bundle | agrees with shipped cross_sector_sensitivity2_output.txt (needs the raw exports) |
| 811 | 321 | 7.4 The predictions writt... | 9 | CANNOT RUN |  | raw Brand Radar exports not in the bundle | agrees with shipped cross_sector_sensitivity_output.txt (needs the raw exports) |
| 812 | 321 | 7.4 The predictions writt... | 11 | CANNOT RUN |  | raw Brand Radar exports not in the bundle | agrees with shipped cross_sector_sensitivity_output.txt (needs the raw exports) |
| 813 | 321 | 7.4 The predictions writt... | It fails under every domain reduction tried | CANNOT RUN |  | raw Brand Radar exports not in the bundle | agrees with shipped cross_sector_sensitivity_output.txt (needs the raw exports) (both products 4/11, 4/11, ... |
| 814 | 321 | 7.4 The predictions writt... | 11 | MATCH | 11 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 815 | 321 | 7.4 The predictions writt... | 6 | MATCH | 6 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 816 | 321 | 7.4 The predictions writt... | 11 | MATCH | 11 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 817 | 321 | 7.4 The predictions writt... | 11 | MATCH | 11 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 818 | 321 | 7.4 The predictions writt... | 3 | MATCH | 3 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 819 | 321 | 7.4 The predictions writt... | 11 | MATCH | 11 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 820 | 321 | 7.4 The predictions writt... | ChatGPT was a failing surface in all eight sectors where it did not... | MATCH | 8 of 8 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 821 | 321 | 7.4 The predictions writt... | five consumer-facing sectors than in five others | MATCH | 5 and 5, Financials in neither | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 822 | 321 | 7.4 The predictions writt... | 26.9% | MATCH | 26.9348 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 823 | 321 | 7.4 The predictions writt... | 24.2% | MATCH | 24.1714 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 824 | 321 | 7.4 The predictions writt... | 29.6% | MATCH | 29.5982 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 825 | 321 | 7.4 The predictions writt... | 24.4% | MATCH | 24.3983 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 826 | 321 | 7.4 The predictions writt... | 0.27 | MATCH | 0.27381 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 827 | 321 | 7.4 The predictions writt... | 0.21 | MATCH | 0.210317 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 828 | 321 | 7.4 The predictions writt... | Of the four, one held, one held in direction only and two failed | MATCH | P1 fail, P2 hold, P3 fail, P4 directi... | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 829 | 325 | 7.5 Sensitivity | 21.5% | CANNOT RUN |  | raw Brand Radar exports not in the bundle | agrees with shipped cross_sector_sensitivity_output.txt (needs the raw exports) |
| 830 | 325 | 7.5 Sensitivity | 3.3% | CANNOT RUN |  | raw Brand Radar exports not in the bundle | agrees with shipped cross_sector_sensitivity_output.txt (needs the raw exports) |
| 831 | 325 | 7.5 Sensitivity | 11 | CANNOT RUN |  | raw Brand Radar exports not in the bundle | agrees with shipped cross_sector_sensitivity_output.txt (needs the raw exports) |
| 833 | 325 | 7.5 Sensitivity | 22.0% | CANNOT RUN |  | raw Brand Radar exports not in the bundle | agrees with shipped cross_sector_sensitivity_output.txt (needs the raw exports) |
| 834 | 325 | 7.5 Sensitivity | 2.4% | CANNOT RUN |  | raw Brand Radar exports not in the bundle | agrees with shipped cross_sector_sensitivity_output.txt (needs the raw exports) |
| 835 | 325 | 7.5 Sensitivity | 11 | CANNOT RUN |  | raw Brand Radar exports not in the bundle | agrees with shipped cross_sector_sensitivity_output.txt (needs the raw exports) |
| 837 | 325 | 7.5 Sensitivity | 19.8% | CANNOT RUN |  | raw Brand Radar exports not in the bundle | agrees with shipped cross_sector_sensitivity_output.txt (needs the raw exports) |
| 838 | 325 | 7.5 Sensitivity | 2.1% | CANNOT RUN |  | raw Brand Radar exports not in the bundle | agrees with shipped cross_sector_sensitivity_output.txt (needs the raw exports) |
| 839 | 325 | 7.5 Sensitivity | 10 | CANNOT RUN |  | raw Brand Radar exports not in the bundle | agrees with shipped cross_sector_sensitivity_output.txt (needs the raw exports) |
| 841 | 325 | 7.5 Sensitivity | 64 | MATCH | 64 | data design/cross_sector_company_properties.csv (rows) | the design file also says 64 |
| 842 | 325 | 7.5 Sensitivity | 20.2% | CANNOT RUN |  | raw Brand Radar exports not in the bundle | agrees with shipped cross_sector_sensitivity_output.txt (needs the raw exports) |
| 843 | 325 | 7.5 Sensitivity | 32.4% | CANNOT RUN |  | raw Brand Radar exports not in the bundle | agrees with shipped cross_sector_sensitivity_output.txt (needs the raw exports) |
| 844 | 325 | 7.5 Sensitivity | 5.9% | CANNOT RUN |  | raw Brand Radar exports not in the bundle | agrees with shipped cross_sector_sensitivity_output.txt (needs the raw exports) |
| 845 | 325 | 7.5 Sensitivity | 12.7% | CANNOT RUN |  | raw Brand Radar exports not in the bundle | agrees with shipped cross_sector_sensitivity_output.txt (needs the raw exports) |
| 846 | 325 | 7.5 Sensitivity | 9.2% | CANNOT RUN |  | raw Brand Radar exports not in the bundle | agrees with shipped cross_sector_sensitivity_output.txt (needs the raw exports) |
| 847 | 325 | 7.5 Sensitivity | Gemini's 9.2% exceeds AI Mode on search queries | CANNOT RUN |  | raw Brand Radar exports not in the bundle | agrees with shipped cross_sector_sensitivity_output.txt (needs the raw exports) |
| 849 | 325 | 7.5 Sensitivity | 30.6% | CANNOT RUN |  | raw Brand Radar exports not in the bundle | agrees with shipped cross_sector_sensitivity_output.txt (needs the raw exports) |
| 850 | 325 | 7.5 Sensitivity | 3.0% | CANNOT RUN |  | raw Brand Radar exports not in the bundle | agrees with shipped cross_sector_sensitivity_output.txt (needs the raw exports) |
| 852 | 325 | 7.5 Sensitivity | 26.3% | CANNOT RUN |  | raw Brand Radar exports not in the bundle | agrees with shipped cross_sector_sensitivity_output.txt (needs the raw exports) |
| 853 | 325 | 7.5 Sensitivity | 2.6% | CANNOT RUN |  | raw Brand Radar exports not in the bundle | agrees with shipped cross_sector_sensitivity_output.txt (needs the raw exports) |
| 855 | 325 | 7.5 Sensitivity | 23.3% | CANNOT RUN |  | raw Brand Radar exports not in the bundle | agrees with shipped cross_sector_sensitivity_output.txt (needs the raw exports) |
| 856 | 325 | 7.5 Sensitivity | 2.3% | CANNOT RUN |  | raw Brand Radar exports not in the bundle | agrees with shipped cross_sector_sensitivity_output.txt (needs the raw exports) |
| 857 | 325 | 7.5 Sensitivity | the ratio between the two groups stays near ten | CANNOT RUN |  | raw Brand Radar exports not in the bundle | agrees with shipped cross_sector_sensitivity_output.txt (needs the raw exports) |
| 858 | 325 | 7.5 Sensitivity | 7.6% | MATCH | 7.5922 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 859 | 325 | 7.5 Sensitivity | 13.8% | MATCH | 13.8135 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 860 | 329 | 7.6 Limits | 31.3% | MATCH | 31.2812 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 861 | 329 | 7.6 Limits | 30.1% | MATCH | 30.1491 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 862 | 329 | 7.6 Limits | YouTube's rank stayed 1 on AI Overviews | MATCH | 1 -> 1 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 863 | 329 | 7.6 Limits | 1 | MATCH | 1 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 864 | 329 | 7.6 Limits | 2 | MATCH | 2 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 865 | 329 | 7.6 Limits | 1 | MATCH | 1 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 866 | 329 | 7.6 Limits | 6.2% | MATCH | 6.2045 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 867 | 329 | 7.6 Limits | 5.5% | MATCH | 5.4848 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 868 | 329 | 7.6 Limits | 15.0% | MATCH | 15.0291 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 869 | 329 | 7.6 Limits | 13.4% | MATCH | 13.4491 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 870 | 329 | 7.6 Limits | Copilot's top non-company domain from amazon.com to a flight-route ... | MATCH | amazon.com -> flightconnections.com | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 871 | 329 | 7.6 Limits | its ChatGPT export failed twice on the vendor's side | MATCH | no xli_rtxcorp ChatGPT row | data design file A2 and aggregates |  |
| 872 | 329 | 7.6 Limits | 0.8% | MATCH | 0.77755 | recomputed from aggregates/cross_sector_platform_metrics.csv (ChatGPT median without In... | agrees with shipped sensitivity outputs |
| 873 | 329 | 7.6 Limits | 10 | MATCH | 10 | recomputed from aggregates (P2 without Industrials, ChatGPT) |  |
| 874 | 329 | 7.6 Limits | 10 | MATCH | 10 | denominator: ten sectors without Industrials |  |
| 875 | 329 | 7.6 Limits | P2 holds on ChatGPT and Copilot in 10 of 10 | MATCH | (10, 10) | recomputed from aggregates |  |
| 876 | 329 | 7.6 Limits | 6 | MATCH | 6 | recomputed from aggregates |  |
| 877 | 329 | 7.6 Limits | 10 | MATCH | 10 | denominator |  |
| 878 | 329 | 7.6 Limits | 3 | MATCH | 3 | recomputed from aggregates (P3 without Industrials) |  |
| 879 | 329 | 7.6 Limits | 10 | MATCH | 10 | denominator |  |
| 880 | 329 | 7.6 Limits | 2.2% | CANNOT RUN |  | raw Brand Radar exports not in the bundle | agrees with shipped cross_sector_sensitivity_output.txt (needs the raw exports) (largest of the eight Finan... |
| 881 | 329 | 7.6 Limits | four immigration and border domains of the US government | CANNOT RUN |  | raw Brand Radar exports not in the bundle | agrees with shipped cross_sector_sensitivity_output.txt (needs the raw exports) |
| 882 | 329 | 7.6 Limits | 25 | MATCH | 25 | data design file (company-property screen) |  |
| 883 | 329 | 7.6 Limits | two possible further cases | CANNOT RUN |  | raw Brand Radar exports not in the bundle | domain-level screen of the raw exports |
| 884 | 329 | 7.6 Limits | 860 | MATCH | 860 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 885 | 329 | 7.6 Limits | 18,381,848 | MATCH | 18,381,848.0 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 888 | 329 | 7.6 Limits | 4.6% | MATCH | 4.6083 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 889 | 331 | 7.6 Limits | about ten times the pooled median share of the other four surfaces | MATCH | 10.355 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 890 | 331 | 7.6 Limits | more than twice Gemini's | MATCH | 2.31601 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 891 | 331 | 7.6 Limits | news, government and company sources vary more by sector | MATCH | sector > surface | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 892 | 335 | 8 The deployment series | 381 | MATCH | 381 | data section_code_pages_2026-10-14.csv |  |
| 894 | 339 | 8 The deployment series | 26 | MATCH | 2026-07-26 | arith day 0 = 26 July + 0 days |  |
| 895 | 339 | 8 The deployment series | 10 | MATCH | 2026-08-10 | arith day 15 = 26 July + 15 days |  |
| 896 | 339 | 8 The deployment series | 25 | MATCH | 2026-08-25 | arith day 30 = 26 July + 30 days |  |
| 897 | 339 | 8 The deployment series | 1 | MATCH | 2026-09-01 | arith day 37 = 26 July + 37 days |  |
| 898 | 339 | 8 The deployment series | 9 | MATCH | 2026-09-09 | arith day 45 = 26 July + 45 days |  |
| 899 | 339 | 8 The deployment series | 24 | MATCH | 2026-09-24 | arith day 60 = 26 July + 60 days |  |
| 900 | 339 | 8 The deployment series | 9 | MATCH | 2026-10-09 | arith day 75 = 26 July + 75 days |  |
| 901 | 339 | 8 The deployment series | 11 | MATCH | 2026-10-11 | arith day 77 = 26 July + 77 days |  |
| 902 | 341 | 8 The deployment series | 2 | MATCH | 2 | data instrument_series_table5_checkpoints.csv (transcribed from the manuscript) |  |
| 903 | 341 | 8 The deployment series | 210 | MATCH | 210 | data instrument_series_table5_checkpoints.csv (transcribed from the manuscript) |  |
| 904 | 341 | 8 The deployment series | 365 | MATCH | 365 | data instrument_series_table5_checkpoints.csv (transcribed from the manuscript) |  |
| 905 | 341 | 8 The deployment series | 391 | MATCH | 391 | data instrument_series_table5_checkpoints.csv (transcribed from the manuscript) |  |
| 906 | 341 | 8 The deployment series | 414 | MATCH | 414 | data instrument_series_table5_checkpoints.csv (transcribed from the manuscript) |  |
| 907 | 341 | 8 The deployment series | 440 | MATCH | 440 | data instrument_series_table5_checkpoints.csv (transcribed from the manuscript) |  |
| 908 | 341 | 8 The deployment series | 441 | MATCH | 441 | data instrument_series_table5_checkpoints.csv (transcribed from the manuscript) |  |
| 909 | 342 | 8 The deployment series | 2 | MATCH | 2 | data instrument_series_table5_checkpoints.csv (transcribed from the manuscript) | make_figs_v4.py constant 2 |
| 910 | 342 | 8 The deployment series | 3,385 | MATCH | 3385 | data instrument_series_table5_checkpoints.csv (transcribed from the manuscript) | make_figs_v4.py constant 3385 |
| 911 | 342 | 8 The deployment series | 14,905 | MATCH | 14905 | data instrument_series_table5_checkpoints.csv (transcribed from the manuscript) | make_figs_v4.py constant 14905 |
| 912 | 342 | 8 The deployment series | 15,830 | MATCH | 15830 | data instrument_series_table5_checkpoints.csv (transcribed from the manuscript) | make_figs_v4.py constant 15830 |
| 913 | 342 | 8 The deployment series | 20,326 | MATCH | 20326 | data instrument_series_table5_checkpoints.csv (transcribed from the manuscript) | make_figs_v4.py constant 20326 |
| 914 | 342 | 8 The deployment series | 37,141 | MATCH | 37141 | data instrument_series_table5_checkpoints.csv (transcribed from the manuscript) | make_figs_v4.py constant 37141 |
| 915 | 342 | 8 The deployment series | 43,302 | MATCH | 43302 | data instrument_series_table5_checkpoints.csv (transcribed from the manuscript) | make_figs_v4.py constant 43302 |
| 916 | 342 | 8 The deployment series | 43,980 | MATCH | 43980 | data instrument_series_table5_checkpoints.csv (transcribed from the manuscript) | make_figs_v4.py constant 43980 |
| 917 | 343 | 8 The deployment series | 0 | MATCH | 0 | data instrument_series_table5_checkpoints.csv (transcribed from the manuscript) | make_figs_v4.py constant 0 |
| 918 | 343 | 8 The deployment series | 727 | MATCH | 727 | data instrument_series_table5_checkpoints.csv (transcribed from the manuscript) | make_figs_v4.py constant 727 |
| 919 | 343 | 8 The deployment series | 1,801 | MATCH | 1801 | data instrument_series_table5_checkpoints.csv (transcribed from the manuscript) | make_figs_v4.py constant 1801 |
| 920 | 343 | 8 The deployment series | 1,874 | MATCH | 1874 | data instrument_series_table5_checkpoints.csv (transcribed from the manuscript) | make_figs_v4.py constant 1874 |
| 921 | 343 | 8 The deployment series | 2,649 | MATCH | 2649 | data instrument_series_table5_checkpoints.csv (transcribed from the manuscript) | make_figs_v4.py constant 2649 |
| 922 | 343 | 8 The deployment series | 5,822 | MATCH | 5822 | data instrument_series_table5_checkpoints.csv (transcribed from the manuscript) | make_figs_v4.py constant 5822 |
| 923 | 343 | 8 The deployment series | 8,753 | MATCH | 8753 | data instrument_series_table5_checkpoints.csv (transcribed from the manuscript) | make_figs_v4.py constant 8753 |
| 924 | 343 | 8 The deployment series | 9,239 | MATCH | 9239 | data instrument_series_table5_checkpoints.csv (transcribed from the manuscript) | make_figs_v4.py constant 9239 |
| 925 | 344 | 8 The deployment series | 1 | MATCH | 1 | data instrument_series_table5_checkpoints.csv (transcribed from the manuscript) |  |
| 926 | 344 | 8 The deployment series | 1,494 | MATCH | 1494 | data instrument_series_table5_checkpoints.csv (transcribed from the manuscript) |  |
| 927 | 344 | 8 The deployment series | 10,151 | MATCH | 10151 | data instrument_series_table5_checkpoints.csv (transcribed from the manuscript) |  |
| 928 | 344 | 8 The deployment series | 15,104 | MATCH | 15104 | data instrument_series_table5_checkpoints.csv (transcribed from the manuscript) |  |
| 929 | 344 | 8 The deployment series | 28,733 | MATCH | 28733 | data instrument_series_table5_checkpoints.csv (transcribed from the manuscript) |  |
| 930 | 344 | 8 The deployment series | 33,203 | MATCH | 33203 | data instrument_series_table5_checkpoints.csv (transcribed from the manuscript) |  |
| 931 | 344 | 8 The deployment series | 33,560 | MATCH | 33560 | data instrument_series_table5_checkpoints.csv (transcribed from the manuscript) |  |
| 932 | 345 | 8 The deployment series | 0 | MATCH | 0 | data instrument_series_table5_checkpoints.csv (transcribed from the manuscript) |  |
| 933 | 345 | 8 The deployment series | 909 | MATCH | 909 | data instrument_series_table5_checkpoints.csv (transcribed from the manuscript) |  |
| 934 | 345 | 8 The deployment series | 2,639 | MATCH | 2639 | data instrument_series_table5_checkpoints.csv (transcribed from the manuscript) |  |
| 935 | 345 | 8 The deployment series | 2,331 | MATCH | 2331 | data instrument_series_table5_checkpoints.csv (transcribed from the manuscript) |  |
| 936 | 345 | 8 The deployment series | 2,336 | MATCH | 2336 | data instrument_series_table5_checkpoints.csv (transcribed from the manuscript) |  |
| 937 | 345 | 8 The deployment series | 1,276 | MATCH | 1276 | data instrument_series_table5_checkpoints.csv (transcribed from the manuscript) |  |
| 938 | 346 | 8 The deployment series | 1 | MATCH | 1 | arith total - (1-3) - (4-10) - (11-20) |  |
| 939 | 346 | 8 The deployment series | 255 | MATCH | 255 | arith total - (1-3) - (4-10) - (11-20) |  |
| 940 | 346 | 8 The deployment series | 314 | MATCH | 314 | arith total - (1-3) - (4-10) - (11-20) |  |
| 941 | 346 | 8 The deployment series | 242 | MATCH | 242 | arith total - (1-3) - (4-10) - (11-20) |  |
| 942 | 346 | 8 The deployment series | 250 | MATCH | 250 | arith total - (1-3) - (4-10) - (11-20) |  |
| 943 | 346 | 8 The deployment series | 70 | MATCH | 70 | arith total - (1-3) - (4-10) - (11-20) |  |
| 944 | 347 | 8 The deployment series | 2 | MATCH | 2 | data instrument_series_table5_checkpoints.csv (transcribed from the manuscript) |  |
| 945 | 347 | 8 The deployment series | 22,016 | MATCH | 22016 | data instrument_series_table5_checkpoints.csv (transcribed from the manuscript) |  |
| 946 | 347 | 8 The deployment series | 51,517 | MATCH | 51517 | data instrument_series_table5_checkpoints.csv (transcribed from the manuscript) |  |
| 947 | 347 | 8 The deployment series | 51,800 | MATCH | 51800 | data instrument_series_table5_checkpoints.csv (transcribed from the manuscript) |  |
| 948 | 347 | 8 The deployment series | 92,897 | MATCH | 92897 | data instrument_series_table5_checkpoints.csv (transcribed from the manuscript) |  |
| 949 | 347 | 8 The deployment series | 244,041 | MATCH | 244,041.0 | data instrument_series_table5_checkpoints.csv (transcribed from the manuscript) |  |
| 950 | 347 | 8 The deployment series | 221,933 | MATCH | 221,933.0 | data instrument_series_table5_checkpoints.csv (transcribed from the manuscript) |  |
| 951 | 348 | 8 The deployment series | 0 | MATCH | 0 | data instrument_series_table5_checkpoints.csv (transcribed from the manuscript) |  |
| 952 | 348 | 8 The deployment series | 1 | MATCH | 1 | data instrument_series_table5_checkpoints.csv (transcribed from the manuscript) |  |
| 953 | 348 | 8 The deployment series | 19 | MATCH | 19 | data instrument_series_table5_checkpoints.csv (transcribed from the manuscript) |  |
| 954 | 348 | 8 The deployment series | 19 | MATCH | 19 | data instrument_series_table5_checkpoints.csv (transcribed from the manuscript) |  |
| 955 | 348 | 8 The deployment series | 415 | MATCH | 415 | data instrument_series_table5_checkpoints.csv (transcribed from the manuscript) |  |
| 956 | 348 | 8 The deployment series | 828 | MATCH | 828 | data instrument_series_table5_checkpoints.csv (transcribed from the manuscript) |  |
| 957 | 348 | 8 The deployment series | 909 | MATCH | 909 | data instrument_series_table5_checkpoints.csv (transcribed from the manuscript) |  |
| 958 | 348 | 8 The deployment series | 913 | MATCH | 913 | data instrument_series_table5_checkpoints.csv (transcribed from the manuscript) |  |
| 959 | 349 | 8 The deployment series | 0 | MATCH | 0 | data instrument_series_table5_checkpoints.csv (transcribed from the manuscript) |  |
| 960 | 349 | 8 The deployment series | 1,603 | MATCH | 1603 | data instrument_series_table5_checkpoints.csv (transcribed from the manuscript) |  |
| 961 | 349 | 8 The deployment series | 3,725 | MATCH | 3725 | data instrument_series_table5_checkpoints.csv (transcribed from the manuscript) |  |
| 962 | 349 | 8 The deployment series | 6,390 | MATCH | 6390 | data instrument_series_table5_checkpoints.csv (transcribed from the manuscript) |  |
| 963 | 349 | 8 The deployment series | 10,266 | MATCH | 10266 | data instrument_series_table5_checkpoints.csv (transcribed from the manuscript) |  |
| 964 | 349 | 8 The deployment series | 14,823 | MATCH | 14823 | data instrument_series_table5_checkpoints.csv (transcribed from the manuscript) |  |
| 965 | 349 | 8 The deployment series | 17,206 | MATCH | 17206 | data instrument_series_table5_checkpoints.csv (transcribed from the manuscript) |  |
| 966 | 351 | 8 The deployment series | the instrument reports only three bands and the total | MATCH | rows 1-3, 4-10, 11-20, total | manuscript Table 5 |  |
| 967 | 353 | 8 The deployment series | The estimated-visits peak at day 60 | MATCH | day 60 (244,041) | data instrument_series_table5_checkpoints.csv (transcribed from the manuscript) |  |
| 968 | 355 | 8 The deployment series | 15,830 | MATCH | 15830 | data instrument_series_table5_checkpoints.csv (transcribed from the manuscript) |  |
| 969 | 355 | 8 The deployment series | 1,874 | MATCH | 1874 | data instrument_series_table5_checkpoints.csv (transcribed from the manuscript) |  |
| 970 | 355 | 8 The deployment series | 51,800 | MATCH | 51800 | data instrument_series_table5_checkpoints.csv (transcribed from the manuscript) |  |
| 971 | 355 | 8 The deployment series | nineteen referring domains | MATCH | 19 | data instrument_series_table5_checkpoints.csv (transcribed from the manuscript) |  |
| 972 | 355 | 8 The deployment series | 43,980 | MATCH | 43980 | data instrument_series_table5_checkpoints.csv (transcribed from the manuscript) |  |
| 973 | 355 | 8 The deployment series | 441 | MATCH | 441 | data instrument_series_table5_checkpoints.csv (transcribed from the manuscript) |  |
| 974 | 355 | 8 The deployment series | 29,000 | MATCH | 29000 | data single_reads_2026-10.csv |  |
| 975 | 355 | 8 The deployment series | 58,586 | MATCH | 58586 | data single_reads_2026-10.csv |  |
| 976 | 355 | 8 The deployment series | 7,455 | MATCH | 7455 | data Table 3 series CSV (October numerator) |  |
| 977 | 355 | 8 The deployment series | 17,206 | MATCH | 17206 | data instrument_series_table5_checkpoints.csv (transcribed from the manuscript) |  |
| 978 | 357 | 8 The deployment series | 441 | MATCH | 441 | data instrument_series_table5_checkpoints.csv (transcribed from the manuscript) |  |
| 979 | 357 | 8 The deployment series | 11 | MATCH | 2026-10-11 | data single_reads_2026-10.csv (read date) |  |
| 980 | 357 | 8 The deployment series | 22.8% | MATCH | 22.8 | data single_reads_2026-10.csv |  |
| 982 | 357 | 8 The deployment series | 64.9% | MATCH | 64.9 | data single_reads_2026-10.csv |  |
| 983 | 357 | 8 The deployment series | 441 | MATCH | 441 | data instrument_series_table5_checkpoints.csv (transcribed from the manuscript) |  |
| 984 | 357 | 8 The deployment series | 11% | MATCH | 11.3379 | arith 50 / 441 |  |
| 985 | 357 | 8 The deployment series | about two thirds of the estimated traffic | MATCH | 64.9% | data single_reads_2026-10.csv |  |
| 986 | 359 | 8 The deployment series | 58,586 | MATCH | 58586 | data single_reads_2026-10.csv |  |
| 987 | 359 | 8 The deployment series | 40 | MATCH | 40 to 170, or none | data single_reads_2026-10.csv |  |
| 988 | 359 | 8 The deployment series | 170 | MATCH | 40 to 170, or none | data single_reads_2026-10.csv |  |
| 989 | 359 | 8 The deployment series | 105 | MATCH | 105 | data single_reads_2026-10.csv |  |
| 990 | 359 | 8 The deployment series | 18.5% | MATCH | 18.5 | data single_reads_2026-10.csv |  |
| 991 | 365 | 9.1 Enumerating pages are... | 474 | MATCH | 474 | data single_reads_2026-10.csv (and make_figs_v4.py, Figure 8) |  |
| 992 | 365 | 9.1 Enumerating pages are... | 337 | MATCH | 337 | data single_reads_2026-10.csv (and make_figs_v4.py, Figure 8) |  |
| 993 | 365 | 9.1 Enumerating pages are... | 322 | MATCH | 322 | data single_reads_2026-10.csv (and make_figs_v4.py, Figure 8) |  |
| 994 | 365 | 9.1 Enumerating pages are... | 304 | MATCH | 304 | data single_reads_2026-10.csv (and make_figs_v4.py, Figure 8) |  |
| 995 | 365 | 9.1 Enumerating pages are... | 294 | MATCH | 294 | data single_reads_2026-10.csv (and make_figs_v4.py, Figure 8) |  |
| 996 | 365 | 9.1 Enumerating pages are... | 238 | MATCH | 238 | data single_reads_2026-10.csv (and make_figs_v4.py, Figure 8) |  |
| 997 | 365 | 9.1 Enumerating pages are... | 228 | MATCH | 228 | data single_reads_2026-10.csv (and make_figs_v4.py, Figure 8) |  |
| 998 | 365 | 9.1 Enumerating pages are... | 218 | MATCH | 218 | data single_reads_2026-10.csv (and make_figs_v4.py, Figure 8) |  |
| 999 | 365 | 9.1 Enumerating pages are... | 214 | MATCH | TX | data section_code_pages_2026-10-14.csv; area code 214 in TX |  |
| 1000 | 365 | 9.1 Enumerating pages are... | 786 | MATCH | FL | data section_code_pages_2026-10-14.csv; area code 786 in FL |  |
| 1001 | 365 | 9.1 Enumerating pages are... | 404 | MATCH | GA | data section_code_pages_2026-10-14.csv; area code 404 in GA |  |
| 1002 | 365 | 9.1 Enumerating pages are... | per code it lists, a state hub is cited less often than the most-ci... | MATCH | {'NY': 20.6, 'CA': 8.2, 'TX': 11.1, '... | data single_reads_2026-10.csv and data section_code_pages_2026-10-14.csv (codes per state) |  |
| 1003 | 367 | 9.1 Enumerating pages are... | The eight pages | MATCH | 8 | data make_figs_v4.py Figure 8 data |  |
| 1004 | 369 | 9.1 Enumerating pages are... | 1.0 | MATCH | Appendix B rubric | internal consistency with Appendix B (the rubric itself is in the ufi repository, not i... |  |
| 1006 | 375 | 9.2 Who else is cited, an... | five domains with the largest keyword overlap | MATCH | Domain Rating of the five domains wit... | data single_reads_2026-10.csv |  |
| 1007 | 375 | 9.2 Who else is cited, an... | 13 | MATCH | 13 to 83 | data single_reads_2026-10.csv |  |
| 1008 | 375 | 9.2 Who else is cited, an... | 83 | MATCH | 13 to 83 | data single_reads_2026-10.csv |  |
| 1009 | 375 | 9.2 Who else is cited, an... | 97 | MATCH | 97 | data single_reads_2026-10.csv |  |
| 1010 | 375 | 9.2 Who else is cited, an... | 11,000 | MATCH | 11000 | data single_reads_2026-10.csv ('about 11,000') |  |
| 1011 | 375 | 9.2 Who else is cited, an... | 9 | MATCH | 9 | data single_reads_2026-10.csv |  |
| 1012 | 375 | 9.2 Who else is cited, an... | 91 | MATCH | 91 | data single_reads_2026-10.csv (the single read is recorded for the carrier at Domain Ra... |  |
| 1013 | 375 | 9.2 Who else is cited, an... | 240 | MATCH | 240 | data single_reads_2026-10.csv |  |
| 1014 | 375 | 9.2 Who else is cited, an... | 87 | MATCH | 87 | data single_reads_2026-10.csv (the single read is recorded for the carrier at Domain Ra... |  |
| 1015 | 375 | 9.2 Who else is cited, an... | 17,206 | MATCH | 17206 | data instrument_series_table5_checkpoints.csv (transcribed from the manuscript) |  |
| 1016 | 383 | 10 The link profile | zero live referring domains through 31 July | MATCH | 0 on days 0 to 5 | data single_reads_2026-10.csv |  |
| 1017 | 383 | 10 The link profile | 31 | MATCH | 2026-07-31 | arith day 5 |  |
| 1018 | 383 | 10 The link profile | one on 10 August | MATCH | 1 | data instrument_series_table5_checkpoints.csv (transcribed from the manuscript) |  |
| 1019 | 383 | 10 The link profile | 10 | MATCH | 2026-08-10 | arith day 15 |  |
| 1020 | 383 | 10 The link profile | nineteen on 25 August | MATCH | 19 | data instrument_series_table5_checkpoints.csv (transcribed from the manuscript) |  |
| 1021 | 383 | 10 The link profile | 25 | MATCH | 2026-08-25 | arith day 30 |  |
| 1022 | 383 | 10 The link profile | still nineteen on 1 September | MATCH | 19 | data instrument_series_table5_checkpoints.csv (transcribed from the manuscript) |  |
| 1023 | 383 | 10 The link profile | 1 | MATCH | 2026-09-01 | arith day 37 |  |
| 1024 | 383 | 10 The link profile | 15,830 | MATCH | 15830 | data instrument_series_table5_checkpoints.csv (transcribed from the manuscript) |  |
| 1025 | 385 | 10 The link profile | 11 | MATCH | 2026-10-11 | data single_reads_2026-10.csv (read date of 913) |  |
| 1026 | 385 | 10 The link profile | 913 | MATCH | 913 | data single_reads_2026-10.csv |  |
| 1027 | 385 | 10 The link profile | 909 | MATCH | 909 | data instrument_series_table5_checkpoints.csv (transcribed from the manuscript) |  |
| 1028 | 385 | 10 The link profile | 917 | MATCH | 917 | data single_reads_2026-10.csv |  |
| 1029 | 385 | 10 The link profile | 95 | MATCH | 95 | data single_reads_2026-10.csv |  |
| 1030 | 385 | 10 The link profile | nineteen at day 37 | MATCH | 19 | data instrument_series_table5_checkpoints.csv (transcribed from the manuscript) |  |
| 1031 | 385 | 10 The link profile | 841 | MATCH | 841 | arith 19 + 917 - 95 |  |
| 1032 | 385 | 10 The link profile | several hundred within three weeks | MATCH | 828 | data instrument_series_table5_checkpoints.csv (transcribed from the manuscript) |  |
| 1033 | 385 | 10 The link profile | roughly nine hundred by day 75 | MATCH | 909 | data instrument_series_table5_checkpoints.csv (transcribed from the manuscript) |  |
| 1034 | 387 | 10 The link profile | 61.9% | MATCH | 61.9 | data single_reads_2026-10.csv |  |
| 1035 | 387 | 10 The link profile | 26.4% | MATCH | 26.4 | data single_reads_2026-10.csv |  |
| 1036 | 387 | 10 The link profile | 10.2% | MATCH | 10.2 | data single_reads_2026-10.csv |  |
| 1037 | 387 | 10 The link profile | 10 | MATCH | every linking page below 10 | data single_reads_2026-10.csv |  |
| 1038 | 387 | 10 The link profile | 80 | MATCH | 80 | data single_reads_2026-10.csv |  |
| 1039 | 387 | 10 The link profile | 88% | MATCH | 88 | data single_reads_2026-10.csv |  |
| 1040 | 387 | 10 The link profile | 0 | MATCH | 0 to 10 | data single_reads_2026-10.csv |  |
| 1041 | 387 | 10 The link profile | 10 | MATCH | 0 to 10 | data single_reads_2026-10.csv |  |
| 1042 | 387 | 10 The link profile | 75% | MATCH | 75 | data single_reads_2026-10.csv |  |
| 1043 | 395 | 10.1 What the link profil... | 0 | MATCH | 0 | data instrument_series_table5_checkpoints.csv (transcribed from the manuscript) (referr... |  |
| 1044 | 395 | 10.1 What the link profil... | 1 | MATCH | 1 | data instrument_series_table5_checkpoints.csv (transcribed from the manuscript) (at the... |  |
| 1045 | 395 | 10.1 What the link profil... | 1 | MATCH | 1 | arith Table 5 referring domains, end - start |  |
| 1046 | 395 | 10.1 What the link profil... | 3,383 | MATCH | 3383 | arith Table 5 positions, end - start |  |
| 1047 | 395 | 10.1 What the link profil... | 226 | MATCH | 225.533 | arith positions gained / 15 days |  |
| 1048 | 396 | 10.1 What the link profil... | 1 | MATCH | 1 | data instrument_series_table5_checkpoints.csv (transcribed from the manuscript) (referr... |  |
| 1049 | 396 | 10.1 What the link profil... | 19 | MATCH | 19 | data instrument_series_table5_checkpoints.csv (transcribed from the manuscript) (at the... |  |
| 1050 | 396 | 10.1 What the link profil... | 18 | MATCH | 18 | arith Table 5 referring domains, end - start |  |
| 1051 | 396 | 10.1 What the link profil... | 11,520 | MATCH | 11520 | arith Table 5 positions, end - start |  |
| 1052 | 396 | 10.1 What the link profil... | 768 | MATCH | 768 | arith positions gained / 15 days |  |
| 1053 | 397 | 10.1 What the link profil... | 19 | MATCH | 19 | data instrument_series_table5_checkpoints.csv (transcribed from the manuscript) (referr... |  |
| 1054 | 397 | 10.1 What the link profil... | 19 | MATCH | 19 | data instrument_series_table5_checkpoints.csv (transcribed from the manuscript) (at the... |  |
| 1055 | 397 | 10.1 What the link profil... | 0 | MATCH | 0 | arith Table 5 referring domains, end - start |  |
| 1056 | 397 | 10.1 What the link profil... | 925 | MATCH | 925 | arith Table 5 positions, end - start |  |
| 1057 | 397 | 10.1 What the link profil... | 132 | MATCH | 132.143 | arith positions gained / 7 days |  |
| 1058 | 398 | 10.1 What the link profil... | 19 | MATCH | 19 | data instrument_series_table5_checkpoints.csv (transcribed from the manuscript) (referr... |  |
| 1059 | 398 | 10.1 What the link profil... | 415 | MATCH | 415 | data instrument_series_table5_checkpoints.csv (transcribed from the manuscript) (at the... |  |
| 1060 | 398 | 10.1 What the link profil... | 396 | MATCH | 396 | arith Table 5 referring domains, end - start |  |
| 1061 | 398 | 10.1 What the link profil... | 4,496 | MATCH | 4496 | arith Table 5 positions, end - start |  |
| 1062 | 398 | 10.1 What the link profil... | 562 | MATCH | 562 | arith positions gained / 8 days |  |
| 1063 | 399 | 10.1 What the link profil... | 415 | MATCH | 415 | data instrument_series_table5_checkpoints.csv (transcribed from the manuscript) (referr... |  |
| 1064 | 399 | 10.1 What the link profil... | 828 | MATCH | 828 | data instrument_series_table5_checkpoints.csv (transcribed from the manuscript) (at the... |  |
| 1065 | 399 | 10.1 What the link profil... | 413 | MATCH | 413 | arith Table 5 referring domains, end - start |  |
| 1066 | 399 | 10.1 What the link profil... | 16,815 | MATCH | 16815 | arith Table 5 positions, end - start |  |
| 1067 | 399 | 10.1 What the link profil... | 1,121 | MATCH | 1121 | arith positions gained / 15 days |  |
| 1068 | 400 | 10.1 What the link profil... | 828 | MATCH | 828 | data instrument_series_table5_checkpoints.csv (transcribed from the manuscript) (referr... |  |
| 1069 | 400 | 10.1 What the link profil... | 909 | MATCH | 909 | data instrument_series_table5_checkpoints.csv (transcribed from the manuscript) (at the... |  |
| 1070 | 400 | 10.1 What the link profil... | 81 | MATCH | 81 | arith Table 5 referring domains, end - start |  |
| 1071 | 400 | 10.1 What the link profil... | 6,161 | MATCH | 6161 | arith Table 5 positions, end - start |  |
| 1072 | 400 | 10.1 What the link profil... | 411 | MATCH | 410.733 | arith positions gained / 15 days |  |
| 1073 | 402 | 10.1 What the link profil... | 984 | MATCH | 984 | data single_reads_2026-10.csv and make_figs_v4.py |  |
| 1074 | 402 | 10.1 What the link profil... | 186 | MATCH | 186 | data single_reads_2026-10.csv and make_figs_v4.py |  |
| 1075 | 402 | 10.1 What the link profil... | 38,801 | MATCH | 38801 | data single_reads_2026-10.csv and make_figs_v4.py |  |
| 1076 | 402 | 10.1 What the link profil... | 6,942 | MATCH | 6942 | data single_reads_2026-10.csv and make_figs_v4.py |  |
| 1077 | 404 | 10.1 What the link profil... | 43,302 | MATCH | 43302 | data instrument_series_table5_checkpoints.csv (transcribed from the manuscript) |  |
| 1078 | 404 | 10.1 What the link profil... | 15,830 | MATCH | 15830 | data instrument_series_table5_checkpoints.csv (transcribed from the manuscript) |  |
| 1079 | 404 | 10.1 What the link profil... | 36.6% | MATCH | 36.5572 | arith 15,830 / 43,302 |  |
| 1080 | 404 | 10.1 What the link profil... | 27,472 | MATCH | 27472 | arith 43,302 - 15,830 |  |
| 1081 | 404 | 10.1 What the link profil... | 63.4% | MATCH | 63.4428 | arith |  |
| 1082 | 404 | 10.1 What the link profil... | an eight-day interval | MATCH | 8 | arith day 37 to day 45 |  |
| 1083 | 404 | 10.1 What the link profil... | 53.1% | MATCH | 53.0599 | arith (43,302 - 20,326) / 43,302 |  |
| 1084 | 404 | 10.1 What the link profil... | 63.4% | MATCH | 63.4428 | arith |  |
| 1085 | 404 | 10.1 What the link profil... | 56.9% | MATCH | 56.8913 | arith (14,823 - 6,390) / 14,823 |  |
| 1086 | 404 | 10.1 What the link profil... | 74.9% | MATCH | 74.8701 | arith (14,823 - 3,725) / 14,823 |  |
| 1087 | 406 | 10.1 What the link profil... | 15,830 | MATCH | 15830 | data instrument_series_table5_checkpoints.csv (transcribed from the manuscript) |  |
| 1088 | 406 | 10.1 What the link profil... | 1,874 | MATCH | 1874 | data instrument_series_table5_checkpoints.csv (transcribed from the manuscript) |  |
| 1089 | 406 | 10.1 What the link profil... | nineteen referring domains, a count unchanged for the preceding week | MATCH | 19 at day 30 and day 37 | data instrument_series_table5_checkpoints.csv (transcribed from the manuscript) |  |
| 1090 | 410 | 10.1 What the link profil... | 768 | MATCH | 768 | arith Table 6 |  |
| 1091 | 410 | 10.1 What the link profil... | 37% | MATCH | 36.6548 | arith 768 / 562 - 1 |  |
| 1092 | 410 | 10.1 What the link profil... | 562 | MATCH | 562 | arith Table 6 |  |
| 1093 | 410 | 10.1 What the link profil... | 132 | MATCH | 132.143 | arith Table 6 |  |
| 1094 | 410 | 10.1 What the link profil... | that baseline sits at the series minimum | MATCH | 132 | arith Table 6 |  |
| 1095 | 410 | 10.1 What the link profil... | all six intervals | MATCH | 6 | Table 6 |  |
| 1096 | 410 | 10.1 What the link profil... | 441 | MATCH | 441 | data instrument_series_table5_checkpoints.csv (transcribed from the manuscript) |  |
| 1097 | 424 | 11.1 Cost | 3 | CANNOT RUN |  | author's reconstruction from unreleased project records | ≈ 3 person-weeks |
| 1098 | 425 | 11.1 Cost | 2 | CANNOT RUN |  | author's reconstruction from unreleased project records | ≈ 2 person-weeks |
| 1099 | 426 | 11.1 Cost | 0 | CANNOT RUN |  | author's reconstruction | ≈ 0 marginal production cost |
| 1100 | 427 | 11.1 Cost | 0 | CANNOT RUN |  | author's reconstruction | editorial and link acquisition 0 |
| 1101 | 428 | 11.1 Cost | 6,000 | CANNOT RUN |  | author's reconstruction | ≈ USD 6,000 / year |
| 1102 | 439 | 11.2 Six lessons, stated ... | of the thirteen demand-surface types | MATCH | 13 | data make_fig0.py (13 surfaces) |  |
| 1103 | 439 | 11.2 Six lessons, stated ... | four of the thirteen surface types | CANNOT RUN |  | the ufi repository's example is not in the bundle | synthetic records in the released example |
| 1104 | 446 | 12 Threats to validity | 65 | MATCH | 2026-09-29 | arith day 65 = 29 September, the notice date of Section 4.3 |  |
| 1105 | 446 | 12 Threats to validity | 75 | MATCH | 2026-10-09 | arith day 75 = 9 October, the last daily read |  |
| 1106 | 446 | 12 Threats to validity | 2.94 | MATCH | 2.93617 | arith Table 3 |  |
| 1107 | 446 | 12 Threats to validity | 1.34 | MATCH | 1.3438 | arith Table 3 |  |
| 1108 | 446 | 12 Threats to validity | 77 | MATCH | 77 | arith |  |
| 1109 | 448 | 12 Threats to validity | about two in three correct, half for single-word labels | MATCH | (0.65, 0.48031496062992124) | rerun r2_link_check.py (byte-identical) + recomputation from the judgment CSVs |  |
| 1110 | 452 | 12 Threats to validity | 53.1% | MATCH | 53.0599 | arith |  |
| 1111 | 452 | 12 Threats to validity | 63.4% | MATCH | 63.4428 | arith |  |
| 1112 | 452 | 12 Threats to validity | 77 | MATCH | 77 | arith |  |
| 1113 | 460 | 13 What would test what t... | 1.2 | MATCH | 1.23529 | data single_reads_2026-10.csv |  |
| 1114 | 460 | 13 What would test what t... | 2.0 | MATCH | 1.9916 | data single_reads_2026-10.csv |  |
| 1115 | 462 | 13 What would test what t... | 924 | CANNOT RUN |  | the ufi repository (examples/nanp/out/) is not in the bundle |  |
| 1116 | 462 | 13 What would test what t... | 66 | CANNOT RUN |  | the ufi repository is not in the bundle |  |
| 1117 | 464 | 13 What would test what t... | 0.5 | CANNOT RUN |  | parameter lock in the ufi repository, not in the bundle | alpha |
| 1118 | 464 | 13 What would test what t... | 0.5 | CANNOT RUN |  | parameter lock in the ufi repository | beta |
| 1119 | 464 | 13 What would test what t... | 0.85 | CANNOT RUN |  | parameter lock in the ufi repository | damping |
| 1120 | 466 | 13 What would test what t... | 372 | MATCH | 372 | data section_code_pages_2026-10-14.csv |  |
| 1122 | 466 | 13 What would test what t... | 971,506 | MATCH | ['971506'] | data protocols_manifest.txt.ots and framework_test_r1 .ots proofs, parsed (ots_parse.py) |  |
| 1123 | 466 | 13 What would test what t... | 04 | MATCH | 2026-10-15T04:05:42Z | external block explorer (blockstream.info), the check protocols/README.md prescribes | merkle root equal to the proofs' |
| 1124 | 466 | 13 What would test what t... | 05 | MATCH | 2026-10-15T04:05:42Z | external block explorer (blockstream.info) |  |
| 1125 | 472 | 13 What would test what t... | 10,000 | MATCH | A1 | data design file |  |
| 1126 | 472 | 13 What would test what t... | 10,000 | MATCH | A1 | data design file | first 10,000 rows in default order (A2/A3) |
| 1127 | 472 | 13 What would test what t... | 14 | MATCH | 14 of 88 | data design file |  |
| 1128 | 472 | 13 What would test what t... | 88 | MATCH | 14 of 88 | data design file |  |
| 1129 | 472 | 13 What would test what t... | 44,463 | MATCH | 44,463 rows | data design file | the paper says answers, the design file says rows |
| 1130 | 472 | 13 What would test what t... | two small sectors, Energy and Utilities | MATCH | Energy 8 + Utilities 6 = 14 | data design file |  |
| 1135 | 482 | 13.1 Further directions | over the same four years | MATCH | 4 | arith 2021 to 2025 |  |
| 1138 | 486 | 13.1 Further directions | 109 | MATCH | 109 | data companies CSV |  |
| 1139 | 490 | 14 Reproducibility, ethic... | 22 | CANNOT RUN |  | the ufi repository's commit history is not in the bundle |  |
| 1140 | 490 | 14 Reproducibility, ethic... | 21 | CANNOT RUN |  | the ufi repository's commit history is not in the bundle |  |
| 1141 | 490 | 14 Reproducibility, ethic... | 924 | CANNOT RUN |  | the ufi repository is not in the bundle |  |
| 1142 | 492 | 14 Reproducibility, ethic... | 109 | MATCH | 109 | data companies CSV |  |
| 1143 | 494 | 14 Reproducibility, ethic... | 14,823 | MATCH | 14823 | data instrument_series_table5_checkpoints.csv (transcribed from the manuscript) |  |
| 1144 | 494 | 14 Reproducibility, ethic... | 9 | MATCH | 2026-10-09 | arith day 75 = 9 October |  |
| 1145 | 494 | 14 Reproducibility, ethic... | 17,206 | MATCH | 17206 | data instrument_series_table5_checkpoints.csv (transcribed from the manuscript) |  |
| 1146 | 494 | 14 Reproducibility, ethic... | 11 | MATCH | 2026-10-11 | arith day 77 |  |
| 1147 | 494 | 14 Reproducibility, ethic... | 17,400 | MATCH | 17400 | data single_reads_2026-10.csv; also ahrefs_ai_responses = 17400 in the prefix CSV |  |
| 1148 | 494 | 14 Reproducibility, ethic... | 12 | MATCH | 2026-10-12 | data single_reads_2026-10.csv and prefix CSV |  |
| 1149 | 494 | 14 Reproducibility, ethic... | 13 | MATCH | 2026-10-13 | data single_reads_2026-10.csv |  |
| 1150 | 494 | 14 Reproducibility, ethic... | 3% | MATCH | 2.94687 | arith re-read / Table 2 October (2.8% worldwide, 3.1% US) | approximate wording, accepted within 10% |
| 1151 | 494 | 14 Reproducibility, ethic... | 1,910,867 | MATCH | 1,910,867.0 | data single_reads_2026-10.csv |  |
| 1152 | 494 | 14 Reproducibility, ethic... | 1,659,636 | MATCH | 1,659,636.0 | data single_reads_2026-10.csv |  |
| 1153 | 510 | 14 Reproducibility, ethic... | 109 | MATCH | 109 | data companies CSV |  |
| 1154 | 512 | 14 Reproducibility, ethic... | 1,696 | MATCH | 1,696 / 1,555 / 7 / 134 | data 08_REVIEW/reproduction_v5.2_run3_2026-10-15/reproduction_report.md (in the bundle) |  |
| 1155 | 512 | 14 Reproducibility, ethic... | 1,555 | MATCH | 1,555 | data run-3 report |  |
| 1156 | 512 | 14 Reproducibility, ethic... | seven differed | MATCH | 7 | data run-3 report |  |
| 1157 | 512 | 14 Reproducibility, ethic... | 134 | MATCH | 134 | data run-3 report |  |
| 1160 | 512 | 14 Reproducibility, ethic... | +0.18 | MATCH | 0.184869 | rerun m2_from_counts.py (byte-identical) + independent full-precision recomputation (m2... |  |
| 1161 | 512 | 14 Reproducibility, ethic... | +0.28 | MATCH | 0.284982 | rerun m2_from_counts.py (byte-identical) + independent full-precision recomputation (m2... |  |
| 1162 | 512 | 14 Reproducibility, ethic... | three times in clean folders | MATCH | 3 | data 08_REVIEW folders in the bundle |  |
| 1163 | 512 | 14 Reproducibility, ethic... | 15 | MATCH | 2026-10-15 | data 08_REVIEW folder names |  |
| 1164 | 520 | 15 Conclusion | 7.5 | MATCH | 7.46965 | arith Table 2 values (released series CSV, transcribed from the manuscript) |  |
| 1165 | 520 | 15 Conclusion | 27.1 | MATCH | 27.1414 | arith Table 2 values (released series CSV, transcribed from the manuscript) |  |
| 1166 | 520 | 15 Conclusion | 8.6 | MATCH | 8.62011 | arith Table 2 values (released series CSV, transcribed from the manuscript) |  |
| 1167 | 520 | 15 Conclusion | 29.9 | MATCH | 29.8608 | arith Table 2 values (released series CSV, transcribed from the manuscript) |  |
| 1168 | 520 | 15 Conclusion | 2.7 | MATCH | 2.65536 | rerun instrument_extra.py (byte-identical to shipped output) |  |
| 1169 | 520 | 15 Conclusion | about its referring domains by a factor of eleven | MATCH | 11.4125 | arith 913 / 80 |  |
| 1170 | 520 | 15 Conclusion | from one fifth to seven times | MATCH | (0.203125, 7.239819004524887) | rerun data/analyze.py (identical to an independent recomputation from the two prefix CSVs) |  |
| 1171 | 520 | 15 Conclusion | 60 | MATCH | 60 | rerun data/analyze.py (identical to an independent recomputation from the two prefix CSVs) |  |
| 1172 | 520 | 15 Conclusion | 66 | MATCH | 66 | rerun data/analyze.py (identical to an independent recomputation from the two prefix CSVs) |  |
| 1173 | 522 | 15 Conclusion | 37,193 | CANNOT RUN |  | licensed review export (Telecom_reviews_and_responses.xlsx, Telecom_classification.xlsx... | agrees with shipped supplement_r10_output.txt (needs the licensed review export, not released) |
| 1174 | 522 | 15 Conclusion | +0.47 | MATCH | 0.468137 | rerun m2_from_counts.py (byte-identical) + independent full-precision recomputation (m2... |  |
| 1175 | 522 | 15 Conclusion | +0.75 | MATCH | 0.747549 | rerun m2_from_counts.py (byte-identical) + independent full-precision recomputation (m2... |  |
| 1176 | 522 | 15 Conclusion | +0.18 | MATCH | 0.184869 | rerun m2_from_counts.py (byte-identical) + independent full-precision recomputation (m2... |  |
| 1177 | 522 | 15 Conclusion | +0.27 | MATCH | 0.272602 | rerun m2_from_counts.py (byte-identical) + independent full-precision recomputation (m2... |  |
| 1178 | 522 | 15 Conclusion | one in seven unhappy reviews | CANNOT RUN |  | licensed review export (Telecom_reviews_and_responses.xlsx, Telecom_classification.xlsx... | agrees with shipped analyze_reviews_output.txt (needs the licensed review export, not released) (924 / 6,62... |
| 1179 | 522 | 15 Conclusion | 11 | CANNOT RUN |  | licensed review export (Telecom_reviews_and_responses.xlsx, Telecom_classification.xlsx... | agrees with shipped supplement_r10_output.txt (needs the licensed review export, not released) |
| 1180 | 522 | 15 Conclusion | 622 | CANNOT RUN |  | licensed review export (Telecom_reviews_and_responses.xlsx, Telecom_classification.xlsx... | agrees with shipped supplement_r10_output.txt (needs the licensed review export, not released) |
| 1181 | 524 | 15 Conclusion | 21% | MATCH | 21.3411 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1182 | 524 | 15 Conclusion | 0.6% | MATCH | 0.558 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1183 | 524 | 15 Conclusion | 9.2% | MATCH | 9.2146 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1184 | 524 | 15 Conclusion | higher on every Google view than on every other surface in every se... | MATCH | 11 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1185 | 524 | 15 Conclusion | two of four predictions written before collection failed | MATCH | P1, P3 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1186 | 526 | 15 Conclusion | 15,830 | MATCH | 15830 | data instrument_series_table5_checkpoints.csv (transcribed from the manuscript) |  |
| 1187 | 526 | 15 Conclusion | nineteen referring domains at day 37 | MATCH | 19 | data instrument_series_table5_checkpoints.csv (transcribed from the manuscript) |  |
| 1188 | 526 | 15 Conclusion | 17,206 | MATCH | 17206 | data instrument_series_table5_checkpoints.csv (transcribed from the manuscript) |  |
| 1189 | 701 | Appendix A: Corrections a... | 381 | MATCH | 381 | data section_code_pages_2026-10-14.csv |  |
| 1192 | 701 | Appendix A: Corrections a... | 9.2x | MATCH | 9.18866 | arith 158,100 / 17,206 |  |
| 1193 | 701 | Appendix A: Corrections a... | 78 | MATCH | 78 | arith |  |
| 1194 | 701 | Appendix A: Corrections a... | 0 | MATCH | days 0 to 77 = 78 days | arith 6 + 31 + 30 + 11 = 78 |  |
| 1195 | 701 | Appendix A: Corrections a... | 77 | MATCH | 77 | arith |  |
| 1196 | 701 | Appendix A: Corrections a... | 5.2 | MATCH | 5.20975 | arith |  |
| 1197 | 701 | Appendix A: Corrections a... | 27.1x | MATCH | 27.1414 | arith Table 2 values (released series CSV, transcribed from the manuscript) |  |
| 1200 | 701 | Appendix A: Corrections a... | −0.11 | MATCH | -0.112084 | rerun data/analyze.py (identical to an independent recomputation from the two prefix CSVs) |  |
| 1201 | 701 | Appendix A: Corrections a... | a stale copy of Figure 5 ... was replaced | MATCH | make_figs_v4.py prints ρ = −0.11 in F... | data make_figs_v4.py |  |
| 1202 | 703 | Appendix A: Corrections a... | +0.47 | MATCH | 0.468137 | rerun m2_from_counts.py (byte-identical) + independent full-precision recomputation (m2... |  |
| 1203 | 703 | Appendix A: Corrections a... | +0.75 | MATCH | 0.747549 | rerun m2_from_counts.py (byte-identical) + independent full-precision recomputation (m2... |  |
| 1204 | 703 | Appendix A: Corrections a... | +0.78 | CANNOT RUN |  | licensed review export (Telecom_reviews_and_responses.xlsx, Telecom_classification.xlsx... | agrees with shipped analyze_reviews_output.txt (needs the licensed review export, not released) |
| 1205 | 703 | Appendix A: Corrections a... | 11 | CANNOT RUN |  | licensed review export (Telecom_reviews_and_responses.xlsx, Telecom_classification.xlsx... | agrees with shipped supplement_r10_output.txt (needs the licensed review export, not released) |
| 1206 | 705 | Appendix A: Corrections a... | 456 | MATCH | 456 | rerun vendor_reliance.py --offline and stakes_screen_check.py (byte-identical) + recomp... |  |
| 1207 | 705 | Appendix A: Corrections a... | 459 | MATCH | 459 | data vendor_reliance_works.csv rows naming a tool, duplicates included | the superseded count |
| 1208 | 705 | Appendix A: Corrections a... | three works were counted twice | MATCH | 3 | rerun vendor_reliance.py --offline and stakes_screen_check.py (byte-identical) + recomp... |  |
| 1209 | 705 | Appendix A: Corrections a... | +0.18 | MATCH | 0.184869 | rerun m2_from_counts.py (byte-identical) + independent full-precision recomputation (m2... |  |
| 1211 | 705 | Appendix A: Corrections a... | +0.185 | MATCH | +0.185 | rerun m2_from_counts.py (byte-identical) + independent full-precision recomputation (m2... |  |
| 1215 | 718 | Appendix B: The Content G... | 0.22 | CANNOT RUN |  | rank normalization in the ufi implementation, not in the bundle | consistent with (rank - 1)/(n - 1) and shared ranks: (15.5 - 1) / 65 = 0.223 |
| 1216 | 718 | Appendix B: The Content G... | 30 | CANNOT RUN |  | ufi example, not in the bundle |  |
| 1217 | 718 | Appendix B: The Content G... | 66 | CANNOT RUN |  | ufi example, not in the bundle |  |
| 1225 | 722 | Appendix B: The Content G... | 0.5 | CANNOT RUN |  | parameter lock in the ufi repository |  |
| 1226 | 722 | Appendix B: The Content G... | 0.5 | CANNOT RUN |  | parameter lock in the ufi repository |  |
| 1227 | 722 | Appendix B: The Content G... | 0.85 | CANNOT RUN |  | parameter lock in the ufi repository |  |
| 1228 | 724 | Appendix B: The Content G... | 0.8 | CANNOT RUN |  | ufi example, not in the bundle | rel term correlates with degree at roughly 0.8 |
| 1229 | 726 | Appendix B: The Content G... | 4 | CANNOT RUN |  | ufi example, not in the bundle | schema pass rate 4/5 |
| 1230 | 726 | Appendix B: The Content G... | 5 | CANNOT RUN |  | ufi example, not in the bundle | schema pass rate 4/5 |
| 1231 | 726 | Appendix B: The Content G... | 70.4% | CANNOT RUN |  | ufi example, not in the bundle |  |
| 1232 | 734 | Appendix C: Section 7 by ... | 25.8% | MATCH | 25.8408 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1233 | 734 | Appendix C: Section 7 by ... | 14.3 | MATCH | 14.3362 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1234 | 734 | Appendix C: Section 7 by ... | 34.3 | MATCH | 34.2886 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1235 | 734 | Appendix C: Section 7 by ... | 4.3% | MATCH | 4.3177 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1236 | 734 | Appendix C: Section 7 by ... | 1.3 | MATCH | 1.2865 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1237 | 734 | Appendix C: Section 7 by ... | 8.1 | MATCH | 8.1212 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1238 | 734 | Appendix C: Section 7 by ... | 0.7% | MATCH | 0.7123 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1239 | 734 | Appendix C: Section 7 by ... | 0.2 | MATCH | 0.1582 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1240 | 734 | Appendix C: Section 7 by ... | 2.8 | MATCH | 2.7779 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1241 | 734 | Appendix C: Section 7 by ... | 0.4% | MATCH | 0.4356 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1242 | 734 | Appendix C: Section 7 by ... | 0.2 | MATCH | 0.1565 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1243 | 734 | Appendix C: Section 7 by ... | 8.6 | MATCH | 8.6478 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1244 | 734 | Appendix C: Section 7 by ... | 11.9% | MATCH | 11.894 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1245 | 734 | Appendix C: Section 7 by ... | 6.1 | MATCH | 6.1185 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1246 | 734 | Appendix C: Section 7 by ... | 23.5 | MATCH | 23.4514 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1247 | 734 | Appendix C: Section 7 by ... | 55.6% | MATCH | 55.5705 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1248 | 734 | Appendix C: Section 7 by ... | 41.1 | MATCH | 41.1403 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1249 | 734 | Appendix C: Section 7 by ... | 62.0 | MATCH | 61.9765 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1250 | 735 | Appendix C: Section 7 by ... | 32.4% | MATCH | 32.3534 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1251 | 735 | Appendix C: Section 7 by ... | 13.4 | MATCH | 13.4491 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1252 | 735 | Appendix C: Section 7 by ... | 35.8 | MATCH | 35.7705 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1253 | 735 | Appendix C: Section 7 by ... | 2.6% | MATCH | 2.6203 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1254 | 735 | Appendix C: Section 7 by ... | 0.7 | MATCH | 0.7422 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1255 | 735 | Appendix C: Section 7 by ... | 3.9 | MATCH | 3.9498 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1256 | 735 | Appendix C: Section 7 by ... | 1.0% | MATCH | 1.0317 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1257 | 735 | Appendix C: Section 7 by ... | 0.1 | MATCH | 0.1216 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1258 | 735 | Appendix C: Section 7 by ... | 5.8 | MATCH | 5.7748 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1259 | 735 | Appendix C: Section 7 by ... | 0.3% | MATCH | 0.3106 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1260 | 735 | Appendix C: Section 7 by ... | 0.1 | MATCH | 0.073 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1261 | 735 | Appendix C: Section 7 by ... | 3.8 | MATCH | 3.8015 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1262 | 735 | Appendix C: Section 7 by ... | 8.1% | MATCH | 8.0683 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1263 | 735 | Appendix C: Section 7 by ... | 2.7 | MATCH | 2.672 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1264 | 735 | Appendix C: Section 7 by ... | 20.5 | MATCH | 20.5103 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1265 | 735 | Appendix C: Section 7 by ... | 59.0% | MATCH | 59.0074 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1266 | 735 | Appendix C: Section 7 by ... | 42.0 | MATCH | 42.0156 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1267 | 735 | Appendix C: Section 7 by ... | 75.3 | MATCH | 75.3399 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1268 | 736 | Appendix C: Section 7 by ... | 17.8% | MATCH | 17.7949 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1269 | 736 | Appendix C: Section 7 by ... | 9.0 | MATCH | 8.9697 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1270 | 736 | Appendix C: Section 7 by ... | 23.8 | MATCH | 23.8201 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1271 | 736 | Appendix C: Section 7 by ... | 4.2% | MATCH | 4.2202 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1272 | 736 | Appendix C: Section 7 by ... | 2.2 | MATCH | 2.1531 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1273 | 736 | Appendix C: Section 7 by ... | 10.4 | MATCH | 10.4294 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1274 | 736 | Appendix C: Section 7 by ... | 1.0% | MATCH | 1.0409 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1275 | 736 | Appendix C: Section 7 by ... | 0.3 | MATCH | 0.3247 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1276 | 736 | Appendix C: Section 7 by ... | 4.2 | MATCH | 4.1795 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1277 | 736 | Appendix C: Section 7 by ... | 0.4% | MATCH | 0.3834 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1278 | 736 | Appendix C: Section 7 by ... | 0.1 | MATCH | 0.113 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1279 | 736 | Appendix C: Section 7 by ... | 8.6 | MATCH | 8.5822 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1280 | 736 | Appendix C: Section 7 by ... | 10.8% | MATCH | 10.7781 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1281 | 736 | Appendix C: Section 7 by ... | 5.1 | MATCH | 5.1307 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1282 | 736 | Appendix C: Section 7 by ... | 17.6 | MATCH | 17.5871 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1283 | 736 | Appendix C: Section 7 by ... | 65.3% | MATCH | 65.2887 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1284 | 736 | Appendix C: Section 7 by ... | 53.1 | MATCH | 53.1251 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1285 | 736 | Appendix C: Section 7 by ... | 71.4 | MATCH | 71.4499 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1286 | 737 | Appendix C: Section 7 by ... | 24.1% | MATCH | 24.1106 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1287 | 737 | Appendix C: Section 7 by ... | 8.1 | MATCH | 8.0839 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1288 | 737 | Appendix C: Section 7 by ... | 28.3 | MATCH | 28.2927 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1289 | 737 | Appendix C: Section 7 by ... | 2.7% | MATCH | 2.7226 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1290 | 737 | Appendix C: Section 7 by ... | 0.9 | MATCH | 0.9308 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1291 | 737 | Appendix C: Section 7 by ... | 4.5 | MATCH | 4.4954 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1292 | 737 | Appendix C: Section 7 by ... | 1.4% | MATCH | 1.4145 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1293 | 737 | Appendix C: Section 7 by ... | 0.3 | MATCH | 0.2912 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1294 | 737 | Appendix C: Section 7 by ... | 5.6 | MATCH | 5.6048 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1295 | 737 | Appendix C: Section 7 by ... | 0.4% | MATCH | 0.3822 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1296 | 737 | Appendix C: Section 7 by ... | 0.1 | MATCH | 0.0971 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1297 | 737 | Appendix C: Section 7 by ... | 5.0 | MATCH | 5.02 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1298 | 737 | Appendix C: Section 7 by ... | 9.5% | MATCH | 9.4626 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1299 | 737 | Appendix C: Section 7 by ... | 2.7 | MATCH | 2.7002 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1300 | 737 | Appendix C: Section 7 by ... | 19.3 | MATCH | 19.3496 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1301 | 737 | Appendix C: Section 7 by ... | 65.1% | MATCH | 65.1076 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1302 | 737 | Appendix C: Section 7 by ... | 50.1 | MATCH | 50.0632 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1303 | 737 | Appendix C: Section 7 by ... | 79.3 | MATCH | 79.2849 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1304 | 738 | Appendix C: Section 7 by ... | 0.9% | MATCH | 0.8941 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1305 | 738 | Appendix C: Section 7 by ... | 0.3 | MATCH | 0.3339 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1306 | 738 | Appendix C: Section 7 by ... | 2.5 | MATCH | 2.5077 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1307 | 738 | Appendix C: Section 7 by ... | 1.7% | MATCH | 1.6604 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1308 | 738 | Appendix C: Section 7 by ... | 0.5 | MATCH | 0.5128 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1309 | 738 | Appendix C: Section 7 by ... | 3.4 | MATCH | 3.3805 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1310 | 738 | Appendix C: Section 7 by ... | 1.7% | MATCH | 1.6708 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1311 | 738 | Appendix C: Section 7 by ... | 0.7 | MATCH | 0.6801 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1312 | 738 | Appendix C: Section 7 by ... | 5.2 | MATCH | 5.2126 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1313 | 738 | Appendix C: Section 7 by ... | 3.0% | MATCH | 2.9785 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1314 | 738 | Appendix C: Section 7 by ... | 1.6 | MATCH | 1.5783 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1315 | 738 | Appendix C: Section 7 by ... | 18.2 | MATCH | 18.2252 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1316 | 738 | Appendix C: Section 7 by ... | 27.4% | MATCH | 27.378 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1317 | 738 | Appendix C: Section 7 by ... | 13.5 | MATCH | 13.5496 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1318 | 738 | Appendix C: Section 7 by ... | 38.2 | MATCH | 38.2483 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1319 | 738 | Appendix C: Section 7 by ... | 61.5% | MATCH | 61.4981 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1320 | 738 | Appendix C: Section 7 by ... | 51.2 | MATCH | 51.1827 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1321 | 738 | Appendix C: Section 7 by ... | 76.1 | MATCH | 76.1141 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1322 | 739 | Appendix C: Section 7 by ... | 4.6% | MATCH | 4.6083 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1323 | 739 | Appendix C: Section 7 by ... | 1.8 | MATCH | 1.7963 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1324 | 739 | Appendix C: Section 7 by ... | 7.7 | MATCH | 7.7203 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1325 | 739 | Appendix C: Section 7 by ... | 5.9% | MATCH | 5.8948 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1326 | 739 | Appendix C: Section 7 by ... | 2.8 | MATCH | 2.8317 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1327 | 739 | Appendix C: Section 7 by ... | 10.7 | MATCH | 10.7015 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1328 | 739 | Appendix C: Section 7 by ... | 1.5% | MATCH | 1.5302 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1329 | 739 | Appendix C: Section 7 by ... | 0.3 | MATCH | 0.2671 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1330 | 739 | Appendix C: Section 7 by ... | 7.9 | MATCH | 7.9118 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1331 | 739 | Appendix C: Section 7 by ... | 0.8% | MATCH | 0.8442 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1332 | 739 | Appendix C: Section 7 by ... | 0.1 | MATCH | 0.0836 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1333 | 739 | Appendix C: Section 7 by ... | 12.0 | MATCH | 11.9712 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1334 | 739 | Appendix C: Section 7 by ... | 15.6% | MATCH | 15.611 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1335 | 739 | Appendix C: Section 7 by ... | 8.2 | MATCH | 8.2437 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1336 | 739 | Appendix C: Section 7 by ... | 29.8 | MATCH | 29.8279 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1337 | 739 | Appendix C: Section 7 by ... | 67.8% | MATCH | 67.7907 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1338 | 739 | Appendix C: Section 7 by ... | 56.4 | MATCH | 56.3698 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1339 | 739 | Appendix C: Section 7 by ... | 73.9 | MATCH | 73.9375 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1340 | 740 | Appendix C: Section 7 by ... | 9.2% | MATCH | 9.2145 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1341 | 740 | Appendix C: Section 7 by ... | 2.9 | MATCH | 2.8767 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1342 | 740 | Appendix C: Section 7 by ... | 16.7 | MATCH | 16.685 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1343 | 740 | Appendix C: Section 7 by ... | 3.7% | MATCH | 3.6927 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1344 | 740 | Appendix C: Section 7 by ... | 1.2 | MATCH | 1.2091 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1345 | 740 | Appendix C: Section 7 by ... | 6.9 | MATCH | 6.8837 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1346 | 740 | Appendix C: Section 7 by ... | 0.5% | MATCH | 0.5479 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1347 | 740 | Appendix C: Section 7 by ... | 0.1 | MATCH | 0.0612 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1348 | 740 | Appendix C: Section 7 by ... | 3.8 | MATCH | 3.82 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1349 | 740 | Appendix C: Section 7 by ... | 0.3% | MATCH | 0.2571 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1350 | 740 | Appendix C: Section 7 by ... | 0.1 | MATCH | 0.0649 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1351 | 740 | Appendix C: Section 7 by ... | 2.4 | MATCH | 2.3973 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1352 | 740 | Appendix C: Section 7 by ... | 8.3% | MATCH | 8.3104 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1353 | 740 | Appendix C: Section 7 by ... | 3.2 | MATCH | 3.1622 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1354 | 740 | Appendix C: Section 7 by ... | 33.2 | MATCH | 33.2194 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1355 | 740 | Appendix C: Section 7 by ... | 75.2% | MATCH | 75.1628 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1356 | 740 | Appendix C: Section 7 by ... | 49.5 | MATCH | 49.4912 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1357 | 740 | Appendix C: Section 7 by ... | 85.3 | MATCH | 85.274 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1358 | 741 | Appendix C: Section 7 by ... | 0.6% | MATCH | 0.5579 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1359 | 741 | Appendix C: Section 7 by ... | 0.3 | MATCH | 0.3468 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1360 | 741 | Appendix C: Section 7 by ... | 1.0 | MATCH | 0.967 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1361 | 741 | Appendix C: Section 7 by ... | 1.6% | MATCH | 1.6465 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1362 | 741 | Appendix C: Section 7 by ... | 0.3 | MATCH | 0.3435 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1363 | 741 | Appendix C: Section 7 by ... | 2.7 | MATCH | 2.6776 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1364 | 741 | Appendix C: Section 7 by ... | 0.9% | MATCH | 0.9106 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1365 | 741 | Appendix C: Section 7 by ... | 0.2 | MATCH | 0.2458 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1366 | 741 | Appendix C: Section 7 by ... | 5.2 | MATCH | 5.2131 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1367 | 741 | Appendix C: Section 7 by ... | 0.1% | MATCH | 0.1339 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1368 | 741 | Appendix C: Section 7 by ... | 0.0 | MATCH | 0 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1369 | 741 | Appendix C: Section 7 by ... | 2.2 | MATCH | 2.1843 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1370 | 741 | Appendix C: Section 7 by ... | 4.5% | MATCH | 4.4902 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1371 | 741 | Appendix C: Section 7 by ... | 1.6 | MATCH | 1.5512 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1372 | 741 | Appendix C: Section 7 by ... | 27.0 | MATCH | 27.0056 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1373 | 741 | Appendix C: Section 7 by ... | 89.9% | MATCH | 89.8952 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1374 | 741 | Appendix C: Section 7 by ... | 71.6 | MATCH | 71.5623 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1375 | 741 | Appendix C: Section 7 by ... | 94.6 | MATCH | 94.6493 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1376 | 747 | Appendix C: Section 7 by ... | 10,891.5 | MATCH | 10891.5 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1377 | 747 | Appendix C: Section 7 by ... | 294.3 | MATCH | 294.304 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1378 | 747 | Appendix C: Section 7 by ... | 1,128.4 | MATCH | 1128.45 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1379 | 747 | Appendix C: Section 7 by ... | 352.4 | MATCH | 352.449 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1380 | 747 | Appendix C: Section 7 by ... | 317.5 | MATCH | 317.479 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1381 | 747 | Appendix C: Section 7 by ... | 186.8 | MATCH | 186.779 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1382 | 747 | Appendix C: Section 7 by ... | 147.9 | MATCH | 147.885 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1383 | 747 | Appendix C: Section 7 by ... | 405.6 | MATCH | 405.65 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... | full-precision value lies exactly on the rounding boundary |
| 1384 | 748 | Appendix C: Section 7 by ... | 604.2 | MATCH | 604.246 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1385 | 748 | Appendix C: Section 7 by ... | 10.1 | MATCH | 10.075 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1386 | 748 | Appendix C: Section 7 by ... | 69.8 | MATCH | 69.807 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1387 | 748 | Appendix C: Section 7 by ... | 16.5 | MATCH | 16.494 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1388 | 748 | Appendix C: Section 7 by ... | 13.9 | MATCH | 13.909 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1389 | 748 | Appendix C: Section 7 by ... | 8.5 | MATCH | 8.462 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1390 | 748 | Appendix C: Section 7 by ... | 7.4 | MATCH | 7.359 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1391 | 748 | Appendix C: Section 7 by ... | 20.9 | MATCH | 20.922 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1392 | 749 | Appendix C: Section 7 by ... | 1,776.8 | MATCH | 1776.75 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1393 | 749 | Appendix C: Section 7 by ... | 78.8 | MATCH | 78.791 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1394 | 749 | Appendix C: Section 7 by ... | 173.5 | MATCH | 173.488 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1395 | 749 | Appendix C: Section 7 by ... | 97.5 | MATCH | 97.506 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1396 | 749 | Appendix C: Section 7 by ... | 64.4 | MATCH | 64.44 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1397 | 749 | Appendix C: Section 7 by ... | 37.4 | MATCH | 37.4 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1398 | 749 | Appendix C: Section 7 by ... | 45.3 | MATCH | 45.288 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1399 | 749 | Appendix C: Section 7 by ... | 85.9 | MATCH | 85.88 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1400 | 750 | Appendix C: Section 7 by ... | 18,381.8 | MATCH | 18381.8 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1401 | 750 | Appendix C: Section 7 by ... | 790.0 | MATCH | 790.033 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1402 | 750 | Appendix C: Section 7 by ... | 1,752.1 | MATCH | 1752.09 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1403 | 750 | Appendix C: Section 7 by ... | 660.9 | MATCH | 660.907 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1404 | 750 | Appendix C: Section 7 by ... | 347.0 | MATCH | 347.003 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1405 | 750 | Appendix C: Section 7 by ... | 441.7 | MATCH | 441.73 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1406 | 750 | Appendix C: Section 7 by ... | 128.8 | MATCH | 128.84 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1407 | 750 | Appendix C: Section 7 by ... | 1,581.3 | MATCH | 1581.33 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1408 | 751 | Appendix C: Section 7 by ... | 4,350.7 | MATCH | 4350.72 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1409 | 751 | Appendix C: Section 7 by ... | 134.3 | MATCH | 134.309 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1410 | 751 | Appendix C: Section 7 by ... | 591.5 | MATCH | 591.503 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1411 | 751 | Appendix C: Section 7 by ... | 163.5 | MATCH | 163.472 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1412 | 751 | Appendix C: Section 7 by ... | 150.1 | MATCH | 150.095 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1413 | 751 | Appendix C: Section 7 by ... | 71.8 | MATCH | 71.753 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1414 | 751 | Appendix C: Section 7 by ... | 76.0 | MATCH | 76.037 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1415 | 751 | Appendix C: Section 7 by ... | 197.9 | MATCH | 197.899 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1416 | 752 | Appendix C: Section 7 by ... | 1,223.2 | MATCH | 1223.15 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1417 | 752 | Appendix C: Section 7 by ... | 52.6 | MATCH | 52.607 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1418 | 752 | Appendix C: Section 7 by ... | 112.9 | MATCH | 112.889 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1419 | 752 | Appendix C: Section 7 by ... | 60.2 | MATCH | 60.164 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1420 | 752 | Appendix C: Section 7 by ... | 52.6 | MATCH | 52.642 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1421 | 752 | Appendix C: Section 7 by ... | 21.7 | MATCH | 21.726 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1422 | 752 | Appendix C: Section 7 by ... | 27.2 | MATCH | 27.154 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1423 | 752 | Appendix C: Section 7 by ... | 79.3 | MATCH | 79.336 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1424 | 753 | Appendix C: Section 7 by ... | 8,832.0 | MATCH | 8832.03 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1425 | 753 | Appendix C: Section 7 by ... | 395.4 | MATCH | 395.394 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1426 | 753 | Appendix C: Section 7 by ... | 982.3 | MATCH | 982.34 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1427 | 753 | Appendix C: Section 7 by ... | 446.6 | MATCH | 446.609 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1428 | 753 | Appendix C: Section 7 by ... | 351.7 | MATCH | 351.715 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1429 | 753 | Appendix C: Section 7 by ... | 215.6 | MATCH | 215.597 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1430 | 753 | Appendix C: Section 7 by ... | 149.8 | MATCH | 149.768 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1431 | 753 | Appendix C: Section 7 by ... | 1,295.6 | MATCH | 1295.62 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1432 | 754 | Appendix C: Section 7 by ... | 103.6 | MATCH | 103.604 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1433 | 754 | Appendix C: Section 7 by ... | 3.8 | MATCH | 3.78 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1434 | 754 | Appendix C: Section 7 by ... | 14.8 | MATCH | 14.837 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1435 | 754 | Appendix C: Section 7 by ... | 5.5 | MATCH | 5.481 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1436 | 754 | Appendix C: Section 7 by ... | 5.1 | MATCH | 5.089 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1437 | 754 | Appendix C: Section 7 by ... | 2.0 | MATCH | 1.953 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1438 | 754 | Appendix C: Section 7 by ... | 2.9 | MATCH | 2.941 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1439 | 754 | Appendix C: Section 7 by ... | 9.0 | MATCH | 8.961 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1440 | 755 | Appendix C: Section 7 by ... | 50.3 | MATCH | 50.308 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1441 | 755 | Appendix C: Section 7 by ... | 2.1 | MATCH | 2.133 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1442 | 755 | Appendix C: Section 7 by ... | 7.2 | MATCH | 7.206 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1443 | 755 | Appendix C: Section 7 by ... | 2.6 | MATCH | 2.573 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1444 | 755 | Appendix C: Section 7 by ... | 2.1 | MATCH | 2.096 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1445 | 755 | Appendix C: Section 7 by ... | 0.9 | MATCH | 0.86 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1446 | 755 | Appendix C: Section 7 by ... | 1.5 | MATCH | 1.46 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1447 | 755 | Appendix C: Section 7 by ... | 3.2 | MATCH | 3.207 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1448 | 756 | Appendix C: Section 7 by ... | 77.9 | MATCH | 77.865 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1449 | 756 | Appendix C: Section 7 by ... | 6.4 | MATCH | 6.409 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1450 | 756 | Appendix C: Section 7 by ... | 22.1 | MATCH | 22.119 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1451 | 756 | Appendix C: Section 7 by ... | 6.8 | MATCH | 6.807 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1452 | 756 | Appendix C: Section 7 by ... | 6.8 | MATCH | 6.823 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1453 | 756 | Appendix C: Section 7 by ... | 4.4 | MATCH | 4.365 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1454 | 756 | Appendix C: Section 7 by ... | 2.1 | MATCH | 2.15 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... | full-precision value lies exactly on the rounding boundary |
| 1455 | 756 | Appendix C: Section 7 by ... | 6.8 | MATCH | 6.846 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1456 | 757 | Appendix C: Section 7 by ... | 337.5 | MATCH | 337.499 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1457 | 757 | Appendix C: Section 7 by ... | 15.6 | MATCH | 15.629 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1458 | 757 | Appendix C: Section 7 by ... | 24.3 | MATCH | 24.327 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1459 | 757 | Appendix C: Section 7 by ... | 17.5 | MATCH | 17.511 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1460 | 757 | Appendix C: Section 7 by ... | 18.5 | MATCH | 18.526 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1461 | 757 | Appendix C: Section 7 by ... | 5.6 | MATCH | 5.615 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1462 | 757 | Appendix C: Section 7 by ... | 6.5 | MATCH | 6.534 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1463 | 757 | Appendix C: Section 7 by ... | 18.7 | MATCH | 18.748 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1464 | 763 | Appendix C: Section 7 by ... | Tables C3 and C4 (every cell) | MATCH | identical to make_tables_sector_surfa... | rerun make_tables_sector_surface.py (byte-identical to shipped output) |  |
| 1465 | 793 | Appendix C: Section 7 by ... | 38 | MATCH | 38 | rerun make_tables_sector_surface.py |  |
| 1466 | 793 | Appendix C: Section 7 by ... | 44 | MATCH | 44 | rerun make_tables_sector_surface.py |  |
| 1467 | 793 | Appendix C: Section 7 by ... | four of them Alphabet's own properties in Communication Services | MATCH | C3 marks youtube†, youtube†, google†,... | rerun make_tables_sector_surface.py | 4 of the 5 marked C3 cells are on Google views |
| 1468 | 793 | Appendix C: Section 7 by ... | 15 | MATCH | 15 | rerun make_tables_sector_surface.py |  |
| 1469 | 793 | Appendix C: Section 7 by ... | 22 | MATCH | 22 | rerun make_tables_sector_surface.py (Perplexity and Gemini x 11 sectors) |  |
| 1470 | 793 | Appendix C: Section 7 by ... | 4 | MATCH | 4 | rerun make_tables_sector_surface.py |  |
| 1471 | 793 | Appendix C: Section 7 by ... | 11 | MATCH | 11 | rerun make_tables_sector_surface.py |  |
| 1472 | 793 | Appendix C: Section 7 by ... | 6 | MATCH | 6 | rerun make_tables_sector_surface.py |  |
| 1473 | 793 | Appendix C: Section 7 by ... | 11 | MATCH | 11 | rerun make_tables_sector_surface.py |  |
| 1474 | 797 | Appendix D: Metrics, valu... | a benchmark of seven tasks | MATCH | 7 | data UFI_Metrics_and_Evaluation_Protocol_v1.0.md |  |
| 1475 | 803 | Appendix D: Metrics, valu... | 14 | MATCH | 14 October 2026 | data vendor_reliance.py docstring |  |
| 1476 | 803 | Appendix D: Metrics, valu... | 120 | MATCH | 120 | rerun vendor_reliance.py --offline and stakes_screen_check.py (byte-identical) + recomp... |  |
| 1477 | 803 | Appendix D: Metrics, valu... | 456 | MATCH | 456 | rerun vendor_reliance.py --offline and stakes_screen_check.py (byte-identical) + recomp... |  |
| 1478 | 803 | Appendix D: Metrics, valu... | 82% | MATCH | 82.5 | rerun vendor_reliance.py --offline and stakes_screen_check.py (byte-identical) + recomp... | 82.5% exactly; see Section 1; full-precision value lies exactly on the rounding boundary |
| 1479 | 803 | Appendix D: Metrics, valu... | 87% | MATCH | 86.6667 | rerun vendor_reliance.py --offline and stakes_screen_check.py (byte-identical) + recomp... |  |
| 1480 | 803 | Appendix D: Metrics, valu... | 0.63 | MATCH | 0.631336 | rerun vendor_reliance.py --offline and stakes_screen_check.py (byte-identical) + recomp... |  |
| 1481 | 803 | Appendix D: Metrics, valu... | 87% | MATCH | 86.8687 | rerun vendor_reliance.py --offline and stakes_screen_check.py (byte-identical) + recomp... |  |
| 1482 | 803 | Appendix D: Metrics, valu... | 88% | MATCH | 87.5 | rerun vendor_reliance.py --offline and stakes_screen_check.py (byte-identical) + recomp... | full-precision value lies exactly on the rounding boundary |
| 1483 | 804 | Appendix D: Metrics, valu... | 7.5x | MATCH | 7.46965 | arith Table 2 values (released series CSV, transcribed from the manuscript) |  |
| 1484 | 804 | Appendix D: Metrics, valu... | 27.1x | MATCH | 27.1414 | arith Table 2 values (released series CSV, transcribed from the manuscript) |  |
| 1485 | 804 | Appendix D: Metrics, valu... | 8.6x | MATCH | 8.62011 | arith Table 2 values (released series CSV, transcribed from the manuscript) |  |
| 1486 | 804 | Appendix D: Metrics, valu... | 29.9x | MATCH | 29.8608 | arith Table 2 values (released series CSV, transcribed from the manuscript) |  |
| 1487 | 804 | Appendix D: Metrics, valu... | 9.2x | MATCH | 9.16521 | arith Table 2 values (released series CSV, transcribed from the manuscript) |  |
| 1488 | 804 | Appendix D: Metrics, valu... | 33.3x | MATCH | 33.3024 | arith Table 2 values (released series CSV, transcribed from the manuscript) |  |
| 1489 | 805 | Appendix D: Metrics, valu... | 0.95 | MATCH | 0.954129 | rerun instrument_extra.py (byte-identical to shipped output) |  |
| 1490 | 805 | Appendix D: Metrics, valu... | 2.66 | MATCH | 2.65536 | rerun instrument_extra.py (byte-identical to shipped output) |  |
| 1491 | 805 | Appendix D: Metrics, valu... | 1.37 | MATCH | 1.36839 | rerun instrument_extra.py (byte-identical to shipped output) |  |
| 1492 | 806 | Appendix D: Metrics, valu... | 5.2 | MATCH | 5.20975 | arith |  |
| 1493 | 806 | Appendix D: Metrics, valu... | 27.1x | MATCH | 27.1414 | arith Table 2 values (released series CSV, transcribed from the manuscript) |  |
| 1494 | 807 | Appendix D: Metrics, valu... | 35% | MATCH | 34.9703 | rerun instrument_extra.py (byte-identical to shipped output) |  |
| 1495 | 807 | Appendix D: Metrics, valu... | 54% | MATCH | 53.9067 | rerun instrument_extra.py (byte-identical to shipped output) |  |
| 1496 | 808 | Appendix D: Metrics, valu... | 0.20x | MATCH | 0.203125 | rerun data/analyze.py (identical to an independent recomputation from the two prefix CSVs) |  |
| 1497 | 808 | Appendix D: Metrics, valu... | 7.24x | MATCH | 7.23982 | rerun data/analyze.py (identical to an independent recomputation from the two prefix CSVs) |  |
| 1498 | 808 | Appendix D: Metrics, valu... | 8.89x | MATCH | 8.89413 | rerun data/analyze.py (identical to an independent recomputation from the two prefix CSVs) |  |
| 1499 | 808 | Appendix D: Metrics, valu... | 1.01 | MATCH | 1.00747 | rerun data/analyze.py (identical to an independent recomputation from the two prefix CSVs) |  |
| 1500 | 809 | Appendix D: Metrics, valu... | −0.11 | MATCH | -0.112084 | rerun data/analyze.py (identical to an independent recomputation from the two prefix CSVs) |  |
| 1501 | 809 | Appendix D: Metrics, valu... | −0.64 | MATCH | -0.644533 | rerun data/analyze.py (identical to an independent recomputation from the two prefix CSVs) |  |
| 1502 | 809 | Appendix D: Metrics, valu... | +0.49 | MATCH | 0.493575 | rerun data/analyze.py (identical to an independent recomputation from the two prefix CSVs) |  |
| 1503 | 809 | Appendix D: Metrics, valu... | 0.73 | MATCH | 0.73 | rerun data/analyze.py (identical to an independent recomputation from the two prefix CSVs) |  |
| 1504 | 810 | Appendix D: Metrics, valu... | +0.94 | MATCH | 0.937063 | rerun data/analyze.py (identical to an independent recomputation from the two prefix CSVs) |  |
| 1505 | 810 | Appendix D: Metrics, valu... | +0.82 | MATCH | 0.818182 | rerun data/analyze.py (identical to an independent recomputation from the two prefix CSVs) |  |
| 1506 | 810 | Appendix D: Metrics, valu... | 60 | MATCH | 60 | rerun data/analyze.py (identical to an independent recomputation from the two prefix CSVs) |  |
| 1507 | 810 | Appendix D: Metrics, valu... | 66 | MATCH | 66 | rerun data/analyze.py (identical to an independent recomputation from the two prefix CSVs) |  |
| 1508 | 810 | Appendix D: Metrics, valu... | 51 | MATCH | 51 | rerun instrument_extra.py (byte-identical to shipped output) |  |
| 1509 | 810 | Appendix D: Metrics, valu... | 51 | MATCH | 51 | rerun instrument_extra.py (byte-identical to shipped output) |  |
| 1511 | 810 | Appendix D: Metrics, valu... | 9 | MATCH | 9 | rerun instrument_extra.py (byte-identical to shipped output) |  |
| 1512 | 810 | Appendix D: Metrics, valu... | 15 | MATCH | 15 | rerun instrument_extra.py (byte-identical to shipped output) |  |
| 1513 | 811 | Appendix D: Metrics, valu... | 1.13 | MATCH | 1.13296 | rerun instrument_extra.py (byte-identical to shipped output) |  |
| 1514 | 811 | Appendix D: Metrics, valu... | 3.1 | MATCH | 3.13014 | rerun instrument_extra.py (byte-identical to shipped output) |  |
| 1515 | 812 | Appendix D: Metrics, valu... | 12.6% | MATCH | 12.6093 | arith Table 3 |  |
| 1516 | 812 | Appendix D: Metrics, valu... | 20.0% | MATCH | 20.0199 | arith Table 3 |  |
| 1517 | 813 | Appendix D: Metrics, valu... | 55.6% | CANNOT RUN |  | licensed review export (Telecom_reviews_and_responses.xlsx, Telecom_classification.xlsx... | agrees with shipped analyze_reviews_output.txt (needs the licensed review export, not released) |
| 1518 | 813 | Appendix D: Metrics, valu... | 2.25 | CANNOT RUN |  | licensed review export (Telecom_reviews_and_responses.xlsx, Telecom_classification.xlsx... | agrees with shipped outputs |
| 1519 | 814 | Appendix D: Metrics, valu... | +0.18 | MATCH | 0.184869 | rerun m2_from_counts.py (byte-identical) + independent full-precision recomputation (m2... |  |
| 1520 | 814 | Appendix D: Metrics, valu... | +0.27 | MATCH | 0.272602 | rerun m2_from_counts.py (byte-identical) + independent full-precision recomputation (m2... |  |
| 1521 | 815 | Appendix D: Metrics, valu... | +0.47 | MATCH | 0.468137 | rerun m2_from_counts.py (byte-identical) + independent full-precision recomputation (m2... |  |
| 1522 | 815 | Appendix D: Metrics, valu... | +0.75 | MATCH | 0.747549 | rerun m2_from_counts.py (byte-identical) + independent full-precision recomputation (m2... |  |
| 1523 | 816 | Appendix D: Metrics, valu... | 14.0% | CANNOT RUN |  | licensed review export (Telecom_reviews_and_responses.xlsx, Telecom_classification.xlsx... | agrees with shipped analyze_reviews_output.txt (needs the licensed review export, not released) |
| 1524 | 816 | Appendix D: Metrics, valu... | 1.9% | CANNOT RUN |  | licensed review export (Telecom_reviews_and_responses.xlsx, Telecom_classification.xlsx... | agrees with shipped supplement_r10_output.txt (needs the licensed review export, not released) |
| 1525 | 817 | Appendix D: Metrics, valu... | 65% | MATCH | 65 | rerun r2_link_check.py (byte-identical) + recomputation from the judgment CSVs |  |
| 1526 | 817 | Appendix D: Metrics, valu... | 67% | MATCH | 66.8367 | rerun r2_link_check.py (byte-identical) + recomputation from the judgment CSVs |  |
| 1527 | 817 | Appendix D: Metrics, valu... | 0.90 | MATCH | 0.90228 | rerun r2_link_check.py (byte-identical) + recomputation from the judgment CSVs |  |
| 1528 | 817 | Appendix D: Metrics, valu... | 50% | MATCH | 49.0157 | rerun r2_link_check.py (byte-identical) + recomputation from the judgment CSVs (50.0% a... | approximate wording, accepted within 5% |
| 1529 | 817 | Appendix D: Metrics, valu... | 95% | MATCH | 94.5205 | rerun r2_link_check.py (byte-identical) + recomputation from the judgment CSVs |  |
| 1530 | 817 | Appendix D: Metrics, valu... | 96% | MATCH | 95.8333 | rerun r2_link_check.py (byte-identical) + recomputation from the judgment CSVs |  |
| 1531 | 818 | Appendix D: Metrics, valu... | 83% | MATCH | 83 | rerun r2_link_check.py (byte-identical) + recomputation from the judgment CSVs |  |
| 1532 | 818 | Appendix D: Metrics, valu... | 85% | MATCH | 84.8485 | rerun r2_link_check.py (byte-identical) + recomputation from the judgment CSVs |  |
| 1533 | 818 | Appendix D: Metrics, valu... | 0.93 | MATCH | 0.927876 | rerun r2_link_check.py (byte-identical) + recomputation from the judgment CSVs |  |
| 1534 | 818 | Appendix D: Metrics, valu... | 90% | MATCH | 89.8164 | rerun r2_link_check.py (byte-identical) + recomputation from the judgment CSVs (90.5% a... | approximate wording, accepted within 5% |
| 1535 | 820 | Appendix D: Metrics, valu... | 21.3% | MATCH | 21.3411 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1536 | 820 | Appendix D: Metrics, valu... | 17.2 | MATCH | 17.2 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1537 | 820 | Appendix D: Metrics, valu... | 26.7 | MATCH | 26.7 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1538 | 820 | Appendix D: Metrics, valu... | 2.1% | MATCH | 2.06095 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1539 | 820 | Appendix D: Metrics, valu... | 1.7 | MATCH | 1.7 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1540 | 820 | Appendix D: Metrics, valu... | 2.7 | MATCH | 2.7 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1541 | 821 | Appendix D: Metrics, valu... | 11 | MATCH | 11 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1542 | 821 | Appendix D: Metrics, valu... | 11 | MATCH | 11 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1543 | 822 | Appendix D: Metrics, valu... | 0.36 | MATCH | 0.362118 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1544 | 822 | Appendix D: Metrics, valu... | 0.40 | MATCH | 0.403026 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1545 | 822 | Appendix D: Metrics, valu... | 0.08 | MATCH | 0.0750117 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1546 | 822 | Appendix D: Metrics, valu... | 0.23 | MATCH | 0.226183 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1547 | 823 | Appendix D: Metrics, valu... | 77% | MATCH | 77.3681 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1548 | 823 | Appendix D: Metrics, valu... | 14% | MATCH | 14.1544 | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1549 | 824 | Appendix D: Metrics, valu... | one held, one in direction, two failed | MATCH | P2 held; P4 direction; P1, P3 failed | rerun section7_from_aggregates.py (byte-identical) + independent recomputation from agg... |  |
| 1550 | 825 | Appendix D: Metrics, valu... | 4 | CANNOT RUN |  | ufi example, not in the bundle | 4/5 |
| 1551 | 825 | Appendix D: Metrics, valu... | 5 | CANNOT RUN |  | ufi example, not in the bundle | 4/5 |
| 1552 | 826 | Appendix D: Metrics, valu... | 70.4% | CANNOT RUN |  | ufi example, not in the bundle |  |
| 1555 | 309 | 7.2 Design | 1,000 | MATCH | 1,000 | data cross_sector_cells.csv export_rows (the export cap) |  |
| 1556 | 325 | 7.5 Sensitivity | 1,000 | MATCH | 1,000 | data cross_sector_cells.csv export_rows (the export cap) |  |
| 1557 | 730 | Appendix C: Section 7 by ... | 1,000 | MATCH | 1,000 | data cross_sector_cells.csv export_rows (the export cap) |  |
| 1558 | 761 | Appendix C: Section 7 by ... | 1,000 | MATCH | 1,000 | data cross_sector_cells.csv export_rows (the export cap) |  |
| 1559 | 819 | Appendix D: Metrics, valu... | 1,000 | MATCH | 1,000 | data cross_sector_cells.csv export_rows (the export cap) |  |
| 1564 | 355 | 8 The deployment series | 37 | MATCH | 2026-09-01 | arith 37 days after 26 July |  |
| 1567 | 402 | 10.1 What the link profil... | 77 | MATCH | 77 | arith day 0 to day 77 |  |
| 1570 | 502 | 14 Reproducibility, ethic... | 13 | MATCH | 13 to 83 | data single_reads_2026-10.csv |  |
| 1571 | 502 | 14 Reproducibility, ethic... | 83 | MATCH | 13 to 83 | data single_reads_2026-10.csv |  |

### 8.6 Entries judged not to be quantitative claims

| # | Line | Quoted | Why |
|---|---|---|---|
| 171 | 155 | three disturbances | count of the list that follows in the same paragraph |
| 550 | 271 | 10 | read date (10 and 11 October), as in Table 1 |
| 832 | 325 | 11 | denominator, eleven sectors |
| 836 | 325 | 11 | denominator, eleven sectors |
| 840 | 325 | 11 | denominator, eleven sectors |
| 848 | 325 | 100 | row cut-off |
| 851 | 325 | 250 | row cut-off |
| 854 | 325 | 500 | row cut-off |
| 893 | 337 | 11 | read date of Table 5 |
| 981 | 357 | 50 | definition: the top 50 URLs |
| 1005 | 369 | 0.5 | rubric grade (specification), as in Appendix B |
| 1121 | 466 | 02 | path 02_DESIGN |
| 1158 | 512 | +0.19 | the superseded value, quoted as the error |
| 1159 | 512 | +0.29 | the superseded value, quoted as the error |
| 1190 | 701 | 290 | superseded value |
| 1191 | 701 | 88 | superseded 88-code control |
| 1198 | 701 | 13 | superseded reading of the bound |
| 1199 | 701 | −0.09 | the stale figure value |
| 1210 | 705 | +0.19 | superseded value |
| 1218 | 720 | 1.0 | rubric grade (specification) |
| 1219 | 720 | 0.5 | rubric grade (specification) |
| 1220 | 720 | 0 | rubric grade (specification) |
| 1221 | 720 | 1.0 | rubric grade (specification) |
| 1222 | 720 | 0.5 | rubric grade (specification) |
| 1223 | 720 | 0 | rubric grade (specification) |
| 1224 | 720 | 0 | rubric grade (specification) |
| 1510 | 810 | 3x | band threshold |
| 1553 | 247 | 0.5 | power-analysis parameter (a correlation of 0.5) |
| 1554 | 287 | 1,000 | threshold (under 1,000 monthly searches) |
| 1560 | 351 | 21 | row name 21-100 |
| 1561 | 351 | 100 | row name 21-100 |
| 1562 | 351 | 21 | row name 21-100 |
| 1563 | 351 | 100 | row name 21-100 |
| 1565 | 369 | 214 | area code used as a name |
| 1566 | 369 | 214 | area code used as a name |
| 1568 | 402 | 1 | band 1-3 |
| 1569 | 402 | 3 | band 1-3 |
| 1572 | 502 | 6 | Condition 6 |
| 1573 | 512 | 10 | folder name date |
| 1574 | 700 | 2 | version v2.2 |
| 1575 | 716 | 1 | formula constant |
| 1576 | 716 | 1 | formula constant |
| 1577 | 716 | 1 | formula constant |
| 1578 | 716 | 1 | formula constant |
| 1579 | 718 | 1 | formula constant |
| 1580 | 112 | 1 | condition numbers |
| 1581 | 112 | 3 | condition numbers |
| 1582 | 112 | 4 | condition numbers |
| 1583 | 112 | 6 | condition numbers |
| 1584 | 135 | 12 | export dates of an unreleased file |
| 1585 | 143 | 10 | read dates |
| 1586 | 175 | 10 | read dates |
| 1587 | 309 | 12 | collection dates |
| 1588 | 730 | 12 | collection dates |
| 1589 | 761 | 12 | collection dates |
| 1590 | 265 | 2 | formula constant |

## 9. Files in this folder

- `check_scripts/`: `logrun.sh` (command logger), `run_one.sh` (script runner), `compare_outputs.py`, `compare_figures.py`, `check_numbers.py`, `m2_precise.py`, `m2_boundary.py`, `tokens.py`, `coverage.py`, `label_audit.py`, `ots_parse.py`, `manifest_check.py`, `figure_check.py`, `md_vs_built.py`, `make_report.py`.
- `outputs/`: every script's stdout and stderr (`*_stdout.txt`, `*_stderr.txt`), `run_status.tsv`, the comparisons, `numbers_table.tsv`, the coverage and mutation tests, the OTS and block-explorer checks, SHA-256 lists of the pristine copy before and after, and `built_artifacts/` (the built `paper.pdf` and `paper.docx`).
- `command_log.txt`: every command, with its exit status; reproduced below.

## 10. Command log

```
# Command log, independent reproduction run 4 of the Paper 03 v5.2 source bundle
# Fresh working folder: /private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/repro_run4_7q11XN
# Review folder: /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run4_2026-10-15
# Commands before the logger existed:
[2026-10-15 03:09:07] $ ls -la <bundle zip>; shasum -a 256 <bundle zip>   (result 1dcc4128398d5d7bb7912f492bb201310fa276dac0ae0103b98e7ce50c2c14f4)
[2026-10-15 03:09:07] $ mkdir -p $R/check_scripts $R/outputs; T=$(mktemp -d scratchpad/repro_run4_XXXXXX); write $R/check_scripts/logrun.sh
[2026-10-15 03:09:12] $ T=/private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/repro_run4_7q11XN
mkdir -p "$T/zip"
cp /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/06_MANUSCRIPT/User_First_Intelligence_v5.2_2026-10-15_source.zip "$T/zip/"
shasum -a 256 "$T/zip/User_First_Intelligence_v5.2_2026-10-15_source.zip"
unzip -l "$T/zip/User_First_Intelligence_v5.2_2026-10-15_source.zip"
    -> exit 0
[2026-10-15 03:09:25] $ T=/private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/repro_run4_7q11XN
mkdir -p "$T/pristine" "$T/run"
cd "$T/pristine" && unzip -q "$T/zip/User_First_Intelligence_v5.2_2026-10-15_source.zip"
cd "$T/run" && unzip -q "$T/zip/User_First_Intelligence_v5.2_2026-10-15_source.zip"
ls "$T/pristine" "$T/run"
cd "$T/pristine/User_First_Intelligence_v5.2_2026-10-15_source" && find . -type f | LC_ALL=C sort | xargs shasum -a 256 > "$T/pristine_sha256.txt"
wc -l "$T/pristine_sha256.txt"
cp "$T/pristine_sha256.txt" /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run4_2026-10-15/outputs/pristine_sha256_before.txt
    -> exit 0
[2026-10-15 03:14:31] $ R=/Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run4_2026-10-15
{ echo "date: $(date -u '+%Y-%m-%d %H:%M:%S UTC')"; sw_vers 2>/dev/null | tr '\n' ' '; echo; uname -a; which python3; python3 --version; python3 -I -c "
import numpy, scipy, pandas, matplotlib, sys
print('numpy', numpy.__version__, 'scipy', scipy.__version__, 'pandas', pandas.__version__, 'matplotlib', matplotlib.__version__)
try:
    import openpyxl; print('openpyxl', openpyxl.__version__)
except Exception as e: print('openpyxl not installed', e)
try:
    import ufi; print('ufi installed', ufi.__file__)
except Exception as e: print('ufi not importable:', type(e).__name__, e)
"; tectonic --version; pandoc --version | head -1; which xelatex || echo "xelatex: not installed"; which ots || echo "ots (opentimestamps-client): not installed"; } | tee "$R/outputs/environment.txt"
    -> exit 0
[2026-10-15 03:14:48] $ R=/Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run4_2026-10-15
{ echo "date: $(date -u '+%Y-%m-%d %H:%M:%S UTC')"; sw_vers 2>/dev/null | tr '\n' ' '; echo; uname -mrs; echo "python3 -> $(python3 -c 'import sys; print(sys.executable)')"; python3 --version; python3 -E -P -c "
import numpy, scipy, pandas, matplotlib, pyparsing
print('numpy', numpy.__version__, '| scipy', scipy.__version__, '| pandas', pandas.__version__, '| matplotlib', matplotlib.__version__, '| pyparsing', pyparsing.__version__)
for m in ('openpyxl', 'ufi'):
    try:
        mod = __import__(m); print(m, getattr(mod, '__version__', '?'), 'importable')
    except Exception as e: print(m, 'not importable:', type(e).__name__)
"; tectonic --version; pandoc --version | head -1; which xelatex || echo "xelatex: not installed (build_tex.py falls back to tectonic)"; which ots || echo "ots (opentimestamps-client): not installed"; } | tee "$R/outputs/environment.txt"
    -> exit 0
[2026-10-15 03:15:06] $ X=/Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run4_2026-10-15/check_scripts/run_one.sh
B=/private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/repro_run4_7q11XN/run/User_First_Intelligence_v5.2_2026-10-15_source
$X "$B/data" analyze python3 analyze.py
$X "$B/review_demand" m2_from_counts python3 m2_from_counts.py
$X "$B/review_demand" r2_link_check python3 r2_link_check.py
$X "$B/stakes" vendor_reliance_offline python3 vendor_reliance.py --offline
$X "$B/stakes" stakes_screen_check python3 stakes_screen_check.py
$X "$B/ai_citation_cross_sector/scripts" section7_from_aggregates python3 section7_from_aggregates.py
$X "$B/ai_citation_cross_sector/scripts" make_tables_sector_surface python3 make_tables_sector_surface.py
    -> exit 0
[2026-10-15 03:16:38] $ X=/Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run4_2026-10-15/check_scripts/run_one.sh
B=/private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/repro_run4_7q11XN/run/User_First_Intelligence_v5.2_2026-10-15_source
$X "$B/instrument_divergence_extra" instrument_extra python3 instrument_extra.py
$X "$B/protocols" instrument_extra_as_stamped python3 instrument_extra_as_stamped.py
$X "$B/protocols" reread_compare python3 reread_compare.py
    -> exit 0
[2026-10-15 03:17:30] $ R=/Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run4_2026-10-15
T=/private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/repro_run4_7q11XN
cd "$R/check_scripts" && python3 -E -P compare_outputs.py "$T/pristine/User_First_Intelligence_v5.2_2026-10-15_source" "$T/run/User_First_Intelligence_v5.2_2026-10-15_source" "$R/outputs" | tee "$R/outputs/compare_batch1_2.txt"
    -> exit 0
[2026-10-15 03:17:36] $ R=/Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run4_2026-10-15/outputs
awk '/^== 7\./{exit} {print}' "$R/instrument_extra_stdout.txt" > "$R/instrument_extra_sections1to6.txt"
cmp "$R/instrument_extra_as_stamped_stdout.txt" "$R/instrument_extra_sections1to6.txt" && echo "stamped script stdout == current script sections 1 to 6: IDENTICAL" | tee "$R/stamped_vs_current_sections1to6.txt"
wc -c "$R/instrument_extra_as_stamped_stdout.txt" "$R/instrument_extra_sections1to6.txt"
    -> exit 0
[2026-10-15 03:17:42] $ R=/Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run4_2026-10-15/outputs
tail -c 40 "$R/instrument_extra_sections1to6.txt" | od -c | tail -3
diff "$R/instrument_extra_as_stamped_stdout.txt" "$R/instrument_extra_sections1to6.txt"; echo "diff exit $?"
# drop the one blank separator line that the current script prints before its section 7 heading
sed -e '$ { /^$/d; }' "$R/instrument_extra_sections1to6.txt" > "$R/instrument_extra_sections1to6_trimmed.txt"
cmp "$R/instrument_extra_as_stamped_stdout.txt" "$R/instrument_extra_sections1to6_trimmed.txt" && echo "stamped script stdout == current script sections 1 to 6 (less the blank line before section 7): IDENTICAL" | tee "$R/stamped_vs_current_sections1to6.txt"
    -> exit 0
[2026-10-15 03:18:01] $ X=/Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run4_2026-10-15/check_scripts/run_one.sh
B=/private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/repro_run4_7q11XN/run/User_First_Intelligence_v5.2_2026-10-15_source
$X "$B/review_demand" analyze_reviews_attempt python3 analyze_reviews.py
$X "$B/review_demand" supplement_r10_attempt python3 supplement_r10.py
$X "$B/review_demand" r2_link_sample_attempt python3 r2_link_sample.py
$X "$B/review_demand" make_fig_reviews_v50_attempt python3 make_fig_reviews_v50.py
$X "$B/ai_citation_cross_sector/scripts" cross_sector_attempt python3 cross_sector.py
$X "$B/ai_citation_cross_sector/scripts" cross_sector_sensitivity_attempt python3 cross_sector_sensitivity.py
$X "$B/ai_citation_cross_sector/scripts" cross_sector_sensitivity2_attempt python3 cross_sector_sensitivity2.py
$X "$B/ai_citation_cross_sector/scripts" make_brand_radar_urls python3 make_brand_radar_urls.py
R=/Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run4_2026-10-15/outputs
for f in analyze_reviews_attempt supplement_r10_attempt r2_link_sample_attempt make_fig_reviews_v50_attempt cross_sector_attempt cross_sector_sensitivity_attempt cross_sector_sensitivity2_attempt make_brand_radar_urls; do echo "---- $f: stdout"; cat "$R/${f}_stdout.txt"; echo "---- $f: last stderr line"; tail -1 "$R/${f}_stderr.txt"; done
    -> exit 0
[2026-10-15 03:18:14] $ R=/Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run4_2026-10-15
T=/private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/repro_run4_7q11XN
P=$T/pristine/User_First_Intelligence_v5.2_2026-10-15_source; B=$T/run/User_First_Intelligence_v5.2_2026-10-15_source
cmp "$B/ai_citation_cross_sector/design/cross_sector_report_urls.json" "$P/ai_citation_cross_sector/design/cross_sector_report_urls.json" && echo "cross_sector_report_urls.json regenerated by make_brand_radar_urls.py: IDENTICAL to shipped"
head -c $(wc -c < "$R/outputs/cross_sector_sensitivity2_attempt_stdout.txt") "$P/ai_citation_cross_sector/scripts/cross_sector_sensitivity2_output.txt" | cmp - "$R/outputs/cross_sector_sensitivity2_attempt_stdout.txt" && echo "cross_sector_sensitivity2.py partial stdout (variance block, printed before it stops): IDENTICAL to the first $(wc -c < "$R/outputs/cross_sector_sensitivity2_attempt_stdout.txt") bytes of the shipped output"
ls -la "$B/review_demand/out" 2>&1
    -> exit 0
[2026-10-15 03:18:24] $ X=/Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run4_2026-10-15/check_scripts/run_one.sh
B=/private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/repro_run4_7q11XN/run/User_First_Intelligence_v5.2_2026-10-15_source
$X "$B" make_figs_v4 python3 make_figs_v4.py
$X "$B" make_fig0 python3 make_fig0.py
$X "$B/ai_citation_cross_sector/scripts" make_fig_sources python3 make_fig_sources.py
R=/Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run4_2026-10-15/outputs
for f in make_figs_v4 make_fig0 make_fig_sources; do echo "---- $f"; cat "$R/${f}_stdout.txt"; cat "$R/${f}_stderr.txt"; done
    -> exit 0
[2026-10-15 03:18:48] $ R=/Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run4_2026-10-15
T=/private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/repro_run4_7q11XN
cd "$R/check_scripts" && python3 -E -P compare_figures.py "$T/pristine/User_First_Intelligence_v5.2_2026-10-15_source" "$T/run/User_First_Intelligence_v5.2_2026-10-15_source" | tee "$R/outputs/compare_figures.txt"
    -> exit 0
[2026-10-15 03:19:04] $ T=/private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/repro_run4_7q11XN
X=/Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run4_2026-10-15/check_scripts/run_one.sh
mkdir -p "$T/build" && cd "$T/build" && unzip -q "$T/zip/User_First_Intelligence_v5.2_2026-10-15_source.zip"
BB="$T/build/User_First_Intelligence_v5.2_2026-10-15_source"
$X "$BB" build_tex python3 build_tex.py
ls -la "$BB/build"
cmp "$BB/build/paper.tex" "$BB/paper.tex" && echo "build/paper.tex written by build_tex.py: IDENTICAL to the shipped paper.tex"
    -> exit 0
[2026-10-15 03:19:15] $ T=/private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/repro_run4_7q11XN
X=/Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run4_2026-10-15/check_scripts/run_one.sh
BB="$T/build/User_First_Intelligence_v5.2_2026-10-15_source"
$X "$BB/build" tectonic_paper tectonic --keep-logs paper.tex
ls -la "$BB/build"/paper.*
R=/Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run4_2026-10-15/outputs
tail -5 "$R/tectonic_paper_stdout.txt"; echo "---- stderr tail"; tail -15 "$R/tectonic_paper_stderr.txt"
    -> exit 0
[2026-10-15 03:19:28] $ T=/private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/repro_run4_7q11XN
L="$T/build/User_First_Intelligence_v5.2_2026-10-15_source/build/paper.log"
R=/Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run4_2026-10-15/outputs
cp "$L" "$R/tectonic_paper.log"
echo "Missing character lines: $(grep -c 'Missing character' "$L")"; grep 'Missing character' "$L" | sort | uniq -c | head -20
echo "undefined/error/not found lines:"; grep -n -i -E "undefined|^! |error|not found|LaTeX Warning: (Reference|Citation)|File .* not found" "$L" | head -20
echo "Overfull lines: $(grep -c 'Overfull' "$L"); Underfull lines: $(grep -c 'Underfull' "$L")"
grep -E "Output written|pages" "$L" | tail -3
which pdftotext pdfinfo mutool qpdf swift 2>/dev/null; python3 -E -P -c "import importlib.util as u; print({m: bool(u.find_spec(m)) for m in ('pypdf','PyPDF2','fitz','pdfminer','pdfplumber','docx')})"
    -> exit 0
[2026-10-15 03:19:36] $ T=/private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/repro_run4_7q11XN
X=/Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run4_2026-10-15/check_scripts/run_one.sh
BB="$T/build/User_First_Intelligence_v5.2_2026-10-15_source"
ls -la "$BB/build_docx.sh"
if [ -x "$BB/build_docx.sh" ]; then $X "$BB" build_docx ./build_docx.sh; else $X "$BB" build_docx zsh build_docx.sh; fi
R=/Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run4_2026-10-15/outputs
cat "$R/build_docx_stdout.txt" "$R/build_docx_stderr.txt"; ls -la "$BB/build/paper.docx" "$BB/build/manuscript_docx.md"
    -> exit 0
[2026-10-15 03:19:49] $ T=/private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/repro_run4_7q11XN
BB="$T/build/User_First_Intelligence_v5.2_2026-10-15_source"
R=/Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run4_2026-10-15/outputs
unzip -l "$BB/build/paper.docx" | grep -E "media/" | tee "$R/docx_media.txt"; echo "media files: $(grep -c media/ "$R/docx_media.txt")"
pdfinfo "$BB/build/paper.pdf" | tee "$R/built_paper_pdfinfo.txt"
pdftotext -layout "$BB/build/paper.pdf" "$R/built_paper_pdf_layout.txt"; pdftotext "$BB/build/paper.pdf" "$R/built_paper_pdf_raw.txt"; wc -c "$R"/built_paper_pdf_*.txt
shasum -a 256 "$BB/build/paper.pdf" "$BB/build/paper.docx" "$BB/build/paper.tex" | tee "$R/built_artifacts_sha256.txt"
mkdir -p "$R/built_artifacts" && cp "$BB/build/paper.pdf" "$BB/build/paper.docx" "$R/built_artifacts/"
    -> exit 0
[2026-10-15 03:21:10] $ R=/Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run4_2026-10-15
M=/private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/repro_run4_7q11XN/pristine/User_First_Intelligence_v5.2_2026-10-15_source/manuscript_v50.md
cd "$R/check_scripts" && python3 -E -P tokens.py "$M" 1 531 > "$R/outputs/tokens_body.txt"; python3 -E -P tokens.py "$M" 696 829 > "$R/outputs/tokens_appendices.txt"; tail -1 "$R/outputs/tokens_body.txt"; tail -1 "$R/outputs/tokens_appendices.txt"
    -> exit 0
[2026-10-15 03:29:51] $ R=/Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run4_2026-10-15
P=/private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/repro_run4_7q11XN/pristine/User_First_Intelligence_v5.2_2026-10-15_source
cd "$R/check_scripts" && python3 -E -P m2_precise.py "$P/review_demand" > "$R/outputs/m2_precise.json" && cat "$R/outputs/m2_precise.json"
    -> exit 0
[2026-10-15 03:31:02] $ R=/Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run4_2026-10-15
P=/private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/repro_run4_7q11XN/pristine/User_First_Intelligence_v5.2_2026-10-15_source
cd "$R/check_scripts" && python3 -E -P m2_boundary.py "$P/review_demand" | tee "$R/outputs/m2_boundary.txt"
    -> exit 0
[2026-10-15 03:33:08] $ R=/Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run4_2026-10-15
P=/private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/repro_run4_7q11XN/pristine/User_First_Intelligence_v5.2_2026-10-15_source
cd "$R/check_scripts" && python3 -E -P -c "
import sys; sys.argv=['x', '$P', '$R/outputs']
exec(open('check_numbers.py').read())
print('rho_age', rho_age, 'fisher', fisher, 'perm_p', perm_p, 'power', power)
print('gmean', gmean, 'gsd', gsd, 'range', grange, 'med', med_vr, med_vm)
print('conc', conc, disc, {k: (sum(v), len(v)) for k, v in bands.items()})
print('R_US_AW', R_US_AW); print('R_WW', R_WW); print('R_USUS', R_USUS)
print('T3V', T3V); print('EVERY', EVERY, 'EVERY_NYT', EVERY_NYT, 'P1', P1, 'P2', P2, 'P3', P3, P3_CHATFAIL, 'P4', P4)
print('CHATGPT_MED_NOXLI', CHATGPT_MED_NOXLI, P2_NOXLI, P3_NOXLI)
print('VAR', VAR); print('TYPEMED', TYPEMED); print('JAC', JAC); print('TRUNC', TRUNC)
print('locs', len(LOCS), 'codes', len(CODES)); print('opposite', opposite)
"
    -> exit 0
[2026-10-15 03:34:49] $ (patched check_numbers.py: P1 condition, line-44 claim)
[2026-10-15 03:36:29] $ (patched check_numbers.py: single-read lookups keyed by quantity and instrument; placeholder expressions removed)
[2026-10-15 03:40:42] $ R=/Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run4_2026-10-15
P=/private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/repro_run4_7q11XN/pristine/User_First_Intelligence_v5.2_2026-10-15_source
cd "$R/check_scripts"
python3 -E -P manifest_check.py "$P" | tee "$R/outputs/manifest_check.txt"
echo
python3 -E -P ots_parse.py "$P/protocols/protocols_manifest.txt.ots" "$P/framework_test_r1/framework_retro_test_381_manifest.txt.ots" "$P/framework_test_r1/framework_retro_test_381_amendment_2026-10-15.md.ots" | tee "$R/outputs/ots_parse.txt"
    -> exit 0
[2026-10-15 03:41:01] $ R=/Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run4_2026-10-15
H=$(curl -s --max-time 20 https://blockstream.info/api/block-height/971506)
echo "block hash: $H"
if [ -n "$H" ] && [ ${#H} -eq 64 ]; then curl -s --max-time 20 "https://blockstream.info/api/block/$H" > "$R/outputs/block_971506.json"; python3 -E -P -c "
import json, datetime, sys
d = json.load(open(sys.argv[1]))
print('height', d['height'], 'merkle_root', d['merkle_root'])
print('timestamp', d['timestamp'], datetime.datetime.fromtimestamp(d['timestamp'], datetime.UTC).isoformat())
print('merkle root equals the one the proofs commit to:', d['merkle_root'] == '7bdc60257b41068f09d1157f28005268d7430ba65143d263243a5d46a24659a3')
" "$R/outputs/block_971506.json" | tee "$R/outputs/block_explorer_check.txt"; else echo "no block hash returned (network unavailable or block unknown)" | tee "$R/outputs/block_explorer_check.txt"; fi
    -> exit 0
[2026-10-15 03:42:09] $ (patched check_numbers.py: 459 from the works list, C3 dagger check, placeholders removed)
[2026-10-15 03:42:14] $ R=/Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run4_2026-10-15
P=/private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/repro_run4_7q11XN/pristine/User_First_Intelligence_v5.2_2026-10-15_source
cd "$R/check_scripts" && python3 -E -P check_numbers.py "$P" "$R/outputs" 2>&1 | tee "$R/outputs/check_numbers_stdout.txt"
    -> exit 0
[2026-10-15 03:43:02] $ R=/Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run4_2026-10-15
P=/private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/repro_run4_7q11XN/pristine/User_First_Intelligence_v5.2_2026-10-15_source
cd "$R/check_scripts" && python3 -E -P coverage.py "$P/manuscript_v50.md" "$R/outputs/numbers_table.tsv" > "$R/outputs/coverage.txt"; head -5 "$R/outputs/coverage.txt"; grep -c "^  line" "$R/outputs/coverage.txt"
    -> exit 0
[2026-10-15 03:43:32] $ R=/Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run4_2026-10-15
P=/private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/repro_run4_7q11XN/pristine/User_First_Intelligence_v5.2_2026-10-15_source
cd "$R/check_scripts" && python3 -E -P check_numbers.py "$P" "$R/outputs" 2>&1 | tee "$R/outputs/check_numbers_stdout.txt" && python3 -E -P coverage.py "$P/manuscript_v50.md" "$R/outputs/numbers_table.tsv" > "$R/outputs/coverage.txt"; head -40 "$R/outputs/coverage.txt"
    -> exit 0
[2026-10-15 03:43:58] $ python3 -E -P label_audit.py manuscript numbers_table.tsv > outputs/label_audit.txt
[2026-10-15 03:44:33] $ R=/Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run4_2026-10-15
P=/private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/repro_run4_7q11XN/pristine/User_First_Intelligence_v5.2_2026-10-15_source
cd "$R/check_scripts" && python3 -E -P - "$P" "$R/outputs" <<'PY' | tee "$R/outputs/mutation_unit_test.txt"
import sys
src = open("check_numbers.py").read().split("# ------------------------------------------------------------------------------------------------ released data")[0]
ns = {"__name__": "unit"}
sys.argv = ["check_numbers.py"] + sys.argv[1:]
exec(compile(src, "check_numbers_helpers", "exec"), ns)
M, ROWS = ns["M"], ns["ROWS"]
cases = [("+0.19", 0.18487, "MISMATCH"), ("+0.18", 0.18487, "MATCH"), ("+0.74", 0.735, "MATCH"), ("37,193", 37192, "MISMATCH"),
         ("7.5x", 7.4697, "MATCH"), ("7.4x", 7.4697, "MISMATCH"), ("−0.11", 0.112, "MISMATCH"), ("82%", 82.5, "MATCH"),
         ("55.6%", 55.4, "MISMATCH"), ("+0.25", 0.24503, "MATCH"), ("+0.25", 0.2449, "MISMATCH"), ("92.3K", 92.3, "MATCH")]
bad = 0
for tok, v, want in cases:
    M(0, tok, v, "unit test")
    got = ROWS[-1]["status"]
    bad += got != want
    print(f"{tok:>8} vs {v:<9} -> {got:9} (expected {want}) {ROWS[-1]['note']}")
print("unit test", "PASSED" if bad == 0 else f"FAILED ({bad})")
PY
    -> exit 0
[2026-10-15 03:44:48] $ R=/Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run4_2026-10-15
T=/private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/repro_run4_7q11XN
rm -rf "$T/mutant" && mkdir -p "$T/mutant/outputs" && cp -R "$T/pristine/User_First_Intelligence_v5.2_2026-10-15_source" "$T/mutant/bundle" && cp "$R"/outputs/*.txt "$R"/outputs/*.json "$T/mutant/outputs/"
python3 -E -P - "$T/mutant/bundle/manuscript_v50.md" <<'PY'
import sys
p = sys.argv[1]; L = open(p, encoding="utf-8").read().split("\n")
muts = [(232, "| 0.20 | 99.2% |", "| 0.21 | 99.2% |"), (734, "25.8% (14.3–34.3)", "25.9% (14.3–34.3)"), (747, "10,891.5", "10,881.5"),
        (287, "is +0.18 (bootstrap", "is +0.19 (bootstrap"), (342, "20,326", "20,362")]
for ln, a, b in muts:
    assert L[ln - 1].count(a) == 1, (ln, a)
    L[ln - 1] = L[ln - 1].replace(a, b)
open(p, "w", encoding="utf-8").write("\n".join(L)); print("mutated", len(muts), "places")
PY
cd "$R/check_scripts" && python3 -E -P check_numbers.py "$T/mutant/bundle" "$T/mutant/outputs" | tee "$R/outputs/mutation_end_to_end.txt"
python3 -E -P coverage.py "$T/mutant/bundle/manuscript_v50.md" "$T/mutant/outputs/numbers_table.tsv" | tee -a "$R/outputs/mutation_end_to_end.txt"
    -> exit 0
[2026-10-15 03:46:06] $ R=/Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run4_2026-10-15
P=/private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/repro_run4_7q11XN/pristine/User_First_Intelligence_v5.2_2026-10-15_source
cd "$R/check_scripts" && python3 -E -P figure_check.py "$P" | tee "$R/outputs/figure_check.txt"
    -> exit 0
[2026-10-15 03:46:15] $ R=/Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run4_2026-10-15
P=/private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/repro_run4_7q11XN/pristine/User_First_Intelligence_v5.2_2026-10-15_source
cd "$R/check_scripts" && python3 -E -P figure_check.py "$P" | tee "$R/outputs/figure_check.txt"
    -> exit 0
[2026-10-15 03:46:33] $ R=/Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run4_2026-10-15
T=/private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/repro_run4_7q11XN
BB="$T/build/User_First_Intelligence_v5.2_2026-10-15_source"
pandoc "$BB/build/paper.docx" -t plain --wrap=none -o "$R/outputs/built_paper_docx.txt"
cd "$R/check_scripts" && python3 -E -P md_vs_built.py "$BB/manuscript_v50.md" "$R/outputs/built_paper_pdf_raw.txt" "$R/outputs/built_paper_docx.txt" | tee "$R/outputs/md_vs_built.txt"
    -> exit 0
[2026-10-15 03:46:54] $ R=/Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run4_2026-10-15
T=/private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/repro_run4_7q11XN
rm -rf "$T/editrun" && mkdir -p "$T/editrun" && cd "$T/editrun" && unzip -q "$T/zip/User_First_Intelligence_v5.2_2026-10-15_source.zip"
E="$T/editrun/User_First_Intelligence_v5.2_2026-10-15_source"
cd "$E"
OUTF="$R/outputs/edit_scripts_attempts.txt"; : > "$OUTF"
before=$(shasum -a 256 manuscript_v50.md | cut -c1-16)
for f in edit_v49.py edit_v49_r9.py edit_v49_r9b.py edit_v49_r9c.py edit_v50.py edit_v50b.py edit_v50c.py edit_v51.py edit_v51b.py edit_v52.py edit_v52b.py edit_v52c.py edit_v52d.py edit_v52e.py edit_v52f.py edit_v52g.py edit_v52h.py edit_v52i.py edit_v52j.py edit_v52k.py edit_v52l.py edit_v52m.py edit_v52n.py edit_v52o.py edit_v52p.py edit_v52q.py edit_v52r.py edit_v52s.py; do
  msg=$(python3 "$f" 2>&1 | tail -1 | cut -c1-160); rc=$?
  rc=$(python3 -c "print(0)" >/dev/null; echo ${PIPESTATUS[0]})
  after=$(shasum -a 256 manuscript_v50.md | cut -c1-16)
  printf '%-18s manuscript %s -> %s  last line: %s\n' "$f" "$before" "$after" "$msg" >> "$OUTF"
  before=$after
done
cat "$OUTF"
ls manuscript_v49.md 2>&1 | head -1
    -> exit 0
[2026-10-15 03:47:17] $ R=/Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run4_2026-10-15
P=/private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/repro_run4_7q11XN/pristine/User_First_Intelligence_v5.2_2026-10-15_source
pdftotext "$P/UFI_Metrics_and_Evaluation_Protocol_v1.0.pdf" "$R/outputs/protocol_pdf_text.txt"
python3 -E -P - "$P" "$R/outputs/protocol_pdf_text.txt" <<'PY' | tee "$R/outputs/misc_consistency.txt"
import sys, re, csv
from collections import Counter
from pathlib import Path
P = Path(sys.argv[1])
NUM = re.compile(r"(?<![\w.])(\d{1,3}(?:,\d{3})+(?:\.\d+)?|\d+(?:\.\d+)?)(?![\d])")
ab = (P / "arxiv_abstract.txt").read_text(encoding="utf-8")
ms = (P / "manuscript_v50.md").read_text(encoding="utf-8")
abstract = ms[ms.index("## Abstract") + 11: ms.index("## 1 Introduction")]
print(f"arxiv_abstract.txt: {len(ab)} characters ({len(ab.strip())} stripped); README says under 1,920: {len(ab.strip()) < 1920}")
na, nm = Counter(NUM.findall(ab)), Counter(NUM.findall(abstract))
print(f"  numbers in arxiv_abstract.txt not in the manuscript abstract: {sorted((na - nm).elements())}")
print(f"  numbers in the manuscript abstract not in arxiv_abstract.txt: {sorted((nm - na).elements())}")
md = (P / "UFI_Metrics_and_Evaluation_Protocol_v1.0.md").read_text(encoding="utf-8")
pdf = open(sys.argv[2], encoding="utf-8", errors="replace").read()
cm, cp = Counter(NUM.findall(md)), Counter(NUM.findall(pdf))
print(f"protocol: numbers in the .md missing from the .pdf text: {sorted((cm - cp).elements())[:40]}")
print(f"protocol: numbers in the .pdf text not in the .md (page numbers etc. expected): {sorted((cp - cm).elements())[:40]}")
pm = {(r["etf"], r["surface"]): r for r in csv.DictReader((P / "ai_citation_cross_sector/aggregates/cross_sector_platform_metrics.csv").open())}
cells = {(r["etf"], r["surface"]): r for r in csv.DictReader((P / "ai_citation_cross_sector/aggregates/cross_sector_cells.csv").open())}
print(f"README note: Utilities ChatGPT yt_rank_nonbrand = {pm[('xlu','chatgpt')]['yt_rank_nonbrand']!r}, youtube_cited_in = {cells[('xlu','chatgpt')]['youtube_cited_in']!r}; "
      f"Utilities Copilot yt_rank_nonbrand = {pm[('xlu','copilot')]['yt_rank_nonbrand']!r}, youtube_cited_in = {cells[('xlu','copilot')]['youtube_cited_in']!r}")
import statistics
for p in ("chatgpt", "copilot"):
    base = [int(pm[(s, p)]["yt_rank_nonbrand"]) if pm[(s, p)]["yt_rank_nonbrand"] else 9999 for s in ["xlk","xlv","xlf","xly","xlc","xli","xlp","xle","xlu","xlre","xlb"]]
    alt = [9999 if int(cells[(s, p)]["youtube_cited_in"]) == 0 else r for s, r in zip(["xlk","xlv","xlf","xly","xlc","xli","xlp","xle","xlu","xlre","xlb"], base)]
    print(f"  {p}: median YouTube rank with ranks as stored {statistics.median(base)}, with uncited cells as not cited {statistics.median(alt)}")
PY
    -> exit 0
[2026-10-15 03:48:12] $ R=/Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run4_2026-10-15
T=/private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/repro_run4_7q11XN
P=$T/pristine/User_First_Intelligence_v5.2_2026-10-15_source
echo "08_REVIEW scripts in the bundle and the absolute paths they reference:"
for f in $(find "$P/08_REVIEW" -type f \( -name "*.py" -o -name "*.sh" \) | sort); do n=$(grep -c -E "/private/tmp|/Users/|scratchpad" "$f"); echo "  ${f#$P/}: $n lines with absolute paths"; done
cd "$P" && find . -type f | LC_ALL=C sort | xargs shasum -a 256 > "$R/outputs/pristine_sha256_after.txt"
cmp "$R/outputs/pristine_sha256_before.txt" "$R/outputs/pristine_sha256_after.txt" && echo "pristine copy unchanged after all runs (305 files, identical SHA-256 list)"
cd "$R/check_scripts" && python3 -E -P compare_outputs.py "$P" "$T/run/User_First_Intelligence_v5.2_2026-10-15_source" "$R/outputs" > "$R/outputs/compare_final.txt"; sed -n '/Every file/,$p' "$R/outputs/compare_final.txt"
    -> exit 0
[2026-10-15 03:48:56] $ python3 -E -P - "/private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/repro_run4_7q11XN/pristine/User_First_Intelligence_v5.2_2026-10-15_source" <<'PY' | tee "/Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run4_2026-10-15/outputs/rounding_boundaries.txt"
import csv, sys
from decimal import Decimal, ROUND_HALF_UP, ROUND_HALF_EVEN
from fractions import Fraction
from pathlib import Path
P = Path(sys.argv[1])
cells = {(r["etf"], r["surface"]): int(r["cited_in_sum"]) for r in csv.DictReader((P / "ai_citation_cross_sector/aggregates/cross_sector_cells.csv").open())}
cases = [("Section 1 and Table D1: share of the screen sample using vendor figures, annotator 1", Fraction(99, 120) * 100, "82%", 0),
         ("Table 4: /device-compare/ keyword ratio, Semrush 12,600 / Ahrefs 2,400", Fraction(12600, 2400), "5.2", 1),
         ("Table C2: Information Technology, Copilot, thousands", Fraction(cells[("xlk", "copilot")], 1000), "405.6", 1),
         ("Table C2: Real Estate, Gemini, thousands", Fraction(cells[("xlre", "gemini")], 1000), "2.1", 1),
         ("Section 6: lower end of the multi-word branch interval (exact 294/400, m2_boundary.txt)", Fraction(294, 400), "0.74", 2)]
print(f"{'value':42s} exact      quoted  half-up  half-even  Python-format")
for name, v, q, d in cases:
    dv = Decimal(v.numerator) / Decimal(v.denominator)
    e = Decimal(1).scaleb(-d)
    hu, he = dv.quantize(e, ROUND_HALF_UP), dv.quantize(e, ROUND_HALF_EVEN)
    pf = f"{float(v):.{d}f}"
    print(f"{name[:42]:42s} {str(dv):10s} {q:7s} {str(hu):8s} {str(he):10s} {pf}")
print("raw cells:", cells[("xlk", "copilot")], cells[("xlre", "gemini")])
PY
    -> exit 0
[2026-10-15 03:50:19] $ (patched check_numbers.py: 14 literal-True checks made real or reclassified as labels)
[2026-10-15 03:50:42] $ (patched check_numbers.py: constant-valued checks computed from data)
[2026-10-15 03:50:49] $ R=/Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run4_2026-10-15
P=/private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/repro_run4_7q11XN/pristine/User_First_Intelligence_v5.2_2026-10-15_source
cd "$R/check_scripts" && python3 -E -P check_numbers.py "$P" "$R/outputs" 2>&1 | tee "$R/outputs/check_numbers_stdout.txt" && python3 -E -P coverage.py "$P/manuscript_v50.md" "$R/outputs/numbers_table.tsv" > "$R/outputs/coverage.txt"; head -4 "$R/outputs/coverage.txt"
    -> exit 0
[2026-10-15 03:51:24] $ R=/Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run4_2026-10-15
T=/private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/repro_run4_7q11XN
cp "$R"/outputs/*.txt "$R"/outputs/*.json "$T/mutant/outputs/"
cd "$R/check_scripts" && { echo "Mutant: manuscript_v50.md with five numbers altered (Table 4 0.20->0.21, Table C1 25.8%->25.9%, Table C2 10,891.5->10,881.5, Section 6 +0.18->+0.19, Table 5 20,326->20,362)"; python3 -E -P check_numbers.py "$T/mutant/bundle" "$T/mutant/outputs"; python3 -E -P coverage.py "$T/mutant/bundle/manuscript_v50.md" "$T/mutant/outputs/numbers_table.tsv"; } > "$R/outputs/mutation_end_to_end.txt" 2>&1; grep -E "MISMATCH|not found|^  line 287" "$R/outputs/mutation_end_to_end.txt"
wc -c "$R/command_log.txt"
    -> exit 0
[2026-10-15 03:53:28] $ R=/Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run4_2026-10-15
pdffonts "$R/outputs/built_artifacts/paper.pdf" | tee "$R/outputs/built_paper_pdffonts.txt"
grep -o "Overfull \\\\hbox ([0-9.]*pt too wide)" "$R/outputs/tectonic_paper.log" | sort -t'(' -k2 -n | tail -5
    -> exit 0
[2026-10-15 03:53:38] $ R=/Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run4_2026-10-15
cd "$R/check_scripts" && python3 -E -P make_report.py "$R"
    -> exit 0
[2026-10-15 03:54:16] $ R=/Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run4_2026-10-15
P=/private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/repro_run4_7q11XN/pristine/User_First_Intelligence_v5.2_2026-10-15_source
cd "$R/check_scripts" && python3 -E -P make_report.py "$R" "$P/manuscript_v50.md"
    -> exit 0
[2026-10-15 03:54:49] $ R=/Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run4_2026-10-15
P=/private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/repro_run4_7q11XN/pristine/User_First_Intelligence_v5.2_2026-10-15_source
cd "$R/check_scripts" && python3 -E -P make_report.py "$R" "$P/manuscript_v50.md"
    -> exit 0
[2026-10-15 03:55:28] $ R=/Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/08_REVIEW/reproduction_v5.2_run4_2026-10-15
P=/private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/repro_run4_7q11XN/pristine/User_First_Intelligence_v5.2_2026-10-15_source
shasum -a 256 /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/06_MANUSCRIPT/User_First_Intelligence_v5.2_2026-10-15_source.zip
cd "$R/check_scripts" && python3 -E -P make_report.py "$R" "$P/manuscript_v50.md" && grep -c "—" "$R/reproduction_report.md"
```


==> anc/08_REVIEW/reproduction_v5.3_run5_2026-11-03/check_scripts/all_runs.sh <==
#!/bin/bash
R=/private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/repro_run5
RUN="python3 $R/check_scripts/run_one.py"
$RUN analyze data - -- python3 analyze.py
$RUN instrument_extra instrument_divergence_extra - -- python3 instrument_extra.py
$RUN instrument_extra_as_stamped protocols - -- python3 instrument_extra_as_stamped.py
$RUN reread_compare protocols - -- python3 reread_compare.py
$RUN reread_compare_anywhere protocols - -- python3 reread_compare_anywhere.py
$RUN m2_from_counts review_demand - -- python3 m2_from_counts.py
$RUN r2_link_check review_demand - -- python3 r2_link_check.py
$RUN analyze_reviews review_demand - -- python3 analyze_reviews.py
$RUN r2_link_sample review_demand - -- python3 r2_link_sample.py
$RUN supplement_r10 review_demand - -- python3 supplement_r10.py
$RUN make_fig_reviews_v50 review_demand - -- python3 make_fig_reviews_v50.py
$RUN vendor_reliance_offline stakes - -- python3 vendor_reliance.py --offline
$RUN stakes_screen_check stakes - -- python3 stakes_screen_check.py
$RUN wiki_demand_analysis wikipedia_demand - -- python3 wiki_demand_analysis.py
$RUN wiki_demand_supplement wikipedia_demand - -- python3 wiki_demand_supplement.py
$RUN make_fig_wikipedia wikipedia_demand - -- python3 make_fig_wikipedia.py
$RUN section7_from_aggregates ai_citation_cross_sector/scripts - -- python3 section7_from_aggregates.py
$RUN cross_sector ai_citation_cross_sector/scripts - -- python3 cross_sector.py
$RUN cross_sector_sensitivity ai_citation_cross_sector/scripts - -- python3 cross_sector_sensitivity.py
$RUN cross_sector_sensitivity2 ai_citation_cross_sector/scripts - -- python3 cross_sector_sensitivity2.py
$RUN make_tables_sector_surface ai_citation_cross_sector/scripts - -- python3 make_tables_sector_surface.py
$RUN make_fig_sources ai_citation_cross_sector/scripts - -- python3 make_fig_sources.py
$RUN make_brand_radar_urls ai_citation_cross_sector/scripts - -- python3 make_brand_radar_urls.py
$RUN make_figs_v4 . - -- python3 make_figs_v4.py
$RUN make_fig0 . - -- python3 make_fig0.py


==> anc/08_REVIEW/reproduction_v5.3_run5_2026-11-03/check_scripts/build_runs.sh <==
#!/bin/bash
R=/private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/repro_run5
RUN="python3 $R/check_scripts/run_one.py"
N=User_First_Intelligence_v5.3_2026-11-03_source
B=$R/pristine/$N
$RUN build_tex . - -- python3 build_tex.py 2>&1 | cut -c1-500
cut -c1-300 "$R/outputs/build_tex.stdout"; tail -3 "$R/outputs/build_tex.stderr" | cut -c1-300
ls "$R/runs/build_tex/$N/build" | head -30
cmp "$R/runs/build_tex/$N/build/paper.tex" "$B/paper.tex" && echo "paper.tex IDENTICAL"
$RUN build_docx . - -- /bin/zsh build_docx.sh 2>&1 | cut -c1-400
cut -c1-200 "$R/outputs/build_docx.stdout"; tail -3 "$R/outputs/build_docx.stderr" | cut -c1-200
ls -la "$R/runs/build_docx/$N/build" | head
RUN_TIMEOUT=500 $RUN tectonic_compile . - -- /bin/zsh -c 'tectonic --keep-logs --chatter minimal paper.tex' 2>&1 | cut -c1-400
tail -5 "$R/outputs/tectonic_compile.stderr" | cut -c1-300; tail -5 "$R/outputs/tectonic_compile.stdout" | cut -c1-300
ls -la "$R/runs/tectonic_compile/$N/paper.pdf" 2>/dev/null


==> anc/08_REVIEW/reproduction_v5.3_run5_2026-11-03/check_scripts/edit_runs.sh <==
#!/bin/bash
R=/private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/repro_run5
RUN="python3 $R/check_scripts/run_one.py"
N=User_First_Intelligence_v5.3_2026-11-03_source
B=$R/pristine/$N
cd "$B"
for f in edit_v*.py; do t=${f%.py}; RUN_TIMEOUT=60 $RUN $t . - -- python3 $f 2>&1 | cut -c1-200; tail -1 "$R/outputs/$t.stderr" | cut -c1-160; rm -rf "$R/runs/$t"; done


==> anc/08_REVIEW/reproduction_v5.3_run5_2026-11-03/check_scripts/exclusions.py <==
"""Numeric tokens that are not results of this study: labels, dates, others' published figures. Each has a stated reason."""
import re

MONTH = r"(?:January|February|March|April|May|June|July|August|September|October|November|December|Jan|Feb|Mar|Apr|Jun|Jul|Aug|Sep|Oct|Nov|Dec)"
LABELS = {
    "cross-reference label": [
        r"\b(?:Sections?|Figures?|Tables?|Appendix|Appendices|lessons?|items?|open items?|conditions?|Measurements?|Tasks?|Rounds?|Studies)\s+((?:[A-E]\.)?\d+(?:\.\d+)?[a-z]?)(?:(?:,| and| to|,? and) ((?:[A-E]\.)?\d+(?:\.\d+)?)(?:(?:,| and| to) ((?:[A-E]\.)?\d+(?:\.\d+)?))?(?:(?:,| and| to) ((?:[A-E]\.)?\d+(?:\.\d+)?))?)?",
        r"§(\d+(?:\.\d+)?)", r"\b(?:Items) (\d+), (\d+), (\d+) and (\d+)", r"\bitems (\d+), (\d+) and (\d+)", r"\bTables (\d+), (\d+), (\d+) and (\d+)",
        r"(?m)^(\d+)\. \*\*", r"(?m)^#{1,3} ([\d.]+) ", r"\bTables (\d+) and (\d+)",
        r"\b(?:RQ|P|A)(\d)\b", r"Sections (\d+) and (\d+) to (\d+)", r"Sections (\d+)(?:\.\d+)? to (\d+)(?:\.\d+)?", r"Sections (\d+), (\d+) and (\d+) to (\d+)", r"Sections (\d+\.\d+) and (\d+) to (\d+)", r"Sections (\d+\.\d+), (\d+\.\d+) and (\d+)",
        r"Conditions (\d+) to (\d+)", r"Sections (\d+\.\d+) and (\d+\.\d+)", r"Sections (\d+) and (\d+)", r"conditions (\d+) to (\d+)", r"Tables? C(\d)", r"\(Tables (C\d) and (C\d)\)", r"Measurements (\d) to (\d)", r"Sections (\d+) to (\d+)",
    ],
    "date or time label": [
        r"\b(\d{1,2})(?:–(\d{1,2}))? " + MONTH, MONTH + r" (\d{1,2})\b(?!,\d)", r"\b((?:19|20)\d\d)\b", r"\b(\d{1,2}) to (\d{1,2}) (?:" + MONTH + r")", r"\b(\d{1,2}) and (\d{1,2}) (?:" + MONTH + r")",
        r"(\d\d:\d\d)", r"\bday (\d+)\b", r"\bdays (\d+) to (\d+)\b", r"Day (\d+)\b", r"\bday-(\d+)\b", r"\b(\d+)-day\b", r"\bdays? (\d+)-(\d+)\b", r"day (\d+) to day (\d+)", r"\bdays (\d+)\b",
        r"\((\d+) September\)", r"(\d+)(?:–|-)(\d+) (?:Oct|October)", r"between (\d+) and (\d+) October",
    ],
    "version label": [r"\b[vV]ersions? (\d+\.\d+)(?: to (\d+\.\d+))?", r"\bv(\d+(?:\.\d+)?)", r"\bv(\d+) to v(\d+\.\d+)", r"public versions (\d\.\d) to (\d\.\d)", r"Version (\d\.\d)", r"Protocol v(\d)"],
    "rank label, position band or range name": [r"\bpositions? (\d+)(?:–| to )(\d+)", r"\bPositions? (\d+)–(\d+)", r"\bin (\d+)–(\d+)", r"\bStudies A and B", r"\branks? (\d+)–(\d+)", r"\((\d+)–(\d+)\b", r"Authority Score (\d+)(?:–| to )(\d+)", r"\b(\d+)th percentile", r"\b(\d+)th and (\d+)th percentiles", r"at the (\d+)th\b", r"\b(95)% (?:Wilson|bootstrap|interval|percentile|intervals|CI)", r"\b(95)% (?:Wilson )?(?:interval|intervals)", r"URL Rating below (\d+)"],
    "code or page name": [r"\b(214) (?:Dallas|page)", r"\b(786) Miami", r"\b(404) Atlanta", r"HTTP (\d+)", r"\b(451), assigned", r"codes (327) and (870)", r"code (214)\"", r"the (214) page", r"\"where is area code (214)\""],
    "name, not a value": [r"S&P (500)", r"the (50) states", r"Apache (2\.0)", r"Python (3\.10)", r"clause (4\.4)", r"section (3\.3), items", r"Claude Opus (5), Opus (5\.5), Fable (5) and Fable (5\.1)", r"\((1)\) the organization", r"\((2)\) public release", r"\((3)\) an institutional", r"\((4)\) withdrawal", r"beyond (3)x", r"\b(?:section) (\d+)\b", r"\b(?:Condition) (\d+)\b", r"The (21)–(100) row", r"the (21)–(100) row", r"\bversion (0\.2\.0)"],
    "withdrawn figure quoted as such": [r"is 381, not (290)", r"the (88)-code within-class"],
    "implementation rubric, not a result": [r"carrying a fact about it (0\.5)", r"defaults to (0),"],
    "formula or parameter": [r"/ (2)\.", r"\((1) − ", r"· \((1) − ", r"\[ α\((1) − ", r"\((1) − α\)", r"(0\.5) for ", r"(1\.0) for ", r"= (0\.5)", r"= (0\.85)", r"(0) for ", r"\b(1\.0) and a list", r"grades (1\.0)"],
}
LITERATURE = "another study's published figure"
OWN_TEXT_NOT_CHECKED = "not a measured result (a count of this paper's own text elements or a rhetorical round number)"


def classify_rest(sec, text, a, b):
    """Whole sections and passages that report others' work or are the implementation's own statements."""
    if sec in ("§2",):
        return LITERATURE
    ctx = text[max(0, a - 400):b + 200]
    if sec == "§13.1":
        return LITERATURE
    if sec == "App. B" and re.search(r"Wulczyn|Piccardi|12,000", ctx):
        return LITERATURE
    if sec == "§7.2" and text[a:b] in ("282", "24", "13", "15") and re.search(r"million", text[b:b + 40]):
        return LITERATURE + " (vendor documentation, Bek 2026)"
    if sec == "§7.6" and re.search(r"19\.4%|31%", text[a:b]):
        return LITERATURE + " (Section 2's vendor reports)"
    return None


==> anc/08_REVIEW/reproduction_v5.3_run5_2026-11-03/check_scripts/extra_values.py <==
"""Values that are not a pull from one output line: table cells named in prose, arithmetic constants, statements with no
source in the bundle, and the stamp values."""
import csv
import json
import re

from values import VALUES, v, B, J, TXT, O, blocks


def install():
    # Table 4 cells quoted in prose (from the released twelve-prefix files, recomputed)
    P = {x["prefix"]: x for x in J["prefixes"]}
    for k, p in (("pc", "/product-compare/"), ("dc", "/device-compare/"), ("es", "/es-us/local/")):
        v(f"tab4.us.{k}", 100 * P[p]["us"], "FILE", "data/ahrefs_prefixes_2026-10-12.csv", "dashboard read")
        v(f"tab4.vr.{k}", P[p]["vr"], "CALC", "data/*.csv, ratio recomputed")
        v(f"tab4.mr.{k}", P[p]["mr"], "CALC", "data/*.csv, ratio recomputed")
    v("tab4.kw.ac", P["/local/area-codes/"]["ak"], "FILE", "data/ahrefs_prefixes_2026-10-12.csv", "dashboard read")
    v("tab4.nonus", 100 * (1 - P["/local/area-codes/"]["us"]), "CALC", "1 minus the US share in data/ahrefs_prefixes_2026-10-12.csv")

    # Table 5 and Table 3 cells quoted in prose: the only released source is the CSV parsed from the table itself
    T5 = {r["Metric"]: r for r in csv.DictReader((B / "instrument_divergence_extra/instrument_series_table5_checkpoints.csv").open())}
    n = lambda s: float(re.sub(r"[^\d.]", "", s))
    D = {"15": "Day 15 (10 Aug)", "30": "Day 30 (25 Aug)", "37": "Day 37 (1 Sep)", "45": "Day 45 (9 Sep)", "60": "Day 60 (24 Sep)", "75": "Day 75 (9 Oct)", "77": "Day 77 (11 Oct)"}
    circ = "instrument_series_table5_checkpoints.csv (parsed from Table 5 itself)"
    cnote = "circular: the CSV is parsed from the paper's own table; the dashboard read is not archived"
    v("t5.pages77", n(T5["Pages holding a position"][D["77"]]), "CIRC", circ, cnote)
    for d, k in (("15", "p15"), ("30", "p30"), ("45", "p45"), ("60", "p60"), ("75", "p75")):
        v(f"t5.{k}", n(T5["Pages holding a position"][D[d]]), "CIRC", circ, cnote)
    v("t5.pos37", n(T5["Ranking positions, all"][D["37"]]), "CIRC", circ, cnote)
    v("t5.pos75", n(T5["Ranking positions, all"][D["75"]]), "CIRC", circ, cnote)
    v("t5.pos77", n(T5["Ranking positions, all"][D["77"]]), "CIRC", circ, cnote)
    v("t5.top37", n(T5["Positions 1–3"][D["37"]]), "CIRC", circ, cnote)
    v("t5.vis37", n(T5["Estimated visits (Ahrefs)"][D["37"]]), "CIRC", circ, cnote)
    v("t5.rd37", n(T5["Live referring domains"][D["37"]]), "CIRC", circ, cnote)
    v("t5.rd75", n(T5["Live referring domains"][D["75"]]), "CIRC", circ, cnote)
    v("t5.ai75", n(T5["AI answers citing the section"][D["75"]]), "CIRC", circ, cnote)
    v("t5.ai77", n(T5["AI answers citing the section"][D["77"]]), "CIRC", circ, cnote)
    T6 = list(csv.DictReader((B / "instrument_divergence_extra/instrument_series_table6_intervals.csv").open()))
    v("t6.r2", n(T6[1]["Rate"]), "CALC", "(14,905 - 3,385) / 15, from Table 5")
    v("t6.r3", n(T6[2]["Rate"]), "CALC", "(15,830 - 14,905) / 7, from Table 5")
    v("t6.r4", n(T6[3]["Rate"]), "CALC", "(20,326 - 15,830) / 8, from Table 5")
    v("n27472", 43302.0 - 15830.0, "CALC", "43,302 - 15,830")
    v("t3.n.jul", 284.0, "CIRC", "instrument_series_table3 CSV (parsed from Table 3 itself)", cnote)
    v("t3.n.oct", 37238.0, "CIRC", "instrument_series_table3 CSV (parsed from Table 3 itself)", cnote)
    v("t3.k.jul", 47.0, "CIRC", "instrument_series_table3 CSV (parsed from Table 3 itself)", cnote)
    v("t3.k.oct", 7455.0, "CIRC", "instrument_series_table3 CSV (parsed from Table 3 itself)", cnote)
    v("t2.days.jul", 6.0, "CALC", "26 to 31 July inclusive")
    v("d77", 77.0, "CALC", "26 July to 11 October 2026 by the calendar")
    v("d37", 37.0, "CALC", "26 July to 1 September 2026 by the calendar")

    # arithmetic and constants of a sentence
    v("urls434", 434.0, "CALC", "381 + 53")
    v("diff21", 21.0, "CALC", "455 - 434")
    v("diff7", 7.0, "CALC", "441 - 434")
    v("n11", 11.0, "CALC", "cross_sector_type_shares.csv: eleven sectors")
    v("cells88", 88.0, "CALC", "cross_sector_type_shares.csv: 88 rows")
    v("de88", 88.0, "CALC", "11 sectors x 8 surfaces")
    v("n200", 200.0, "RUN", "r2_link_check.py")
    v("n100", 100.0, "RUN", "r2_link_check.py")
    v("t50", 50.0, "FILE", "single_reads_2026-10.csv", "stated in the quantity's name")
    v("k1000", 1000.0, "SAVED", "analyze_reviews.py (saved output)", "the threshold named in the saved line")
    v("k100", 100.0, "SAVED", "cross_sector_sensitivity.py (saved output)", "row limit named in the saved line")
    v("k250", 250.0, "SAVED", "cross_sector_sensitivity.py (saved output)", "row limit named in the saved line")
    v("k500", 500.0, "SAVED", "cross_sector_sensitivity.py (saved output)", "row limit named in the saved line")
    v("k501", 501.0, "RUN", "section7_from_aggregates.py", "row range named in the printed line")
    v("k1000b", 1000.0, "RUN", "section7_from_aggregates.py", "row range named in the printed line")
    v("k15", 15000.0, "RUN", "wiki_demand_supplement.py", "band named in the printed line")
    v("k50", 50000.0, "RUN", "wiki_demand_supplement.py", "band named in the printed line")
    v("p2.lo", 0.40, "FILE", "wikipedia_demand_372.md (P2)", "fixed in the stamped plan")
    v("p2.hi", 0.80, "FILE", "wikipedia_demand_372.md (P2)", "fixed in the stamped plan")
    v("p3.09", 0.9, "FILE", "wikipedia_demand_372.md (P3)",
      "as the plan states it, 'at a comparable spread'; the paper drops that qualifier; at the observed spreads (16.69 and 1.50) the ratio's geometric SD cannot fall below 11.1, so P3 could not have failed at any correlation")
    v("power.five", 0.5, "RUN", "instrument_extra.py", "the alternative named in the printed line")
    v("p001", 7e-06, "RUN", "instrument_extra.py", "paper says p < 0.001; the script prints p=7e-06")
    v("p001b", 0.00056, "RUN", "m2_from_counts.py", "paper says p < 0.001; the script prints p=0.00056")
    v("sv.kws.m", 1.898584, "SAVED", "supplement_r10.py (saved output)", "1,898,584")
    v("de.25", 25.0, "FILE", "cross_sector_ai_citation_study.md (A3)")
    # earlier wrong values the paper quotes in order to withdraw them
    CL = (B / "CHANGELOG_versions.md").read_text()
    assert "+0.19" in CL and "+0.29" in CL and ("-0.09" in CL or "−0.09" in CL)
    v("old.m009", -0.09, "FILE", "CHANGELOG_versions.md", "a withdrawn value, quoted as such")
    v("old.019", 0.19, "FILE", "CHANGELOG_versions.md", "a withdrawn value, quoted as such")
    v("old.029", 0.29, "FILE", "CHANGELOG_versions.md", "a withdrawn value, quoted as such")
    v("sv.old78", 0.777, "SAVED", "analyze_reviews.py (saved output)", "the superseded computation, still printed by that script")

    # no source in the bundle
    none = "no source in the bundle"
    v("hubs52", None, "NONE", "none", "the author's statement; the hub list is not released and the pages were not re-fetched")
    v("hubs53", None, "NONE", "none", "the author's statement; the hub list is not released and the pages were not re-fetched")
    SRr = {r["quantity"]: r["value"] for r in csv.DictReader((B / "instrument_divergence_extra/single_reads_2026-10.csv").open())}
    a, b_ = re.match(r"(\d+) and (\d+)", SRr["Domain Ratings of the two national carriers co-cited with the section"]).groups()
    v("dr.87", float(a), "FILE", "single_reads_2026-10.csv", "dashboard read, not archived")
    v("dr.91", float(b_), "FILE", "single_reads_2026-10.csv", "dashboard read, not archived")
    k13 = next(k for k in SRr if k.startswith("Domain Rating of the five domains"))
    a, b_ = re.match(r"(\d+) to (\d+)", SRr[k13]).groups()
    v("dr.13", float(a), "FILE", "single_reads_2026-10.csv", "dashboard read, not archived")
    v("dr.83", float(b_), "FILE", "single_reads_2026-10.csv", "dashboard read, not archived")
    k40 = next(k for k in SRr if k.startswith("reported monthly searches of the lowest-traffic rows"))
    a, b_ = re.match(r"(\d+) to (\d+)", SRr[k40]).groups()
    v("low40", float(a), "FILE", "single_reads_2026-10.csv", "dashboard read, not archived")
    v("low170", float(b_), "FILE", "single_reads_2026-10.csv", "dashboard read, not archived")

    # stamps: block data from the public block explorer, proof paths read offline
    first = min(blocks, key=lambda h: h if h >= 973000 else 10 ** 9)
    t = lambda h, f="%H:%M": __import__("datetime").datetime.fromtimestamp(blocks[h]["timestamp"], __import__("datetime").UTC).strftime(f)
    v("bk.first", float(first), "BLOCK", "wikipedia_demand_372_manifest.txt.ots, read here; blockstream.info block data",
      "973,943 is a valid attestation but not the first: the proof holds three, 973,934 (05:44:22 UTC), 973,943 (06:51:59 UTC) and 973,953 (08:19:43 UTC); each computed digest equals that block's merkle root")
    v("bk.first.t", t(first), "BLOCK", "blockstream.info, block 973,934",
      "the paper's 06:51 is block 973,943's time; the stamp first reached a block at 05:44:22 UTC, 24 minutes after the read ended (05:19:45)")
    v("bk.twoh", 2.0, "BLOCK", "05:10 stamp to 05:44:22 first block (34 minutes); 06:51:59 for the block the paper names",
      "still true of either block, but loose: 34 minutes from the stamp to the first block")
    v("bk.t971506", t(971506), "BLOCK", "blockstream.info, block 971,506 (04:05:42 UTC)", "merkle root equal to the proof's digest")
    v("bk.t971522", t(971522), "BLOCK", "blockstream.info, block 971,522 (06:10:20 UTC)", "merkle root equal to the proof's digest")
    log = TXT["wlog"]
    v("t.0511", re.search(r"(\d\d:\d\d):\d\d UTC  start", log).group(1), "FILE", "collection_log.txt")
    v("t.0519", re.search(r"(\d\d:\d\d):\d\d UTC  done", log).group(1), "FILE", "collection_log.txt")
    v("t.0510", re.search(r"Written 2026-10-31 (\d\d:\d\d) UTC", (B / "wikipedia_demand/wikipedia_demand_372_manifest.txt").read_text()).group(1), "FILE", "wikipedia_demand_372_manifest.txt")

    # second pass
    cells = list(csv.DictReader((B / "ai_citation_cross_sector/aggregates/cross_sector_cells.csv").open()))
    assert {r["export_rows"] for r in cells} == {"1000"}
    v("exp1000", 1000.0, "CALC", "cross_sector_cells.csv: export_rows is 1000 in all 88 cells")
    v("p_below", 3.4e-09, "RUN", "m2_from_counts.py: p=3.4e-09 (+0.185), p=0 and p=2.2e-07 (own volumes); paper says below 0.001")
    NOUFI = "needs the ufi repository, which is not in the bundle (the paper cites it at a public URL; not fetched here)"
    for nm, val in (("ufi.924", 924.0), ("ufi.66", 66.0), ("ufi.dg1", None), ("ufi.dg2", None), ("ufi.c1", None), ("ufi.c2", None), ("ufi.a", 0.5), ("ufi.b", 0.5), ("ufi.d", 0.85),
                    ("ufi.22", 22.0), ("ufi.21", 21.0), ("ufi.022", 0.22), ("ufi.30", 30.0), ("ufi.08", 0.8), ("ufi.4", 4.0), ("ufi.5", 5.0), ("ufi.704", 70.4),
                    ("ufi.13", 13.0), ("ufi.4s", 4.0), ("ufi.2q", 2.0), ("ufi.4q", 4.0)):
        v(nm, None, "NONE", "ufi repository (not in the bundle)", NOUFI)
    v("de.10000", 10000.0, "FILE", "cross_sector_ai_citation_study.md (A1)")
    v("de.10000b", None, "NONE", "none", "the stopped prompt-level exports are not in the bundle")
    v("t2.days78", 78.0, "CALC", "6 + 31 + 30 + 11")
    m_ = re.search(r"\((\d+) duplicates dropped\); (\d+) name", TXT["vendor"])
    v("st.459", float(m_[1]) + float(m_[2]), "RUN", "vendor_reliance.py --offline: 456 + 3 duplicates", "a withdrawn value, quoted as such")
    v("cal.24", 24.0, "CALC", "26 July + 60 days by the calendar")
    v("day60", 60.0, "CALC", "26 July + 60 days = 24 September")
    v("cal.29", 29.0, "CALC", "26 July + 65 days by the calendar")
    v("day65", 65.0, "CALC", "26 July + 65 days = 29 September")
    pi = re.search(r"12 Oct (\d\d:\d\d)-(\d\d:\d\d)", TXT["pilot"])
    v("pi.t1", pi[1], "SAVED", "project copy of cross_sector_sensitivity.py (saved output)")
    v("pi.t2", pi[2], "SAVED", "project copy of cross_sector_sensitivity.py (saved output)")
    v("terr6", 6.0, "FILE", "wikipedia_demand_372.md ('excluding the six territory codes')")
    v("npa451", None, "NONE", "none", "the numbering plan registry extract (npa_report.csv) is not in the bundle")
    v("n8", 8.0, "CALC", "cross_sector_type_shares.csv: eight surfaces")
    v("n7cp", 7.0, "CALC", "Table 5: columns after day 0")
    v("n2cross", 2.0, "CALC", "/product-compare/ and /device-compare/ cross one when matched")
    v("nine10", 9.0, "RUN", "r2_link_check.py: 90.5% and 89.2% in store", "nine in ten")
    v("one", 1.0, "CALC", "924 of 6,620 is 1 in 7.2")
    v("one_in_7", 7.0, "CALC", "924 of 6,620 is 1 in 7.2")
    v("n4", 4.0, "FILE", "cross_sector_ai_citation_study.md and wikipedia_demand_372.md: P1 to P4 in each")
    src = (B / "ai_citation_cross_sector/scripts/cross_sector.py").read_text()
    v("n17", 17.0, "CALC", "the video, forum, social and user_publishing sets in cross_sector.py, with x.com and twitter.com as one platform", "")
    v("n4runs", 4.0, "CALC", "four reproduction folders in 08_REVIEW")
    v("n4q", 4.0, "CALC", "Table 5: rows with a value in the day-37 column")
    v("n9q", 9.0, "CALC", "Table 5: nine rows")
    v("t6.r2x", 226.0, "CALC", "(3,385 - 2) / 15, from Table 5")
    v("t6.r5", 1121.0, "CALC", "(37,141 - 20,326) / 15, from Table 5")
    v("t6.r6", 411.0, "CALC", "(43,302 - 37,141) / 15, from Table 5")
    v("t5.rd45", n(T5["Live referring domains"][D["45"]]), "CIRC", circ, cnote)
    v("t5.rd60", n(T5["Live referring domains"][D["60"]]), "CIRC", circ, cnote)



==> anc/08_REVIEW/reproduction_v5.3_run5_2026-11-03/check_scripts/facts.py <==
"""Statements in words that a released output decides, and the numeric labels printed inside the figures."""
import csv
import re
import subprocess
from collections import Counter

from values import B, J, TXT, VALUES

val = lambda k: VALUES[k]["obtained"]
s7, w = TXT["s7"], TXT["wiki"]
p1_fail = "on both products 4/11 -> fails" in s7
p2_hold = "'copilot': 11} -> holds" in s7
p3_fail = "3/11 -> fails" in s7
p4_dir = val("p4.a") > val("p4.b") and val("p4.d") > val("p4.e") and val("p4.c") > 0.05 and val("p4.f") > 0.05
tally_m3 = p1_fail and p2_hold and p3_fail and p4_dir
wiki_tally = "P1 held; P2 held (boundary); P3 held; P4 held" in w
hub = Counter(r["location"] for r in csv.DictReader((B / "instrument_divergence_extra/section_code_pages_2026-10-14.csv").open()))
hub_per_code = all(v / hub[k] < 238 for k, v in (("NY", 474), ("CA", 337), ("TX", 322), ("FL", 304)))
P = J["prefixes"]
FACTS = [
    (r"one held, one held in direction only and two failed", tally_m3, "RUN", "section7_from_aggregates.py: P1 fails, P2 holds, P3 fails, P4 in direction with p 0.27 and 0.21"),
    (r"one held, one in direction, two failed", tally_m3, "RUN", "section7_from_aggregates.py"),
    (r"two of four predictions written before collection failed", tally_m3, "RUN", "section7_from_aggregates.py"),
    (r"P1, P3 and P4 held; P2 held at its boundary", wiki_tally, "RUN", "wiki_demand_analysis.py"),
    (r"Prediction P1 \(positive, with an interval excluding zero\) held", val("w.lo") > 0, "RUN", "wiki_demand_analysis.py: P1 HELD"),
    (r"P2 \(a point estimate between \+0\.40 and \+0\.80, the band inside which Measurement 2's branch-level estimates fall\) held at its boundary", "P2 (point estimate between +0.40 and +0.80): HELD (boundary" in w and 0.40 < val("m2.modal") < 0.80 and 0.40 < val("m2.split") < 0.80, "RUN", "wiki_demand_analysis.py; m2_from_counts.py"),
    (r"P4 \(every code covered by an article that names it\) held", "P4 (every code covered by an article that names it): HELD" in w, "RUN", "wiki_demand_analysis.py"),
    (r"\(P3, held;", "exceeds" not in "" and "above 3.1, Measurement 1's figure for the vendor pair): HELD" in w, "RUN", "wiki_demand_analysis.py"),
    (r"no title was missing and none lacked data", "titles with no pageview data 0" in w and "not covered 0" in w and J["F.pageview_status"] == {"200": 1249}, "CALC", "wiki_demand_analysis.py; pageviews.jsonl: 1,249 responses, all status 200"),
    (r"so a request by any name for an article is counted once|so that a request by any name for an article is counted once", J["F.group_vs_title_differences"] == {} and J["F.monthly_vs_raw_mismatches"] == 0, "CALC", "pageviews.jsonl to pageviews_monthly.csv to wiki_groups.csv recomputed: no difference"),
    (r"about ten times their pooled median share", 9.5 <= val("s.g") / val("s.o") <= 10.5, "RUN", "21.3 / 2.1 from section7_from_aggregates.py"),
    (r"about ten times the pooled median share", 9.5 <= val("s.g") / val("s.o") <= 10.5, "RUN", "21.3 / 2.1 from section7_from_aggregates.py"),
    (r"the ratio between the two groups stays near ten", all(9.5 <= a / b <= 10.5 for a, b in ((val("sn.t1.g"), val("sn.t1.o")), (val("sn.t2.g"), val("sn.t2.o")), (val("sn.t3.g"), val("sn.t3.o")))), "SAVED", "cross_sector_sensitivity.py (saved output): 10.2, 10.1, 10.1"),
    (r"more than twice Gemini's", val("s.g") / val("s.gem") > 2, "RUN", "21.3 / 9.2 from section7_from_aggregates.py"),
    (r"with the lowest Google figure above the highest of the other four in every sector", val("s.dom") == 11, "RUN", "section7_from_aggregates.py: 11/11; recomputed from cross_sector_type_shares.csv"),
    (r"In every one of the eleven sectors, the lowest of the four Google views", val("s.dom") == 11, "RUN", "section7_from_aggregates.py: 11/11"),
    (r"Gemini, also Google's, is the highest of the other four", val("s.gem") > max(val("s.gpt"), val("s.per"), val("s.cop")), "RUN", "section7_from_aggregates.py"),
    (r"Semrush reports more ranking keywords than Ahrefs on every prefix", all(x["kr"] > 1 for x in P), "CALC", "data/*.csv"),
    (r"judged about two-thirds correct", 0.62 <= val("r2.a2") / 100 <= 0.70, "RUN", "r2_link_check.py: 65.0% to 66.8%"),
    (r"about two in three are correct", 0.62 <= val("r2.a2") / 100 <= 0.70, "RUN", "r2_link_check.py: 65.0% to 66.8%"),
    (r"about two in three correct", 0.62 <= val("r2.a2") / 100 <= 0.70, "RUN", "r2_link_check.py: 65.0% to 66.8%"),
    (r"single-word labels, which are right about half the time", 48 <= val("r2.sw2") <= val("r2.sw1") <= 52, "RUN", "r2_link_check.py: 48.0% and 50.0%"),
    (r"half for single-word labels", 48 <= val("r2.sw2") <= val("r2.sw1") <= 52, "RUN", "r2_link_check.py: 48.0% and 50.0%"),
    (r"from a factor of five below to nearly nine above", 4.5 <= 1 / val("an.mmin") <= 5.5 and 8.5 <= val("an.mmax") < 9, "RUN", "analyze.py: 0.20x and 8.89x"),
    (r"by a factor of five below to nearly nine above", 4.5 <= 1 / val("an.mmin") <= 5.5 and 8.5 <= val("an.mmax") < 9, "RUN", "analyze.py: 0.20x and 8.89x"),
    (r"can differ by a factor of five below to nearly nine above", 4.5 <= 1 / val("an.mmin") <= 5.5 and 8.5 <= val("an.mmax") < 9, "RUN", "analyze.py: 0.20x and 8.89x"),
    (r"ran from one fifth to seven times", 0.15 <= val("an.min") <= 0.25 and 6.5 <= val("an.max") <= 7.5, "RUN", "analyze.py: 0.20x and 7.24x"),
    (r"about its referring domains by a factor of eleven", 10.5 <= val("rd.x") < 11.5, "CALC", "913 / 80"),
    (r"the other two are six to seven times apart on one instrument and about equal on the other", 6 <= val("rev.b") <= 7.5 and 6 <= val("rev.a") <= 7.5, "RUN", "instrument_extra.py section 10: 7.25x and 6.09x on one, 1.10x and 1.05x on the other"),
    (r"the two exceptions were six to seven times apart on one instrument and about equal on the other", 6 <= val("rev.b") <= 7.5 and 6 <= val("rev.a") <= 7.5, "RUN", "instrument_extra.py section 10"),
    (r"two pairs six to seven times apart were ordered the other way", 6 <= val("rev.b") <= 7.5 and 6 <= val("rev.a") <= 7.5, "RUN", "instrument_extra.py section 10"),
    (r"Each exceeds any individual code page", 294 > 238, "FILE", "single_reads_2026-10.csv: smallest hub 294, largest code page 238"),
    (r"per code it lists, a state hub is cited less often than the most-cited code pages", hub_per_code, "CALC", "section_code_pages_2026-10-14.csv: NY 20.6, CA 8.2, TX 11.1, FL 13.2 answers per code against 238"),
    (r"the 50 states, the District, and the plan-wide toll-free codes", len(hub) == 52 and "NANP AREA" in hub and "DC" in hub, "FILE", "section_code_pages_2026-10-14.csv: 50 states, DC, NANP AREA"),
    (r"It closes every full column", True, "CALC", "Table 5: total less the three bands equals the derived row in all six full columns"),
    (r"the next two lie within four months of it", 133 - 129 <= 4 and 133 - 132 <= 4, "CALC", "data/ahrefs_prefixes: 133, 132 and 129 months"),
    (r"the vendor's figure spreads the class across five orders of magnitude where the count spreads it across one", 4.5 <= __import__("math").log10(val("w.vmax") / val("w.vmin")) <= 5.5 and 0.5 <= __import__("math").log10(val("w.wmax") / val("w.wmin")) <= 1.5, "RUN", "wiki_demand_supplement.py: 4.87 and 1.18 decades"),
    (r"(?:Separate agents )?reproduced the source bundle four times in clean folders", len(list((B / "08_REVIEW").glob("reproduction_v5.2_*"))) == 4, "CALC", "four folders in 08_REVIEW"),
    (r"the paper builds from the bundle", True, "RUN", "build_tex.py rebuilt paper.tex byte for byte; tectonic compiled it to a PDF differing from the shipped one in 60 bytes of date and ID"),
]

# numeric labels printed inside the figures: figure, shipped file, label as printed, registry value
FIG_LABELS = [
    ("Figure 1", "fig0_framework", ["60 of 66"], None), ("Figure 1", "fig0_framework", ["0.20x to 7.24x"], None),
    ("Figure 2", "fig1_divergence", ["25.9x"], "t2.Jul.us"), ("Figure 2", "fig1_divergence", ["27.1x"], "t2.Aug.us"), ("Figure 2", "fig1_divergence", ["10.2x"], "t2.Sep.us"), ("Figure 2", "fig1_divergence", ["7.5x"], "t2.Oct.us"),
    ("Figure 3", "fig2_aio", ["2.94x"], "t3.Jul.r"), ("Figure 3", "fig2_aio", ["2.61x"], "t3.Aug.r"), ("Figure 3", "fig2_aio", ["2.42x"], "t3.Sep.r"), ("Figure 3", "fig2_aio", ["1.34x"], "t3.Oct.r"),
    ("Figure 4", "fig3_refdomains", ["61.9%"], "sr.info"), ("Figure 4", "fig3_refdomains", ["26.4%"], "sr.asia"), ("Figure 4", "fig3_refdomains", ["10.2%"], "sr.axyz"), ("Figure 4", "fig3_refdomains", ["75%"], "sr.sxyz"),
    ("Figure 4", "fig3_refdomains", ["913"], "sr.913"), ("Figure 4", "fig3_refdomains", ["80"], "sr.80"),
    ("Figure 5", "fig4_prefixes", ["−0.11"], "an.rho"),
    ("Figure 7", "fig11_wikipedia", ["+0.45"], "w.prim"), ("Figure 7", "fig11_wikipedia", ["+0.34"], "w.lo"), ("Figure 7", "fig11_wikipedia", ["+0.54"], "w.hi"), ("Figure 7", "fig11_wikipedia", ["240"], "w.groups"), ("Figure 7", "fig11_wikipedia", ["125"], "w.g1"),
    ("Figure 6", "fig9_reviews", ["1,008"], "m2.ment"), ("Figure 6", "fig9_reviews", ["+0.18"], "m2.rhom.x"), ("Figure 6", "fig9_reviews", ["+0.75"], "m2.split"), ("Figure 6", "fig9_reviews", ["17"], "m2.nb"),
    ("Figure 9", "fig5_cited", ["474"], "sr.ny"), ("Figure 9", "fig5_cited", ["337"], "sr.ca"), ("Figure 9", "fig5_cited", ["322"], "sr.tx"), ("Figure 9", "fig5_cited", ["304"], "sr.fl"), ("Figure 9", "fig5_cited", ["294"], "sr.nat"),
    ("Figure 9", "fig5_cited", ["238"], "sr.c214"), ("Figure 9", "fig5_cited", ["228"], "sr.c786"), ("Figure 9", "fig5_cited", ["218"], "sr.c404"),
    ("Figure 10", "fig6_positions", ["15,830"], "t5.pos37"), ("Figure 10", "fig6_positions", ["43,980"], "t5.pos77"), ("Figure 10", "fig6_positions", ["226"], "t6.r2x"), ("Figure 10", "fig6_positions", ["768"], "t6.r2"), ("Figure 10", "fig6_positions", ["132"], "t6.r3"),
    ("Figure 10", "fig6_positions", ["562"], "t6.r4"), ("Figure 10", "fig6_positions", ["1121"], "t6.r5"), ("Figure 10", "fig6_positions", ["411"], "t6.r6"), ("Figure 10", "fig6_positions", ["415"], "t5.rd45"), ("Figure 10", "fig6_positions", ["828"], "t5.rd60"), ("Figure 10", "fig6_positions", ["909"], "t5.rd75"),
]


def figure_text(name):
    return subprocess.run(["pdftotext", str(B / f"{name}.pdf"), "-"], capture_output=True, text=True).stdout


==> anc/08_REVIEW/reproduction_v5.3_run5_2026-11-03/check_scripts/figures_compare.py <==
#!/usr/bin/env python3
"""Compare every regenerated figure with the one shipped at the bundle's top level: PNG byte for byte and pixel for pixel;
PDF byte for byte, then with the /CreationDate and /ID removed, and rendered at 150 dpi pixel for pixel."""
import hashlib, re, subprocess, sys, tempfile
from pathlib import Path
from PIL import Image, ImageChops
R = Path(sys.argv[1]); N = "User_First_Intelligence_v5.3_2026-11-03_source"; P = R / "pristine" / N
MAP = {"fig0_framework": ("make_fig0", "."), "fig1_divergence": ("make_figs_v4", "."), "fig2_aio": ("make_figs_v4", "."), "fig3_refdomains": ("make_figs_v4", "."),
       "fig4_prefixes": ("make_figs_v4", "."), "fig5_cited": ("make_figs_v4", "."), "fig6_positions": ("make_figs_v4", "."),
       "fig10_sources": ("make_fig_sources", "ai_citation_cross_sector/scripts"), "fig11_wikipedia": ("make_fig_wikipedia", "wikipedia_demand")}
def render(pdf, out):
    subprocess.run(["pdftoppm", "-r", "150", "-png", "-singlefile", str(pdf), str(out)], check=True)
    return Image.open(str(out) + ".png").convert("RGB")
def strip(b):
    b = re.sub(rb"/CreationDate \([^)]*\)", b"", b)
    b = re.sub(rb"/ModDate \([^)]*\)", b"", b)
    return b
for fig, (tag, folder) in MAP.items():
    new = R / "runs" / tag / N / folder
    pngA, pngB = (P / f"{fig}.png"), (new / f"{fig}.png")
    pdfA, pdfB = (P / f"{fig}.pdf"), (new / f"{fig}.pdf")
    png_same = pngA.read_bytes() == pngB.read_bytes()
    px = ImageChops.difference(Image.open(pngA).convert("RGB"), Image.open(pngB).convert("RGB")).getbbox() if Image.open(pngA).size == Image.open(pngB).size else "size differs"
    pdf_same = pdfA.read_bytes() == pdfB.read_bytes()
    pdf_same2 = strip(pdfA.read_bytes()) == strip(pdfB.read_bytes())
    with tempfile.TemporaryDirectory() as t:
        a = render(pdfA, Path(t) / "a"); b = render(pdfB, Path(t) / "b")
        rpx = ImageChops.difference(a, b).getbbox() if a.size == b.size else "size differs"
    print(f"{fig:18} script {tag:20} PNG bytes {'same' if png_same else 'DIFF'}; PNG pixels {'same' if px is None else 'DIFF ' + str(px)}; PDF bytes {'same' if pdf_same else 'differ'}; PDF without dates {'same' if pdf_same2 else 'DIFF'}; PDF rendered {'same' if rpx is None else 'DIFF ' + str(rpx)}")
# figure 6 cannot be redrawn; the shipped file's printed labels
print("fig9_reviews: make_fig_reviews_v50.py cannot run (needs out/label_demand_aggregates.csv and out/branch_shares_corrected.csv from the licensed export)")


==> anc/08_REVIEW/reproduction_v5.3_run5_2026-11-03/check_scripts/final_checks.py <==
#!/usr/bin/env python3
"""Final cross-checks: rounding at exact halves, saved outputs against reruns, v5.2 outputs against today's, pristine tree against the zip."""
import csv, hashlib, json, re, sys, zipfile
from pathlib import Path
R = Path(sys.argv[1]); N = "User_First_Intelligence_v5.3_2026-11-03_source"; B = R / "pristine" / N; O = R / "outputs"
rows = json.loads((R / "table_out/numbers.json").read_text())
print("== rounding: values on or within 2% of a half unit from the exact or printed value")
for r in rows:
    q = re.sub(r"[x%+,K]", "", r["quoted"]).replace("−", "-")
    try:
        qv = float(q); ob = float(r["obtained"])
    except (TypeError, ValueError):
        continue
    d = len(q.split(".")[1]) if "." in q else 0
    if d == 0 and abs(qv) > 400:
        continue
    half = 0.5 * 10 ** (-d)
    if abs(abs(qv - ob) - half) <= 0.02 * half and abs(ob) < 1e7:
        print(f"  {r['section']:8} p.{r['page']:<3} paper {r['quoted']:8} value {ob}  {r['source'][:60]}")
print("  99 of 120 is exactly 82.5%, which the script prints as 82% (Python rounds half to even); the paper quotes 82%")
print("\n== saved outputs of scripts that cannot run, against reruns of the same lines")
lines = lambda p: [l.rstrip() for l in Path(p).read_text().splitlines() if l.strip()]
sup = lines(B / "review_demand/supplement_r10_output.txt"); m2 = lines(O / "m2_from_counts.stdout")
print("  m2_from_counts.py rerun lines found verbatim in supplement_r10_output.txt:", sum(l in sup for l in m2), "of", len(m2))
print("    not verbatim:", [l[:100] for l in m2 if l not in sup])
s2 = (B / "ai_citation_cross_sector/scripts/cross_sector_sensitivity2_output.txt").read_text()
s7 = (O / "section7_from_aggregates.stdout").read_text()
c1 = lambda t: re.findall(r"\d+\.\d%", t.split("== Appendix C1")[1].split("== Appendix C2")[0])
print("  Table C1 digits, section7 rerun vs saved sensitivity2:", c1(s7) == c1(s2), len(c1(s7)))
c2 = lambda t: re.findall(r"[\d,]+\.\d", t.split("== Appendix C2")[1].split("==")[0])
print("  Table C2 digits, section7 rerun vs saved sensitivity2:", c2(s7) == c2(s2), len(c2(s7)))
a = (O / "cross_sector_sensitivity2.stdout").read_text()
print("  cross_sector_sensitivity2.py partial stdout is a prefix of its saved output:", s2.startswith(a.rstrip("\n")) or a.strip() in s2)
print("\n== v5.2 reruns shipped in 08_REVIEW/run4 against today's stdout (the paper says v5.3 changes no earlier result)")
RUN4 = B / "08_REVIEW/reproduction_v5.2_run4_2026-10-15/outputs"
for t, f in (("analyze", "analyze_stdout.txt"), ("instrument_extra", "instrument_extra_stdout.txt"), ("m2_from_counts", "m2_from_counts_stdout.txt"), ("r2_link_check", "r2_link_check_stdout.txt"), ("vendor_reliance_offline", "vendor_reliance_offline_stdout.txt"), ("stakes_screen_check", "stakes_screen_check_stdout.txt"), ("section7_from_aggregates", "section7_from_aggregates_stdout.txt"), ("make_tables_sector_surface", "make_tables_sector_surface_stdout.txt")):
    x, y = (O / f"{t}.stdout").read_text(), (RUN4 / f).read_text()
    same = x == y
    extra = [l for l in x.splitlines() if l not in y.splitlines()]
    gone = [l for l in y.splitlines() if l not in x.splitlines()]
    print(f"  {t:30} {'identical' if same else f'differs: {len(extra)} lines only today, {len(gone)} lines only in v5.2'}")
    for l in gone[:5]:
        print("      only v5.2:", l[:120])
print("\n== pristine tree against the zip")
z = zipfile.ZipFile(R / "User_First_Intelligence_v5.3_2026-11-03_source.zip")
bad = z.testzip()
diff = 0; n = 0
for i in z.infolist():
    if i.is_dir():
        continue
    n += 1
    if (R / "pristine" / i.filename).read_bytes() != z.read(i):
        diff += 1
print(f"  testzip {bad}; files {n}; differing from the zip after all runs {diff}")


==> anc/08_REVIEW/reproduction_v5.3_run5_2026-11-03/check_scripts/make_report.py <==
#!/usr/bin/env python3
"""Write reproduction_report.md, numbers_table.csv and the command log into the report folder, from the table built by number_table.py."""
import csv
import hashlib
import json
import platform
import re
import shutil
import subprocess
import sys
from collections import Counter
from pathlib import Path

R = Path(__file__).resolve().parents[1]
DEST = Path(sys.argv[1])
N = "User_First_Intelligence_v5.3_2026-11-03_source"
O = R / "outputs"
rows = json.loads((R / "table_out/numbers.json").read_text())
cov = json.loads((R / "table_out/coverage.json").read_text())
tally = Counter(r["status"] for r in rows)
basis = Counter((r["status"], r["basis"]) for r in rows)
kinds = Counter("statement in words" if r["value_name"] == "fact" else "label inside a figure" if r["value_name"] == "figure" else "table cell" if r["value_name"] == "table" else "number in prose" for r in rows)
ver = lambda m: __import__("importlib.metadata").metadata.version(m)
sha = hashlib.sha256((R / f"{N}.zip").read_bytes()).hexdigest()
sha_pdf = hashlib.sha256((R / "User_First_Intelligence_v5.3_2026-11-03.pdf").read_bytes()).hexdigest()
J = lambda t: json.loads((O / f"{t}.json").read_text())
assert not any("—" in str(v) for r in rows for v in r.values())


def esc(s):
    return str(s).replace("|", "\\|").replace("\n", " ")


# ------------------------------------------------------------------ the per-number CSV
DEST.mkdir(parents=True, exist_ok=True)
with (DEST / "numbers_table.csv").open("w", newline="") as f:
    w = csv.writer(f)
    w.writerow(["id", "section", "pdf_page", "quoted_in_paper", "context", "script_or_source", "value_obtained", "basis", "status", "reason"])
    for r in rows:
        w.writerow([r["id"], r["section"], r["page"], r["quoted"], r["context"], r["source"], r["obtained"], r["basis"], r["status"], r["reason"]])

# ------------------------------------------------------------------ command log
head = f"""# Command log, independent reproduction run 5, 3 November 2026
# R = session scratchpad folder repro_run5 (fresh, empty when created). Every script run: a new unpack of the zip, the
# bundle's command, under sandbox-exec denying all network and all writes to the Desktop (check_scripts/run_one.py).
# Setup, before the first logged run:
shasum -a 256 <project>/06_MANUSCRIPT/User_First_Intelligence_v5.3_2026-11-03_source.zip <project>/06_MANUSCRIPT/User_First_Intelligence_v5.3_2026-11-03.pdf
unzip -l <zip>
cp <zip> <pdf> R/
unzip -q -o R/<zip> -d R/pristine
pdftotext -layout R/<pdf> R/paper_layout.txt; pdftotext R/<pdf> R/paper_raw.txt; pdfinfo R/<pdf>
grep -rnE "/Users/|Desktop/|expanduser|~/|Research-Papers" (scripts): no absolute paths outside 08_REVIEW
grep -rlE "urllib.request|requests.|http.client|socket|subprocess|os.system" (scripts)
sandbox-exec -p '(version 1)(allow default)(deny network*)' python3 -c "urllib.request.urlopen('https://example.org')": blocked, as intended
which python3 pdftotext tectonic xelatex pandoc ots; python3 -m pip list; python3 -m pip show ufi
# Three attempts at the build batch stopped on errors in the reproducer's own shell and runner (word splitting in zsh, a broken
# string in run_one.py), before any bundle script started; they are not listed.
"""
auto = (R / "command_log.txt").read_text()
tail = """
# After the logged runs:
PYTHONDONTWRITEBYTECODE=1 python3 check_scripts/side_checks.py R/pristine/<bundle>        # outputs/_side_checks.log
python3 check_scripts/figures_compare.py R                                                # outputs/_figures_compare.log
bash check_scripts/misc_runs.sh                                                           # determinism diff, stamped vs current, PDF byte diff
PYTHONDONTWRITEBYTECODE=1 python3 check_scripts/number_table.py table_out                 # outputs/_number_table.log, repeated while the rules were written
MUTATE=<11,22,33,44,55,66> python3 check_scripts/number_table.py table_out                # outputs/_mutation_final.log
PYTHONDONTWRITEBYTECODE=1 python3 check_scripts/final_checks.py R                         # outputs/_final_checks.log
git -C <project> status --short; shasum -a 256 <zip> <pdf>                                # end-of-run state, read only
python3 check_scripts/make_report.py <report folder>
"""
log = head + "\n# Runs, in order, as the runner logged them:\n" + auto + tail
(DEST / "command_log.txt").write_text(log)

# ------------------------------------------------------------------ report
SCRIPTS = [
    ("data/analyze.py", "`cd data; python3 analyze.py`", "RAN", "No output file ships beside it. Stdout identical to the v5.2 record in `08_REVIEW/.../run4/outputs/analyze_stdout.txt`.", "analyze"),
    ("instrument_divergence_extra/instrument_extra.py", "`cd instrument_divergence_extra; python3 instrument_extra.py`", "RAN", "Stdout byte-identical to `instrument_extra_output.txt`; the four series CSVs it rewrites are byte-identical.", "instrument_extra"),
    ("protocols/instrument_extra_as_stamped.py", "`cd protocols; python3 instrument_extra_as_stamped.py`", "RAN", "No shipped output. Sections 1 to 6 identical to the current script's; its four CSVs byte-identical to the shipped ones.", "instrument_extra_as_stamped"),
    ("protocols/reread_compare.py", "`cd protocols; python3 reread_compare.py`", "FAILED", "FileNotFoundError on `03_DATA/instrument_divergence_ahrefs_prefixes_2026-10-12.csv`. The README says it reads the project's folders and to use the wrapper; expected.", "reread_compare"),
    ("protocols/reread_compare_anywhere.py", "`cd protocols; python3 reread_compare_anywhere.py`", "RAN", "Hash of the stamped script matches the manifest; prints \"the sheet has no values yet\", as it should for an empty sheet.", "reread_compare_anywhere"),
    ("review_demand/m2_from_counts.py", "`cd review_demand; python3 m2_from_counts.py`", "RAN", "Stdout byte-identical to `m2_from_counts_output.txt`. 34 of its 35 lines also appear verbatim in the saved `supplement_r10_output.txt`.", "m2_from_counts"),
    ("review_demand/r2_link_check.py", "`cd review_demand; python3 r2_link_check.py`", "RAN", "Stdout byte-identical to `r2_link_check_output.txt`.", "r2_link_check"),
    ("review_demand/analyze_reviews.py", "`cd review_demand; python3 analyze_reviews.py`", "CANNOT RUN", "Missing `Telecom_reviews_and_responses.xlsx`, `Telecom_classification.xlsx` (licensed, withheld as the paper says). Saved output compared with the paper only.", "analyze_reviews"),
    ("review_demand/r2_link_sample.py", "`cd review_demand; python3 r2_link_sample.py`", "CANNOT RUN", "Missing the same licensed export.", "r2_link_sample"),
    ("review_demand/supplement_r10.py", "`cd review_demand; python3 supplement_r10.py`", "CANNOT RUN", "Missing the same licensed export (and `Telecom_keywords_full.csv.gz`).", "supplement_r10"),
    ("review_demand/make_fig_reviews_v50.py", "`cd review_demand; python3 make_fig_reviews_v50.py`", "CANNOT RUN", "Missing `out/label_demand_aggregates.csv`, written from the licensed export. Figure 6 cannot be redrawn; its printed labels were read.", "make_fig_reviews_v50"),
    ("stakes/vendor_reliance.py", "`cd stakes; python3 vendor_reliance.py --offline`", "RAN", "Stdout byte-identical to `vendor_reliance_output.txt`. The online mode was not run.", "vendor_reliance_offline"),
    ("stakes/stakes_screen_check.py", "`cd stakes; python3 stakes_screen_check.py`", "RAN", "Stdout byte-identical to `stakes_screen_check_output.txt`.", "stakes_screen_check"),
    ("stakes/stakes_screen_sample.py", "`cd stakes; python3 stakes_screen_sample.py` (no network)", "CANNOT RUN", "Needs live OpenAlex for the abstracts. Its selection lines rerun offline give the same 120 ids in the same order as `stakes_screen_ids.csv`.", "stakes_screen_sample"),
    ("wikipedia_demand/wiki_collect.py", "not run, by instruction", "CANNOT RUN", "Live APIs excluded by the caller. Its outputs were checked instead: raw responses to monthly file to per-article table, no difference; 1,497 lines of responses.", None),
    ("wikipedia_demand/wiki_demand_analysis.py", "`cd wikipedia_demand; python3 wiki_demand_analysis.py`", "RAN", "**Differs from the shipped files in one printed line and one JSON key**: the release run prints \"score correlation: not available\" where the shipped output holds the project run's +0.413; `wiki_demand_headline.json` lacks the `cgs` block. All else byte-identical. README discloses this. The run overwrites both shipped files.", "wiki_demand_analysis"),
    ("wikipedia_demand/wiki_demand_supplement.py", "`cd wikipedia_demand; python3 wiki_demand_supplement.py`", "RAN", "Stdout byte-identical to `wiki_demand_supplement_output.txt`.", "wiki_demand_supplement"),
    ("wikipedia_demand/make_fig_wikipedia.py", "`cd wikipedia_demand; python3 make_fig_wikipedia.py`", "RAN", "PNG byte-identical to the shipped `fig11_wikipedia.png`, also when run after the analysis in one tree; PDF differs only in `/CreationDate`.", "make_fig_wikipedia"),
    ("ai_citation_cross_sector/scripts/section7_from_aggregates.py", "`cd .../scripts; python3 section7_from_aggregates.py`", "RAN", "Stdout byte-identical to `section7_from_aggregates_output.txt`.", "section7_from_aggregates"),
    ("ai_citation_cross_sector/scripts/cross_sector.py", "`cd .../scripts; python3 cross_sector.py`", "CANNOT RUN", "Stops with its message: raw Brand Radar exports are withheld. Saved output compared with the paper only.", "cross_sector"),
    ("ai_citation_cross_sector/scripts/cross_sector_sensitivity.py", "`cd .../scripts; python3 cross_sector_sensitivity.py`", "CANNOT RUN", "Same.", "cross_sector_sensitivity"),
    ("ai_citation_cross_sector/scripts/cross_sector_sensitivity2.py", "`cd .../scripts; python3 cross_sector_sensitivity2.py`", "CANNOT RUN", "Prints the variance block it can compute (a prefix of its saved output, byte for byte), then stops: raw exports withheld.", "cross_sector_sensitivity2"),
    ("ai_citation_cross_sector/scripts/make_tables_sector_surface.py", "`cd .../scripts; python3 make_tables_sector_surface.py`", "RAN", "Stdout byte-identical to `make_tables_sector_surface_output.txt`.", "make_tables_sector_surface"),
    ("ai_citation_cross_sector/scripts/make_fig_sources.py", "`cd .../scripts; python3 make_fig_sources.py`", "RAN", "PNG byte-identical to the shipped `fig10_sources.png`; PDF differs only in `/CreationDate`.", "make_fig_sources"),
    ("ai_citation_cross_sector/scripts/make_brand_radar_urls.py", "`cd .../scripts; python3 make_brand_radar_urls.py`", "RAN", "Rewrites `cross_sector_report_urls.json` byte-identically. It builds addresses and requests nothing.", "make_brand_radar_urls"),
    ("make_figs_v4.py", "`python3 make_figs_v4.py`", "RAN", "Six PNGs byte-identical to the shipped ones; six PDFs differ only in `/CreationDate`.", "make_figs_v4"),
    ("make_fig0.py", "`python3 make_fig0.py`", "RAN", "PNG byte-identical; PDF differs only in `/CreationDate`.", "make_fig0"),
    ("build_tex.py", "`python3 build_tex.py`", "RAN", "`build/paper.tex` byte-identical to the shipped `paper.tex`.", "build_tex"),
    ("build_docx.sh", "`zsh build_docx.sh`", "RAN", "Writes `build/paper.docx`. No DOCX ships in the bundle to compare with.", "build_docx"),
]
scr = "| Script | How run | Result | Against the shipped output |\n|---|---|---|---|\n"
for s, how, st, note, tag in SCRIPTS:
    t = ""
    if tag:
        j = J(tag)
        t = f" (exit {j['exit']}, {j['seconds']} s)"
    scr += f"| `{s}` | {how} | {st}{t} | {note} |\n"
scr += f"| `tectonic paper.tex` (the README's build; not a script) | `tectonic --keep-logs --chatter minimal paper.tex` | RAN (exit {J('tectonic_compile')['exit']}) | 39 pages. The PDF differs from the shipped one in 60 of 739,326 bytes (creation date and file ID); `pdftotext -layout` output byte-identical. |\n"
scr += "| `edit_v49*.py`, `edit_v5*.py` (35 scripts) | each once, in a disposable copy | RAN as documented: all 35 stop without writing | 5 stop on the missing `manuscript_v49.md`, 30 print REFUSE. The README says each refuses to run twice. |\n"
scr += "| `08_REVIEW/**/*.py` (37 scripts) | attempted with no arguments, offline | not applicable | Earlier reproducers' private checks with no documented command: 3 ran, 34 stop asking for their own arguments (`outputs/_08_review_scripts.tsv`). No number in the paper rests on them. |\n"
n_ran = sum(1 for x in SCRIPTS if x[2] == "RAN")
n_fail = sum(1 for x in SCRIPTS if x[2] == "FAILED")
n_cant = sum(1 for x in SCRIPTS if x[2] == "CANNOT RUN")

miss = [r for r in rows if r["status"] == "MISMATCH"]
mtab = "| Location | Paper says | Obtained | Script or source | Why |\n|---|---|---|---|---|\n"
for r in miss:
    ob = r["obtained"]
    ob = f"{int(ob):,}" if isinstance(ob, float) else ob
    mtab += f"| {r['section']}, PDF p. {r['page']} | {r['quoted']} | {ob} | {esc(r['source'])} | {esc(r['reason'])} |\n"

GROUPS = [("Licensed review export (`Telecom_reviews_and_responses.xlsx`, `Telecom_classification.xlsx`, `Telecom_keywords_full.csv.gz`)", ("supplement_r10", "analyze_reviews", "r2_link_sample")),
          ("Raw Brand Radar exports (`03_DATA/raw/brand_radar_*`), the sensitivities that need row-level data, and the pilot", ("cross_sector", "project copy")),
          ("`ufi` repository (not in the bundle): digests, 924 queries, 66 codes, 4/5, 70.4%, thirteen surface types, commit counts", ("ufi repository",)),
          ("`r1_predictors.csv` per-code scores (held back with Study R1): the +0.41", ("wiki_demand_analysis_output",)),
          ("Other statements with no source in the bundle (Table 7's cost figures, the 52 and 53 hub counts, code 451 in the registry, the stopped prompt-level exports)", ("none",))]
gr = "| Missing input | Values |\n|---|---|\n"
accounted = 0
for lab, keys in GROUPS:
    n = sum(1 for r in rows if r["status"] == "CANNOT RUN" and any(r["source"].startswith(k) for k in keys))
    accounted += n
    gr += f"| {lab} | {n} |\n"
assert accounted == tally["CANNOT RUN"], (accounted, tally)
n_saved = sum(1 for r in rows if r["status"] == "CANNOT RUN" and "agrees with the saved output" in r["reason"])

covt = "| Token class | Count |\n|---|---|\n" + "".join(f"| {k} | {v:,} |\n" for k, v in sorted(cov.items(), key=lambda kv: -kv[1]))

tab = "| # | Location | Quoted | Context | Script or source | Obtained | Basis | Status | Reason |\n|---|---|---|---|---|---|---|---|---|\n"
for r in rows:
    tab += f"| {r['id']} | {r['section']}, p. {r['page']} | {esc(r['quoted'])} | {esc(r['context'])} | {esc(r['source'])} | {esc(r['obtained'])} | {r['basis']} | {r['status']} | {esc(r['reason'])} |\n"

env = (O / "_environment.txt").read_text().strip()
git_state = (O / "_git_state_end.txt").read_text().strip()
report = f"""# Independent reproduction, run 5: User First Intelligence, manuscript v5.3 source bundle

Reproducer: an AI agent (Claude Code), working from the released bundle and the PDF the caller named, in a fresh folder in the session scratchpad, on 3 November 2026. Nothing was copied from the author's working project. No file of the paper, the bundle or the project was edited; the only addition to the project is this folder.

## Results at a glance

- **Scripts:** of the bundle's {len(SCRIPTS)} paper scripts, not counting 35 edit scripts, {n_ran} ran as documented, {n_fail} failed as its README predicts (`protocols/reread_compare.py`), {n_cant} cannot run ({n_cant - 1} need withheld data or a live service, and `wiki_collect.py` was excluded by instruction). The tectonic build also ran.
- **Output files:** every shipped output with a rerun counterpart is byte-identical except `wiki_demand_analysis_output.txt` and `wiki_demand_headline.json`, which differ in the one line and one key the README discloses. Every regenerated PNG is byte-identical; the PDFs differ only in `/CreationDate`. Every script that prints numbers was rerun under two fixed hash seeds with identical stdout.
- **Numbers:** **{len(rows):,} values checked: {tally['MATCH']:,} MATCH, {tally['MISMATCH']} MISMATCH, {tally['CANNOT RUN']} CANNOT RUN.** Those are {kinds['number in prose']:,} numbers in prose, {kinds['table cell']} table cells, {kinds['label inside a figure']} labels inside figures and {kinds['statement in words']} statements in words that an output decides.
- **What the matches rest on:** {basis[('MATCH', 'RUN')]} on a script rerun here, {basis[('MATCH', 'CALC')]} on the reproducer's own recomputation from released files, {basis[('MATCH', 'BLOCK')]} on public block data, {basis[('MATCH', 'FILE')]} on a released data file that records a dashboard read or a plan, and **{basis[('MATCH', 'CIRC')]} that cannot fail**: series CSVs parsed from the paper's own tables, as Section 14 discloses.
- **Build:** `build_tex.py` regenerates `paper.tex` byte for byte, and it compiles to the shipped PDF's exact text. So checks made on `manuscript_v50.md` hold for the PDF; every value was also located on a page of the shipped PDF.

## Problems found, most important first

**1. The Study W stamp first reached a Bitcoin block earlier than the paper says (the two mismatches).**

{mtab}
The paper's sentence (Section 6.2, PDF p. 15): "before the stamp reached a Bitcoin block (block 973,943, mined at 06:51 UTC): the proof dates the plan to within two hours of the read". The shipped proof `wikipedia_demand/wikipedia_demand_372_manifest.txt.ots` commits to the manifest's SHA-256 and holds **three** Bitcoin attestations, on separate branches of the proof. Executing the proof's operations and comparing with block data from a public explorer, each path's digest equals that block's merkle root:

| Block | Mined (UTC, 31 October 2026) | Merkle root (proof = block) |
|---|---|---|
| **973,934** | **05:44:22** | 787c370594040933515ca884d9b1ec72a2069c969103d9a38adde980df61e37e |
| 973,943 (the one the paper names) | 06:51:59 | 966975ca852fb540aa9172dfbe277cd09e0406134f32c0ee76e7b5a3e70fb771 |
| 973,953 | 08:19:43 | 7e9523b5b7ba3f7f9512ce74082e461f0ef2407b34e7dbd4244afe2b35320de1 |

Block 973,943 is a genuine attestation, so the paper's figure is not invented, but it is not when the stamp reached a block. The first anchor is 34 minutes after the stated 05:10 stamp and 24 minutes 37 seconds after the collection ended (05:19:45 in `collection_log.txt`). The error runs against the paper's own interest: the ordering it discloses still holds (the read finished before any block, so the proof alone does not order plan and read), while "within two hours" is true but much looser than the proof shows. The same figures are in `wikipedia_demand/README.md` line 6 and `CHANGELOG_versions.md` line 72, and came from `edit_v53e.py`. Which block `ots verify` would report could not be run here: no OpenTimestamps client is installed.

**2. One quoted value of Study W cannot come from the release, and the shipped output holds a line the release cannot print.** The "+0.41" for the Content Gap Score (Section 6.2, PDF p. 16) needs the per-code scores in the withheld `r1_predictors.csv`. The shipped `wiki_demand_analysis_output.txt` and `wiki_demand_headline.json` carry the project run's +0.413; a release run prints "not available", as the README says, and overwrites both files. Section 6.2's closing "the analysis reruns from them" holds for everything else.

**3. {tally['CANNOT RUN']} values rest on inputs the bundle does not contain.** {n_saved} of them agree with a saved output shipped beside the script, which shows the paper quotes that output correctly and not that the output is right.

{gr}
Where the anonymized counts allowed it, values the paper attributes to withheld data were recomputed and match: +0.28 over 213 labels, Kendall +0.13, and 106 labels at zero volume, all from `m2_label_counts.csv`.

**4. {basis[('MATCH', 'CIRC')]} matches cannot fail, and {basis[('MATCH', 'FILE')]} confirm only a transcription.** `instrument_extra.py` writes the Table 2, 3, 5 and 6 CSVs by parsing the manuscript, so those raw cells agree by construction. Dashboard reads in `single_reads_2026-10.csv` and the twelve-prefix files are matched against a file the same author's agents wrote; none of this can catch a misread dashboard, and Section 14 says so. The derived cells (ratios, Wilson intervals, the 21 to 100 row, all of Table 6) were recomputed here and do test something.

**5. P3's "lax bar" is stated without the plan's qualifier (no number differs).** Section 6.2 says the bar "fails only if log requests track log volume at a Pearson correlation above about 0.9". The plan says that holds "at a comparable spread". At the spreads actually observed, geometric SDs of 16.69 and 1.50, the ratio's geometric SD cannot fall below 11.1 at any correlation (recomputed; the observed log-log Pearson is +0.41), so P3 could not have failed. Counted as a MATCH on the 0.9, with this note.

**6. Stale pointers, not numbers.**
- `single_reads_2026-10.csv`, column "where in the paper": 4 rows say "Figure 9 caption" and 8 say "Figure 8". Since v5.3's renumbering those figures are Figure 10 and Figure 9.
- Appendix E.3 places the search record at `01_LITERATURE/checklist_search_2026-10-31/` "in the source bundle"; the bundle has `literature/checklist_search_2026-10-31/`. Section 6.2 cites `02_DESIGN/wikipedia_demand_372.md`; the bundle has `wikipedia_demand/wikipedia_demand_372.md`.
- `CHANGELOG_versions.md` line 71 names edit scripts up to `edit_v53f.py`; the bundle stops at `edit_v53e.py`, while its README says the edit scripts record every change. Every sentence of Sections 6.2, E.1 and E.2 was found in `edit_v5*.py`, so no unrecorded text was observed, but what `edit_v53f.py` did cannot be told from here.
- `wikipedia_demand/README.md` lists `stamp_manifest.sh`, and the plan names `smoke_test.py` "kept beside it" and a review record in `08_REVIEW/`. None is in the bundle.

**7. Two scripts overwrite shipped files when run.** `wiki_demand_analysis.py` overwrites its shipped outputs (item 2). `stakes_screen_sample.py` truncates `stakes_screen_ids.csv` before its first fetch, so a failed run leaves the released id list damaged; observed in a disposable copy.

## Limits of this reproduction

- **One network decision to check.** The caller barred requests to a vendor. Ten HTTPS requests went to `blockstream.info` for the five block heights' headers (`outputs/blocks/`). That is a public block explorer and not a vendor of this study, and no project data was sent. If you read the instruction more widely, the {sum(1 for r in rows if r['basis'] == 'BLOCK')} values on that basis become CANNOT RUN, and problem 1 would rest on block heights alone (973,934 is below 973,943 whatever the times). Every script ran with the network denied by the sandbox.
- **Not checked:** other studies' figures quoted in Section 2 and elsewhere; times with no released source (the 23:05 to 01:15 collection session of Section 7.2); dates; the `ufi` repository, which is public but outside the bundle. The vendor side of Study W (`dem`, `K`) was taken as released: the raw-to-table chain was recomputed for the public side only, because the frozen vendor table is withheld. Its hash in the two manifests and the collection log agree.
- **The `ufi` package is installed on this machine** (0.2.0, user site-packages) but is not in the bundle. Three review scripts import it and then stop on the missing export; no result here used it.
- **The checker itself:** six end-to-end mutation tests altered 615 quoted values in memory across the manuscript; all 615 were caught (`outputs/_mutation_final.log`). An early run missed some, which exposed a table check comparing cells with themselves and patterns falling through to an exclusion; both were fixed before the counts above. Rules that map a value to its source were written by this agent and could still map a value to a wrong but equal source.
- **The project moved during this run, and this report does not cover the move.** The working tree was clean at the start and shows the changes below at the end. This run did not make them: its writes were limited to the scratchpad and this folder. They include a modified `06_MANUSCRIPT/src/manuscript_v50.md` and `03_DATA/single_reads_2026-10.csv` and an untracked `06_MANUSCRIPT/src/edit_v53f.py`, none of which was read. Everything here applies to the zip and PDF as hashed in section 1, whose hashes were unchanged at the end, so some problems above may already be in hand in the working copy:

```
{git_state}
```

## 1. Environment and bundle

{env}

- Bundle SHA-256: `{sha}` (532 files; Python's `zipfile.testzip` clean; all 532 in the untouched unpack still identical to the zip after every run).
- PDF SHA-256: `{sha_pdf}` (39 pages).
- Manifests: all 7 digests in `protocols/protocols_manifest.txt` match the released files. 4 of the 5 in `wikipedia_demand_372_manifest.txt` match; the fifth is the withheld `r1_predictors.csv`. The Study R1 manifest's files are held back, as its README says. All four `.ots` proofs commit to the file beside them. Blocks 971,506 (merkle root 7bdc6025...59a3, 04:05:42 UTC) and 971,522 (06:10:20 UTC) are confirmed.
- Companion texts: every number in `arxiv_abstract.txt` appears in the paper. Of 28 Table D1 values tried, the companion protocol's text holds all but the 456.

## 2. Scripts

{scr}
Data chain of Study W, recomputed separately: all 1,249 pageview responses have status 200; `pageviews_monthly.csv` equals `pageviews.jsonl`; every window of every article in `wiki_groups.csv` equals the sum over `pageviews_monthly.csv`; `dem` and `K` equal the sums over `wiki_codes.csv`; resolution, redirect and pageview responses count 8 + 240 + 1,249 = 1,497, the paper's request count.

Version 5.3 "changes no earlier result" (Appendix A): today's stdout is identical to the v5.2 reproduction's shipped record for `analyze`, `m2_from_counts`, `r2_link_check`, `vendor_reliance`, `stakes_screen_check`, `section7_from_aggregates` and `make_tables_sector_surface`; `instrument_extra` differs only by 11 added lines (its section 10).

Rounding near a half unit (`outputs/_final_checks.log`): 99 of 120 is exactly 82.5%, printed and quoted as 82%; the interval end +0.74 is exactly 0.735. The others are valid roundings of the exact value: +0.25 from 0.24503, +0.28 from 0.28498, +0.31 from 0.31498.

## 3. Quoted numbers

Each value's precision is the paper's: a MATCH means the obtained value rounds to it. Basis, in the table and in `numbers_table.csv`: RUN (a script rerun here), CALC (recomputed here), FILE (a released data file), CIRC (a CSV parsed from the paper's own table), SAVED (only in the saved output of a script that cannot run), BLOCK (public block data), NONE (no source).

**Coverage.** Every numeric token in the text outside the reference list and the cell-checked tables is either checked or excluded for a stated reason; none is left over. The excluded tokens are listed one by one in `excluded_tokens.tsv`.

{covt}
**The full table** ({len(rows):,} rows; also `numbers_table.csv`):

{tab}
## 4. Command log

```
{log}
```
"""
report = report.replace("—", ", ")
(DEST / "reproduction_report.md").write_text(report)
shutil.copy(R / "table_out/excluded_tokens.tsv", DEST / "excluded_tokens.tsv")
for sub, src in (("check_scripts", R / "check_scripts"), ("outputs", R / "outputs")):
    d = DEST / sub
    if d.exists():
        shutil.rmtree(d)
    shutil.copytree(src, d, ignore=shutil.ignore_patterns("__pycache__"))
print("wrote", DEST, len(report), "chars;", len(rows), "rows;", dict(tally), "scripts ran", n_ran, "failed", n_fail, "cannot", n_cant)


==> anc/08_REVIEW/reproduction_v5.3_run5_2026-11-03/check_scripts/misc_runs.sh <==
#!/bin/bash
R=/private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/repro_run5
RUN="python3 $R/check_scripts/run_one.py"
N=User_First_Intelligence_v5.3_2026-11-03_source
B=$R/pristine/$N
cd "$R"
echo "--- README order for Study W in one tree"
$RUN wiki_readme_sequence wikipedia_demand - -- /bin/bash -c 'python3 wiki_demand_analysis.py && python3 make_fig_wikipedia.py' | cut -c1-260
cmp "runs/wiki_readme_sequence/$N/wikipedia_demand/fig11_wikipedia.png" "$B/fig11_wikipedia.png" && echo "figure after analysis: PNG byte-identical to shipped"
echo "--- determinism: every hash-seed rerun against the first run"
for t in analyze instrument_extra m2_from_counts r2_link_check vendor_reliance_offline stakes_screen_check wiki_demand_analysis wiki_demand_supplement section7_from_aggregates make_tables_sector_surface; do
  for s in 1 987654; do cmp -s "outputs/$t.stdout" "outputs/${t}__hs$s.stdout" && echo "same   $t hs=$s" || echo "DIFFER $t hs=$s"; done
done
echo "--- as-stamped script against current: sections 1 to 6"
diff <(sed -n '/^== 1\./,/^== 7\./p' outputs/instrument_extra.stdout | sed '$d') outputs/instrument_extra_as_stamped.stdout | cut -c1-200 && echo "sections 1 to 6: identical"
for f in instrument_series_table2_visits_by_month instrument_series_table3_ai_overview_citation_by_month instrument_series_table5_checkpoints instrument_series_table6_intervals; do
  cmp "runs/instrument_extra_as_stamped/$N/protocols/$f.csv" "$B/instrument_divergence_extra/$f.csv" && echo "as-stamped wrote $f.csv identical to shipped"
done
echo "--- PDF differences between recompile and shipped"
python3 - "$R/runs/tectonic_compile/$N/paper.pdf" "$R/User_First_Intelligence_v5.3_2026-11-03.pdf" <<'PY'
import sys,re
a,b=open(sys.argv[1],'rb').read(),open(sys.argv[2],'rb').read()
print('lengths',len(a),len(b))
d=[i for i,(x,y) in enumerate(zip(a,b)) if x!=y]
print('differing bytes',len(d),'first offsets',d[:3],'last',d[-3:])
for i in sorted({x//80 for x in d}):
    print(i*80, a[i*80:i*80+80])
PY
echo "--- v5.2 run 4 outputs shipped in the bundle against today's reruns"
ls "$B/08_REVIEW/reproduction_v5.2_run4_2026-10-15/outputs" | head -100


==> anc/08_REVIEW/reproduction_v5.3_run5_2026-11-03/check_scripts/more_runs.sh <==
#!/bin/bash
R=/private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/repro_run5
RUN="python3 $R/check_scripts/run_one.py"
N=User_First_Intelligence_v5.3_2026-11-03_source
B=$R/pristine/$N
# determinism: fixed, different hash seeds on every number-producing script that ran
for sd in 1 987654; do
$RUN analyze__hs$sd data $sd -- python3 analyze.py
$RUN instrument_extra__hs$sd instrument_divergence_extra $sd -- python3 instrument_extra.py
$RUN m2_from_counts__hs$sd review_demand $sd -- python3 m2_from_counts.py
$RUN r2_link_check__hs$sd review_demand $sd -- python3 r2_link_check.py
$RUN vendor_reliance_offline__hs$sd stakes $sd -- python3 vendor_reliance.py --offline
$RUN stakes_screen_check__hs$sd stakes $sd -- python3 stakes_screen_check.py
$RUN wiki_demand_analysis__hs$sd wikipedia_demand $sd -- python3 wiki_demand_analysis.py
$RUN wiki_demand_supplement__hs$sd wikipedia_demand $sd -- python3 wiki_demand_supplement.py
$RUN section7_from_aggregates__hs$sd ai_citation_cross_sector/scripts $sd -- python3 section7_from_aggregates.py
$RUN make_tables_sector_surface__hs$sd ai_citation_cross_sector/scripts $sd -- python3 make_tables_sector_surface.py
done


==> anc/08_REVIEW/reproduction_v5.3_run5_2026-11-03/check_scripts/number_table.py <==
#!/usr/bin/env python3
"""Build the per-number table: find every quoted value in manuscript_v50.md (byte-identical in content to the shipped PDF's
source, see the report), compare it at the paper's precision with the value obtained, locate it on a PDF page, and list
every numeric token that no rule or exclusion accounts for.

usage: number_table.py <out dir>"""
import csv
import json
import re
import subprocess
import sys
import unicodedata
from collections import Counter, defaultdict
from pathlib import Path

sys.dont_write_bytecode = True
sys.path.insert(0, str(Path(__file__).resolve().parent))
import values as V
from values import VALUES, v, TXT, B, R, J
from rules import RULES
from extra_values import install as install_extra
from tables_check import table_rows, TABLE_SPANS
from exclusions import LABELS, LITERATURE, classify_rest

install_extra()
OUT = Path(sys.argv[1])
OUT.mkdir(parents=True, exist_ok=True)
MS = (B / "manuscript_v50.md").read_text()
import os
MUT = []
if os.environ.get("MUTATE"):
    import random as _r
    prev = [x for x in json.loads((OUT / "numbers.json").read_text()) if x["status"] == "MATCH" and x["value_name"] not in ("fact", "figure") and re.search(r"\d", x["quoted"]) and x["basis"] in ("RUN", "CALC", "FILE", "CIRC", "BLOCK")]
    rng = _r.Random(int(os.environ["MUTATE"]))
    ms_ = list(MS)
    for x in rng.sample(prev, 120):
        p0 = int(x["pos"])
        tk = x["quoted"]
        if MS[p0:p0 + len(tk)] != tk:
            continue
        idx = [i for i, ch in enumerate(tk) if ch.isdigit()]
        i = idx[-1]
        ms_[p0 + i] = str((int(tk[i]) + 3) % 10)
        MUT.append((p0, tk))
    MS = "".join(ms_)
    OUT = OUT / "mutation"
    OUT.mkdir(exist_ok=True)
PDF = R / "User_First_Intelligence_v5.3_2026-11-03.pdf"

# ---------------------------------------------------------------- sections and PDF pages
heads = [(m.start(), m.group(2).strip()) for m in re.finditer(r"(?m)^(#{1,3}) (.*)$", MS)]


def section_at(pos):
    name = "Title block"
    for s, h in heads:
        if s <= pos:
            name = h
        else:
            break
    if name.startswith("User First Intelligence for"):
        return "Title block"
    return re.sub(r"^(\d+(\.\d+)?|[A-E]\.\d) .*", r"§\1", name).replace("Appendix ", "App. ").split(":")[0]


def norm(s):
    s = unicodedata.normalize("NFKC", s).replace("−", "-").replace("–", "-").replace("’", "'").replace("“", '"').replace("”", '"')
    s = re.sub(r"[\*`\\_]", "", s)
    return re.sub(r"[\s\-]+", "", s)


n_pages = int(re.search(r"Pages:\s+(\d+)", subprocess.run(["pdfinfo", str(PDF)], capture_output=True, text=True).stdout).group(1))
PAGES = {}
for p in range(1, n_pages + 1):
    PAGES[p] = norm(subprocess.run(["pdftotext", "-f", str(p), "-l", str(p), str(PDF), "-"], capture_output=True, text=True).stdout)


def locate(pos, tok):
    """Page of a quoted value: look for the value with widening context, in the PDF's text."""
    for w in (70, 45, 28, 16):
        ctx = norm(MS[max(0, pos - w):pos + len(tok) + w])
        hits = [p for p, t in PAGES.items() if ctx in t]
        if len(hits) >= 1:
            return hits[0]
    # context can straddle a column or page break: try the left and right sides alone
    for w in (40, 25, 14):
        for ctx in (norm(MS[max(0, pos - w):pos + len(tok)]), norm(MS[pos:pos + len(tok) + w])):
            hits = [p for p, t in PAGES.items() if ctx in t]
            if len(hits) >= 1:
                return hits[0]
    return None


# ---------------------------------------------------------------- compare
WORDS = {"zero": 0, "one": 1, "two": 2, "three": 3, "four": 4, "five": 5, "six": 6, "seven": 7, "eight": 8, "nine": 9, "ten": 10, "eleven": 11, "twelve": 12,
         "thirteen": 13, "fifteen": 15, "nineteen": 19, "twenty": 20, "fifty": 50, "seventeen": 17}


def parse(tok):
    t = tok.lower().strip()
    if t in WORDS:
        return float(WORDS[t]), 0
    mult = 1000 if t.endswith("k") else 1
    t = t.rstrip("kx%").replace(",", "").replace("+", "").replace("−", "-")
    d = len(t.split(".")[1]) if "." in t else 0
    return float(t) * mult, (d - (3 if mult == 1000 else 0))


def equal(tok, obt):
    if isinstance(obt, str):
        return tok.strip() == obt.strip()
    val, d = parse(tok)
    tol = 0.5 * 10 ** (-d) + 1e-9
    return abs(val - float(obt)) <= tol


rows = []
used = []  # spans accounted for


def add(pos, tok, name, ctx=None):
    meta = VALUES[name]
    obt, basis = meta["obtained"], meta["basis"]
    if name in ("p001", "p001b", "p_below"):
        same = float(obt) < float(tok)
    else:
        same = equal(tok, obt) if obt is not None else None
    if basis == "NONE":
        status, why = "CANNOT RUN", meta["note"] or "no source in the bundle"
    elif basis == "SAVED":
        if same:
            status, why = "CANNOT RUN", (meta["note"] + "; " if meta["note"] else "") + "agrees with the saved output; the script that prints it needs withheld data"
        else:
            status, why = "MISMATCH", f"paper {tok}, saved output {obt}"
    else:
        status = "MATCH" if same else "MISMATCH"
        why = meta["note"]
    rows.append(dict(section=section_at(pos), page=locate(pos, tok), quoted=tok, context=" ".join(MS[max(0, pos - 45):pos + len(tok) + 30].split()),
                     source=meta["source"], obtained=obt if not isinstance(obt, float) else (round(obt, 6)), basis=basis, status=status, reason=why, value_name=name, pos=pos))
    used.append((pos, pos + len(tok)))


masked = list(MS)
for a, b_ in TABLE_SPANS(MS):
    for i in range(a, b_):
        if masked[i] != "\n":
            masked[i] = " "
ref_a = MS.index("## References")
ref_b = MS.index("## Appendix A")
for i in range(ref_a, ref_b):
    if masked[i] != "\n":
        masked[i] = " "
TEXT = "".join(masked)

seen = set()
missing_rules = []
for pat, names, sec in RULES:
    if sec == "NONE" or not names:
        continue
    hit = 0
    for m in re.finditer(pat, TEXT):
        if sec and not section_at(m.start()).startswith(sec):
            continue
        hit += 1
        for i, nm in enumerate(names, 1):
            if nm is None:
                continue
            st_ = m.start(i)
            if st_ < 0 or (st_, m.end(i)) in seen:
                continue
            seen.add((st_, m.end(i)))
            add(st_, m.group(i), nm)
    if not hit:
        missing_rules.append(pat)

# ---------------------------------------------------------------- cell-by-cell tables
CAP_PAGE = {}


def caption_page(pos):
    """A table cell's page: the table's caption page, or the next page where the cell itself does not sit on it."""
    cap = list(re.finditer(r"(?m)^\*Table [\dCD]+\.[^\n]{0,60}", MS[:pos]))[-1]
    return locate(cap.start() + 2, cap.group(0)[1:40]) or None


for row in table_rows(MS, locate, section_at):
    if not row["page"]:
        row["page"] = caption_page(row["pos"])
    tb = re.findall(r"(?m)^\*Table ([\dCD]+)\.", MS[:row["pos"]])[-1]
    row["context"] = f"Table {tb}"
    row["section"] = f"Table {tb}"
    rows.append(row)

# ---------------------------------------------------------------- coverage of numeric tokens outside the checked tables
TOK = re.compile(r"(?<![\w.:/-])[+−]?\d[\d,]*(?:\.\d+)?(?:x|%|K)?(?![\w])")
excl_spans = []
for reason, pats in LABELS.items():
    for pat in pats:
        for m in re.finditer(pat, TEXT):
            g = range(1, (m.lastindex or 0) + 1) or [0]
            for i in g:
                if m.start(i) >= 0:
                    excl_spans.append((m.start(i), m.end(i), reason))
cov = Counter()
uncovered = []
UNC_POS = []
excluded_rows = []
usedset = sorted(used)
for m in TOK.finditer(TEXT):
    a, b_ = m.span()
    tok = m.group(0).rstrip(",")
    if any(x <= a < y for x, y in used):
        cov["checked"] += 1
        continue
    reason = next((r_ for x, y, r_ in excl_spans if x <= a < y), None)
    if reason is None:
        reason = classify_rest(section_at(a), TEXT, a, b_)
    if reason:
        cov["excluded: " + reason] += 1
        excluded_rows.append((section_at(a), tok, reason, " ".join(MS[max(0, a - 40):b_ + 30].split())))
    else:
        cov["uncovered"] += 1
        uncovered.append((section_at(a), tok, " ".join(MS[max(0, a - 50):b_ + 35].split())))
        UNC_POS.append(a)

# ---------------------------------------------------------------- statements in words, and figure labels
from facts import FACTS, FIG_LABELS, figure_text
for pat, ok, basis_, src in FACTS:
    found = list(re.finditer(pat, TEXT))
    if not found:
        missing_rules.append("FACT " + pat)
    for m in found:
        status = "MATCH" if ok else "MISMATCH"
        why = "statement in words"
        if basis_ == "SAVED":
            status, why = ("CANNOT RUN", "statement in words; agrees with the saved output; the script that prints it needs withheld data") if ok else ("MISMATCH", "statement in words")
        rows.append(dict(section=section_at(m.start()), page=locate(m.start(), m.group(0)), quoted=m.group(0), context=" ".join(MS[max(0, m.start() - 30):m.end() + 20].split()), source=src,
                         obtained="agrees" if ok else "DISAGREES", basis=basis_, status=status, reason=why, value_name="fact", pos=m.start()))
for fig, fname, labels, name in FIG_LABELS:
    txt = figure_text(fname)
    cap = MS.index(f"![{fig}.")
    for lab in labels:
        present = lab in txt
        if name:
            meta = VALUES[name]
            ok = present and equal(lab, meta["obtained"])
            src, bs, obt = meta["source"], meta["basis"], meta["obtained"]
        else:
            ok, src, bs, obt = present, "analyze.py", "RUN", lab
        cant = fname == "fig9_reviews"
        rows.append(dict(section=fig, page=locate(cap + 2, f"{fig}."), quoted=lab, context=f"printed inside {fname}.pdf", source=src, obtained=obt if not isinstance(obt, float) else round(obt, 6), basis=bs,
                         status="MATCH" if ok else "MISMATCH", reason=("label in the shipped figure; the figure itself cannot be redrawn (licensed export)" if cant else "label in the shipped figure; the figure script reruns to identical bytes (PNG)"), value_name="figure", pos=cap))

# anything still without a page: the page of its table caption or section heading
for r_ in rows:
    if not r_["page"]:
        cap = list(re.finditer(r"(?m)^\*Table [\dCD]+\.[^\n]{0,60}", MS[:r_["pos"]]))
        if r_["section"].startswith("App. D") and cap:
            r_["page"] = locate(cap[-1].start() + 2, cap[-1].group(0)[1:40])
rows.sort(key=lambda r_: r_["pos"])
for i, r_ in enumerate(rows, 1):
    r_["id"] = i
tally = Counter(r_["status"] for r_ in rows)
basis = Counter((r_["status"], r_["basis"]) for r_ in rows)
print("values", len(rows), dict(tally))
print("by status and basis", sorted(basis.items()))
print("located on a PDF page:", sum(1 for r_ in rows if r_["page"]), "of", len(rows))
print("coverage", dict(cov))
print("rules with no hit:", len(missing_rules))
for p in missing_rules:
    print("   ", p[:110])
print("MISMATCH rows:")
for r_ in rows:
    if r_["status"] == "MISMATCH":
        print("  ", r_["section"], "p.", r_["page"], "paper", r_["quoted"], "obtained", r_["obtained"], "|", r_["source"], "|", r_["reason"][:150], "|", r_["context"][:90])
print("not located:")
for r_ in rows:
    if not r_["page"]:
        print("  ", r_["section"], r_["quoted"], "|", r_["context"][:90])
print("UNCOVERED", len(uncovered))
for s, t, c in uncovered:
    print(f"  {s:10} {t:12} {c}")
if MUT:
    flagged = {int(r_["pos"]) for r_ in rows if r_["status"] == "MISMATCH"}
    unc = 0
    caught = 0
    missed = []
    for p0, tk in MUT:
        if any(abs(int(r_["pos"]) - p0) < 2 and r_["status"] == "MISMATCH" for r_ in rows):
            caught += 1
        elif any(abs(x0 - p0) <= 12 for x0 in UNC_POS):
            caught += 1
            unc += 1
        else:
            missed.append((p0, tk, MS[max(0, p0 - 30):p0 + 25].replace(chr(10), " ")))
    print(f"MUTATION seed {os.environ['MUTATE']}: {len(MUT)} tokens altered; caught {caught} ({unc} by a pattern ceasing to match, reported as uncovered); missed {len(missed)}")
    for z in missed[:20]:
        print("   missed", z)
(OUT / "numbers.json").write_text(json.dumps(rows, indent=0, default=str, ensure_ascii=False))
with (OUT / "excluded_tokens.tsv").open("w") as f:
    f.write("section\ttoken\treason\tcontext\n")
    for e in excluded_rows:
        f.write("\t".join(e) + "\n")
with (OUT / "coverage.json").open("w") as f:
    json.dump(dict(cov), f, indent=1)


==> anc/08_REVIEW/reproduction_v5.3_run5_2026-11-03/check_scripts/ots_check.py <==
#!/usr/bin/env python3
"""Offline reader of OpenTimestamps proofs, written fresh by the reproducer. For each .ots: the file digest it commits to
(compared with the SHA-256 of the file beside it), then every path to an attestation, executing the operations, printing
the Bitcoin block height and the digest at that attestation (the block's merkle root, in both byte orders). No network;
block times and merkle roots cannot be checked against the chain from here.

usage: ots_check.py <bundle root>"""
import hashlib, sys
from pathlib import Path

B = Path(sys.argv[1])
MAGIC = bytes.fromhex("004f70656e54696d657374616d7073000050726f6f6600bf89e2e884e89294")
BTC = bytes.fromhex("0588960d73d71901")
PEND = bytes.fromhex("83dfe30d2ef90c8e")


class R:
    def __init__(self, b):
        self.b, self.i = b, 0

    def byte(self):
        self.i += 1
        return self.b[self.i - 1]

    def take(self, n):
        self.i += n
        return self.b[self.i - n:self.i]

    def varuint(self):
        v, s = 0, 0
        while True:
            x = self.byte()
            v |= (x & 0x7f) << s
            if not x & 0x80:
                return v
            s += 7

    def varbytes(self):
        return self.take(self.varuint())


def run_op(tag, r, msg):
    if tag == 0xf0:
        return msg + r.varbytes()
    if tag == 0xf1:
        return r.varbytes() + msg
    if tag == 0xf2:
        return msg[::-1]
    if tag == 0xf3:
        return msg.hex().encode()
    if tag == 0x08:
        return hashlib.sha256(msg).digest()
    if tag == 0x02:
        return hashlib.sha1(msg).digest()
    if tag == 0x03:
        return hashlib.new("ripemd160", msg).digest()
    if tag == 0x67:
        import hashlib as h
        return h.new("keccak-256", msg).digest() if "keccak-256" in h.algorithms_available else msg
    raise ValueError(f"unknown op {tag:#x}")


def walk(r, msg, out):
    while True:
        tag = r.byte()
        if tag == 0xff:  # fork: this branch, then continue
            walk_one(r, msg, out)
            continue
        walk_tag(tag, r, msg, out)
        return


def walk_one(r, msg, out):
    tag = r.byte()
    if tag == 0xff:
        walk_one(r, msg, out)
        walk(r, msg, out)
        return
    walk_tag(tag, r, msg, out)


def walk_tag(tag, r, msg, out):
    if tag == 0x00:
        kind = r.take(8)
        payload = r.varbytes()
        if kind == BTC:
            h = R(payload).varuint()
            out.append(("bitcoin", h, msg.hex(), msg[::-1].hex()))
        elif kind == PEND:
            pr = R(payload)
            out.append(("pending", pr.varbytes().decode(), msg.hex(), ""))
        else:
            out.append(("other", kind.hex(), msg.hex(), ""))
        return
    msg2 = run_op(tag, r, msg)
    walk(r, msg2, out)


for ots, target in [
    ("protocols/protocols_manifest.txt.ots", "protocols/protocols_manifest.txt"),
    ("framework_test_r1/framework_retro_test_381_manifest.txt.ots", "framework_test_r1/framework_retro_test_381_manifest.txt"),
    ("framework_test_r1/framework_retro_test_381_amendment_2026-10-15.md.ots", "framework_test_r1/framework_retro_test_381_amendment_2026-10-15.md"),
    ("wikipedia_demand/wikipedia_demand_372_manifest.txt.ots", "wikipedia_demand/wikipedia_demand_372_manifest.txt"),
]:
    b = (B / ots).read_bytes()
    assert b.startswith(MAGIC), ots
    r = R(b[len(MAGIC):])
    ver = r.varuint()
    op = r.byte()
    assert op == 0x08, hex(op)
    dig = r.take(32)
    actual = hashlib.sha256((B / target).read_bytes()).digest()
    print(f"\n{ots}\n  version {ver}; commits to {dig.hex()}\n  sha256({target}) = {actual.hex()}  -> {'EQUAL' if dig == actual else 'DIFFERENT'}")
    out = []
    walk(r, dig, out)
    for o in out:
        if o[0] == "bitcoin":
            print(f"  bitcoin block {o[1]:,}: digest {o[2]} (reversed {o[3]})")
        else:
            print(f"  {o[0]}: {o[1]}")
    print(f"  bytes read {r.i + len(MAGIC)} of {len(b)}")


==> anc/08_REVIEW/reproduction_v5.3_run5_2026-11-03/check_scripts/recompute.py <==
#!/usr/bin/env python3
"""Reproducer's independent recomputations from the bundle's released files only (written fresh, kept outside the bundle).
Nothing here edits a bundle file. Prints a readable log and writes recomputed.json for the number table.

usage: recompute.py <pristine bundle root> <out json>"""
import csv, hashlib, json, math, random, re, statistics as st, sys
from collections import Counter, defaultdict
from itertools import combinations
from pathlib import Path

import numpy as np
from scipy.stats import kendalltau, spearmanr

B = Path(sys.argv[1])
OUT = {}


def put(k, v):
    OUT[k] = v
    print(f"{k} = {v}")


def wilson(k, n, z=1.96):
    p = k / n
    d = 1 + z * z / n
    c = (p + z * z / (2 * n)) / d
    h = z * math.sqrt(p * (1 - p) / n + z * z / (4 * n * n)) / d
    return (c - h, c + h)


def kappa(a, b):
    n = len(a)
    po = sum(x == y for x, y in zip(a, b)) / n
    ca, cb = Counter(a), Counter(b)
    pe = sum(ca[c] * cb[c] for c in set(a) | set(b)) / (n * n)
    return (po - pe) / (1 - pe), po


# ------------------------------------------------------------------ A. twelve prefixes, from the two CSVs
print("\n== A. twelve prefixes")
A = {r["prefix"]: r for r in csv.DictReader((B / "data/ahrefs_prefixes_2026-10-12.csv").open())}
S = {r["prefix"]: r for r in csv.DictReader((B / "data/semrush_prefixes_2026-10-12.csv").open())}
P = []
for p, a in A.items():
    s = S[p]
    y, m = map(int, a["ahrefs_first_traffic_month"].split("-"))
    at, st_ = float(a["ahrefs_organic_traffic"]), float(s["semrush_organic_traffic_us"])
    ak, sk = float(a["ahrefs_organic_keywords"]), float(s["semrush_organic_keywords_us"])
    ar, sr = float(a["ahrefs_ref_domains"]), float(s["semrush_ref_domains"])
    us = float(a["ahrefs_us_share"])
    P.append(dict(prefix=p, age=(2026 - y) * 12 + 10 - m, at=at, st=st_, ak=ak, sk=sk, ar=ar, sr=sr, us=us,
                  vr=st_ / at, mr=st_ / (at * us), kr=sk / ak, rr=ar / sr))
OUT["prefixes"] = P
vr = [x["vr"] for x in P]
put("A.rho_age", spearmanr([x["age"] for x in P], vr).statistic)
put("A.rho_age_matched", spearmanr([x["age"] for x in P], [x["mr"] for x in P]).statistic)
nz = [x for x in P if x["prefix"] != "/local/area-codes/"]
put("A.rho_age_excl", spearmanr([x["age"] for x in nz], [x["vr"] for x in nz]).statistic)
put("A.rho_kw", spearmanr([x["kr"] for x in P], vr).statistic)
put("A.rho_kw_excl", spearmanr([x["kr"] for x in nz], [x["vr"] for x in nz]).statistic)
put("A.rho_order", spearmanr([x["at"] for x in P], [x["st"] for x in P]).statistic)
put("A.tau_order", kendalltau([x["at"] for x in P], [x["st"] for x in P]).statistic)
conc = sum((x["at"] - y["at"]) * (x["st"] - y["st"]) > 0 for x, y in combinations(P, 2))
put("A.concordant", conc)
put("A.pairs", len(list(combinations(P, 2))))
put("A.ratio_min", min(vr))
put("A.ratio_max", max(vr))
put("A.ratio_median", st.median(vr))
put("A.spread_decades", math.log10(max(vr) / min(vr)))
put("A.below_one", sum(v < 1 for v in vr))
mr = [x["mr"] for x in P]
put("A.mratio_min", min(mr))
put("A.mratio_max", max(mr))
put("A.mratio_median", st.median(mr))
put("A.mbelow_one", sum(v < 1 for v in mr))
lv = [math.log(v) for v in vr]
gm, gsd = math.exp(st.mean(lv)), math.exp(st.stdev(lv))
put("A.geomean", gm)
put("A.geosd", gsd)
put("A.range_lo", math.exp(st.mean(lv) - 1.96 * st.stdev(lv)))
put("A.range_hi", math.exp(st.mean(lv) + 1.96 * st.stdev(lv)))
# size bands by geometric mean; factor bands per instrument
b = Counter()
b2 = Counter()
for x, y in combinations(P, 2):
    c = (x["at"] - y["at"]) * (x["st"] - y["st"]) > 0
    g = max(math.sqrt(x["at"] * x["st"]), math.sqrt(y["at"] * y["st"])) / min(math.sqrt(x["at"] * x["st"]), math.sqrt(y["at"] * y["st"]))
    k = "gm_within3" if g <= 3 else "gm_beyond3"
    b[k + "_n"] += 1
    b[k + "_c"] += c
    fa = max(x["at"], y["at"]) / min(x["at"], y["at"])
    fs = max(x["st"], y["st"]) / min(x["st"], y["st"])
    k2 = "both" if (fa > 3 and fs > 3) else ("one" if (fa > 3 or fs > 3) else "none")
    b2[k2 + "_n"] += 1
    b2[k2 + "_c"] += c
put("A.bands_gm", dict(b))
put("A.bands_factor", dict(b2))
# Fisher CI and power
r = OUT["A.rho_age"]
z = math.atanh(r)
se = 1 / math.sqrt(12 - 3)
put("A.fisher_lo", math.tanh(z - 1.96 * se))
put("A.fisher_hi", math.tanh(z + 1.96 * se))
from statistics import NormalDist
N = NormalDist()
ncp = math.atanh(0.5) * math.sqrt(9)
put("A.power", 1 - N.cdf(1.959964 - ncp) + N.cdf(-1.959964 - ncp))
seven = [x for x in P if 84 <= x["age"] <= 133]
put("A.n_7_to_11y", len(seven))
put("A.7_11_unmatched", (min(x["vr"] for x in seven), max(x["vr"] for x in seven)))
put("A.7_11_matched", (min(x["mr"] for x in seven), max(x["mr"] for x in seven)))
sub = [x for x in P if x["vr"] < 1]
put("A.subone_min_kw", min(x["kr"] for x in sub))

# ------------------------------------------------------------------ B. the area-code tables, arithmetic from the released series
print("\n== B. tables 2, 3, 5, 6")
T2 = {"July": (3862, 100012, 103045), "August": (32281, 876153, 963937), "September": (150113, 1534362, 1765077), "October": (215577, 1610284, 1858297)}
csv2 = list(csv.DictReader((B / "instrument_divergence_extra/instrument_series_table2_visits_by_month.csv").open()))
num = lambda s: float(re.sub(r"[^\d.]", "", s))
for r_ in csv2[1:]:
    m = r_["Month"].split()[0]
    a_ = num(r_["Ahrefs, worldwide"])
    u_, w_ = re.match(r"([\d,]+) \(([\d,]+)\)", r_["Semrush, US (worldwide)"]).groups()
    assert (a_, num(u_), num(w_)) == T2[m], m
    OUT[f"B.t2.{m}.us_ww"] = num(u_) / a_
    OUT[f"B.t2.{m}.ww_ww"] = num(w_) / a_
    OUT[f"B.t2.{m}.us_us"] = num(u_) / (a_ * 0.815)
    print(m, round(OUT[f"B.t2.{m}.us_ww"], 3), round(OUT[f"B.t2.{m}.ww_ww"], 3), round(OUT[f"B.t2.{m}.us_us"], 3))
put("B.err_factor", math.sqrt(T2["August"][1] / T2["August"][0]))
put("B.err_abs_times", (T2["August"][1] - T2["August"][0]) / 2 / T2["August"][0])
T3 = {"July": (47, 284, 138), "August": (851, 6749, 2221), "September": (3380, 22665, 8187), "October": (7455, 37238, 10018)}
for m, (k, n, c) in T3.items():
    lo, hi = wilson(k, n)
    OUT[f"B.t3.{m}"] = dict(pct=100 * k / n, lo=100 * lo, hi=100 * hi, ratio=c / k)
    print(m, OUT[f"B.t3.{m}"])
# table 5 and 6 arithmetic
rows = {r_["Metric"]: r_ for r_ in csv.DictReader((B / "instrument_divergence_extra/instrument_series_table5_checkpoints.csv").open())}
days = list(rows["Ranking positions, all"].keys())[1:]
for d in days:
    vals = [rows[k][d] for k in ("Ranking positions, all", "Positions 1–3", "Positions 4–10", "Positions 11–20", "Positions 21–100 (derived)")]
    if "n/r" not in vals:
        t, a1, a2, a3, a4 = [num(v) for v in vals]
        assert t - a1 - a2 - a3 == a4, d
print("table 5 derived row closes every full column")
pos = [num(rows["Ranking positions, all"][d]) for d in days]
rd = [num(rows["Live referring domains"][d]) for d in days]
ans = {d: rows["AI answers citing the section"][d] for d in days}
put("B.t6", [(p2 - p1, round((p2 - p1) / dd)) for p1, p2, dd in zip(pos[:6], pos[1:7], [15, 15, 7, 8, 15, 15])])
put("B.t6_rd", [r2 - r1 for r1, r2 in zip(rd[:6], rd[1:7])])
put("B.share_d37", 100 * 15830 / 43302)
put("B.share_after", 100 * (43302 - 15830) / 43302)
put("B.share_after_d45", 100 * (43302 - 20326) / 43302)
put("B.ai_lo", 100 * (14823 - 6390) / 14823)
put("B.ai_hi", 100 * (14823 - 3725) / 14823)
put("B.fastest_vs_arrival", 100 * (768 / 562 - 1))
put("B.implied_end_sep", 19 + 917 - 95)
put("B.ai_scope", 158100 / 17206)
put("B.cited_pages_times", 29600 / 434)
put("B.rd_ratio", 913 / 80)
put("B.kw_us", 58586 / 29000)
put("B.kw_ww", 92300 / 28900)
put("B.hub_range", (294 / 238, 474 / 238))
put("B.fifty_of_441", 100 * 50 / 441)
put("B.reread_oct_us", 100 * (1659636 / 1610284 - 1))
put("B.reread_oct_ww", 100 * (1910867 / 1858297 - 1))
put("B.decomp_us", (1610284 / 215577, 58586 / 29000, (1610284 / 215577) / (58586 / 29000), math.log(58586 / 29000) / math.log(1610284 / 215577)))
put("B.decomp_ww", (1858297 / 215577, 92300 / 28900, (1858297 / 215577) / (92300 / 28900), math.log(92300 / 28900) / math.log(1858297 / 215577)))
g = {m: (T2[n][0] / T2[o][0], T2[n][1] / T2[o][1]) for m, o, n in (("JA", "July", "August"), ("AS", "August", "September"), ("SO", "September", "October"))}
put("B.growth", {k: (v[0], v[1], v[0] / v[1]) for k, v in g.items()})

# ------------------------------------------------------------------ C. the code pages list
print("\n== C. section_code_pages")
C = list(csv.DictReader((B / "instrument_divergence_extra/section_code_pages_2026-10-14.csv").open()))
put("C.rows", len(C))
put("C.groups", dict(Counter(r_["group"] for r_ in C)))
put("C.locations", len({r_["location"] for r_ in C}))
put("C.registry_use", dict(Counter(r_["registry_use"] for r_ in C)))

# ------------------------------------------------------------------ D. Section 6, from the anonymized counts, to more decimals
print("\n== D. m2_label_counts")
L = list(csv.DictReader((B / "review_demand/m2_label_counts.csv").open()))
BR = list(csv.DictReader((B / "review_demand/m2_branches.csv").open()))
bv = {b_["branch_id"]: float(b_["own_volume_share"]) for b_ in BR}
ment = [int(x["mentions"]) for x in L]
vrank = [float(x["volume_rank"]) for x in L]
orank = [float(x["own_volume_rank"]) for x in L]
nodes = [{k: int(c) for k, c in (p.split(":") for p in x["branch_nodes"].split(";"))} for x in L]
mi = [k for k in range(len(L)) if ment[k] > 0]
put("D.linkable", len(L))
put("D.mentioned", len(mi))
put("D.unmentioned", len(L) - len(mi))
put("D.rho_mentioned_exact", spearmanr([ment[k] for k in mi], [vrank[k] for k in mi]).statistic)
put("D.tau_mentioned_exact", kendalltau([ment[k] for k in mi], [vrank[k] for k in mi]).statistic)
put("D.rho_all_exact", spearmanr(ment, vrank).statistic)
ge20 = [k for k in mi if ment[k] >= 20]
put("D.n_ge20", len(ge20))
put("D.rho_ge20_exact", spearmanr([ment[k] for k in ge20], [vrank[k] for k in ge20]).statistic)
zero_rank = min(vrank)
put("D.n_zero_volume_mentioned", sum(vrank[k] == zero_rank for k in mi))
put("D.n_zero_volume_all", sum(v == zero_rank for v in vrank))
put("D.rho_own_m", spearmanr([ment[k] for k in mi], [orank[k] for k in mi]).statistic)
put("D.rho_own_a", spearmanr(ment, orank).statistic)
# the same seeded resampling sequence as m2_from_counts.py, printed to five decimals
rng = random.Random(20261015)


def boot(xs, ys, reps):
    n, out = len(xs), []
    for _ in range(reps):
        idx = [rng.randrange(n) for _ in range(n)]
        r_ = spearmanr([xs[i] for i in idx], [ys[i] for i in idx]).statistic
        if r_ == r_:
            out.append(r_)
    out.sort()
    return out[int(0.025 * len(out))], out[int(0.975 * len(out)) - 1]


put("D.ci_mentioned", boot([ment[k] for k in mi], [vrank[k] for k in mi], 10_000))
put("D.ci_all", boot(ment, vrank, 2_000))


def split(counts, rows_):
    o = {}
    for k in rows_:
        if counts[k]:
            tot = sum(nodes[k].values())
            for b_, c in nodes[k].items():
                o[b_] = o.get(b_, 0) + counts[k] * c / tot
    return o


def modal(counts, rows_):
    o = {}
    for k in rows_:
        if counts[k]:
            b_ = max(nodes[k].items(), key=lambda bc: bc[1])[0]
            o[b_] = o.get(b_, 0) + counts[k]
    return o


def shares(d):
    tot = sum(d.get(b_, 0) for b_ in bv)
    return [d.get(b_, 0) / tot for b_ in bv]


vs = [bv[b_] / sum(bv.values()) for b_ in bv]
rs = shares(split(ment, range(len(L))))
Bs = sorted(zip(bv, rs, vs), key=lambda t: -t[1])
put("D.rho_branch_split", spearmanr([t[1] for t in Bs], [t[2] for t in Bs]).statistic)
put("D.ci_branch_split", boot([t[1] for t in Bs], [t[2] for t in Bs], 10_000))
r2v = shares(modal(ment, range(len(L))))
put("D.rho_branch_modal", spearmanr(r2v, vs).statistic)
put("D.p_branch_modal", spearmanr(r2v, vs).pvalue)
put("D.ci_branch_modal", boot(r2v, vs, 10_000))
mw = sorted((k for k in range(len(L)) if int(L[k]["words"]) >= 2), key=lambda k: int(L[k]["multiword_order"]))
cm = {k: int(L[k]["mentions_multiword_linker"]) for k in mw}
mmw = [k for k in mw if cm[k] > 0]
put("D.mw_labels", len(mw))
put("D.mw_mentioned", len(mmw))
put("D.rho_mw_mentioned", spearmanr([cm[k] for k in mmw], [vrank[k] for k in mmw]).statistic)
put("D.ci_mw_mentioned", boot([cm[k] for k in mmw], [vrank[k] for k in mmw], 10_000))
cnt_mw = [cm.get(k, 0) for k in range(len(L))]
Bm = shares(split(cnt_mw, mw))
put("D.rho_mw_split", spearmanr(Bm, vs).statistic)
put("D.ci_mw_split", boot(Bm, vs, 10_000))
put("D.rho_mw_modal", spearmanr(shares(modal(cnt_mw, mw)), vs).statistic)
names = {b_["branch_id"]: b_["branch"] for b_ in BR}
put("D.shares", {names[b_]: (round(100 * r_, 3), round(100 * v_, 3)) for b_, r_, v_ in Bs[:4]})
put("D.mw_top", {names[b_]: (round(100 * r_, 3), round(100 * v_, 3)) for b_, r_, v_ in sorted(zip(bv, Bm, vs), key=lambda t: -t[1])[:3]})
put("D.arith_link_rate", 100 * 20663 / 37193)
put("D.arith_labels_per", 46517 / 20663)
put("D.arith_36", 100 * 367 / 1008)
put("D.arith_105", 100 * 106 / 1008)
put("D.wilson_neg", tuple(100 * x for x in wilson(924, 6620)) + (100 * 924 / 6620,))
put("D.wilson_5star", tuple(100 * x for x in wilson(564, 29225)) + (100 * 564 / 29225,))

# ------------------------------------------------------------------ E. link check and stakes screen from the judgments
print("\n== E. link check and stakes screen")


def col(name, key):
    return {r_["sample_id"]: r_[key].strip().lower() for r_ in csv.DictReader((B / name).open())}


hdr = lambda n: next(csv.reader((B / n).open()))
print(hdr("review_demand/r2_judgments_A.csv"), hdr("review_demand/r2_judgments_B.csv"), hdr("stakes/stakes_screen_judgments_1.csv"))
kA = hdr("review_demand/r2_judgments_A.csv")[1]
kB = hdr("review_demand/r2_judgments_B.csv")[1]
a1, a2 = col("review_demand/r2_judgments_A.csv", kA), col("review_demand/r2_judgments_A_annotator2.csv", kA)
ids = sorted(a1)
ka, po = kappa([a1[i] for i in ids], [a2[i] for i in ids])
put("E.kappa_A", ka)
put("E.agree_A", 100 * po)
put("E.count_A", (dict(Counter(a1.values())), dict(Counter(a2.values()))))
b1, b2 = col("review_demand/r2_judgments_B.csv", kB), col("review_demand/r2_judgments_B_annotator2.csv", kB)
ids = sorted(b1)
kb, po = kappa([b1[i] for i in ids], [b2[i] for i in ids])
put("E.kappa_B", kb)
put("E.agree_B", 100 * po)
put("E.count_B", (dict(Counter(b1.values())), dict(Counter(b2.values()))))
s1, s2 = col("stakes/stakes_screen_judgments_1.csv", "uses_vendor_data"), col("stakes/stakes_screen_judgments_2.csv", "uses_vendor_data")
ids = sorted(s1)
ks, po = kappa([s1[i] for i in ids], [s2[i] for i in ids])
put("E.kappa_stakes", ks)
put("E.agree_stakes", 100 * po)
put("E.count_stakes", (dict(Counter(s1.values())), dict(Counter(s2.values()))))
put("E.wilson_99_120", tuple(100 * x for x in wilson(99, 120)))
put("E.wilson_104_120", tuple(100 * x for x in wilson(104, 120)))
# stakes sample: rerun the selection lines of stakes_screen_sample.py without its network fetch
W = list(csv.DictReader((B / "stakes/vendor_reliance_works.csv").open()))
print("works columns:", list(W[0].keys()))
src = (B / "stakes/stakes_screen_sample.py").read_text()
print("--- sampling lines of stakes_screen_sample.py ---")
print("\n".join(src.splitlines()[21:34]))
seen, rows_ = set(), []
for r_ in W:
    if r_["id"] not in seen and int(r_["n_tools"]) >= 1:
        seen.add(r_["id"])
        rows_.append(r_)
put("E.works_named", len(rows_))
put("E.works_by_year", {y: sum(str(r_.get("year", r_.get("publication_year"))) == y for r_ in rows_) for y in ("2020", "2025", "2026")})

# ------------------------------------------------------------------ F. Study W, data chain and statistics recomputed from the per-title file
print("\n== F. Study W")
W_ = B / "wikipedia_demand"
G = list(csv.DictReader((W_ / "wiki_groups.csv").open()))
K = list(csv.DictReader((W_ / "wiki_codes.csv").open()))
PV = list(csv.DictReader((W_ / "pageviews_monthly.csv").open()))
put("F.n_groups", len(G))
put("F.n_codes", len(K))
put("F.codes_per_group", dict(sorted(Counter(int(g_["n_codes"]) for g_ in G).items())))
put("F.n_redirect_titles", sum(int(g_["n_redirect_titles"]) for g_ in G))
put("F.n_keywords_total", sum(int(k["n_keywords"]) for k in K))
put("F.n_titles", len({r_["title"] for r_ in PV}))
# raw json lines against the monthly file
raw = defaultdict(dict)
statuses = Counter()
n_lines = Counter()
for name in ("resolution.jsonl", "search_fallback.jsonl", "redirects.jsonl", "pageviews.jsonl"):
    with (W_ / name).open() as f:
        for line in f:
            n_lines[name] += 1
            if name == "pageviews.jsonl":
                d = json.loads(line)
                statuses[d["status"]] += 1
                for it in d["body"].get("items", []):
                    raw[d["title"]][it["timestamp"][:6]] = it["views"]
put("F.raw_lines", dict(n_lines))
put("F.raw_lines_sum", sum(n_lines.values()))
put("F.pageview_status", dict(statuses))
bad = sum(raw[r_["title"]].get(r_["month"], 0) != int(r_["views"]) for r_ in PV)
put("F.monthly_vs_raw_mismatches", bad)
# per-article sums against wiki_groups
PRIMARY = [f"{y}{m:02d}" for y, m in [(2024, 10), (2024, 11), (2024, 12)] + [(2025, m) for m in range(1, 10)]]
SHIFT = [f"{y}{m:02d}" for y, m in [(2024, 9), (2024, 10), (2024, 11), (2024, 12)] + [(2025, m) for m in range(1, 9)]]
CLEAN = [f"{y}{m:02d}" for y, m in [(2024, 10), (2024, 11), (2024, 12), (2025, 1), (2025, 2), (2025, 9)]]
POST = ["202608", "202609"]
by = defaultdict(lambda: defaultdict(int))
for r_ in PV:
    by[r_["article_pageid"]][r_["month"]] += int(r_["views"])
dif = Counter()
for g_ in G:
    m_ = by[g_["article_pageid"]]
    if sum(m_[x] for x in PRIMARY) != int(g_["views_primary"]):
        dif["primary"] += 1
    if sum(m_[x] for x in SHIFT) != int(g_["views_shifted"]):
        dif["shifted"] += 1
    if sum(m_[x] for x in CLEAN) != int(g_["views_clean6"]):
        dif["clean6"] += 1
    if sum(m_[x] for x in POST) != int(g_["views_post"]):
        dif["post"] += 1
    if 12 * st.median(m_[x] for x in PRIMARY) != float(g_["views_primary_median_x12"]):
        dif["median"] += 1
    if max(m_[x] for x in PRIMARY) != int(g_["views_primary_max_month"]):
        dif["max"] += 1
put("F.group_vs_title_differences", dict(dif))
# dem per group against code rows
dv = defaultdict(int)
kw = defaultdict(int)
for k in K:
    dv[k["article_pageid"]] += int(float(k["volume"]))
    kw[k["article_pageid"]] += int(k["n_keywords"])
put("F.dem_differences", sum(dv[g_["article_pageid"]] != int(float(g_["dem"])) for g_ in G))
put("F.kw_differences", sum(kw[g_["article_pageid"]] != int(g_["n_keywords"]) for g_ in G))
dem = np.array([float(g_["dem"]) for g_ in G])
Wg = np.array([float(g_["views_primary"]) for g_ in G])
kg = np.array([float(g_["n_keywords"]) for g_ in G])
put("F.rho", spearmanr(dem, Wg).statistic)
put("F.tau", kendalltau(dem, Wg).statistic)
put("F.rho_kw", spearmanr(kg, Wg).statistic)
ratio = dem / (Wg / 12)
put("F.ratio_pct", (float(np.percentile(ratio, 10)), float(np.median(ratio)), float(np.percentile(ratio, 90))))
put("F.gsd_ratio", float(np.exp(np.std(np.log(ratio), ddof=1))))
put("F.gsd_dem", float(np.exp(np.std(np.log(dem), ddof=1))))
put("F.gsd_W", float(np.exp(np.std(np.log(Wg), ddof=1))))
put("F.W_minmax", (float(Wg.min()), float(Wg.max())))
put("F.dem_minmax", (float(dem.min()), float(dem.max())))
put("F.W_15_50", (int(((Wg >= 15000) & (Wg <= 50000)).sum()), float(100 * ((Wg >= 15000) & (Wg <= 50000)).mean())))
put("F.pearson_loglog", float(np.corrcoef(np.log(dem), np.log(Wg))[0, 1]))
put("F.p3_floor_gsd", float(np.exp(abs(np.std(np.log(dem), ddof=1) - np.std(np.log(Wg), ddof=1)))))
Wa = np.array([float(g_["views_primary_article_only"]) for g_ in G])
put("F.pooled_redirect_share", float(100 * (1 - Wa.sum() / Wg.sum())))
put("F.median_redirect_share", float(100 * np.median(1 - Wa / Wg)))
vols = np.array([float(k["volume"]) for k in K if float(k["volume"]) > 0])
put("F.log10_sd_code_volume_nonzero", float(np.std(np.log10(vols), ddof=1)))
put("F.zero_volume_codes", [k["code"] for k in K if float(k["volume"]) == 0])

# ------------------------------------------------------------------ G. Section 7, medians recomputed from the aggregates by separate code
print("\n== G. Section 7 aggregates")
AG = B / "ai_citation_cross_sector/aggregates"
TS = list(csv.DictReader((AG / "cross_sector_type_shares.csv").open()))
print("type share columns:", list(TS[0].keys()))
PMc = list(csv.DictReader((AG / "cross_sector_platform_metrics.csv").open()))
print("metric columns:", list(PMc[0].keys()))
GOOG = ["aio_searchqueries", "aio_prompts", "aimode_searchqueries", "aimode_prompts"]
OTH = ["chatgpt", "perplexity", "gemini", "copilot"]
vc = {}
for r_ in TS:
    vc[(r_["etf"], r_["surface"])] = 100 * sum(float(r_[k]) for k in ("share_video", "share_forum", "share_social", "share_user_publishing"))
sect = sorted({k[0] for k in vc})
put("G.n_cells", len(vc))
put("G.n_sectors", len(sect))
gv = [vc[(s, p)] for s in sect for p in GOOG]
ov = [vc[(s, p)] for s in sect for p in OTH]
put("G.median_google", st.median(gv))
put("G.range_google", (min(gv), max(gv)))
put("G.median_other", st.median(ov))
put("G.range_other", (min(ov), max(ov)))
put("G.by_surface", {p: round(st.median(vc[(s, p)] for s in sect), 3) for p in GOOG + OTH})
put("G.dominance", sum(min(vc[(s, p)] for p in GOOG) > max(vc[(s, p)] for p in OTH) for s in sect))
props = list(csv.DictReader((B / "ai_citation_cross_sector/design/cross_sector_company_properties.csv").open()))
comp = list(csv.DictReader((B / "ai_citation_cross_sector/design/cross_sector_companies.csv").open()))
put("G.n_props", len(props))
put("G.n_company_rows", len(comp))
print("companies columns:", list(comp[0].keys()))
put("G.answer_counts", sum(int(r_["ai_responses_us_all_platforms"]) for r_ in csv.DictReader((AG / "sector_answer_counts.csv").open())))
CE = list(csv.DictReader((AG / "cross_sector_cells.csv").open()))
print("cell columns:", list(CE[0].keys()))
sizes = [int(r_["cited_in_sum"]) for r_ in CE if r_["surface"] in GOOG + OTH]
put("G.cell_size_range", (min(sizes), max(sizes)))
sha = (AG / "raw_exports_SHA1SUMS.txt").read_text().splitlines()
c = Counter()
for line in sha:
    pth = line.split()[1]
    pth = pth[2:] if pth.startswith("./") else pth
    c[pth.split("/")[0]] += 1
put("G.sha1_lines", len(sha))
put("G.sha1_by_top_folder", dict(c))

Path(sys.argv[2]).write_text(json.dumps(OUT, indent=1, default=str))


==> anc/08_REVIEW/reproduction_v5.3_run5_2026-11-03/check_scripts/review_scripts.sh <==
#!/bin/bash
R=/private/tmp/claude-501/-Users-venkatapagadala-Desktop-Research-Papers-Paper-03-user-first-intelligence/7064c615-0af8-4198-b24b-f143956075d5/scratchpad/repro_run5
RUN="python3 $R/check_scripts/run_one.py"
B=$R/pristine/User_First_Intelligence_v5.3_2026-11-03_source
export RUN_TIMEOUT=60
$RUN stakes_screen_sample stakes - -- python3 stakes_screen_sample.py | cut -c1-200
tail -1 "$R/outputs/stakes_screen_sample.stderr" | cut -c1-200
cd "$B"
: > "$R/outputs/_08_review_scripts.tsv"
for f in $(find 08_REVIEW -name '*.py' | sort); do
  d=$(dirname "$f"); s=$(basename "$f"); t="rv_$(echo "$f" | tr '/.' '__')"
  out=$($RUN "$t" "$d" - -- python3 "$s" 2>&1 | cut -c1-200)
  ex=$(python3 -c "import json,sys;print(json.load(open('$R/outputs/$t.json'))['exit'])")
  err=$(tail -1 "$R/outputs/$t.stderr" | cut -c1-120 | tr '\t' ' ')
  printf "%s\t%s\t%s\n" "$f" "$ex" "$err" >> "$R/outputs/_08_review_scripts.tsv"
  rm -rf "$R/runs/$t"
done
cut -f2 "$R/outputs/_08_review_scripts.tsv" | sort | uniq -c
cut -c1-170 "$R/outputs/_08_review_scripts.tsv"


==> anc/08_REVIEW/reproduction_v5.3_run5_2026-11-03/check_scripts/rules.py <==
"""Patterns that find each quoted value in the paper's text. Each capture group is one quoted value; the names give the
registry value it is compared with. A pattern is applied to every section unless limited. The tables are checked cell by
cell in tables_check.py, not here."""
RULES = []


def R(pat, *names, sec=None):
    RULES.append((pat, names, sec))


# ---- the area-code series: ratios and growth
R(r"(7\.5)x to (27\.1)x", "t2.Oct.us", "t2.Aug.us")
R(r"(8\.6)x to (29\.9)x", "t2.Oct.ww", "t2.Aug.ww")
R(r"(9\.2)x to (33\.3)x", "t2.Oct.uu", "t2.Aug.uu")
R(r"by (7\.5)x to (27\.1)x", "t2.Oct.us", "t2.Aug.us", sec="NONE")
R(r"between (7\.5) and (27\.1) times larger", "t2.Oct.us", "t2.Aug.us")
R(r"factors of (7\.5) to (27\.1) over", "t2.Oct.us", "t2.Aug.us")
R(r"\((8\.6) to (29\.9) with both", "t2.Oct.ww", "t2.Aug.ww")
R(r"up to about (30) times worldwide \((33) times US", "t2.Aug.ww", "t2.Aug.uu")
R(r"from (27\.1)x to (10\.2)x to (7\.5)x", "t2.Aug.us", "t2.Sep.us", "t2.Oct.us")
R(r"The ratio falls (27\.1) → (10\.2) → (7\.5)", "t2.Aug.us", "t2.Sep.us", "t2.Oct.us")
R(r"area-code ratio from (27\.1)x to (7\.5)x", "t2.Aug.us", "t2.Oct.us")
R(r"\((8\.4)x on Ahrefs, (8\.8)x on Semrush US\)", "g.JA.a", "g.JA.s")
R(r"Ahrefs' estimate grew (4\.65)x and Semrush's (1\.75)x, and into October's run-rate (1\.44)x against (1\.05)x", "g.AS.a", "g.AS.s", "g.SO.a", "g.SO.s")
R(r"by a factor of (2\.7) in one month", "g.AS.r")
R(r"about its growth by a factor of (2\.7)", "g.AS.r")
R(r"(0\.95), (2\.66), (1\.37)", "g.JA.r", "g.AS.r", "g.SO.r")
R(r"(18\.5)%", "sr.nonus")
R(r"\((18\.6)% in the 12 October read", "tab4.nonus")
R(r"(81\.5)%", "sr.us")
R(r"gives \*\*(9\.17)x\*\* for October against the (7\.5)x unmatched", "t2.Oct.uu", "t2.Oct.us")
R(r"Matching worldwide to worldwide gives (8\.62)x for October and (26\.7)x to (29\.9)x", "d.ww.v", "t2.Jul.ww", "t2.Aug.ww")
R(r"gives (31\.8)x, (33\.3)x and (12\.5)x", "t2.Jul.uu", "t2.Aug.uu", "t2.Sep.uu")
R(r"(7\.47)x = (2\.02)x \(keyword universe\) × (3\.70)x", "d.us.v", "d.us.k", "d.us.p")
R(r"(8\.62)x = (3\.19)x \(keyword universe\) × (2\.70)x", "d.ww.v", "d.ww.k", "d.ww.p")
R(r"accounts for about (35)% of the divergence", "d.us.s")
R(r"accounts for about (54)%", "d.ww.s")
R(r"(35)% \(Semrush US against Ahrefs worldwide\), (54)% \(both worldwide\)", "d.us.s", "d.ww.s")
R(r"was about (35)% of the log gap with Semrush US against Ahrefs worldwide and about (54)% with both worldwide", "d.us.s", "d.ww.s")
R(r"\((35)% and (54)%, the second approximate", "d.us.s", "d.ww.s")
R(r"At the August ratio of (27\.1)x, the two readings cannot both lie within a factor of (5\.2), the square root of (27\.1)", "t2.Aug.us", "t.err", "t2.Aug.us")
R(r"at least (13) times the smaller reading", "t.err13")
R(r"(5\.2) at (27\.1)x", "t.err", "t2.Aug.us")
R(r"by a factor of (5\.2) at (27\.1)x", "t.err", "t2.Aug.us", sec="NONE")
R(r"(12\.6)% to (20\.0)%", "t3.Aug.pct", "t3.Oct.pct")
R(r"falls from (2\.94) to (1\.34)", "t3.Jul.r", "t3.Oct.r")
R(r"from (284) to (37,238)", "t3.n.jul", "t3.n.oct")
R(r"rests on (47) events over (six) days live", "t3.k.jul", "t2.days.jul")
R(r"recorded as a cited source in Google AI Overviews on (7,455) keywords", "t3.k.oct")
# keywords, referring domains, answers
R(r"Ahrefs reports (29,000) for all locations and Semrush (58,586)", "sr.29000", "sr.58586")
R(r"a factor of (2\.0), again", "kw.x")
R(r"is (92\.3K) \(the interface rounds to the hundred\), (3\.2) times Ahrefs' (28,900)", "sr.92k", "kw.ww", "tab4.kw.ac")
R(r"\((29,000) and (58,586) keywords; (80) Semrush domains, (11\.4)x\)", "sr.29000", "sr.58586", "sr.80", "rd.x")
R(r"ranked for (29,000) keywords in one instrument and (58,586) in the other", "sr.29000", "sr.58586")
R(r"rank for ([\d,]+) keywords on one instrument", "sr.29000")
R(r"Among the (58,586) US keywords", "sr.58586")
R(r"Pages holding at least one position are (441)", "t5.pages77")
R(r"(17,206) stored answers citing the section and Semrush's (158,100) mentions", "t5.ai77", "sr.mentions10")
R(r"differ by a factor of (9\.2)", "ai.scope")
R(r"companion count of (29,600) cited pages is (68) times the (434) URLs", "sr.cited10", "cited.x", "urls434")
R(r"Ahrefs figure of (17,206) stored answers", "t5.ai77")
R(r"A (9\.2)x AI-answer comparison", "ai.scope")
R(r"Ahrefs reports (913) referring domains to the prefix; Semrush Backlink Analytics indexes (80) for the subfolder: a factor of (11\.4)", "sr.913", "sr.80", "rd.x")
R(r"Ahrefs puts (61\.9)% on \.info, (26\.4)% on \.asia and (10\.2)% on \.xyz; Semrush puts (75)% on \.xyz and (88)% at Authority Score 0 to 10", "sr.info", "sr.asia", "sr.axyz", "sr.sxyz", "sr.88")
R(r"Ahrefs: (913) domains; Semrush Backlink Analytics: (80) domains, of which the instrument reports (75)%", "sr.913", "sr.80", "sr.sxyz")
R(r"gives (909) at day 75 against (913) on 11 October", "t5.rd75", "sr.913")
R(r"gives (917) new against (95) lost, which with (nineteen) at day 37 implies about (841)", "sr.917", "sr.95", "t5.rd37", "impl")
R(r"reported by the instrument as (913), while the same instrument's daily series gives (909) at day 75", "sr.913", "t5.rd75")
R(r"its new-and-lost report for September gives (917) new against (95) lost, which with (nineteen) at day 37 implies about (841)", "sr.917", "sr.95", "t5.rd37", "impl", sec="NONE")
R(r"(61\.9)% \.info, (26\.4)% \.asia, (10\.2)% \.xyz", "sr.info", "sr.asia", "sr.axyz")
R(r"indexes (80) referring domains for the subfolder, (88)% from domains at Authority Score 0–10 and (75)% on \.xyz", "sr.80", "sr.88", "sr.sxyz")
R(r"referring-domain ratio \((11\.3)x\)", "rd.top")
R(r"from (14,823) \(9 October\) to (17,206) \(11 October\) and (17,400) \(12 October\)", "t5.ai75", "t5.ai77", "sr.17400")
R(r"moved from (14,823) to (17,206) to (17,400)", "t5.ai75", "t5.ai77", "sr.17400")
R(r"\(worldwide (1,910,867), US (1,659,636)\)", "sr.rrww", "sr.rrus")
R(r"moved by about (3)%", "reread.us")
R(r"(158\.3K) mentions and (29\.5K) cited pages for every one of the (twelve) subfolders", "sr.mentions12", "sr.cited12", "an.n")
R(r"10 October read of (158,100) and (29,600)", "sr.mentions10", "sr.cited10")
R(r"Domain Rating of (90) and a Semrush Authority Score of (86)", "sr.dr", "sr.as")
R(r"Ahrefs Domain Rating (90), Semrush Authority Score (86)", "sr.dr", "sr.as")
R(r"ranks in (105) countries", "sr.105")
R(r"Domain Rating (87) and (91)", "dr.87", "dr.91")
R(r"Domain Rating (13) to (83)", "dr.13", "dr.83")
R(r"Domain Ratings between (13) and (83)", "dr.13", "dr.83")
R(r"Wikipedia, at (97), is co-cited in roughly (11,000)", "sr.wp", "sr.11000")
R(r"co-cited (9) times \(Domain Rating (91)\) and (240) times \(Domain Rating (87)\), against the section's (17,206)", "sr.c91", "dr.91", "sr.c87", "dr.87", "t5.ai77")
R(r"(455) distinct cited pages", "sr.455")
R(r"exceeds (434) by (21)", "urls434", "diff21")
R(r"with (40) to (170) reported searches", "low40", "low170")
R(r"the ten highest-traffic carry (22\.8)% of estimated visits and the top (50) carry (64\.9)%", "sr.top10", "t50", "sr.top50")
R(r"Fifty of (441) is (11)% of the pages", "t5.pages77", "fifty")
R(r"New York (474) answers, California (337), Texas (322), Florida (304), and the national hub (294)", "sr.ny", "sr.ca", "sr.tx", "sr.fl", "sr.nat")
R(r"214 Dallas (238), 786 Miami (228), 404 Atlanta (218)", "sr.c214", "sr.c786", "sr.c404")
R(r"\((1\.2) to (2\.0) times the most-cited", "hub.lo", "hub.hi")
R(r"day 6 \((984) positions, (186) in 1–3\) and day 67 \((38,801) and (6,942)\)", "sr.d6", "sr.d6t", "sr.d67", "sr.d67t")
# Section 3 and page counts
R(r"\(the ([\d,]+) code pages rank for", "pages.all")
R(r"(381) code pages", "pages.all")
R(r"holds (381) code pages", "pages.all", sec="NONE")
R(r"(381) area-code pages", "pages.all", sec="NONE")
R(r"page count is (381), not", "pages.all")
R(r"the section's (52) state hubs", "hubs52")
R(r"\*\*(374) for geographic", "pages.geo", sec="NONE")
R(r"(374) for geographic codes assigned to US states and the District of Columbia \(all (372) in service and (two) assigned but not yet in service\), and (7) for toll-free", "pages.geo", "pages.in", "pages.notin", "pages.toll")
R(r"which takes (52) values", "pages.loc")
R(r"found the same (381)", "pages.all")
R(r"All (381) return", "pages.all")
R(r"\*\*(381)\*\* is the number", "pages.all")
R(r"\*\*(441)\*\* is the number", "t5.pages77")
R(r"exceeds (381) plus the (53) hub pages by (seven)", "pages.all", "hubs53", "diff7")
R(r"\((381) code pages and (53) hubs\)", "pages.all", "hubs53")
R(r"fixed set of (434) URLs", "urls434")
R(r"\((210), (365), (391), (414), (440)\)", "t5.p15", "t5.p30", "t5.p45", "t5.p60", "t5.p75")
R(r"(381) code pages plus hubs", "pages.all", sec="NONE")
R(r"observed for (77) days", "d77")
R(r"(77)-day series", "d77")
R(r"over (77) days", "d77")
R(r"(77) days, six", "d77")
R(r"followed for (77) days", "d77", sec="NONE")
R(r"seven checkpoints", sec="NONE")
R(r"the (372) area codes", "w.codes")
R(r"Every one of the (372) geographic", "w.codes")
R(r"the (372) entities", "w.codes", sec="NONE")
R(r"same (372) entities", "w.codes")
R(r"Every one of the (372) geographic codes in service received", "pages.in", sec="NONE")
R(r"(441) URLs holding", "t5.pages77")
R(r"Of the (441) URLs", "t5.pages77")
R(r"A (441)-page section", "t5.pages77")
R(r"(43,980) positions across (441) URLs", "t5.pos77", "t5.pages77")
# the twelve-prefix prose
R(r"Spearman (−0\.11)", "an.rho")
R(r"unmatched visits ratio is (−0\.11) over twelve prefixes, with a Fisher 95% interval of (−0\.64) to (\+0\.49) and a permutation p of (0\.73); territory-matched it is (−0\.28); excluding the area-code section it is (\+0\.15)", "an.rho", "an.lo", "an.hi", "an.perm", "an.mrho", "an.excl")
R(r"(−0\.11) \[(−0\.64), (\+0\.49)\], p = (0\.73)", "an.rho", "an.lo", "an.hi", "an.perm")
R(r"printed (−0\.09) for (−0\.11)", "old.m009", "an.rho")
R(r"about (38)% power to detect a correlation of (0\.5) \((37\.8)% by the Fisher approximation\)", "an.power", "power.five", "power")
R(r"the ratio (spans|ran from|run from)", sec="NONE")
R(r"(0\.20)x to (7\.24)x", "an.min", "an.max")
R(r"from one fifth of Ahrefs' \(/local/bundles/, (0\.20)x\) to seven times it \(/local/area-codes/, (7\.24)x\), a spread of (1\.55) orders of magnitude, with a median of (1\.01) and six of twelve", "an.min", "an.max", "an.spread", "an.median")
R(r"the spread is wider \((0\.20)x to (8\.89)x\), the median is (1\.06)", "an.mmin", "an.mmax", "an.mmedian")
R(r"\(/product-compare/, (69\.6)% US, from (0\.75)x to (1\.07)x; /device-compare/, (82\.6)% US, from (0\.99)x to (1\.20)x\); /es-us/local/, at (42\.6)% US, moves from (0\.25)x to (0\.58)x", "tab4.us.pc", "tab4.vr.pc", "tab4.mr.pc", "tab4.us.dc", "tab4.vr.dc", "tab4.mr.dc", "tab4.us.es", "tab4.vr.es", "tab4.mr.es")
R(r"geometric mean of (1\.13) \(bootstrap 95% interval (0\.62) to (2\.12)\) and a geometric standard deviation of (3\.1) \((1\.9) to (4\.1)\), a normal range on the log scale of about (0\.12)x to (10\.6)x", "gm", "gm.lo", "gm.hi", "gsd", "gsd.lo", "gsd.hi", "gr.lo", "gr.hi")
R(r"(1\.13) and (3\.1)", "gm", "gsd")
R(r"anywhere from (0\.25)x to (6\.57)x unmatched \((0\.46)x to (6\.61)x matched\)", "s7y.ulo", "s7y.uhi", "s7y.mlo", "s7y.mhi")
R(r"is \+(0\.94)", sec="NONE")
R(r"visit estimates is (\+0\.94) \(bootstrap 95% interval over prefixes (\+0\.70) to (\+1\.00); p < (0\.001); Kendall's tau (\+0\.82), interval (\+0\.57) to (\+1\.00); (60) of (66) pairs concordant\)", "an.order", "o.lo", "o.hi", "p001", "an.tau", "t.lo", "t.hi", "an.conc", "an.pairs")
R(r"(\+0\.94), (\+0\.82), (60) of (66); (51) of (51) beyond 3x, (9) of (15) within; (40) of (40) beyond 3x", "an.order", "an.tau", "an.conc", "an.pairs", "b.beyond", "b.beyondn", "b.w3c", "b.w3n", "f.both", "f.bothn")
R(r"in (60) of (66) pairs", "an.conc", "an.pairs")
R(r"larger in (60) of (66)", "an.conc", "an.pairs")
R(r"same order in (60) of (66)", "an.conc", "an.pairs", sec="NONE")
R(r"all (51) are ordered alike; of the (15) pairs within a factor of three, (9) are", "b.beyond", "b.w3n", "b.w3c")
R(r"in only (9) of the (15) pairs", "b.w3c", "b.w3n")
R(r"\((9) of the (15) pairs within a factor of three", "b.w3c", "b.w3n")
R(r"all (40) pairs more than three times apart on both are ordered alike, as are (16) of the (18) more than three times apart on exactly one \(the other two are six to seven times apart on one instrument and about equal on the other\) and (4) of the (8) within a factor of three on both", "f.both", "f.one", "f.onen", "f.none", "f.nonen")
R(r"\(all (40) pairs more than three times apart on both\)", "f.both")
R(r"all (40) pairs of sections more than three times apart on both instruments were ordered alike, as were (16) of the (18) more than three times apart on exactly one and (4) of the (8) within that factor on both", "f.both", "f.one", "f.onen", "f.none", "f.nonen")
R(r"by between (2\.0)x and (20\.9)x", "an.kwmin", "an.kwmax")
R(r"visits ratio is (\+0\.17) over all twelve, and (\+0\.52) with", "an.kw", "an.kwx")
R(r"second-largest keyword ratio \((16\.1)x\) and the smallest visits ratio \((0\.20)x\)", "kw2", "an.min")
R(r"two-sided p = (0\.60) over all twelve and (0\.10) without", "kw.p", "kwx.p")
R(r"\((7\.24)x unmatched, (8\.89)x matched; /stores/ is next at (6\.57)x\)", "an.max", "an.mmax", "an.second")
R(r"\((0\.20)x to (8\.89)x territory-matched\)", "an.mmin", "an.mmax")
R(r"(0\.20)x to (7\.24)x \((8\.89)x matched\); median (1\.01)", "an.min", "an.max", "an.mmax", "an.median")
R(r"across twelve prefixes of one domain by (0\.20)x to (7\.24)x", "an.min", "an.max", sec="NONE")
R(r"at least (3\.2) \(`instrument_extra\.py`", "f.subone")
# stakes
R(r"(456) works name", "st.456")
R(r"is (456), not", "st.456")
R(r"(27) of them published in 2020, (87) in 2025 and (110) in 2026", "st.2020", "st.2025", "st.2026")
R(r"a random sample of (120) of them gives (82)% to (87)% that use a vendor's figures as data \(Wilson 95% intervals (75)% to (92)%; Cohen's kappa (0\.63)\), and of those, (87)% to (88)% use one vendor's figures only, while five to seven compare vendors", "st.n", "st.a1", "st.a2", "st.a1lo", "st.a2hi", "st.kappa", "st.a1one", "st.a2one")
R(r"(456); (82)% to (87)% \(kappa (0\.63)\); (87)% to (88)%", "st.456", "st.a1", "st.a2", "st.kappa", "st.a1one", "st.a2one")
R(r"in a screened random sample of (120)", "st.n")
R(r"in a screened sample of (120), (82)% to (87)% use a vendor's figures as data, and (87)% to (88)% of those", "st.n", "st.a1", "st.a2", "st.a1one", "st.a2one")
# section 6.1
R(r"(47,485) Google reviews of (379) retail locations", "sv.reviews", "sv.loc")
R(r"of which (37,193) carry text, at (378) of the locations", "sv.text", "sv.loctext")
R(r"between (1) and (201) reviews per location \(median (145)\)", "sv.rmin", "sv.rmax", "sv.rmed")
R(r"at (26) locations, they name five", "sv.car")
R(r"(42,994)-node", "sv.nodes")
R(r"from (1,898,584) keywords", "sv.kws")
R(r"(37,193) (reviews|business reviews|Google reviews)", "sv.text", sec="NONE")
R(r"(37,193)", "sv.text")
R(r"of (378) (telecom stores|retail locations)", "sv.loctext")
R(r"Of the (37,193) reviews, (20,663) \((55\.6)%\) linked to at least one of (27,817) linkable labels, at (2\.25) labels per linked review, and (1,008) labels", "sv.text", "sv.linked", "sv.linkedp", "m2.link", "sv.perlink", "m2.ment")
R(r"(55\.6)%; (2\.25)", "sv.linkedp", "sv.perlink")
R(r"taxonomy's (17) top-level branches", "m2.nb")
R(r"is then (\+0\.75) \(bootstrap 95% interval over branches (\+0\.44) to (\+0\.90); p < (0\.001), (17) branches", "m2.split", "m2.split.lo", "m2.split.hi", "p001b", "m2.nb")
R(r"and (\+0\.47) \((\+0\.01) to (\+0\.78); p = (0\.06)\)", "m2.modal", "m2.modal.lo", "m2.modal.hi", "m2.modal.p")
R(r"(\+0\.47) to (\+0\.75)", "m2.modal", "m2.split")
R(r"An earlier computation gave (\+0\.78)", "sv.old78")
R(r"replacing an earlier (\+0\.78)", "sv.old78")
R(r"carriers draw (66\.8)% of review mentions and (14\.9)% of search volume, devices (11\.0)% and (32\.7)%, broadband (4\.0)% and (18\.1)%", "m2.car.r", "m2.car.v", "m2.dev.r", "m2.dev.v", "m2.isp.r", "m2.isp.v")
R(r"Across the (1,008) labels that at least one review mentions, the rank correlation between review mentions and monthly volume is (\+0\.18) \(bootstrap 95% interval over labels (\+0\.12) to (\+0\.25); Kendall's tau (\+0\.13)\)", "m2.ment", "m2.rhom.x", "m2.rhom.lo", "m2.rhom.hi", "m2.tau")
R(r"counting the (26,809) linkable labels that no review mentions as zero, it is (\+0\.27) \((\+0\.26) to (\+0\.28)\)", "m2.unment", "m2.rhoa", "m2.rhoa.lo", "m2.rhoa.hi.x")
R(r"It is (\+0\.28) among the (213) labels with at least twenty mentions, and (\+0\.16) among the (106) labels mentioned at least twenty times", "m2.ge20", "m2.ge20n", "sv.negr", "sv.neg")
R(r"Of the (1,008) labels, (367) \((36\.4)%\) carry under (1,000) monthly searches and (106) \((10\.5)%\) carry none", "m2.ment", "sv.lt1000", "sv.lt1000p", "k1000", "m2.zero", "m2.zero.p")
R(r"the two label-level correlations are (\+0\.16) and (\+0\.26)", "m2.ownm", "m2.owna")
R(r"judged (200) links drawn uniformly from the (46,517): (65)% to (67)% are correct \(Wilson 95% intervals about (58)% to (73)%\), and the two agree on (95\.5)% of the items \(Cohen's kappa (0\.90)\)", "n200", "r2.pop", "r2.a2", "r2.a1", "r2.a2lo", "r2.a1hi", "r2.agree", "r2.kappa")
R(r"multi-word labels are (95)% to (96)% right", "r2.mw2", "r2.mw1")
R(r"branch-level correlation is (\+0\.91) \(bootstrap 95% interval (\+0\.74) to (\+0\.98)\) with split attribution and (\+0\.65) with modal attribution, the label-level correlation over mentioned labels is (\+0\.24) \((\+0\.16) to (\+0\.33)\), and carriers still draw (56)% of review mentions against (15)% of search volume", "mw.s", "mw.s.lo", "mw.s.hi", "mw.mod", "mw.m", "mw.m.lo", "mw.m.hi", "mw.car.r", "mw.car.v")
R(r"Of (6,620) one- and two-star reviews, (924) \((14\.0)%, Wilson 95% interval (13\.1)% to (14\.8)%\) match a pattern for waiting \(wait, waited, waiting, long line, hours in line\), against (1\.9)% \((1\.8)% to (2\.1)%\) of five-star reviews", "sv.neg_n", "sv.wait", "sv.waitp", "sv.w.lo", "sv.w.hi", "sv.5", "sv.5.lo", "sv.5.hi")
R(r"judged (100) of the (924) matches: (83)% to (85)% are complaints about waiting \(Cohen's kappa (0\.93)\), and about nine in ten of those concern waiting in the store, so roughly (12)% of one- and two-star", "n100", "r2.wpop", "r2.w2", "r2.w1", "r2.wk", "r2.imp1")
R(r"built from (1\.9) million keywords, holds (11) labels containing \"wait\", with (622) searches a month between them", "sv.kws.m", "sv.w11", "sv.w622")
R(r"the one that reviews mention carries (12)", "sv.12")
R(r"Eight labels name a remedy, appointments, queues or callbacks, with (13,170) searches", "sv.a13170")
R(r"holds (11) labels containing \"wait\", not one", "sv.w11")
R(r"holds (11) labels mentioning waiting, none about waiting in a store, with (622) searches", "sv.w11", "sv.w622")
R(r"(14\.0)% of one- and two-star reviews matched a waiting pattern while the taxonomy's (11) labels mentioning waiting carried (622) searches", "sv.waitp", "sv.w11", "sv.w622")
R(r"(1,008) taxonomy labels", "m2.ment")
R(r"Each marker is one of the (1,008)", "m2.ment")
R(r"(\+0\.18) \(mentioned\), (\+0\.27) \(all linkable\)", "m2.rhom.x", "m2.rhoa")
R(r"(\+0\.47) \(modal\), (\+0\.75) \(split\)", "m2.modal", "m2.split")
R(r"(14\.0)% against (1\.9)%", "sv.waitp", "sv.5")
R(r"(65)% to (67)%; kappa (0\.90) \(single-word labels about (50)%, multi-word (95)% to (96)%\)", "r2.a2", "r2.a1", "r2.kappa", "r2.sw1", "r2.mw2", "r2.mw1")
R(r"(83)% to (85)%, kappa (0\.93); about (90)% in store", "r2.w2", "r2.w1", "r2.wk", "r2.st1")
R(r"barely on topics \((\+0\.18)\)", "m2.rhom.x")
R(r"barely agreed on topics \((\+0\.18), or (\+0\.27) counting", "m2.rhom.x", "m2.rhoa")
R(r"is (\+0\.18), not (\+0\.19), which had rounded a printed (\+0\.185)", "m2.rhom.x", "old.019", "m2.rhom")
R(r"(\+0\.19) and (\+0\.29) for (\+0\.18) and (\+0\.28)", "old.019", "old.029", "m2.rhom.x", "m2.rhoa.hi.x")
R(r"Branch agreement is (\+0\.47) to (\+0\.75)", "m2.modal", "m2.split", sec="NONE")
# section 6.2
R(r"\((240) articles: (125) about one code, (102) about two, (13) about three to five\)", "w.groups", "w.g1", "w.g2", "w.g35")
R(r"([\d,]+) requests to two public APIs from (\d\d:\d\d) to (\d\d:\d\d) UTC", "w.req.c", "t.0511", "t.0519")
R(r"at (\d\d:\d\d) UTC on 31 October", "t.0510")
R(r"\(block ([\d,]+), mined at (\d\d:\d\d) UTC\)", "bk.first", "bk.first.t")
R(r"within (two) hours of the read", "bk.twoh")
R(r"Across the (240) articles, the rank correlation between the vendor's summed volume and the year's requests is (\+0\.45) \(bootstrap 95% interval (\+0\.34) to (\+0\.54); Kendall's tau (\+0\.30); Figure 7\), and (\+0\.54) \((\+0\.45) to (\+0\.62)\)", "w.groups", "w.prim", "w.lo", "w.hi", "w.tau", "w.k", "w.k.lo", "w.k.hi")
R(r"a point estimate between (\+0\.40) and (\+0\.80)", "p2.lo", "p2.hi")
R(r"geometric standard deviation of (1\.5) \((7,989) to (120,065) in the year, (87\.5)% of articles between (15,000) and (50,000)\), while the vendor's summed volumes have one of (16\.7) \((50) to (3,704,650) searches a month\), so monthly searches per monthly request run from (0\.3) at the 10th percentile to (244) at the 90th \(median (35)\), a geometric standard deviation of (14\.5) against the (3\.1)", "w.gsdw", "w.wmin", "w.wmax", "w.w15", "k15", "k50", "w.gsdv", "w.vmin", "w.vmax", "w.p10", "w.p90", "w.med", "w.gsd", "gsd")
R(r"a Pearson correlation above about (0\.9)", "p3.09")
R(r"Shifting the window a month earlier gives (\+0\.45); the six months outside the Foundation's reclassification of automated traffic, (\+0\.45); twelve times the median month, which removes single-month spikes \(one article, for codes 327 and 870, had a month (4\.6) times its median\), (\+0\.44); dropping the six articles that hold a code entering service after October 2025 or a code with no matched keyword, (\+0\.46); the first two full months after the section's launch, (\+0\.39) \((\+0\.29) to (\+0\.49)\), with the public count itself stable between the windows \((\+0\.85)\)", "w.shift", "w.six", "w.spike", "w.medm", "w.drop", "w.post", "w.p2.lo", "w.p2.hi", "w.stab")
R(r"current title alone gives (\+0\.31)", "w.title")
R(r"with (44)% to (100)% of their requests", "w.rlo", "w.rhi")
R(r"\(without those ten, (\+0\.37) on the title alone against (\+0\.43) on all titles", "w.x10t", "w.x10a")
R(r"Pooled, (9\.3)% of requests arrive through redirect titles; for the median article, (0\.7)%", "w.pool", "w.medr")
R(r"Among the (125) articles about one code the correlation is (\+0\.30) \((\+0\.12) to (\+0\.46)\)", "w.g1", "w.single", "w.s1.lo", "w.s1.hi")
R(r"\((\+0\.45), against (\+0\.47) to (\+0\.75) for the taxonomy's branches\)", "w.prim", "m2.modal", "m2.split")
R(r"the Content Gap Score and the count, (\+0\.41)", "w.cgs")
R(r"\(Spearman (\+0\.45), bootstrap 95% interval (\+0\.34) to (\+0\.54), over (240) articles\)", "w.prim", "w.lo", "w.hi", "w.groups")
R(r"\(searches per request from (0\.3) to (244) between", "w.p10", "w.p90")
R(r"\((\+0\.45) over (240) articles\)", "w.prim", "w.groups")
R(r"Each marker is one English Wikipedia article \((240)\)", "w.groups")
R(r"\(geometric standard deviations across articles of (1\.5) for the count and (16\.7) for the volume\)", "w.gsdw", "w.gsdv")
R(r"(\+0\.45) \((\+0\.34) to (\+0\.54)\); (\+0\.54) \((\+0\.45) to (\+0\.62)\)", "w.prim", "w.lo", "w.hi", "w.k", "w.k.lo", "w.k.hi")
R(r"(240) articles, October 2024", "w.groups")
R(r"(35); (0\.3) to (244); (14\.5)", "w.med", "w.p10", "w.p90", "w.gsd")
R(r"on the (372) area codes", "w.codes")
# section 7: frame, medians
R(r"(109) companies", "co.109")
R(r"one of the (109) companies", "co.109")
R(r"which reduce to (760) to (975) registrable domains; the (88) exports", "s.dmin", "s.dmax", "cells88")
R(r"holds (20,389,967) answer records, from (18,763) \(Utilities\) to (7,766,466) \(Consumer Discretionary\)", "s.ans", "s.ansmin", "s.ansmax")
R(r"exports the (1,000) domains", sec="NONE")
R(r"the median share was (21\.3)% on the Google views \(range (8\.1)% to (35\.8)%; 95% bootstrap interval over sectors (17\.2)% to (26\.7)%\) against (2\.1)% on the other four \(range (0\.3)% to (16\.7)%; interval (1\.7)% to (2\.7)%\), and by surface (0\.6)% on Copilot, (0\.9)% on ChatGPT, (4\.6)% on Perplexity and (9\.2)% on Gemini", "s.g", "s.glo", "s.ghi", "s.gb", "s.gbh", "s.o", "s.olo", "s.ohi", "s.ob", "s.obh", "s.cop", "s.gpt", "s.per", "s.gem")
R(r"the Google median is (24\.6)%", "s.gpr")
R(r"in (38) of the (44) sector-by-Google-view cells and in none of the (44) others", "s.t3", "s.t3n", "s.t3m")
R(r"median rank was (1) on AI Overviews, (2) on AI Mode, (7) on Perplexity and Gemini, (151) on ChatGPT and (161) on Copilot", "s.r.aios", "s.r.aims", "s.r.per", "s.r.gpt", "s.r.cop")
R(r"without it, the medians are (12\.7)% and (1\.6)%, and the lowest Google view exceeds the highest other surface in (7) of (11) sectors", "s.ng", "s.no", "s.nd", "n11")
R(r"median reference share was (2\.7)% on the other four surfaces against (3\.2)% on the Google views, and forum sites (1\.1)% against (5\.7)%", "s.refo", "s.refg", "s.foro", "s.forg")
R(r"company domains \(median (14\.1)%\)", "s.bro")
R(r"held a median (61)% of incidences on the Google views and (72)% on the other four \((90)% on Copilot\)", "s.owg", "s.owo", "s.owc")
R(r"Across the (88) cells, answer surface explains (77)% of the variance of that share \(bootstrap 95% interval over sectors (70)% to (91)%\) and sector (14)% \((5)% to (20)%\); for news \((12)% against (73)%\), government \((26)% against (49)%\) and the companies' own domains \((40)% against (45)%\)", "cells88", "va.s", "va.slo", "va.shi", "va.t", "va.tlo", "va.thi", "va.ns", "va.nt", "va.gs", "va.gt", "va.bs", "va.bt")
R(r"unweighted; the remainder", sec="NONE")
R(r"\(mean pairwise Jaccard (0\.36) to (0\.40) across the (55) sector pairs\) than on the other four \((0\.08) to (0\.23)\)", "j.glo", "j.ghi", "j.pairs", "j.olo", "j.ohi")
R(r"on search queries \((22\.5)% against (24\.2)%\), and in no check did it approach significance \(p = (0\.23) to (0\.63)\)", "p4c.a", "p4c.b", "p4.pmin", "p4c.p")
R(r"Sherwin-Williams holds (94)% of Materials, Amazon (75)% of Consumer Discretionary, Walmart (65)% of Consumer Staples, Apple (62)% of Information Technology and Uber (55)% of Industrials", "dm.mat", "dm.dis", "dm.sta", "dm.it", "dm.ind")
R(r"\((9) of (11) sectors on search queries, (8) of (11) on prompts\) and not on AI Mode \((2) of (11) on each\)", "p1.a", "n11", "p1.b", "n11", "p1.c", "n11")
R(r"\(median (93)% and (98)% of its incidences", "h.s", "h.p")
R(r"it would hold \((9) of (11)\)", "sn.set", "n11")
R(r"held on all three \((11), (6) and (11) of (11)\)", "p2.a", "p2.b", "p2.c", "n11")
R(r"failed: it held in (3) of (11), and ChatGPT was a failing surface in all eight", "p3", "n11")
R(r"\((26\.9)% against (24\.2)% on search queries, (29\.6)% against (24\.4)% on prompts\) and not beyond chance \(exact one-sided permutation p = (0\.27) and (0\.21)\)", "p4.a", "p4.b", "p4.d", "p4.e", "p4.c", "p4.f")
R(r"\(Google median (21\.5)%, other four (3\.3)%; lowest Google view above the highest other surface in (11) of (11) sectors\), with the largest single host in place of summed hosts \((22\.0)%, (2\.4)%, (11) of (11)\), and with (64) properties of the sector's companies, from a hand-built list prepared for release with the design file \(Section 14\), counted as company domains \((19\.8)%, (2\.1)%, (10) of (11)\)", "sn.f.g", "sn.f.o", "sn.f.d", "n11", "sn.h.g", "sn.h.o", "sn.h.d", "n11", "co.64", "sn.p.g", "sn.p.o", "sn.p.d", "n11")
R(r"fall from (20\.2)% to (32\.4)% to (5\.9)% to (12\.7)%, and Gemini's (9\.2)%", "cs.lo.a", "cs.hi.a", "cs.lo.b", "cs.hi.b", "cs.gem")
R(r"first (100), (250) or (500) rows gives Google medians of (30\.6)%, (26\.3)% and (23\.3)% against (3\.0)%, (2\.6)% and (2\.3)%", "k100", "k250", "k500", "sn.t1.g", "sn.t2.g", "sn.t3.g", "sn.t1.o", "sn.t2.o", "sn.t3.o")
R(r"Ranks (501) to (1,000) carry a median (7\.6)% to (13\.8)%", "k501", "k1000b", "tr.lo", "tr.hi")
R(r"share (31\.3)% to (30\.1)% on AI Overviews search queries; YouTube's rank stayed (1) on AI Overviews and moved from (2) to (1) on AI Mode prompts\), moved Perplexity from (6\.2)% to (5\.5)% and Gemini from (15\.0)% to (13\.4)%", "rtx.a", "rtx.b", "rtx.r1", "rtx.r", "rtx.r2", "rtx.pa", "rtx.pb", "rtx.ga", "rtx.gb")
R(r"without Industrials the ChatGPT median is (0\.8)%, P2 holds on ChatGPT and Copilot in (10) of (10) sectors and on Perplexity in (6) of (10), and P3 holds in (3) of (10)", "sn.xi", "xi.a", "xi.an", "xi.b", "xi.bn", "xi.d", "xi.dn")
R(r"hold up to (2\.2)% of a Financials", "visa")
R(r"reading each sector's (25) most-cited", "de.25")
R(r"cells range from (860) to (18,381,848) incidences", "s.cmin", "s.cmax")
R(r"than the (4\.6)% median video-and-community", "s.per")
R(r"(14) of (88) exports, (44,463) answers", "de.14", "de88", "de.44463")
R(r"after (14) of (88) exports", "de.14", "de88")
R(r"(21\.3)% against (2\.1)%", "s.g", "s.o")
R(r"(21\.3)% \((17\.2) to (26\.7)\) against (2\.1)% \((1\.7) to (2\.7)\)", "s.g", "s.gb", "s.gbh", "s.o", "s.ob", "s.obh")
R(r"a median (21)% (of citation incidences )?on Google's AI Overviews and AI Mode against (0\.6)% to (9\.2)%", "s.g", None, "s.cop", "s.gem")
R(r"(77)% against (14)%", "va.s", "va.t")
R(r"(0\.36) to (0\.40) against (0\.08) to (0\.23)", "j.glo", "j.ghi", "j.olo", "j.ohi")
R(r"youtube\.com was the most-cited non-brand domain on all four Google views and ranked (28)th on ChatGPT, (4)th on Perplexity, (5)th on Gemini and (9)th on Copilot, and reddit\.com was in the top three on every surface except Copilot \((240)th\)", "pi.gpt", "pi.per", "pi.gem", "pi.cop", "pi.red")
R(r"in (38) of the (44) sector-by-view cells", "tb.g", "tb.gn")
R(r"wikipedia\.org or reddit\.com in (15) of (22), on ChatGPT a government domain in (4) of (11) sectors, and on Copilot a retailer \(walmart\.com or amazon\.com\) in (6) of (11)", "tb.p", "tb.pn", "tb.gv", "tb.gvn", "tb.c", "tb.cn")
# deployment
R(r"held (15,830) ranking positions, (1,874) of them in positions 1 to 3, with an estimated (51,800) monthly visits", "t5.pos37", "t5.top37", "t5.vis37")
R(r"By day 77 it held (43,980) positions", "t5.pos77")
R(r"appeared in (17,206) stored AI answers", "t5.ai77")
R(r"by which date it already held (15,830) ranking positions", "t5.pos37")
R(r"Of the (43,302) positions held at day 75, (15,830) \((36\.6)%\) were held at day 37 and (27,472) \((63\.4)%\) were acquired", "t5.pos75", "t5.pos37", "share.d37", "n27472", "share.after")
R(r"bounded rather than exact: (53\.1)% to (63\.4)%", "share.d45", "share.after")
R(r"bounded (56\.9)% to (74\.9)%", "ai.lo", "ai.hi")
R(r"A result of (15,830) ranking positions and (1,874) top-three positions", "t5.pos37", "t5.top37")
R(r"(768) a day across days 15 to 30, is (37)% faster than the (562) a day", "t6.r2", "fast", "t6.r4")
R(r"the (132)-a-day trough", "t6.r3")
R(r"between (53\.1)% and (63\.4)% of day-75 positions", "share.d45", "share.after")
R(r"held (15,830) ranking positions with nineteen", "t5.pos37")
R(r"by day 77 appeared in (17,206) recorded", "t5.ai77")
R(r"at day (37)", "d37", sec="NONE")
# stamps and reproductions
R(r"anchored in Bitcoin block ([\d,]+), mined at (\d\d:\d\d) UTC", "bk.971506", "bk.t971506")
R(r"anchored separately in Bitcoin block ([\d,]+) \((\d\d:\d\d) UTC", "bk.971522", "bk.t971522")
R(r"of (1,479) values the paper quotes from its own study, (1,342) matched what the released scripts and data give or what the agent recomputed from them, none differed, and (137) could not be checked", "r4.n", "r4.m", "r4.c")
R(r"The third found seven values", sec="NONE")
R(r"\((72) logged API queries", "lit.72")

# ---- second pass: tokens the first pass left
R(r"Referring domains: (11\.4)x", "rd.x")
R(r"the p-values below (0\.001) the scripts print", "p_below")
R(r"nine largest of the (17) top-level", "m2.nb")
R(r"the interval crosses (\+0\.40)", "p2.lo")
R(r"(1,000) domains found in the most answers", "exp1000")
R(r"among the (1,000) exported domains", "exp1000")
R(r"truncation at (1,000) rows", "exp1000")
R(r"of the (88) cell shares", "cells88")
R(r"\*\*At the primary checkpoint\*\*, (37) days after", "d37")
R(r"followed for (77) days", "d77")
R(r"ships a (924)-query demonstration over the (66) codes", "ufi.924", "ufi.66")
R(r"The frozen (924)-query set", "ufi.924")
R(r"at digest `(f05ce279942be5f8)`", "ufi.dg1")
R(r"lock digest `(7290a2235d8de05f)`", "ufi.dg2")
R(r"\(digest `(7290a2235d8de05f)`", "ufi.dg2")
R(r"commit `(149994a)`", "ufi.c1")
R(r"commit `(02d7588)`", "ufi.c2")
R(r"\*\*α = (0\.5), β = (0\.5), damping = (0\.85)", "ufi.a", "ufi.b", "ufi.d")
R(r"locked: α = (0\.5), β = (0\.5), damping = (0\.85)", "ufi.a", "ufi.b", "ufi.d")
R(r"sampling rule of the (10,000) highest-volume prompts", "de.10000")
R(r"took the first (10,000) rows", "de.10000b")
R(r"\(all (22) commits at that point are AI-assisted: (21) carry", "ufi.22", "ufi.21")
R(r"the (109)-company list", "co.109")
R(r"its days-live column sums to (78)", "t2.days78")
R(r"by a factor of 5\.2 at 27\.1x, not (13) times", "t.err13")
R(r"is 456, not (459)", "st.459")
R(r"about (0\.22) when (30) of (66) entities", "ufi.022", "ufi.30", "ufi.66")
R(r"at roughly (0\.8) in the released example", "ufi.08")
R(r"these are (4)/(5) and (70\.4)%", "ufi.4", "ufi.5", "ufi.704")
R(r"\| (4)/(5) \(released example\)", "ufi.4", "ufi.5")
R(r"\| (70\.4)% \(released example\)", "ufi.704")
R(r"\| (11) of (11) \| `cross_sector_sensitivity`", "s.dom", "n11")
R(r"on (\d+) September, day (\d+), which is also", "cal.24", "day60")
R(r"on (\d+) September, day (\d+), that Google", "cal.29", "day65")
R(r"between (\d\d:\d\d) and (\d\d:\d\d), under an hour", "pi.t1", "pi.t2")
R(r"(\d) assigned to US territories", sec="NONE")
R(r"The only geographic codes in the plan with no page are the (six) assigned to US territories and (451)", "terr6", "npa451")
R(r"the (six) territory codes without pages", "terr6")
# ---- counts stated in words
R(r"\b([Tt]welve)\b(?! (?:months|times|calendar))", "an.n")
R(r"\b(eleven)\b(?! days)", "n11")
R(r"\b(eight) (?:answer surfaces|vendor-collected|vendor views|answer|surfaces)", "n8")
R(r"\b(nineteen)\b", "t5.rd37")
R(r"at (seven) checkpoints", "n7cp")
R(r"because the (seven) sections aged", "s7y.n")
R(r"(six) of (twelve) prefixes below one", "an.below", "an.n")
R(r"and (four) of (twelve) are below one", "an.mbelow", "an.n")
R(r"because (two) of the (six) sub-one prefixes cross", "n2cross", "an.below")
R(r"from (six) to (four)\b", "an.below", "an.mbelow")
R(r"Only (one) prefix in the cross-section is under twenty-one", "young")
R(r"(one) of them under twenty-one months", "young")
R(r"(one) prefix under twenty-one months", "young")
R(r"(five) to (seven) compare vendors", "st.a2cmp", "st.a1cmp")
R(r"about (nine) in ten of those", "nine10")
R(r"(one) in (seven) unhappy reviews", "one", "one_in_7")
R(r"four predictions", sec="NONE")
R(r"\b(four) predictions", "n4")
R(r"\b(seventeen) named video", "n17")
R(r"the (eleven) GICS", "n11", sec="NONE")
R(r"all (eight) sectors where it did not hold", "p3.f")
R(r"(thirteen) (?:demand-surface|surface) types", "ufi.13")
R(r"of the (thirteen) demand-surface", "ufi.13", sec="NONE")
R(r"on (four) of the (thirteen) surface types", "ufi.4s", "ufi.13")
R(r"(two) of the (four) expressible questions", "ufi.2q", "ufi.4q")
R(r"one on 10 August", sec="NONE")
R(r"a factor of (eleven)", "rd.x", sec="NONE")
R(r"reproduced the source bundle (four) times", "n4runs")
R(r"The third found (seven) values", "r3.d")
R(r"at (seven) checkpoints", "n7cp", sec="NONE")
R(r"gives (four) of the (nine) quantities", "n4q", "n9q")


==> anc/08_REVIEW/reproduction_v5.3_run5_2026-11-03/check_scripts/run_one.py <==
#!/usr/bin/env python3
"""Reproducer's runner, kept outside the bundle. For one script: unpack the zip fresh, run the script with the working
directory and command its README or docstring gives, under a macOS sandbox with no network and no writes to the Desktop,
capture stdout, stderr and exit code, then compare every file in the tree with the pristine unpack.

usage: run_one.py <tag> <folder relative to bundle root> <hashseed or -> -- <command...>"""
import hashlib, json, os, shutil, subprocess, sys, time, zipfile
from pathlib import Path

R = Path(sys.argv[0]).resolve().parents[1]
ZIP = R / "User_First_Intelligence_v5.3_2026-11-03_source.zip"
NAME = "User_First_Intelligence_v5.3_2026-11-03_source"
tag, folder, seed = sys.argv[1:4]
assert sys.argv[4] == "--"
cmd = sys.argv[5:]
PROFILE = '(version 1)(allow default)(deny network*)(deny file-write* (subpath "/Users/venkatapagadala/Desktop"))'


def tree(root):
    out = {}
    for p in root.rglob("*"):
        if p.is_file() and "__pycache__" not in p.parts:
            out[str(p.relative_to(root))] = hashlib.sha256(p.read_bytes()).hexdigest()
    return out


run = R / "runs" / tag
if run.exists():
    shutil.rmtree(run)
run.mkdir(parents=True)
zipfile.ZipFile(ZIP).extractall(run)
root = run / NAME
before = tree(root)
env = dict(os.environ, PYTHONDONTWRITEBYTECODE="1")
if seed != "-":
    env["PYTHONHASHSEED"] = seed
t0 = time.time()
try:
    p = subprocess.run(["sandbox-exec", "-p", PROFILE] + cmd, cwd=root / folder, env=env, capture_output=True, text=False, timeout=int(os.environ.get("RUN_TIMEOUT", "550")))
except subprocess.TimeoutExpired as e:
    p = subprocess.CompletedProcess(cmd, 124, e.stdout or b"", (e.stderr or b"") + b"TIMEOUT in reproducer runner")
dt = time.time() - t0
after = tree(root)
OUT = R / "outputs"
(OUT / f"{tag}.stdout").write_bytes(p.stdout)
(OUT / f"{tag}.stderr").write_bytes(p.stderr)
changed = sorted(k for k in after if k in before and after[k] != before[k])
new = sorted(k for k in after if k not in before)
gone = sorted(k for k in before if k not in after)
rec = dict(tag=tag, folder=folder, cmd=" ".join(cmd), hashseed=seed, exit=p.returncode, seconds=round(dt, 1),
           stdout_sha256=hashlib.sha256(p.stdout).hexdigest(), stdout_bytes=len(p.stdout), stderr_bytes=len(p.stderr),
           files_changed=changed, files_new=new, files_gone=gone)
(OUT / f"{tag}.json").write_text(json.dumps(rec, indent=1))
with (R / "command_log.txt").open("a") as f:
    f.write(f"[{time.strftime('%Y-%m-%d %H:%M:%S')}] tag={tag} cwd=<fresh unpack>/{folder} hashseed={seed} "
            f"sandbox=no-network,no-desktop-writes: {' '.join(cmd)} -> exit {p.returncode} in {dt:.1f}s; "
            f"stdout {len(p.stdout)} bytes; changed {len(changed)}; new {len(new)}\n")
print(f"{tag}: exit {p.returncode} {dt:.1f}s stdout={len(p.stdout)}b stderr={len(p.stderr)}b changed={changed} new={new[:12]}{'...' if len(new)>12 else ''} gone={gone}")


==> anc/08_REVIEW/reproduction_v5.3_run5_2026-11-03/check_scripts/side_checks.py <==
#!/usr/bin/env python3
"""Side checks, not counted as quoted values: edit-script coverage of the v5.3 text, hub-versus-code arithmetic, figure constants, companion texts."""
import csv, re, sys
from collections import Counter
from pathlib import Path
B = Path(sys.argv[1])
MS = (B / "manuscript_v50.md").read_text()
# 1. Does every sentence of the text v5.3 added appear in an edit script?
ed = "".join(p.read_text() for p in sorted(B.glob("edit_v5*.py")))
ed_u = ed.replace('\\"', '"').replace("\\n", " ")
def body(a, b):
    return MS[MS.index(a):MS.index(b)]
miss = []
for name, a, b in (("6.2", "### 6.2 ", "## 7 Measurement 3"), ("Appendix E", "## Appendix E", "\x00END") if False else ("Appendix E", "## Appendix E", "### E.3")):
    t = body(a, b)
    for s in re.split(r"(?<=[.;:])\s+", t):
        s = s.strip()
        if len(s) > 40 and s[:70] not in ed_u and s[-60:] not in ed_u:
            miss.append((name, s[:110]))
print("sentences of v5.3 text not found in any edit_v5*.py:", len(miss))
for m in miss[:12]:
    print("  ", m)
# 2. per code a state hub lists, against the most-cited code page
C = list(csv.DictReader((B / "instrument_divergence_extra/section_code_pages_2026-10-14.csv").open()))
n = Counter(r["location"] for r in C)
print("code pages per location:", {k: n[k] for k in ("NY", "CA", "TX", "FL")}, "non-state/other values:", sorted(k for k in n if len(k) != 2 or k in ("DC",)))
print("answers per code:", {k: round(v / n[k], 1) for k, v in (("NY", 474), ("CA", 337), ("TX", 322), ("FL", 304))}, "against 238 for the most-cited code page")
print("locations:", len(n), "of which", sorted(n)[:60])
# 3. constants typed into make_figs_v4.py against the released series
src = (B / "make_figs_v4.py").read_text()
T5 = {r["Metric"]: r for r in csv.DictReader((B / "instrument_divergence_extra/instrument_series_table5_checkpoints.csv").open())}
g = lambda m, d: float(re.sub(r"[^\d.]", "", T5[m][d]))
pos = [int(x) for x in re.search(r"pos_all = \[([^\]]+)\]", src).group(1).split(",")]
days = [int(x) for x in re.search(r"days = \[([^\]]+)\]", src).group(1).split(",")]
col = {0: "Day 0 (26 Jul)", 15: "Day 15 (10 Aug)", 30: "Day 30 (25 Aug)", 37: "Day 37 (1 Sep)", 45: "Day 45 (9 Sep)", 60: "Day 60 (24 Sep)", 75: "Day 75 (9 Oct)", 77: "Day 77 (11 Oct)"}
print("figure constants, positions vs Table 5:", all(pos[i] == g("Ranking positions, all", col[d]) for i, d in enumerate(days) if d in col))
print("figure constants: day 6", pos[days.index(6)], "day 67", pos[days.index(67)], "(single_reads: 984, 38,801)")
# 4. arXiv abstract and the companion protocol
ab = (B / "arxiv_abstract.txt").read_text()
toks = re.findall(r"[+−]?\d[\d,]*(?:\.\d+)?(?:x|%)?", ab)
print("arXiv abstract tokens not found in the manuscript:", [t for t in toks if t not in MS])
P = (B / "UFI_Metrics_and_Evaluation_Protocol_v1.0.md").read_text()
vals = ["7.5x to 27.1x", "8.6x to 29.9x", "9.2x to 33.3x", "0.20x to 7.24x", "60 of 66", "1.13", "3.1", "12.6% to 20.0%", "55.6%", "2.25", "+0.18", "+0.27", "+0.47", "+0.75", "14.0%", "65% to 67%", "83% to 85%", "+0.45", "+0.54", "14.5", "21.3%", "2.1%", "0.36 to 0.40", "0.08 to 0.23", "77%", "4/5", "70.4%", "456"]
print("Table D1 values absent from the companion protocol's text:", [v for v in vals if v not in P])
for m in re.finditer(r"(version|v)\s?5\.\d", P):
    print("  protocol mentions:", P[max(0, m.start()-40):m.end()+30].replace("\n", " "))
    break
print("bundle files:", sum(1 for p in B.rglob("*") if p.is_file()))


==> anc/08_REVIEW/reproduction_v5.3_run5_2026-11-03/check_scripts/tables_check.py <==
"""Cell-by-cell check of the paper's data tables against the released files and the reruns."""
import csv
import math
import re

from values import B, J, TXT, O


def _table(ms, caption_start):
    """The markdown table following the caption that starts with the given text: (start, end, rows of (pos, cell))."""
    a = ms.index(caption_start)
    m = re.compile(r"(?m)^\|.*\n(?:\|.*\n?)+").search(ms, a)
    start, end = m.span()
    rows = []
    pos = start
    for line in m.group(0).splitlines(True):
        cells = []
        i = pos
        parts = line.rstrip("\n").split("|")[1:-1]
        i = pos + 1
        for c in parts:
            lead = len(c) - len(c.lstrip())
            cells.append((i + lead, c.strip()))
            i += len(c) + 1
        rows.append(cells)
        pos += len(line)
    return start, end, rows


CAPS = {"T1": "*Table 1. Instruments", "T2": "*Table 2. Estimated monthly", "T3": "*Table 3. AI Overview citation", "T4": "*Table 4. Twelve URL prefixes", "T5": "*Table 5. Outcomes",
        "T6": "*Table 6. Position growth", "T7": "*Table 7. What the deployment cost", "C1": "*Table C1. Share", "C2": "*Table C2. Size", "C3": "*Table C3. Which source", "C4": "*Table C4. The three"}


def TABLE_SPANS(ms):
    return [_table(ms, c)[:2] for c in CAPS.values()]


def table_rows(ms, locate, section_at):
    out = []

    def add(pos, tok, obtained, basis, source, status=None, reason=""):
        if status is None:
            if isinstance(obtained, str):
                same = tok.strip() == obtained.strip()
            else:
                t = tok.replace(",", "").replace("x", "").replace("%", "").replace("**", "").replace("+", "").replace("−", "-").replace("≈", "")
                d = len(t.split(".")[1]) if "." in t else 0
                same = abs(float(t) - float(obtained)) <= 0.5 * 10 ** (-d) + 1e-9
            status = "MATCH" if same else "MISMATCH"
        out.append(dict(section=section_at(pos), page=locate(pos, tok), quoted=tok, context="", source=source, obtained=obtained if not isinstance(obtained, float) else round(obtained, 6),
                        basis=basis, status=status, reason=reason, value_name="table", pos=pos))

    n = lambda s: float(re.sub(r"[^\d.]", "", s))
    CIRC = "circular: the CSV is parsed from this table; the dashboard read is not archived"
    # ---- Table 2
    _, _, rows = _table(ms, CAPS["T2"])
    csvr = list(csv.DictReader((B / "instrument_divergence_extra/instrument_series_table2_visits_by_month.csv").open()))
    for r, c in zip(rows[2:], csvr):
        m = r[0][1].split()[0]
        if m != "June":
            for (p, t), col in ((r[1], "Days live"), (r[2], "Ahrefs, worldwide")):
                t0 = t.split()[0]
                add(p, t0, n(c[col].split()[0]), "CIRC", "instrument_series_table2 CSV", reason=CIRC)
            p, t = r[3]
            us, ww = re.match(r"([\d,]+) \(([\d,]+)\)", t).groups()
            cu, cw = re.match(r"([\d,]+) \(([\d,]+)\)", c["Semrush, US (worldwide)"]).groups()
            add(p, us, n(cu), "CIRC", "instrument_series_table2 CSV", reason=CIRC)
            add(p + len(us) + 2, ww, n(cw), "CIRC", "instrument_series_table2 CSV", reason=CIRC)
            for k, cell in zip(("us_ww", "ww_ww", "us_us"), r[4:7]):
                add(cell[0], cell[1], J[f"B.t2.{m}.{k}"], "CALC", "arithmetic on Table 2's visits; 81.5% for the third")
    # ---- Table 3
    _, _, rows = _table(ms, CAPS["T3"])
    C3CSV = {r_["Month"].split()[0]: r_ for r_ in csv.DictReader((B / "instrument_divergence_extra/instrument_series_table3_ai_overview_citation_by_month.csv").open())}
    for r in rows[2:]:
        m = r[0][1].split()[0]
        k, nn = re.match(r"([\d,]+) of ([\d,]+)", r[1][1]).groups()
        ck, cn = re.match(r"([\d,]+) of ([\d,]+)", C3CSV[m]["(a) Ahrefs: cited / all AIO keywords"]).groups()
        add(r[1][0], k, n(ck), "CIRC", "instrument_series_table3 CSV", reason=CIRC)
        add(r[1][0] + len(k) + 4, nn, n(cn), "CIRC", "instrument_series_table3 CSV", reason=CIRC)
        pct, lo, hi = re.match(r"([\d.]+)% \[([\d.]+), ([\d.]+)\]", r[2][1]).groups()
        d = J[f"B.t3.{m}"]
        add(r[2][0], pct, d["pct"], "CALC", "arithmetic on Table 3's counts")
        add(r[2][0] + len(pct) + 3, lo, d["lo"], "CALC", "Wilson interval on Table 3's counts")
        add(r[2][0] + len(pct) + 5 + len(lo), hi, d["hi"], "CALC", "Wilson interval on Table 3's counts")
        add(r[3][0], r[3][1], n(C3CSV[m]["(b) Semrush count"]), "CIRC", "instrument_series_table3 CSV", reason=CIRC)
        add(r[4][0], r[4][1], d["ratio"], "CALC", "arithmetic on Table 3's counts")
    # ---- Table 4: reads against the two released files, ratios against the rerun and recomputed
    _, _, rows = _table(ms, CAPS["T4"])
    P = {x["prefix"]: x for x in J["prefixes"]}
    ext = {}
    for line in TXT["extra"].splitlines():
        m = re.match(r"\s+(/\S+)\s+(\d+)\s+([\d.]+)%\s+([\d.]+)x\s+([\d.]+)x\s+([\d.]+)x\s+([\d.]+)x", line)
        if m:
            ext[m[1]] = [float(x) for x in m.groups()[1:]]
    for r in rows[2:]:
        pf = r[0][1]
        x, e = P[pf], ext[pf]
        F_A, F_S = "data/ahrefs_prefixes_2026-10-12.csv", "data/semrush_prefixes_2026-10-12.csv"
        RD = "dashboard read, not archived"
        add(r[1][0], r[1][1], float(x["age"]), "RUN", "instrument_extra.py section 8; age recomputed from the file")
        assert e[0] == x["age"]
        add(r[2][0], r[2][1], x["at"], "FILE", F_A, reason=RD)
        add(r[3][0], r[3][1], x["st"], "FILE", F_S, reason=RD)
        add(r[4][0], r[4][1].strip("*"), e[2], "RUN", "instrument_extra.py section 8")
        add(r[5][0], r[5][1], e[1], "RUN", "instrument_extra.py section 8")
        add(r[6][0], r[6][1].strip("*"), e[3], "RUN", "instrument_extra.py section 8")
        add(r[7][0], r[7][1], x["ak"], "FILE", F_A, reason=RD)
        add(r[8][0], r[8][1], x["sk"], "FILE", F_S, reason=RD)
        add(r[9][0], r[9][1], e[4], "RUN", "instrument_extra.py section 8")
        add(r[10][0], r[10][1], x["ar"], "FILE", F_A, reason=RD)
        add(r[11][0], r[11][1], x["sr"], "FILE", F_S, reason=RD)
        add(r[12][0], r[12][1].strip("*"), e[5], "RUN", "instrument_extra.py section 8")
    # ---- Table 5
    _, _, rows = _table(ms, CAPS["T5"])
    T5 = {r["Metric"]: r for r in csv.DictReader((B / "instrument_divergence_extra/instrument_series_table5_checkpoints.csv").open())}
    heads = [c[1].strip("*") for c in rows[0]]
    days = list(T5["Ranking positions, all"].keys())[1:]
    for r in rows[2:]:
        name = r[0][1]
        for (p, t), d in zip(r[1:], days):
            t0 = t.strip("*")
            if "n/r" in t0:
                add(p, "n/r", T5[name][d], "CIRC", "instrument_series_table5 CSV", reason="not recorded in the paper and in the CSV")
                continue
            if name.startswith("Positions 21"):
                g = lambda k: n(T5[k][d])
                add(p, t0, g("Ranking positions, all") - g("Positions 1–3") - g("Positions 4–10") - g("Positions 11–20"), "CALC", "total less the three reported bands")
            else:
                add(p, t0, n(T5[name][d]), "CIRC", "instrument_series_table5 CSV", reason=CIRC)
    # ---- Table 6: from Table 5
    _, _, rows = _table(ms, CAPS["T6"])
    pos = [n(T5["Ranking positions, all"][d]) for d in days]
    rd = [n(T5["Live referring domains"][d]) for d in days]
    dd = [15, 15, 7, 8, 15, 15]
    for i, r in enumerate(rows[2:]):
        a, b_ = re.match(r"(\d+) to (\d+)", r[1][1]).groups()
        add(r[1][0], a, rd[i], "CALC", "Table 5 referring domains")
        add(r[1][0] + len(a) + 4, b_, rd[i + 1], "CALC", "Table 5 referring domains")
        add(r[2][0], r[2][1], rd[i + 1] - rd[i], "CALC", "difference of Table 5 referring domains")
        add(r[3][0], r[3][1], pos[i + 1] - pos[i], "CALC", "difference of Table 5 positions")
        add(r[4][0], r[4][1].split()[0], (pos[i + 1] - pos[i]) / dd[i], "CALC", "positions gained over the interval's days")
    # ---- Table 7: nothing in the bundle
    _, _, rows = _table(ms, CAPS["T7"])
    for r in rows[2:]:
        m = re.search(r"≈? ?(USD )?([\d,]+)( person-weeks| / year)?", r[1][1])
        if m:
            add(r[1][0], m.group(2), None, "NONE", "none", status="CANNOT RUN", reason="the author's reconstruction from project records; no source in the bundle")
    # ---- Tables C1, C2 against the rerun, and against the saved raw-export output
    _, _, rows = _table(ms, CAPS["C1"])
    NAMES = {"AI Overviews, search queries": "aio_searchqueries", "AI Overviews, prompts": "aio_prompts", "AI Mode, search queries": "aimode_searchqueries", "AI Mode, prompts": "aimode_prompts",
             "ChatGPT": "chatgpt", "Perplexity": "perplexity", "Gemini": "gemini", "Copilot": "copilot"}
    C1 = {}
    for line in TXT["s7"].split("== Appendix C1")[1].split("== Appendix C2")[0].splitlines():
        if "video_community" in line:
            k = line.split()[0]
            C1[k] = re.findall(r"(\S+) (\S+)% \((\S+)%-(\S+)%\)", line)
    for r in rows[2:]:
        k = NAMES[r[0][1]]
        for j, cell in enumerate(r[1:]):
            med, lo, hi = re.match(r"([\d.]+)% \(([\d.]+)–([\d.]+)\)", cell[1]).groups()
            _, a_, b_, c_ = C1[k][j]
            add(cell[0], med, float(a_), "RUN", "section7_from_aggregates.py, Table C1")
            add(cell[0] + len(med) + 3, lo, float(b_), "RUN", "section7_from_aggregates.py, Table C1")
            add(cell[0] + len(med) + 4 + len(lo), hi, float(c_), "RUN", "section7_from_aggregates.py, Table C1")
    _, _, rows = _table(ms, CAPS["C2"])
    SEC = {"Information Technology": "xlk", "Health Care": "xlv", "Financials": "xlf", "Consumer Discretionary": "xly", "Communication Services": "xlc", "Industrials": "xli", "Consumer Staples": "xlp",
           "Energy": "xle", "Utilities": "xlu", "Real Estate": "xlre", "Materials": "xlb"}
    C2 = {}
    for line in TXT["s7"].split("== Appendix C2")[1].split("== Truncation")[0].splitlines():
        p = line.split()
        if len(p) == 9:
            C2[p[0]] = [float(x.replace(",", "")) for x in p[1:]]
    for r in rows[2:]:
        for cell, val in zip(r[1:], C2[SEC[r[0][1]]]):
            add(cell[0], cell[1], val, "RUN", "section7_from_aggregates.py, Table C2")
    # ---- Tables C3, C4 against the rerun
    tb = TXT["tables"].split("\n\n")
    def parse_md(t):
        return {l.split("|")[1].strip(): [c.strip() for c in l.split("|")[2:-1]] for l in t.splitlines() if l.startswith("|") and not l.startswith("|---") and not l.startswith("| Sector")}
    c3, c4 = parse_md(tb[0]), parse_md(tb[1])
    _, _, rows = _table(ms, CAPS["C3"])
    for r in rows[2:]:
        for cell, val in zip(r[1:], c3[r[0][1]]):
            add(cell[0], cell[1], val, "RUN", "make_tables_sector_surface.py, Table C3")
    _, _, rows = _table(ms, CAPS["C4"])
    for r in rows[2:]:
        for cell, val in zip(r[1:], c4[r[0][1]]):
            q = cell[0]
            for d, o in zip(cell[1].split(", "), val.split(", ")):
                add(q, d, o, "RUN", "make_tables_sector_surface.py, Table C4")
                q += len(d) + 2
    return out


==> anc/08_REVIEW/reproduction_v5.3_run5_2026-11-03/check_scripts/tokens_by_section.py <==
#!/usr/bin/env python3
"""List the numeric tokens of the manuscript by section, non-table prose apart from tables, for planning the number table."""
import re, sys
from pathlib import Path
ms = Path(sys.argv[1]).read_text()
parts = re.split(r"(?m)^(#{1,3} .*)$", ms)
TOK = re.compile(r"(?<![\w.])[+−-]?\d[\d,]*(?:\.\d+)?(?:x|%|K)?")
secs = [("front", parts[0])] + [(parts[i].strip("# ").strip(), parts[i + 1]) for i in range(1, len(parts) - 1, 2)]
tot = 0
for name, body in secs:
    if name.startswith("References"):
        continue
    prose = "\n".join(l for l in body.splitlines() if not l.startswith("|"))
    prose = re.sub(r"\[[^\]]*\d{4}[^\]]*\]", " ", prose)  # citations
    toks = TOK.findall(prose)
    tbl = "\n".join(l for l in body.splitlines() if l.startswith("|"))
    t2 = TOK.findall(tbl)
    tot += len(toks) + len(t2)
    print(f"## {name[:60]}: prose {len(toks)}, table {len(t2)}")
print("total", tot)


==> anc/08_REVIEW/reproduction_v5.3_run5_2026-11-03/check_scripts/values.py <==
"""The value registry for the number table: every obtained value, pulled by regular expression from a rerun script's
stdout, from a shipped saved output, from a released data file or from the reproducer's recomputation, with its basis.
Bases: RUN (printed by a script rerun here), CALC (recomputed here from released files), FILE (a released data file holding
a dashboard read), CIRC (a series CSV the script parses from the manuscript's own table), SAVED (only in the saved output of a
script that cannot run here), BLOCK (public Bitcoin block data), NONE (no source in the bundle)."""
import csv
import json
import re
from pathlib import Path

R = Path(__file__).resolve().parents[1]
N = "User_First_Intelligence_v5.3_2026-11-03_source"
B = R / "pristine" / N
O = R / "outputs"
J = json.loads((R / "recomputed.json").read_text())

TXT = {
    "analyze": (O / "analyze.stdout").read_text(),
    "extra": (O / "instrument_extra.stdout").read_text(),
    "m2": (O / "m2_from_counts.stdout").read_text(),
    "r2": (O / "r2_link_check.stdout").read_text(),
    "vendor": (O / "vendor_reliance_offline.stdout").read_text(),
    "stakes": (O / "stakes_screen_check.stdout").read_text(),
    "wiki": (O / "wiki_demand_analysis.stdout").read_text(),
    "wsupp": (O / "wiki_demand_supplement.stdout").read_text(),
    "s7": (O / "section7_from_aggregates.stdout").read_text(),
    "tables": (O / "make_tables_sector_surface.stdout").read_text(),
    # saved outputs of scripts that cannot run here
    "reviews": (B / "review_demand/analyze_reviews_output.txt").read_text(),
    "sample": (B / "review_demand/r2_link_sample_output.txt").read_text(),
    "supp": (B / "review_demand/supplement_r10_output.txt").read_text(),
    "cs": (B / "ai_citation_cross_sector/scripts/cross_sector_output.txt").read_text(),
    "sens": (B / "ai_citation_cross_sector/scripts/cross_sector_sensitivity_output.txt").read_text(),
    "sens2": (B / "ai_citation_cross_sector/scripts/cross_sector_sensitivity2_output.txt").read_text(),
    "pilot": (B / "ai_citation_cross_sector/scripts/pilot_section_output.txt").read_text(),
    "wiki_shipped": (B / "wikipedia_demand/wiki_demand_analysis_output.txt").read_text(),
    "wlog": (B / "wikipedia_demand/collection_log.txt").read_text(),
    "plan": (B / "wikipedia_demand/wikipedia_demand_372.md").read_text(),
    "search": (B / "literature/checklist_search_2026-10-31/search_record.md").read_text(),
    "design": (B / "ai_citation_cross_sector/design/cross_sector_ai_citation_study.md").read_text(),
    "run3": (B / "08_REVIEW/reproduction_v5.2_run3_2026-10-15/reproduction_report.md").read_text(),
    "run4": (B / "08_REVIEW/reproduction_v5.2_run4_2026-10-15/reproduction_report.md").read_text(),
    "ots": (O / "_ots_check.log").read_text(),
}
SRC = {"analyze": "data/analyze.py", "extra": "instrument_extra.py", "m2": "m2_from_counts.py", "r2": "r2_link_check.py",
       "vendor": "vendor_reliance.py --offline", "stakes": "stakes_screen_check.py", "wiki": "wiki_demand_analysis.py",
       "wsupp": "wiki_demand_supplement.py", "s7": "section7_from_aggregates.py", "tables": "make_tables_sector_surface.py",
       "reviews": "analyze_reviews.py (saved output)", "sample": "r2_link_sample.py (saved output)", "supp": "supplement_r10.py (saved output)",
       "cs": "cross_sector.py (saved output)", "sens": "cross_sector_sensitivity.py (saved output)",
       "sens2": "cross_sector_sensitivity2.py (saved output)", "pilot": "project copy of cross_sector_sensitivity.py (saved output)",
       "wiki_shipped": "wiki_demand_analysis_output.txt (project run; the release run prints not available)",
       "wlog": "collection_log.txt", "plan": "wikipedia_demand_372.md", "search": "checklist search_record.md", "design": "cross_sector_ai_citation_study.md",
       "run3": "08_REVIEW run3 report", "run4": "08_REVIEW run4 report", "ots": "the .ots proofs, read here"}
BASIS_OF = {"analyze": "RUN", "extra": "RUN", "m2": "RUN", "r2": "RUN", "vendor": "RUN", "stakes": "RUN", "wiki": "RUN", "wsupp": "RUN",
            "s7": "RUN", "tables": "RUN", "reviews": "SAVED", "sample": "SAVED", "supp": "SAVED", "cs": "SAVED", "sens": "SAVED", "sens2": "SAVED",
            "pilot": "SAVED", "wiki_shipped": "SAVED", "wlog": "FILE", "plan": "FILE", "search": "FILE", "design": "FILE", "run3": "FILE", "run4": "FILE",
            "ots": "CALC"}
VALUES = {}


def num(s):
    return float(str(s).replace(",", "").replace("+", "").replace("−", "-").rstrip("x%"))


def v(name, obtained, basis, source, note=""):
    if name in VALUES:
        raise KeyError("duplicate value " + name)
    VALUES[name] = dict(obtained=obtained, basis=basis, source=source, note=note)


def rx(name, key, pat, group=1, cast=num, note="", basis=None):
    """Pull one value from an output by regular expression; a failure to find it stops the table."""
    m = re.search(pat, TXT[key], re.S)
    if not m:
        raise ValueError(f"{name}: pattern not found in {key}: {pat}")
    v(name, cast(m.group(group)), basis or BASIS_OF[key], SRC[key], note)


def many(key, pat, *names, cast=num):
    m = re.search(pat, TXT[key], re.S)
    if not m:
        raise ValueError(f"{names}: pattern not found in {key}: {pat}")
    for i, nm in enumerate(names, 1):
        if nm:
            v(nm, cast(m.group(i)), BASIS_OF[key], SRC[key])


def calc(name, key=None, value=None, note="", source="reproducer's recomputation (recompute.py)"):
    v(name, J[key] if key else value, "CALC", source, note)


# ---------------------------------------------------------------------------- Measurement 1, the twelve prefixes
many("analyze", r"min (\S+)x \(/local/bundles/\), max (\S+)x \(/local/area-codes/\), second (\S+)x \(/stores/\), median (\S+), spread (\S+) decades",
     "an.min", "an.max", "an.second", "an.median", "an.spread")
rx("an.below", "analyze", r"below one: (\d+) of 12")
rx("an.n", "analyze", r"n = (\d+) prefixes")
many("analyze", r"rho\(age, visits ratio\) = (\S+); Fisher 95% CI \[(\S+), (\S+)\]; permutation p = (\S+)", "an.rho", "an.lo", "an.hi", "an.perm")
rx("an.excl", "analyze", r"excluding the area-code section: rho = (\S+) ")
many("analyze", r"rho\(keyword ratio, visits ratio\) = (\S+); excluding area-codes (\S+)", "an.kw", "an.kwx")
many("analyze", r"keyword ratio Semrush/Ahrefs: min (\S+)x, max (\S+)x", "an.kwmin", "an.kwmax")
many("analyze", r"Spearman (\S+), Kendall tau (\S+), (\d+) of (\d+) pairs concordant, (\d+) discordant", "an.order", "an.tau", "an.conc", "an.pairs", "an.disc")
rx("an.power", "analyze", r"roughly (\d+)% power")
many("analyze", r"TERRITORY-MATCHED .*?: min (\S+)x, max (\S+)x, median (\S+), below one (\d+) of 12; rho\(age, ratio\) = (\S+)",
     "an.mmin", "an.mmax", "an.mmedian", "an.mbelow", "an.mrho")
for p, k in [("/product-compare/", "pc"), ("/device-compare/", "dc"), ("/es-us/local/", "es"), ("/local/area-codes/", "ac")]:
    rx(f"an.us.{k}", "analyze", re.escape(p) + r" (\d+)%")

# growth and decomposition
for key, lab in (("JA", r"July -> August"), ("AS", r"August -> September"), ("SO", r"September -> October \(run-rate\)")):
    many("extra", lab + r": Ahrefs worldwide (\S+)x; Semrush US (\S+)x; Semrush worldwide (\S+)x; Ahrefs growth / Semrush US growth (\S+)",
         f"g.{key}.a", f"g.{key}.s", f"g.{key}.w", f"g.{key}.r")
many("extra", r"Semrush US vs Ahrefs worldwide \(10-11 Oct\): visits (\S+)x = keywords (\S+)x x per-keyword (\S+)x; keyword share of log ratio (\d+)%",
     "d.us.v", "d.us.k", "d.us.p", "d.us.s")
many("extra", r"worldwide vs worldwide \(visits 10-11 Oct; keywords 12 Oct\): visits (\S+)x = keywords (\S+)x x per-keyword (\S+)x; keyword share of log ratio (\d+)%",
     "d.ww.v", "d.ww.k", "d.ww.p", "d.ww.s")
many("extra", r"differ within 3x: (\d+) of (\d+) ordered alike", "b.w3c", "b.w3n")
m_ = re.search(r"differ 3x to 10x: (\d+) of (\d+).*?differ over 10x: (\d+) of (\d+)", TXT["extra"], re.S)
v("b.beyond", int(m_[1]) + int(m_[3]), "RUN", SRC["extra"], "19 + 32 printed in two bands")
v("b.beyondn", int(m_[2]) + int(m_[4]), "RUN", SRC["extra"], "19 + 32 printed in two bands")
many("extra", r"unmatched ratio: geometric mean (\S+)x, geometric SD (\S+); normal range .*? (\S+)x to (\S+)x", "gm", "gsd", "gr.lo", "gr.hi")
many("extra", r"Spearman \(ordering\) (\S+) \[(\S+), (\S+)\]; Kendall (\S+) \[(\S+), (\S+)\]", None, "o.lo", "o.hi", None, "t.lo", "t.hi")
many("extra", r"geometric mean of the ratio \S+x \[(\S+)x, (\S+)x\]; geometric SD \S+ \[(\S+), (\S+)\]", "gm.lo", "gm.hi", "gsd.lo", "gsd.hi")
many("extra", r"sections aged seven to eleven years: (\d+); unmatched ratio (\S+)x to (\S+)x; matched (\S+)x to (\S+)x", "s7y.n", "s7y.ulo", "s7y.uhi", "s7y.mlo", "s7y.mhi")
rx("young", "extra", r"prefixes under twenty-one months old: (\d+)")
rx("kw2", "extra", r"keyword ratio, largest two: /stores/ \S+x, /local/bundles/ (\S+)x")
rx("rd.top", "extra", r"referring-domain ratio \(Ahrefs over Semrush\), largest two: /local/area-codes/ (\S+)x")
rx("power", "extra", r"\(Fisher approximation\): (\S+)%")
many("extra", r"all twelve prefixes \(n=12\): Spearman \S+; two-sided p (\S+) .*?without /local/area-codes/ \(n=11\): Spearman \S+; two-sided p (\S+) ", "kw.p", "kwx.p")
many("extra", r"more than 3x apart on both instruments: (\d+) of (\d+)", "f.both", "f.bothn")
many("extra", r"more than 3x apart on exactly one instrument: (\d+) of (\d+)", "f.one", "f.onen")
many("extra", r"within 3x on both instruments: (\d+) of (\d+)", "f.none", "f.nonen")
rx("f.subone", "extra", r"smallest keyword ratio among them (\S+)x")
many("extra", r"reversed: /local/area-codes/ and /local/internet/: \S+x apart on Ahrefs, (\S+)x on Semrush.*?reversed: /stores/ and /support/: (\S+)x apart on Ahrefs", "rev.a", "rev.b")
rx("rho.order.p", "extra", r"Spearman \+0\.937 \(p=(\S+)\)")
calc("A.conc", "A.concordant")
calc("t.err", "B.err_factor")
calc("t.err13", "B.err_abs_times")
for m in ("July", "August", "September", "October"):
    k = m[:3]
    calc(f"t2.{k}.us", f"B.t2.{m}.us_ww", source="arithmetic on Table 2 / its released CSV")
    calc(f"t2.{k}.ww", f"B.t2.{m}.ww_ww", source="arithmetic on Table 2 / its released CSV")
    calc(f"t2.{k}.uu", f"B.t2.{m}.us_us", source="arithmetic on Table 2 / its released CSV")
    calc(f"t3.{k}.pct", value=J[f"B.t3.{m}"]["pct"], source="arithmetic on Table 3 / its released CSV")
    calc(f"t3.{k}.lo", value=J[f"B.t3.{m}"]["lo"], source="Wilson interval on Table 3's counts")
    calc(f"t3.{k}.hi", value=J[f"B.t3.{m}"]["hi"], source="Wilson interval on Table 3's counts")
    calc(f"t3.{k}.r", value=J[f"B.t3.{m}"]["ratio"], source="arithmetic on Table 3 / its released CSV")
for nm, key in [("share.d37", "B.share_d37"), ("share.after", "B.share_after"), ("share.d45", "B.share_after_d45"), ("ai.lo", "B.ai_lo"), ("ai.hi", "B.ai_hi"),
                ("fast", "B.fastest_vs_arrival"), ("impl", "B.implied_end_sep"), ("ai.scope", "B.ai_scope"), ("cited.x", "B.cited_pages_times"), ("rd.x", "B.rd_ratio"),
                ("kw.x", "B.kw_us"), ("kw.ww", "B.kw_ww"), ("fifty", "B.fifty_of_441"), ("reread.us", "B.reread_oct_us"), ("reread.ww", "B.reread_oct_ww")]:
    calc(nm, key, source="arithmetic on the paper's own counts")
calc("hub.lo", value=J["B.hub_range"][0], source="arithmetic on Section 9.1's counts")
calc("hub.hi", value=J["B.hub_range"][1], source="arithmetic on Section 9.1's counts")

# the code pages list
g_ = J["C.groups"]
v("pages.all", J["C.rows"], "FILE", "section_code_pages_2026-10-14.csv")
v("pages.geo", J["C.registry_use"]["G"], "FILE", "section_code_pages_2026-10-14.csv")
v("pages.in", g_["geographic, in service"], "FILE", "section_code_pages_2026-10-14.csv")
v("pages.notin", g_["geographic, assigned, not in service"], "FILE", "section_code_pages_2026-10-14.csv")
v("pages.toll", g_["toll-free"], "FILE", "section_code_pages_2026-10-14.csv")
v("pages.loc", J["C.locations"], "FILE", "section_code_pages_2026-10-14.csv")

# single reads
SR = {}
for r in csv.DictReader((B / "instrument_divergence_extra/single_reads_2026-10.csv").open()):
    SR[(r["quantity"], r["read date as stated in the paper"][:10])] = r["value"]
    SR[(r["quantity"], r["instrument"])] = r["value"]
    SR[r["quantity"]] = r["value"]
Kv = lambda s: float(s.rstrip("K").replace(",", "")) * (1000 if s.endswith("K") else 1)


def sr(name, q, cast=num):
    m = SR[q]
    v(name, cast(m), "FILE", "single_reads_2026-10.csv", "dashboard read, not archived")


sr("sr.455", "distinct pages under the prefix cited in stored AI answers")
v("sr.mentions12", Kv(SR["mentions in the AI-visibility panel (identical for all twelve subfolders)"]), "FILE", "single_reads_2026-10.csv (158.3K)", "dashboard read, not archived")
v("sr.cited12", Kv(SR["cited pages in the AI-visibility panel (identical for all twelve subfolders)"]), "FILE", "single_reads_2026-10.csv (29.5K)", "dashboard read, not archived")
v("sr.mentions10", Kv(SR["mentions in the AI-visibility panel"]), "FILE", "single_reads_2026-10.csv", "dashboard read, not archived")
v("sr.cited10", Kv(SR["cited pages in the AI-visibility panel"]), "FILE", "single_reads_2026-10.csv", "dashboard read, not archived")
sr("sr.105", "countries in which the section ranks")
sr("sr.nonus", "share of Ahrefs-estimated visits from outside the US")
sr("sr.us", "Ahrefs' US share of its own visits used for the US-to-US ratios")
v("sr.11000", Kv(SR["answers citing the section that also cite wikipedia.org"].replace("about ", "")), "FILE", "single_reads_2026-10.csv (about 11,000)", "dashboard read, not archived")
sr("sr.c91", "answers citing the section that also cite a national carrier (Domain Rating 91)")
sr("sr.c87", "answers citing the section that also cite a national carrier (Domain Rating 87)")
sr("sr.d6", "ranking positions at day 6")
sr("sr.d6t", "positions 1 to 3 at day 6")
sr("sr.d67", "ranking positions at day 67")
sr("sr.d67t", "positions 1 to 3 at day 67")
sr("sr.top10", "share of estimated visits carried by the ten highest-traffic URLs of the 441 holding a position")
sr("sr.top50", "share of estimated visits carried by the top 50 of the 441 URLs")
sr("sr.rrww", "October run-rate visits on the Semrush re-read (worldwide)")
sr("sr.rrus", "October run-rate visits on the Semrush re-read (US)")
sr("sr.913", "live referring domains to the prefix")
sr("sr.info", "share of those referring domains on .info")
sr("sr.asia", "share of those referring domains on .asia")
v("sr.axyz", num(SR[("share of those referring domains on .xyz", "Ahrefs Site Explorer")]), "FILE", "single_reads_2026-10.csv", "dashboard read, not archived")
sr("sr.917", "new referring domains in September (new-and-lost report)")
sr("sr.95", "lost referring domains in September (new-and-lost report)")
sr("sr.80", "referring domains to the subfolder")
v("sr.sxyz", num(SR[("share of those referring domains on .xyz", "Semrush Backlink Analytics")]), "FILE", "single_reads_2026-10.csv", "dashboard read, not archived")
sr("sr.88", "share of those referring domains at Authority Score 0 to 10")
for nm, q in [("ny", "New York state hub"), ("ca", "California state hub"), ("tx", "Texas state hub"), ("fl", "Florida state hub"), ("nat", "national hub"),
              ("c214", "214 (Dallas) code page"), ("c786", "786 (Miami) code page"), ("c404", "404 (Atlanta) code page")]:
    sr("sr." + nm, "stored AI answers citing the page: " + q)
sr("sr.dr", "Domain Rating of the domain")
sr("sr.as", "Authority Score of the domain")
sr("sr.29000", "distinct keywords on which a URL under the prefix ranks 1 to 100 (all locations)")
sr("sr.58586", "distinct keywords on which a URL under the prefix ranks 1 to 100 (US database)")
v("sr.92k", Kv(SR["distinct keywords on which a URL under the prefix ranks 1 to 100 (worldwide)"]), "FILE", "single_reads_2026-10.csv (92.3K)", "read by the author; dashboard read, not archived")
sr("sr.17400", "stored AI answers citing the section")
sr("sr.wp", "Domain Rating of wikipedia.org")

# ---------------------------------------------------------------------------- Stakes
many("vendor", r"(\d+) name at least one tool", "st.456")
for y, n in (("2020", "st.2020"), ("2025", "st.2025"), ("2026", "st.2026")):
    rx(n, "vendor", y + r": (\d+)")
many("stakes", r"annotator 1: .*?= (\d+)% \[Wilson 95% (\d+)%, (\d+)%\]; of those, one vendor only \d+/\d+ = (\d+)% .*?compare vendors (\d+)", "st.a1", "st.a1lo", "st.a1hi", "st.a1one", "st.a1cmp")
many("stakes", r"annotator 2: .*?= (\d+)% \[Wilson 95% (\d+)%, (\d+)%\]; of those, one vendor only \d+/\d+ = (\d+)% .*?compare vendors (\d+)", "st.a2", "st.a2lo", "st.a2hi", "st.a2one", "st.a2cmp")
rx("st.kappa", "stakes", r"Cohen's kappa (\S+);")
rx("st.n", "stakes", r"judged by both annotators: (\d+)")

# ---------------------------------------------------------------------------- Section 6.1
rx("m2.rhom", "m2", r"Spearman over mentioned labels only \(published\): (\S+) ")
calc("m2.rhom.x", "D.rho_mentioned_exact", source="m2_label_counts.csv, to five decimals")
many("m2", r"mentioned labels: \S+ \[95% (\S+), (\S+)\] \(1008", "m2.rhom.lo", "m2.rhom.hi")
rx("m2.rhoa", "m2", r"Spearman over all linkable labels \(unmentioned = 0\): (\S+) ")
many("m2", r"all linkable labels: \S+ \[95% (\S+), (\S+)\] \(27817", "m2.rhoa.lo", "m2.rhoa.hi")
calc("m2.rhoa.hi.x", value=J["D.ci_all"][1], source="same seeded resampling as m2_from_counts.py, five decimals")
many("m2", r"split attribution: (\S+) \[95% (\S+), (\S+)\]", "m2.split", "m2.split.lo", "m2.split.hi")
many("m2", r"modal attribution: (\S+) \[95% (\S+), (\S+)\]", "m2.modal", "m2.modal.lo", "m2.modal.hi")
rx("m2.modal.p", "m2", r"modal attribution: rho=\S+ p=(\S+)")
rx("m2.split.p", "m2", r"split mentions: rho=\S+ p=(\S+) ")
rx("m2.nb", "m2", r"over (\d+) branches")
for lab, k in (("Mobile & Wireless Carriers", "car"), ("Devices & Hardware", "dev"), (r"Internet & Broadband \(ISP\)", "isp")):
    many("m2", lab + r"\s+(\S+)%\s+(\S+)%", f"m2.{k}.r", f"m2.{k}.v")
many("m2", r"own \(non-nested\) volumes: mentioned labels (\S+) \(p=\S+\); all linkable labels (\S+) ", "m2.ownm", "m2.owna")
many("m2", r"linkable labels (\d+); labels mentioned (\d+)", "m2.mwl", "m2.mwm")
many("m2", r"Multi-word.*?mentioned labels (\S+) \[95% (\S+), (\S+)\]", "mw.m", "mw.m.lo", "mw.m.hi")
many("m2", r"own volumes: split (\S+) \[95% (\S+), (\S+)\] \(p=\S+\); modal (\S+) ", "mw.s", "mw.s.lo", "mw.s.hi", "mw.mod")
many("m2", r"three largest branches by review share: Mobile & Wireless Carriers (\S+)% of mentions, (\S+)% of volume", "mw.car.r", "mw.car.v")
many("m2", r"linkable labels: (\d+); mentioned: (\d+)", "m2.link", "m2.ment")
calc("m2.unment", "D.unmentioned", source="m2_label_counts.csv")
calc("m2.ge20n", "D.n_ge20", source="m2_label_counts.csv")
calc("m2.ge20", "D.rho_ge20_exact", source="m2_label_counts.csv (ranks are enough for this correlation)")
calc("m2.tau", "D.tau_mentioned_exact", source="m2_label_counts.csv")
calc("m2.zero", "D.n_zero_volume_mentioned", source="m2_label_counts.csv: mentioned labels at the lowest volume rank")
calc("m2.zero.p", "D.arith_105", source="106 / 1008")
calc("m2.lt1000.p", "D.arith_36", source="367 / 1008")
calc("m2.linkrate", "D.arith_link_rate", source="20,663 / 37,193")
calc("m2.perlink", "D.arith_labels_per", source="46,517 / 20,663")
calc("w.neg.lo", value=J["D.wilson_neg"][0], source="Wilson on saved counts 924 of 6,620")
calc("w.neg.hi", value=J["D.wilson_neg"][1], source="Wilson on saved counts 924 of 6,620")
calc("w.5.lo", value=J["D.wilson_5star"][0], source="Wilson on saved counts 564 of 29,225")
calc("w.5.hi", value=J["D.wilson_5star"][1], source="Wilson on saved counts 564 of 29,225")
# saved only
rx("sv.reviews", "supp", r"review rows (\d+), with text")
rx("sv.text", "supp", r"with text (\d+);")
rx("sv.loc", "supp", r"locations in the export (\d+)")
rx("sv.loctext", "supp", r"with at least one text review (\d+)")
many("supp", r"reviews per location min (\d+), median (\d+), max (\d+)", "sv.rmin", "sv.rmed", "sv.rmax")
many("supp", r"owner responses name a carrier (\d+), naming (\d+) different", "sv.car", "sv.carn")
rx("sv.nodes", "supp", r"taxonomy nodes (\d+)")
rx("sv.kws", "supp", r"built from (\d+)")
rx("sv.linked", "reviews", r"reviews linked to at least one label: (\d+)")
rx("sv.linkedp", "reviews", r"reviews linked to at least one label: \d+ \((\S+)%\)")
rx("sv.perlink", "reviews", r"mean labels per linked review (\S+)")
rx("sv.links", "sample", r"links: (\d+) over")
rx("sv.ge20", "reviews", r"labels with >=20 mentions \((\d+)\): rho=(\S+)", 1)
rx("sv.ge20r", "reviews", r"labels with >=20 mentions \((\d+)\): rho=(\S+)", 2)
rx("sv.neg", "reviews", r"complaint labels \(>=20 mentions in 1-2 star reviews, (\d+)\): rho\(neg mentions, volume\)=(\S+)", 1)
rx("sv.negr", "reviews", r"complaint labels \(>=20 mentions in 1-2 star reviews, (\d+)\): rho\(neg mentions, volume\)=(\S+)", 2)
rx("sv.lt1000", "reviews", r"<1,000 monthly volume: (\d+)")
rx("sv.lt1000p", "reviews", r"<1,000 monthly volume: \d+ \((\S+)%\)")
rx("sv.tau", "reviews", r"Kendall tau=(\S+)")
rx("sv.12", "reviews", r"total monthly volume on them: (\d+)")
many("reviews", r"1-2 star reviews: (\d+); mentioning waiting: (\d+) \((\S+)%\); in 5-star reviews: (\S+)%", "sv.neg_n", "sv.wait", "sv.waitp", "sv.5")
many("supp", r"waiting pattern: one- and two-star \d+/\d+ = \S+ \[Wilson 95% (\S+)%, (\S+)%\]; five-star \d+/\d+ = \S+ \[(\S+)%, (\S+)%\]", "sv.w.lo", "sv.w.hi", "sv.5.lo", "sv.5.hi")
many("supp", r"nodes whose label contains 'wait': (\d+); distinct such labels: (\d+); their keywords: \d+; their monthly volume: (\d+)", "sv.w11", None, "sv.w622")
many("supp", r"naming appointments, queues or callbacks: (\d+) labels, (\d+) searches", "sv.a8", "sv.a13170")
rx("sv.mw", "supp", r"reviews linked (\d+) of 37193")
# link check
many("r2", r"annotator 1: \{'correct'.*?precision \d+/\d+ = (\S+)% \[Wilson 95% (\S+)%, (\S+)%\] excluding unclear; \d+/\d+ = (\S+)% \[(\S+)%, (\S+)%\]", "r2.a1", "r2.a1lo", "r2.a1hi", "r2.a1u", "r2.a1ulo", "r2.a1uhi")
many("r2", r"annotator 2: \{'correct'.*?precision \d+/\d+ = (\S+)% \[Wilson 95% (\S+)%, (\S+)%\]", "r2.a2", "r2.a2lo", "r2.a2hi")
many("r2", r"agreement: (\S+)% of 200 items; Cohen's kappa (\S+)", "r2.agree", "r2.kappa")
many("r2", r"200 sampled uniformly from (\S+) links", "r2.pop", cast=num)
many("r2", r"annotator 1: \{'yes'.*?precision \d+/\d+ = (\S+)% ", "r2.w1")
many("r2", r"annotator 2: \{'yes'.*?precision \d+/\d+ = (\S+)% ", "r2.w2")
rx("r2.wk", "r2", r"98\.0% of 100 items; Cohen's kappa (\S+)")
rx("r2.wpop", "r2", r"from the (\d+) one- and two-star matches")
many("r2", r"annotator 1, where.*?in store \d+/\d+ = (\S+)%", "r2.st1")
many("r2", r"annotator 2, where.*?in store \d+/\d+ = (\S+)%", "r2.st2")
many("r2", r"\(annotator 1\): \S+ x \S+ = (\S+)%", "r2.imp1")
many("r2", r"\(annotator 2\): \S+ x \S+ = (\S+)%", "r2.imp2")
many("r2", r"annotator 1, single-word labels: \S+ = (\S+)%", "r2.sw1")
many("r2", r"annotator 2, single-word labels: \S+ = (\S+)%", "r2.sw2")
many("r2", r"annotator 1, multi-word labels: \S+ = (\S+)%", "r2.mw1")
many("r2", r"annotator 2, multi-word labels: \S+ = (\S+)%", "r2.mw2")

# ---------------------------------------------------------------------------- Section 6.2
many("wiki", r"codes (\d+); covered by an article whose title names the code (\d+); not covered (\d+)", "w.codes", "w.cov", "w.not")
many("wiki", r"article groups (\d+);", "w.groups")
many("wsupp", r"articles \d+; about one code (\d+), two (\d+), three to five (\d+)", "w.g1", "w.g2", "w.g35")
many("wiki", r"dem\(g\) vs W\(g\): Spearman (\S+) \[(\S+), (\S+)\], Kendall (\S+), n", "w.rho", "w.lo", "w.hi", "w.tau")
many("wiki", r"K\(g\) keywords vs W\(g\): Spearman (\S+) \[(\S+), (\S+)\]", "w.k", "w.k.lo", "w.k.hi")
many("wiki", r"median (\S+) searches per request; 10th percentile (\S+); 90th (\S+);", "w.med", "w.p10", "w.p90")
many("wiki", r"geometric SD (\S+); for comparison, the vendor volume's own geometric SD across these groups (\S+) and the requests' (\S+)", "w.gsd", "w.gsdv", "w.gsdw")
many("wsupp", r"minimum (\S+), maximum (\S+); between 15,000 and 50,000: \d+ of \d+ \((\S+)%\)", "w.wmin", "w.wmax", "w.w15")
many("wsupp", r"vendor summed volume: minimum (\S+), maximum (\S+)", "w.vmin", "w.vmax")
many("wsupp", r"shifted window: (\S+)", "w.shift")
many("wsupp", r"six months outside the reclassified span: (\S+)", "w.six")
many("wsupp", r"median month: (\S+)", "w.medm")
many("wsupp", r"article title only: (\S+)\n", "w.title")
many("wsupp", r"primary: (\S+)", "w.prim")
many("wsupp", r"Aug to Sep 2026: (\S+)", "w.post")
many("wsupp", r"single-code articles: (\S+)", "w.single")
many("wiki", r"single-code groups only: Spearman (\S+) \[(\S+), (\S+)\], Kendall \S+, n = (\d+)", "w.s1", "w.s1.lo", "w.s1.hi", "w.s1.n")
many("wiki", r"excluding those groups: Spearman (\S+) ", "w.drop")
many("wiki", r"groups dropped for containing a late or zero-keyword code: (\d+) ", "w.dropn")
many("wiki", r"dem\(g\) vs requests Aug to Sep 2026: Spearman (\S+) \[(\S+), (\S+)\]", "w.p2", "w.p2.lo", "w.p2.hi")
many("wiki", r"stability of the public count\): Spearman (\S+) ", "w.stab")
many("wiki", r"pooled (\S+)%; across the 240 groups with requests, median (\S+)%", "w.pool", "w.medr")
many("wsupp", r"10,287 against 2,224, (\S+) times", "w.spike")
many("wsupp", r"later month than September 2024: (\d+);", "w.ten")
many("wsupp", r"\(n = 230\), all titles: (\S+)", "w.x10a")
many("wsupp", r"\(n = 230\), article title only: (\S+)", "w.x10t")
many("wsupp", r"among those 10 articles: (\d+)%.*?(\d+)%\n", "w.rlo", "w.rhi")
rx("w.cgs", "wiki_shipped", r"not a test of the score\): Spearman (\S+) ", note="the release run prints 'not available'; the per-code scores are not in the bundle")
rx("w.req", "wlog", r"(\d+) requests in all")
calc("w.req.c", "F.raw_lines_sum", source="lines in the released resolution, redirects and pageviews files")

# ---------------------------------------------------------------------------- Section 7
many("s7", r"summed over sectors (\S+); range (\S+) \(xlu\) to (\S+) \(xly\)", "s.ans", "s.ansmin", "s.ansmax")
many("s7", r"per cell (\S+) to (\S+); registrable domains per export (\d+) to (\d+)", "s.cmin", "s.cmax", "s.dmin", "s.dmax")
many("s7", r"Google views median (\S+)% \(range (\S+)% to (\S+)%\); other four median (\S+)% \(range (\S+)% to (\S+)%\)", "s.g", "s.glo", "s.ghi", "s.o", "s.olo", "s.ohi")
for p, k in (("aio_searchqueries", "aios"), ("aio_prompts", "aiop"), ("aimode_searchqueries", "aims"), ("aimode_prompts", "aimp"), ("chatgpt", "gpt"), ("perplexity", "per"), ("gemini", "gem"), ("copilot", "cop")):
    many("s7", r"per surface:.*?" + p + r" (\S+?)%", f"s.{k}")
rx("s.dom", "s7", r"highest other surface: (\d+)/11")
rx("s.gpr", "s7", r"Google prompt views only: median (\S+)%")
many("s7", r"Google (\S+)% to (\S+)%; other four (\S+)% to (\S+)%", "s.gb", "s.gbh", "s.ob", "s.obh")
many("s7", r"without YouTube: Google median (\S+)%, other four (\S+)%; lowest Google view above highest other in (\d+)/11", "s.ng", "s.no", "s.nd")
many("s7", r"top three on Google views (\d+)/(\d+); on the other four (\d+)/(\d+)", "s.t3", "s.t3n", "s.t30", "s.t3m")
for p, k in (("aio_searchqueries", "aios"), ("aimode_searchqueries", "aims"), ("chatgpt", "gpt"), ("perplexity", "per"), ("gemini", "gem"), ("copilot", "cop")):
    many("s7", r"  " + p + r"\s+median rank\s+(\d+)", f"s.r.{k}")
many("s7", r"reference\s+Google (\S+)%; other four (\S+)%", "s.refg", "s.refo")
many("s7", r"forum\s+Google (\S+)%; other four (\S+)%", "s.forg", "s.foro")
many("s7", r"report_brands\s+Google (\S+)%; other four (\S+)%", "s.brg", "s.bro")
many("s7", r"other_web\s+Google (\S+)%; other four (\S+)%; Copilot (\S+)%", "s.owg", "s.owo", "s.owc")
many("s7", r"P1 sectors with YouTube first, per view \{'aio_searchqueries': (\d+), 'aio_prompts': (\d+), 'aimode_searchqueries': (\d+), 'aimode_prompts': (\d+)\}", "p1.a", "p1.b", "p1.c", "p1.d")
many("s7", r"P2 sectors with YouTube outside the top five \{'chatgpt': (\d+), 'perplexity': (\d+), 'copilot': (\d+)\}", "p2.a", "p2.b", "p2.c")
many("s7", r"top ten on every surface but Copilot (\d+)/11 -> fails; ChatGPT fails in (\d+) of the (\d+)", "p3", "p3.f", None)
many("s7", r"P4 aio_searchqueries: consumer (\S+)% against other (\S+)%; exact one-sided p (\S+)", "p4.a", "p4.b", "p4.c")
many("s7", r"P4 aio_prompts: consumer (\S+)% against other (\S+)%; exact one-sided p (\S+)", "p4.d", "p4.e", "p4.f")
many("s7", r"Google views (\S+) to (\S+); other four (\S+) to (\S+)", "j.glo", "j.ghi", "j.olo", "j.ohi")
many("s7", r"across the (\d+) sector pairs", "j.pairs")
many("s7", r"== Variance.*?video_community\s+surface (\d+)%\s+sector (\d+)%", "va.s", "va.t")
many("s7", r"== Variance.*?news\s+surface (\d+)%\s+sector (\d+)%", "va.ns", "va.nt")
many("s7", r"== Variance.*?government\s+surface (\d+)%\s+sector (\d+)%", "va.gs", "va.gt")
many("s7", r"== Variance.*?report_brands\s+surface (\d+)%\s+sector (\d+)%", "va.bs", "va.bt")
many("s7", r"bootstrap video_community\s+surface \[(\d+)%, (\d+)%\]\s+sector \[(\d+)%, (\d+)%\]", "va.slo", "va.shi", "va.tlo", "va.thi")
many("s7", r"range of medians (\S+)% to (\S+)%", "tr.lo", "tr.hi")
many("s7", r"aio_searchqueries\s+video and community (\S+)% -> (\S+)%", "rtx.a", "rtx.b")
many("s7", r"perplexity\s+video and community (\S+)% -> (\S+)%", "rtx.pa", "rtx.pb")
many("s7", r"gemini\s+video and community (\S+)% -> (\S+)%", "rtx.ga", "rtx.gb")
rx("rtx.r", "s7", r"aimode_prompts\s+video and community \S+ -> \S+; YouTube rank (\d+) -> \d+")
rx("rtx.r2", "s7", r"aimode_prompts\s+video and community \S+ -> \S+; YouTube rank \d+ -> (\d+)")
rx("rtx.r1", "s7", r"aio_searchqueries\s+video and community \S+ -> \S+; YouTube rank (\d+)")
# saved only, row-level
many("sens", r"'Found in' instead of 'Cited in': Google median (\S+)%, other four median (\S+)%.*?in (\d+)/11", "sn.f.g", "sn.f.o", "sn.f.d")
many("sens", r"largest single host instead of summed hosts: Google median (\S+)%, other four median (\S+)%.*?in (\d+)/11", "sn.h.g", "sn.h.o", "sn.h.d")
many("sens", r"company properties counted as company domains: Google median (\S+)%, other four median (\S+)%.*?in (\d+)/11", "sn.p.g", "sn.p.o", "sn.p.d")
for n_, k in ((100, "t1"), (250, "t2"), (500, "t3")):
    many("sens", rf"first {n_} export rows only: Google median (\S+)%, other four median (\S+)%", f"sn.{k}.g", f"sn.{k}.o")
many("sens", r"AI Mode \(search queries\) (\S+)% -> (\S+)%", "cs.lo.a", "cs.lo.b")
many("sens", r"AI Overviews \(prompts\) (\S+)% -> (\S+)%", "cs.hi.a", "cs.hi.b")
many("sens", r"Gemini 15\.0% -> (\S+)%", "cs.gem")
rx("sn.set", "sens", r"P1 with google\.com set aside: .*?both products (\d+)")
many("sens", r"ChatGPT without Industrials \(RTX\): comm\+video median (\S+)%", "sn.xi")
for nm, lab in (("dm.mat", "Sherwin-Williams"), ("dm.dis", "Amazon"), ("dm.sta", "Walmart"), ("dm.it", "Apple"), ("dm.ind", "Uber")):
    rx(nm, "sens", lab + r"\s+(\S+)%")
many("sens", r"AI Overviews \(search queries\)\s+state\.gov\+uscis\.gov\+cbp\.gov\+dhs\.gov (\S+)%", "visa")
many("sens2", r"company properties\s+AI Overviews \(search queries\)\s+(\S+)% vs (\S+)%, p (\S+)", "p4c.a", "p4c.b", "p4c.p")
rx("p4.pmin", "sens2", r"first 500 rows\s+AI Overviews \(prompts\)\s+\S+ vs \S+, p (\S+)")
many("sens2", r"AI Mode \(search queries\)\s+www\.google\.com (\d+)%", "h.s")
many("sens2", r"AI Mode \(prompts\)\s+www\.google\.com (\d+)%", "h.p")
many("sens2", r"P2 ChatGPT\s+(\d+)/(\d+)\s+P2 Perplexity\s+(\d+)/(\d+)\s+P2 Copilot\s+(\d+)/(\d+)\s+P3 (\d+)/(\d+)", "xi.a", "xi.an", "xi.b", "xi.bn", "xi.c", "xi.cn", "xi.d", "xi.dn")
many("pilot", r"ChatGPT\s+YouTube non-brand rank (\d+)", "pi.gpt")
many("pilot", r"Perplexity\s+YouTube non-brand rank (\d+)", "pi.per")
many("pilot", r"Gemini\s+YouTube non-brand rank (\d+)", "pi.gem")
many("pilot", r"Copilot\s+YouTube non-brand rank (\d+); Reddit (\d+)", "pi.cop", "pi.red")
many("tables", r"top source youtube\.com or google\.com in (\d+) of (\d+) cells", "tb.g", "tb.gn")
many("tables", r"Copilot: top source walmart\.com or amazon\.com in (\d+) of (\d+) sectors", "tb.c", "tb.cn")
many("tables", r"top source wikipedia\.org or reddit\.com in (\d+) of (\d+) cells", "tb.p", "tb.pn")
many("tables", r"top source a \.gov domain in (\d+) of (\d+) sectors", "tb.gv", "tb.gvn")
v("co.109", J["G.n_company_rows"], "CALC", "cross_sector_companies.csv")
v("co.64", J["G.n_props"], "CALC", "cross_sector_company_properties.csv")
rx("de.14", "design", r"stopped at 01:39 after (\d+) of 88 exports")
rx("de.44463", "design", r"(44,463) rows")
rx("de.8", "design", r"(Eight) exports that repeated", cast=lambda s: 8.0)
rx("de.64", "design", r"A list of (\d+) secondary domains")
rx("lit.72", "search", r"(\d+) logged API queries")

# ---------------------------------------------------------------------------- stamps and earlier reproductions
blocks = {}
for h in (971506, 971522, 973934, 973943, 973953):
    blocks[h] = json.loads((O / "blocks" / f"{h}.json").read_text())
v("bk.971506", 971506.0, "CALC", "protocols_manifest and framework manifest .ots proofs, read here; merkle root equals the block's")
v("bk.971522", 971522.0, "CALC", "framework amendment .ots proof, read here; merkle root equals the block's")
rx("r4.n", "run4", r"\*\*Numbers:\*\* (1,479) numbers")
rx("r4.m", "run4", r"\*\*(1,342) MATCH")
rx("r4.d", "run4", r"MATCH, (0) MISMATCH")
rx("r4.c", "run4", r"MISMATCH, (137) CANNOT RUN")
rx("r3.d", "run3", r"(\d+) MISMATCH")


==> anc/08_REVIEW/reproduction_v5.3_run5_2026-11-03/command_log.txt <==
# Command log, independent reproduction run 5, 3 November 2026
# R = session scratchpad folder repro_run5 (fresh, empty when created). Every script run: a new unpack of the zip, the
# bundle's command, under sandbox-exec denying all network and all writes to the Desktop (check_scripts/run_one.py).
# Setup, before the first logged run:
shasum -a 256 <project>/06_MANUSCRIPT/User_First_Intelligence_v5.3_2026-11-03_source.zip <project>/06_MANUSCRIPT/User_First_Intelligence_v5.3_2026-11-03.pdf
unzip -l <zip>
cp <zip> <pdf> R/
unzip -q -o R/<zip> -d R/pristine
pdftotext -layout R/<pdf> R/paper_layout.txt; pdftotext R/<pdf> R/paper_raw.txt; pdfinfo R/<pdf>
grep -rnE "/Users/|Desktop/|expanduser|~/|Research-Papers" (scripts): no absolute paths outside 08_REVIEW
grep -rlE "urllib.request|requests.|http.client|socket|subprocess|os.system" (scripts)
sandbox-exec -p '(version 1)(allow default)(deny network*)' python3 -c "urllib.request.urlopen('https://example.org')": blocked, as intended
which python3 pdftotext tectonic xelatex pandoc ots; python3 -m pip list; python3 -m pip show ufi
# Three attempts at the build batch stopped on errors in the reproducer's own shell and runner (word splitting in zsh, a broken
# string in run_one.py), before any bundle script started; they are not listed.

# Runs, in order, as the runner logged them:
[2026-11-03 14:36:49] tag=analyze cwd=<fresh unpack>/data hashseed=- sandbox=no-network,no-desktop-writes: python3 analyze.py -> exit 0 in 0.3s; stdout 1233 bytes; changed 0; new 0
[2026-11-03 14:37:24] tag=instrument_extra cwd=<fresh unpack>/instrument_divergence_extra hashseed=- sandbox=no-network,no-desktop-writes: python3 instrument_extra.py -> exit 0 in 35.5s; stdout 5712 bytes; changed 0; new 0
[2026-11-03 14:37:26] tag=instrument_extra_as_stamped cwd=<fresh unpack>/protocols hashseed=- sandbox=no-network,no-desktop-writes: python3 instrument_extra_as_stamped.py -> exit 0 in 0.9s; stdout 2496 bytes; changed 0; new 4
[2026-11-03 14:37:26] tag=reread_compare cwd=<fresh unpack>/protocols hashseed=- sandbox=no-network,no-desktop-writes: python3 reread_compare.py -> exit 1 in 0.1s; stdout 0 bytes; changed 0; new 0
[2026-11-03 14:37:27] tag=reread_compare_anywhere cwd=<fresh unpack>/protocols hashseed=- sandbox=no-network,no-desktop-writes: python3 reread_compare_anywhere.py -> exit 0 in 0.1s; stdout 130 bytes; changed 0; new 0
[2026-11-03 14:38:04] tag=m2_from_counts cwd=<fresh unpack>/review_demand hashseed=- sandbox=no-network,no-desktop-writes: python3 m2_from_counts.py -> exit 0 in 36.9s; stdout 2465 bytes; changed 0; new 0
[2026-11-03 14:38:05] tag=r2_link_check cwd=<fresh unpack>/review_demand hashseed=- sandbox=no-network,no-desktop-writes: python3 r2_link_check.py -> exit 0 in 0.2s; stdout 1997 bytes; changed 0; new 0
[2026-11-03 14:38:06] tag=analyze_reviews cwd=<fresh unpack>/review_demand hashseed=- sandbox=no-network,no-desktop-writes: python3 analyze_reviews.py -> exit 1 in 1.4s; stdout 0 bytes; changed 0; new 0
[2026-11-03 14:38:07] tag=r2_link_sample cwd=<fresh unpack>/review_demand hashseed=- sandbox=no-network,no-desktop-writes: python3 r2_link_sample.py -> exit 1 in 0.5s; stdout 0 bytes; changed 0; new 0
[2026-11-03 14:38:09] tag=supplement_r10 cwd=<fresh unpack>/review_demand hashseed=- sandbox=no-network,no-desktop-writes: python3 supplement_r10.py -> exit 1 in 1.2s; stdout 0 bytes; changed 0; new 0
[2026-11-03 14:38:10] tag=make_fig_reviews_v50 cwd=<fresh unpack>/review_demand hashseed=- sandbox=no-network,no-desktop-writes: python3 make_fig_reviews_v50.py -> exit 1 in 0.7s; stdout 0 bytes; changed 0; new 0
[2026-11-03 14:38:10] tag=vendor_reliance_offline cwd=<fresh unpack>/stakes hashseed=- sandbox=no-network,no-desktop-writes: python3 vendor_reliance.py --offline -> exit 0 in 0.1s; stdout 470 bytes; changed 0; new 0
[2026-11-03 14:38:11] tag=stakes_screen_check cwd=<fresh unpack>/stakes hashseed=- sandbox=no-network,no-desktop-writes: python3 stakes_screen_check.py -> exit 0 in 0.1s; stdout 600 bytes; changed 0; new 0
[2026-11-03 14:38:33] tag=wiki_demand_analysis cwd=<fresh unpack>/wikipedia_demand hashseed=- sandbox=no-network,no-desktop-writes: python3 wiki_demand_analysis.py -> exit 0 in 21.9s; stdout 4911 bytes; changed 2; new 0
[2026-11-03 14:38:34] tag=wiki_demand_supplement cwd=<fresh unpack>/wikipedia_demand hashseed=- sandbox=no-network,no-desktop-writes: python3 wiki_demand_supplement.py -> exit 0 in 0.9s; stdout 1589 bytes; changed 0; new 0
[2026-11-03 14:38:36] tag=make_fig_wikipedia cwd=<fresh unpack>/wikipedia_demand hashseed=- sandbox=no-network,no-desktop-writes: python3 make_fig_wikipedia.py -> exit 0 in 1.1s; stdout 3 bytes; changed 0; new 2
[2026-11-03 14:39:52] tag=section7_from_aggregates cwd=<fresh unpack>/ai_citation_cross_sector/scripts hashseed=- sandbox=no-network,no-desktop-writes: python3 section7_from_aggregates.py -> exit 0 in 76.1s; stdout 6873 bytes; changed 0; new 0
[2026-11-03 14:39:52] tag=cross_sector cwd=<fresh unpack>/ai_citation_cross_sector/scripts hashseed=- sandbox=no-network,no-desktop-writes: python3 cross_sector.py -> exit 1 in 0.1s; stdout 0 bytes; changed 0; new 0
[2026-11-03 14:39:53] tag=cross_sector_sensitivity cwd=<fresh unpack>/ai_citation_cross_sector/scripts hashseed=- sandbox=no-network,no-desktop-writes: python3 cross_sector_sensitivity.py -> exit 1 in 0.1s; stdout 0 bytes; changed 0; new 0
[2026-11-03 14:39:53] tag=cross_sector_sensitivity2 cwd=<fresh unpack>/ai_citation_cross_sector/scripts hashseed=- sandbox=no-network,no-desktop-writes: python3 cross_sector_sensitivity2.py -> exit 1 in 0.1s; stdout 760 bytes; changed 0; new 0
[2026-11-03 14:39:54] tag=make_tables_sector_surface cwd=<fresh unpack>/ai_citation_cross_sector/scripts hashseed=- sandbox=no-network,no-desktop-writes: python3 make_tables_sector_surface.py -> exit 0 in 0.1s; stdout 3007 bytes; changed 0; new 0
[2026-11-03 14:39:55] tag=make_fig_sources cwd=<fresh unpack>/ai_citation_cross_sector/scripts hashseed=- sandbox=no-network,no-desktop-writes: python3 make_fig_sources.py -> exit 0 in 1.3s; stdout 123 bytes; changed 0; new 2
[2026-11-03 14:39:56] tag=make_brand_radar_urls cwd=<fresh unpack>/ai_citation_cross_sector/scripts hashseed=- sandbox=no-network,no-desktop-writes: python3 make_brand_radar_urls.py -> exit 0 in 0.1s; stdout 330 bytes; changed 0; new 0
[2026-11-03 14:39:58] tag=make_figs_v4 cwd=<fresh unpack>/. hashseed=- sandbox=no-network,no-desktop-writes: python3 make_figs_v4.py -> exit 0 in 2.1s; stdout 3 bytes; changed 6; new 0
[2026-11-03 14:40:00] tag=make_fig0 cwd=<fresh unpack>/. hashseed=- sandbox=no-network,no-desktop-writes: python3 make_fig0.py -> exit 0 in 0.9s; stdout 3 bytes; changed 1; new 0
[2026-11-03 14:40:57] tag=build_tex cwd=<fresh unpack>/. hashseed=- sandbox=no-network,no-desktop-writes: python3 build_tex.py -> exit 0 in 3.0s; stdout 866 bytes; changed 0; new 15
[2026-11-03 14:40:58] tag=build_docx cwd=<fresh unpack>/. hashseed=- sandbox=no-network,no-desktop-writes: /bin/zsh build_docx.sh -> exit 0 in 0.6s; stdout 23 bytes; changed 0; new 2
[2026-11-03 14:41:01] tag=tectonic_compile cwd=<fresh unpack>/. hashseed=- sandbox=no-network,no-desktop-writes: /bin/zsh -c tectonic --keep-logs --chatter minimal paper.tex -> exit 0 in 2.9s; stdout 0 bytes; changed 0; new 2
[2026-11-03 14:41:16] tag=edit_v49 cwd=<fresh unpack>/. hashseed=- sandbox=no-network,no-desktop-writes: python3 edit_v49.py -> exit 1 in 0.1s; stdout 0 bytes; changed 0; new 0
[2026-11-03 14:41:17] tag=edit_v49_r9 cwd=<fresh unpack>/. hashseed=- sandbox=no-network,no-desktop-writes: python3 edit_v49_r9.py -> exit 1 in 0.1s; stdout 0 bytes; changed 0; new 0
[2026-11-03 14:41:17] tag=edit_v49_r9b cwd=<fresh unpack>/. hashseed=- sandbox=no-network,no-desktop-writes: python3 edit_v49_r9b.py -> exit 1 in 0.1s; stdout 0 bytes; changed 0; new 0
[2026-11-03 14:41:18] tag=edit_v49_r9c cwd=<fresh unpack>/. hashseed=- sandbox=no-network,no-desktop-writes: python3 edit_v49_r9c.py -> exit 1 in 0.1s; stdout 0 bytes; changed 0; new 0
[2026-11-03 14:41:18] tag=edit_v50 cwd=<fresh unpack>/. hashseed=- sandbox=no-network,no-desktop-writes: python3 edit_v50.py -> exit 1 in 0.1s; stdout 0 bytes; changed 0; new 0
[2026-11-03 14:41:19] tag=edit_v50b cwd=<fresh unpack>/. hashseed=- sandbox=no-network,no-desktop-writes: python3 edit_v50b.py -> exit 1 in 0.1s; stdout 0 bytes; changed 0; new 0
[2026-11-03 14:41:19] tag=edit_v50c cwd=<fresh unpack>/. hashseed=- sandbox=no-network,no-desktop-writes: python3 edit_v50c.py -> exit 1 in 0.1s; stdout 0 bytes; changed 0; new 0
[2026-11-03 14:41:19] tag=edit_v51 cwd=<fresh unpack>/. hashseed=- sandbox=no-network,no-desktop-writes: python3 edit_v51.py -> exit 1 in 0.1s; stdout 0 bytes; changed 0; new 0
[2026-11-03 14:41:20] tag=edit_v51b cwd=<fresh unpack>/. hashseed=- sandbox=no-network,no-desktop-writes: python3 edit_v51b.py -> exit 1 in 0.1s; stdout 0 bytes; changed 0; new 0
[2026-11-03 14:41:20] tag=edit_v52 cwd=<fresh unpack>/. hashseed=- sandbox=no-network,no-desktop-writes: python3 edit_v52.py -> exit 1 in 0.1s; stdout 0 bytes; changed 0; new 0
[2026-11-03 14:41:21] tag=edit_v52b cwd=<fresh unpack>/. hashseed=- sandbox=no-network,no-desktop-writes: python3 edit_v52b.py -> exit 1 in 0.1s; stdout 0 bytes; changed 0; new 0
[2026-11-03 14:41:21] tag=edit_v52c cwd=<fresh unpack>/. hashseed=- sandbox=no-network,no-desktop-writes: python3 edit_v52c.py -> exit 1 in 0.1s; stdout 0 bytes; changed 0; new 0
[2026-11-03 14:41:22] tag=edit_v52d cwd=<fresh unpack>/. hashseed=- sandbox=no-network,no-desktop-writes: python3 edit_v52d.py -> exit 1 in 0.1s; stdout 0 bytes; changed 0; new 0
[2026-11-03 14:41:22] tag=edit_v52e cwd=<fresh unpack>/. hashseed=- sandbox=no-network,no-desktop-writes: python3 edit_v52e.py -> exit 1 in 0.1s; stdout 0 bytes; changed 0; new 0
[2026-11-03 14:41:23] tag=edit_v52f cwd=<fresh unpack>/. hashseed=- sandbox=no-network,no-desktop-writes: python3 edit_v52f.py -> exit 1 in 0.1s; stdout 0 bytes; changed 0; new 0
[2026-11-03 14:41:23] tag=edit_v52g cwd=<fresh unpack>/. hashseed=- sandbox=no-network,no-desktop-writes: python3 edit_v52g.py -> exit 1 in 0.1s; stdout 0 bytes; changed 0; new 0
[2026-11-03 14:41:23] tag=edit_v52h cwd=<fresh unpack>/. hashseed=- sandbox=no-network,no-desktop-writes: python3 edit_v52h.py -> exit 1 in 0.1s; stdout 0 bytes; changed 0; new 0
[2026-11-03 14:41:24] tag=edit_v52i cwd=<fresh unpack>/. hashseed=- sandbox=no-network,no-desktop-writes: python3 edit_v52i.py -> exit 1 in 0.1s; stdout 0 bytes; changed 0; new 0
[2026-11-03 14:41:24] tag=edit_v52j cwd=<fresh unpack>/. hashseed=- sandbox=no-network,no-desktop-writes: python3 edit_v52j.py -> exit 1 in 0.1s; stdout 0 bytes; changed 0; new 0
[2026-11-03 14:41:25] tag=edit_v52k cwd=<fresh unpack>/. hashseed=- sandbox=no-network,no-desktop-writes: python3 edit_v52k.py -> exit 1 in 0.1s; stdout 0 bytes; changed 0; new 0
[2026-11-03 14:41:25] tag=edit_v52l cwd=<fresh unpack>/. hashseed=- sandbox=no-network,no-desktop-writes: python3 edit_v52l.py -> exit 1 in 0.1s; stdout 0 bytes; changed 0; new 0
[2026-11-03 14:41:26] tag=edit_v52m cwd=<fresh unpack>/. hashseed=- sandbox=no-network,no-desktop-writes: python3 edit_v52m.py -> exit 1 in 0.1s; stdout 0 bytes; changed 0; new 0
[2026-11-03 14:41:26] tag=edit_v52n cwd=<fresh unpack>/. hashseed=- sandbox=no-network,no-desktop-writes: python3 edit_v52n.py -> exit 1 in 0.1s; stdout 0 bytes; changed 0; new 0
[2026-11-03 14:41:27] tag=edit_v52o cwd=<fresh unpack>/. hashseed=- sandbox=no-network,no-desktop-writes: python3 edit_v52o.py -> exit 1 in 0.1s; stdout 0 bytes; changed 0; new 0
[2026-11-03 14:41:27] tag=edit_v52p cwd=<fresh unpack>/. hashseed=- sandbox=no-network,no-desktop-writes: python3 edit_v52p.py -> exit 1 in 0.1s; stdout 0 bytes; changed 0; new 0
[2026-11-03 14:41:28] tag=edit_v52q cwd=<fresh unpack>/. hashseed=- sandbox=no-network,no-desktop-writes: python3 edit_v52q.py -> exit 1 in 0.1s; stdout 0 bytes; changed 0; new 0
[2026-11-03 14:41:28] tag=edit_v52r cwd=<fresh unpack>/. hashseed=- sandbox=no-network,no-desktop-writes: python3 edit_v52r.py -> exit 1 in 0.1s; stdout 0 bytes; changed 0; new 0
[2026-11-03 14:41:29] tag=edit_v52s cwd=<fresh unpack>/. hashseed=- sandbox=no-network,no-desktop-writes: python3 edit_v52s.py -> exit 1 in 0.1s; stdout 0 bytes; changed 0; new 0
[2026-11-03 14:41:29] tag=edit_v52t cwd=<fresh unpack>/. hashseed=- sandbox=no-network,no-desktop-writes: python3 edit_v52t.py -> exit 1 in 0.1s; stdout 0 bytes; changed 0; new 0
[2026-11-03 14:41:30] tag=edit_v52u cwd=<fresh unpack>/. hashseed=- sandbox=no-network,no-desktop-writes: python3 edit_v52u.py -> exit 1 in 0.1s; stdout 0 bytes; changed 0; new 0
[2026-11-03 14:41:30] tag=edit_v53a cwd=<fresh unpack>/. hashseed=- sandbox=no-network,no-desktop-writes: python3 edit_v53a.py -> exit 1 in 0.1s; stdout 0 bytes; changed 0; new 0
[2026-11-03 14:41:30] tag=edit_v53b cwd=<fresh unpack>/. hashseed=- sandbox=no-network,no-desktop-writes: python3 edit_v53b.py -> exit 1 in 0.1s; stdout 0 bytes; changed 0; new 0
[2026-11-03 14:41:31] tag=edit_v53c cwd=<fresh unpack>/. hashseed=- sandbox=no-network,no-desktop-writes: python3 edit_v53c.py -> exit 1 in 0.1s; stdout 0 bytes; changed 0; new 0
[2026-11-03 14:41:31] tag=edit_v53d cwd=<fresh unpack>/. hashseed=- sandbox=no-network,no-desktop-writes: python3 edit_v53d.py -> exit 1 in 0.1s; stdout 0 bytes; changed 0; new 0
[2026-11-03 14:41:32] tag=edit_v53e cwd=<fresh unpack>/. hashseed=- sandbox=no-network,no-desktop-writes: python3 edit_v53e.py -> exit 1 in 0.1s; stdout 0 bytes; changed 0; new 0
[2026-11-03 14:41:32] tag=analyze__hs1 cwd=<fresh unpack>/data hashseed=1 sandbox=no-network,no-desktop-writes: python3 analyze.py -> exit 0 in 0.3s; stdout 1233 bytes; changed 0; new 0
[2026-11-03 14:42:05] tag=instrument_extra__hs1 cwd=<fresh unpack>/instrument_divergence_extra hashseed=1 sandbox=no-network,no-desktop-writes: python3 instrument_extra.py -> exit 0 in 32.4s; stdout 5712 bytes; changed 0; new 0
[2026-11-03 14:42:42] tag=m2_from_counts__hs1 cwd=<fresh unpack>/review_demand hashseed=1 sandbox=no-network,no-desktop-writes: python3 m2_from_counts.py -> exit 0 in 36.6s; stdout 2465 bytes; changed 0; new 0
[2026-11-03 14:42:42] tag=r2_link_check__hs1 cwd=<fresh unpack>/review_demand hashseed=1 sandbox=no-network,no-desktop-writes: python3 r2_link_check.py -> exit 0 in 0.1s; stdout 1997 bytes; changed 0; new 0
[2026-11-03 14:42:43] tag=vendor_reliance_offline__hs1 cwd=<fresh unpack>/stakes hashseed=1 sandbox=no-network,no-desktop-writes: python3 vendor_reliance.py --offline -> exit 0 in 0.1s; stdout 470 bytes; changed 0; new 0
[2026-11-03 14:42:43] tag=stakes_screen_check__hs1 cwd=<fresh unpack>/stakes hashseed=1 sandbox=no-network,no-desktop-writes: python3 stakes_screen_check.py -> exit 0 in 0.1s; stdout 600 bytes; changed 0; new 0
[2026-11-03 14:43:05] tag=wiki_demand_analysis__hs1 cwd=<fresh unpack>/wikipedia_demand hashseed=1 sandbox=no-network,no-desktop-writes: python3 wiki_demand_analysis.py -> exit 0 in 20.9s; stdout 4911 bytes; changed 2; new 0
[2026-11-03 14:43:06] tag=wiki_demand_supplement__hs1 cwd=<fresh unpack>/wikipedia_demand hashseed=1 sandbox=no-network,no-desktop-writes: python3 wiki_demand_supplement.py -> exit 0 in 1.1s; stdout 1589 bytes; changed 0; new 0
[2026-11-03 14:44:25] tag=section7_from_aggregates__hs1 cwd=<fresh unpack>/ai_citation_cross_sector/scripts hashseed=1 sandbox=no-network,no-desktop-writes: python3 section7_from_aggregates.py -> exit 0 in 78.4s; stdout 6873 bytes; changed 0; new 0
[2026-11-03 14:44:25] tag=make_tables_sector_surface__hs1 cwd=<fresh unpack>/ai_citation_cross_sector/scripts hashseed=1 sandbox=no-network,no-desktop-writes: python3 make_tables_sector_surface.py -> exit 0 in 0.1s; stdout 3007 bytes; changed 0; new 0
[2026-11-03 14:44:26] tag=analyze__hs987654 cwd=<fresh unpack>/data hashseed=987654 sandbox=no-network,no-desktop-writes: python3 analyze.py -> exit 0 in 0.3s; stdout 1233 bytes; changed 0; new 0
[2026-11-03 14:44:59] tag=instrument_extra__hs987654 cwd=<fresh unpack>/instrument_divergence_extra hashseed=987654 sandbox=no-network,no-desktop-writes: python3 instrument_extra.py -> exit 0 in 32.8s; stdout 5712 bytes; changed 0; new 0
[2026-11-03 14:45:42] tag=m2_from_counts__hs987654 cwd=<fresh unpack>/review_demand hashseed=987654 sandbox=no-network,no-desktop-writes: python3 m2_from_counts.py -> exit 0 in 42.8s; stdout 2465 bytes; changed 0; new 0
[2026-11-03 14:45:43] tag=r2_link_check__hs987654 cwd=<fresh unpack>/review_demand hashseed=987654 sandbox=no-network,no-desktop-writes: python3 r2_link_check.py -> exit 0 in 0.2s; stdout 1997 bytes; changed 0; new 0
[2026-11-03 14:45:44] tag=vendor_reliance_offline__hs987654 cwd=<fresh unpack>/stakes hashseed=987654 sandbox=no-network,no-desktop-writes: python3 vendor_reliance.py --offline -> exit 0 in 0.2s; stdout 470 bytes; changed 0; new 0
[2026-11-03 14:45:44] tag=stakes_screen_check__hs987654 cwd=<fresh unpack>/stakes hashseed=987654 sandbox=no-network,no-desktop-writes: python3 stakes_screen_check.py -> exit 0 in 0.2s; stdout 600 bytes; changed 0; new 0
[2026-11-03 14:46:19] tag=wiki_demand_analysis__hs987654 cwd=<fresh unpack>/wikipedia_demand hashseed=987654 sandbox=no-network,no-desktop-writes: python3 wiki_demand_analysis.py -> exit 0 in 34.1s; stdout 4911 bytes; changed 2; new 0
[2026-11-03 14:46:21] tag=wiki_demand_supplement__hs987654 cwd=<fresh unpack>/wikipedia_demand hashseed=987654 sandbox=no-network,no-desktop-writes: python3 wiki_demand_supplement.py -> exit 0 in 1.3s; stdout 1589 bytes; changed 0; new 0
[2026-11-03 14:48:26] python3 check_scripts/recompute.py <pristine> recomputed.json
[2026-11-03 14:48:43] tag=section7_from_aggregates__hs987654 cwd=<fresh unpack>/ai_citation_cross_sector/scripts hashseed=987654 sandbox=no-network,no-desktop-writes: python3 section7_from_aggregates.py -> exit 0 in 141.6s; stdout 6873 bytes; changed 0; new 0
[2026-11-03 14:48:43] tag=make_tables_sector_surface__hs987654 cwd=<fresh unpack>/ai_citation_cross_sector/scripts hashseed=987654 sandbox=no-network,no-desktop-writes: python3 make_tables_sector_surface.py -> exit 0 in 0.1s; stdout 3007 bytes; changed 0; new 0
[2026-11-03 14:49:04] python3 check_scripts/ots_check.py <pristine>
[2026-11-03 14:49:36] curl -s --max-time 25 https://blockstream.info/api/block-height/971506 (public Bitcoin block explorer; not a study vendor)
[2026-11-03 14:49:37] curl -s --max-time 25 https://blockstream.info/api/block/00000000000000000001eae50cb039defe3499981760a7a14cc7c3040bf18484
[2026-11-03 14:49:37] curl -s --max-time 25 https://blockstream.info/api/block-height/971522 (public Bitcoin block explorer; not a study vendor)
[2026-11-03 14:49:37] curl -s --max-time 25 https://blockstream.info/api/block/00000000000000000000e8543c3a9bed1b007dbee49088a6a8790516f12d121c
[2026-11-03 14:49:38] curl -s --max-time 25 https://blockstream.info/api/block-height/973934 (public Bitcoin block explorer; not a study vendor)
[2026-11-03 14:49:38] curl -s --max-time 25 https://blockstream.info/api/block/000000000000000000016bb394d8a6d087c8a601b80bc79b5ebb9ae8cd43d4ac
[2026-11-03 14:49:38] curl -s --max-time 25 https://blockstream.info/api/block-height/973943 (public Bitcoin block explorer; not a study vendor)
[2026-11-03 14:49:39] curl -s --max-time 25 https://blockstream.info/api/block/00000000000000000000cb7860fed43d4b3c9aa86231acda0f8383bc528cbdbe
[2026-11-03 14:49:39] curl -s --max-time 25 https://blockstream.info/api/block-height/973953 (public Bitcoin block explorer; not a study vendor)
[2026-11-03 14:49:39] curl -s --max-time 25 https://blockstream.info/api/block/00000000000000000001737a96818c134287b87c2f6b601c392395dd5afeabe9
[2026-11-03 14:50:57] tag=wiki_readme_sequence cwd=<fresh unpack>/wikipedia_demand hashseed=- sandbox=no-network,no-desktop-writes: /bin/bash -c python3 wiki_demand_analysis.py && python3 make_fig_wikipedia.py -> exit 0 in 23.1s; stdout 4914 bytes; changed 2; new 2
[2026-11-03 15:02:51] tag=stakes_screen_sample cwd=<fresh unpack>/stakes hashseed=- sandbox=no-network,no-desktop-writes: python3 stakes_screen_sample.py -> exit 1 in 0.2s; stdout 0 bytes; changed 1; new 0
[2026-11-03 15:02:52] tag=rv_08_REVIEW_reproduction_v5_2_2026-10-15_checks_check_appc_py cwd=<fresh unpack>/08_REVIEW/reproduction_v5.2_2026-10-15/checks hashseed=- sandbox=no-network,no-desktop-writes: python3 check_appc.py -> exit 1 in 0.1s; stdout 0 bytes; changed 0; new 0
[2026-11-03 15:02:53] tag=rv_08_REVIEW_reproduction_v5_2_2026-10-15_checks_check_kappa_py cwd=<fresh unpack>/08_REVIEW/reproduction_v5.2_2026-10-15/checks hashseed=- sandbox=no-network,no-desktop-writes: python3 check_kappa.py -> exit 1 in 0.1s; stdout 0 bytes; changed 0; new 0
[2026-11-03 15:02:53] tag=rv_08_REVIEW_reproduction_v5_2_2026-10-15_checks_check_m1_py cwd=<fresh unpack>/08_REVIEW/reproduction_v5.2_2026-10-15/checks hashseed=- sandbox=no-network,no-desktop-writes: python3 check_m1.py -> exit 1 in 0.1s; stdout 0 bytes; changed 0; new 0
[2026-11-03 15:02:54] tag=rv_08_REVIEW_reproduction_v5_2_2026-10-15_checks_check_m3_py cwd=<fresh unpack>/08_REVIEW/reproduction_v5.2_2026-10-15/checks hashseed=- sandbox=no-network,no-desktop-writes: python3 check_m3.py -> exit 1 in 0.1s; stdout 0 bytes; changed 0; new 0
[2026-11-03 15:02:55] tag=rv_08_REVIEW_reproduction_v5_2_2026-10-15_checks_check_stakes_py cwd=<fresh unpack>/08_REVIEW/reproduction_v5.2_2026-10-15/checks hashseed=- sandbox=no-network,no-desktop-writes: python3 check_stakes.py -> exit 1 in 0.1s; stdout 0 bytes; changed 0; new 0
[2026-11-03 15:02:55] tag=rv_08_REVIEW_reproduction_v5_2_2026-10-15_checks_check_t3_py cwd=<fresh unpack>/08_REVIEW/reproduction_v5.2_2026-10-15/checks hashseed=- sandbox=no-network,no-desktop-writes: python3 check_t3.py -> exit 0 in 0.1s; stdout 202 bytes; changed 0; new 0
[2026-11-03 15:02:56] tag=rv_08_REVIEW_reproduction_v5_2_2026-10-15_checks_dups_py cwd=<fresh unpack>/08_REVIEW/reproduction_v5.2_2026-10-15/checks hashseed=- sandbox=no-network,no-desktop-writes: python3 dups.py -> exit 1 in 0.1s; stdout 0 bytes; changed 0; new 0
[2026-11-03 15:02:57] tag=rv_08_REVIEW_reproduction_v5_2_2026-10-15_checks_md_vs_tex_py cwd=<fresh unpack>/08_REVIEW/reproduction_v5.2_2026-10-15/checks hashseed=- sandbox=no-network,no-desktop-writes: python3 md_vs_tex.py -> exit 1 in 0.1s; stdout 0 bytes; changed 0; new 0
[2026-11-03 15:02:57] tag=rv_08_REVIEW_reproduction_v5_2_2026-10-15_checks_numbers_table_py cwd=<fresh unpack>/08_REVIEW/reproduction_v5.2_2026-10-15/checks hashseed=- sandbox=no-network,no-desktop-writes: python3 numbers_table.py -> exit 1 in 0.1s; stdout 0 bytes; changed 0; new 0
[2026-11-03 15:02:58] tag=rv_08_REVIEW_reproduction_v5_2_2026-10-15_checks_pdfdiff_py cwd=<fresh unpack>/08_REVIEW/reproduction_v5.2_2026-10-15/checks hashseed=- sandbox=no-network,no-desktop-writes: python3 pdfdiff.py -> exit 1 in 0.1s; stdout 0 bytes; changed 0; new 0
[2026-11-03 15:02:59] tag=rv_08_REVIEW_reproduction_v5_2_run2_2026-10-15_checks_boot_seeds_py cwd=<fresh unpack>/08_REVIEW/reproduction_v5.2_run2_2026-10-15/checks hashseed=- sandbox=no-network,no-desktop-writes: python3 boot_seeds.py -> exit 1 in 0.1s; stdout 0 bytes; changed 0; new 0
[2026-11-03 15:03:00] tag=rv_08_REVIEW_reproduction_v5_2_run2_2026-10-15_checks_check_numbers_py cwd=<fresh unpack>/08_REVIEW/reproduction_v5.2_run2_2026-10-15/checks hashseed=- sandbox=no-network,no-desktop-writes: python3 check_numbers.py -> exit 1 in 1.2s; stdout 0 bytes; changed 0; new 0
[2026-11-03 15:03:01] tag=rv_08_REVIEW_reproduction_v5_2_run2_2026-10-15_checks_coverage_py cwd=<fresh unpack>/08_REVIEW/reproduction_v5.2_run2_2026-10-15/checks hashseed=- sandbox=no-network,no-desktop-writes: python3 coverage.py -> exit 1 in 0.1s; stdout 0 bytes; changed 0; new 0
[2026-11-03 15:03:02] tag=rv_08_REVIEW_reproduction_v5_2_run2_2026-10-15_checks_ots_parse_py cwd=<fresh unpack>/08_REVIEW/reproduction_v5.2_run2_2026-10-15/checks hashseed=- sandbox=no-network,no-desktop-writes: python3 ots_parse.py -> exit 1 in 0.1s; stdout 0 bytes; changed 0; new 0
[2026-11-03 15:03:02] tag=rv_08_REVIEW_reproduction_v5_2_run2_2026-10-15_checks_pdfdiff_bytes_py cwd=<fresh unpack>/08_REVIEW/reproduction_v5.2_run2_2026-10-15/checks hashseed=- sandbox=no-network,no-desktop-writes: python3 pdfdiff_bytes.py -> exit 1 in 0.1s; stdout 0 bytes; changed 0; new 0
[2026-11-03 15:03:03] tag=rv_08_REVIEW_reproduction_v5_2_run2_2026-10-15_checks_single_reads_coverage_py cwd=<fresh unpack>/08_REVIEW/reproduction_v5.2_run2_2026-10-15/checks hashseed=- sandbox=no-network,no-desktop-writes: python3 single_reads_coverage.py -> exit 1 in 0.1s; stdout 0 bytes; changed 0; new 0
[2026-11-03 15:03:04] tag=rv_08_REVIEW_reproduction_v5_2_run2_2026-10-15_checks_tally_py cwd=<fresh unpack>/08_REVIEW/reproduction_v5.2_run2_2026-10-15/checks hashseed=- sandbox=no-network,no-desktop-writes: python3 tally.py -> exit 1 in 0.1s; stdout 0 bytes; changed 0; new 0
[2026-11-03 15:03:04] tag=rv_08_REVIEW_reproduction_v5_2_run3_2026-10-15_checks_boundary_scan_py cwd=<fresh unpack>/08_REVIEW/reproduction_v5.2_run3_2026-10-15/checks hashseed=- sandbox=no-network,no-desktop-writes: python3 boundary_scan.py -> exit 1 in 0.1s; stdout 0 bytes; changed 0; new 0
[2026-11-03 15:03:05] tag=rv_08_REVIEW_reproduction_v5_2_run3_2026-10-15_checks_check_numbers_py cwd=<fresh unpack>/08_REVIEW/reproduction_v5.2_run3_2026-10-15/checks hashseed=- sandbox=no-network,no-desktop-writes: python3 check_numbers.py -> exit 1 in 0.1s; stdout 0 bytes; changed 0; new 0
[2026-11-03 15:03:06] tag=rv_08_REVIEW_reproduction_v5_2_run3_2026-10-15_checks_coverage_py cwd=<fresh unpack>/08_REVIEW/reproduction_v5.2_run3_2026-10-15/checks hashseed=- sandbox=no-network,no-desktop-writes: python3 coverage.py -> exit 1 in 0.1s; stdout 0 bytes; changed 0; new 0
[2026-11-03 15:03:07] tag=rv_08_REVIEW_reproduction_v5_2_run3_2026-10-15_checks_m2_precise_py cwd=<fresh unpack>/08_REVIEW/reproduction_v5.2_run3_2026-10-15/checks hashseed=- sandbox=no-network,no-desktop-writes: python3 m2_precise.py -> exit 1 in 0.8s; stdout 0 bytes; changed 0; new 0
[2026-11-03 15:03:08] tag=rv_08_REVIEW_reproduction_v5_2_run3_2026-10-15_checks_make_report_py cwd=<fresh unpack>/08_REVIEW/reproduction_v5.2_run3_2026-10-15/checks hashseed=- sandbox=no-network,no-desktop-writes: python3 make_report.py -> exit 1 in 0.1s; stdout 0 bytes; changed 0; new 0
[2026-11-03 15:03:08] tag=rv_08_REVIEW_reproduction_v5_2_run3_2026-10-15_checks_ots_parse_py cwd=<fresh unpack>/08_REVIEW/reproduction_v5.2_run3_2026-10-15/checks hashseed=- sandbox=no-network,no-desktop-writes: python3 ots_parse.py -> exit 0 in 0.1s; stdout 0 bytes; changed 0; new 0
[2026-11-03 15:03:09] tag=rv_08_REVIEW_reproduction_v5_2_run3_2026-10-15_checks_pdf_compare_py cwd=<fresh unpack>/08_REVIEW/reproduction_v5.2_run3_2026-10-15/checks hashseed=- sandbox=no-network,no-desktop-writes: python3 pdf_compare.py -> exit 1 in 0.1s; stdout 0 bytes; changed 0; new 0
[2026-11-03 15:03:11] tag=rv_08_REVIEW_reproduction_v5_2_run4_2026-10-15_check_scripts_check_numbers_py cwd=<fresh unpack>/08_REVIEW/reproduction_v5.2_run4_2026-10-15/check_scripts hashseed=- sandbox=no-network,no-desktop-writes: python3 check_numbers.py -> exit 1 in 0.9s; stdout 0 bytes; changed 0; new 0
[2026-11-03 15:03:11] tag=rv_08_REVIEW_reproduction_v5_2_run4_2026-10-15_check_scripts_compare_figures_py cwd=<fresh unpack>/08_REVIEW/reproduction_v5.2_run4_2026-10-15/check_scripts hashseed=- sandbox=no-network,no-desktop-writes: python3 compare_figures.py -> exit 1 in 0.4s; stdout 0 bytes; changed 0; new 0
[2026-11-03 15:03:12] tag=rv_08_REVIEW_reproduction_v5_2_run4_2026-10-15_check_scripts_compare_outputs_py cwd=<fresh unpack>/08_REVIEW/reproduction_v5.2_run4_2026-10-15/check_scripts hashseed=- sandbox=no-network,no-desktop-writes: python3 compare_outputs.py -> exit 1 in 0.1s; stdout 0 bytes; changed 0; new 0
[2026-11-03 15:03:13] tag=rv_08_REVIEW_reproduction_v5_2_run4_2026-10-15_check_scripts_coverage_py cwd=<fresh unpack>/08_REVIEW/reproduction_v5.2_run4_2026-10-15/check_scripts hashseed=- sandbox=no-network,no-desktop-writes: python3 coverage.py -> exit 1 in 0.1s; stdout 0 bytes; changed 0; new 0
[2026-11-03 15:03:13] tag=rv_08_REVIEW_reproduction_v5_2_run4_2026-10-15_check_scripts_figure_check_py cwd=<fresh unpack>/08_REVIEW/reproduction_v5.2_run4_2026-10-15/check_scripts hashseed=- sandbox=no-network,no-desktop-writes: python3 figure_check.py -> exit 1 in 0.1s; stdout 0 bytes; changed 0; new 0
[2026-11-03 15:03:14] tag=rv_08_REVIEW_reproduction_v5_2_run4_2026-10-15_check_scripts_label_audit_py cwd=<fresh unpack>/08_REVIEW/reproduction_v5.2_run4_2026-10-15/check_scripts hashseed=- sandbox=no-network,no-desktop-writes: python3 label_audit.py -> exit 1 in 0.1s; stdout 0 bytes; changed 0; new 0
[2026-11-03 15:03:16] tag=rv_08_REVIEW_reproduction_v5_2_run4_2026-10-15_check_scripts_m2_boundary_py cwd=<fresh unpack>/08_REVIEW/reproduction_v5.2_run4_2026-10-15/check_scripts hashseed=- sandbox=no-network,no-desktop-writes: python3 m2_boundary.py -> exit 1 in 0.9s; stdout 0 bytes; changed 0; new 0
[2026-11-03 15:03:17] tag=rv_08_REVIEW_reproduction_v5_2_run4_2026-10-15_check_scripts_m2_precise_py cwd=<fresh unpack>/08_REVIEW/reproduction_v5.2_run4_2026-10-15/check_scripts hashseed=- sandbox=no-network,no-desktop-writes: python3 m2_precise.py -> exit 1 in 0.8s; stdout 0 bytes; changed 0; new 0
[2026-11-03 15:03:18] tag=rv_08_REVIEW_reproduction_v5_2_run4_2026-10-15_check_scripts_make_report_py cwd=<fresh unpack>/08_REVIEW/reproduction_v5.2_run4_2026-10-15/check_scripts hashseed=- sandbox=no-network,no-desktop-writes: python3 make_report.py -> exit 1 in 0.1s; stdout 0 bytes; changed 0; new 0
[2026-11-03 15:03:18] tag=rv_08_REVIEW_reproduction_v5_2_run4_2026-10-15_check_scripts_manifest_check_py cwd=<fresh unpack>/08_REVIEW/reproduction_v5.2_run4_2026-10-15/check_scripts hashseed=- sandbox=no-network,no-desktop-writes: python3 manifest_check.py -> exit 1 in 0.1s; stdout 0 bytes; changed 0; new 0
[2026-11-03 15:03:19] tag=rv_08_REVIEW_reproduction_v5_2_run4_2026-10-15_check_scripts_md_vs_built_py cwd=<fresh unpack>/08_REVIEW/reproduction_v5.2_run4_2026-10-15/check_scripts hashseed=- sandbox=no-network,no-desktop-writes: python3 md_vs_built.py -> exit 1 in 0.1s; stdout 0 bytes; changed 0; new 0
[2026-11-03 15:03:19] tag=rv_08_REVIEW_reproduction_v5_2_run4_2026-10-15_check_scripts_ots_parse_py cwd=<fresh unpack>/08_REVIEW/reproduction_v5.2_run4_2026-10-15/check_scripts hashseed=- sandbox=no-network,no-desktop-writes: python3 ots_parse.py -> exit 0 in 0.1s; stdout 0 bytes; changed 0; new 0
[2026-11-03 15:03:20] tag=rv_08_REVIEW_reproduction_v5_2_run4_2026-10-15_check_scripts_tokens_py cwd=<fresh unpack>/08_REVIEW/reproduction_v5.2_run4_2026-10-15/check_scripts hashseed=- sandbox=no-network,no-desktop-writes: python3 tokens.py -> exit 1 in 0.1s; stdout 0 bytes; changed 0; new 0

# After the logged runs:
PYTHONDONTWRITEBYTECODE=1 python3 check_scripts/side_checks.py R/pristine/<bundle>        # outputs/_side_checks.log
python3 check_scripts/figures_compare.py R                                                # outputs/_figures_compare.log
bash check_scripts/misc_runs.sh                                                           # determinism diff, stamped vs current, PDF byte diff
PYTHONDONTWRITEBYTECODE=1 python3 check_scripts/number_table.py table_out                 # outputs/_number_table.log, repeated while the rules were written
MUTATE=<11,22,33,44,55,66> python3 check_scripts/number_table.py table_out                # outputs/_mutation_final.log
PYTHONDONTWRITEBYTECODE=1 python3 check_scripts/final_checks.py R                         # outputs/_final_checks.log
git -C <project> status --short; shasum -a 256 <zip> <pdf>                                # end-of-run state, read only
python3 check_scripts/make_report.py <report folder>


==> anc/08_REVIEW/reproduction_v5.3_run5_2026-11-03/excluded_tokens.tsv <==
section	token	reason	context
Title block	5.3	version label	epagadala@gmail.com\ Manuscript version 5.3, 3 November 2026. Preprint, n
Title block	3	date or time label	dala@gmail.com\ Manuscript version 5.3, 3 November 2026. Preprint, not
Title block	2026	date or time label	com\ Manuscript version 5.3, 3 November 2026. Preprint, not yet peer revie
Abstract	95%	rank label, position band or range name	the ranking (Spearman +0.45, bootstrap 95% interval +0.34 to +0.54, over
Abstract	2026	date or time label	nswers (Ahrefs Brand Radar, US, October 2026) that name the ten largest ho
Abstract	500	name, not a value	me the ten largest holdings of each S&P 500 sector fund, four predictions
§1	1	cross-reference label	evaluated. No causal claim is made. ## 1 Introduction A content decis
§1	8	cross-reference label	ch box in a countable phrasing; Section 8 shows this deployment ranking
§1	7	cross-reference label	s asked, in one vendor's index (Section 7). User First Intelligence is
§1	1	cross-reference label	be measured rather than assumed (Figure 1); the released score does not
§1	9.1	cross-reference label	ubric prefers per-entity pages (Section 9.1, Appendix B). The deployment
§1	2024	date or time label	ine optimization (GEO) [Aggarwal et al. 2024] or, in practitioner usage, a
§1	2	cross-reference label	ractice the validity studies in Section 2 caution against [Kamerer 2013
§1	2013	date or time label	s in Section 2 caution against [Kamerer 2013; Prantl & Prantl 2018; Jansen
§1	2018	date or time label	against [Kamerer 2013; Prantl & Prantl 2018; Jansen, Jung & Salminen 2022
§1	2022	date or time label	& Prantl 2018; Jansen, Jung & Salminen 2022]. The practice is growing: in
§1	2020	date or time label	le or abstract, 27 of them published in 2020, 87 in 2025 and 110 in 2026 to
§1	2025	date or time label	ct, 27 of them published in 2020, 87 in 2025 and 110 in 2026 to mid-Octobe
§1	2026	date or time label	ublished in 2020, 87 in 2025 and 110 in 2026 to mid-October. Screened from
§1	95%	rank label, position band or range name	use a vendor's figures as data (Wilson 95% intervals 75% to 92%; Cohen's
§1	14	date or time label	). A search of OpenAlex and Crossref on 14 October 2026 and an independe
§1	2026	date or time label	of OpenAlex and Crossref on 14 October 2026 and an independent search of
§1	15	date or time label	citation chasing by a separate agent on 15 October, both recorded in the
§1	2	cross-reference label	h other on established domains (Section 2), but no comparison of two ve
§1	31	date or time label	rd search, for reporting guidelines, on 31 October found none specific t
§1	2024	date or time label	and real search queries [Li & Sinnamon 2024; Yang 2025; Huang et al. 2026
§1	2025	date or time label	earch queries [Li & Sinnamon 2024; Yang 2025; Huang et al. 2026; Allaham &
§1	2026	date or time label	Sinnamon 2024; Yang 2025; Huang et al. 2026; Allaham & Diakopoulos 2026];
§1	2026	date or time label	uang et al. 2026; Allaham & Diakopoulos 2026]; this paper adds a compariso
§1	2015	date or time label	n retrieval [Chuklin, Markov & de Rijke 2015], applied to estimated volume
§1.1	1.1	cross-reference label	ead its outcomes on more than one. ### 1.1 Why a new section is the righ
§1.1	5.5	cross-reference label	from each instrument's history. Section 5.5 shows that the disagreement i
§1.1	26	date or time label	on a top-authority domain, published on 26 July 2026 and observed for 77
§1.1	2026	date or time label	-authority domain, published on 26 July 2026 and observed for 77 days, wit
§1.1	4.1	cross-reference label	oints and as monthly histories (Section 4.1 states how each was read). !
§1.1	1	cross-reference label	.1 states how each was read). ![Figure 1. The User First Intelligence
§1.1	6	cross-reference label	ness reviews, run separately in Section 6, are marked differently. (b) T
§1.1	7	cross-reference label	asured outside the pipeline, in Section 7) and the component it specifi
§1.2	1.2	cross-reference label	e end to end.](fig0_framework.pdf) ### 1.2 What this paper reports The
§1.2	1	cross-reference label	's original contribution is Measurement 1: two commercial analytics pla
§1.2	1	cross-reference label	with what it does not show: Measurement 1 on the outcome layer, where a
§1.2	2	cross-reference label	ead on analytics platforms, Measurement 2 on the premise that what peop
§1.2	3	cross-reference label	rom what volume counts, and Measurement 3 on the answer surfaces, which
§1.2	1	cross-reference label	w, with what the answer does not show. 1. **Measurement 1, two instrum
§1.2	1	cross-reference label	answer does not show. 1. **Measurement 1, two instruments on one prefix
§1.2	5	cross-reference label	wo instruments on one prefix** (Section 5; RQ1), an instrument-validity
§1.2	2	cross-reference label	list for studies that use such figures. 2. **Measurement 2, reviews and
§1.2	2	cross-reference label	that use such figures. 2. **Measurement 2, reviews and a public count ag
§1.2	6	cross-reference label	count against keyword volume** (Section 6; RQ2), bearing on the demand
§1.2	6.1	cross-reference label	on topics, most for complaints (Section 6.1). On the 372 area codes, a pu
§1.2	6.2	cross-reference label	s were fixed before collection (Section 6.2). These are two surfaces in o
§1.2	13	cross-reference label	not the multi-surface study of Section 13. 3. **Measurement 3, what AI
§1.2	3	cross-reference label	the multi-surface study of Section 13. 3. **Measurement 3, what AI ans
§1.2	3	cross-reference label	e study of Section 13. 3. **Measurement 3, what AI answers cite** (Secti
§1.2	7	cross-reference label	ment 3, what AI answers cite** (Section 7; RQ3), bearing on the answer
§1.2	500	name, not a value	e vendor's index, across the eleven S&P 500 sectors and eight answer surf
§1.2	4	cross-reference label	e term the framework does not yet have. 4. **The User First Intelligenc
§1.2	1.4	cross-reference label	First Intelligence framework** (Section 1.4, Figure 1): six components (d
§1.2	1	cross-reference label	igence framework** (Section 1.4, Figure 1): six components (demand surf
§1.2	14	cross-reference label	s, with an open implementation (Section 14). The score is specified in A
§1.2	13	cross-reference label	endix B and not evaluated here; Section 13 specifies the studies that wo
§1.2	5	cross-reference label	ecifies the studies that would test it. 5. **The deployment as context*
§1.2	3.1	cross-reference label	**The deployment as context** (Sections 3.1 and 8 to 11): a 77-day series
§1.2	8	cross-reference label	ployment as context** (Sections 3.1 and 8 to 11): a 77-day series with
§1.2	11	cross-reference label	ent as context** (Sections 3.1 and 8 to 11): a 77-day series with a prim
§1.3	1.3	cross-reference label	work, and no causal claim is made. ### 1.3 What this paper does not repo
§1.3	12	cross-reference label	the outcome that explains, and Section 12 lists it among the confounds.
§1.3	9.2	cross-reference label	on the provider's own presence (Section 9.2). **No evaluated scoring fun
§1.3	14	cross-reference label	audited any part of this work. Section 14 states what has and has not b
§1.4	1.4	cross-reference label	per's largest unremedied weakness. ### 1.4 The framework, stated Query
§1.4	2	cross-reference label	discovery, not its object; Measurement 2 (Section 6) is a first run of
§1.4	6	cross-reference label	not its object; Measurement 2 (Section 6) is a first run of discovery
§1.4	13	cross-reference label	f discovery on one surface, and Section 13 specifies the run across surf
§1.4	14	cross-reference label	nd the released implementation (Section 14) gives the code; where the tw
§1.4	1	cross-reference label	e difference is a defect of this text. 1. **Demand surfaces.** The pla
§1.4	2	cross-reference label	linker; they are not graph assertions. 2. **Industry ontology.** The c
§1.4	2014	date or time label	uestions written against it [Ren et al. 2014; Keet & Ławrynowicz 2016]. Th
§1.4	2016	date or time label	it [Ren et al. 2014; Keet & Ławrynowicz 2016]. The rule is that the questi
§1.4	3	cross-reference label	that rule, and the example records it. 3. **A knowledge graph with sep
§1.4	1	cross-reference label	ts as demand, which is the error lesson 1 of Section 11.2 records. Ever
§1.4	11.2	cross-reference label	which is the error lesson 1 of Section 11.2 records. Every graph statemen
§1.4	2005	date or time label	enance-typed statements [Carroll et al. 2005; Lebo et al. 2013]. Each sour
§1.4	2013	date or time label	ments [Carroll et al. 2005; Lebo et al. 2013]. Each source has exactly one
§1.4	4	cross-reference label	d RDF export does not yet serialize it. 4. **Competency questions.** Us
§1.4	2019	date or time label	along property paths [Wiśniewski et al. 2019]. A question the ontology can
§1.4	5	cross-reference label	gap with a reason, not scored as zero. 5. **Answer surfaces.** Where a
§1.4	7	cross-reference label	as no answer-surface component. Section 7 is a separate measurement stu
§1.4	6	cross-reference label	per-surface term and does not test one. 6. **The Content Gap Score.** A
§1.4	6	cross-reference label	real data, business reviews in Section 6, linked to a keyword taxonomy
§1.4	11.2	cross-reference label	under the framework's own rule (Section 11.2, lesson 1); and the score is
§1.4	1	cross-reference label	mework's own rule (Section 11.2, lesson 1); and the score is specified
§2	2	cross-reference label	ore is specified but not evaluated. ## 2 Related work **Search measur
§2	25	another study's published figure	nst Google Analytics organic visits for 25 sites found all three differi
§2	17%	another study's published figure	ased tools below it on total traffic by 17% and 30% [Langridge 2016]. A v
§2	30%	another study's published figure	ls below it on total traffic by 17% and 30% [Langridge 2016]. A vendor st
§2	2016	date or time label	total traffic by 17% and 30% [Langridge 2016]. A vendor study of 1,635 sit
§2	1,635	another study's published figure	30% [Langridge 2016]. A vendor study of 1,635 sites against Google Search C
§2	49.5%	another study's published figure	h Console reports a median deviation of 49.5% for Ahrefs and 68.4% for Semr
§2	68.4%	another study's published figure	edian deviation of 49.5% for Ahrefs and 68.4% for Semrush, and a correlatio
§2	0.76	another study's published figure	relation with the first-party figure of 0.76 and 0.74 [Soulo 2022]; it is
§2	0.74	another study's published figure	with the first-party figure of 0.76 and 0.74 [Soulo 2022]; it is the vendo
§2	2022	date or time label	st-party figure of 0.76 and 0.74 [Soulo 2022]; it is the vendor reporting
§2	2013	date or time label	anizational performance [Vaughan & Yang 2013], and the major top-site list
§2	2018	date or time label	of their domains a day [Scheitle et al. 2018], which motivated a ranking b
§2	2019	date or time label	nd hard to manipulate [Le Pochat et al. 2019]. Tools have also been compar
§2	2023	date or time label	s [Reyes-Lillo, Morales-Vargas & Rovira 2023], and the organic keyword cou
§2	2026	date or time label	rmined the findings [Font-Julián et al. 2026], with traffic compared at gl
§2	2025	date or time label	same two publishers [Font-Julián et al. 2025]; SEO tools have also been us
§2	2020	date or time label	of their universities [Vállez & Ventura 2020]. Analytical results and simu
§2	2026	date or time label	al inference [Khosravi & Yoganarasimhan 2026]. Those studies compare an es
§2	18	another study's published figure	nd Quantcast underestimated traffic for 18 sites, with occasional overes
§2	2013	date or time label	with occasional overestimates [Kamerer 2013], and neither Alexa nor Simil
§2	2018	date or time label	their approximate size [Prantl & Prantl 2018]. Closest to this paper, a co
§2	86	another study's published figure	of SimilarWeb with Google Analytics on 86 sites found significant diffe
§2	2022	date or time label	related sites [Jansen, Jung & Salminen 2022]. The pattern recurs between
§2	50	another study's published figure	ttern recurs between two estimators: on 50 open-access repositories, Sim
§2	4%	another study's published figure	ffered significantly in level, by about 4% on average for visits and for
§2	0.997	another study's published figure	positories almost identically (Spearman 0.997 on total visits) [Rasool, Tha
§2	2026	date or time label	on total visits) [Rasool, Thakur & Nabi 2026]; and a study of news publish
§2	7%	another study's published figure	publishers reported a decline of about 7% in weekly visits within six w
§2	2025	date or time label	SimilarWeb or by Semrush [Zhao & Berman 2025]. Section 5.5 finds the same
§2	5.5	cross-reference label	y Semrush [Zhao & Berman 2025]. Section 5.5 finds the same agreement on o
§2	1998	date or time label	niverse they did not help define [Zobel 1998]; measures robust to incomple
§2	2004	date or time label	r exactly that case [Buckley & Voorhees 2004], and the bias a pooled unive
§2	2009	date or time label	e estimated and adjusted [Webber & Park 2009]. Section 5.6 makes the same
§2	5.6	cross-reference label	adjusted [Webber & Park 2009]. Section 5.6 makes the same move on commer
§2	55,393	another study's published figure	e. **AI answer surfaces.** An audit of 55,393 queries found that nearly 30%
§2	30%	another study's published figure	dit of 55,393 queries found that nearly 30% of the domains cited by Googl
§2	2026	date or time label	shown with them [Xu, Iqbal & Montgomery 2026]; on 11,500 queries, the sour
§2	11,500	another study's published figure	them [Xu, Iqbal & Montgomery 2026]; on 11,500 queries, the sources retrieve
§2	0.2	another study's published figure	lapped little (Jaccard similarity below 0.2 on average), with the generat
§2	2026	date or time label	g Google-owned content [Grossman et al. 2026]; five generative search syst
§2	2026	date or time label	nt retrieval footprints [Kirsten et al. 2026]; vendor measurement across 1
§2	15,000	another study's published figure	et al. 2026]; vendor measurement across 15,000 prompts reports that only 12%
§2	12%	another study's published figure	across 15,000 prompts reports that only 12% of URLs cited by ChatGPT, Gem
§2	28.6%	another study's published figure	for the same prompt, with Perplexity at 28.6% [Linehan & Guan 2025]. Genera
§2	2025	date or time label	ith Perplexity at 28.6% [Linehan & Guan 2025]. Generative engine optimizat
§2	2024	date or time label	y in generated answers [Aggarwal et al. 2024]; the citations of generative
§2	2023	date or time label	ents they accompany [Liu, Zhang & Liang 2023]; and the evaluation of retri
§2	2024	date or time label	nerate rather than rank [Gienapp et al. 2024]. Users click less when a sum
§2	1%	another study's published figure	a link inside an AI summary occurred in 1% of visits to pages showing on
§2	2025	date or time label	s to pages showing one [Chapekis & Lieb 2025]. A critical survey of 45 gen
§2	45	another study's published figure	ekis & Lieb 2025]. A critical survey of 45 generative-engine-optimizatio
§2	2026	date or time label	the most reproducible levers [Martinez 2026]. Audits have compared which
§2	2024	date or time label	with sources classified [Li & Sinnamon 2024]; OpenAI, Perplexity and Goog
§2	366,000	another study's published figure	OpenAI, Perplexity and Google models on 366,000 citations from a public compa
§2	2025	date or time label	which cite distinct news sources [Yang 2025]; five systems including Goog
§2	11,000	another study's published figure	ystems including Google AI Overviews on 11,000 real queries, with Wikipedia
§2	2026	date or time label	ented among cited sources [Huang et al. 2026]; ChatGPT, Copilot, Gemini an
§2	712	another study's published figure	tGPT, Copilot, Gemini and Perplexity on 712 queries, about 16% of whose c
§2	16%	another study's published figure	ni and Perplexity on 712 queries, about 16% of whose cited sources were A
§2	2026	date or time label	ere AI-generated [Allaham & Diakopoulos 2026]; and Google's AI Overviews o
§2	2026	date or time label	the same retrieval rank [Kakimov et al. 2026]. Comparisons across industri
§2	480	another study's published figure	s their authors chose: a fixed panel of 480 questions across eight indust
§2	2026	date or time label	atGPT, Perplexity and Gemini [Hendricks 2026]; controlled experiments acro
§2	2025	date or time label	ial content, unlike Google [Chen et al. 2025]; query intent and Google ran
§2	2026	date or time label	hat assistants and eight verticals [Lee 2026]; and a vendor index of 6,095
§2	6,095,520	another study's published figure	icals [Lee 2026]; and a vendor index of 6,095,520 citations from seven engines
§2	17	another study's published figure	095,520 citations from seven engines in 17 undefined industries [Otterly
§2	2026	date or time label	s in 17 undefined industries [OtterlyAI 2026]. Other vendor reports, built
§2	31%	another study's published figure	ies they define: social sources made up 31% of Perplexity's citations aga
§2	7%	another study's published figure	of Perplexity's citations against about 7% of ChatGPT's in nine consumer
§2	2026	date or time label	in nine consumer categories in January 2026 [Tinuiti 2026], 19.4% against
§2	2026	date or time label	mer categories in January 2026 [Tinuiti 2026], 19.4% against 5.3% across 1
§2	19.4%	another study's published figure	egories in January 2026 [Tinuiti 2026], 19.4% against 5.3% across 15 indust
§2	5.3%	another study's published figure	uary 2026 [Tinuiti 2026], 19.4% against 5.3% across 15 industries [Punturo
§2	15	another study's published figure	inuiti 2026], 19.4% against 5.3% across 15 industries [Punturo et al. 20
§2	2026	date or time label	3% across 15 industries [Punturo et al. 2026], and brand-managed sources 8
§2	86%	another study's published figure	et al. 2026], and brand-managed sources 86% of the citations of three eng
§2	2025	date or time label	three engines in four industries [Yext 2025]. Vendor-tracked brand visibi
§2	100,000	another study's published figure	ty has also been measured: in more than 100,000 prompt responses for over 100
§2	100	another study's published figure	than 100,000 prompt responses for over 100 brands, about 78% of the sour
§2	78%	another study's published figure	pt responses for over 100 brands, about 78% of the sources engines cited
§2	2026	date or time label	t, editorial media and Wikipedia [Kumar 2026], and a scoping review of 23
§2	23	another study's published figure	a [Kumar 2026], and a scoping review of 23 studies, mostly preprints, ma
§2	2026	date or time label	ation are measured [Romero Ramos et al. 2026]. Section 7 differs in its fr
§2	7	cross-reference label	red [Romero Ramos et al. 2026]. Section 7 differs in its frame, eleven
§2	5.3	cross-reference label	e a sector's largest companies. Section 5.3 adds a measurement observatio
§2	2010	date or time label	y the long-tail literature [Goel et al. 2010]; Section 8 adds the untested
§2	8	cross-reference label	literature [Goel et al. 2010]; Section 8 adds the untested observation
§2	11.7%	another study's published figure	earch has been measured directly: about 11.7% of Google results differed be
§2	2013	date or time label	gle results differed between users in a 2013 audit, with signed-in status
§2	2013	date or time label	ng no substantial effect [Hannak et al. 2013]. On AI answer surfaces the a
§2	2025	date or time label	demographic attributes [Eloundou et al. 2025]; the behavioral evidence on
§2	2025	date or time label	maries concerns clicks [Chapekis & Lieb 2025]; and whether the sources an
§2	13	cross-reference label	this paper does not answer and Section 13 specifies. **Information nee
§2	2010	date or time label	ial networks [Morris, Teevan & Panovich 2010] and to question-answering si
§2	2012	date or time label	sites when web search fails [Liu et al. 2012], and phrase questions differ
§2	2015	date or time label	y from queries [White, Richardson & Yih 2015]. The gap between the unit a
§2	1982	date or time label	es is old ground [Belkin, Oddy & Brooks 1982; Taylor 1968], as is the obse
§2	1968	date or time label	und [Belkin, Oddy & Brooks 1982; Taylor 1968], as is the observation that
§2	2010	date or time label	tly from individual demand [Goel et al. 2010]. The taxonomy of web search
§2	2002	date or time label	10]. The taxonomy of web search [Broder 2002] distinguishes query intent r
§2	8	cross-reference label	rather than query granularity. Section 8 describes a deployment in whi
§2	2004	date or time label	opinions they attach to them [Hu & Liu 2004], and search volume has been
§2	2012	date or time label	cast economic indicators [Choi & Varian 2012]. Studies of search increasin
§2	2023	date or time label	yword research tools [Schultheiß et al. 2023]. Measurement 2 compares the
§2	2	cross-reference label	s [Schultheiß et al. 2023]. Measurement 2 compares the two signals on o
§2	2016	date or time label	orld knowledge bases [Razniewski et al. 2016; Galárraga et al. 2017; Balar
§2	2017	date or time label	azniewski et al. 2016; Galárraga et al. 2017; Balaraman et al. 2018; Lugge
§2	2018	date or time label	Galárraga et al. 2017; Balaraman et al. 2018; Luggen et al. 2019; Razniews
§2	2019	date or time label	7; Balaraman et al. 2018; Luggen et al. 2019; Razniewski et al. 2024], on
§2	2024	date or time label	; Luggen et al. 2019; Razniewski et al. 2024], on demand-weighted complete
§2	2018	date or time label	weighted completeness [Hopkinson et al. 2018], and on gap discovery for en
§2	2016	date or time label	overy for encyclopedias [Wulczyn et al. 2016; Piccardi et al. 2018; Redi e
§2	2018	date or time label	s [Wulczyn et al. 2016; Piccardi et al. 2018; Redi et al. 2020; Shao et al
§2	2020	date or time label	2016; Piccardi et al. 2018; Redi et al. 2020; Shao et al. 2024], with Ripo
§2	2024	date or time label	al. 2018; Redi et al. 2020; Shao et al. 2024], with Ripoll et al. [2025] g
§2	2025	date or time label	Shao et al. 2024], with Ripoll et al. [2025] giving the most recent typol
§2	1	cross-reference label	work, by measurement.** For Measurement 1: comparisons of estimators wi
§2	2022	date or time label	es at one time [Jansen, Jung & Salminen 2022; Rasool, Thakur & Nabi 2026;
§2	2026	date or time label	& Salminen 2022; Rasool, Thakur & Nabi 2026; Font-Julián et al. 2026]; th
§2	2026	date or time label	Thakur & Nabi 2026; Font-Julián et al. 2026]; this paper holds one site f
§2	2	cross-reference label	f the site on one date. For Measurement 2: aspect mining of reviews [Hu
§2	2004	date or time label	t 2: aspect mining of reviews [Hu & Liu 2004] and keyword tools as a sourc
§2	2023	date or time label	queries and volumes [Schultheiß et al. 2023]; this paper places the two s
§2	6.2	cross-reference label	h ranks; its second comparison (Section 6.2) follows the work that treats
§2	2008	date or time label	eats search-engine hit counts [Thelwall 2008], Google Trends [Hölzl, Keusc
§2	2025	date or time label	, Google Trends [Hölzl, Keusch & Sajons 2025] and Wikipedia page views [Al
§2	2023	date or time label	25] and Wikipedia page views [Alibudbud 2023] as instruments whose setting
§2	3	cross-reference label	ixed class of entities. For Measurement 3: comparisons of cited sources
§2	2026	date or time label	ery sets their authors chose [Hendricks 2026; Lee 2026; Huang et al. 2026]
§2	2026	date or time label	heir authors chose [Hendricks 2026; Lee 2026; Huang et al. 2026]; this pap
§2	2026	date or time label	[Hendricks 2026; Lee 2026; Huang et al. 2026]; this paper fixes the indust
§3	3	cross-reference label	es eight vendor-collected surfaces. ## 3 Setting A large US telecommu
§3	12	date or time label	erican Numbering Plan. **As verified on 12 October 2026 by fetching ever
§3	2026	date or time label	ering Plan. **As verified on 12 October 2026 by fetching every code page l
§3	50	name, not a value	ry location, which takes 52 values: the 50 states, the District, and the
§3	14	date or time label	an-wide toll-free codes); a re-fetch on 14 October 2026 found the same 3
§3	2026	date or time label	l-free codes); a re-fetch on 14 October 2026 found the same 381 and matche
§3	200	code or page name	istry of that date. All 381 return HTTP 200, are canonical, and are full p
§3	15	date or time label	and 451, assigned to North Carolina on 15 September 2026, after launch,
§3	2026	date or time label	igned to North Carolina on 15 September 2026, after launch, and not yet in
§3	5	cross-reference label	deployment's publishing history. Table 5's series of pages holding a p
§3	11	date or time label	olding at least one ranking position on 11 October, which is selected on
§3	11	date or time label	nt of 455 distinct cited pages, read on 11 October and listed with the p
§3	26	date or time label	d census data. The section went live on 26 July 2026, which is day 0 thr
§3	2026	date or time label	data. The section went live on 26 July 2026, which is day 0 throughout thi
§3	0	date or time label	went live on 26 July 2026, which is day 0 throughout this paper, dated
§3.1	3.1	cross-reference label	hird-party detection of the pages. ### 3.1 Six conditions that make this
§3.1	1	cross-reference label	most industries satisfy none of them. 1. **The class is finite and en
§3.1	2	cross-reference label	t of area codes. Coverage is decidable. 2. **A free authoritative regis
§3.1	3	cross-reference label	ter, no subject-matter review per page. 3. **The facts are uncontested.
§3.1	4	cross-reference label	sagree about which state a code serves. 4. **The domain is top-decile a
§3.1	5	cross-reference label	Rating 90, Semrush Authority Score 86. 5. **No comparable-authority co
§3.1	6	cross-reference label	erlay notices and a single lookup page. 6. **No defender responded.** T
§3.1	1	cross-reference label	response during the window. Conditions 1 to 3 make production nearly f
§3.1	3	cross-reference label	nse during the window. Conditions 1 to 3 make production nearly free.
§3.1	4	cross-reference label	make production nearly free. Conditions 4 to 6 describe an undefended p
§3.1	6	cross-reference label	production nearly free. Conditions 4 to 6 describe an undefended positi
§3.1	6	cross-reference label	all six, and should note that condition 6 in particular reads as a crit
§3.1	2018	date or time label	arrives first fills [Golebiewski & boyd 2018], and Section 14 treats it as
§3.1	14	cross-reference label	[Golebiewski & boyd 2018], and Section 14 treats it as an ethics questi
§4	4	cross-reference label	hics question rather than a tactic. ## 4 Measurement design Everythin
§4	5	cross-reference label	surement design Everything in Sections 5 to 11 is an observation. The
§4	11	cross-reference label	ent design Everything in Sections 5 to 11 is an observation. The langua
§4.1	4.1	cross-reference label	ge is chosen to keep that visible. ### 4.1 Instruments, definitions and
§4.1	1	cross-reference label	s, definitions and denominators *Table 1. Instruments, definitions, de
§4.1	5	cross-reference label	for the measured quantities in Sections 5 to 10. Vendor authority score
§4.1	10	cross-reference label	he measured quantities in Sections 5 to 10. Vendor authority scores (Dom
§4.1	5	cross-reference label	and the first is the subject of Section 5. **They are models, not coun
§4.1	5.2	cross-reference label	sh's worldwide keyword count in Section 5.2, read by the author) was read
§4.1	14	cross-reference label	uthor's direction, with no API (Section 14). The monthly figures in Tabl
§4.1	2	cross-reference label	tion 14). The monthly figures in Tables 2 and 3 are each instrument's o
§4.1	3	cross-reference label	4). The monthly figures in Tables 2 and 3 are each instrument's own his
§4.1	10	date or time label	ach instrument's own history as read on 10 and 11 October, not values ca
§4.1	11	date or time label	trument's own history as read on 10 and 11 October, not values captured
§4.1	5	cross-reference label	; so are the checkpoint values in Table 5, read on 11 October from the A
§4.1	11	date or time label	e checkpoint values in Table 5, read on 11 October from the Ahrefs daily
§4.1	13	date or time label	vendor may revise its history, and the 13 October re-read of Semrush fo
§4.1	12	date or time label	isits from outside the US (18.6% in the 12 October read of Table 4), so
§4.1	4	cross-reference label	(18.6% in the 12 October read of Table 4), so the Semrush figure cover
§4.1	2	cross-reference label	etween 7.5 and 27.1 times larger. Table 2 therefore reports three ratio
§4.2	4.2	cross-reference label	d once in October, to every month. ### 4.2 The query universe, and what
§4.2	8	cross-reference label	ned. The outcome quantities in Sections 8 to 10 are therefore measured
§4.2	10	cross-reference label	The outcome quantities in Sections 8 to 10 are therefore measured on uni
§4.2	5	cross-reference label	ns the deployment universes of Sections 5, 8 and 9. Section 7's shares a
§4.2	8	cross-reference label	the deployment universes of Sections 5, 8 and 9. Section 7's shares are
§4.2	9	cross-reference label	ployment universes of Sections 5, 8 and 9. Section 7's shares are compu
§4.2	7	cross-reference label	iverses of Sections 5, 8 and 9. Section 7's shares are computed on a di
§4.3	4.3	cross-reference label	nd no comparison is drawn from it. ### 4.3 The primary checkpoint Three
§4.3	2026	date or time label	n the observation window. The September 2026 spam update began on 24 Septe
§4.3	65	date or time label	stent from that date, which covers days 65 to 75. And an automated link
§4.3	75	date or time label	from that date, which covers days 65 to 75. And an automated link networ
§4.3	37	date or time label	n the day-37 to day-45 interval. **Day 37 (1 September 2026) is the pri
§4.3	1	date or time label	e day-37 to day-45 interval. **Day 37 (1 September 2026) is the primar
§4.3	2026	date or time label	day-45 interval. **Day 37 (1 September 2026) is the primary checkpoint**:
§4.3	37	date or time label	st observation preceding all three. Day 37 carries a cost that is stated
§4.3	11	date or time label	of the fifteen-day checkpoints, and the 11 October read gives four of th
§4.3	37	date or time label	ine. The claims this paper makes at day 37 concern ranking positions, to
§5	5	cross-reference label	the link profile, and nothing else. ## 5 Measurement 1: two instrument
§5	1	cross-reference label	le, and nothing else. ## 5 Measurement 1: two instruments on one prefi
§5.1	5.1	cross-reference label	th subscriptions can re-read them. ### 5.1 Estimated visits: a divergenc
§5.1	2	cross-reference label	of 7.5x to 27.1x on one prefix *Table 2. Estimated monthly visits for
§5.1	10	date or time label	t's current monthly run-rate as read on 10–11 October, not eleven days o
§5.1	11	date or time label	current monthly run-rate as read on 10–11 October, not eleven days of a
§5.1	11	date or time label	e times 81.5%, Ahrefs' US share read on 11 October; it assumes that shar
§5.1	2	cross-reference label	8,297) | 7.5x | 8.6x | 9.2x | ![Figure 2. Estimated monthly visits for
§5.1	10	date or time label	mode, US database and worldwide), read 10 and 11 October 2026. June to
§5.1	11	date or time label	US database and worldwide), read 10 and 11 October 2026. June to Septemb
§5.1	2026	date or time label	and worldwide), read 10 and 11 October 2026. June to September are comple
§5.1	2	cross-reference label	h US over Ahrefs worldwide, as in Table 2's first ratio column.](fig1_d
§5.1	2	cross-reference label	hree things about this table and Figure 2. **The instruments disagree
§5.1	2	cross-reference label	S, estimated, from 9.2x to 33.3x (Table 2). **It narrows after the sec
§5.1	5.5	cross-reference label	*, from 27.1x to 10.2x to 7.5x. Section 5.5 tests whether that narrowing
§5.1	5.6	cross-reference label	fixes and finds that it is not; Section 5.6 takes up what the narrowing c
§5.2	5.2	cross-reference label	g can and cannot be attributed to. ### 5.2 Ranking keywords: a factor of
§5.2	1	rank label, position band or range name	URL under the prefix ranks in positions 1–100, Ahrefs reports 29,000 fo
§5.2	100	rank label, position band or range name	L under the prefix ranks in positions 1–100, Ahrefs reports 29,000 for all
§5.2	5.6	cross-reference label	ry. Like for like in territory (Section 5.6 notes that how Semrush aggreg
§5.2	12	date or time label	read by the author in its interface on 12 October, is 92.3K (the interf
§5.2	4	cross-reference label	or all locations on the same day (Table 4); matching territory again wi
§5.3	5.3	cross-reference label	st one position are 441 in Ahrefs. ### 5.3 AI answers and AI Overviews:
§5.3	10	date or time label	and Semrush's 158,100 mentions read on 10 October differ by a factor of
§5.3	5.5	cross-reference label	main rather than the prefix, as Section 5.5 confirms by observation. No c
§5.3	4.1	cross-reference label	a territory and a read date in Section 4.1. The Ahrefs figure of 17,206
§5.3	5	cross-reference label	206 stored answers is reported in Table 5 as a single-instrument count
§5.3	4.1	cross-reference label	erational definitions, given in Section 4.1. Definition (a) is a ratio ov
§5.3	3	cross-reference label	" in their respective products. *Table 3. AI Overview citation under t
§5.3	3	cross-reference label	9.6, 20.4] | 10,018 | 1.34x | ![Figure 3. AI Overview citation under t
§5.3	95%	rank label, position band or range name	view keywords the prefix ranks on, with 95% Wilson intervals; the denomin
§5.3	3	cross-reference label	heir ratio labeled. Sources as in Table 3.](fig2_aio.pdf) The ratio be
§5.3	1927	date or time label	wn from it. Its Wilson interval [Wilson 1927] treats the month's AI Overvi
§5.4	5.4	cross-reference label	ratio, not the instrument's error. ### 5.4 Referring domains: 11.4x, and
§5.4	4.1	cross-reference label	e same day, and both are in the Section 4.1 table with a definition and a
§5.4	0	rank label, position band or range name	75% on .xyz and 88% at Authority Score 0 to 10. Both descriptions agre
§5.4	10	rank label, position band or range name	on .xyz and 88% at Authority Score 0 to 10. Both descriptions agree the
§5.4	4	cross-reference label	ne vendor's TLD distribution. ![Figure 4. Composition of live referrin
§5.4	11	date or time label	main, as reported by each instrument on 11 October 2026. Ahrefs: 913 dom
§5.4	2026	date or time label	ported by each instrument on 11 October 2026. Ahrefs: 913 domains; Semrush
§5.4	4	cross-reference label	emainder.](fig3_refdomains.pdf) Figure 4 shows the two compositions si
§5.4	75	date or time label	ount: its daily series gives 909 at day 75 against 913 on 11 October, an
§5.4	11	date or time label	ries gives 909 at day 75 against 913 on 11 October, and its new-and-lost
§5.4	37	date or time label	nst 95 lost, which with nineteen at day 37 implies about 841 at the end
§5.4	10	cross-reference label	tent with a count still rising. Section 10 sets out why no claim here tu
§5.5	5.5	cross-reference label	aim here turns on the exact count. ### 5.5 Twelve prefixes on one domain
§5.5	5.1	cross-reference label	etectable relationship to age Sections 5.1 to 5.4 are one prefix. That t
§5.5	5.4	cross-reference label	le relationship to age Sections 5.1 to 5.4 are one prefix. That the narr
§5.5	12	date or time label	s run (Appendix A). The test was run on 12 October 2026, on both instrum
§5.5	2026	date or time label	ndix A). The test was run on 12 October 2026, on both instruments, for twel
§5.5	4	cross-reference label	d agreement, the ratio columns of Table 4 and the remaining per-prefix
§5.5	4	cross-reference label	e remaining per-prefix figures. *Table 4. Twelve URL prefixes on one d
§5.5	12	date or time label	s on one domain, both instruments, read 12 October 2026. Age is months s
§5.5	2026	date or time label	main, both instruments, read 12 October 2026. Age is months since the firs
§5.5	2015	date or time label	quarter; the series begins in September 2015, so the oldest age (/es-us/loc
§5.5	12	date or time label	rring-domain and keyword counts are the 12 October reads and differ slig
§5.5	5.2	cross-reference label	reads and differ slightly from Sections 5.2 and 5.4's 10–11 October reads
§5.5	5.4	cross-reference label	d differ slightly from Sections 5.2 and 5.4's 10–11 October reads (29,000
§5.5	10	date or time label	er slightly from Sections 5.2 and 5.4's 10–11 October reads (29,000 and
§5.5	11	date or time label	slightly from Sections 5.2 and 5.4's 10–11 October reads (29,000 and 58,
§5.5	5	cross-reference label	,800 | 3.7 | 284 | 62 | 4.6 | ![Figure 5. Twelve URL prefixes on one d
§5.5	12	date or time label	efixes on one domain, both instruments, 12 October 2026. Each marker is
§5.5	2026	date or time label	ne domain, both instruments, 12 October 2026. Each marker is one prefix; t
§5.5	4	cross-reference label	atio on ranking keywords. Data in Table 4 and in the released file.](fi
§5.5	5	cross-reference label	refixes.pdf) Six things follow (Figure 5); the first is that the age h
§5.5	95%	rank label, position band or range name	.11 over twelve prefixes, with a Fisher 95% interval of −0.64 to +0.49 an
§5.5	95%	rank label, position band or range name	has a geometric mean of 1.13 (bootstrap 95% interval 0.62 to 2.12) and a
§5.5	95%	rank label, position band or range name	ts' visit estimates is +0.94 (bootstrap 95% interval over prefixes +0.70
§5.5	10	name, not a value	on both (`instrument_extra.py`, section 10). The consequence for practic
§5.5	5.6	cross-reference label	nce for practice is restated in Section 5.6 in that form. **Keyword univ
§5.5	5.6	cross-reference label	pends on the territory pairing (Section 5.6). **The section this paper s
§5.5	10	cross-reference label	mated link network described in Section 10 and Semrush largely did not.
§5.5	8	cross-reference label	ution is unusually long-tailed (Section 8), which click models over est
§5.5	12	date or time label	the twelve subfolders, identically, on 12 October (Section 5.3 quotes t
§5.5	5.3	cross-reference label	rs, identically, on 12 October (Section 5.3 quotes the 10 October read of
§5.5	10	date or time label	, on 12 October (Section 5.3 quotes the 10 October read of 158,100 and 2
§5.5	5.3	cross-reference label	is confirms by observation what Section 5.3 infers from the page count: t
§5.5	2015	date or time label	chart read, left-censored at September 2015 for one prefix and close to t
§5.6	5.6	cross-reference label	, and neither needs this provider. ### 5.6 What follows for applied sear
§5.6	2	formula or parameter	ore: max(|A − T|, |B − T|) ≥ |A − B| / 2. At the August ratio of 27.1
§5.6	5.5	cross-reference label	mechanism, was the hypothesis; Section 5.5 tested it across twelve prefi
§5.6	2026	date or time label	, and the window contains the September 2026 spam update, the arrival of s
§5.6	10	date or time label	against Ahrefs' worldwide ones, read on 10 and 11 October, the divergenc
§5.6	11	date or time label	Ahrefs' worldwide ones, read on 10 and 11 October, the divergence decom
§5.6	12	date or time label	h both read worldwide (keywords read on 12 October), it is 8.62x = 3.19x
§5.6	2	cross-reference label	ement.** The natural objection to Table 2 is territory: Semrush's figur
§5.6	2	cross-reference label	to 29.9x in the first two months (Table 2). Matching US to US, deflatin
§5.6	2	cross-reference label	ber gives 31.8x, 33.3x and 12.5x (Table 2); the share was read once, so
§5.6	5.5	cross-reference label	e site or against a competitor. Section 5.5 is the finding that bears on
§5.6	5.1	cross-reference label	y a factor of 2.7 in one month (Section 5.1). Both instruments remain the
§5.6	2	cross-reference label	separate hypothesis, which Measurement 2 begins to test and Section 13
§5.6	13	cross-reference label	easurement 2 begins to test and Section 13 specifies. Reporting both mak
§5.6	13	cross-reference label	, or what determines the ratio. Section 13 sets out the next step: a sec
§6	6	cross-reference label	cond domain and a second read date. ## 6 Measurement 2: reviews and a
§6	2	cross-reference label	d a second read date. ## 6 Measurement 2: reviews and a counted public
§6.1	6.1	cross-reference label	blic signal against keyword volume ### 6.1 Reviews against keyword volum
§6.1	8	date or time label	orSEO under its license and exported on 8 September 2026, of which 37,1
§6.1	2026	date or time label	its license and exported on 8 September 2026, of which 37,193 carry text, a
§6.1	95%	rank label, position band or range name	search volume is then +0.75 (bootstrap 95% interval over branches +0.44
§6.1	95%	rank label, position band or range name	and monthly volume is +0.18 (bootstrap 95% interval over labels +0.12 to
§6.1	12	name, not a value	with them (`supplement_r10.py`, section 12). Of the 1,008 labels, 367 (3
§6.1	14	cross-reference label	a script that recomputes them (Section 14). **How good the links are.*
§6.1	95%	rank label, position band or range name	46,517: 65% to 67% are correct (Wilson 95% intervals about 58% to 73%),
§6.1	95%	rank label, position band or range name	h-level correlation is +0.91 (bootstrap 95% interval +0.74 to +0.98) with
§6.1	95%	rank label, position band or range name	nd two-star reviews, 924 (14.0%, Wilson 95% interval 13.1% to 14.8%) matc
§6.1	6	cross-reference label	check-in, rather than a page. ![Figure 6. First-party demand against t
§6.1	13	cross-reference label	run, not the study specified in Section 13. It uses one first-party surf
§6.1	5	cross-reference label	than the area-code section of Sections 5 and 8 to 11, so this result t
§6.1	8	cross-reference label	the area-code section of Sections 5 and 8 to 11, so this result tests t
§6.1	11	cross-reference label	rea-code section of Sections 5 and 8 to 11, so this result tests the fram
§6.2	6.2	cross-reference label	reement is largest for complaints. ### 6.2 A public request count agains
§6.2	14	date or time label	ide is the table frozen for Study R1 on 14 October 2026 (Section 13): fo
§6.2	2026	date or time label	table frozen for Study R1 on 14 October 2026 (Section 13): for each code,
§6.2	13	cross-reference label	or Study R1 on 14 October 2026 (Section 13): for each code, the sum of D
§6.2	31	date or time label	an OpenTimestamps stamp at 05:10 UTC on 31 October 2026, before any requ
§6.2	2026	date or time label	stamps stamp at 05:10 UTC on 31 October 2026, before any request count was
§6.2	2023	date or time label	and redirects were included [Alibudbud 2023], are fixed in the plan. The
§6.2	2024	date or time label	ixed in the plan. The window is October 2024 to September 2025, the twelve
§6.2	2025	date or time label	The window is October 2024 to September 2025, the twelve months before the
§6.2	95%	rank label, position band or range name	the year's requests is +0.45 (bootstrap 95% interval +0.34 to +0.54; Kend
§6.2	7	cross-reference label	4 to +0.54; Kendall's tau +0.30; Figure 7), and +0.54 (+0.45 to +0.62)
§6.2	2	cross-reference label	0.80, the band inside which Measurement 2's branch-level estimates fall
§6.2	1	cross-reference label	f 14.5 against the 3.1 that Measurement 1 reports for the vendor pair a
§6.2	7	cross-reference label	count spreads it across one. ![Figure 7. A public request count again
§6.2	2024	date or time label	pageviews API, agent type user, October 2024 to September 2025, summed ove
§6.2	2025	date or time label	nt type user, October 2024 to September 2025, summed over the article's tit
§6.2	327	code or page name	le-month spikes (one article, for codes 327 and 870, had a month 4.6 time
§6.2	870	code or page name	spikes (one article, for codes 327 and 870, had a month 4.6 times its med
§6.2	2025	date or time label	d a code entering service after October 2025 or a code with no matched key
§6.2	2025	date or time label	their current title only since January 2025 or later, apparently renamed
§6.2	6.1	cross-reference label	he result has the same shape as Section 6.1's: on the same 372 entities,
§6.2	14	cross-reference label	, stamped and run by AI agents (Section 14). Everything here is public d
§7	7	cross-reference label	and the analysis reruns from them. ## 7 Measurement 3: what AI answer
§7	3	cross-reference label	sis reruns from them. ## 7 Measurement 3: what AI answers cite, across
§7.1	7.1	cross-reference label	it asks it in one vendor's index. ### 7.1 Pilot The pilot is a per-sur
§7.1	12	date or time label	for six online-learning brands, made on 12 October between 22:21 and 22:
§7.2	7.2	cross-reference label	, has been withdrawn (Appendix A). ### 7.2 Design The design was writte
§7.2	12	date or time label	n was written in a dated design file on 12 October 2026, before the firs
§7.2	2026	date or time label	en in a dated design file on 12 October 2026, before the first sector expor
§7.2	14	cross-reference label	irmation before using the data (Section 14). Two steps the design named
§7.2	13	cross-reference label	stopped after 14 of 88 exports (Section 13). The frame is the eleven GIC
§7.2	500	name, not a value	e is the eleven GICS sectors of the S&P 500, an exhaustive partition maint
§7.2	9	date or time label	eet's public fund pages (holdings as of 9 October 2026): 109 companies,
§7.2	2026	date or time label	ic fund pages (holdings as of 9 October 2026): 109 companies, because Comm
§7.2	5	cross-reference label	s. The organization studied in Sections 5 and 8 to 11 is one of them, b
§7.2	8	cross-reference label	organization studied in Sections 5 and 8 to 11 is one of them, by that
§7.2	11	cross-reference label	nization studied in Sections 5 and 8 to 11 is one of them, by that rule.
§7.2	23	date or time label	es, read in one collection session from 23:05 on 12 October to 01:15 on
§7.2	12	date or time label	in one collection session from 23:05 on 12 October to 01:15 on 13 Octobe
§7.2	01	date or time label	ion session from 23:05 on 12 October to 01:15 on 13 October 2026 (export
§7.2	13	date or time label	on from 23:05 on 12 October to 01:15 on 13 October 2026 (exports until 0
§7.2	2026	date or time label	05 on 12 October to 01:15 on 13 October 2026 (exports until 01:05, answer
§7.2	01	date or time label	01:15 on 13 October 2026 (exports until 01:05, answer counts from 01:10)
§7.2	01	date or time label	exports until 01:05, answer counts from 01:10) through its web interface
§7.2	14	cross-reference label	the author's logged-in session (Section 14). For each sector, the cited-
§7.2	2026	date or time label	ion, which is vendor documentation [Bek 2026], its queries come from Googl
§7.2	282	another study's published figure (vendor documentation, Bek 2026)	d its keyword database; it tracks about 282 million queries a month on AI
§7.2	24	another study's published figure (vendor documentation, Bek 2026)	illion queries a month on AI Overviews, 24 million on AI Mode and 13 to
§7.2	13	another study's published figure (vendor documentation, Bek 2026)	AI Overviews, 24 million on AI Mode and 13 to 15 million on each chat as
§7.2	15	another study's published figure (vendor documentation, Bek 2026)	rviews, 24 million on AI Mode and 13 to 15 million on each chat assistan
§7.2	90	date or time label	at answers are refreshed monthly over a 90-day reporting window and Goog
§7.2	8	cross-reference label	domains counts once for each. ![Figure 8. What AI answers cite, by sec
§7.2	500	name, not a value	ng the ten largest holdings of each S&P 500 sector fund (nine companies i
§7.2	12	date or time label	on Services), one collection session on 12 and 13 October 2026. (a) Shar
§7.2	13	date or time label	ices), one collection session on 12 and 13 October 2026. (a) Share of ci
§7.2	2026	date or time label	collection session on 12 and 13 October 2026. (a) Share of citation incide
§7.3	7.3	cross-reference label	orted domains.](fig10_sources.pdf) ### 7.3 Results **Descriptive.** The
§7.3	95%	rank label, position band or range name	the Google views (range 8.1% to 35.8%; 95% bootstrap interval over secto
§7.3	95%	rank label, position band or range name	f the variance of that share (bootstrap 95% interval over sectors 70% to
§7.4	7.4	cross-reference label	e sector-specific by construction. ### 7.4 The predictions written befor
§7.5	7.5	cross-reference label	ed permutation p = 0.27 and 0.21). ### 7.5 Sensitivity None of the foll
§7.5	14	cross-reference label	r release with the design file (Section 14), counted as company domains
§7.6	7.6	cross-reference label	idences, depending on the surface. ### 7.6 Limits The universe is condi
§7.6	7.2	cross-reference label	ry sets of very different size (Section 7.2), and whether they share one
§7.6	19.4%	another study's published figure (Section 2's vendor reports)	y's share of social sources far higher (19.4% to 31%; Section 2) than the 4
§7.6	31%	another study's published figure (Section 2's vendor reports)	of social sources far higher (19.4% to 31%; Section 2) than the 4.6% med
§7.6	2	cross-reference label	urces far higher (19.4% to 31%; Section 2) than the 4.6% median video-a
§7.6	1	cross-reference label	iverse of answers, which is Measurement 1's lesson applied to answer su
§7.6	3	cross-reference label	to answer surfaces. **What Measurement 3 establishes.** The result is
§8	8	cross-reference label	framework has no term for that yet. ## 8 The deployment series This s
§8	5	cross-reference label	es This section is context for Section 5, not a claim. It describes wha
§8	3.1	cross-reference label	t satisfy all six conditions in Section 3.1. *Table 5. Outcomes at each
§8	5	cross-reference label	six conditions in Section 3.1. *Table 5. Outcomes at each checkpoint.
§8	11	date or time label	Radar at the nearest stored date; read 11 October 2026. Day 37 is the p
§8	2026	date or time label	he nearest stored date; read 11 October 2026. Day 37 is the primary checkp
§8	37	date or time label	stored date; read 11 October 2026. Day 37 is the primary checkpoint. "n
§8	11	date or time label	eckpoint. "n/r" means not recorded: the 11 October read gives no value f
§8	21	name, not a value	6,390 | 10,266 | 14,823 | 17,206 | The 21–100 row is derived as the tot
§8	100	name, not a value	90 | 10,266 | 14,823 | 17,206 | The 21–100 row is derived as the total l
§8	4.1	cross-reference label	e three reported bands, because Section 4.1 defines a ranking position as
§8	1	rank label, position band or range name	defines a ranking position as positions 1–100 while the instrument repo
§8	100	rank label, position band or range name	fines a ranking position as positions 1–100 while the instrument reports
§8	77	date or time label	ort, so the row is not interpreted. Day 77 is the last read of the serie
§8	11	rank label, position band or range name	tract and this section quote; positions 11–20 were not captured that day
§8	20	rank label, position band or range name	ct and this section quote; positions 11–20 were not captured that day, s
§8	21	name, not a value	1–20 were not captured that day, so the 21–100 row cannot be derived for
§8	100	name, not a value	0 were not captured that day, so the 21–100 row cannot be derived for it,
§8	75	date or time label	aily visits series was read only to day 75 (the October run-rate in Tabl
§8	2	cross-reference label	o day 75 (the October run-rate in Table 2 is a different construct). It
§8	10	cross-reference label	differs from its daily series (Section 10). Day 75 falls inside the wi
§8	75	date or time label	rom its daily series (Section 10). Day 75 falls inside the window the A
§8	60	date or time label	the Ahrefs data notice covers, and day 60 is the first day of the spam
§8	60	date or time label	pdate. The estimated-visits peak at day 60 coincides with that day, and
§8	1	rank label, position band or range name	g positions, 1,874 of them in positions 1 to 3, with an estimated 51,80
§8	3	rank label, position band or range name	itions, 1,874 of them in positions 1 to 3, with an estimated 51,800 mont
§8	77	date or time label	and nineteen referring domains. By day 77 it held 43,980 positions acro
§8	11	date or time label	* Of the 441 URLs holding a position on 11 October, the ten highest-traf
§9	9	cross-reference label	ted volume, which has not been run. ## 9 What the answers cite, and wh
§9.1	9.1	cross-reference label	answers cite, and what they do not ### 9.1 Enumerating pages are cited m
§9.1	214	code or page name	Each exceeds any individual code page: 214 Dallas 238, 786 Miami 228, 40
§9.1	786	code or page name	y individual code page: 214 Dallas 238, 786 Miami 228, 404 Atlanta 218 (F
§9.1	404	code or page name	de page: 214 Dallas 238, 786 Miami 228, 404 Atlanta 218 (Figure 9). A hub
§9.1	9	cross-reference label	786 Miami 228, 404 Atlanta 218 (Figure 9). A hub lists many codes, so
§9.1	9	cross-reference label	wers a given question better. ![Figure 9. The eight pages under the pr
§9.1	11	date or time label	stored AI answers, Ahrefs Brand Radar, 11 October 2026. Enumerating pag
§9.1	2026	date or time label	answers, Ahrefs Brand Radar, 11 October 2026. Enumerating pages (state hub
§9.1	214	code or page name	most. The question "where is area code 214" is answered most directly by
§9.1	214	code or page name	e 214" is answered most directly by the 214 page, and that page is cited
§9.1	1.0	formula or parameter	grades a dedicated page about an entity 1.0 and a list or section page ca
§9.1	0.5	implementation rubric, not a result	r section page carrying a fact about it 0.5, a preference for the per-ent
§9.2	9.2	cross-reference label	an enumerable class can check it. ### 9.2 Who else is cited, and what t
§9.2	13	cross-reference label	ominator none of them selected. Section 13 specifies it. ## 10 The link
§10	10	cross-reference label	selected. Section 13 specifies it. ## 10 The link profile The section
§10	31	date or time label	had zero live referring domains through 31 July, one on 10 August, and n
§10	10	date or time label	ferring domains through 31 July, one on 10 August, and nineteen on 25 Au
§10	25	date or time label	July, one on 10 August, and nineteen on 25 August and still nineteen on
§10	1	date or time label	teen on 25 August and still nineteen on 1 September, by which date it a
§10	11	date or time label	sitions. The referring-domain count on 11 October is reported by the in
§10	75	date or time label	trument's daily series gives 909 at day 75 and its new-and-lost report f
§10	37	date or time label	nst 95 lost, which with nineteen at day 37 implies about 841 at the end
§10	75	date or time label	ferent dates (the end of September, day 75 and day 77), so they need not
§10	77	date or time label	s (the end of September, day 75 and day 77), so they need not agree, and
§10	37	date or time label	ount; the shape is nineteen through day 37, several hundred within three
§10	75	date or time label	hree weeks, roughly nine hundred by day 75. The character of the arriva
§10	10	rank label, position band or range name	every linking page at URL Rating below 10, top anchors advertising link
§10	0	rank label, position band or range name	er, 88% from domains at Authority Score 0–10 and 75% on .xyz. ### 10.1
§10	10	rank label, position band or range name	, 88% from domains at Authority Score 0–10 and 75% on .xyz. ### 10.1 Wh
§10.1	10.1	cross-reference label	hority Score 0–10 and 75% on .xyz. ### 10.1 What the link profile can and
§10.1	6	cross-reference label	profile can and cannot explain *Table 6. Position growth by interval,
§10.1	10	cross-reference label	etwork present, data notice | ![Figure 10. Ranking positions and the li
§10.1	1	rank label, position band or range name	r panel: ranking positions in positions 1 to 100 and in positions 1 to
§10.1	100	rank label, position band or range name	el: ranking positions in positions 1 to 100 and in positions 1 to 3, Ahre
§10.1	1	rank label, position band or range name	in positions 1 to 100 and in positions 1 to 3, Ahrefs daily series for
§10.1	3	rank label, position band or range name	ositions 1 to 100 and in positions 1 to 3, Ahrefs daily series for the p
§10.1	11	date or time label	ies for the prefix, all locations, read 11 October 2026; the hatched ban
§10.1	2026	date or time label	prefix, all locations, read 11 October 2026; the hatched band is the inte
§10.1	37	date or time label	rules mark the primary checkpoint (day 37), the September 2026 spam upd
§10.1	2026	date or time label	mary checkpoint (day 37), the September 2026 spam update (day 60) and the
§10.1	60	date or time label	7), the September 2026 spam update (day 60) and the vendor data-reliabil
§10.1	65	date or time label	the vendor data-reliability notice (day 65); live referring domains at e
§10.1	6	cross-reference label	ained per day in each interval of Table 6, shaded by link status. The up
§10.1	5	cross-reference label	eries that are not checkpoints in Table 5: day 6 (984 positions, 186 in
§10.1	6	date or time label	hat are not checkpoints in Table 5: day 6 (984 positions, 186 in 1–3) a
§10.1	1	rank label, position band or range name	n Table 5: day 6 (984 positions, 186 in 1–3) and day 67 (38,801 and 6,9
§10.1	3	rank label, position band or range name	Table 5: day 6 (984 positions, 186 in 1–3) and day 67 (38,801 and 6,942
§10.1	67	date or time label	y 6 (984 positions, 186 in 1–3) and day 67 (38,801 and 6,942).](fig6_pos
§10.1	75	date or time label	f) Of the 43,302 positions held at day 75, 15,830 (36.6%) were held at d
§10.1	37	date or time label	day 75, 15,830 (36.6%) were held at day 37 and 27,472 (63.4%) were acqui
§10.1	10	cross-reference label	fter the network began arriving (Figure 10). Because the arrival is date
§10.1	37	date or time label	ct: 53.1% to 63.4%. For AI answers, day 37 is not recorded, so the corre
§10.1	15	date or time label	t clean interval, 768 a day across days 15 to 30, is 37% faster than the
§10.1	30	date or time label	n interval, 768 a day across days 15 to 30, is 37% faster than the 562 a
§11	11	cross-reference label	or solicit any link to the section. ## 11 What the deployment cost, and
§11.1	11.1	cross-reference label	oyment cost, and what it got wrong ### 11.1 Cost These figures are the a
§11.1	7	cross-reference label	hether to attempt the same thing (Table 7). *Table 7. What the deploym
§11.1	7	cross-reference label	tempt the same thing (Table 7). *Table 7. What the deployment cost, as
§11.1	1	cross-reference label	page was near zero *because* conditions 1 to 3 of Section 3.1 held, and
§11.1	3	cross-reference label	was near zero *because* conditions 1 to 3 of Section 3.1 held, and they
§11.1	3.1	cross-reference label	*because* conditions 1 to 3 of Section 3.1 held, and they do not hold fo
§11.2	11.2	cross-reference label	art a reader should expect to pay. ### 11.2 Six lessons, stated as this d
§11.2	1	cross-reference label	, which is why its cost can be stated. 1. **Separate structure sources
§11.2	2	cross-reference label	loyment cannot serve as its validation. 2. **Freeze the evaluation quer
§11.2	3	cross-reference label	and so the failure is harder to repeat. 3. **Collect at least one first
§11.2	1.4	cross-reference label	ork; that layer is described in Section 1.4, exercised in the released ex
§11.2	6	cross-reference label	sted on this deployment's data; Section 6 runs the comparison on a sepa
§11.2	4	cross-reference label	omparison on a separate review dataset. 4. **Record the recommendation
§11.2	5	cross-reference label	s no anchor at its most important link. 5. **Get a second grader early.
§11.2	14	cross-reference label	ith AI agents the author built (Section 14), and planning independent an
§11.2	6	cross-reference label	t: Appendix B's inputs are unvalidated. 6. **Expect the class that scor
§12	12	cross-reference label	cide how business relevance enters. ## 12 Threats to validity **Measur
§12	1	cross-reference label	# 12 Threats to validity **Measurement 1 (Section 5).** Instrumentatio
§12	5	cross-reference label	s to validity **Measurement 1 (Section 5).** Instrumentation is its su
§12	65	date or time label	a data-reliability notice covering days 65 to 75. "AI Overview citation"
§12	75	date or time label	-reliability notice covering days 65 to 75. "AI Overview citation" has t
§12	5.3	cross-reference label	withdrawn as a scope mismatch (Section 5.3). The estimated-visit figures
§12	2	cross-reference label	s and are not available. **Measurement 2 (Section 6).** One first-part
§12	6	cross-reference label	ot available. **Measurement 2 (Section 6).** One first-party surface o
§12	6.2	cross-reference label	truct from an information need. Section 6.2's public count is coupled to
§12	3	cross-reference label	it when it was stamped. **Measurement 3 (Section 7).** One vendor's a
§12	7	cross-reference label	was stamped. **Measurement 3 (Section 7).** One vendor's answer index
§12	7.6	cross-reference label	y dominates in several sectors. Section 7.6 lists the rest. **The deploy
§12	8	cross-reference label	s the rest. **The deployment (Sections 8 to 11).** Confounding, with d
§12	11	cross-reference label	rest. **The deployment (Sections 8 to 11).** Confounding, with directi
§12	9.2	cross-reference label	le**. The carrier comparison in Section 9.2 is not a bound: it is compute
§12	14	cross-reference label	te this paper with the AI tools Section 14 names, owns an AI-visibility
§12	6	cross-reference label	ction and annotation checks of Sections 6 and 14 were made by AI agents
§12	14	cross-reference label	and annotation checks of Sections 6 and 14 were made by AI agents the au
§12	5	cross-reference label	ight the instrument readings of Section 5, which are independently repro
§13	13	cross-reference label	mary result partly for that reason. ## 13 What would test what this pap
§13	3	cross-reference label	publishing a page did anything; Section 3 records that no such set exis
§13	9.1	cross-reference label	no access to this deployment.** Section 9.1 reports that each of the five
§13	37	date or time label	p-ten presence on the frozen set at day 37, read on both instruments. Fiv
§13	12	date or time label	lock digest `7290a2235d8de05f`, locked 12 October 2026**. The lock cove
§13	2026	date or time label	t `7290a2235d8de05f`, locked 12 October 2026**. The lock covers those five
§13	14	date or time label	d the analysis script were committed on 14 October 2026 and stamped with
§13	2026	date or time label	sis script were committed on 14 October 2026 and stamped with OpenTimestam
§13	15	date or time label	in block 971,506, mined at 04:05 UTC on 15 October 2026. Earlier reads f
§13	2026	date or time label	1,506, mined at 04:05 UTC on 15 October 2026. Earlier reads for this paper
§13	9	cross-reference label	pages most cited in AI answers (Figure 9) and the share of visits held
§13	8	cross-reference label	ld by the highest-traffic URLs (Section 8); a dated amendment, released
§13	15	date or time label	in Bitcoin block 971,522 (06:10 UTC on 15 October 2026), records this.
§13	2026	date or time label	block 971,522 (06:10 UTC on 15 October 2026), records this. The test wait
§13	2	cross-reference label	the framework's own test.** Measurement 2 (Section 6) is a first run on
§13	6	cross-reference label	rk's own test.** Measurement 2 (Section 6) is a first run on one first-
§13	6.2	cross-reference label	ith a public count as a second (Section 6.2); the study specified here ex
§13	3	cross-reference label	prompt-level replication of Measurement 3 (Section 7).** The same eleve
§13	7	cross-reference label	l replication of Measurement 3 (Section 7).** The same eleven sectors a
§13	14	cross-reference label	ms on automated use were found (Section 14), before any row was examined
§13	2013	date or time label	r demographic attributes [Hannak et al. 2013], which has been measured for
§13	2025	date or time label	for chatbot responses [Eloundou et al. 2025], and which, to the author's
§13	1	cross-reference label	ite. **A second domain for Measurement 1 (Section 5.5).** The cross-se
§13	5.5	cross-reference label	econd domain for Measurement 1 (Section 5.5).** The cross-section was run
§13.1	13.1	cross-reference label	st lists are in the source bundle. ### 13.1 Further directions Three dir
§13.1	21%	another study's published figure	mong US adults, use of TikTok rose from 21% in 2021 to 37% in 2025 and us
§13.1	2021	date or time label	adults, use of TikTok rose from 21% in 2021 to 37% in 2025 and use of Red
§13.1	37%	another study's published figure	use of TikTok rose from 21% in 2021 to 37% in 2025 and use of Reddit fro
§13.1	2025	date or time label	TikTok rose from 21% in 2021 to 37% in 2025 and use of Reddit from 18% to
§13.1	18%	another study's published figure	1 to 37% in 2025 and use of Reddit from 18% to 26% over the same four yea
§13.1	26%	another study's published figure	% in 2025 and use of Reddit from 18% to 26% over the same four years, whi
§13.1	2025	date or time label	Facebook held steady [Gottfried & Park 2025]. A demand layer therefore ha
§13.1	3	cross-reference label	sk, and rely on the sources Measurement 3 counts, is measurable and not
§13.1	2026	date or time label	th a date: on its fourth-quarter fiscal 2026 earnings call, Costco's chief
§13.1	2026	date or time label	e quarter, from a low base [Motley Fool 2026], in a quarter with net sales
§13.1	93.9	another study's published figure	2026], in a quarter with net sales of $93.9 billion, up 11.2% [Costco Who
§13.1	11.2%	another study's published figure	ter with net sales of $93.9 billion, up 11.2% [Costco Wholesale Corporation
§13.1	2026	date or time label	up 11.2% [Costco Wholesale Corporation 2026]. The author's reading of the
§13.1	2026	date or time label	is set out in a separate note [Pagadala 2026]. Costco is one of the 109 co
§13.1	7	cross-reference label	is one of the 109 companies of Section 7. Logging what those companies
§13.1	7	cross-reference label	a prompt set fixed in advance (Section 7's shares are partly fixed by
§14	14	cross-reference label	ift rather than read it afterwards. ## 14 Reproducibility, ethics and c
§14	2.0	name, not a value	m/VenkataPagadalaGIT/ufi** under Apache 2.0, version 0.2.0, cited here as
§14	0.2	version label	dalaGIT/ufi** under Apache 2.0, version 0.2.0, cited here as commit `1499
§14	12	date or time label	.2.0, cited here as commit `149994a` of 12 October 2026, because the rep
§14	2026	date or time label	here as commit `149994a` of 12 October 2026, because the repository has no
§14	3.10	name, not a value	va runtime; the package declares Python 3.10 or later and minimum, not pin
§14	13	cross-reference label	out/`, so the digests quoted in Section 13 and Appendix B resolve to rel
§14	4	cross-reference label	The twelve-prefix cross-section (Table 4) is released as two CSV files
§14	7	cross-reference label	the repository named above. For Section 7, the design file with its amen
§14	6	cross-reference label	ecause the index refreshes. For Section 6, the per-label counts behind i
§14	6	cross-reference label	.py` recomputes from them every Section 6 correlation, branch share and
§14	6.2	cross-reference label	ort itself is not released. For Section 6.2, everything is public data an
§14	5	cross-reference label	dependently.** Every figure in Sections 5 and 8 to 10 can be re-read fr
§14	8	cross-reference label	ently.** Every figure in Sections 5 and 8 to 10 can be re-read from the
§14	10	cross-reference label	.** Every figure in Sections 5 and 8 to 10 can be re-read from the same
§14	9	date or time label	answer count, which moved from 14,823 (9 October) to 17,206 (11 Octobe
§14	11	date or time label	oved from 14,823 (9 October) to 17,206 (11 October) and 17,400 (12 Octob
§14	12	date or time label	ber) to 17,206 (11 October) and 17,400 (12 October) as stored answers we
§14	13	date or time label	be re-readable. A re-read of Semrush on 13 October reproduced the July t
§14	2	cross-reference label	the July to September figures of Table 2 exactly, in both territories;
§14	2	cross-reference label	for this version. The series in Tables 2, 3, 5 and 6 are kept as CSV fi
§14	3	cross-reference label	r this version. The series in Tables 2, 3, 5 and 6 are kept as CSV files
§14	5	cross-reference label	his version. The series in Tables 2, 3, 5 and 6 are kept as CSV files w
§14	6	cross-reference label	rsion. The series in Tables 2, 3, 5 and 6 are kept as CSV files with th
§14	7	cross-reference label	, prepared for release with the Section 7 artifacts (open item 2); they
§14	2	cross-reference label	with the Section 7 artifacts (open item 2); they are transcribed from t
§14	11.1	cross-reference label	from them; the cost figures in Section 11.1 are the author's reconstructi
§14	6	cross-reference label	property. The review dataset in Section 6 was obtained through DataForS
§14	3	cross-reference label	tution. The vendor figures in Sections 3, 5 and 8 to 10 were read from
§14	5	cross-reference label	ion. The vendor figures in Sections 3, 5 and 8 to 10 were read from th
§14	8	cross-reference label	The vendor figures in Sections 3, 5 and 8 to 10 were read from the vend
§14	10	cross-reference label	endor figures in Sections 3, 5 and 8 to 10 were read from the vendors' w
§14	11.1	cross-reference label	scriptions held for other work (Section 11.1), and the Section 7 exports w
§14	7	cross-reference label	er work (Section 11.1), and the Section 7 exports were made through the
§14	11	date or time label	agency, with its written permission of 11 October 2026 to use the agenc
§14	2026	date or time label	th its written permission of 11 October 2026 to use the agency's accounts
§14	7	cross-reference label	the displayed figures and, for Section 7, clicked the interface's expor
§14	4.4	name, not a value	d means" except through its API (clause 4.4(j), read 13 October 2026); th
§14	13	date or time label	pt through its API (clause 4.4(j), read 13 October 2026); the Ahrefs rea
§14	2026	date or time label	its API (clause 4.4(j), read 13 October 2026); the Ahrefs reads and export
§14	13	cross-reference label	the prompt-level collection of Section 13 was stopped when the clause w
§14	7	cross-reference label	when the clause was found. The Section 7 design had made using and pub
§14	13	date or time label	ent A4 records the author's decision of 13 October 2026 not to treat tha
§14	2026	date or time label	rds the author's decision of 13 October 2026 not to treat that confirmatio
§14	3.3	name, not a value	e any content of the Services" (section 3.3, items (k) and (p), read 15 O
§14	15	date or time label	" (section 3.3, items (k) and (p), read 15 October 2026); the Semrush fi
§14	2026	date or time label	3.3, items (k) and (p), read 15 October 2026); the Semrush figures were re
§14	6	name, not a value	already published the facts. Condition 6 of Section 3.1 can be read as
§14	3.1	cross-reference label	ished the facts. Condition 6 of Section 3.1 can be read as a criterion fo
§14	4	cross-reference label	t unidentifiable: the prefixes in Table 4 and the author-independence s
§14	12	cross-reference label	uthor-independence statement in Section 12 allow a reader with access to
§14	1	name, not a value	server, until each of these is closed: (1) the organization's written a
§14	2	name, not a value	that uses the organization's figures; (2) public release of the Sectio
§14	7	cross-reference label	ures; (2) public release of the Section 7 artifacts at a cited commit;
§14	3	name, not a value	Section 7 artifacts at a cited commit; (3) an institutional ethics dete
§14	6	cross-reference label	tional ethics determination for Section 6; and (4) withdrawal or correc
§14	4	name, not a value	thics determination for Section 6; and (4) withdrawal or correction of
§14	12	cross-reference label	t operates the section studied (Section 12); that organization is also o
§14	7	cross-reference label	lso one of the 109 companies in Section 7, included by the selection rul
§14	7	cross-reference label	orm, which computed a pilot for Section 7 that has been withdrawn (Appe
§14	7	cross-reference label	ook based on the framework. The Section 7 data were collected under the
§14	13	cross-reference label	n is public, and the studies in Section 13 are designed before their dat
§14	5	name, not a value	Anthropic's Claude models (Claude Opus 5, Opus 5.5, Fable 5 and Fable 5
§14	5.5	name, not a value	ic's Claude models (Claude Opus 5, Opus 5.5, Fable 5 and Fable 5.1, in Oc
§14	5	name, not a value	models (Claude Opus 5, Opus 5.5, Fable 5 and Fable 5.1, in October and
§14	5.1	name, not a value	ude Opus 5, Opus 5.5, Fable 5 and Fable 5.1, in October and November 2026
§14	2026	date or time label	and Fable 5.1, in October and November 2026), through Claude Code and Cla
§14	7	cross-reference label	lementation's code; drafted the Section 7 design and its amendments wit
§14	5.2	cross-reference label	sh's worldwide keyword count in Section 5.2), and fetched the section's p
§14	3	cross-reference label	lic pages for the page count in Section 3; and ran the ten review round
§14	5.2	version label	ipt against a fixed rubric, and version 5.2 responds to that measurement;
§14	6	cross-reference label	lysis, annotated the samples of Section 6's link check, and two more th
§14	1	cross-reference label	two more the screened sample of Section 1's count of works. Section 6.2
§14	6.2	cross-reference label	of Section 1's count of works. Section 6.2's plan, predictions, scripts
§14	11.2	cross-reference label	amped. The grading judgments of Section 11.2, lesson 5, were made by AI ag
§14	5	cross-reference label	ading judgments of Section 11.2, lesson 5, were made by AI agents the au
§14	5.5	cross-reference label	urce files. Every statistic in Sections 5.5 and 6, and every share, rank,
§14	6	cross-reference label	es. Every statistic in Sections 5.5 and 6, and every share, rank, predic
§14	7	cross-reference label	iction tally and sensitivity in Section 7, is printed by a script; the s
§14	5.5	cross-reference label	ted by a script; the script for Section 5.5, `analyze.py`, is public; `in
§14	1	cross-reference label	`, which prints the further Measurement 1 statistics, and the scripts f
§14	6	cross-reference label	tatistics, and the scripts for Sections 6 and 7 are prepared for releas
§14	7	cross-reference label	ics, and the scripts for Sections 6 and 7 are prepared for release (ope
§14	2	cross-reference label	d 7 are prepared for release (open item 2), with `section7_from_aggrega
§14	7	cross-reference label	n7_from_aggregates.py` printing Section 7's numbers from the released a
§14	15	date or time label	e bundle four times in clean folders on 15 October 2026. The third found
§14	2026	date or time label	ur times in clean folders on 15 October 2026. The third found seven values
§14	5	cross-reference label	arty re-read of the day-37 row of Table 5 and of Table 4 from the same
§14	4	cross-reference label	the day-37 row of Table 5 and of Table 4 from the same dashboards. It
§14	12	date or time label	red before it was run, was performed on 12 October 2026 (Section 5.5); t
§14	2026	date or time label	it was run, was performed on 12 October 2026 (Section 5.5); the within-cla
§14	5.5	cross-reference label	s performed on 12 October 2026 (Section 5.5); the within-class control re
§14	3	cross-reference label	with it was found not to exist (Section 3). A reader is entitled to wei
§15	15	cross-reference label	ne requiring another person's name. ## 15 Conclusion User First Intell
§15	9.1	cross-reference label	to measure rather than assume; Section 9.1 suggests why, and the release
§15	1	cross-reference label	score does not yet do so. Measurement 1 is the paper's main result. T
§15	2	cross-reference label	has no outcome layer yet. Measurement 2 compared what people write wi
§15	3	cross-reference label	before its data were read. Measurement 3 found, in one vendor's index
§15	500	name, not a value	the largest companies of the eleven S&P 500 sectors, that the share of ci
§15	37	date or time label	with nineteen referring domains at day 37, and by day 77 appeared in 17,
§15	77	date or time label	referring domains at day 37, and by day 77 appeared in 17,206 recorded A
§15	13	cross-reference label	portion, is not estimated here. Section 13 specifies the multi-platform
App. A	4.6	version label	rtion reappeared in the public versions 4.6 to 4.8 and is withdrawn (open
App. A	4.8	version label	eappeared in the public versions 4.6 to 4.8 and is withdrawn (open item 4
App. A	4	cross-reference label	4.6 to 4.8 and is withdrawn (open item 4). Version 4.9 had called the
App. A	4.9	version label	and is withdrawn (open item 4). Version 4.9 had called the Section 7 desi
App. A	7	cross-reference label	4). Version 4.9 had called the Section 7 design pre-registered, called
App. A	5.1	version label	t disclose the use of AI tools; version 5.1 corrected a conflict-of-inter
App. A	7	cross-reference label	not exist, and removed a first Section 7 pilot, a dataset the author's
App. A	7	date or time label	or's own analytics platform computed on 7 October 2026 from vendor data
App. A	2026	date or time label	nalytics platform computed on 7 October 2026 from vendor data accessed thr
App. A	1	cross-reference label	s permission was given. - **Measurement 1.** The page count is 381, not
App. A	290	withdrawn figure quoted as such	urement 1.** The page count is 381, not 290, which removed the 88-code wit
App. A	88	withdrawn figure quoted as such	ount is 381, not 290, which removed the 88-code within-class control. Th
App. A	37	date or time label	control. The primary checkpoint is day 37, not day 45, because the autom
App. A	45	date or time label	e primary checkpoint is day 37, not day 45, because the automated link ne
App. A	45	date or time label	tomated link network had arrived by day 45. A 9.2x AI-answer comparison
App. A	2	cross-reference label	eakdown did not sum to its total. Table 2's October row is a monthly ru
App. A	0	date or time label	d its days-live column sums to 78 (days 0 to 77). Disagreement between
App. A	77	date or time label	days-live column sums to 78 (days 0 to 77). Disagreement between instru
App. A	5.5	cross-reference label	un, and was retracted after it; Section 5.5 was regenerated from its rele
App. A	5	cross-reference label	ecollection, and a stale copy of Figure 5 that printed −0.09 for −0.11
App. A	37	date or time label	tcome (once the checkpoint moved to day 37), that the results were broad
App. A	2	cross-reference label	topic to be necessary. - **Measurement 2.** Branch agreement is +0.47
App. A	3	cross-reference label	aining "wait", not one. - **Measurement 3.** The sector claim now accou
App. A	5.2	version label	he predictions is reported. - **Version 5.2**, after an independent scori
App. A	2	cross-reference label	topic-level correlation of Measurement 2 is +0.18, not +0.19, which ha
App. A	7	cross-reference label	pt printed are now printed; the Section 7 and figure scripts run from t
App. A	7	cross-reference label	cripts run from the bundle, and Section 7's numbers are also printed fr
App. A	2	cross-reference label	found by the searches is cited (Section 2). - **Version 5.3** adds Sect
App. A	5.3	version label	rches is cited (Section 2). - **Version 5.3** adds Section 6.2 and Append
App. A	6.2	cross-reference label	tion 2). - **Version 5.3** adds Section 6.2 and Appendix E and changes no
App. A	5.6	cross-reference label	osition pairing now names it as Section 5.6 does (Semrush US against Ahre
App. A	1	cross-reference label	d the first-comparison claim of Section 1 now rests on the two searches
App. B	5	cross-reference label	decision was taken, nothing in Sections 5 to 10 tests it, and no publis
App. B	10	cross-reference label	ion was taken, nothing in Sections 5 to 10 tests it, and no published st
App. B	2018	date or time label	ss of entity requires [Hopkinson et al. 2018]; the score shares the demand
App. B	12,000	another study's published figure	lidated in a controlled experiment with 12,000 French Wikipedia editors in w
App. B	3.2	another study's published figure	chance of being created by a factor of 3.2 [Wulczyn et al. 2016], and re
App. B	2016	date or time label	ated by a factor of 3.2 [Wulczyn et al. 2016], and recommend sections for
App. B	80%	another study's published figure	similar ones, with a precision of about 80% in human evaluation [Piccardi
App. B	2018	date or time label	0% in human evaluation [Piccardi et al. 2018]; the score ranks an organiza
App. B	2017	date or time label	world knowledge bases [Galárraga et al. 2017; Luggen et al. 2019; Razniews
App. B	2019	date or time label	s [Galárraga et al. 2017; Luggen et al. 2019; Razniewski et al. 2024] meas
App. B	2024	date or time label	; Luggen et al. 2019; Razniewski et al. 2024] measure what a knowledge bas
App. B	2026	date or time label	rs rank for and a site does not [Ahrefs 2026; Semrush n.d.]; the deploymen
App. B	1	cross-reference label	rom competitor keyword exports (Section 1). The score differs in three
App. B	1	formula or parameter	uestions *q*: CGS(*e*) = prior(*e*) · (1 − own(*e*)) · [ α(1 − cov_K(*
App. B	1	formula or parameter	e*) = prior(*e*) · (1 − own(*e*)) · [ α(1 − cov_K(*e*)) + (1 − α) · mea
App. B	1	formula or parameter	(1 − own(*e*)) · [ α(1 − cov_K(*e*)) + (1 − α) · mean_q(1 − ans(*q*,*e*
App. B	1	formula or parameter	[ α(1 − cov_K(*e*)) + (1 − α) · mean_q(1 − ans(*q*,*e*)) ] where prio
App. B	1	formula or parameter	) ] where prior(*e*) = β · rel(*e*) + (1 − β) · dem(*e*). rel is a top
App. B	2002	date or time label	classes as the teleport set [Haveliwala 2002], rank-normalized. dem is the
App. B	1.0	formula or parameter	rom mean_q. The coverage rubric grades 1.0 for a dedicated page about *e
App. B	0.5	formula or parameter	*e* that answers the question directly, 0.5 for a list or section page wi
App. B	0	formula or parameter	least one specific fact about *e*, and 0 for absence or a bare mention
App. B	1.0	formula or parameter	ention. The answerability rubric grades 1.0 for an answer present, correc
App. B	0.5	formula or parameter	ct and immediate in the retrieved page, 0.5 for one the reader must deriv
App. B	0	formula or parameter	der must derive by combining facts, and 0 for absent or wrong. Both rub
App. B	0	implementation rubric, not a result	er supplied, every judgment defaults to 0, so every entity scores as unc
App. B	13	cross-reference label	ean as the class aggregate that Section 13's class-level comparison uses
App. B	02	date or time label	uses (digest `7290a2235d8de05f`, set at 02:00 UTC on 12 October 2026). T
App. B	12	date or time label	`7290a2235d8de05f`, set at 02:00 UTC on 12 October 2026). The code recor
App. B	2026	date or time label	8de05f`, set at 02:00 UTC on 12 October 2026). The code records the last t
App. B	03	date or time label	y the mean. The scoring code changed at 03:45 UTC the same day (commit `
App. B	11.2	cross-reference label	business-relevance term, which Section 11.2 lesson 6 records as a practic
App. B	6	cross-reference label	levance term, which Section 11.2 lesson 6 records as a practical failur
App. B	9.1	cross-reference label	erm inside own and cov_K, which Section 9.1's observation questions but d
App. B	2016	date or time label	ainst its instances [Keet & Ławrynowicz 2016; Wiśniewski et al. 2019]: a s
App. B	2019	date or time label	t & Ławrynowicz 2016; Wiśniewski et al. 2019]: a schema rate, the share of
App. B	1.4	cross-reference label	elicited from a keyword export (Section 1.4). A question the ontology can
App. C	7	cross-reference label	scored as zero. ## Appendix C: Section 7 by source type and cell *Tab
App. C	12	date or time label	nited States, one collection session on 12 and 13 October 2026; among th
App. C	13	date or time label	tates, one collection session on 12 and 13 October 2026; among the 1,000
App. C	2026	date or time label	collection session on 12 and 13 October 2026; among the 1,000 domains foun
App. C	7	cross-reference label	mains, in thousands. Medians in Section 7 weight every cell equally.*
App. C	7	cross-reference label	` prints them, with every other Section 7 number the aggregates allow,
App. C	12	date or time label	nited States, one collection session on 12 and 13 October 2026, among th
App. C	13	date or time label	tates, one collection session on 12 and 13 October 2026, among the 1,000
App. C	2026	date or time label	collection session on 12 and 13 October 2026, among the 1,000 domains found
App. C	7.6	cross-reference label	lects the ambiguous name "RTX" (Section 7.6). The suffix .com is omitted
App. D	1	cross-reference label	ints it. M1, M2 and M3 are Measurements 1 to 3. Script names omit the .
App. D	3	cross-reference label	it. M1, M2 and M3 are Measurements 1 to 3. Script names omit the .py su
App. D	14	date or time label	r Similarweb in title or abstract (read 14 October 2026); in a screened
App. D	2026	date or time label	b in title or abstract (read 14 October 2026); in a screened random sample
App. D	2	cross-reference label	9x; 9.2x to 33.3x | arithmetic on Table 2 | | M1 growth agreement | rat
App. D	2	cross-reference label	ue | 5.2 at 27.1x | arithmetic on Table 2 | | M1 decomposition | share
App. D	95%	rank label, position band or range name	tween section age and the ratio, Fisher 95% interval, permutation p | −0.
App. D	1938	date or time label	reement | Spearman and Kendall [Kendall 1938] between the two instruments'
App. D	3x	name, not a value	+0.94, +0.82, 60 of 66; 51 of 51 beyond 3x, 9 of 15 within; 40 of 40 bey
App. D	3x	name, not a value	ond 3x, 9 of 15 within; 40 of 40 beyond 3x on both instruments | `analyz
App. D	1927	date or time label	refix ranks on, Wilson interval [Wilson 1927] | 12.6% to 20.0% | arithmeti
App. D	3	cross-reference label	| 12.6% to 20.0% | arithmetic on Table 3 | | M2 link rate | reviews li
App. D	2024	date or time label	ests per article (240 articles, October 2024 to September 2025), bootstrap
App. D	2025	date or time label	240 articles, October 2024 to September 2025), bootstrap 95% interval; the
App. D	95%	rank label, position band or range name	ober 2024 to September 2025), bootstrap 95% interval; the matched keyword
App. D	13	cross-reference label	ixes metrics for the studies of Section 13 before their data exist: for
App. D	13	cross-reference label	Gap Score, the three classes of Section 13 (top by score, top by volume,
App. D	37	date or time label	n presence on a frozen query set at day 37, read on both instruments, wit
App. D	2002	date or time label	k and nDCG at k [Järvelin & Kekäläinen 2002] of the score's ranking of en
App. D	1968	date or time label	ement reported as weighted kappa [Cohen 1968]; for moving demand surfaces,
App. D	7	cross-reference label	in advance, since the shares of Section 7 are partly fixed by the selec
§E.1	1	cross-reference label	osure in this paper that motivates it. 1. **Instrument, report, mode a
§E.1	5.5	cross-reference label	e of twelve subfolders queried (Section 5.5). 2. **Dates and a capture.**
§E.1	2	cross-reference label	welve subfolders queried (Section 5.5). 2. **Dates and a capture.** Dat
§E.1	9	date or time label	from 14,823 to 17,206 to 17,400 between 9 and 12 October 2026 as the in
§E.1	12	date or time label	4,823 to 17,206 to 17,400 between 9 and 12 October 2026 as the index ref
§E.1	2026	date or time label	,206 to 17,400 between 9 and 12 October 2026 as the index refreshed (Secti
§E.1	14	cross-reference label	er 2026 as the index refreshed (Section 14). 3. **The vendor's definitio
§E.1	3	cross-reference label	26 as the index refreshed (Section 14). 3. **The vendor's definition, c
§E.1	4.1	cross-reference label	volumes at estimated positions (Section 4.1). 4. **A second instrument fo
§E.1	4	cross-reference label	s at estimated positions (Section 4.1). 4. **A second instrument for an
§E.1	5.1	cross-reference label	one domain by 0.20x to 7.24x (Sections 5.1 and 5.5). 5. **Orderings.** R
§E.1	5.5	cross-reference label	ain by 0.20x to 7.24x (Sections 5.1 and 5.5). 5. **Orderings.** Report an
§E.1	5	cross-reference label	0.20x to 7.24x (Sections 5.1 and 5.5). 5. **Orderings.** Report an ord
§E.1	5.5	cross-reference label	and about equal on the other (Sections 5.5 and 5.6). 6. **Territory pair
§E.1	5.6	cross-reference label	ut equal on the other (Sections 5.5 and 5.6). 6. **Territory pairing.** S
§E.1	6	cross-reference label	al on the other (Sections 5.5 and 5.6). 6. **Territory pairing.** State
§E.1	5.5	cross-reference label	ratio of one, from six to four (Section 5.5). 7. **The keyword universe b
§E.1	7	cross-reference label	of one, from six to four (Section 5.5). 7. **The keyword universe besid
§E.1	5.6	cross-reference label	about 54% with both worldwide (Section 5.6); across the twelve prefixes
§E.1	5.5	cross-reference label	tionship with the visits ratio (Section 5.5). 8. **What volume omits.** W
§E.1	8	cross-reference label	ip with the visits ratio (Section 5.5). 8. **What volume omits.** Where
§E.1	6.1	cross-reference label	g carried 622 searches a month (Section 6.1), and a public request count
§E.1	6.2	cross-reference label	n ranking and not on magnitude (Section 6.2). 9. **How the interface was
§E.1	9	cross-reference label	ing and not on magnitude (Section 6.2). 9. **How the interface was oper
§E.1	7	cross-reference label	Semrush dashboards and made the Section 7 exports, one figure was read
§E.1	4.1	cross-reference label	these reads fall within them (Sections 4.1 and 14). 10. **Release.** Rel
§E.1	14	cross-reference label	eads fall within them (Sections 4.1 and 14). 10. **Release.** Release ev
§E.1	10	cross-reference label	fall within them (Sections 4.1 and 14). 10. **Release.** Release every v
§E.1	14	cross-reference label	source bundle pending release (Section 14). ### E.2 What a gap between
§E.2	4.1	cross-reference label	the model the vendors describe (Section 4.1), an instrument X's estimated
§E.2	5.6	cross-reference label	nts were read after its visits; Section 5.6). On the six prefixes whose u
§E.2	10	name, not a value	ast 3.2 (`instrument_extra.py`, section 10), so there the two terms pull
§E.3	31	date or time label	erms. ### E.3 Positioning A search on 31 October 2026 of OpenAlex, Cro
§E.3	2026	date or time label	E.3 Positioning A search on 31 October 2026 of OpenAlex, Crossref, the EQ
§E.3	2014	date or time label	ecklists for Google Trends [Nuti et al. 2014; Hölzl, Keusch & Sajons 2025]
§E.3	2025	date or time label	uti et al. 2014; Hölzl, Keusch & Sajons 2025], reporting items for Wikiped
§E.3	2023	date or time label	ems for Wikipedia page views [Alibudbud 2023], and reporting and disclosur
§E.3	2016	date or time label	cial intermediaries [Kim, Huang & Emery 2016; Kostygina et al. 2023]; none
§E.3	2023	date or time label	m, Huang & Emery 2016; Kostygina et al. 2023]; none names a commercial SEO
§E.3	1	cross-reference label	as Ahrefs, Semrush or Similarweb. Items 1, 2, 9 and 10 restate their acc
§E.3	2	cross-reference label	Ahrefs, Semrush or Similarweb. Items 1, 2, 9 and 10 restate their access
§E.3	9	cross-reference label	efs, Semrush or Similarweb. Items 1, 2, 9 and 10 restate their access-d
§E.3	10	cross-reference label	emrush or Similarweb. Items 1, 2, 9 and 10 restate their access-date, pa
§E.3	9	cross-reference label	aring items for these instruments, item 9 adding who operated the inter
§E.3	3	cross-reference label	h of the vendor's terms were read; item 3 adds the distinction between
§E.3	4	cross-reference label	tween counted and modeled figures; item 4 extends to a second instrumen
§E.3	2008	date or time label	ring engines on one query set [Thelwall 2008]; item 8 extends their extern
§E.3	8	cross-reference label	on one query set [Thelwall 2008]; item 8 extends their external-valida
§E.3	5	cross-reference label	ty signal read beside the volume; items 5, 6 and 7 rest on this paper's
§E.3	6	cross-reference label	signal read beside the volume; items 5, 6 and 7 rest on this paper's fi
§E.3	7	cross-reference label	read beside the volume; items 5, 6 and 7 rest on this paper's findings
§E.3	1	cross-reference label	cklist is written for the works Section 1 counts: in a screened sample


==> anc/08_REVIEW/reproduction_v5.3_run5_2026-11-03/numbers_table.csv <==
id,section,pdf_page,quoted_in_paper,context,script_or_source,value_obtained,basis,status,reason
1,Abstract,1,381,"ge US telecommunications provider's website (381 code pages and 53 hubs), obse",section_code_pages_2026-10-14.csv,381,FILE,MATCH,
2,Abstract,1,53,"tions provider's website (381 code pages and 53 hubs), observed from zero, tw",none,,NONE,CANNOT RUN,the author's statement; the hub list is not released and the pages were not re-fetched
3,Abstract,1,7.5,"orms differed on estimated monthly visits by 7.5x to 27.1x, and by 8.6x to 29.",arithmetic on Table 2 / its released CSV,7.469647,CALC,MATCH,
4,Abstract,1,27.1,"fered on estimated monthly visits by 7.5x to 27.1x, and by 8.6x to 29.9x with b",arithmetic on Table 2 / its released CSV,27.141445,CALC,MATCH,
5,Abstract,1,8.6,"ated monthly visits by 7.5x to 27.1x, and by 8.6x to 29.9x with both read worl",arithmetic on Table 2 / its released CSV,8.620108,CALC,MATCH,
6,Abstract,1,29.9,"thly visits by 7.5x to 27.1x, and by 8.6x to 29.9x with both read worldwide; ac",arithmetic on Table 2 / its released CSV,29.860816,CALC,MATCH,
7,Abstract,1,twelve,6x to 29.9x with both read worldwide; across twelve sections of the same domain t,data/analyze.py,12.0,RUN,MATCH,
8,Abstract,1,0.20,"ctions of the same domain the ratio ran from 0.20x to 7.24x, with no detectable",data/analyze.py,0.2,RUN,MATCH,
9,Abstract,1,7.24,"the same domain the ratio ran from 0.20x to 7.24x, with no detectable relation",data/analyze.py,7.24,RUN,MATCH,
10,Abstract,1,−0.11,"ctable relationship to section age (Spearman −0.11, a test of low power with twe",data/analyze.py,-0.11,RUN,MATCH,
11,Abstract,1,twelve,"ge (Spearman −0.11, a test of low power with twelve sections), while the platform",data/analyze.py,12.0,RUN,MATCH,
12,Abstract,1,60,"atforms agreed on which section is larger in 60 of 66 pairs, though in only 9",data/analyze.py,60.0,RUN,MATCH,
13,Abstract,1,66,"s agreed on which section is larger in 60 of 66 pairs, though in only 9 of th",data/analyze.py,66.0,RUN,MATCH,
14,Abstract,1,9,"is larger in 60 of 66 pairs, though in only 9 of the 15 pairs within a fact",instrument_extra.py,9.0,RUN,MATCH,
15,Abstract,1,15,"r in 60 of 66 pairs, though in only 9 of the 15 pairs within a factor of thre",instrument_extra.py,15.0,RUN,MATCH,
16,Abstract,1,"37,193","of the 15 pairs within a factor of three. On 37,193 reviews of 378 telecom stores",supplement_r10.py (saved output),37193.0,SAVED,CANNOT RUN,agrees with the saved output; the script that prints it needs withheld data
17,Abstract,1,378,"thin a factor of three. On 37,193 reviews of 378 telecom stores linked to a 42",supplement_r10.py (saved output),378.0,SAVED,CANNOT RUN,agrees with the saved output; the script that prints it needs withheld data
18,Abstract,1,"42,994","93 reviews of 378 telecom stores linked to a 42,994-node keyword taxonomy, review",supplement_r10.py (saved output),42994.0,SAVED,CANNOT RUN,agrees with the saved output; the script that prints it needs withheld data
19,Abstract,1,+0.47,"roughly on the taxonomy's branches (Spearman +0.47 to +0.75, depending on how la",m2_from_counts.py,0.468,RUN,MATCH,
20,Abstract,1,+0.75,"n the taxonomy's branches (Spearman +0.47 to +0.75, depending on how labels are",m2_from_counts.py,0.748,RUN,MATCH,
21,Abstract,1,+0.18,"ttributed to branches) and barely on topics (+0.18), on links that two blind AI","m2_label_counts.csv, to five decimals",0.184869,CALC,MATCH,
22,Abstract,1,judged about two-thirds correct,that two blind AI annotators judged about two-thirds correct. On the 372 area co,r2_link_check.py: 65.0% to 66.8%,agrees,RUN,MATCH,statement in words
23,Abstract,1,372,tors judged about two-thirds correct. On the 372 area codes the section covers,wiki_demand_analysis.py,372.0,RUN,MATCH,
24,Abstract,1,+0.45,"lume agreed roughly on the ranking (Spearman +0.45, bootstrap 95% interval +0.34",wiki_demand_supplement.py,0.44598,RUN,MATCH,
25,Abstract,1,+0.34,"king (Spearman +0.45, bootstrap 95% interval +0.34 to +0.54, over 240 articles)",wiki_demand_analysis.py,0.344,RUN,MATCH,
26,Abstract,1,+0.54,"arman +0.45, bootstrap 95% interval +0.34 to +0.54, over 240 articles) and not o",wiki_demand_analysis.py,0.541,RUN,MATCH,
27,Abstract,1,240,"bootstrap 95% interval +0.34 to +0.54, over 240 articles) and not on the magn",wiki_demand_analysis.py,240.0,RUN,MATCH,
28,Abstract,1,0.3,on the magnitudes (searches per request from 0.3 to 244 between the 10th and 9,wiki_demand_analysis.py,0.3,RUN,MATCH,
29,Abstract,1,244,magnitudes (searches per request from 0.3 to 244 between the 10th and 90th per,wiki_demand_analysis.py,243.7,RUN,MATCH,
30,Abstract,1,four,"argest holdings of each S&P 500 sector fund, four predictions written before co",cross_sector_ai_citation_study.md and wikipedia_demand_372.md: P1 to P4 in each,4.0,FILE,MATCH,
31,Abstract,1,"one held, one held in direction only and two failed","ten before collection yielded one held, one held in direction only and two failed; video and communit","section7_from_aggregates.py: P1 fails, P2 holds, P3 fails, P4 in direction with p 0.27 and 0.21",agrees,RUN,MATCH,statement in words
32,Abstract,1,21,led; video and community sites took a median 21% of citation incidences on Go,section7_from_aggregates.py,21.3,RUN,MATCH,
33,Abstract,1,0.6,"on Google's AI Overviews and AI Mode against 0.6% to 9.2% on ChatGPT, Copilot,",section7_from_aggregates.py,0.6,RUN,MATCH,
34,Abstract,1,9.2,"e's AI Overviews and AI Mode against 0.6% to 9.2% on ChatGPT, Copilot, Perplex",section7_from_aggregates.py,9.2,RUN,MATCH,
35,Abstract,1,with the lowest Google figure above the highest of the other four in every sector,"pilot, Perplexity and Gemini, with the lowest Google figure above the highest of the other four in every sector. Traffic estimates",section7_from_aggregates.py: 11/11; recomputed from cross_sector_type_shares.csv,agrees,RUN,MATCH,statement in words
36,§1,2,456,"2022]. The practice is growing: in OpenAlex, 456 works name Ahrefs, Semrush or",vendor_reliance.py --offline,456.0,RUN,MATCH,
37,§1,2,27,"sh or Similarweb in their title or abstract, 27 of them published in 2020, 87",vendor_reliance.py --offline,27.0,RUN,MATCH,
38,§1,2,87,"e or abstract, 27 of them published in 2020, 87 in 2025 and 110 in 2026 to mi",vendor_reliance.py --offline,87.0,RUN,MATCH,
39,§1,2,110,"27 of them published in 2020, 87 in 2025 and 110 in 2026 to mid-October. Scree",vendor_reliance.py --offline,110.0,RUN,MATCH,
40,§1,2,120,"two blind AI annotators, a random sample of 120 of them gives 82% to 87% that",stakes_screen_check.py,120.0,RUN,MATCH,
41,§1,2,82,"tators, a random sample of 120 of them gives 82% to 87% that use a vendor's f",stakes_screen_check.py,82.0,RUN,MATCH,
42,§1,2,87,a random sample of 120 of them gives 82% to 87% that use a vendor's figures,stakes_screen_check.py,87.0,RUN,MATCH,
43,§1,2,75,"ndor's figures as data (Wilson 95% intervals 75% to 92%; Cohen's kappa 0.63),",stakes_screen_check.py,75.0,RUN,MATCH,
44,§1,2,92,"figures as data (Wilson 95% intervals 75% to 92%; Cohen's kappa 0.63), and of",stakes_screen_check.py,92.0,RUN,MATCH,
45,§1,2,0.63,"lson 95% intervals 75% to 92%; Cohen's kappa 0.63), and of those, 87% to 88% us",stakes_screen_check.py,0.63,RUN,MATCH,
46,§1,2,87,"% to 92%; Cohen's kappa 0.63), and of those, 87% to 88% use one vendor's figu",stakes_screen_check.py,87.0,RUN,MATCH,
47,§1,2,88,"%; Cohen's kappa 0.63), and of those, 87% to 88% use one vendor's figures onl",stakes_screen_check.py,88.0,RUN,MATCH,
48,§1,2,five,"to 88% use one vendor's figures only, while five to seven compare vendors (`ve",stakes_screen_check.py,5.0,RUN,MATCH,
49,§1,2,seven,"use one vendor's figures only, while five to seven compare vendors (`vendor_reli",stakes_screen_check.py,7.0,RUN,MATCH,
50,§1,2,eight,oulos 2026]; this paper adds a comparison of eight vendor-collected answer surfa,cross_sector_type_shares.csv: eight surfaces,8.0,CALC,MATCH,
51,§1.1,2,381,ame site. This paper uses one such section: 381 code pages plus hubs under a,section_code_pages_2026-10-14.csv,381,FILE,MATCH,
52,§1.1,2,77,", published on 26 July 2026 and observed for 77 days, with ranking positions",26 July to 11 October 2026 by the calendar,77.0,CALC,MATCH,
53,§1.1,2,seven,t's daily series and the other quantities at seven checkpoints and as monthly hi,Table 5: columns after day 0,7.0,CALC,MATCH,
54,Figure 1,3,60 of 66,printed inside fig0_framework.pdf,analyze.py,60 of 66,RUN,MATCH,label in the shipped figure; the figure script reruns to identical bytes (PNG)
55,Figure 1,3,0.20x to 7.24x,printed inside fig0_framework.pdf,analyze.py,0.20x to 7.24x,RUN,MATCH,label in the shipped figure; the figure script reruns to identical bytes (PNG)
56,§1.1,3,thirteen,e User First Intelligence framework. (a) The thirteen demand-surface types the rele,ufi repository (not in the bundle),,NONE,CANNOT RUN,"needs the ufi repository, which is not in the bundle (the paper cites it at a public URL; not fetched here)"
57,§1.2,2,30,ates of the same pages differ by up to about 30 times worldwide (33 times US,arithmetic on Table 2 / its released CSV,29.860816,CALC,MATCH,
58,§1.2,2,33,"es differ by up to about 30 times worldwide (33 times US to US, estimated), i",arithmetic on Table 2 / its released CSV,33.302387,CALC,MATCH,
59,§1.2,2,7.5,efix from zero differ on estimated visits by 7.5x to 27.1x (8.6x to 29.9x worl,arithmetic on Table 2 / its released CSV,7.469647,CALC,MATCH,
60,§1.2,2,27.1,m zero differ on estimated visits by 7.5x to 27.1x (8.6x to 29.9x worldwide aga,arithmetic on Table 2 / its released CSV,27.141445,CALC,MATCH,
61,§1.2,2,8.6,differ on estimated visits by 7.5x to 27.1x (8.6x to 29.9x worldwide against w,arithmetic on Table 2 / its released CSV,8.620108,CALC,MATCH,
62,§1.2,2,29.9,n estimated visits by 7.5x to 27.1x (8.6x to 29.9x worldwide against worldwide),arithmetic on Table 2 / its released CSV,29.860816,CALC,MATCH,
63,§1.2,2,twelve,o 29.9x worldwide against worldwide); across twelve sections of one domain the ra,data/analyze.py,12.0,RUN,MATCH,
64,§1.2,2,0.20,welve sections of one domain the ratio spans 0.20x to 7.24x with no detectable,data/analyze.py,0.2,RUN,MATCH,
65,§1.2,2,7.24,tions of one domain the ratio spans 0.20x to 7.24x with no detectable relations,data/analyze.py,7.24,RUN,MATCH,
66,§1.2,2,60,atforms agree on the ordering of sections in 60 of 66 pairs. This is the pape,data/analyze.py,60.0,RUN,MATCH,
67,§1.2,2,66,s agree on the ordering of sections in 60 of 66 pairs. This is the paper's ma,data/analyze.py,66.0,RUN,MATCH,
68,§1.2,2,"37,193","6; RQ2), bearing on the demand surfaces. On 37,193 business reviews linked to a",supplement_r10.py (saved output),37193.0,SAVED,CANNOT RUN,agrees with the saved output; the script that prints it needs withheld data
69,§1.2,2,"42,994","aces. On 37,193 business reviews linked to a 42,994-node keyword taxonomy, the tw",supplement_r10.py (saved output),42994.0,SAVED,CANNOT RUN,agrees with the saved output; the script that prints it needs withheld data
70,§1.2,2,372,"s, most for complaints (Section 6.1). On the 372 area codes, a public count of",wiki_demand_analysis.py,372.0,RUN,MATCH,
71,§1.2,2,+0.45,endor's volume agree roughly on the ranking (+0.45 over 240 articles) and not on,wiki_demand_supplement.py,0.44598,RUN,MATCH,
72,§1.2,2,240,ume agree roughly on the ranking (+0.45 over 240 articles) and not on the magn,wiki_demand_analysis.py,240.0,RUN,MATCH,
73,§1.2,3,eleven,"surfaces. In one vendor's index, across the eleven S&P 500 sectors and eight ans",cross_sector_type_shares.csv: eleven sectors,11.0,CALC,MATCH,
74,§1.2,3,eight,"index, across the eleven S&P 500 sectors and eight answer surfaces, Google's AI",cross_sector_type_shares.csv: eight surfaces,8.0,CALC,MATCH,
75,§1.2,3,about ten times their pooled median share,"surface in every sector, and about ten times their pooled median share (21.3% against 2.1%",21.3 / 2.1 from section7_from_aggregates.py,agrees,RUN,MATCH,statement in words
76,§1.2,3,21.3,d about ten times their pooled median share (21.3% against 2.1%); of four predi,section7_from_aggregates.py,21.3,RUN,MATCH,
77,§1.2,3,2.1,mes their pooled median share (21.3% against 2.1%); of four predictions writte,section7_from_aggregates.py,2.1,RUN,MATCH,
78,§1.2,3,four,pooled median share (21.3% against 2.1%); of four predictions written before co,cross_sector_ai_citation_study.md and wikipedia_demand_372.md: P1 to P4 in each,4.0,FILE,MATCH,
79,§1.2,3,"one held, one held in direction only and two failed","ns written before collection, one held, one held in direction only and two failed. It motivates a per","section7_from_aggregates.py: P1 fails, P2 holds, P3 fails, P4 in direction with p 0.27 and 0.21",agrees,RUN,MATCH,statement in words
80,§1.2,3,77,t as context** (Sections 3.1 and 8 to 11): a 77-day series with a primary che,26 July to 11 October 2026 by the calendar,77.0,CALC,MATCH,
81,§1.2,3,1.2,in more AI answers than any per-entity page (1.2 to 2.0 times the most-cited o,arithmetic on Section 9.1's counts,1.235294,CALC,MATCH,
82,§1.2,3,2.0,"AI answers than any per-entity page (1.2 to 2.0 times the most-cited one), th",arithmetic on Section 9.1's counts,1.991597,CALC,MATCH,
83,§1.3,3,90,on a domain with an Ahrefs Domain Rating of 90 and a Semrush Authority Score,single_reads_2026-10.csv,90.0,FILE,MATCH,"dashboard read, not archived"
84,§1.3,3,86,ating of 90 and a Semrush Authority Score of 86. Nothing here bounds how much,single_reads_2026-10.csv,86.0,FILE,MATCH,"dashboard read, not archived"
85,§1.4,4,thirteen,struction of it. The implementation declares thirteen surface types (Figure 1a) and,ufi repository (not in the bundle),,NONE,CANNOT RUN,"needs the ufi repository, which is not in the bundle (the paper cites it at a public URL; not fetched here)"
86,§2,5,twelve,"h observed from zero, and a cross-section of twelve sections of one domain on one",data/analyze.py,12.0,RUN,MATCH,
87,§2,5,twelve,"tors and the opposite on calibration: across twelve sections of one site, the rat",data/analyze.py,12.0,RUN,MATCH,
88,§2,6,eleven,"t al. 2026]. Section 7 differs in its frame, eleven sectors fixed by an external",cross_sector_type_shares.csv: eleven sectors,11.0,CALC,MATCH,
89,§2,6,eight,"sectors fixed by an external rule, in using eight vendor-collected surfaces, an",cross_sector_type_shares.csv: eight surfaces,8.0,CALC,MATCH,
90,§2,6,381,"need expressed as many distinct strings (the 381 code pages rank for 29,000 ke",section_code_pages_2026-10-14.csv,381,FILE,MATCH,
91,§2,6,"29,000","istinct strings (the 381 code pages rank for 29,000 keywords on one instrument).",single_reads_2026-10.csv,29000.0,FILE,MATCH,"dashboard read, not archived"
92,§2,6,twelve,"s first day on two instruments, and compares twelve sections of the site on one d",data/analyze.py,12.0,RUN,MATCH,
93,§2,6,eleven,"ixes the industries by an external rule, the eleven GICS sectors, and compares ei",cross_sector_type_shares.csv: eleven sectors,11.0,CALC,MATCH,
94,§2,6,eight,"rule, the eleven GICS sectors, and compares eight vendor-collected surfaces. #",cross_sector_type_shares.csv: eight surfaces,8.0,CALC,MATCH,
95,§3,7,52,"ng every code page linked from the section's 52 state hubs, the section holds",none,,NONE,CANNOT RUN,the author's statement; the hub list is not released and the pages were not re-fetched
96,§3,7,381,"e section's 52 state hubs, the section holds 381 code pages**: 374 for geograp",section_code_pages_2026-10-14.csv,381,FILE,MATCH,
97,§3,7,374,"te hubs, the section holds 381 code pages**: 374 for geographic codes assigned",section_code_pages_2026-10-14.csv,374,FILE,MATCH,
98,§3,7,372,US states and the District of Columbia (all 372 in service and two assigned b,section_code_pages_2026-10-14.csv,372,FILE,MATCH,
99,§3,7,two,District of Columbia (all 372 in service and two assigned but not yet in servi,section_code_pages_2026-10-14.csv,2,FILE,MATCH,
100,§3,7,7,"nd two assigned but not yet in service), and 7 for toll-free codes (the rele",section_code_pages_2026-10-14.csv,7,FILE,MATCH,
101,§3,7,52,"s each code's registry location, which takes 52 values: the 50 states, the Di",section_code_pages_2026-10-14.csv,52,FILE,MATCH,
102,§3,7,"the 50 states, the District, and the plan-wide toll-free codes","ation, which takes 52 values: the 50 states, the District, and the plan-wide toll-free codes); a re-fetch on 14","section_code_pages_2026-10-14.csv: 50 states, DC, NANP AREA",agrees,FILE,MATCH,statement in words
103,§3,7,381,a re-fetch on 14 October 2026 found the same 381 and matched them to the numbe,section_code_pages_2026-10-14.csv,381,FILE,MATCH,
104,§3,7,381,"n administrator's registry of that date. All 381 return HTTP 200, are canonica",section_code_pages_2026-10-14.csv,381,FILE,MATCH,
105,§3,7,six,aphic codes in the plan with no page are the six assigned to US territories an,wikipedia_demand_372.md ('excluding the six territory codes'),6.0,FILE,MATCH,
106,§3,7,451,"e are the six assigned to US territories and 451, assigned to North Carolina o",none,,NONE,CANNOT RUN,the numbering plan registry extract (npa_report.csv) is not in the bundle
107,§3,7,210,"able 5's series of pages holding a position (210, 365, 391, 414, 440) is there",instrument_series_table5_checkpoints.csv (parsed from Table 5 itself),210.0,CIRC,MATCH,circular: the CSV is parsed from the paper's own table; the dashboard read is not archived
108,§3,7,365,"5's series of pages holding a position (210, 365, 391, 414, 440) is therefore",instrument_series_table5_checkpoints.csv (parsed from Table 5 itself),365.0,CIRC,MATCH,circular: the CSV is parsed from the paper's own table; the dashboard read is not archived
109,§3,7,391,"eries of pages holding a position (210, 365, 391, 414, 440) is therefore the i",instrument_series_table5_checkpoints.csv (parsed from Table 5 itself),391.0,CIRC,MATCH,circular: the CSV is parsed from the paper's own table; the dashboard read is not archived
110,§3,7,414,"of pages holding a position (210, 365, 391, 414, 440) is therefore the indexi",instrument_series_table5_checkpoints.csv (parsed from Table 5 itself),414.0,CIRC,MATCH,circular: the CSV is parsed from the paper's own table; the dashboard read is not archived
111,§3,7,440,"ages holding a position (210, 365, 391, 414, 440) is therefore the indexing of",instrument_series_table5_checkpoints.csv (parsed from Table 5 itself),440.0,CIRC,MATCH,circular: the CSV is parsed from the paper's own table; the dashboard read is not archived
112,§3,7,434,"is therefore the indexing of a fixed set of 434 URLs by one instrument, and n",381 + 53,434.0,CALC,MATCH,
113,§3,7,381,ge counts remain and are easy to conflate. **381** is the number of code pages,section_code_pages_2026-10-14.csv,381,FILE,MATCH,
114,§3,7,441,he number of code pages the section holds. **441** is the number of URLs under,instrument_series_table5_checkpoints.csv (parsed from Table 5 itself),441.0,CIRC,MATCH,circular: the CSV is parsed from the paper's own table; the dashboard read is not archived
115,§3,7,381,which is selected on the outcome; it exceeds 381 plus the 53 hub pages by seve,section_code_pages_2026-10-14.csv,381,FILE,MATCH,
116,§3,7,53,"cted on the outcome; it exceeds 381 plus the 53 hub pages by seven, which is",none,,NONE,CANNOT RUN,the author's statement; the hub list is not released and the pages were not re-fetched
117,§3,7,seven,"ome; it exceeds 381 plus the 53 hub pages by seven, which is within what the ins",441 - 434,7.0,CALC,MATCH,
118,§3,7,455,"its canonical pages. Brand Radar's count of 455 distinct cited pages, read on",single_reads_2026-10.csv,455.0,FILE,MATCH,"dashboard read, not archived"
119,§3,7,434,"ashboard reads in the released data, exceeds 434 by 21; that instrument does n",381 + 53,434.0,CALC,MATCH,
120,§3,7,21,"d reads in the released data, exceeds 434 by 21; that instrument does not doc",455 - 434,21.0,CALC,MATCH,
121,§3.1,7,90,"top-decile authority.** Ahrefs Domain Rating 90, Semrush Authority Score 86.",single_reads_2026-10.csv,90.0,FILE,MATCH,"dashboard read, not archived"
122,§3.1,7,86,"fs Domain Rating 90, Semrush Authority Score 86. 5. **No comparable-authority",single_reads_2026-10.csv,86.0,FILE,MATCH,"dashboard read, not archived"
123,§3.1,7,87,"-per-entity.** Two carriers at Domain Rating 87 and 91 had, between them, ove",single_reads_2026-10.csv,87.0,FILE,MATCH,"dashboard read, not archived"
124,§3.1,7,91,"tity.** Two carriers at Domain Rating 87 and 91 had, between them, overlay no",single_reads_2026-10.csv,91.0,FILE,MATCH,"dashboard read, not archived"
125,§3.1,7,13,"rectories and voice vendors at Domain Rating 13 to 83, and none mounted a vis",single_reads_2026-10.csv,13.0,FILE,MATCH,"dashboard read, not archived"
126,§3.1,7,83,"ies and voice vendors at Domain Rating 13 to 83, and none mounted a visible r",single_reads_2026-10.csv,83.0,FILE,MATCH,"dashboard read, not archived"
127,§4.1,7,105,h's is the US database. The section ranks in 105 countries with 18.5% of Ahref,single_reads_2026-10.csv,105.0,FILE,MATCH,"dashboard read, not archived"
128,§4.1,7,18.5,ase. The section ranks in 105 countries with 18.5% of Ahrefs' estimated visits,single_reads_2026-10.csv,18.5,FILE,MATCH,"dashboard read, not archived"
129,§4.1,7,18.6,hrefs' estimated visits from outside the US (18.6% in the 12 October read of Ta,1 minus the US share in data/ahrefs_prefixes_2026-10-12.csv,18.6,CALC,MATCH,
130,§4.1,7,7.5,igure's territory and is nonetheless between 7.5 and 27.1 times larger. Table,arithmetic on Table 2 / its released CSV,7.469647,CALC,MATCH,
131,§4.1,7,27.1,territory and is nonetheless between 7.5 and 27.1 times larger. Table 2 therefo,arithmetic on Table 2 / its released CSV,27.141445,CALC,MATCH,
132,§4.1,7,8.6,rs less territory; worldwide over worldwide (8.6x to 29.9x); and US over US (9,arithmetic on Table 2 / its released CSV,8.620108,CALC,MATCH,
133,§4.1,7,29.9,territory; worldwide over worldwide (8.6x to 29.9x); and US over US (9.2x to 33,arithmetic on Table 2 / its released CSV,29.860816,CALC,MATCH,
134,§4.1,7,9.2,"r worldwide (8.6x to 29.9x); and US over US (9.2x to 33.3x), estimated by appl",arithmetic on Table 2 / its released CSV,9.165211,CALC,MATCH,
135,§4.1,7,33.3,"ide (8.6x to 29.9x); and US over US (9.2x to 33.3x), estimated by applying Ahre",arithmetic on Table 2 / its released CSV,33.302387,CALC,MATCH,
136,§4.1,7,81.5,"applying Ahrefs' US share of its own visits, 81.5%, read once in October, to ev",single_reads_2026-10.csv,81.5,FILE,MATCH,"dashboard read, not archived"
137,§4.3,8,24,"dow. The September 2026 spam update began on 24 September, day 60, which is a",26 July + 60 days by the calendar,24.0,CALC,MATCH,
138,§4.3,8,60,"2026 spam update began on 24 September, day 60, which is also the day of the",26 July + 60 days = 24 September,60.0,CALC,MATCH,
139,§4.3,8,29,"ated-traffic peak. Ahrefs posted a notice on 29 September, day 65, that Googl",26 July + 65 days by the calendar,29.0,CALC,MATCH,
140,§4.3,8,65,"Ahrefs posted a notice on 29 September, day 65, that Google had changed how",26 July + 65 days = 29 September,65.0,CALC,MATCH,
141,§4.3,8,four,"y checkpoints, and the 11 October read gives four of the nine quantities for it",Table 5: rows with a value in the day-37 column,4.0,CALC,MATCH,
142,§4.3,8,nine,"s, and the 11 October read gives four of the nine quantities for it, not all ni",Table 5: nine rows,9.0,CALC,MATCH,
143,§5.1,9,7.5,. ### 5.1 Estimated visits: a divergence of 7.5x to 27.1x on one prefix *Tab,arithmetic on Table 2 / its released CSV,7.469647,CALC,MATCH,
144,§5.1,9,27.1,.1 Estimated visits: a divergence of 7.5x to 27.1x on one prefix *Table 2. Est,arithmetic on Table 2 / its released CSV,27.141445,CALC,MATCH,
145,§5.1,10,81.5,"divides Semrush US by Ahrefs worldwide times 81.5%, Ahrefs' US share read on 11",single_reads_2026-10.csv,81.5,FILE,MATCH,"dashboard read, not archived"
146,Table 2,10,6,Table 2,instrument_series_table2 CSV,6.0,CIRC,MATCH,circular: the CSV is parsed from this table; the dashboard read is not archived
147,Table 2,10,"3,862",Table 2,instrument_series_table2 CSV,3862.0,CIRC,MATCH,circular: the CSV is parsed from this table; the dashboard read is not archived
148,Table 2,10,"100,012",Table 2,instrument_series_table2 CSV,100012.0,CIRC,MATCH,circular: the CSV is parsed from this table; the dashboard read is not archived
149,Table 2,10,"103,045",Table 2,instrument_series_table2 CSV,103045.0,CIRC,MATCH,circular: the CSV is parsed from this table; the dashboard read is not archived
150,Table 2,10,25.9x,Table 2,arithmetic on Table 2's visits; 81.5% for the third,25.896427,CALC,MATCH,
151,Table 2,10,26.7x,Table 2,arithmetic on Table 2's visits; 81.5% for the third,26.681771,CALC,MATCH,
152,Table 2,10,31.8x,Table 2,arithmetic on Table 2's visits; 81.5% for the third,31.774757,CALC,MATCH,
153,Table 2,10,31,Table 2,instrument_series_table2 CSV,31.0,CIRC,MATCH,circular: the CSV is parsed from this table; the dashboard read is not archived
154,Table 2,10,"32,281",Table 2,instrument_series_table2 CSV,32281.0,CIRC,MATCH,circular: the CSV is parsed from this table; the dashboard read is not archived
155,Table 2,10,"876,153",Table 2,instrument_series_table2 CSV,876153.0,CIRC,MATCH,circular: the CSV is parsed from this table; the dashboard read is not archived
156,Table 2,10,"963,937",Table 2,instrument_series_table2 CSV,963937.0,CIRC,MATCH,circular: the CSV is parsed from this table; the dashboard read is not archived
157,Table 2,10,27.1x,Table 2,arithmetic on Table 2's visits; 81.5% for the third,27.141445,CALC,MATCH,
158,Table 2,10,29.9x,Table 2,arithmetic on Table 2's visits; 81.5% for the third,29.860816,CALC,MATCH,
159,Table 2,10,33.3x,Table 2,arithmetic on Table 2's visits; 81.5% for the third,33.302387,CALC,MATCH,
160,Table 2,10,30,Table 2,instrument_series_table2 CSV,30.0,CIRC,MATCH,circular: the CSV is parsed from this table; the dashboard read is not archived
161,Table 2,10,"150,113",Table 2,instrument_series_table2 CSV,150113.0,CIRC,MATCH,circular: the CSV is parsed from this table; the dashboard read is not archived
162,Table 2,10,"1,534,362",Table 2,instrument_series_table2 CSV,1534362.0,CIRC,MATCH,circular: the CSV is parsed from this table; the dashboard read is not archived
163,Table 2,10,"1,765,077",Table 2,instrument_series_table2 CSV,1765077.0,CIRC,MATCH,circular: the CSV is parsed from this table; the dashboard read is not archived
164,Table 2,10,10.2x,Table 2,arithmetic on Table 2's visits; 81.5% for the third,10.22138,CALC,MATCH,
165,Table 2,10,11.8x,Table 2,arithmetic on Table 2's visits; 81.5% for the third,11.758322,CALC,MATCH,
166,Table 2,10,12.5x,Table 2,arithmetic on Table 2's visits; 81.5% for the third,12.54157,CALC,MATCH,
167,Table 2,10,11,Table 2,instrument_series_table2 CSV,11.0,CIRC,MATCH,circular: the CSV is parsed from this table; the dashboard read is not archived
168,Table 2,10,"215,577",Table 2,instrument_series_table2 CSV,215577.0,CIRC,MATCH,circular: the CSV is parsed from this table; the dashboard read is not archived
169,Table 2,10,"1,610,284",Table 2,instrument_series_table2 CSV,1610284.0,CIRC,MATCH,circular: the CSV is parsed from this table; the dashboard read is not archived
170,Table 2,10,"1,858,297",Table 2,instrument_series_table2 CSV,1858297.0,CIRC,MATCH,circular: the CSV is parsed from this table; the dashboard read is not archived
171,Table 2,10,7.5x,Table 2,arithmetic on Table 2's visits; 81.5% for the third,7.469647,CALC,MATCH,
172,Table 2,10,8.6x,Table 2,arithmetic on Table 2's visits; 81.5% for the third,8.620108,CALC,MATCH,
173,Table 2,10,9.2x,Table 2,arithmetic on Table 2's visits; 81.5% for the third,9.165211,CALC,MATCH,
174,Figure 2,9,25.9x,printed inside fig1_divergence.pdf,arithmetic on Table 2 / its released CSV,25.896427,CALC,MATCH,label in the shipped figure; the figure script reruns to identical bytes (PNG)
175,Figure 2,9,27.1x,printed inside fig1_divergence.pdf,arithmetic on Table 2 / its released CSV,27.141445,CALC,MATCH,label in the shipped figure; the figure script reruns to identical bytes (PNG)
176,Figure 2,9,10.2x,printed inside fig1_divergence.pdf,arithmetic on Table 2 / its released CSV,10.22138,CALC,MATCH,label in the shipped figure; the figure script reruns to identical bytes (PNG)
177,Figure 2,9,7.5x,printed inside fig1_divergence.pdf,arithmetic on Table 2 / its released CSV,7.469647,CALC,MATCH,label in the shipped figure; the figure script reruns to identical bytes (PNG)
178,§5.1,9,8.4,"section grew. From July to August they did (8.4x on Ahrefs, 8.8x on Semrush U",instrument_extra.py,8.36,RUN,MATCH,
179,§5.1,9,8.8,"rom July to August they did (8.4x on Ahrefs, 8.8x on Semrush US); from August",instrument_extra.py,8.76,RUN,MATCH,
180,§5.1,9,4.65,"om August to September Ahrefs' estimate grew 4.65x and Semrush's 1.75x, and int",instrument_extra.py,4.65,RUN,MATCH,
181,§5.1,9,1.75,"er Ahrefs' estimate grew 4.65x and Semrush's 1.75x, and into October's run-rate",instrument_extra.py,1.75,RUN,MATCH,
182,§5.1,9,1.44,"Semrush's 1.75x, and into October's run-rate 1.44x against 1.05x. A month's lif",instrument_extra.py,1.44,RUN,MATCH,
183,§5.1,9,1.05,"x, and into October's run-rate 1.44x against 1.05x. A month's lift measured on",instrument_extra.py,1.05,RUN,MATCH,
184,§5.1,9,18.5,"ide figure throughout, and the section draws 18.5% of its Ahrefs-estimated visi",single_reads_2026-10.csv,18.5,FILE,MATCH,"dashboard read, not archived"
185,§5.1,9,8.6,"it: worldwide against worldwide it runs from 8.6x to 29.9x, and US against US,",arithmetic on Table 2 / its released CSV,8.620108,CALC,MATCH,
186,§5.1,9,29.9,"dwide against worldwide it runs from 8.6x to 29.9x, and US against US, estimate",arithmetic on Table 2 / its released CSV,29.860816,CALC,MATCH,
187,§5.1,9,9.2,"to 29.9x, and US against US, estimated, from 9.2x to 33.3x (Table 2). **It na",arithmetic on Table 2 / its released CSV,9.165211,CALC,MATCH,
188,§5.1,9,33.3,", and US against US, estimated, from 9.2x to 33.3x (Table 2). **It narrows aft",arithmetic on Table 2 / its released CSV,33.302387,CALC,MATCH,
189,§5.1,9,27.1,"fter the second month on this prefix**, from 27.1x to 10.2x to 7.5x. Section 5.",arithmetic on Table 2 / its released CSV,27.141445,CALC,MATCH,
190,§5.1,9,10.2,"second month on this prefix**, from 27.1x to 10.2x to 7.5x. Section 5.5 tests w",arithmetic on Table 2 / its released CSV,10.22138,CALC,MATCH,
191,§5.1,9,7.5,"nth on this prefix**, from 27.1x to 10.2x to 7.5x. Section 5.5 tests whether t",arithmetic on Table 2 / its released CSV,7.469647,CALC,MATCH,
192,§5.1,9,twelve,arrowing is a property of section age across twelve prefixes and finds that it is,data/analyze.py,12.0,RUN,MATCH,
193,§5.2,9,"29,000","fix ranks in positions 1–100, Ahrefs reports 29,000 for all locations and Semrush",single_reads_2026-10.csv,29000.0,FILE,MATCH,"dashboard read, not archived"
194,§5.2,9,"58,586","reports 29,000 for all locations and Semrush 58,586 for the US database, read a d",single_reads_2026-10.csv,58586.0,FILE,MATCH,"dashboard read, not archived"
195,§5.2,9,2.0,"e US database, read a day apart: a factor of 2.0, again with the larger figure",arithmetic on the paper's own counts,2.020207,CALC,MATCH,
196,§5.2,9,92.3K,"he author in its interface on 12 October, is 92.3K (the interface rounds to the",single_reads_2026-10.csv (92.3K),92300.0,FILE,MATCH,"read by the author; dashboard read, not archived"
197,§5.2,9,3.2,"92.3K (the interface rounds to the hundred), 3.2 times Ahrefs' 28,900 for all",arithmetic on the paper's own counts,3.193772,CALC,MATCH,
198,§5.2,9,"28,900","ce rounds to the hundred), 3.2 times Ahrefs' 28,900 for all locations on the same",data/ahrefs_prefixes_2026-10-12.csv,28900.0,FILE,MATCH,dashboard read
199,§5.2,9,441,gap. Pages holding at least one position are 441 in Ahrefs. ### 5.3 AI answer,instrument_series_table5_checkpoints.csv (parsed from Table 5 itself),441.0,CIRC,MATCH,circular: the CSV is parsed from the paper's own table; the dashboard read is not archived
200,§5.3,9,"17,206","parable at the prefix level.** Brand Radar's 17,206 stored answers citing the sec",instrument_series_table5_checkpoints.csv (parsed from Table 5 itself),17206.0,CIRC,MATCH,circular: the CSV is parsed from the paper's own table; the dashboard read is not archived
201,§5.3,9,"158,100","red answers citing the section and Semrush's 158,100 mentions read on 10 October d",single_reads_2026-10.csv,158100.0,FILE,MATCH,"dashboard read, not archived"
202,§5.3,9,9.2,"ons read on 10 October differ by a factor of 9.2, but that ratio is a scope mi",arithmetic on the paper's own counts,9.188655,CALC,MATCH,
203,§5.3,9,"29,600","t a divergence: Semrush's companion count of 29,600 cited pages is 68 times the 4",single_reads_2026-10.csv,29600.0,FILE,MATCH,"dashboard read, not archived"
204,§5.3,9,68,"h's companion count of 29,600 cited pages is 68 times the 434 URLs the sectio",arithmetic on the paper's own counts,68.202765,CALC,MATCH,
205,§5.3,9,434,"count of 29,600 cited pages is 68 times the 434 URLs the section holds, so it",381 + 53,434.0,CALC,MATCH,
206,§5.3,9,"17,206","ad date in Section 4.1. The Ahrefs figure of 17,206 stored answers is reported in",instrument_series_table5_checkpoints.csv (parsed from Table 5 itself),17206.0,CIRC,MATCH,circular: the CSV is parsed from the paper's own table; the dashboard read is not archived
207,Table 3,10,47,Table 3,instrument_series_table3 CSV,47.0,CIRC,MATCH,circular: the CSV is parsed from this table; the dashboard read is not archived
208,Table 3,10,284,Table 3,instrument_series_table3 CSV,284.0,CIRC,MATCH,circular: the CSV is parsed from this table; the dashboard read is not archived
209,Table 3,10,16.5,Table 3,arithmetic on Table 3's counts,16.549296,CALC,MATCH,
210,Table 3,10,12.7,Table 3,Wilson interval on Table 3's counts,12.679358,CALC,MATCH,
211,Table 3,10,21.3,Table 3,Wilson interval on Table 3's counts,21.312115,CALC,MATCH,
212,Table 3,10,138,Table 3,instrument_series_table3 CSV,138.0,CIRC,MATCH,circular: the CSV is parsed from this table; the dashboard read is not archived
213,Table 3,10,2.94x,Table 3,arithmetic on Table 3's counts,2.93617,CALC,MATCH,
214,Table 3,10,851,Table 3,instrument_series_table3 CSV,851.0,CIRC,MATCH,circular: the CSV is parsed from this table; the dashboard read is not archived
215,Table 3,10,"6,749",Table 3,instrument_series_table3 CSV,6749.0,CIRC,MATCH,circular: the CSV is parsed from this table; the dashboard read is not archived
216,Table 3,10,12.6,Table 3,arithmetic on Table 3's counts,12.609275,CALC,MATCH,
217,Table 3,10,11.8,Table 3,Wilson interval on Table 3's counts,11.838506,CALC,MATCH,
218,Table 3,10,13.4,Table 3,Wilson interval on Table 3's counts,13.422587,CALC,MATCH,
219,Table 3,10,"2,221",Table 3,instrument_series_table3 CSV,2221.0,CIRC,MATCH,circular: the CSV is parsed from this table; the dashboard read is not archived
220,Table 3,10,2.61x,Table 3,arithmetic on Table 3's counts,2.609871,CALC,MATCH,
221,Table 3,10,"3,380",Table 3,instrument_series_table3 CSV,3380.0,CIRC,MATCH,circular: the CSV is parsed from this table; the dashboard read is not archived
222,Table 3,10,"22,665",Table 3,instrument_series_table3 CSV,22665.0,CIRC,MATCH,circular: the CSV is parsed from this table; the dashboard read is not archived
223,Table 3,10,14.9,Table 3,arithmetic on Table 3's counts,14.912861,CALC,MATCH,
224,Table 3,10,14.5,Table 3,Wilson interval on Table 3's counts,14.455051,CALC,MATCH,
225,Table 3,10,15.4,Table 3,Wilson interval on Table 3's counts,15.382563,CALC,MATCH,
226,Table 3,10,"8,187",Table 3,instrument_series_table3 CSV,8187.0,CIRC,MATCH,circular: the CSV is parsed from this table; the dashboard read is not archived
227,Table 3,10,2.42x,Table 3,arithmetic on Table 3's counts,2.422189,CALC,MATCH,
228,Table 3,10,"7,455",Table 3,instrument_series_table3 CSV,7455.0,CIRC,MATCH,circular: the CSV is parsed from this table; the dashboard read is not archived
229,Table 3,10,"37,238",Table 3,instrument_series_table3 CSV,37238.0,CIRC,MATCH,circular: the CSV is parsed from this table; the dashboard read is not archived
230,Table 3,10,20.0,Table 3,arithmetic on Table 3's counts,20.019872,CALC,MATCH,
231,Table 3,10,19.6,Table 3,Wilson interval on Table 3's counts,19.616545,CALC,MATCH,
232,Table 3,10,20.4,Table 3,Wilson interval on Table 3's counts,20.429384,CALC,MATCH,
233,Table 3,10,"10,018",Table 3,instrument_series_table3 CSV,10018.0,CIRC,MATCH,circular: the CSV is parsed from this table; the dashboard read is not archived
234,Table 3,10,1.34x,Table 3,arithmetic on Table 3's counts,1.343796,CALC,MATCH,
235,Figure 3,10,2.94x,printed inside fig2_aio.pdf,arithmetic on Table 3 / its released CSV,2.93617,CALC,MATCH,label in the shipped figure; the figure script reruns to identical bytes (PNG)
236,Figure 3,10,2.61x,printed inside fig2_aio.pdf,arithmetic on Table 3 / its released CSV,2.609871,CALC,MATCH,label in the shipped figure; the figure script reruns to identical bytes (PNG)
237,Figure 3,10,2.42x,printed inside fig2_aio.pdf,arithmetic on Table 3 / its released CSV,2.422189,CALC,MATCH,label in the shipped figure; the figure script reruns to identical bytes (PNG)
238,Figure 3,10,1.34x,printed inside fig2_aio.pdf,arithmetic on Table 3 / its released CSV,1.343796,CALC,MATCH,label in the shipped figure; the figure script reruns to identical bytes (PNG)
239,§5.3,10,284,"Wilson intervals; the denominators grow from 284 to 37,238. (b) The two vendor",instrument_series_table3 CSV (parsed from Table 3 itself),284.0,CIRC,MATCH,circular: the CSV is parsed from the paper's own table; the dashboard read is not archived
240,§5.3,10,"37,238","intervals; the denominators grow from 284 to 37,238. (b) The two vendor counts, S",instrument_series_table3 CSV (parsed from Table 3 itself),37238.0,CIRC,MATCH,circular: the CSV is parsed from the paper's own table; the dashboard read is not archived
241,§5.3,9,2.94,The ratio between the two counts falls from 2.94 to 1.34 over four months (Fig,arithmetic on Table 3 / its released CSV,2.93617,CALC,MATCH,
242,§5.3,9,1.34,io between the two counts falls from 2.94 to 1.34 over four months (Figure 3b).,arithmetic on Table 3 / its released CSV,1.343796,CALC,MATCH,
243,§5.3,9,47,"not a trend estimate. The July row rests on 47 events over six days live, an",instrument_series_table3 CSV (parsed from Table 3 itself),47.0,CIRC,MATCH,circular: the CSV is parsed from the paper's own table; the dashboard read is not archived
244,§5.3,9,six,"timate. The July row rests on 47 events over six days live, and its interval i",26 to 31 July inclusive,6.0,CALC,MATCH,
245,§5.3,9,284,"orders of magnitude across the series, from 284 to 37,238, and it is not mono",instrument_series_table3 CSV (parsed from Table 3 itself),284.0,CIRC,MATCH,circular: the CSV is parsed from the paper's own table; the dashboard read is not archived
246,§5.3,9,"37,238","of magnitude across the series, from 284 to 37,238, and it is not monotone. Its",instrument_series_table3 CSV (parsed from Table 3 itself),37238.0,CIRC,MATCH,circular: the CSV is parsed from the paper's own table; the dashboard read is not archived
247,§5.4,10,11.4,"trument's error. ### 5.4 Referring domains: 11.4x, and disagreement about comp",arithmetic on the paper's own counts,11.4125,CALC,MATCH,
248,§5.4,10,913,tudy after estimated visits. Ahrefs reports 913 referring domains to the pref,single_reads_2026-10.csv,913.0,FILE,MATCH,"dashboard read, not archived"
249,§5.4,10,80,e prefix; Semrush Backlink Analytics indexes 80 for the subfolder: a factor o,single_reads_2026-10.csv,80.0,FILE,MATCH,"dashboard read, not archived"
250,§5.4,10,11.4,cs indexes 80 for the subfolder: a factor of 11.4. They also disagree about wha,arithmetic on the paper's own counts,11.4125,CALC,MATCH,
251,§5.4,10,61.9,"ee about what those domains are. Ahrefs puts 61.9% on .info, 26.4% on .asia and",single_reads_2026-10.csv,61.9,FILE,MATCH,"dashboard read, not archived"
252,§5.4,10,26.4,"ose domains are. Ahrefs puts 61.9% on .info, 26.4% on .asia and 10.2% on .xyz;",single_reads_2026-10.csv,26.4,FILE,MATCH,"dashboard read, not archived"
253,§5.4,10,10.2,"refs puts 61.9% on .info, 26.4% on .asia and 10.2% on .xyz; Semrush puts 75% on",single_reads_2026-10.csv,10.2,FILE,MATCH,"dashboard read, not archived"
254,§5.4,10,75,.4% on .asia and 10.2% on .xyz; Semrush puts 75% on .xyz and 88% at Authority,single_reads_2026-10.csv,75.0,FILE,MATCH,"dashboard read, not archived"
255,§5.4,10,88,10.2% on .xyz; Semrush puts 75% on .xyz and 88% at Authority Score 0 to 10.,single_reads_2026-10.csv,88.0,FILE,MATCH,"dashboard read, not archived"
256,Figure 4,11,61.9%,printed inside fig3_refdomains.pdf,single_reads_2026-10.csv,61.9,FILE,MATCH,label in the shipped figure; the figure script reruns to identical bytes (PNG)
257,Figure 4,11,26.4%,printed inside fig3_refdomains.pdf,single_reads_2026-10.csv,26.4,FILE,MATCH,label in the shipped figure; the figure script reruns to identical bytes (PNG)
258,Figure 4,11,10.2%,printed inside fig3_refdomains.pdf,single_reads_2026-10.csv,10.2,FILE,MATCH,label in the shipped figure; the figure script reruns to identical bytes (PNG)
259,Figure 4,11,75%,printed inside fig3_refdomains.pdf,single_reads_2026-10.csv,75.0,FILE,MATCH,label in the shipped figure; the figure script reruns to identical bytes (PNG)
260,Figure 4,11,913,printed inside fig3_refdomains.pdf,single_reads_2026-10.csv,913.0,FILE,MATCH,label in the shipped figure; the figure script reruns to identical bytes (PNG)
261,Figure 4,11,80,printed inside fig3_refdomains.pdf,single_reads_2026-10.csv,80.0,FILE,MATCH,label in the shipped figure; the figure script reruns to identical bytes (PNG)
262,§5.4,11,913,each instrument on 11 October 2026. Ahrefs: 913 domains; Semrush Backlink Ana,single_reads_2026-10.csv,913.0,FILE,MATCH,"dashboard read, not archived"
263,§5.4,11,80,"fs: 913 domains; Semrush Backlink Analytics: 80 domains, of which the instrum",single_reads_2026-10.csv,80.0,FILE,MATCH,"dashboard read, not archived"
264,§5.4,11,75,"80 domains, of which the instrument reports 75% on .xyz and does not break d",single_reads_2026-10.csv,75.0,FILE,MATCH,"dashboard read, not archived"
265,§5.4,10,909,s even its own count: its daily series gives 909 at day 75 against 913 on 11 O,instrument_series_table5_checkpoints.csv (parsed from Table 5 itself),909.0,CIRC,MATCH,circular: the CSV is parsed from the paper's own table; the dashboard read is not archived
266,§5.4,10,913,"its daily series gives 909 at day 75 against 913 on 11 October, and its new-an",single_reads_2026-10.csv,913.0,FILE,MATCH,"dashboard read, not archived"
267,§5.4,21,917,"its new-and-lost report for September gives 917 new against 95 lost, which wi",single_reads_2026-10.csv,917.0,FILE,MATCH,"dashboard read, not archived"
268,§5.4,21,95,"t report for September gives 917 new against 95 lost, which with nineteen at",single_reads_2026-10.csv,95.0,FILE,MATCH,"dashboard read, not archived"
269,§5.4,21,nineteen,"er gives 917 new against 95 lost, which with nineteen at day 37 implies about 841 a",instrument_series_table5_checkpoints.csv (parsed from Table 5 itself),19.0,CIRC,MATCH,circular: the CSV is parsed from the paper's own table; the dashboard read is not archived
270,§5.4,11,841,"which with nineteen at day 37 implies about 841 at the end of September, an e",arithmetic on the paper's own counts,841,CALC,MATCH,
271,§5.5,11,Twelve,laim here turns on the exact count. ### 5.5 Twelve prefixes on one domain: the d,data/analyze.py,12.0,RUN,MATCH,
272,§5.5,11,twelve,"on 12 October 2026, on both instruments, for twelve sections of the same domain:",data/analyze.py,12.0,RUN,MATCH,
273,§5.5,11,eleven,f the same domain: the area-code section and eleven others chosen by the author t,cross_sector_type_shares.csv: eleven sectors,11.0,CALC,MATCH,
274,§5.5,11,twelve,", not random, and the results describe these twelve. Every figure below is a dash",data/analyze.py,12.0,RUN,MATCH,
275,§5.5,12,Twelve,"the remaining per-prefix figures. *Table 4. Twelve URL prefixes on one domain, b",data/analyze.py,12.0,RUN,MATCH,
276,§5.5,12,the next two lie within four months of it,-censored at that horizon and the next two lie within four months of it. Ahrefs visits are,"data/ahrefs_prefixes: 133, 132 and 129 months",agrees,CALC,MATCH,statement in words
277,§5.5,12,"29,000","Sections 5.2 and 5.4's 10–11 October reads (29,000 and 58,586 keywords; 80 Semru",single_reads_2026-10.csv,29000.0,FILE,MATCH,"dashboard read, not archived"
278,§5.5,12,"58,586",".2 and 5.4's 10–11 October reads (29,000 and 58,586 keywords; 80 Semrush domains,",single_reads_2026-10.csv,58586.0,FILE,MATCH,"dashboard read, not archived"
279,§5.5,12,80,"1 October reads (29,000 and 58,586 keywords; 80 Semrush domains, 11.4x).* |",single_reads_2026-10.csv,80.0,FILE,MATCH,"dashboard read, not archived"
280,§5.5,12,11.4,"000 and 58,586 keywords; 80 Semrush domains, 11.4x).* | Prefix | Age (mo) | Ah",arithmetic on the paper's own counts,11.4125,CALC,MATCH,
281,Table 4,12,3,Table 4,instrument_extra.py section 8; age recomputed from the file,3.0,RUN,MATCH,
282,Table 4,12,"221,000",Table 4,data/ahrefs_prefixes_2026-10-12.csv,221000.0,FILE,MATCH,"dashboard read, not archived"
283,Table 4,12,"1,600,000",Table 4,data/semrush_prefixes_2026-10-12.csv,1600000.0,FILE,MATCH,"dashboard read, not archived"
284,Table 4,12,7.24,Table 4,instrument_extra.py section 8,7.24,RUN,MATCH,
285,Table 4,12,81.4%,Table 4,instrument_extra.py section 8,81.4,RUN,MATCH,
286,Table 4,12,8.89,Table 4,instrument_extra.py section 8,8.89,RUN,MATCH,
287,Table 4,12,"28,900",Table 4,data/ahrefs_prefixes_2026-10-12.csv,28900.0,FILE,MATCH,"dashboard read, not archived"
288,Table 4,12,"59,000",Table 4,data/semrush_prefixes_2026-10-12.csv,59000.0,FILE,MATCH,"dashboard read, not archived"
289,Table 4,12,2.0,Table 4,instrument_extra.py section 8,2.0,RUN,MATCH,
290,Table 4,12,913,Table 4,data/ahrefs_prefixes_2026-10-12.csv,913.0,FILE,MATCH,"dashboard read, not archived"
291,Table 4,12,81,Table 4,data/semrush_prefixes_2026-10-12.csv,81.0,FILE,MATCH,"dashboard read, not archived"
292,Table 4,12,11.3,Table 4,instrument_extra.py section 8,11.3,RUN,MATCH,
293,Table 4,12,21,Table 4,instrument_extra.py section 8; age recomputed from the file,21.0,RUN,MATCH,
294,Table 4,12,"5,500",Table 4,data/ahrefs_prefixes_2026-10-12.csv,5500.0,FILE,MATCH,"dashboard read, not archived"
295,Table 4,12,"4,100",Table 4,data/semrush_prefixes_2026-10-12.csv,4100.0,FILE,MATCH,"dashboard read, not archived"
296,Table 4,12,0.75,Table 4,instrument_extra.py section 8,0.75,RUN,MATCH,
297,Table 4,12,69.6%,Table 4,instrument_extra.py section 8,69.6,RUN,MATCH,
298,Table 4,12,1.07,Table 4,instrument_extra.py section 8,1.07,RUN,MATCH,
299,Table 4,12,716,Table 4,data/ahrefs_prefixes_2026-10-12.csv,716.0,FILE,MATCH,"dashboard read, not archived"
300,Table 4,12,"2,300",Table 4,data/semrush_prefixes_2026-10-12.csv,2300.0,FILE,MATCH,"dashboard read, not archived"
301,Table 4,12,3.2,Table 4,instrument_extra.py section 8,3.2,RUN,MATCH,
302,Table 4,12,187,Table 4,data/ahrefs_prefixes_2026-10-12.csv,187.0,FILE,MATCH,"dashboard read, not archived"
303,Table 4,12,41,Table 4,data/semrush_prefixes_2026-10-12.csv,41.0,FILE,MATCH,"dashboard read, not archived"
304,Table 4,12,4.6,Table 4,instrument_extra.py section 8,4.6,RUN,MATCH,
305,Table 4,12,36,Table 4,instrument_extra.py section 8; age recomputed from the file,36.0,RUN,MATCH,
306,Table 4,12,"25,600",Table 4,data/ahrefs_prefixes_2026-10-12.csv,25600.0,FILE,MATCH,"dashboard read, not archived"
307,Table 4,12,"5,200",Table 4,data/semrush_prefixes_2026-10-12.csv,5200.0,FILE,MATCH,"dashboard read, not archived"
308,Table 4,12,0.20,Table 4,instrument_extra.py section 8,0.2,RUN,MATCH,
309,Table 4,12,99.2%,Table 4,instrument_extra.py section 8,99.2,RUN,MATCH,
310,Table 4,12,0.20,Table 4,instrument_extra.py section 8,0.2,RUN,MATCH,
311,Table 4,12,"2,100",Table 4,data/ahrefs_prefixes_2026-10-12.csv,2100.0,FILE,MATCH,"dashboard read, not archived"
312,Table 4,12,"33,800",Table 4,data/semrush_prefixes_2026-10-12.csv,33800.0,FILE,MATCH,"dashboard read, not archived"
313,Table 4,12,16.1,Table 4,instrument_extra.py section 8,16.1,RUN,MATCH,
314,Table 4,12,115,Table 4,data/ahrefs_prefixes_2026-10-12.csv,115.0,FILE,MATCH,"dashboard read, not archived"
315,Table 4,12,194,Table 4,data/semrush_prefixes_2026-10-12.csv,194.0,FILE,MATCH,"dashboard read, not archived"
316,Table 4,12,0.6,Table 4,instrument_extra.py section 8,0.6,RUN,MATCH,
317,Table 4,12,39,Table 4,instrument_extra.py section 8; age recomputed from the file,39.0,RUN,MATCH,
318,Table 4,12,"26,700",Table 4,data/ahrefs_prefixes_2026-10-12.csv,26700.0,FILE,MATCH,"dashboard read, not archived"
319,Table 4,12,"26,400",Table 4,data/semrush_prefixes_2026-10-12.csv,26400.0,FILE,MATCH,"dashboard read, not archived"
320,Table 4,12,0.99,Table 4,instrument_extra.py section 8,0.99,RUN,MATCH,
321,Table 4,12,82.6%,Table 4,instrument_extra.py section 8,82.6,RUN,MATCH,
322,Table 4,12,1.20,Table 4,instrument_extra.py section 8,1.2,RUN,MATCH,
323,Table 4,12,"2,400",Table 4,data/ahrefs_prefixes_2026-10-12.csv,2400.0,FILE,MATCH,"dashboard read, not archived"
324,Table 4,12,"12,600",Table 4,data/semrush_prefixes_2026-10-12.csv,12600.0,FILE,MATCH,"dashboard read, not archived"
325,Table 4,12,5.2,Table 4,instrument_extra.py section 8,5.2,RUN,MATCH,
326,Table 4,12,47,Table 4,data/ahrefs_prefixes_2026-10-12.csv,47.0,FILE,MATCH,"dashboard read, not archived"
327,Table 4,12,45,Table 4,data/semrush_prefixes_2026-10-12.csv,45.0,FILE,MATCH,"dashboard read, not archived"
328,Table 4,12,1.0,Table 4,instrument_extra.py section 8,1.0,RUN,MATCH,
329,Table 4,12,57,Table 4,instrument_extra.py section 8; age recomputed from the file,57.0,RUN,MATCH,
330,Table 4,12,"37,300",Table 4,data/ahrefs_prefixes_2026-10-12.csv,37300.0,FILE,MATCH,"dashboard read, not archived"
331,Table 4,12,"135,100",Table 4,data/semrush_prefixes_2026-10-12.csv,135100.0,FILE,MATCH,"dashboard read, not archived"
332,Table 4,12,3.62,Table 4,instrument_extra.py section 8,3.62,RUN,MATCH,
333,Table 4,12,98.8%,Table 4,instrument_extra.py section 8,98.8,RUN,MATCH,
334,Table 4,12,3.67,Table 4,instrument_extra.py section 8,3.67,RUN,MATCH,
335,Table 4,12,"3,600",Table 4,data/ahrefs_prefixes_2026-10-12.csv,3600.0,FILE,MATCH,"dashboard read, not archived"
336,Table 4,12,"37,500",Table 4,data/semrush_prefixes_2026-10-12.csv,37500.0,FILE,MATCH,"dashboard read, not archived"
337,Table 4,12,10.4,Table 4,instrument_extra.py section 8,10.4,RUN,MATCH,
338,Table 4,12,144,Table 4,data/ahrefs_prefixes_2026-10-12.csv,144.0,FILE,MATCH,"dashboard read, not archived"
339,Table 4,12,225,Table 4,data/semrush_prefixes_2026-10-12.csv,225.0,FILE,MATCH,"dashboard read, not archived"
340,Table 4,12,0.6,Table 4,instrument_extra.py section 8,0.6,RUN,MATCH,
341,Table 4,12,93,Table 4,instrument_extra.py section 8; age recomputed from the file,93.0,RUN,MATCH,
342,Table 4,12,"1,900,000",Table 4,data/ahrefs_prefixes_2026-10-12.csv,1900000.0,FILE,MATCH,"dashboard read, not archived"
343,Table 4,12,"1,957,880",Table 4,data/semrush_prefixes_2026-10-12.csv,1957880.0,FILE,MATCH,"dashboard read, not archived"
344,Table 4,12,1.03,Table 4,instrument_extra.py section 8,1.03,RUN,MATCH,
345,Table 4,12,98.7%,Table 4,instrument_extra.py section 8,98.7,RUN,MATCH,
346,Table 4,12,1.04,Table 4,instrument_extra.py section 8,1.04,RUN,MATCH,
347,Table 4,12,"38,700",Table 4,data/ahrefs_prefixes_2026-10-12.csv,38700.0,FILE,MATCH,"dashboard read, not archived"
348,Table 4,12,"351,854",Table 4,data/semrush_prefixes_2026-10-12.csv,351854.0,FILE,MATCH,"dashboard read, not archived"
349,Table 4,12,9.1,Table 4,instrument_extra.py section 8,9.1,RUN,MATCH,
350,Table 4,12,"10,600",Table 4,data/ahrefs_prefixes_2026-10-12.csv,10600.0,FILE,MATCH,"dashboard read, not archived"
351,Table 4,12,"7,056",Table 4,data/semrush_prefixes_2026-10-12.csv,7056.0,FILE,MATCH,"dashboard read, not archived"
352,Table 4,12,1.5,Table 4,instrument_extra.py section 8,1.5,RUN,MATCH,
353,Table 4,12,95,Table 4,instrument_extra.py section 8; age recomputed from the file,95.0,RUN,MATCH,
354,Table 4,12,"102,000",Table 4,data/ahrefs_prefixes_2026-10-12.csv,102000.0,FILE,MATCH,"dashboard read, not archived"
355,Table 4,12,"47,300",Table 4,data/semrush_prefixes_2026-10-12.csv,47300.0,FILE,MATCH,"dashboard read, not archived"
356,Table 4,12,0.46,Table 4,instrument_extra.py section 8,0.46,RUN,MATCH,
357,Table 4,12,99.8%,Table 4,instrument_extra.py section 8,99.8,RUN,MATCH,
358,Table 4,12,0.46,Table 4,instrument_extra.py section 8,0.46,RUN,MATCH,
359,Table 4,12,"5,400",Table 4,data/ahrefs_prefixes_2026-10-12.csv,5400.0,FILE,MATCH,"dashboard read, not archived"
360,Table 4,12,"31,900",Table 4,data/semrush_prefixes_2026-10-12.csv,31900.0,FILE,MATCH,"dashboard read, not archived"
361,Table 4,12,5.9,Table 4,instrument_extra.py section 8,5.9,RUN,MATCH,
362,Table 4,12,258,Table 4,data/ahrefs_prefixes_2026-10-12.csv,258.0,FILE,MATCH,"dashboard read, not archived"
363,Table 4,12,245,Table 4,data/semrush_prefixes_2026-10-12.csv,245.0,FILE,MATCH,"dashboard read, not archived"
364,Table 4,12,1.1,Table 4,instrument_extra.py section 8,1.1,RUN,MATCH,
365,Table 4,12,95,Table 4,instrument_extra.py section 8; age recomputed from the file,95.0,RUN,MATCH,
366,Table 4,12,"644,000",Table 4,data/ahrefs_prefixes_2026-10-12.csv,644000.0,FILE,MATCH,"dashboard read, not archived"
367,Table 4,12,"1,014,124",Table 4,data/semrush_prefixes_2026-10-12.csv,1014124.0,FILE,MATCH,"dashboard read, not archived"
368,Table 4,12,1.57,Table 4,instrument_extra.py section 8,1.57,RUN,MATCH,
369,Table 4,12,98.5%,Table 4,instrument_extra.py section 8,98.5,RUN,MATCH,
370,Table 4,12,1.60,Table 4,instrument_extra.py section 8,1.6,RUN,MATCH,
371,Table 4,12,"19,800",Table 4,data/ahrefs_prefixes_2026-10-12.csv,19800.0,FILE,MATCH,"dashboard read, not archived"
372,Table 4,12,"206,365",Table 4,data/semrush_prefixes_2026-10-12.csv,206365.0,FILE,MATCH,"dashboard read, not archived"
373,Table 4,12,10.4,Table 4,instrument_extra.py section 8,10.4,RUN,MATCH,
374,Table 4,12,"7,400",Table 4,data/ahrefs_prefixes_2026-10-12.csv,7400.0,FILE,MATCH,"dashboard read, not archived"
375,Table 4,12,"3,246",Table 4,data/semrush_prefixes_2026-10-12.csv,3246.0,FILE,MATCH,"dashboard read, not archived"
376,Table 4,12,2.3,Table 4,instrument_extra.py section 8,2.3,RUN,MATCH,
377,Table 4,12,114,Table 4,instrument_extra.py section 8; age recomputed from the file,114.0,RUN,MATCH,
378,Table 4,12,"243,000",Table 4,data/ahrefs_prefixes_2026-10-12.csv,243000.0,FILE,MATCH,"dashboard read, not archived"
379,Table 4,12,"220,600",Table 4,data/semrush_prefixes_2026-10-12.csv,220600.0,FILE,MATCH,"dashboard read, not archived"
380,Table 4,12,0.91,Table 4,instrument_extra.py section 8,0.91,RUN,MATCH,
381,Table 4,12,93.6%,Table 4,instrument_extra.py section 8,93.6,RUN,MATCH,
382,Table 4,12,0.97,Table 4,instrument_extra.py section 8,0.97,RUN,MATCH,
383,Table 4,12,"13,300",Table 4,data/ahrefs_prefixes_2026-10-12.csv,13300.0,FILE,MATCH,"dashboard read, not archived"
384,Table 4,12,"79,700",Table 4,data/semrush_prefixes_2026-10-12.csv,79700.0,FILE,MATCH,"dashboard read, not archived"
385,Table 4,12,6.0,Table 4,instrument_extra.py section 8,6.0,RUN,MATCH,
386,Table 4,12,"1,700",Table 4,data/ahrefs_prefixes_2026-10-12.csv,1700.0,FILE,MATCH,"dashboard read, not archived"
387,Table 4,12,516,Table 4,data/semrush_prefixes_2026-10-12.csv,516.0,FILE,MATCH,"dashboard read, not archived"
388,Table 4,12,3.3,Table 4,instrument_extra.py section 8,3.3,RUN,MATCH,
389,Table 4,12,129,Table 4,instrument_extra.py section 8; age recomputed from the file,129.0,RUN,MATCH,
390,Table 4,12,"312,000",Table 4,data/ahrefs_prefixes_2026-10-12.csv,312000.0,FILE,MATCH,"dashboard read, not archived"
391,Table 4,12,"2,051,269",Table 4,data/semrush_prefixes_2026-10-12.csv,2051269.0,FILE,MATCH,"dashboard read, not archived"
392,Table 4,12,6.57,Table 4,instrument_extra.py section 8,6.57,RUN,MATCH,
393,Table 4,12,99.4%,Table 4,instrument_extra.py section 8,99.4,RUN,MATCH,
394,Table 4,12,6.61,Table 4,instrument_extra.py section 8,6.61,RUN,MATCH,
395,Table 4,12,"14,700",Table 4,data/ahrefs_prefixes_2026-10-12.csv,14700.0,FILE,MATCH,"dashboard read, not archived"
396,Table 4,12,"306,952",Table 4,data/semrush_prefixes_2026-10-12.csv,306952.0,FILE,MATCH,"dashboard read, not archived"
397,Table 4,12,20.9,Table 4,instrument_extra.py section 8,20.9,RUN,MATCH,
398,Table 4,12,"4,100",Table 4,data/ahrefs_prefixes_2026-10-12.csv,4100.0,FILE,MATCH,"dashboard read, not archived"
399,Table 4,12,"3,527",Table 4,data/semrush_prefixes_2026-10-12.csv,3527.0,FILE,MATCH,"dashboard read, not archived"
400,Table 4,12,1.2,Table 4,instrument_extra.py section 8,1.2,RUN,MATCH,
401,Table 4,12,132,Table 4,instrument_extra.py section 8; age recomputed from the file,132.0,RUN,MATCH,
402,Table 4,12,"214,000",Table 4,data/ahrefs_prefixes_2026-10-12.csv,214000.0,FILE,MATCH,"dashboard read, not archived"
403,Table 4,12,"219,600",Table 4,data/semrush_prefixes_2026-10-12.csv,219600.0,FILE,MATCH,"dashboard read, not archived"
404,Table 4,12,1.03,Table 4,instrument_extra.py section 8,1.03,RUN,MATCH,
405,Table 4,12,99.3%,Table 4,instrument_extra.py section 8,99.3,RUN,MATCH,
406,Table 4,12,1.03,Table 4,instrument_extra.py section 8,1.03,RUN,MATCH,
407,Table 4,12,"5,300",Table 4,data/ahrefs_prefixes_2026-10-12.csv,5300.0,FILE,MATCH,"dashboard read, not archived"
408,Table 4,12,"32,000",Table 4,data/semrush_prefixes_2026-10-12.csv,32000.0,FILE,MATCH,"dashboard read, not archived"
409,Table 4,12,6.0,Table 4,instrument_extra.py section 8,6.0,RUN,MATCH,
410,Table 4,12,"1,600",Table 4,data/ahrefs_prefixes_2026-10-12.csv,1600.0,FILE,MATCH,"dashboard read, not archived"
411,Table 4,12,"2,042",Table 4,data/semrush_prefixes_2026-10-12.csv,2042.0,FILE,MATCH,"dashboard read, not archived"
412,Table 4,12,0.8,Table 4,instrument_extra.py section 8,0.8,RUN,MATCH,
413,Table 4,12,133,Table 4,instrument_extra.py section 8; age recomputed from the file,133.0,RUN,MATCH,
414,Table 4,12,"8,900",Table 4,data/ahrefs_prefixes_2026-10-12.csv,8900.0,FILE,MATCH,"dashboard read, not archived"
415,Table 4,12,"2,200",Table 4,data/semrush_prefixes_2026-10-12.csv,2200.0,FILE,MATCH,"dashboard read, not archived"
416,Table 4,12,0.25,Table 4,instrument_extra.py section 8,0.25,RUN,MATCH,
417,Table 4,12,42.6%,Table 4,instrument_extra.py section 8,42.6,RUN,MATCH,
418,Table 4,12,0.58,Table 4,instrument_extra.py section 8,0.58,RUN,MATCH,
419,Table 4,12,"1,300",Table 4,data/ahrefs_prefixes_2026-10-12.csv,1300.0,FILE,MATCH,"dashboard read, not archived"
420,Table 4,12,"4,800",Table 4,data/semrush_prefixes_2026-10-12.csv,4800.0,FILE,MATCH,"dashboard read, not archived"
421,Table 4,12,3.7,Table 4,instrument_extra.py section 8,3.7,RUN,MATCH,
422,Table 4,12,284,Table 4,data/ahrefs_prefixes_2026-10-12.csv,284.0,FILE,MATCH,"dashboard read, not archived"
423,Table 4,12,62,Table 4,data/semrush_prefixes_2026-10-12.csv,62.0,FILE,MATCH,"dashboard read, not archived"
424,Table 4,12,4.6,Table 4,instrument_extra.py section 8,4.6,RUN,MATCH,
425,Figure 5,12,−0.11,printed inside fig4_prefixes.pdf,data/analyze.py,-0.11,RUN,MATCH,label in the shipped figure; the figure script reruns to identical bytes (PNG)
426,§5.5,12,Twelve,"4,800 | 3.7 | 284 | 62 | 4.6 | ![Figure 5. Twelve URL prefixes on one domain, b",data/analyze.py,12.0,RUN,MATCH,
427,§5.5,11,−0.11,"etween age and the unmatched visits ratio is −0.11 over twelve prefixes, with a",data/analyze.py,-0.11,RUN,MATCH,
428,§5.5,11,twelve,"and the unmatched visits ratio is −0.11 over twelve prefixes, with a Fisher 95% i",data/analyze.py,12.0,RUN,MATCH,
429,§5.5,11,−0.64,"elve prefixes, with a Fisher 95% interval of −0.64 to +0.49 and a permutation p",data/analyze.py,-0.64,RUN,MATCH,
430,§5.5,11,+0.49,"ixes, with a Fisher 95% interval of −0.64 to +0.49 and a permutation p of 0.73;",data/analyze.py,0.49,RUN,MATCH,
431,§5.5,11,0.73,val of −0.64 to +0.49 and a permutation p of 0.73; territory-matched it is −0.2,data/analyze.py,0.73,RUN,MATCH,
432,§5.5,11,−0.28,rmutation p of 0.73; territory-matched it is −0.28; excluding the area-code sect,data/analyze.py,-0.28,RUN,MATCH,
433,§5.5,11,+0.15,−0.28; excluding the area-code section it is +0.15. Twelve prefixes give about 3,data/analyze.py,0.15,RUN,MATCH,
434,§5.5,11,Twelve,excluding the area-code section it is +0.15. Twelve prefixes give about 38% power,data/analyze.py,12.0,RUN,MATCH,
435,§5.5,11,38,tion it is +0.15. Twelve prefixes give about 38% power to detect a correlatio,data/analyze.py,38.0,RUN,MATCH,
436,§5.5,11,0.5,e about 38% power to detect a correlation of 0.5 (37.8% by the Fisher approxim,instrument_extra.py,0.5,RUN,MATCH,the alternative named in the printed line
437,§5.5,11,37.8,ut 38% power to detect a correlation of 0.5 (37.8% by the Fisher approximation),instrument_extra.py,37.8,RUN,MATCH,
438,§5.5,11,seven,"common value as sections mature, because the seven sections aged between seven a",instrument_extra.py,7.0,RUN,MATCH,
439,§5.5,11,eleven,se the seven sections aged between seven and eleven years sit anywhere from 0.25x,cross_sector_type_shares.csv: eleven sectors,11.0,CALC,MATCH,
440,§5.5,11,0.25,een seven and eleven years sit anywhere from 0.25x to 6.57x unmatched (0.46x to,instrument_extra.py,0.25,RUN,MATCH,
441,§5.5,11,6.57,and eleven years sit anywhere from 0.25x to 6.57x unmatched (0.46x to 6.61x ma,instrument_extra.py,6.57,RUN,MATCH,
442,§5.5,11,0.46,sit anywhere from 0.25x to 6.57x unmatched (0.46x to 6.61x matched). The age h,instrument_extra.py,0.46,RUN,MATCH,
443,§5.5,11,6.61,here from 0.25x to 6.57x unmatched (0.46x to 6.61x matched). The age hypothesis,instrument_extra.py,6.61,RUN,MATCH,
444,§5.5,11,27.1,nd the narrowing of the area-code ratio from 27.1x to 7.5x over three months is,arithmetic on Table 2 / its released CSV,27.141445,CALC,MATCH,
445,§5.5,11,7.5,rrowing of the area-code ratio from 27.1x to 7.5x over three months is reporte,arithmetic on Table 2 / its released CSV,7.469647,CALC,MATCH,
446,§5.5,11,one,tion on one section and not attributed. Only one prefix in the cross-section i,instrument_extra.py,1.0,RUN,MATCH,
447,§5.5,11,0.20,"from one fifth of Ahrefs' (/local/bundles/, 0.20x) to seven times it (/local/a",data/analyze.py,0.2,RUN,MATCH,
448,§5.5,11,7.24,".20x) to seven times it (/local/area-codes/, 7.24x), a spread of 1.55 orders of",data/analyze.py,7.24,RUN,MATCH,
449,§5.5,11,1.55,"it (/local/area-codes/, 7.24x), a spread of 1.55 orders of magnitude, with a m",data/analyze.py,1.55,RUN,MATCH,
450,§5.5,11,1.01,"f 1.55 orders of magnitude, with a median of 1.01 and six of twelve prefixes be",data/analyze.py,1.01,RUN,MATCH,
451,§5.5,11,six,"ders of magnitude, with a median of 1.01 and six of twelve prefixes below one.",data/analyze.py,6.0,RUN,MATCH,
452,§5.5,11,twelve,"magnitude, with a median of 1.01 and six of twelve prefixes below one. Matched f",data/analyze.py,12.0,RUN,MATCH,
453,§5.5,11,0.20,". Matched for territory the spread is wider (0.20x to 8.89x), the median is 1.0",data/analyze.py,0.2,RUN,MATCH,
454,§5.5,11,8.89,"for territory the spread is wider (0.20x to 8.89x), the median is 1.06, and fo",data/analyze.py,8.89,RUN,MATCH,
455,§5.5,11,1.06,"ead is wider (0.20x to 8.89x), the median is 1.06, and four of twelve are below",data/analyze.py,1.06,RUN,MATCH,
456,§5.5,11,four,"er (0.20x to 8.89x), the median is 1.06, and four of twelve are below one, beca",data/analyze.py,4.0,RUN,MATCH,
457,§5.5,11,twelve,"x to 8.89x), the median is 1.06, and four of twelve are below one, because two of",data/analyze.py,12.0,RUN,MATCH,
458,§5.5,11,two,"6, and four of twelve are below one, because two of the six sub-one prefixes c",/product-compare/ and /device-compare/ cross one when matched,2.0,CALC,MATCH,
459,§5.5,11,six,"of twelve are below one, because two of the six sub-one prefixes cross one on",data/analyze.py,6.0,RUN,MATCH,
460,§5.5,11,69.6,"on-US traffic is removed (/product-compare/, 69.6% US, from 0.75x to 1.07x; /de",data/ahrefs_prefixes_2026-10-12.csv,69.6,FILE,MATCH,dashboard read
461,§5.5,11,0.75,"s removed (/product-compare/, 69.6% US, from 0.75x to 1.07x; /device-compare/,","data/*.csv, ratio recomputed",0.745455,CALC,MATCH,
462,§5.5,11,1.07,"(/product-compare/, 69.6% US, from 0.75x to 1.07x; /device-compare/, 82.6% US,","data/*.csv, ratio recomputed",1.071055,CALC,MATCH,
463,§5.5,11,82.6,"% US, from 0.75x to 1.07x; /device-compare/, 82.6% US, from 0.99x to 1.20x); /e",data/ahrefs_prefixes_2026-10-12.csv,82.6,FILE,MATCH,dashboard read
464,§5.5,11,0.99,"x to 1.07x; /device-compare/, 82.6% US, from 0.99x to 1.20x); /es-us/local/, at","data/*.csv, ratio recomputed",0.988764,CALC,MATCH,
465,§5.5,11,1.20,"x; /device-compare/, 82.6% US, from 0.99x to 1.20x); /es-us/local/, at 42.6% US","data/*.csv, ratio recomputed",1.197051,CALC,MATCH,
466,§5.5,11,42.6,"US, from 0.99x to 1.20x); /es-us/local/, at 42.6% US, moves from 0.25x to 0.58",data/ahrefs_prefixes_2026-10-12.csv,42.6,FILE,MATCH,dashboard read
467,§5.5,11,0.25,"20x); /es-us/local/, at 42.6% US, moves from 0.25x to 0.58x and stays below one","data/*.csv, ratio recomputed",0.247191,CALC,MATCH,
468,§5.5,11,0.58,"-us/local/, at 42.6% US, moves from 0.25x to 0.58x and stays below one. The ter","data/*.csv, ratio recomputed",0.580261,CALC,MATCH,
469,§5.5,11,twelve,"or maps one onto the other. Taken across the twelve, the unmatched ratio has a ge",data/analyze.py,12.0,RUN,MATCH,
470,§5.5,11,1.13,the unmatched ratio has a geometric mean of 1.13 (bootstrap 95% interval 0.62,instrument_extra.py,1.13,RUN,MATCH,
471,§5.5,11,0.62,ometric mean of 1.13 (bootstrap 95% interval 0.62 to 2.12) and a geometric stan,instrument_extra.py,0.62,RUN,MATCH,
472,§5.5,11,2.12,mean of 1.13 (bootstrap 95% interval 0.62 to 2.12) and a geometric standard dev,instrument_extra.py,2.12,RUN,MATCH,
473,§5.5,11,3.1,"2.12) and a geometric standard deviation of 3.1 (1.9 to 4.1), a normal range",instrument_extra.py,3.13,RUN,MATCH,
474,§5.5,11,1.9,") and a geometric standard deviation of 3.1 (1.9 to 4.1), a normal range on th",instrument_extra.py,1.92,RUN,MATCH,
475,§5.5,11,4.1,"geometric standard deviation of 3.1 (1.9 to 4.1), a normal range on the log s",instrument_extra.py,4.14,RUN,MATCH,
476,§5.5,11,0.12,"1), a normal range on the log scale of about 0.12x to 10.6x; with twelve purpos",instrument_extra.py,0.12,RUN,MATCH,
477,§5.5,11,10.6,mal range on the log scale of about 0.12x to 10.6x; with twelve purposively cho,instrument_extra.py,10.61,RUN,MATCH,
478,§5.5,11,twelve,the log scale of about 0.12x to 10.6x; with twelve purposively chosen sections t,data/analyze.py,12.0,RUN,MATCH,
479,§5.5,11,twelve,"d disagree on their magnitudes.** Across the twelve prefixes, the rank correlatio",data/analyze.py,12.0,RUN,MATCH,
480,§5.5,11,+0.94,ween the two instruments' visit estimates is +0.94 (bootstrap 95% interval over,data/analyze.py,0.94,RUN,MATCH,
481,§5.5,11,+0.70,+0.94 (bootstrap 95% interval over prefixes +0.70 to +1.00; p < 0.001; Kendall',instrument_extra.py,0.7,RUN,MATCH,
482,§5.5,11,+1.00,ootstrap 95% interval over prefixes +0.70 to +1.00; p < 0.001; Kendall's tau +0.,instrument_extra.py,1.0,RUN,MATCH,
483,§5.5,11,0.001,"% interval over prefixes +0.70 to +1.00; p < 0.001; Kendall's tau +0.82, interva",instrument_extra.py,7e-06,RUN,MATCH,paper says p < 0.001; the script prints p=7e-06
484,§5.5,11,+0.82,"xes +0.70 to +1.00; p < 0.001; Kendall's tau +0.82, interval +0.57 to +1.00; 60",data/analyze.py,0.82,RUN,MATCH,
485,§5.5,11,+0.57,"00; p < 0.001; Kendall's tau +0.82, interval +0.57 to +1.00; 60 of 66 pairs conc",instrument_extra.py,0.57,RUN,MATCH,
486,§5.5,11,+1.00,".001; Kendall's tau +0.82, interval +0.57 to +1.00; 60 of 66 pairs concordant).",instrument_extra.py,1.0,RUN,MATCH,
487,§5.5,11,60,"endall's tau +0.82, interval +0.57 to +1.00; 60 of 66 pairs concordant). The",data/analyze.py,60.0,RUN,MATCH,
488,§5.5,11,66,"'s tau +0.82, interval +0.57 to +1.00; 60 of 66 pairs concordant). The vendor",data/analyze.py,66.0,RUN,MATCH,
489,§5.5,11,60,vendors agree on which section is larger in 60 of 66 pairs; what has unknown,data/analyze.py,60.0,RUN,MATCH,
490,§5.5,11,66,rs agree on which section is larger in 60 of 66 pairs; what has unknown sign,data/analyze.py,66.0,RUN,MATCH,
491,§5.5,11,51,", differ by more than a factor of three, all 51 are ordered alike; of the 15",instrument_extra.py,51,RUN,MATCH,19 + 32 printed in two bands
492,§5.5,11,15,"r of three, all 51 are ordered alike; of the 15 pairs within a factor of thre",instrument_extra.py,15.0,RUN,MATCH,
493,§5.5,11,9,"e; of the 15 pairs within a factor of three, 9 are. Read by the factor on ea",instrument_extra.py,9.0,RUN,MATCH,
494,§5.5,11,40,"y the factor on each instrument instead, all 40 pairs more than three times a",instrument_extra.py,40.0,RUN,MATCH,
495,§5.5,11,16,"imes apart on both are ordered alike, as are 16 of the 18 more than three tim",instrument_extra.py,16.0,RUN,MATCH,
496,§5.5,11,18,"on both are ordered alike, as are 16 of the 18 more than three times apart o",instrument_extra.py,18.0,RUN,MATCH,
497,§5.5,11,the other two are six to seven times apart on one instrument and about equal on the other,e times apart on exactly one (the other two are six to seven times apart on one instrument and about equal on the other) and 4 of the 8 wit,"instrument_extra.py section 10: 7.25x and 6.09x on one, 1.10x and 1.05x on the other",agrees,RUN,MATCH,statement in words
498,§5.5,11,4,instrument and about equal on the other) and 4 of the 8 within a factor of t,instrument_extra.py,4.0,RUN,MATCH,
499,§5.5,11,8,t and about equal on the other) and 4 of the 8 within a factor of three on b,instrument_extra.py,8.0,RUN,MATCH,
500,§5.5,11,Semrush reports more ranking keywords than Ahrefs on every prefix,"timates do not follow them.** Semrush reports more ranking keywords than Ahrefs on every prefix, by between 2.0x an",data/*.csv,agrees,CALC,MATCH,statement in words
501,§5.5,11,2.0,"ords than Ahrefs on every prefix, by between 2.0x and 20.9x. The rank correlat",data/analyze.py,2.0,RUN,MATCH,
502,§5.5,11,20.9,"Ahrefs on every prefix, by between 2.0x and 20.9x. The rank correlation betwee",data/analyze.py,20.9,RUN,MATCH,
503,§5.5,11,+0.17,"en the keyword ratio and the visits ratio is +0.17 over all twelve, and +0.52 wi",data/analyze.py,0.17,RUN,MATCH,
504,§5.5,11,twelve,"ratio and the visits ratio is +0.17 over all twelve, and +0.52 with the area-code",data/analyze.py,12.0,RUN,MATCH,
505,§5.5,11,+0.52,"e visits ratio is +0.17 over all twelve, and +0.52 with the area-code section ex",data/analyze.py,0.52,RUN,MATCH,
506,§5.5,11,16.1,ndles/ has the second-largest keyword ratio (16.1x) and the smallest visits rat,instrument_extra.py,16.1,RUN,MATCH,
507,§5.5,12,0.20,"ratio (16.1x) and the smallest visits ratio (0.20x). Across sections, then, the",data/analyze.py,0.2,RUN,MATCH,
508,§5.5,12,0.60,ionship with the visits ratio (two-sided p = 0.60 over all twelve and 0.10 with,instrument_extra.py,0.6,RUN,MATCH,
509,§5.5,12,twelve,he visits ratio (two-sided p = 0.60 over all twelve and 0.10 without the area-cod,data/analyze.py,12.0,RUN,MATCH,
510,§5.5,12,0.10,atio (two-sided p = 0.60 over all twelve and 0.10 without the area-code section,instrument_extra.py,0.1,RUN,MATCH,
511,§5.5,12,7.24,"ree most.** It has the highest visits ratio (7.24x unmatched, 8.89x matched; /s",data/analyze.py,7.24,RUN,MATCH,
512,§5.5,12,8.89,"s the highest visits ratio (7.24x unmatched, 8.89x matched; /stores/ is next at",data/analyze.py,8.89,RUN,MATCH,
513,§5.5,12,6.57,"nmatched, 8.89x matched; /stores/ is next at 6.57x) and the highest referring-d",data/analyze.py,6.57,RUN,MATCH,
514,§5.5,12,11.3,57x) and the highest referring-domain ratio (11.3x) of the twelve. The referrin,instrument_extra.py,11.3,RUN,MATCH,
515,§5.5,12,twelve,ighest referring-domain ratio (11.3x) of the twelve. The referring-domain outlier,data/analyze.py,12.0,RUN,MATCH,
516,§5.5,13,158.3K,ng.** Semrush's AI-visibility panel reported 158.3K mentions and 29.5K cited page,single_reads_2026-10.csv (158.3K),158300.0,FILE,MATCH,"dashboard read, not archived"
517,§5.5,13,29.5K,isibility panel reported 158.3K mentions and 29.5K cited pages for every one of,single_reads_2026-10.csv (29.5K),29500.0,FILE,MATCH,"dashboard read, not archived"
518,§5.5,13,twelve,"s and 29.5K cited pages for every one of the twelve subfolders, identically, on 1",data/analyze.py,12.0,RUN,MATCH,
519,§5.5,13,"158,100","r (Section 5.3 quotes the 10 October read of 158,100 and 29,600). Those figures ar",single_reads_2026-10.csv,158100.0,FILE,MATCH,"dashboard read, not archived"
520,§5.5,13,"29,600",".3 quotes the 10 October read of 158,100 and 29,600). Those figures are domain-sc",single_reads_2026-10.csv,29600.0,FILE,MATCH,"dashboard read, not archived"
521,§5.5,13,Twelve,"e compared at the prefix level. **Limits.** Twelve prefixes, one domain, one rea",data/analyze.py,12.0,RUN,MATCH,
522,§5.5,13,one,efix and close to that horizon for two more; one prefix under twenty-one month,instrument_extra.py,1.0,RUN,MATCH,
523,§5.6,13,27.1,"− T|) ≥ |A − B| / 2. At the August ratio of 27.1x, the two readings cannot bot",arithmetic on Table 2 / its released CSV,27.141445,CALC,MATCH,
524,§5.6,13,5.2,"readings cannot both lie within a factor of 5.2, the square root of 27.1, of",reproducer's recomputation (recompute.py),5.209745,CALC,MATCH,
525,§5.6,13,27.1,"e within a factor of 5.2, the square root of 27.1, of the true value, so at lea",arithmetic on Table 2 / its released CSV,27.141445,CALC,MATCH,
526,§5.6,13,13,er: the larger of the two errors is at least 13 times the smaller reading. Th,reproducer's recomputation (recompute.py),13.070723,CALC,MATCH,
527,§5.6,13,27.1,does and does not support.** The ratio falls 27.1 → 10.2 → 7.5 over three month,arithmetic on Table 2 / its released CSV,27.141445,CALC,MATCH,
528,§5.6,13,10.2,d does not support.** The ratio falls 27.1 → 10.2 → 7.5 over three months on th,arithmetic on Table 2 / its released CSV,10.22138,CALC,MATCH,
529,§5.6,13,7.5,not support.** The ratio falls 27.1 → 10.2 → 7.5 over three months on this pre,arithmetic on Table 2 / its released CSV,7.469647,CALC,MATCH,
530,§5.6,13,twelve,the hypothesis; Section 5.5 tested it across twelve prefixes and found no detecta,data/analyze.py,12.0,RUN,MATCH,
531,§5.6,13,7.47,"nd 11 October, the divergence decomposes as 7.47x = 2.02x (keyword universe) ×",instrument_extra.py,7.47,RUN,MATCH,
532,§5.6,13,2.02,"tober, the divergence decomposes as 7.47x = 2.02x (keyword universe) × 3.70x (",instrument_extra.py,2.02,RUN,MATCH,
533,§5.6,13,3.70,poses as 7.47x = 2.02x (keyword universe) × 3.70x (estimated visits per rankin,instrument_extra.py,3.7,RUN,MATCH,
534,§5.6,13,35,so the keyword universe accounts for about 35% of the divergence in log ter,instrument_extra.py,35.0,RUN,MATCH,
535,§5.6,13,8.62,"rldwide (keywords read on 12 October), it is 8.62x = 3.19x (keyword universe) ×",instrument_extra.py,8.62,RUN,MATCH,
536,§5.6,13,3.19,"(keywords read on 12 October), it is 8.62x = 3.19x (keyword universe) × 2.70x (",instrument_extra.py,3.19,RUN,MATCH,
537,§5.6,13,2.70,"r), it is 8.62x = 3.19x (keyword universe) × 2.70x (per keyword), and the keywo",instrument_extra.py,2.7,RUN,MATCH,
538,§5.6,13,54,and the keyword universe accounts for about 54%. How Semrush aggregates its,instrument_extra.py,54.0,RUN,MATCH,
539,§5.6,13,8.62,ative. Matching worldwide to worldwide gives 8.62x for October and 26.7x to 29.,instrument_extra.py,8.62,RUN,MATCH,
540,§5.6,13,26.7,ide to worldwide gives 8.62x for October and 26.7x to 29.9x in the first two mo,arithmetic on Table 2 / its released CSV,26.681771,CALC,MATCH,
541,§5.6,13,29.9,rldwide gives 8.62x for October and 26.7x to 29.9x in the first two months (Tab,arithmetic on Table 2 / its released CSV,29.860816,CALC,MATCH,
542,§5.6,13,18.5,"US to US, deflating the Ahrefs figure by the 18.5% non-US share of its own esti",single_reads_2026-10.csv,18.5,FILE,MATCH,"dashboard read, not archived"
543,§5.6,13,9.17,"S share of its own estimated visits, gives **9.17x** for October against the 7.",arithmetic on Table 2 / its released CSV,9.165211,CALC,MATCH,
544,§5.6,13,7.5,"its, gives **9.17x** for October against the 7.5x unmatched. Applying the same",arithmetic on Table 2 / its released CSV,7.469647,CALC,MATCH,
545,§5.6,13,31.8,"me share to July, August and September gives 31.8x, 33.3x and 12.5x (Table 2);",arithmetic on Table 2 / its released CSV,31.774757,CALC,MATCH,
546,§5.6,13,33.3,"e to July, August and September gives 31.8x, 33.3x and 12.5x (Table 2); the sha",arithmetic on Table 2 / its released CSV,33.302387,CALC,MATCH,
547,§5.6,13,12.5,"August and September gives 31.8x, 33.3x and 12.5x (Table 2); the share was rea",arithmetic on Table 2 / its released CSV,12.54157,CALC,MATCH,
548,§5.6,13,twelve,nding that bears on it most directly. Across twelve sections of one domain the ve,data/analyze.py,12.0,RUN,MATCH,
549,§5.6,13,0.20,n the vendor ratio on estimated visits spans 0.20x to 7.24x (0.20x to 8.89x ter,data/analyze.py,0.2,RUN,MATCH,
550,§5.6,13,7.24,dor ratio on estimated visits spans 0.20x to 7.24x (0.20x to 8.89x territory-ma,data/analyze.py,7.24,RUN,MATCH,
551,§5.6,13,0.20,"io on estimated visits spans 0.20x to 7.24x (0.20x to 8.89x territory-matched),",data/analyze.py,0.2,RUN,MATCH,
552,§5.6,13,8.89,"imated visits spans 0.20x to 7.24x (0.20x to 8.89x territory-matched), so no do",data/analyze.py,8.89,RUN,MATCH,
553,§5.6,13,60,"agree on which of two sections is larger in 60 of 66 pairs, so a single-vend",data/analyze.py,60.0,RUN,MATCH,
554,§5.6,13,66,"on which of two sections is larger in 60 of 66 pairs, so a single-vendor ran",data/analyze.py,66.0,RUN,MATCH,
555,§5.6,13,40,differ several-fold on both instruments (all 40 pairs more than three times a,instrument_extra.py,40.0,RUN,MATCH,
556,§5.6,13,9,on both) and less often when they are close (9 of the 15 pairs within a fact,instrument_extra.py,9.0,RUN,MATCH,
557,§5.6,13,15,and less often when they are close (9 of the 15 pairs within a factor of thre,instrument_extra.py,15.0,RUN,MATCH,
558,§5.6,13,two pairs six to seven times apart were ordered the other way,"ured on one instrument alone, two pairs six to seven times apart were ordered the other way on the second; the",instrument_extra.py section 10,agrees,RUN,MATCH,statement in words
559,§5.6,13,can differ by a factor of five below to nearly nine above,"other section's on the other, can differ by a factor of five below to nearly nine above. Growth measured on",analyze.py: 0.20x and 8.89x,agrees,RUN,MATCH,statement in words
560,§5.6,13,by a factor of five below to nearly nine above,"on's on the other, can differ by a factor of five below to nearly nine above. Growth measured on",analyze.py: 0.20x and 8.89x,agrees,RUN,MATCH,statement in words
561,§5.6,13,2.7,"wo instruments also differed, by a factor of 2.7 in one month (Section 5.1). B",instrument_extra.py,2.66,RUN,MATCH,
562,§5.6,14,77,; the longitudinal series is one prefix over 77 days and the cross-section is,26 July to 11 October 2026 by the calendar,77.0,CALC,MATCH,
563,§5.6,14,twelve,prefix over 77 days and the cross-section is twelve prefixes on one date. What is,data/analyze.py,12.0,RUN,MATCH,
564,§5.6,14,from a factor of five below to nearly nine above,"between sections of one site, from a factor of five below to nearly nine above, that no relationsh",analyze.py: 0.20x and 8.89x,agrees,RUN,MATCH,statement in words
565,§5.6,14,twelve,"onship with section age is detectable across twelve sections, only one of them un",data/analyze.py,12.0,RUN,MATCH,
566,§5.6,14,one,"e is detectable across twelve sections, only one of them under twenty-one mont",instrument_extra.py,1.0,RUN,MATCH,
567,§6.1,14,"47,485","e same industry allows a first run. It holds 47,485 Google reviews of 379 retail",supplement_r10.py (saved output),47485.0,SAVED,CANNOT RUN,agrees with the saved output; the script that prints it needs withheld data
568,§6.1,14,379,"first run. It holds 47,485 Google reviews of 379 retail locations of major US",supplement_r10.py (saved output),379.0,SAVED,CANNOT RUN,agrees with the saved output; the script that prints it needs withheld data
569,§6.1,14,"37,193","e and exported on 8 September 2026, of which 37,193 carry text, at 378 of the loc",supplement_r10.py (saved output),37193.0,SAVED,CANNOT RUN,agrees with the saved output; the script that prints it needs withheld data
570,§6.1,14,378,"ptember 2026, of which 37,193 carry text, at 378 of the locations. The rule by",supplement_r10.py (saved output),378.0,SAVED,CANNOT RUN,agrees with the saved output; the script that prints it needs withheld data
571,§6.1,14,1,n was not recorded. The export holds between 1 and 201 reviews per location,supplement_r10.py (saved output),1.0,SAVED,CANNOT RUN,agrees with the saved output; the script that prints it needs withheld data
572,§6.1,14,201,not recorded. The export holds between 1 and 201 reviews per location (median,supplement_r10.py (saved output),201.0,SAVED,CANNOT RUN,agrees with the saved output; the script that prints it needs withheld data
573,§6.1,14,145,tween 1 and 201 reviews per location (median 145) and dates reviews only relat,supplement_r10.py (saved output),145.0,SAVED,CANNOT RUN,agrees with the saved output; the script that prints it needs withheld data
574,§6.1,14,26,"wn; where owner responses name a carrier, at 26 locations, they name five dif",supplement_r10.py (saved output),26.0,SAVED,CANNOT RUN,agrees with the saved output; the script that prints it needs withheld data
575,§6.1,14,"42,994","ame five different carriers. It also holds a 42,994-node telecom taxonomy built b",supplement_r10.py (saved output),42994.0,SAVED,CANNOT RUN,agrees with the saved output; the script that prints it needs withheld data
576,§6.1,14,"1,898,584","built by the author's clustering engine from 1,898,584 keywords, each node carrying",supplement_r10.py (saved output),1898584.0,SAVED,CANNOT RUN,agrees with the saved output; the script that prints it needs withheld data
577,§6.1,14,"37,193","the sum over the nodes that carry it. Of the 37,193 reviews, 20,663 (55.6%) linke",supplement_r10.py (saved output),37193.0,SAVED,CANNOT RUN,agrees with the saved output; the script that prints it needs withheld data
578,§6.1,14,"20,663","nodes that carry it. Of the 37,193 reviews, 20,663 (55.6%) linked to at least on",analyze_reviews.py (saved output),20663.0,SAVED,CANNOT RUN,agrees with the saved output; the script that prints it needs withheld data
579,§6.1,14,55.6,"hat carry it. Of the 37,193 reviews, 20,663 (55.6%) linked to at least one of 2",analyze_reviews.py (saved output),55.6,SAVED,CANNOT RUN,agrees with the saved output; the script that prints it needs withheld data
580,§6.1,14,"27,817","ws, 20,663 (55.6%) linked to at least one of 27,817 linkable labels, at 2.25 labe",m2_from_counts.py,27817.0,RUN,MATCH,
581,§6.1,14,2.25,"o at least one of 27,817 linkable labels, at 2.25 labels per linked review, and",analyze_reviews.py (saved output),2.25,SAVED,CANNOT RUN,agrees with the saved output; the script that prints it needs withheld data
582,§6.1,14,"1,008","abels, at 2.25 labels per linked review, and 1,008 labels were mentioned at leas",m2_from_counts.py,1008.0,RUN,MATCH,
583,§6.1,14,17,least once. At the level of the taxonomy's 17 top-level branches the two si,m2_from_counts.py,17.0,RUN,MATCH,
584,§6.1,14,+0.75,tions and the share of search volume is then +0.75 (bootstrap 95% interval over,m2_from_counts.py,0.748,RUN,MATCH,
585,§6.1,14,+0.44,"+0.75 (bootstrap 95% interval over branches +0.44 to +0.90; p < 0.001, 17 branc",m2_from_counts.py,0.443,RUN,MATCH,
586,§6.1,14,+0.90,"ootstrap 95% interval over branches +0.44 to +0.90; p < 0.001, 17 branches; Figu",m2_from_counts.py,0.9,RUN,MATCH,
587,§6.1,14,0.001,"% interval over branches +0.44 to +0.90; p < 0.001, 17 branches; Figure 6b), and",m2_from_counts.py,0.00056,RUN,MATCH,paper says p < 0.001; the script prints p=0.00056
588,§6.1,14,17,"val over branches +0.44 to +0.90; p < 0.001, 17 branches; Figure 6b), and +0.",m2_from_counts.py,17.0,RUN,MATCH,
589,§6.1,14,+0.47,".90; p < 0.001, 17 branches; Figure 6b), and +0.47 (+0.01 to +0.78; p = 0.06) if",m2_from_counts.py,0.468,RUN,MATCH,
590,§6.1,14,+0.01,"< 0.001, 17 branches; Figure 6b), and +0.47 (+0.01 to +0.78; p = 0.06) if each l",m2_from_counts.py,0.006,RUN,MATCH,
591,§6.1,14,+0.78,"17 branches; Figure 6b), and +0.47 (+0.01 to +0.78; p = 0.06) if each label's me",m2_from_counts.py,0.783,RUN,MATCH,
592,§6.1,14,0.06,"; Figure 6b), and +0.47 (+0.01 to +0.78; p = 0.06) if each label's mentions go",m2_from_counts.py,0.058,RUN,MATCH,
593,§6.1,14,+0.78,s is attributed. An earlier computation gave +0.78; it summed nested volumes ove,analyze_reviews.py (saved output),0.777,SAVED,CANNOT RUN,"the superseded computation, still printed by that script; agrees with the saved output; the script that prints it needs withheld data"
594,§6.1,14,66.8,ded. The shares differ widely: carriers draw 66.8% of review mentions and 14.9%,m2_from_counts.py,66.8,RUN,MATCH,
595,§6.1,14,14.9,": carriers draw 66.8% of review mentions and 14.9% of search volume, devices 11",m2_from_counts.py,14.9,RUN,MATCH,
596,§6.1,14,11.0,"mentions and 14.9% of search volume, devices 11.0% and 32.7%, broadband 4.0% an",m2_from_counts.py,11.0,RUN,MATCH,
597,§6.1,14,32.7,"nd 14.9% of search volume, devices 11.0% and 32.7%, broadband 4.0% and 18.1%. A",m2_from_counts.py,32.7,RUN,MATCH,
598,§6.1,14,4.0,"h volume, devices 11.0% and 32.7%, broadband 4.0% and 18.1%. At the level of t",m2_from_counts.py,4.0,RUN,MATCH,
599,§6.1,14,18.1,"devices 11.0% and 32.7%, broadband 4.0% and 18.1%. At the level of topics the",m2_from_counts.py,18.1,RUN,MATCH,
600,§6.1,14,"1,008","l of topics the two barely agree. Across the 1,008 labels that at least one revi",m2_from_counts.py,1008.0,RUN,MATCH,
601,§6.1,14,+0.18,etween review mentions and monthly volume is +0.18 (bootstrap 95% interval over,"m2_label_counts.csv, to five decimals",0.184869,CALC,MATCH,
602,§6.1,14,+0.12,is +0.18 (bootstrap 95% interval over labels +0.12 to +0.25; Kendall's tau +0.13,m2_from_counts.py,0.124,RUN,MATCH,
603,§6.1,14,+0.25,(bootstrap 95% interval over labels +0.12 to +0.25; Kendall's tau +0.13); counti,m2_from_counts.py,0.245,RUN,MATCH,
604,§6.1,14,+0.13,"al over labels +0.12 to +0.25; Kendall's tau +0.13); counting the 26,809 linkabl",m2_label_counts.csv,0.131702,CALC,MATCH,
605,§6.1,14,"26,809","to +0.25; Kendall's tau +0.13); counting the 26,809 linkable labels that no revie",m2_label_counts.csv,26809,CALC,MATCH,
606,§6.1,14,+0.27,"abels that no review mentions as zero, it is +0.27 (+0.26 to +0.28). It is +0.28",m2_from_counts.py,0.273,RUN,MATCH,
607,§6.1,14,+0.26,"hat no review mentions as zero, it is +0.27 (+0.26 to +0.28). It is +0.28 among",m2_from_counts.py,0.26,RUN,MATCH,
608,§6.1,14,+0.28,"view mentions as zero, it is +0.27 (+0.26 to +0.28). It is +0.28 among the 213 l","same seeded resampling as m2_from_counts.py, five decimals",0.284982,CALC,MATCH,
609,§6.1,14,+0.28,"as zero, it is +0.27 (+0.26 to +0.28). It is +0.28 among the 213 labels with at",m2_label_counts.csv (ranks are enough for this correlation),0.281843,CALC,MATCH,
610,§6.1,14,213,0.27 (+0.26 to +0.28). It is +0.28 among the 213 labels with at least twenty m,m2_label_counts.csv,213,CALC,MATCH,
611,§6.1,14,+0.16,"13 labels with at least twenty mentions, and +0.16 among the 106 labels mentione",analyze_reviews.py (saved output),0.16,SAVED,CANNOT RUN,agrees with the saved output; the script that prints it needs withheld data
612,§6.1,14,106,"t least twenty mentions, and +0.16 among the 106 labels mentioned at least twe",analyze_reviews.py (saved output),106.0,SAVED,CANNOT RUN,agrees with the saved output; the script that prints it needs withheld data
613,§6.1,14,0.001,"aws: these intervals, and the p-values below 0.001 the scripts print, are too na","m2_from_counts.py: p=3.4e-09 (+0.185), p=0 and p=2.2e-07 (own volumes); paper says below 0.001",0.0,RUN,MATCH,
614,§6.1,14,"1,008","em (`supplement_r10.py`, section 12). Of the 1,008 labels, 367 (36.4%) carry und",m2_from_counts.py,1008.0,RUN,MATCH,
615,§6.1,14,367,"t_r10.py`, section 12). Of the 1,008 labels, 367 (36.4%) carry under 1,000 mon",analyze_reviews.py (saved output),367.0,SAVED,CANNOT RUN,agrees with the saved output; the script that prints it needs withheld data
616,§6.1,14,36.4,".py`, section 12). Of the 1,008 labels, 367 (36.4%) carry under 1,000 monthly s",analyze_reviews.py (saved output),36.4,SAVED,CANNOT RUN,agrees with the saved output; the script that prints it needs withheld data
617,§6.1,14,"1,000","Of the 1,008 labels, 367 (36.4%) carry under 1,000 monthly searches and 106 (10.",analyze_reviews.py (saved output),1000.0,SAVED,CANNOT RUN,the threshold named in the saved line; agrees with the saved output; the script that prints it needs withheld data
618,§6.1,14,106,"6.4%) carry under 1,000 monthly searches and 106 (10.5%) carry none. A label's",m2_label_counts.csv: mentioned labels at the lowest volume rank,106,CALC,MATCH,
619,§6.1,14,10.5,"carry under 1,000 monthly searches and 106 (10.5%) carry none. A label's volum",106 / 1008,10.515873,CALC,MATCH,
620,§6.1,14,+0.16,"ren's), the two label-level correlations are +0.16 and +0.26. Several variants a",m2_from_counts.py,0.162,RUN,MATCH,
621,§6.1,14,+0.26,e two label-level correlations are +0.16 and +0.26. Several variants are reporte,m2_from_counts.py,0.258,RUN,MATCH,
622,§6.1,14,200,"protocol and none of the hypotheses, judged 200 links drawn uniformly from th",r2_link_check.py,200.0,RUN,MATCH,
623,§6.1,14,"46,517","s, judged 200 links drawn uniformly from the 46,517: 65% to 67% are correct (Wils",r2_link_check.py,46517.0,RUN,MATCH,
624,§6.1,14,65,"d 200 links drawn uniformly from the 46,517: 65% to 67% are correct (Wilson 9",r2_link_check.py,65.0,RUN,MATCH,
625,§6.1,14,67,"inks drawn uniformly from the 46,517: 65% to 67% are correct (Wilson 95% inte",r2_link_check.py,66.8,RUN,MATCH,
626,§6.1,14,58,"67% are correct (Wilson 95% intervals about 58% to 73%), and the two agree o",r2_link_check.py,58.2,RUN,MATCH,
627,§6.1,14,73,"e correct (Wilson 95% intervals about 58% to 73%), and the two agree on 95.5%",r2_link_check.py,73.0,RUN,MATCH,
628,§6.1,14,95.5,"vals about 58% to 73%), and the two agree on 95.5% of the items (Cohen's kappa",r2_link_check.py,95.5,RUN,MATCH,
629,§6.1,14,0.90,o agree on 95.5% of the items (Cohen's kappa 0.90). The errors lie almost entir,r2_link_check.py,0.9,RUN,MATCH,
630,§6.1,14,"single-word labels, which are right about half the time","errors lie almost entirely in single-word labels, which are right about half the time (for example ""Thank",r2_link_check.py: 48.0% and 50.0%,agrees,RUN,MATCH,statement in words
631,§6.1,14,95,"so first names), while multi-word labels are 95% to 96% right. Restricted, af",r2_link_check.py,94.5,RUN,MATCH,
632,§6.1,14,96,"t names), while multi-word labels are 95% to 96% right. Restricted, after thi",r2_link_check.py,95.8,RUN,MATCH,
633,§6.1,14,+0.91,"word labels, the branch-level correlation is +0.91 (bootstrap 95% interval +0.74",m2_from_counts.py,0.914,RUN,MATCH,
634,§6.1,14,+0.74,correlation is +0.91 (bootstrap 95% interval +0.74 to +0.98) with split attribut,m2_from_counts.py,0.735,RUN,MATCH,
635,§6.1,14,+0.98,on is +0.91 (bootstrap 95% interval +0.74 to +0.98) with split attribution and +,m2_from_counts.py,0.983,RUN,MATCH,
636,§6.1,14,+0.65,"l +0.74 to +0.98) with split attribution and +0.65 with modal attribution, the l",m2_from_counts.py,0.649,RUN,MATCH,
637,§6.1,14,+0.24,"l-level correlation over mentioned labels is +0.24 (+0.16 to +0.33), and carrier",m2_from_counts.py,0.243,RUN,MATCH,
638,§6.1,14,+0.16,"correlation over mentioned labels is +0.24 (+0.16 to +0.33), and carriers still",m2_from_counts.py,0.158,RUN,MATCH,
639,§6.1,14,+0.33,"ion over mentioned labels is +0.24 (+0.16 to +0.33), and carriers still draw 56%",m2_from_counts.py,0.326,RUN,MATCH,
640,§6.1,14,56,"24 (+0.16 to +0.33), and carriers still draw 56% of review mentions against 1",m2_from_counts.py,56.1,RUN,MATCH,
641,§6.1,14,15,rs still draw 56% of review mentions against 15% of search volume. The conclu,m2_from_counts.py,14.9,RUN,MATCH,
642,§6.1,14,"6,620","tice had identified is the cleanest case. Of 6,620 one- and two-star reviews, 92",analyze_reviews.py (saved output),6620.0,SAVED,CANNOT RUN,agrees with the saved output; the script that prints it needs withheld data
643,§6.1,14,924,"st case. Of 6,620 one- and two-star reviews, 924 (14.0%, Wilson 95% interval 1",analyze_reviews.py (saved output),924.0,SAVED,CANNOT RUN,agrees with the saved output; the script that prints it needs withheld data
644,§6.1,14,14.0,"se. Of 6,620 one- and two-star reviews, 924 (14.0%, Wilson 95% interval 13.1% t",analyze_reviews.py (saved output),14.0,SAVED,CANNOT RUN,agrees with the saved output; the script that prints it needs withheld data
645,§6.1,14,13.1,"tar reviews, 924 (14.0%, Wilson 95% interval 13.1% to 14.8%) match a pattern fo",supplement_r10.py (saved output),13.1,SAVED,CANNOT RUN,agrees with the saved output; the script that prints it needs withheld data
646,§6.1,14,14.8,"ws, 924 (14.0%, Wilson 95% interval 13.1% to 14.8%) match a pattern for waiting",supplement_r10.py (saved output),14.8,SAVED,CANNOT RUN,agrees with the saved output; the script that prints it needs withheld data
647,§6.1,14,1.9,"waiting, long line, hours in line), against 1.9% (1.8% to 2.1%) of five-star",analyze_reviews.py (saved output),1.9,SAVED,CANNOT RUN,agrees with the saved output; the script that prints it needs withheld data
648,§6.1,14,1.8,"ng, long line, hours in line), against 1.9% (1.8% to 2.1%) of five-star review",supplement_r10.py (saved output),1.8,SAVED,CANNOT RUN,agrees with the saved output; the script that prints it needs withheld data
649,§6.1,14,2.1,"line, hours in line), against 1.9% (1.8% to 2.1%) of five-star reviews. The s",supplement_r10.py (saved output),2.1,SAVED,CANNOT RUN,agrees with the saved output; the script that prints it needs withheld data
650,§6.1,14,100,ive-star reviews. The same annotators judged 100 of the 924 matches: 83% to 85,r2_link_check.py,100.0,RUN,MATCH,
651,§6.1,14,924,views. The same annotators judged 100 of the 924 matches: 83% to 85% are compl,r2_link_check.py,924.0,RUN,MATCH,
652,§6.1,14,83,me annotators judged 100 of the 924 matches: 83% to 85% are complaints about,r2_link_check.py,83.0,RUN,MATCH,
653,§6.1,14,85,tators judged 100 of the 924 matches: 83% to 85% are complaints about waiting,r2_link_check.py,84.8,RUN,MATCH,
654,§6.1,14,0.93,"are complaints about waiting (Cohen's kappa 0.93), and about nine in ten of th",r2_link_check.py,0.93,RUN,MATCH,
655,§6.1,14,nine,"bout waiting (Cohen's kappa 0.93), and about nine in ten of those concern waiti",r2_link_check.py: 90.5% and 89.2% in store,9.0,RUN,MATCH,nine in ten
656,§6.1,14,12,"ose concern waiting in the store, so roughly 12% of one- and two-star reviews",r2_link_check.py,11.9,RUN,MATCH,
657,§6.1,15,1.9,"m in a store. The whole taxonomy, built from 1.9 million keywords, holds 11 la",supplement_r10.py (saved output),1.898584,SAVED,CANNOT RUN,"1,898,584; agrees with the saved output; the script that prints it needs withheld data"
658,§6.1,15,11,"nomy, built from 1.9 million keywords, holds 11 labels containing ""wait"", wit",supplement_r10.py (saved output),11.0,SAVED,CANNOT RUN,agrees with the saved output; the script that prints it needs withheld data
659,§6.1,15,622,"rds, holds 11 labels containing ""wait"", with 622 searches a month between them",supplement_r10.py (saved output),622.0,SAVED,CANNOT RUN,agrees with the saved output; the script that prints it needs withheld data
660,§6.1,15,12,"n name; the one that reviews mention carries 12. Eight labels name a remedy,",analyze_reviews.py (saved output),12.0,SAVED,CANNOT RUN,agrees with the saved output; the script that prints it needs withheld data
661,§6.1,15,"13,170","edy, appointments, queues or callbacks, with 13,170 searches a month between them",supplement_r10.py (saved output),13170.0,SAVED,CANNOT RUN,agrees with the saved output; the script that prints it needs withheld data
662,Figure 6,16,"1,008",printed inside fig9_reviews.pdf,m2_from_counts.py,1008.0,RUN,MATCH,label in the shipped figure; the figure itself cannot be redrawn (licensed export)
663,Figure 6,16,+0.18,printed inside fig9_reviews.pdf,"m2_label_counts.csv, to five decimals",0.184869,CALC,MATCH,label in the shipped figure; the figure itself cannot be redrawn (licensed export)
664,Figure 6,16,+0.75,printed inside fig9_reviews.pdf,m2_from_counts.py,0.748,RUN,MATCH,label in the shipped figure; the figure itself cannot be redrawn (licensed export)
665,Figure 6,16,17,printed inside fig9_reviews.pdf,m2_from_counts.py,17.0,RUN,MATCH,label in the shipped figure; the figure itself cannot be redrawn (licensed export)
666,§6.1,16,"37,193","ool-derived demand on one industry taxonomy: 37,193 Google reviews of 378 retail",supplement_r10.py (saved output),37193.0,SAVED,CANNOT RUN,agrees with the saved output; the script that prints it needs withheld data
667,§6.1,16,378,"industry taxonomy: 37,193 Google reviews of 378 retail locations of major US",supplement_r10.py (saved output),378.0,SAVED,CANNOT RUN,agrees with the saved output; the script that prints it needs withheld data
668,§6.1,16,"42,994","ns of major US telecom carriers, linked to a 42,994-node taxonomy carrying vendor",supplement_r10.py (saved output),42994.0,SAVED,CANNOT RUN,agrees with the saved output; the script that prints it needs withheld data
669,§6.1,16,"1,008","h DataForSEO). (a) Each marker is one of the 1,008 taxonomy labels mentioned in",m2_from_counts.py,1008.0,RUN,MATCH,
670,§6.1,16,17,of search volume for the nine largest of the 17 top-level branches. Only aggr,m2_from_counts.py,17.0,RUN,MATCH,
671,§6.1,15,about two in three are correct,"y, exact-match links of which about two in three are correct, relative review da",r2_link_check.py: 65.0% to 66.8%,agrees,RUN,MATCH,statement in words
672,§6.2,15,372,est count against the vendor's volume on the 372 area codes The reviews above,wiki_demand_analysis.py,372.0,RUN,MATCH,
673,§6.2,15,372,e can re-read to the digit. Every one of the 372 geographic area codes in serv,wiki_demand_analysis.py,372.0,RUN,MATCH,
674,§6.2,15,240,"hared with the codes of its overlay complex (240 articles: 125 about one code,",wiki_demand_analysis.py,240.0,RUN,MATCH,
675,§6.2,15,125,"codes of its overlay complex (240 articles: 125 about one code, 102 about two",wiki_demand_supplement.py,125.0,RUN,MATCH,
676,§6.2,15,102,"y complex (240 articles: 125 about one code, 102 about two, 13 about three to",wiki_demand_supplement.py,102.0,RUN,MATCH,
677,§6.2,15,13,"articles: 125 about one code, 102 about two, 13 about three to five), and the",wiki_demand_supplement.py,13.0,RUN,MATCH,
678,§6.2,15,four,"pre-launch keywords that name it. The plan, four predictions and the analysis",cross_sector_ai_citation_study.md and wikipedia_demand_372.md: P1 to P4 in each,4.0,FILE,MATCH,
679,§6.2,15,05:10,"and submitted for an OpenTimestamps stamp at 05:10 UTC on 31 October 2026, befor",wikipedia_demand_372_manifest.txt,05:10,FILE,MATCH,
680,§6.2,15,"1,497","d_372.md`). The collection followed at once, 1,497 requests to two public APIs f","lines in the released resolution, redirects and pageviews files",1497,CALC,MATCH,
681,§6.2,15,05:11,"once, 1,497 requests to two public APIs from 05:11 to 05:19 UTC, before the stam",collection_log.txt,05:11,FILE,MATCH,
682,§6.2,15,05:19,"97 requests to two public APIs from 05:11 to 05:19 UTC, before the stamp reached",collection_log.txt,05:19,FILE,MATCH,
683,§6.2,15,"973,943","ore the stamp reached a Bitcoin block (block 973,943, mined at 06:51 UTC): the pro","wikipedia_demand_372_manifest.txt.ots, read here; blockstream.info block data",973934.0,BLOCK,MISMATCH,"973,943 is a valid attestation but not the first: the proof holds three, 973,934 (05:44:22 UTC), 973,943 (06:51:59 UTC) and 973,953 (08:19:43 UTC); each computed digest equals that block's merkle root"
684,§6.2,15,06:51,"hed a Bitcoin block (block 973,943, mined at 06:51 UTC): the proof dates the pla","blockstream.info, block 973,934",05:44,BLOCK,MISMATCH,"the paper's 06:51 is block 973,943's time; the stamp first reached a block at 05:44:22 UTC, 24 minutes after the read ended (05:19:45)"
685,§6.2,15,two,":51 UTC): the proof dates the plan to within two hours of the read, and the or",05:10 stamp to 05:44:22 first block (34 minutes); 06:51:59 for the block the paper names,2.0,BLOCK,MATCH,"still true of either block, but loose: 34 minutes from the stamp to the first block"
686,§6.2,15,so that a request by any name for an article is counted once,"each code's resolution path, so that a request by any name for an article is counted once; no title was missi",pageviews.jsonl to pageviews_monthly.csv to wiki_groups.csv recomputed: no difference,agrees,CALC,MATCH,statement in words
687,§6.2,15,no title was missing and none lacked data,r an article is counted once; no title was missing and none lacked data. The items a review,"wiki_demand_analysis.py; pageviews.jsonl: 1,249 responses, all status 200",agrees,CALC,MATCH,statement in words
688,§6.2,15,240,"d not at all on the magnitudes.** Across the 240 articles, the rank correlatio",wiki_demand_analysis.py,240.0,RUN,MATCH,
689,§6.2,15,+0.45,r's summed volume and the year's requests is +0.45 (bootstrap 95% interval +0.34,wiki_demand_supplement.py,0.44598,RUN,MATCH,
690,§6.2,15,+0.34,'s requests is +0.45 (bootstrap 95% interval +0.34 to +0.54; Kendall's tau +0.30,wiki_demand_analysis.py,0.344,RUN,MATCH,
691,§6.2,15,+0.54,ts is +0.45 (bootstrap 95% interval +0.34 to +0.54; Kendall's tau +0.30; Figure,wiki_demand_analysis.py,0.541,RUN,MATCH,
692,§6.2,15,+0.30,"p 95% interval +0.34 to +0.54; Kendall's tau +0.30; Figure 7), and +0.54 (+0.45",wiki_demand_analysis.py,0.303,RUN,MATCH,
693,§6.2,15,+0.54,"o +0.54; Kendall's tau +0.30; Figure 7), and +0.54 (+0.45 to +0.62) between the",wiki_demand_analysis.py,0.541,RUN,MATCH,
694,§6.2,15,+0.45,"; Kendall's tau +0.30; Figure 7), and +0.54 (+0.45 to +0.62) between the number",wiki_demand_analysis.py,0.448,RUN,MATCH,
695,§6.2,15,+0.62,"'s tau +0.30; Figure 7), and +0.54 (+0.45 to +0.62) between the number of matche",wiki_demand_analysis.py,0.623,RUN,MATCH,
696,§6.2,15,"Prediction P1 (positive, with an interval excluding zero) held","atched keywords and requests. Prediction P1 (positive, with an interval excluding zero) held; P2 (a point estima",wiki_demand_analysis.py: P1 HELD,agrees,RUN,MATCH,statement in words
697,§6.2,15,"P2 (a point estimate between +0.40 and +0.80, the band inside which Measurement 2's branch-level estimates fall) held at its boundary","nterval excluding zero) held; P2 (a point estimate between +0.40 and +0.80, the band inside which Measurement 2's branch-level estimates fall) held at its boundary, because the interv",wiki_demand_analysis.py; m2_from_counts.py,agrees,RUN,MATCH,statement in words
698,§6.2,15,+0.40,"ing zero) held; P2 (a point estimate between +0.40 and +0.80, the band inside wh",wikipedia_demand_372.md (P2),0.4,FILE,MATCH,fixed in the stamped plan
699,§6.2,15,+0.80,"held; P2 (a point estimate between +0.40 and +0.80, the band inside which Measur",wikipedia_demand_372.md (P2),0.8,FILE,MATCH,fixed in the stamped plan
700,§6.2,15,+0.40,"t its boundary, because the interval crosses +0.40; P4 (every code covered by an",wikipedia_demand_372.md (P2),0.4,FILE,MATCH,fixed in the stamped plan
701,§6.2,15,P4 (every code covered by an article that names it) held,e the interval crosses +0.40; P4 (every code covered by an article that names it) held. The magnitudes are,wiki_demand_analysis.py,agrees,RUN,MATCH,statement in words
702,§6.2,15,1.5,"articles, a geometric standard deviation of 1.5 (7,989 to 120,065 in the year",wiki_demand_analysis.py,1.5,RUN,MATCH,
703,§6.2,15,"7,989","cles, a geometric standard deviation of 1.5 (7,989 to 120,065 in the year, 87.5%",wiki_demand_supplement.py,7989.0,RUN,MATCH,
704,§6.2,15,"120,065","eometric standard deviation of 1.5 (7,989 to 120,065 in the year, 87.5% of article",wiki_demand_supplement.py,120065.0,RUN,MATCH,
705,§6.2,15,87.5,"iation of 1.5 (7,989 to 120,065 in the year, 87.5% of articles between 15,000 a",wiki_demand_supplement.py,87.5,RUN,MATCH,
706,§6.2,15,"15,000","0,065 in the year, 87.5% of articles between 15,000 and 50,000), while the vendor",wiki_demand_supplement.py,15000.0,RUN,MATCH,band named in the printed line
707,§6.2,15,"50,000","e year, 87.5% of articles between 15,000 and 50,000), while the vendor's summed v",wiki_demand_supplement.py,50000.0,RUN,MATCH,band named in the printed line
708,§6.2,15,16.7,"hile the vendor's summed volumes have one of 16.7 (50 to 3,704,650 searches a m",wiki_demand_analysis.py,16.69,RUN,MATCH,
709,§6.2,15,50,"he vendor's summed volumes have one of 16.7 (50 to 3,704,650 searches a month",wiki_demand_supplement.py,50.0,RUN,MATCH,
710,§6.2,15,"3,704,650","dor's summed volumes have one of 16.7 (50 to 3,704,650 searches a month), so monthly",wiki_demand_supplement.py,3704650.0,RUN,MATCH,
711,§6.2,15,0.3,onthly searches per monthly request run from 0.3 at the 10th percentile to 244,wiki_demand_analysis.py,0.3,RUN,MATCH,
712,§6.2,15,244,"quest run from 0.3 at the 10th percentile to 244 at the 90th (median 35), a ge",wiki_demand_analysis.py,243.7,RUN,MATCH,
713,§6.2,15,35,"e 10th percentile to 244 at the 90th (median 35), a geometric standard deviat",wiki_demand_analysis.py,34.8,RUN,MATCH,
714,§6.2,15,14.5,"edian 35), a geometric standard deviation of 14.5 against the 3.1 that Measurem",wiki_demand_analysis.py,14.48,RUN,MATCH,
715,§6.2,15,3.1,etric standard deviation of 14.5 against the 3.1 that Measurement 1 reports fo,instrument_extra.py,3.13,RUN,MATCH,
716,§6.2,15,twelve,"urement 1 reports for the vendor pair across twelve prefixes (P3, held; the plan",data/analyze.py,12.0,RUN,MATCH,
717,§6.2,15,"(P3, held;","r pair across twelve prefixes (P3, held; the plan calls this",wiki_demand_analysis.py,agrees,RUN,MATCH,statement in words
718,§6.2,15,0.9,volume at a Pearson correlation above about 0.9). Whatever the public count m,wikipedia_demand_372.md (P3),0.9,FILE,MATCH,"as the plan states it, 'at a comparable spread'; the paper drops that qualifier; at the observed spreads (16.69 and 1.50) the ratio's geometric SD cannot fall below 11.1, so P3 could not have failed at any correlation"
719,§6.2,15,the vendor's figure spreads the class across five orders of magnitude where the count spreads it across one,copy of the vendor's volume: the vendor's figure spreads the class across five orders of magnitude where the count spreads it across one. ![Figure 7. A pub,wiki_demand_supplement.py: 4.87 and 1.18 decades,agrees,RUN,MATCH,statement in words
720,Figure 7,16,+0.45,printed inside fig11_wikipedia.pdf,wiki_demand_supplement.py,0.44598,RUN,MATCH,label in the shipped figure; the figure script reruns to identical bytes (PNG)
721,Figure 7,16,+0.34,printed inside fig11_wikipedia.pdf,wiki_demand_analysis.py,0.344,RUN,MATCH,label in the shipped figure; the figure script reruns to identical bytes (PNG)
722,Figure 7,16,+0.54,printed inside fig11_wikipedia.pdf,wiki_demand_analysis.py,0.541,RUN,MATCH,label in the shipped figure; the figure script reruns to identical bytes (PNG)
723,Figure 7,16,240,printed inside fig11_wikipedia.pdf,wiki_demand_analysis.py,240.0,RUN,MATCH,label in the shipped figure; the figure script reruns to identical bytes (PNG)
724,Figure 7,16,125,printed inside fig11_wikipedia.pdf,wiki_demand_supplement.py,125.0,RUN,MATCH,label in the shipped figure; the figure script reruns to identical bytes (PNG)
725,§6.2,16,372,est count against the vendor's volume on the 372 area codes. Each marker is on,wiki_demand_analysis.py,372.0,RUN,MATCH,
726,§6.2,16,240,"ach marker is one English Wikipedia article (240): its requests per month, Wik",wiki_demand_analysis.py,240.0,RUN,MATCH,
727,§6.2,15,+0.45,** Shifting the window a month earlier gives +0.45; the six months outside the F,wiki_demand_supplement.py,0.44511,RUN,MATCH,
728,§6.2,15,+0.45,"ion's reclassification of automated traffic, +0.45; twelve times the median mont",wiki_demand_supplement.py,0.45001,RUN,MATCH,
729,§6.2,15,4.6,"article, for codes 327 and 870, had a month 4.6 times its median), +0.44; dro",wiki_demand_supplement.py,4.6,RUN,MATCH,
730,§6.2,15,+0.44,"and 870, had a month 4.6 times its median), +0.44; dropping the six articles th",wiki_demand_supplement.py,0.44109,RUN,MATCH,
731,§6.2,15,+0.46,"ober 2025 or a code with no matched keyword, +0.46; the first two full months af",wiki_demand_analysis.py,0.457,RUN,MATCH,
732,§6.2,15,+0.39,"two full months after the section's launch, +0.39 (+0.29 to +0.49), with the pu",wiki_demand_supplement.py,0.39423,RUN,MATCH,
733,§6.2,15,+0.29,"ll months after the section's launch, +0.39 (+0.29 to +0.49), with the public co",wiki_demand_analysis.py,0.289,RUN,MATCH,
734,§6.2,15,+0.49,"after the section's launch, +0.39 (+0.29 to +0.49), with the public count itsel",wiki_demand_analysis.py,0.491,RUN,MATCH,
735,§6.2,15,+0.85,lic count itself stable between the windows (+0.85). Counting an article's curre,wiki_demand_analysis.py,0.85,RUN,MATCH,
736,§6.2,15,+0.31,"nting an article's current title alone gives +0.31, partly because ten articles",wiki_demand_supplement.py,0.31498,RUN,MATCH,
737,§6.2,15,44,"ly renamed as overlay codes were added, with 44% to 100% of their requests ar",wiki_demand_supplement.py,44.0,RUN,MATCH,
738,§6.2,15,100,"med as overlay codes were added, with 44% to 100% of their requests arriving t",wiki_demand_supplement.py,100.0,RUN,MATCH,
739,§6.2,15,+0.37,"s that are now redirects (without those ten, +0.37 on the title alone against +0",wiki_demand_supplement.py,0.36572,RUN,MATCH,
740,§6.2,15,+0.43,"those ten, +0.37 on the title alone against +0.43 on all titles; `wiki_demand_s",wiki_demand_supplement.py,0.43366,RUN,MATCH,
741,§6.2,15,9.3,"igures the stamped script does not). Pooled, 9.3% of requests arrive through r",wiki_demand_analysis.py,9.3,RUN,MATCH,
742,§6.2,15,0.7,"ugh redirect titles; for the median article, 0.7%. Among the 125 articles abou",wiki_demand_analysis.py,0.7,RUN,MATCH,
743,§6.2,15,125,"les; for the median article, 0.7%. Among the 125 articles about one code the c",wiki_demand_supplement.py,125.0,RUN,MATCH,
744,§6.2,15,+0.30,5 articles about one code the correlation is +0.30 (+0.12 to +0.46): a shared ar,wiki_demand_supplement.py,0.29919,RUN,MATCH,
745,§6.2,15,+0.12,les about one code the correlation is +0.30 (+0.12 to +0.46): a shared article p,wiki_demand_analysis.py,0.116,RUN,MATCH,
746,§6.2,15,+0.46,one code the correlation is +0.30 (+0.12 to +0.46): a shared article pools seve,wiki_demand_analysis.py,0.457,RUN,MATCH,
747,§6.2,16,372,"the same shape as Section 6.1's: on the same 372 entities, a free public count",wiki_demand_analysis.py,372.0,RUN,MATCH,
748,§6.2,16,+0.45,"ree only roughly on which carry more demand (+0.45, against +0.47 to +0.75 for t",wiki_demand_supplement.py,0.44598,RUN,MATCH,
749,§6.2,16,+0.47,"y on which carry more demand (+0.45, against +0.47 to +0.75 for the taxonomy's b",m2_from_counts.py,0.468,RUN,MATCH,
750,§6.2,16,+0.75,"h carry more demand (+0.45, against +0.47 to +0.75 for the taxonomy's branches)",m2_from_counts.py,0.748,RUN,MATCH,
751,§6.2,16,+0.41,"between the Content Gap Score and the count, +0.41, is not a test of the score,",wiki_demand_analysis_output.txt (project run; the release run prints not available),0.413,SAVED,CANNOT RUN,the release run prints 'not available'; the per-code scores are not in the bundle; agrees with the saved output; the script that prints it needs withheld data
752,§7,16,eleven,"Measurement 3: what AI answers cite, across eleven sectors and eight answer surf",cross_sector_type_shares.csv: eleven sectors,11.0,CALC,MATCH,
753,§7,16,eight,"t AI answers cite, across eleven sectors and eight answer surfaces This measure",cross_sector_type_shares.csv: eight surfaces,8.0,CALC,MATCH,
754,§7.1,16,22:21,"-learning brands, made on 12 October between 22:21 and 22:26, under an hour befo",project copy of cross_sector_sensitivity.py (saved output),22:21,SAVED,CANNOT RUN,agrees with the saved output; the script that prints it needs withheld data
755,§7.1,16,22:26,"brands, made on 12 October between 22:21 and 22:26, under an hour before the fir",project copy of cross_sector_sensitivity.py (saved output),22:26,SAVED,CANNOT RUN,agrees with the saved output; the script that prints it needs withheld data
756,§7.1,16,28,"d domain on all four Google views and ranked 28th on ChatGPT, 4th on Perplexi",project copy of cross_sector_sensitivity.py (saved output),28.0,SAVED,CANNOT RUN,agrees with the saved output; the script that prints it needs withheld data
757,§7.1,16,4,"our Google views and ranked 28th on ChatGPT, 4th on Perplexity, 5th on Gemin",project copy of cross_sector_sensitivity.py (saved output),4.0,SAVED,CANNOT RUN,agrees with the saved output; the script that prints it needs withheld data
758,§7.1,16,5,"d ranked 28th on ChatGPT, 4th on Perplexity, 5th on Gemini and 9th on Copilo",project copy of cross_sector_sensitivity.py (saved output),5.0,SAVED,CANNOT RUN,agrees with the saved output; the script that prints it needs withheld data
759,§7.1,16,9,"hatGPT, 4th on Perplexity, 5th on Gemini and 9th on Copilot, and reddit.com",project copy of cross_sector_sensitivity.py (saved output),9.0,SAVED,CANNOT RUN,agrees with the saved output; the script that prints it needs withheld data
760,§7.1,17,240,e top three on every surface except Copilot (240th); these figures are printed,project copy of cross_sector_sensitivity.py (saved output),240.0,SAVED,CANNOT RUN,agrees with the saved output; the script that prints it needs withheld data
761,§7.2,17,14,nd the prompt-level sample was stopped after 14 of 88 exports (Section 13). T,cross_sector_ai_citation_study.md,14.0,FILE,MATCH,
762,§7.2,17,88,prompt-level sample was stopped after 14 of 88 exports (Section 13). The fra,11 sectors x 8 surfaces,88.0,CALC,MATCH,
763,§7.2,17,eleven,"of 88 exports (Section 13). The frame is the eleven GICS sectors of the S&P 500,",cross_sector_type_shares.csv: eleven sectors,11.0,CALC,MATCH,
764,§7.2,17,109,"fund pages (holdings as of 9 October 2026): 109 companies, because Communicat",cross_sector_companies.csv,109,CALC,MATCH,
765,§7.2,17,eight,"or, the cited-domains table was exported for eight vendor views of six answer pr",cross_sector_type_shares.csv: eight surfaces,8.0,CALC,MATCH,
766,§7.2,17,"1,000","ity; Gemini; Copilot). Each export holds the 1,000 domains found in the most ans",cross_sector_cells.csv: export_rows is 1000 in all 88 cells,1000.0,CALC,MATCH,
767,§7.2,17,760,"the most this table exports, which reduce to 760 to 975 registrable domains; t",section7_from_aggregates.py,760.0,RUN,MATCH,
768,§7.2,17,975,"t this table exports, which reduce to 760 to 975 registrable domains; the 88 e",section7_from_aggregates.py,975.0,RUN,MATCH,
769,§7.2,17,88,"educe to 760 to 975 registrable domains; the 88 exports are analyzed, and an",cross_sector_type_shares.csv: 88 rows,88.0,CALC,MATCH,
770,§7.2,17,"20,389,967","ten companies. Summed over sectors it holds 20,389,967 answer records, from 18,763 (",section7_from_aggregates.py,20389967.0,RUN,MATCH,
771,§7.2,17,"18,763","ors it holds 20,389,967 answer records, from 18,763 (Utilities) to 7,766,466 (Con",section7_from_aggregates.py,18763.0,RUN,MATCH,
772,§7.2,17,"7,766,466","7 answer records, from 18,763 (Utilities) to 7,766,466 (Consumer Discretionary), not",section7_from_aggregates.py,7766466.0,RUN,MATCH,
773,§7.2,18,"1,000","s, Medium, Substack, DEV, GitHub), among the 1,000 domains found in the most ans",cross_sector_cells.csv: export_rows is 1000 in all 88 cells,1000.0,CALC,MATCH,
774,§7.3,17,"In every one of the eleven sectors, the lowest of the four Google views","most between answer surfaces. In every one of the eleven sectors, the lowest of the four Google views gave video and comm",section7_from_aggregates.py: 11/11,agrees,RUN,MATCH,statement in words
775,§7.3,17,eleven,"between answer surfaces. In every one of the eleven sectors, the lowest of the fo",cross_sector_type_shares.csv: eleven sectors,11.0,CALC,MATCH,
776,§7.3,17,21.3,"ross sectors and views, the median share was 21.3% on the Google views (range 8",section7_from_aggregates.py,21.3,RUN,MATCH,
777,§7.3,17,8.1,n share was 21.3% on the Google views (range 8.1% to 35.8%; 95% bootstrap inte,section7_from_aggregates.py,8.1,RUN,MATCH,
778,§7.3,17,35.8,was 21.3% on the Google views (range 8.1% to 35.8%; 95% bootstrap interval over,section7_from_aggregates.py,35.8,RUN,MATCH,
779,§7.3,17,17.2,o 35.8%; 95% bootstrap interval over sectors 17.2% to 26.7%) against 2.1% on th,section7_from_aggregates.py,17.2,RUN,MATCH,
780,§7.3,17,26.7,95% bootstrap interval over sectors 17.2% to 26.7%) against 2.1% on the other f,section7_from_aggregates.py,26.7,RUN,MATCH,
781,§7.3,17,2.1,nterval over sectors 17.2% to 26.7%) against 2.1% on the other four (range 0.3,section7_from_aggregates.py,2.1,RUN,MATCH,
782,§7.3,17,0.3,26.7%) against 2.1% on the other four (range 0.3% to 16.7%; interval 1.7% to 2,section7_from_aggregates.py,0.3,RUN,MATCH,
783,§7.3,17,16.7,"gainst 2.1% on the other four (range 0.3% to 16.7%; interval 1.7% to 2.7%), and",section7_from_aggregates.py,16.7,RUN,MATCH,
784,§7.3,17,1.7,"he other four (range 0.3% to 16.7%; interval 1.7% to 2.7%), and by surface 0.6",section7_from_aggregates.py,1.7,RUN,MATCH,
785,§7.3,17,2.7,"four (range 0.3% to 16.7%; interval 1.7% to 2.7%), and by surface 0.6% on Cop",section7_from_aggregates.py,2.7,RUN,MATCH,
786,§7.3,17,0.6,"6.7%; interval 1.7% to 2.7%), and by surface 0.6% on Copilot, 0.9% on ChatGPT,",section7_from_aggregates.py,0.6,RUN,MATCH,
787,§7.3,17,0.9,"7% to 2.7%), and by surface 0.6% on Copilot, 0.9% on ChatGPT, 4.6% on Perplexi",section7_from_aggregates.py,0.9,RUN,MATCH,
788,§7.3,17,4.6,"by surface 0.6% on Copilot, 0.9% on ChatGPT, 4.6% on Perplexity and 9.2% on Ge",section7_from_aggregates.py,4.6,RUN,MATCH,
789,§7.3,17,9.2,"lot, 0.9% on ChatGPT, 4.6% on Perplexity and 9.2% on Gemini. The bootstrap res",section7_from_aggregates.py,9.2,RUN,MATCH,
790,§7.3,17,24.6,"prompt-based surfaces, the Google median is 24.6%. youtube.com was among the t",section7_from_aggregates.py,24.6,RUN,MATCH,
791,§7.3,17,38,ins other than the sector's own companies in 38 of the 44 sector-by-Google-vi,section7_from_aggregates.py,38.0,RUN,MATCH,
792,§7.3,17,44,than the sector's own companies in 38 of the 44 sector-by-Google-view cells a,section7_from_aggregates.py,44.0,RUN,MATCH,
793,§7.3,17,44,ctor-by-Google-view cells and in none of the 44 others; its median rank was 1,section7_from_aggregates.py,44.0,RUN,MATCH,
794,§7.3,17,1,"n none of the 44 others; its median rank was 1 on AI Overviews, 2 on AI Mode",section7_from_aggregates.py,1.0,RUN,MATCH,
795,§7.3,17,2,"hers; its median rank was 1 on AI Overviews, 2 on AI Mode, 7 on Perplexity a",section7_from_aggregates.py,2.0,RUN,MATCH,
796,§7.3,17,7,"an rank was 1 on AI Overviews, 2 on AI Mode, 7 on Perplexity and Gemini, 151",section7_from_aggregates.py,7.0,RUN,MATCH,
797,§7.3,17,151,"s, 2 on AI Mode, 7 on Perplexity and Gemini, 151 on ChatGPT and 161 on Copilot",section7_from_aggregates.py,151.0,RUN,MATCH,
798,§7.3,17,161,"on Perplexity and Gemini, 151 on ChatGPT and 161 on Copilot (Figure 8b), where",section7_from_aggregates.py,161.0,RUN,MATCH,
799,§7.3,17,12.7,"t YouTube alone: without it, the medians are 12.7% and 1.6%, and the lowest Goo",section7_from_aggregates.py,12.7,RUN,MATCH,
800,§7.3,17,1.6,"alone: without it, the medians are 12.7% and 1.6%, and the lowest Google view",section7_from_aggregates.py,1.6,RUN,MATCH,
801,§7.3,17,7,le view exceeds the highest other surface in 7 of 11 sectors. The design can,section7_from_aggregates.py,7.0,RUN,MATCH,
802,§7.3,17,11,ew exceeds the highest other surface in 7 of 11 sectors. The design cannot sa,cross_sector_type_shares.csv: eleven sectors,11.0,CALC,MATCH,
803,§7.3,17,"Gemini, also Google's, is the highest of the other four","gh-share surface is Google's, Gemini, also Google's, is the highest of the other four, and Perplexity, wh",section7_from_aggregates.py,agrees,RUN,MATCH,statement in words
804,§7.3,17,2.7,ot supported: the median reference share was 2.7% on the other four surfaces a,section7_from_aggregates.py,2.7,RUN,MATCH,
805,§7.3,17,3.2,"was 2.7% on the other four surfaces against 3.2% on the Google views, and for",section7_from_aggregates.py,3.2,RUN,MATCH,
806,§7.3,18,1.1,"st 3.2% on the Google views, and forum sites 1.1% against 5.7%. On those four,",section7_from_aggregates.py,1.1,RUN,MATCH,
807,§7.3,18,5.7,"e Google views, and forum sites 1.1% against 5.7%. On those four, the largest",section7_from_aggregates.py,5.7,RUN,MATCH,
808,§7.3,18,14.1,"was the sector's own company domains (median 14.1%), a share the selection rule",section7_from_aggregates.py,14.1,RUN,MATCH,
809,§7.3,18,61,"fixed list does not classify, held a median 61% of incidences on the Google",section7_from_aggregates.py,61.1,RUN,MATCH,
810,§7.3,18,72,an 61% of incidences on the Google views and 72% on the other four (90% on Co,section7_from_aggregates.py,71.7,RUN,MATCH,
811,§7.3,18,90,"the Google views and 72% on the other four (90% on Copilot), so the classifi",section7_from_aggregates.py,89.9,RUN,MATCH,
812,§7.3,18,seventeen,d the claim here is about the share going to seventeen named video and community pla,"the video, forum, social and user_publishing sets in cross_sector.py, with x.com and twitter.com as one platform",17.0,CALC,MATCH,
813,§7.3,18,88,"than about every kind of source. Across the 88 cells, answer surface explain",cross_sector_type_shares.csv: 88 rows,88.0,CALC,MATCH,
814,§7.3,18,77,"Across the 88 cells, answer surface explains 77% of the variance of that shar",section7_from_aggregates.py,77.0,RUN,MATCH,
815,§7.3,18,70,t share (bootstrap 95% interval over sectors 70% to 91%) and sector 14% (5% t,section7_from_aggregates.py,70.0,RUN,MATCH,
816,§7.3,18,91,(bootstrap 95% interval over sectors 70% to 91%) and sector 14% (5% to 20%);,section7_from_aggregates.py,91.0,RUN,MATCH,
817,§7.3,18,14,interval over sectors 70% to 91%) and sector 14% (5% to 20%); for news (12% a,section7_from_aggregates.py,14.0,RUN,MATCH,
818,§7.3,18,5,val over sectors 70% to 91%) and sector 14% (5% to 20%); for news (12% again,section7_from_aggregates.py,5.0,RUN,MATCH,
819,§7.3,18,20,er sectors 70% to 91%) and sector 14% (5% to 20%); for news (12% against 73%),section7_from_aggregates.py,20.0,RUN,MATCH,
820,§7.3,18,12,"o 91%) and sector 14% (5% to 20%); for news (12% against 73%), government (26",section7_from_aggregates.py,12.0,RUN,MATCH,
821,§7.3,18,73,"ector 14% (5% to 20%); for news (12% against 73%), government (26% against 49",section7_from_aggregates.py,73.0,RUN,MATCH,
822,§7.3,18,26,"0%); for news (12% against 73%), government (26% against 49%) and the compani",section7_from_aggregates.py,26.0,RUN,MATCH,
823,§7.3,18,49,"s (12% against 73%), government (26% against 49%) and the companies' own doma",section7_from_aggregates.py,49.0,RUN,MATCH,
824,§7.3,18,40,"against 49%) and the companies' own domains (40% against 45%), sector explain",section7_from_aggregates.py,40.0,RUN,MATCH,
825,§7.3,18,45,"and the companies' own domains (40% against 45%), sector explains more (the",section7_from_aggregates.py,45.0,RUN,MATCH,
826,§7.3,18,88,the share of the total sum of squares of the 88 cell shares explained by the,cross_sector_type_shares.csv: 88 rows,88.0,CALC,MATCH,
827,§7.3,18,0.36,e on the Google views (mean pairwise Jaccard 0.36 to 0.40 across the 55 sector,section7_from_aggregates.py,0.36,RUN,MATCH,
828,§7.3,18,0.40,Google views (mean pairwise Jaccard 0.36 to 0.40 across the 55 sector pairs) t,section7_from_aggregates.py,0.4,RUN,MATCH,
829,§7.3,18,55,ean pairwise Jaccard 0.36 to 0.40 across the 55 sector pairs) than on the oth,section7_from_aggregates.py,55.0,RUN,MATCH,
830,§7.3,18,0.08,"the 55 sector pairs) than on the other four (0.08 to 0.23), a measure not plann",section7_from_aggregates.py,0.08,RUN,MATCH,
831,§7.3,18,0.23,"ector pairs) than on the other four (0.08 to 0.23), a measure not planned befor",section7_from_aggregates.py,0.23,RUN,MATCH,
832,§7.3,18,22.5,"st its direction reversed on search queries (22.5% against 24.2%), and in no ch",cross_sector_sensitivity2.py (saved output),22.5,SAVED,CANNOT RUN,agrees with the saved output; the script that prints it needs withheld data
833,§7.3,18,24.2,"on reversed on search queries (22.5% against 24.2%), and in no check did it app",cross_sector_sensitivity2.py (saved output),24.2,SAVED,CANNOT RUN,agrees with the saved output; the script that prints it needs withheld data
834,§7.3,18,0.23,n no check did it approach significance (p = 0.23 to 0.63). In several sectors,cross_sector_sensitivity2.py (saved output),0.23,SAVED,CANNOT RUN,agrees with the saved output; the script that prints it needs withheld data
835,§7.3,18,0.63,ck did it approach significance (p = 0.23 to 0.63). In several sectors one comp,cross_sector_sensitivity2.py (saved output),0.63,SAVED,CANNOT RUN,agrees with the saved output; the script that prints it needs withheld data
836,§7.3,18,94,"e all-surface export, Sherwin-Williams holds 94% of Materials, Amazon 75% of",cross_sector_sensitivity.py (saved output),93.9,SAVED,CANNOT RUN,agrees with the saved output; the script that prints it needs withheld data
837,§7.3,18,75,"rwin-Williams holds 94% of Materials, Amazon 75% of Consumer Discretionary, W",cross_sector_sensitivity.py (saved output),75.4,SAVED,CANNOT RUN,agrees with the saved output; the script that prints it needs withheld data
838,§7.3,18,65,"mazon 75% of Consumer Discretionary, Walmart 65% of Consumer Staples, Apple 6",cross_sector_sensitivity.py (saved output),65.4,SAVED,CANNOT RUN,agrees with the saved output; the script that prints it needs withheld data
839,§7.3,18,62,"nary, Walmart 65% of Consumer Staples, Apple 62% of Information Technology an",cross_sector_sensitivity.py (saved output),62.2,SAVED,CANNOT RUN,agrees with the saved output; the script that prints it needs withheld data
840,§7.3,18,55,"Apple 62% of Information Technology and Uber 55% of Industrials, so a sector",cross_sector_sensitivity.py (saved output),54.8,SAVED,CANNOT RUN,agrees with the saved output; the script that prints it needs withheld data
841,§7.4,18,"one held, one held in direction only and two failed","fore collection Of the four, one held, one held in direction only and two failed. P1, that youtube.c","section7_from_aggregates.py: P1 fails, P2 holds, P3 fails, P4 in direction with p 0.27 and 0.21",agrees,RUN,MATCH,statement in words
842,§7.4,19,9,failed as written: it held on AI Overviews (9 of 11 sectors on search queri,section7_from_aggregates.py,9.0,RUN,MATCH,
843,§7.4,19,11,"ed as written: it held on AI Overviews (9 of 11 sectors on search queries, 8",cross_sector_type_shares.csv: eleven sectors,11.0,CALC,MATCH,
844,§7.4,19,8,"verviews (9 of 11 sectors on search queries, 8 of 11 on prompts) and not on",section7_from_aggregates.py,8.0,RUN,MATCH,
845,§7.4,19,11,"ews (9 of 11 sectors on search queries, 8 of 11 on prompts) and not on AI Mod",cross_sector_type_shares.csv: eleven sectors,11.0,CALC,MATCH,
846,§7.4,19,2,"ies, 8 of 11 on prompts) and not on AI Mode (2 of 11 on each), where google.",section7_from_aggregates.py,2.0,RUN,MATCH,
847,§7.4,19,11,"8 of 11 on prompts) and not on AI Mode (2 of 11 on each), where google.com, a",cross_sector_type_shares.csv: eleven sectors,11.0,CALC,MATCH,
848,§7.4,19,93,"com, almost all of it www.google.com (median 93% and 98% of its incidences on",cross_sector_sensitivity2.py (saved output),93.0,SAVED,CANNOT RUN,agrees with the saved output; the script that prints it needs withheld data
849,§7.4,19,98,ost all of it www.google.com (median 93% and 98% of its incidences on the two,cross_sector_sensitivity2.py (saved output),98.0,SAVED,CANNOT RUN,agrees with the saved output; the script that prints it needs withheld data
850,§7.4,19,9,"every domain reduction tried; it would hold (9 of 11) if google.com, Google'",cross_sector_sensitivity.py (saved output),9.0,SAVED,CANNOT RUN,agrees with the saved output; the script that prints it needs withheld data
851,§7.4,19,11,"domain reduction tried; it would hold (9 of 11) if google.com, Google's answ",cross_sector_type_shares.csv: eleven sectors,11.0,CALC,MATCH,
852,§7.4,19,11,"in a majority of sectors, held on all three (11, 6 and 11 of 11). P3, that Re",section7_from_aggregates.py,11.0,RUN,MATCH,
853,§7.4,19,6,"majority of sectors, held on all three (11, 6 and 11 of 11). P3, that Reddi",section7_from_aggregates.py,6.0,RUN,MATCH,
854,§7.4,19,11,"ity of sectors, held on all three (11, 6 and 11 of 11). P3, that Reddit is am",section7_from_aggregates.py,11.0,RUN,MATCH,
855,§7.4,19,11,"sectors, held on all three (11, 6 and 11 of 11). P3, that Reddit is among th",cross_sector_type_shares.csv: eleven sectors,11.0,CALC,MATCH,
856,§7.4,19,3,"in a majority of sectors, failed: it held in 3 of 11, and ChatGPT was a fail",section7_from_aggregates.py,3.0,RUN,MATCH,
857,§7.4,19,11,"majority of sectors, failed: it held in 3 of 11, and ChatGPT was a failing su",cross_sector_type_shares.csv: eleven sectors,11.0,CALC,MATCH,
858,§7.4,19,eight,"11, and ChatGPT was a failing surface in all eight sectors where it did not hold",section7_from_aggregates.py,8.0,RUN,MATCH,
859,§7.4,19,26.9,"als is in neither group), held in direction (26.9% against 24.2% on search quer",section7_from_aggregates.py,26.9,RUN,MATCH,
860,§7.4,19,24.2,"her group), held in direction (26.9% against 24.2% on search queries, 29.6% aga",section7_from_aggregates.py,24.2,RUN,MATCH,
861,§7.4,19,29.6,"tion (26.9% against 24.2% on search queries, 29.6% against 24.4% on prompts) an",section7_from_aggregates.py,29.6,RUN,MATCH,
862,§7.4,19,24.4,"ainst 24.2% on search queries, 29.6% against 24.4% on prompts) and not beyond c",section7_from_aggregates.py,24.4,RUN,MATCH,
863,§7.4,19,0.27,yond chance (exact one-sided permutation p = 0.27 and 0.21). ### 7.5 Sensitivi,section7_from_aggregates.py,0.274,RUN,MATCH,
864,§7.4,19,0.21,ce (exact one-sided permutation p = 0.27 and 0.21). ### 7.5 Sensitivity None,section7_from_aggregates.py,0.21,RUN,MATCH,
865,§7.5,19,21.5,"nd in"" in place of ""Cited in"" (Google median 21.5%, other four 3.3%; lowest Goo",cross_sector_sensitivity.py (saved output),21.5,SAVED,CANNOT RUN,agrees with the saved output; the script that prints it needs withheld data
866,§7.5,19,3.3,"""Cited in"" (Google median 21.5%, other four 3.3%; lowest Google view above th",cross_sector_sensitivity.py (saved output),3.3,SAVED,CANNOT RUN,agrees with the saved output; the script that prints it needs withheld data
867,§7.5,19,11,"ogle view above the highest other surface in 11 of 11 sectors), with the larg",cross_sector_sensitivity.py (saved output),11.0,SAVED,CANNOT RUN,agrees with the saved output; the script that prints it needs withheld data
868,§7.5,19,11,"iew above the highest other surface in 11 of 11 sectors), with the largest si",cross_sector_type_shares.csv: eleven sectors,11.0,CALC,MATCH,
869,§7.5,19,22.0,"argest single host in place of summed hosts (22.0%, 2.4%, 11 of 11), and with 6",cross_sector_sensitivity.py (saved output),22.0,SAVED,CANNOT RUN,agrees with the saved output; the script that prints it needs withheld data
870,§7.5,19,2.4,"single host in place of summed hosts (22.0%, 2.4%, 11 of 11), and with 64 prop",cross_sector_sensitivity.py (saved output),2.4,SAVED,CANNOT RUN,agrees with the saved output; the script that prints it needs withheld data
871,§7.5,19,11,"host in place of summed hosts (22.0%, 2.4%, 11 of 11), and with 64 propertie",cross_sector_sensitivity.py (saved output),11.0,SAVED,CANNOT RUN,agrees with the saved output; the script that prints it needs withheld data
872,§7.5,19,11,"in place of summed hosts (22.0%, 2.4%, 11 of 11), and with 64 properties of t",cross_sector_type_shares.csv: eleven sectors,11.0,CALC,MATCH,
873,§7.5,19,64,"mmed hosts (22.0%, 2.4%, 11 of 11), and with 64 properties of the sector's co",cross_sector_company_properties.csv,64,CALC,MATCH,
874,§7.5,19,19.8,"le (Section 14), counted as company domains (19.8%, 2.1%, 10 of 11). The except",cross_sector_sensitivity.py (saved output),19.8,SAVED,CANNOT RUN,agrees with the saved output; the script that prints it needs withheld data
875,§7.5,19,2.1,"tion 14), counted as company domains (19.8%, 2.1%, 10 of 11). The exception is",cross_sector_sensitivity.py (saved output),2.1,SAVED,CANNOT RUN,agrees with the saved output; the script that prints it needs withheld data
876,§7.5,19,10,"4), counted as company domains (19.8%, 2.1%, 10 of 11). The exception is Comm",cross_sector_sensitivity.py (saved output),10.0,SAVED,CANNOT RUN,agrees with the saved output; the script that prints it needs withheld data
877,§7.5,19,11,"unted as company domains (19.8%, 2.1%, 10 of 11). The exception is Communicat",cross_sector_type_shares.csv: eleven sectors,11.0,CALC,MATCH,
878,§7.5,19,20.2,"ounted as theirs, the Google views fall from 20.2% to 32.4% to 5.9% to 12.7%, a",cross_sector_sensitivity.py (saved output),20.2,SAVED,CANNOT RUN,agrees with the saved output; the script that prints it needs withheld data
879,§7.5,19,32.4,"theirs, the Google views fall from 20.2% to 32.4% to 5.9% to 12.7%, and Gemini",cross_sector_sensitivity.py (saved output),32.4,SAVED,CANNOT RUN,agrees with the saved output; the script that prints it needs withheld data
880,§7.5,19,5.9,"the Google views fall from 20.2% to 32.4% to 5.9% to 12.7%, and Gemini's 9.2%",cross_sector_sensitivity.py (saved output),5.9,SAVED,CANNOT RUN,agrees with the saved output; the script that prints it needs withheld data
881,§7.5,19,12.7,"le views fall from 20.2% to 32.4% to 5.9% to 12.7%, and Gemini's 9.2% exceeds A",cross_sector_sensitivity.py (saved output),12.7,SAVED,CANNOT RUN,agrees with the saved output; the script that prints it needs withheld data
882,§7.5,19,9.2,"0.2% to 32.4% to 5.9% to 12.7%, and Gemini's 9.2% exceeds AI Mode on search qu",cross_sector_sensitivity.py (saved output),9.2,SAVED,CANNOT RUN,agrees with the saved output; the script that prints it needs withheld data
883,§7.5,19,100,"ueries. Restricting each export to its first 100, 250 or 500 rows gives Google",cross_sector_sensitivity.py (saved output),100.0,SAVED,CANNOT RUN,row limit named in the saved line; agrees with the saved output; the script that prints it needs withheld data
884,§7.5,19,250,"s. Restricting each export to its first 100, 250 or 500 rows gives Google medi",cross_sector_sensitivity.py (saved output),250.0,SAVED,CANNOT RUN,row limit named in the saved line; agrees with the saved output; the script that prints it needs withheld data
885,§7.5,19,500,"ricting each export to its first 100, 250 or 500 rows gives Google medians of",cross_sector_sensitivity.py (saved output),500.0,SAVED,CANNOT RUN,row limit named in the saved line; agrees with the saved output; the script that prints it needs withheld data
886,§7.5,19,30.6,"100, 250 or 500 rows gives Google medians of 30.6%, 26.3% and 23.3% against 3.0",cross_sector_sensitivity.py (saved output),30.6,SAVED,CANNOT RUN,agrees with the saved output; the script that prints it needs withheld data
887,§7.5,19,26.3,"0 or 500 rows gives Google medians of 30.6%, 26.3% and 23.3% against 3.0%, 2.6%",cross_sector_sensitivity.py (saved output),26.3,SAVED,CANNOT RUN,agrees with the saved output; the script that prints it needs withheld data
888,§7.5,19,23.3,"ows gives Google medians of 30.6%, 26.3% and 23.3% against 3.0%, 2.6% and 2.3%.",cross_sector_sensitivity.py (saved output),23.3,SAVED,CANNOT RUN,agrees with the saved output; the script that prints it needs withheld data
889,§7.5,19,3.0,"le medians of 30.6%, 26.3% and 23.3% against 3.0%, 2.6% and 2.3%. Shares there",cross_sector_sensitivity.py (saved output),3.0,SAVED,CANNOT RUN,agrees with the saved output; the script that prints it needs withheld data
890,§7.5,19,2.6,"ians of 30.6%, 26.3% and 23.3% against 3.0%, 2.6% and 2.3%. Shares therefore f",cross_sector_sensitivity.py (saved output),2.6,SAVED,CANNOT RUN,agrees with the saved output; the script that prints it needs withheld data
891,§7.5,19,2.3,"0.6%, 26.3% and 23.3% against 3.0%, 2.6% and 2.3%. Shares therefore fall as ro",cross_sector_sensitivity.py (saved output),2.3,SAVED,CANNOT RUN,agrees with the saved output; the script that prints it needs withheld data
892,§7.5,19,"1,000","refore fall as rows are added: truncation at 1,000 rows biases them upward, the",cross_sector_cells.csv: export_rows is 1000 in all 88 cells,1000.0,CALC,MATCH,
893,§7.5,19,the ratio between the two groups stays near ten,"t direction is unknown, while the ratio between the two groups stays near ten. Ranks 501 to 1,000","cross_sector_sensitivity.py (saved output): 10.2, 10.1, 10.1",agrees,SAVED,CANNOT RUN,statement in words; agrees with the saved output; the script that prints it needs withheld data
894,§7.5,19,501,"between the two groups stays near ten. Ranks 501 to 1,000 carry a median 7.6%",section7_from_aggregates.py,501.0,RUN,MATCH,row range named in the printed line
895,§7.5,19,"1,000","the two groups stays near ten. Ranks 501 to 1,000 carry a median 7.6% to 13.8%",section7_from_aggregates.py,1000.0,RUN,MATCH,row range named in the printed line
896,§7.5,19,7.6,"near ten. Ranks 501 to 1,000 carry a median 7.6% to 13.8% of each export's in",section7_from_aggregates.py,7.6,RUN,MATCH,
897,§7.5,19,13.8,"n. Ranks 501 to 1,000 carry a median 7.6% to 13.8% of each export's incidences,",section7_from_aggregates.py,13.8,RUN,MATCH,
898,§7.6,19,31.3,ntially unchanged (video and community share 31.3% to 30.1% on AI Overviews sea,section7_from_aggregates.py,31.3,RUN,MATCH,
899,§7.6,19,30.1,nchanged (video and community share 31.3% to 30.1% on AI Overviews search queri,section7_from_aggregates.py,30.1,RUN,MATCH,
900,§7.6,19,1,rviews search queries; YouTube's rank stayed 1 on AI Overviews and moved fro,section7_from_aggregates.py,1.0,RUN,MATCH,
901,§7.6,19,2,"rank stayed 1 on AI Overviews and moved from 2 to 1 on AI Mode prompts), mov",section7_from_aggregates.py,2.0,RUN,MATCH,
902,§7.6,19,1,"stayed 1 on AI Overviews and moved from 2 to 1 on AI Mode prompts), moved Pe",section7_from_aggregates.py,1.0,RUN,MATCH,
903,§7.6,19,6.2,"1 on AI Mode prompts), moved Perplexity from 6.2% to 5.5% and Gemini from 15.0",section7_from_aggregates.py,6.2,RUN,MATCH,
904,§7.6,19,5.5,"Mode prompts), moved Perplexity from 6.2% to 5.5% and Gemini from 15.0% to 13.",section7_from_aggregates.py,5.5,RUN,MATCH,
905,§7.6,19,15.0,"Perplexity from 6.2% to 5.5% and Gemini from 15.0% to 13.4%, and changed Copilo",section7_from_aggregates.py,15.0,RUN,MATCH,
906,§7.6,19,13.4,"y from 6.2% to 5.5% and Gemini from 15.0% to 13.4%, and changed Copilot's top n",section7_from_aggregates.py,13.4,RUN,MATCH,
907,§7.6,19,0.8,"s; without Industrials the ChatGPT median is 0.8%, P2 holds on ChatGPT and Cop",cross_sector_sensitivity.py (saved output),0.8,SAVED,CANNOT RUN,agrees with the saved output; the script that prints it needs withheld data
908,§7.6,19,10,"is 0.8%, P2 holds on ChatGPT and Copilot in 10 of 10 sectors and on Perplexi",cross_sector_sensitivity2.py (saved output),10.0,SAVED,CANNOT RUN,agrees with the saved output; the script that prints it needs withheld data
909,§7.6,19,10,"8%, P2 holds on ChatGPT and Copilot in 10 of 10 sectors and on Perplexity in",cross_sector_sensitivity2.py (saved output),10.0,SAVED,CANNOT RUN,agrees with the saved output; the script that prints it needs withheld data
910,§7.6,19,6,"lot in 10 of 10 sectors and on Perplexity in 6 of 10, and P3 holds in 3 of 1",cross_sector_sensitivity2.py (saved output),6.0,SAVED,CANNOT RUN,agrees with the saved output; the script that prints it needs withheld data
911,§7.6,19,10,"n 10 of 10 sectors and on Perplexity in 6 of 10, and P3 holds in 3 of 10. ""Vi",cross_sector_sensitivity2.py (saved output),10.0,SAVED,CANNOT RUN,agrees with the saved output; the script that prints it needs withheld data
912,§7.6,19,3,"nd on Perplexity in 6 of 10, and P3 holds in 3 of 10. ""Visa"" also matched an",cross_sector_sensitivity2.py (saved output),3.0,SAVED,CANNOT RUN,agrees with the saved output; the script that prints it needs withheld data
913,§7.6,19,10,"Perplexity in 6 of 10, and P3 holds in 3 of 10. ""Visa"" also matched answers",cross_sector_sensitivity2.py (saved output),10.0,SAVED,CANNOT RUN,agrees with the saved output; the script that prints it needs withheld data
914,§7.6,19,2.2,rder domains of the US government hold up to 2.2% of a Financials surface's in,cross_sector_sensitivity.py (saved output),2.2,SAVED,CANNOT RUN,agrees with the saved output; the script that prints it needs withheld data
915,§7.6,19,25,"t the domain level, by reading each sector's 25 most-cited non-company domain",cross_sector_ai_citation_study.md (A3),25.0,FILE,MATCH,
916,§7.6,19,860,"ry sector equally, although cells range from 860 to 18,381,848 incidences (App",section7_from_aggregates.py,860.0,RUN,MATCH,
917,§7.6,19,"18,381,848","or equally, although cells range from 860 to 18,381,848 incidences (Appendix C gives",section7_from_aggregates.py,18381848.0,RUN,MATCH,
918,§7.6,19,4.6,ar higher (19.4% to 31%; Section 2) than the 4.6% median video-and-community s,section7_from_aggregates.py,4.6,RUN,MATCH,
919,§7.6,19,about ten times the pooled median share,e video and community domains about ten times the pooled median share of the other four s,21.3 / 2.1 from section7_from_aggregates.py,agrees,RUN,MATCH,statement in words
920,§7.6,19,more than twice Gemini's,"the other four surfaces, and more than twice Gemini's. If that holds outs",21.3 / 9.2 from section7_from_aggregates.py,agrees,RUN,MATCH,statement in words
921,§8,19,381,"uments recorded following the publication of 381 code pages and their hubs, on",section_code_pages_2026-10-14.csv,381,FILE,MATCH,
922,Table 5,20,2,Table 5,instrument_series_table5 CSV,2.0,CIRC,MATCH,circular: the CSV is parsed from this table; the dashboard read is not archived
923,Table 5,20,210,Table 5,instrument_series_table5 CSV,210.0,CIRC,MATCH,circular: the CSV is parsed from this table; the dashboard read is not archived
924,Table 5,20,365,Table 5,instrument_series_table5 CSV,365.0,CIRC,MATCH,circular: the CSV is parsed from this table; the dashboard read is not archived
925,Table 5,20,n/r,Table 5,instrument_series_table5 CSV,n/r,CIRC,MATCH,not recorded in the paper and in the CSV
926,Table 5,20,391,Table 5,instrument_series_table5 CSV,391.0,CIRC,MATCH,circular: the CSV is parsed from this table; the dashboard read is not archived
927,Table 5,20,414,Table 5,instrument_series_table5 CSV,414.0,CIRC,MATCH,circular: the CSV is parsed from this table; the dashboard read is not archived
928,Table 5,20,440,Table 5,instrument_series_table5 CSV,440.0,CIRC,MATCH,circular: the CSV is parsed from this table; the dashboard read is not archived
929,Table 5,20,441,Table 5,instrument_series_table5 CSV,441.0,CIRC,MATCH,circular: the CSV is parsed from this table; the dashboard read is not archived
930,Table 5,20,2,Table 5,instrument_series_table5 CSV,2.0,CIRC,MATCH,circular: the CSV is parsed from this table; the dashboard read is not archived
931,Table 5,20,"3,385",Table 5,instrument_series_table5 CSV,3385.0,CIRC,MATCH,circular: the CSV is parsed from this table; the dashboard read is not archived
932,Table 5,20,"14,905",Table 5,instrument_series_table5 CSV,14905.0,CIRC,MATCH,circular: the CSV is parsed from this table; the dashboard read is not archived
933,Table 5,20,"15,830",Table 5,instrument_series_table5 CSV,15830.0,CIRC,MATCH,circular: the CSV is parsed from this table; the dashboard read is not archived
934,Table 5,20,"20,326",Table 5,instrument_series_table5 CSV,20326.0,CIRC,MATCH,circular: the CSV is parsed from this table; the dashboard read is not archived
935,Table 5,20,"37,141",Table 5,instrument_series_table5 CSV,37141.0,CIRC,MATCH,circular: the CSV is parsed from this table; the dashboard read is not archived
936,Table 5,20,"43,302",Table 5,instrument_series_table5 CSV,43302.0,CIRC,MATCH,circular: the CSV is parsed from this table; the dashboard read is not archived
937,Table 5,20,"43,980",Table 5,instrument_series_table5 CSV,43980.0,CIRC,MATCH,circular: the CSV is parsed from this table; the dashboard read is not archived
938,Table 5,20,0,Table 5,instrument_series_table5 CSV,0.0,CIRC,MATCH,circular: the CSV is parsed from this table; the dashboard read is not archived
939,Table 5,20,727,Table 5,instrument_series_table5 CSV,727.0,CIRC,MATCH,circular: the CSV is parsed from this table; the dashboard read is not archived
940,Table 5,20,"1,801",Table 5,instrument_series_table5 CSV,1801.0,CIRC,MATCH,circular: the CSV is parsed from this table; the dashboard read is not archived
941,Table 5,20,"1,874",Table 5,instrument_series_table5 CSV,1874.0,CIRC,MATCH,circular: the CSV is parsed from this table; the dashboard read is not archived
942,Table 5,20,"2,649",Table 5,instrument_series_table5 CSV,2649.0,CIRC,MATCH,circular: the CSV is parsed from this table; the dashboard read is not archived
943,Table 5,20,"5,822",Table 5,instrument_series_table5 CSV,5822.0,CIRC,MATCH,circular: the CSV is parsed from this table; the dashboard read is not archived
944,Table 5,20,"8,753",Table 5,instrument_series_table5 CSV,8753.0,CIRC,MATCH,circular: the CSV is parsed from this table; the dashboard read is not archived
945,Table 5,20,"9,239",Table 5,instrument_series_table5 CSV,9239.0,CIRC,MATCH,circular: the CSV is parsed from this table; the dashboard read is not archived
946,Table 5,20,1,Table 5,instrument_series_table5 CSV,1.0,CIRC,MATCH,circular: the CSV is parsed from this table; the dashboard read is not archived
947,Table 5,20,"1,494",Table 5,instrument_series_table5 CSV,1494.0,CIRC,MATCH,circular: the CSV is parsed from this table; the dashboard read is not archived
948,Table 5,20,"10,151",Table 5,instrument_series_table5 CSV,10151.0,CIRC,MATCH,circular: the CSV is parsed from this table; the dashboard read is not archived
949,Table 5,20,n/r,Table 5,instrument_series_table5 CSV,n/r,CIRC,MATCH,not recorded in the paper and in the CSV
950,Table 5,20,"15,104",Table 5,instrument_series_table5 CSV,15104.0,CIRC,MATCH,circular: the CSV is parsed from this table; the dashboard read is not archived
951,Table 5,20,"28,733",Table 5,instrument_series_table5 CSV,28733.0,CIRC,MATCH,circular: the CSV is parsed from this table; the dashboard read is not archived
952,Table 5,20,"33,203",Table 5,instrument_series_table5 CSV,33203.0,CIRC,MATCH,circular: the CSV is parsed from this table; the dashboard read is not archived
953,Table 5,20,"33,560",Table 5,instrument_series_table5 CSV,33560.0,CIRC,MATCH,circular: the CSV is parsed from this table; the dashboard read is not archived
954,Table 5,20,0,Table 5,instrument_series_table5 CSV,0.0,CIRC,MATCH,circular: the CSV is parsed from this table; the dashboard read is not archived
955,Table 5,20,909,Table 5,instrument_series_table5 CSV,909.0,CIRC,MATCH,circular: the CSV is parsed from this table; the dashboard read is not archived
956,Table 5,20,"2,639",Table 5,instrument_series_table5 CSV,2639.0,CIRC,MATCH,circular: the CSV is parsed from this table; the dashboard read is not archived
957,Table 5,20,n/r,Table 5,instrument_series_table5 CSV,n/r,CIRC,MATCH,not recorded in the paper and in the CSV
958,Table 5,20,"2,331",Table 5,instrument_series_table5 CSV,2331.0,CIRC,MATCH,circular: the CSV is parsed from this table; the dashboard read is not archived
959,Table 5,20,"2,336",Table 5,instrument_series_table5 CSV,2336.0,CIRC,MATCH,circular: the CSV is parsed from this table; the dashboard read is not archived
960,Table 5,20,"1,276",Table 5,instrument_series_table5 CSV,1276.0,CIRC,MATCH,circular: the CSV is parsed from this table; the dashboard read is not archived
961,Table 5,20,n/r,Table 5,instrument_series_table5 CSV,n/r,CIRC,MATCH,not recorded in the paper and in the CSV
962,Table 5,20,1,Table 5,total less the three reported bands,1.0,CALC,MATCH,
963,Table 5,20,255,Table 5,total less the three reported bands,255.0,CALC,MATCH,
964,Table 5,20,314,Table 5,total less the three reported bands,314.0,CALC,MATCH,
965,Table 5,20,n/r,Table 5,instrument_series_table5 CSV,n/r,CIRC,MATCH,not recorded in the paper and in the CSV
966,Table 5,20,242,Table 5,total less the three reported bands,242.0,CALC,MATCH,
967,Table 5,20,250,Table 5,total less the three reported bands,250.0,CALC,MATCH,
968,Table 5,20,70,Table 5,total less the three reported bands,70.0,CALC,MATCH,
969,Table 5,20,n/r,Table 5,instrument_series_table5 CSV,n/r,CIRC,MATCH,not recorded in the paper and in the CSV
970,Table 5,20,2,Table 5,instrument_series_table5 CSV,2.0,CIRC,MATCH,circular: the CSV is parsed from this table; the dashboard read is not archived
971,Table 5,20,"22,016",Table 5,instrument_series_table5 CSV,22016.0,CIRC,MATCH,circular: the CSV is parsed from this table; the dashboard read is not archived
972,Table 5,20,"51,517",Table 5,instrument_series_table5 CSV,51517.0,CIRC,MATCH,circular: the CSV is parsed from this table; the dashboard read is not archived
973,Table 5,20,"≈51,800",Table 5,instrument_series_table5 CSV,51800.0,CIRC,MATCH,circular: the CSV is parsed from this table; the dashboard read is not archived
974,Table 5,20,"92,897",Table 5,instrument_series_table5 CSV,92897.0,CIRC,MATCH,circular: the CSV is parsed from this table; the dashboard read is not archived
975,Table 5,20,"244,041",Table 5,instrument_series_table5 CSV,244041.0,CIRC,MATCH,circular: the CSV is parsed from this table; the dashboard read is not archived
976,Table 5,20,"221,933",Table 5,instrument_series_table5 CSV,221933.0,CIRC,MATCH,circular: the CSV is parsed from this table; the dashboard read is not archived
977,Table 5,20,n/r,Table 5,instrument_series_table5 CSV,n/r,CIRC,MATCH,not recorded in the paper and in the CSV
978,Table 5,20,0,Table 5,instrument_series_table5 CSV,0.0,CIRC,MATCH,circular: the CSV is parsed from this table; the dashboard read is not archived
979,Table 5,20,1,Table 5,instrument_series_table5 CSV,1.0,CIRC,MATCH,circular: the CSV is parsed from this table; the dashboard read is not archived
980,Table 5,20,19,Table 5,instrument_series_table5 CSV,19.0,CIRC,MATCH,circular: the CSV is parsed from this table; the dashboard read is not archived
981,Table 5,20,19,Table 5,instrument_series_table5 CSV,19.0,CIRC,MATCH,circular: the CSV is parsed from this table; the dashboard read is not archived
982,Table 5,20,415,Table 5,instrument_series_table5 CSV,415.0,CIRC,MATCH,circular: the CSV is parsed from this table; the dashboard read is not archived
983,Table 5,20,828,Table 5,instrument_series_table5 CSV,828.0,CIRC,MATCH,circular: the CSV is parsed from this table; the dashboard read is not archived
984,Table 5,20,909,Table 5,instrument_series_table5 CSV,909.0,CIRC,MATCH,circular: the CSV is parsed from this table; the dashboard read is not archived
985,Table 5,20,913,Table 5,instrument_series_table5 CSV,913.0,CIRC,MATCH,circular: the CSV is parsed from this table; the dashboard read is not archived
986,Table 5,20,0,Table 5,instrument_series_table5 CSV,0.0,CIRC,MATCH,circular: the CSV is parsed from this table; the dashboard read is not archived
987,Table 5,20,"1,603",Table 5,instrument_series_table5 CSV,1603.0,CIRC,MATCH,circular: the CSV is parsed from this table; the dashboard read is not archived
988,Table 5,20,"3,725",Table 5,instrument_series_table5 CSV,3725.0,CIRC,MATCH,circular: the CSV is parsed from this table; the dashboard read is not archived
989,Table 5,20,n/r,Table 5,instrument_series_table5 CSV,n/r,CIRC,MATCH,not recorded in the paper and in the CSV
990,Table 5,20,"6,390",Table 5,instrument_series_table5 CSV,6390.0,CIRC,MATCH,circular: the CSV is parsed from this table; the dashboard read is not archived
991,Table 5,20,"10,266",Table 5,instrument_series_table5 CSV,10266.0,CIRC,MATCH,circular: the CSV is parsed from this table; the dashboard read is not archived
992,Table 5,20,"14,823",Table 5,instrument_series_table5 CSV,14823.0,CIRC,MATCH,circular: the CSV is parsed from this table; the dashboard read is not archived
993,Table 5,20,"17,206",Table 5,instrument_series_table5 CSV,17206.0,CIRC,MATCH,circular: the CSV is parsed from this table; the dashboard read is not archived
994,§8,20,It closes every full column,"and not a fourth measurement. It closes every full column. The row is small,",Table 5: total less the three bands equals the derived row in all six full columns,agrees,CALC,MATCH,statement in words
995,§8,20,37,"nguish them. **At the primary checkpoint**, 37 days after publication, the s",26 July to 1 September 2026 by the calendar,37.0,CALC,MATCH,
996,§8,20,"15,830","37 days after publication, the section held 15,830 ranking positions, 1,874 of t",instrument_series_table5_checkpoints.csv (parsed from Table 5 itself),15830.0,CIRC,MATCH,circular: the CSV is parsed from the paper's own table; the dashboard read is not archived
997,§8,20,"1,874",", the section held 15,830 ranking positions, 1,874 of them in positions 1 to 3,",instrument_series_table5_checkpoints.csv (parsed from Table 5 itself),1874.0,CIRC,MATCH,circular: the CSV is parsed from the paper's own table; the dashboard read is not archived
998,§8,20,"51,800","them in positions 1 to 3, with an estimated 51,800 monthly visits and nineteen r",instrument_series_table5_checkpoints.csv (parsed from Table 5 itself),51800.0,CIRC,MATCH,circular: the CSV is parsed from the paper's own table; the dashboard read is not archived
999,§8,20,nineteen,"with an estimated 51,800 monthly visits and nineteen referring domains. By day 77",instrument_series_table5_checkpoints.csv (parsed from Table 5 itself),19.0,CIRC,MATCH,circular: the CSV is parsed from the paper's own table; the dashboard read is not archived
1000,§8,20,"43,980","ineteen referring domains. By day 77 it held 43,980 positions across 441 URLs hol",instrument_series_table5_checkpoints.csv (parsed from Table 5 itself),43980.0,CIRC,MATCH,circular: the CSV is parsed from the paper's own table; the dashboard read is not archived
1001,§8,20,441,"s. By day 77 it held 43,980 positions across 441 URLs holding at least one pos",instrument_series_table5_checkpoints.csv (parsed from Table 5 itself),441.0,CIRC,MATCH,circular: the CSV is parsed from the paper's own table; the dashboard read is not archived
1002,§8,20,"29,000","Ls holding at least one position, ranked for 29,000 keywords in one instrument an",single_reads_2026-10.csv,29000.0,FILE,MATCH,"dashboard read, not archived"
1003,§8,20,"58,586","ed for 29,000 keywords in one instrument and 58,586 in the other, was recorded as",single_reads_2026-10.csv,58586.0,FILE,MATCH,"dashboard read, not archived"
1004,§8,20,"7,455","as a cited source in Google AI Overviews on 7,455 keywords, and appeared in 17,",instrument_series_table3 CSV (parsed from Table 3 itself),7455.0,CIRC,MATCH,circular: the CSV is parsed from the paper's own table; the dashboard read is not archived
1005,§8,20,"17,206","Overviews on 7,455 keywords, and appeared in 17,206 stored AI answers. **Concent",instrument_series_table5_checkpoints.csv (parsed from Table 5 itself),17206.0,CIRC,MATCH,circular: the CSV is parsed from the paper's own table; the dashboard read is not archived
1006,§8,20,441,tored AI answers. **Concentration.** Of the 441 URLs holding a position on 11,instrument_series_table5_checkpoints.csv (parsed from Table 5 itself),441.0,CIRC,MATCH,circular: the CSV is parsed from the paper's own table; the dashboard read is not archived
1007,§8,20,22.8,"on 11 October, the ten highest-traffic carry 22.8% of estimated visits and the",single_reads_2026-10.csv,22.8,FILE,MATCH,"dashboard read, not archived"
1008,§8,20,50,"carry 22.8% of estimated visits and the top 50 carry 64.9%, both from one in",single_reads_2026-10.csv,50.0,FILE,MATCH,stated in the quantity's name
1009,§8,20,64.9,".8% of estimated visits and the top 50 carry 64.9%, both from one instrument an",single_reads_2026-10.csv,64.9,FILE,MATCH,"dashboard read, not archived"
1010,§8,20,441,a universe selected by the outcome. Fifty of 441 is 11% of the pages carrying,instrument_series_table5_checkpoints.csv (parsed from Table 5 itself),441.0,CIRC,MATCH,circular: the CSV is parsed from the paper's own table; the dashboard read is not archived
1011,§8,20,11,rse selected by the outcome. Fifty of 441 is 11% of the pages carrying about,arithmetic on the paper's own counts,11.337868,CALC,MATCH,
1012,§8,20,"58,586","the volume tools do not report.** Among the 58,586 US keywords, the lowest-traff",single_reads_2026-10.csv,58586.0,FILE,MATCH,"dashboard read, not archived"
1013,§8,20,40,"s, numeric fragments and question forms with 40 to 170 reported searches a mo",single_reads_2026-10.csv,40.0,FILE,MATCH,"dashboard read, not archived"
1014,§8,20,170,eric fragments and question forms with 40 to 170 reported searches a month or,single_reads_2026-10.csv,170.0,FILE,MATCH,"dashboard read, not archived"
1015,§8,20,105,"a month or none at all. The section ranks in 105 countries, with 18.5% of Ahre",single_reads_2026-10.csv,105.0,FILE,MATCH,"dashboard read, not archived"
1016,§8,20,18.5,"ll. The section ranks in 105 countries, with 18.5% of Ahrefs-estimated visits f",single_reads_2026-10.csv,18.5,FILE,MATCH,"dashboard read, not archived"
1017,§9.1,20,474,"t enumerate codes, cities and maps: New York 474 answers, California 337, Texa",single_reads_2026-10.csv,474.0,FILE,MATCH,"dashboard read, not archived"
1018,§9.1,20,337,"s and maps: New York 474 answers, California 337, Texas 322, Florida 304, and",single_reads_2026-10.csv,337.0,FILE,MATCH,"dashboard read, not archived"
1019,§9.1,20,322,"New York 474 answers, California 337, Texas 322, Florida 304, and the nationa",single_reads_2026-10.csv,322.0,FILE,MATCH,"dashboard read, not archived"
1020,§9.1,20,304,"answers, California 337, Texas 322, Florida 304, and the national hub 294. Ea",single_reads_2026-10.csv,304.0,FILE,MATCH,"dashboard read, not archived"
1021,§9.1,20,294,"Texas 322, Florida 304, and the national hub 294. Each exceeds any individual",single_reads_2026-10.csv,294.0,FILE,MATCH,"dashboard read, not archived"
1022,§9.1,20,Each exceeds any individual code page,"04, and the national hub 294. Each exceeds any individual code page: 214 Dallas 238, 78","single_reads_2026-10.csv: smallest hub 294, largest code page 238",agrees,FILE,MATCH,statement in words
1023,§9.1,20,238,"exceeds any individual code page: 214 Dallas 238, 786 Miami 228, 404 Atlanta 2",single_reads_2026-10.csv,238.0,FILE,MATCH,"dashboard read, not archived"
1024,§9.1,20,228,"ividual code page: 214 Dallas 238, 786 Miami 228, 404 Atlanta 218 (Figure 9).",single_reads_2026-10.csv,228.0,FILE,MATCH,"dashboard read, not archived"
1025,§9.1,20,218,": 214 Dallas 238, 786 Miami 228, 404 Atlanta 218 (Figure 9). A hub lists many",single_reads_2026-10.csv,218.0,FILE,MATCH,"dashboard read, not archived"
1026,§9.1,20,"per code it lists, a state hub is cited less often than the most-cited code pages","questions about all of them: per code it lists, a state hub is cited less often than the most-cited code pages. The observation is","section_code_pages_2026-10-14.csv: NY 20.6, CA 8.2, TX 11.1, FL 13.2 answers per code against 238",agrees,CALC,MATCH,statement in words
1027,Figure 9,20,474,printed inside fig5_cited.pdf,single_reads_2026-10.csv,474.0,FILE,MATCH,label in the shipped figure; the figure script reruns to identical bytes (PNG)
1028,Figure 9,20,337,printed inside fig5_cited.pdf,single_reads_2026-10.csv,337.0,FILE,MATCH,label in the shipped figure; the figure script reruns to identical bytes (PNG)
1029,Figure 9,20,322,printed inside fig5_cited.pdf,single_reads_2026-10.csv,322.0,FILE,MATCH,label in the shipped figure; the figure script reruns to identical bytes (PNG)
1030,Figure 9,20,304,printed inside fig5_cited.pdf,single_reads_2026-10.csv,304.0,FILE,MATCH,label in the shipped figure; the figure script reruns to identical bytes (PNG)
1031,Figure 9,20,294,printed inside fig5_cited.pdf,single_reads_2026-10.csv,294.0,FILE,MATCH,label in the shipped figure; the figure script reruns to identical bytes (PNG)
1032,Figure 9,20,238,printed inside fig5_cited.pdf,single_reads_2026-10.csv,238.0,FILE,MATCH,label in the shipped figure; the figure script reruns to identical bytes (PNG)
1033,Figure 9,20,228,printed inside fig5_cited.pdf,single_reads_2026-10.csv,228.0,FILE,MATCH,label in the shipped figure; the figure script reruns to identical bytes (PNG)
1034,Figure 9,20,218,printed inside fig5_cited.pdf,single_reads_2026-10.csv,218.0,FILE,MATCH,label in the shipped figure; the figure script reruns to identical bytes (PNG)
1035,§9.2,21,13,"two voice vendors, at Domain Ratings between 13 and 83. Wikipedia, at 97, is",single_reads_2026-10.csv,13.0,FILE,MATCH,"dashboard read, not archived"
1036,§9.2,21,83,"ce vendors, at Domain Ratings between 13 and 83. Wikipedia, at 97, is co-cite",single_reads_2026-10.csv,83.0,FILE,MATCH,"dashboard read, not archived"
1037,§9.2,21,97,"ain Ratings between 13 and 83. Wikipedia, at 97, is co-cited in roughly 11,00",single_reads_2026-10.csv,97.0,FILE,MATCH,"dashboard read, not archived"
1038,§9.2,21,"11,000","83. Wikipedia, at 97, is co-cited in roughly 11,000 of the answers that cite the","single_reads_2026-10.csv (about 11,000)",11000.0,FILE,MATCH,"dashboard read, not archived"
1039,§9.2,21,9,arriers of comparable authority are co-cited 9 times (Domain Rating 91) and,single_reads_2026-10.csv,9.0,FILE,MATCH,"dashboard read, not archived"
1040,§9.2,21,91,uthority are co-cited 9 times (Domain Rating 91) and 240 times (Domain Rating,single_reads_2026-10.csv,91.0,FILE,MATCH,"dashboard read, not archived"
1041,§9.2,21,240,"are co-cited 9 times (Domain Rating 91) and 240 times (Domain Rating 87), aga",single_reads_2026-10.csv,240.0,FILE,MATCH,"dashboard read, not archived"
1042,§9.2,21,87,"main Rating 91) and 240 times (Domain Rating 87), against the section's 17,20",single_reads_2026-10.csv,87.0,FILE,MATCH,"dashboard read, not archived"
1043,§9.2,21,"17,206","es (Domain Rating 87), against the section's 17,206. Neither published a page per",instrument_series_table5_checkpoints.csv (parsed from Table 5 itself),17206.0,CIRC,MATCH,circular: the CSV is parsed from the paper's own table; the dashboard read is not archived
1044,§10,21,nineteen,"mains through 31 July, one on 10 August, and nineteen on 25 August and still ninete",instrument_series_table5_checkpoints.csv (parsed from Table 5 itself),19.0,CIRC,MATCH,circular: the CSV is parsed from the paper's own table; the dashboard read is not archived
1045,§10,21,nineteen,"August, and nineteen on 25 August and still nineteen on 1 September, by which date",instrument_series_table5_checkpoints.csv (parsed from Table 5 itself),19.0,CIRC,MATCH,circular: the CSV is parsed from the paper's own table; the dashboard read is not archived
1046,§10,21,"15,830","n 1 September, by which date it already held 15,830 ranking positions. The refer",instrument_series_table5_checkpoints.csv (parsed from Table 5 itself),15830.0,CIRC,MATCH,circular: the CSV is parsed from the paper's own table; the dashboard read is not archived
1047,§10,21,913,"11 October is reported by the instrument as 913, while the same instrument's",single_reads_2026-10.csv,913.0,FILE,MATCH,"dashboard read, not archived"
1048,§10,21,909,ile the same instrument's daily series gives 909 at day 75 and its new-and-los,instrument_series_table5_checkpoints.csv (parsed from Table 5 itself),909.0,CIRC,MATCH,circular: the CSV is parsed from the paper's own table; the dashboard read is not archived
1049,§10,21,917,"its new-and-lost report for September gives 917 new against 95 lost, which wi",single_reads_2026-10.csv,917.0,FILE,MATCH,"dashboard read, not archived"
1050,§10,21,95,"t report for September gives 917 new against 95 lost, which with nineteen at",single_reads_2026-10.csv,95.0,FILE,MATCH,"dashboard read, not archived"
1051,§10,21,nineteen,"er gives 917 new against 95 lost, which with nineteen at day 37 implies about 841 a",instrument_series_table5_checkpoints.csv (parsed from Table 5 itself),19.0,CIRC,MATCH,circular: the CSV is parsed from the paper's own table; the dashboard read is not archived
1052,§10,21,841,which with nineteen at day 37 implies about 841 at the end of September. The,arithmetic on the paper's own counts,841,CALC,MATCH,
1053,§10,21,nineteen,"here turns on the exact count; the shape is nineteen through day 37, several hundr",instrument_series_table5_checkpoints.csv (parsed from Table 5 itself),19.0,CIRC,MATCH,circular: the CSV is parsed from the paper's own table; the dashboard read is not archived
1054,§10,21,61.9,"s not in doubt. They are automated networks: 61.9% .info, 26.4% .asia, 10.2% .x",single_reads_2026-10.csv,61.9,FILE,MATCH,"dashboard read, not archived"
1055,§10,21,26.4,"t. They are automated networks: 61.9% .info, 26.4% .asia, 10.2% .xyz, every lin",single_reads_2026-10.csv,26.4,FILE,MATCH,"dashboard read, not archived"
1056,§10,21,10.2,"utomated networks: 61.9% .info, 26.4% .asia, 10.2% .xyz, every linking page at",single_reads_2026-10.csv,10.2,FILE,MATCH,"dashboard read, not archived"
1057,§10,21,80,link sellers. The second instrument indexes 80 referring domains for the sub,single_reads_2026-10.csv,80.0,FILE,MATCH,"dashboard read, not archived"
1058,§10,21,88,"exes 80 referring domains for the subfolder, 88% from domains at Authority Sc",single_reads_2026-10.csv,88.0,FILE,MATCH,"dashboard read, not archived"
1059,§10,21,75,88% from domains at Authority Score 0–10 and 75% on .xyz. ### 10.1 What the,single_reads_2026-10.csv,75.0,FILE,MATCH,"dashboard read, not archived"
1060,Table 6,22,0,Table 6,Table 5 referring domains,0.0,CALC,MATCH,
1061,Table 6,22,1,Table 6,Table 5 referring domains,1.0,CALC,MATCH,
1062,Table 6,22,1,Table 6,difference of Table 5 referring domains,1.0,CALC,MATCH,
1063,Table 6,22,"3,383",Table 6,difference of Table 5 positions,3383.0,CALC,MATCH,
1064,Table 6,22,226,Table 6,positions gained over the interval's days,225.533333,CALC,MATCH,
1065,Table 6,22,1,Table 6,Table 5 referring domains,1.0,CALC,MATCH,
1066,Table 6,22,19,Table 6,Table 5 referring domains,19.0,CALC,MATCH,
1067,Table 6,22,18,Table 6,difference of Table 5 referring domains,18.0,CALC,MATCH,
1068,Table 6,22,"11,520",Table 6,difference of Table 5 positions,11520.0,CALC,MATCH,
1069,Table 6,22,768,Table 6,positions gained over the interval's days,768.0,CALC,MATCH,
1070,Table 6,22,19,Table 6,Table 5 referring domains,19.0,CALC,MATCH,
1071,Table 6,22,19,Table 6,Table 5 referring domains,19.0,CALC,MATCH,
1072,Table 6,22,0,Table 6,difference of Table 5 referring domains,0.0,CALC,MATCH,
1073,Table 6,22,925,Table 6,difference of Table 5 positions,925.0,CALC,MATCH,
1074,Table 6,22,132,Table 6,positions gained over the interval's days,132.142857,CALC,MATCH,
1075,Table 6,22,19,Table 6,Table 5 referring domains,19.0,CALC,MATCH,
1076,Table 6,22,415,Table 6,Table 5 referring domains,415.0,CALC,MATCH,
1077,Table 6,22,396,Table 6,difference of Table 5 referring domains,396.0,CALC,MATCH,
1078,Table 6,22,"4,496",Table 6,difference of Table 5 positions,4496.0,CALC,MATCH,
1079,Table 6,22,562,Table 6,positions gained over the interval's days,562.0,CALC,MATCH,
1080,Table 6,22,415,Table 6,Table 5 referring domains,415.0,CALC,MATCH,
1081,Table 6,22,828,Table 6,Table 5 referring domains,828.0,CALC,MATCH,
1082,Table 6,22,413,Table 6,difference of Table 5 referring domains,413.0,CALC,MATCH,
1083,Table 6,22,"16,815",Table 6,difference of Table 5 positions,16815.0,CALC,MATCH,
1084,Table 6,22,"1,121",Table 6,positions gained over the interval's days,1121.0,CALC,MATCH,
1085,Table 6,22,828,Table 6,Table 5 referring domains,828.0,CALC,MATCH,
1086,Table 6,22,909,Table 6,Table 5 referring domains,909.0,CALC,MATCH,
1087,Table 6,22,81,Table 6,difference of Table 5 referring domains,81.0,CALC,MATCH,
1088,Table 6,22,"6,161",Table 6,difference of Table 5 positions,6161.0,CALC,MATCH,
1089,Table 6,22,411,Table 6,positions gained over the interval's days,410.733333,CALC,MATCH,
1090,Figure 10,22,"15,830",printed inside fig6_positions.pdf,instrument_series_table5_checkpoints.csv (parsed from Table 5 itself),15830.0,CIRC,MATCH,label in the shipped figure; the figure script reruns to identical bytes (PNG)
1091,Figure 10,22,"43,980",printed inside fig6_positions.pdf,instrument_series_table5_checkpoints.csv (parsed from Table 5 itself),43980.0,CIRC,MATCH,label in the shipped figure; the figure script reruns to identical bytes (PNG)
1092,Figure 10,22,226,printed inside fig6_positions.pdf,"(3,385 - 2) / 15, from Table 5",226.0,CALC,MATCH,label in the shipped figure; the figure script reruns to identical bytes (PNG)
1093,Figure 10,22,768,printed inside fig6_positions.pdf,"(14,905 - 3,385) / 15, from Table 5",768.0,CALC,MATCH,label in the shipped figure; the figure script reruns to identical bytes (PNG)
1094,Figure 10,22,132,printed inside fig6_positions.pdf,"(15,830 - 14,905) / 7, from Table 5",132.0,CALC,MATCH,label in the shipped figure; the figure script reruns to identical bytes (PNG)
1095,Figure 10,22,562,printed inside fig6_positions.pdf,"(20,326 - 15,830) / 8, from Table 5",562.0,CALC,MATCH,label in the shipped figure; the figure script reruns to identical bytes (PNG)
1096,Figure 10,22,1121,printed inside fig6_positions.pdf,"(37,141 - 20,326) / 15, from Table 5",1121.0,CALC,MATCH,label in the shipped figure; the figure script reruns to identical bytes (PNG)
1097,Figure 10,22,411,printed inside fig6_positions.pdf,"(43,302 - 37,141) / 15, from Table 5",411.0,CALC,MATCH,label in the shipped figure; the figure script reruns to identical bytes (PNG)
1098,Figure 10,22,415,printed inside fig6_positions.pdf,instrument_series_table5_checkpoints.csv (parsed from Table 5 itself),415.0,CIRC,MATCH,label in the shipped figure; the figure script reruns to identical bytes (PNG)
1099,Figure 10,22,828,printed inside fig6_positions.pdf,instrument_series_table5_checkpoints.csv (parsed from Table 5 itself),828.0,CIRC,MATCH,label in the shipped figure; the figure script reruns to identical bytes (PNG)
1100,Figure 10,22,909,printed inside fig6_positions.pdf,instrument_series_table5_checkpoints.csv (parsed from Table 5 itself),909.0,CIRC,MATCH,label in the shipped figure; the figure script reruns to identical bytes (PNG)
1101,§10.1,22,77,Ranking positions and the link profile over 77 days. Upper panel: ranking po,26 July to 11 October 2026 by the calendar,77.0,CALC,MATCH,
1102,§10.1,22,984,"that are not checkpoints in Table 5: day 6 (984 positions, 186 in 1–3) and da",single_reads_2026-10.csv,984.0,FILE,MATCH,"dashboard read, not archived"
1103,§10.1,22,186,"heckpoints in Table 5: day 6 (984 positions, 186 in 1–3) and day 67 (38,801 an",single_reads_2026-10.csv,186.0,FILE,MATCH,"dashboard read, not archived"
1104,§10.1,22,"38,801","ay 6 (984 positions, 186 in 1–3) and day 67 (38,801 and 6,942).](fig6_positions.p",single_reads_2026-10.csv,38801.0,FILE,MATCH,"dashboard read, not archived"
1105,§10.1,22,"6,942","ositions, 186 in 1–3) and day 67 (38,801 and 6,942).](fig6_positions.pdf) Of th",single_reads_2026-10.csv,6942.0,FILE,MATCH,"dashboard read, not archived"
1106,§10.1,21,"43,302","801 and 6,942).](fig6_positions.pdf) Of the 43,302 positions held at day 75, 15,",instrument_series_table5_checkpoints.csv (parsed from Table 5 itself),43302.0,CIRC,MATCH,circular: the CSV is parsed from the paper's own table; the dashboard read is not archived
1107,§10.1,21,"15,830","df) Of the 43,302 positions held at day 75, 15,830 (36.6%) were held at day 37 a",instrument_series_table5_checkpoints.csv (parsed from Table 5 itself),15830.0,CIRC,MATCH,circular: the CSV is parsed from the paper's own table; the dashboard read is not archived
1108,§10.1,21,36.6,"the 43,302 positions held at day 75, 15,830 (36.6%) were held at day 37 and 27,",arithmetic on the paper's own counts,36.557203,CALC,MATCH,
1109,§10.1,21,"27,472","y 75, 15,830 (36.6%) were held at day 37 and 27,472 (63.4%) were acquired after t","43,302 - 15,830",27472.0,CALC,MATCH,
1110,§10.1,21,63.4,",830 (36.6%) were held at day 37 and 27,472 (63.4%) were acquired after the net",arithmetic on the paper's own counts,63.442797,CALC,MATCH,
1111,§10.1,21,53.1,"t share is itself bounded rather than exact: 53.1% to 63.4%. For AI answers, da",arithmetic on the paper's own counts,53.059905,CALC,MATCH,
1112,§10.1,21,63.4,"s itself bounded rather than exact: 53.1% to 63.4%. For AI answers, day 37 is n",arithmetic on the paper's own counts,63.442797,CALC,MATCH,
1113,§10.1,21,56.9,"orded, so the corresponding share is bounded 56.9% to 74.9%. **What survives.*",arithmetic on the paper's own counts,56.891318,CALC,MATCH,
1114,§10.1,21,74.9,the corresponding share is bounded 56.9% to 74.9%. **What survives.** A resul,arithmetic on the paper's own counts,74.870134,CALC,MATCH,
1115,§10.1,21,"15,830","9% to 74.9%. **What survives.** A result of 15,830 ranking positions and 1,874 t",instrument_series_table5_checkpoints.csv (parsed from Table 5 itself),15830.0,CIRC,MATCH,circular: the CSV is parsed from the paper's own table; the dashboard read is not archived
1116,§10.1,21,"1,874",".** A result of 15,830 ranking positions and 1,874 top-three positions was estab",instrument_series_table5_checkpoints.csv (parsed from Table 5 itself),1874.0,CIRC,MATCH,circular: the CSV is parsed from the paper's own table; the dashboard read is not archived
1117,§10.1,21,nineteen,"874 top-three positions was established with nineteen referring domains, a count un",instrument_series_table5_checkpoints.csv (parsed from Table 5 itself),19.0,CIRC,MATCH,circular: the CSV is parsed from the paper's own table; the dashboard read is not archived
1118,§10.1,21,nineteen,"not show that links played no part, because nineteen referring domains are not non",instrument_series_table5_checkpoints.csv (parsed from Table 5 itself),19.0,CIRC,MATCH,circular: the CSV is parsed from the paper's own table; the dashboard read is not archived
1119,§10.1,21,768,"as showing it.** The fastest clean interval, 768 a day across days 15 to 30, i","(14,905 - 3,385) / 15, from Table 5",768.0,CALC,MATCH,
1120,§10.1,21,37,"interval, 768 a day across days 15 to 30, is 37% faster than the 562 a day of",arithmetic on the paper's own counts,36.654804,CALC,MATCH,
1121,§10.1,21,562,"across days 15 to 30, is 37% faster than the 562 a day of the arrival interval","(20,326 - 15,830) / 8, from Table 5",562.0,CALC,MATCH,
1122,§10.1,21,132,2 a day of the arrival interval. Reading the 132-a-day trough immediately befo,"(15,830 - 14,905) / 7, from Table 5",132.0,CALC,MATCH,
1123,§10.1,21,441,oes not survive showing all six intervals. A 441-page section entering an inde,instrument_series_table5_checkpoints.csv (parsed from Table 5 itself),441.0,CIRC,MATCH,circular: the CSV is parsed from the paper's own table; the dashboard read is not archived
1124,Table 7,23,3,Table 7,none,,NONE,CANNOT RUN,the author's reconstruction from project records; no source in the bundle
1125,Table 7,23,2,Table 7,none,,NONE,CANNOT RUN,the author's reconstruction from project records; no source in the bundle
1126,Table 7,23,0,Table 7,none,,NONE,CANNOT RUN,the author's reconstruction from project records; no source in the bundle
1127,Table 7,23,0,Table 7,none,,NONE,CANNOT RUN,the author's reconstruction from project records; no source in the bundle
1128,Table 7,23,"6,000",Table 7,none,,NONE,CANNOT RUN,the author's reconstruction from project records; no source in the bundle
1129,§11.2,23,thirteen,ent collected no first-party surface: of the thirteen demand-surface types the rele,ufi repository (not in the bundle),,NONE,CANNOT RUN,"needs the ufi repository, which is not in the bundle (the paper cites it at a public URL; not fetched here)"
1130,§11.2,23,four,"synthetic records, flagged as synthetic, on four of the thirteen surface types",ufi repository (not in the bundle),,NONE,CANNOT RUN,"needs the ufi repository, which is not in the bundle (the paper cites it at a public URL; not fetched here)"
1131,§11.2,23,thirteen,"ecords, flagged as synthetic, on four of the thirteen surface types, and untested o",ufi repository (not in the bundle),,NONE,CANNOT RUN,"needs the ufi repository, which is not in the bundle (the paper cites it at a public URL; not fetched here)"
1132,§12,23,2.94,"re, which differ by a factor that falls from 2.94 to 1.34; both are reported, a",arithmetic on Table 3 / its released CSV,2.93617,CALC,MATCH,
1133,§12,23,1.34,"h differ by a factor that falls from 2.94 to 1.34; both are reported, and a com",arithmetic on Table 3 / its released CSV,1.343796,CALC,MATCH,
1134,§12,23,twelve,on the territory pairing. External validity: twelve purposively chosen prefixes o,data/analyze.py,12.0,RUN,MATCH,
1135,§12,23,77,"ixes on one domain, one of them followed for 77 days; one vendor pair; one re",26 July to 11 October 2026 by the calendar,77.0,CALC,MATCH,
1136,§12,23,about two in three correct,"easured but modest precision (about two in three correct, half for single-wo",r2_link_check.py: 65.0% to 66.8%,agrees,RUN,MATCH,statement in words
1137,§12,23,half for single-word labels,"(about two in three correct, half for single-word labels; judged by blind AI",r2_link_check.py: 48.0% and 50.0%,agrees,RUN,MATCH,statement in words
1138,§12,23,53.1,sponded. The automated link network: between 53.1% and 63.4% of day-75 position,arithmetic on the paper's own counts,53.059905,CALC,MATCH,
1139,§12,23,63.4,he automated link network: between 53.1% and 63.4% of day-75 positions postdate,arithmetic on the paper's own counts,63.442797,CALC,MATCH,
1140,§12,24,77,"industry, one class, a top-authority domain, 77 days, six stated conditions.",26 July to 11 October 2026 by the calendar,77.0,CALC,MATCH,
1141,§13,24,six,a US state or the District of Columbia; the six territory codes without pages,wikipedia_demand_372.md ('excluding the six territory codes'),6.0,FILE,MATCH,
1142,§13,24,1.2,of the individual code pages they enumerate (1.2 to 2.0 times the most-cited c,arithmetic on Section 9.1's counts,1.235294,CALC,MATCH,
1143,§13,24,2.0,individual code pages they enumerate (1.2 to 2.0 times the most-cited code pag,arithmetic on Section 9.1's counts,1.991597,CALC,MATCH,
1144,§13,24,924,the set with its digest. The example ships a 924-query demonstration over the,ufi repository (not in the bundle),,NONE,CANNOT RUN,"needs the ufi repository, which is not in the bundle (the paper cites it at a public URL; not fetched here)"
1145,§13,24,66,ple ships a 924-query demonstration over the 66 codes in its registry extract,ufi repository (not in the bundle),,NONE,CANNOT RUN,"needs the ufi repository, which is not in the bundle (the paper cites it at a public URL; not fetched here)"
1146,§13,24,f05ce279942be5f8,"66 codes in its registry extract, at digest `f05ce279942be5f8`; the set for the full class",ufi repository (not in the bundle),,NONE,CANNOT RUN,"needs the ufi repository, which is not in the bundle (the paper cites it at a public URL; not fetched here)"
1147,§13,24,0.5,"s. Five scoring parameters are locked: **α = 0.5, β = 0.5, damping = 0.85, at",ufi repository (not in the bundle),,NONE,CANNOT RUN,"needs the ufi repository, which is not in the bundle (the paper cites it at a public URL; not fetched here)"
1148,§13,24,0.5,"coring parameters are locked: **α = 0.5, β = 0.5, damping = 0.85, at least thr",ufi repository (not in the bundle),,NONE,CANNOT RUN,"needs the ufi repository, which is not in the bundle (the paper cites it at a public URL; not fetched here)"
1149,§13,24,0.85,"rs are locked: **α = 0.5, β = 0.5, damping = 0.85, at least three phrasings per",ufi repository (not in the bundle),,NONE,CANNOT RUN,"needs the ufi repository, which is not in the bundle (the paper cites it at a public URL; not fetched here)"
1150,§13,24,7290a2235d8de05f,"ion and a mean class aggregate, lock digest `7290a2235d8de05f`, locked 12 October 2026**. T",ufi repository (not in the bundle),,NONE,CANNOT RUN,"needs the ufi repository, which is not in the bundle (the paper cites it at a public URL; not fetched here)"
1151,§13,24,372,e its outcomes were read.** Every one of the 372 geographic codes in service r,wiki_demand_analysis.py,372.0,RUN,MATCH,
1152,§13,24,"971,506","est); the stamp is anchored in Bitcoin block 971,506, mined at 04:05 UTC on 15 Oct","protocols_manifest and framework manifest .ots proofs, read here; merkle root equals the block's",971506.0,CALC,MATCH,
1153,§13,24,04:05,"anchored in Bitcoin block 971,506, mined at 04:05 UTC on 15 October 2026. Earli","blockstream.info, block 971,506 (04:05:42 UTC)",04:05,BLOCK,MATCH,merkle root equal to the proof's digest
1154,§13,24,"971,522","est and anchored separately in Bitcoin block 971,522 (06:10 UTC on 15 October 2026","framework amendment .ots proof, read here; merkle root equals the block's",971522.0,CALC,MATCH,
1155,§13,24,06:10,"nchored separately in Bitcoin block 971,522 (06:10 UTC on 15 October 2026), reco","blockstream.info, block 971,522 (06:10:20 UTC)",06:10,BLOCK,MATCH,merkle root equal to the proof's digest
1156,§13,25,eleven,ion of Measurement 3 (Section 7).** The same eleven sectors and eight surfaces at,cross_sector_type_shares.csv: eleven sectors,11.0,CALC,MATCH,
1157,§13,25,eight,3 (Section 7).** The same eleven sectors and eight surfaces at the level of the,cross_sector_type_shares.csv: eight surfaces,8.0,CALC,MATCH,
1158,§13,25,"10,000","m. Amendment A1 fixed a sampling rule of the 10,000 highest-volume prompts per se",cross_sector_ai_citation_study.md (A1),10000.0,FILE,MATCH,
1159,§13,25,"10,000","s no volume sort, the exports took the first 10,000 rows in the vendor's default",none,,NONE,CANNOT RUN,the stopped prompt-level exports are not in the bundle
1160,§13,25,14,"ter two small sectors, Energy and Utilities (14 of 88 exports, 44,463 answers",cross_sector_ai_citation_study.md,14.0,FILE,MATCH,
1161,§13,25,88,"o small sectors, Energy and Utilities (14 of 88 exports, 44,463 answers), whe",11 sectors x 8 surfaces,88.0,CALC,MATCH,
1162,§13,25,"44,463","ors, Energy and Utilities (14 of 88 exports, 44,463 answers), when the vendor's t",cross_sector_ai_citation_study.md,44463.0,FILE,MATCH,
1163,§13,25,twelve,"fixed in advance, and re-reads the original twelve on a later date, was stamped",data/analyze.py,12.0,RUN,MATCH,
1164,§13.1,25,thirteen,laim made here. **Surfaces that move.** The thirteen surface types the implementat,ufi repository (not in the bundle),,NONE,CANNOT RUN,"needs the ufi repository, which is not in the bundle (the paper cites it at a public URL; not fetched here)"
1165,§13.1,25,109,e note [Pagadala 2026]. Costco is one of the 109 companies of Section 7. Loggi,cross_sector_companies.csv,109,CALC,MATCH,
1166,§14,25,149994a,"he 2.0, version 0.2.0, cited here as commit `149994a` of 12 October 2026, because",ufi repository (not in the bundle),,NONE,CANNOT RUN,"needs the ufi repository, which is not in the bundle (the paper cites it at a public URL; not fetched here)"
1167,§14,25,22,assistant under the author's direction (all 22 commits at that point are AI-,ufi repository (not in the bundle),,NONE,CANNOT RUN,"needs the ufi repository, which is not in the bundle (the paper cites it at a public URL; not fetched here)"
1168,§14,25,21,ll 22 commits at that point are AI-assisted: 21 carry the assistant as author,ufi repository (not in the bundle),,NONE,CANNOT RUN,"needs the ufi repository, which is not in the bundle (the paper cites it at a public URL; not fetched here)"
1169,§14,25,thirteen,"the example uses. The demand layer declares thirteen surface types, ships two gene",ufi repository (not in the bundle),,NONE,CANNOT RUN,"needs the ufi repository, which is not in the bundle (the paper cites it at a public URL; not fetched here)"
1170,§14,25,924,"atform is left to the deployment. The frozen 924-query set, the parameter lock",ufi repository (not in the bundle),,NONE,CANNOT RUN,"needs the ufi repository, which is not in the bundle (the paper cites it at a public URL; not fetched here)"
1171,§14,26,twelve,d. **Data released with this version.** The twelve-prefix cross-section (Table 4,data/analyze.py,12.0,RUN,MATCH,
1172,§14,26,109,"7, the design file with its amendments, the 109-company list with its source,",cross_sector_companies.csv,109,CALC,MATCH,
1173,§14,26,"14,823","e Brand Radar answer count, which moved from 14,823 (9 October) to 17,206 (11 Oct",instrument_series_table5_checkpoints.csv (parsed from Table 5 itself),14823.0,CIRC,MATCH,circular: the CSV is parsed from the paper's own table; the dashboard read is not archived
1174,§14,26,"17,206","ount, which moved from 14,823 (9 October) to 17,206 (11 October) and 17,400 (12 O",instrument_series_table5_checkpoints.csv (parsed from Table 5 itself),17206.0,CIRC,MATCH,circular: the CSV is parsed from the paper's own table; the dashboard read is not archived
1175,§14,26,"17,400","4,823 (9 October) to 17,206 (11 October) and 17,400 (12 October) as stored answer",single_reads_2026-10.csv,17400.0,FILE,MATCH,"dashboard read, not archived"
1176,§14,26,3,"ies; the October run-rate had moved by about 3% (worldwide 1,910,867, US 1,6",arithmetic on the paper's own counts,3.064801,CALC,MATCH,
1177,§14,26,"1,910,867","er run-rate had moved by about 3% (worldwide 1,910,867, US 1,659,636). The Ahrefs da",single_reads_2026-10.csv,1910867.0,FILE,MATCH,"dashboard read, not archived"
1178,§14,26,"1,659,636","d moved by about 3% (worldwide 1,910,867, US 1,659,636). The Ahrefs daily series sho",single_reads_2026-10.csv,1659636.0,FILE,MATCH,"dashboard read, not archived"
1179,§14,26,13,"stly specialist directories at Domain Rating 13 to 83, in a public search ind",single_reads_2026-10.csv,13.0,FILE,MATCH,"dashboard read, not archived"
1180,§14,26,83,"pecialist directories at Domain Rating 13 to 83, in a public search index. Th",single_reads_2026-10.csv,83.0,FILE,MATCH,"dashboard read, not archived"
1181,§14,27,109,"on 12); that organization is also one of the 109 companies in Section 7, inclu",cross_sector_companies.csv,109,CALC,MATCH,
1182,§14,27,Separate agents reproduced the source bundle four times in clean folders,without the withheld exports. Separate agents reproduced the source bundle four times in clean folders on 15 October 2026.,four folders in 08_REVIEW,agrees,CALC,MATCH,statement in words
1183,§14,27,four,Separate agents reproduced the source bundle four times in clean folders on 15,four reproduction folders in 08_REVIEW,4.0,CALC,MATCH,
1184,§14,27,seven,folders on 15 October 2026. The third found seven values that differed (a corre,08_REVIEW run3 report,7.0,FILE,MATCH,
1185,§14,27,+0.19,"rrelation and an interval end rounded twice, +0.19 and +0.29 for +0.18 and +0.28",CHANGELOG_versions.md,0.19,FILE,MATCH,"a withdrawn value, quoted as such"
1186,§14,27,+0.29,"and an interval end rounded twice, +0.19 and +0.29 for +0.18 and +0.28, and a st",CHANGELOG_versions.md,0.29,FILE,MATCH,"a withdrawn value, quoted as such"
1187,§14,27,+0.18,"erval end rounded twice, +0.19 and +0.29 for +0.18 and +0.28, and a stale cell i","m2_label_counts.csv, to five decimals",0.184869,CALC,MATCH,
1188,§14,27,+0.28,"rounded twice, +0.19 and +0.29 for +0.18 and +0.28, and a stale cell in a releas","same seeded resampling as m2_from_counts.py, five decimals",0.284982,CALC,MATCH,
1189,§14,27,"1,479","ble), all since corrected; in the fourth, of 1,479 values the paper quotes from",08_REVIEW run4 report,1479.0,FILE,MATCH,
1190,§14,27,"1,342","values the paper quotes from its own study, 1,342 matched what the released scr",08_REVIEW run4 report,1342.0,FILE,MATCH,
1191,§14,27,137,"ent recomputed from them, none differed, and 137 could not be checked because",08_REVIEW run4 report,137.0,FILE,MATCH,
1192,§14,27,the paper builds from the bundle,ause they need withheld data; the paper builds from the bundle (`08_REVIEW/reprodu,build_tex.py rebuilt paper.tex byte for byte; tectonic compiled it to a PDF differing from the shipped one in 60 bytes of date and ID,agrees,RUN,MATCH,statement in words
1193,§15,28,thirteen,ased as an open implementation that declares thirteen demand-surface types; the sco,ufi repository (not in the bundle),,NONE,CANNOT RUN,"needs the ufi repository, which is not in the bundle (the paper cites it at a public URL; not fetched here)"
1194,§15,28,7.5,ed about its estimated traffic by factors of 7.5 to 27.1 over four months (8.6,arithmetic on Table 2 / its released CSV,7.469647,CALC,MATCH,
1195,§15,28,27.1,t its estimated traffic by factors of 7.5 to 27.1 over four months (8.6 to 29.9,arithmetic on Table 2 / its released CSV,27.141445,CALC,MATCH,
1196,§15,28,8.6,by factors of 7.5 to 27.1 over four months (8.6 to 29.9 with both read worldw,arithmetic on Table 2 / its released CSV,8.620108,CALC,MATCH,
1197,§15,28,29.9,"tors of 7.5 to 27.1 over four months (8.6 to 29.9 with both read worldwide), ab",arithmetic on Table 2 / its released CSV,29.860816,CALC,MATCH,
1198,§15,28,2.7,"worldwide), about its growth by a factor of 2.7 in one month, and about its r",instrument_extra.py,2.66,RUN,MATCH,
1199,§15,28,about its referring domains by a factor of eleven,"ctor of 2.7 in one month, and about its referring domains by a factor of eleven. Across twelve sect",913 / 80,agrees,CALC,MATCH,statement in words
1200,§15,28,eleven,d about its referring domains by a factor of eleven. Across twelve sections of th,cross_sector_type_shares.csv: eleven sectors,11.0,CALC,MATCH,
1201,§15,28,twelve,"erring domains by a factor of eleven. Across twelve sections of the same domain,",data/analyze.py,12.0,RUN,MATCH,
1202,§15,28,ran from one fifth to seven times,"eir ratio on estimated visits ran from one fifth to seven times, with no detectable",analyze.py: 0.20x and 7.24x,agrees,RUN,MATCH,statement in words
1203,§15,28,60,"greed on which of two sections was larger in 60 of 66 pairs, less often when",data/analyze.py,60.0,RUN,MATCH,
1204,§15,28,66,"on which of two sections was larger in 60 of 66 pairs, less often when the se",data/analyze.py,66.0,RUN,MATCH,
1205,§15,28,"37,193","at a volume tool counts, on one taxonomy. On 37,193 business reviews, the two agr",supplement_r10.py (saved output),37193.0,SAVED,CANNOT RUN,agrees with the saved output; the script that prints it needs withheld data
1206,§15,28,+0.47,"eed only roughly on the taxonomy's branches (+0.47 to +0.75, depending on attrib",m2_from_counts.py,0.468,RUN,MATCH,
1207,§15,28,+0.75,"roughly on the taxonomy's branches (+0.47 to +0.75, depending on attribution) wh",m2_from_counts.py,0.748,RUN,MATCH,
1208,§15,28,+0.18,"ry differently, and barely agreed on topics (+0.18, or +0.27 counting labels no","m2_label_counts.csv, to five decimals",0.184869,CALC,MATCH,
1209,§15,28,+0.27,"ntly, and barely agreed on topics (+0.18, or +0.27 counting labels no review men",m2_from_counts.py,0.273,RUN,MATCH,
1210,§15,28,one,"ls no review mentions), most for complaints: one in seven unhappy reviews matc","924 of 6,620 is 1 in 7.2",1.0,CALC,MATCH,
1211,§15,28,seven,"eview mentions), most for complaints: one in seven unhappy reviews matched a wai","924 of 6,620 is 1 in 7.2",7.0,CALC,MATCH,
1212,§15,28,11,"ting pattern, while the whole taxonomy holds 11 labels mentioning waiting, no",supplement_r10.py (saved output),11.0,SAVED,CANNOT RUN,agrees with the saved output; the script that prints it needs withheld data
1213,§15,28,622,"waiting, none about waiting in a store, with 622 searches a month. On the 372",supplement_r10.py (saved output),622.0,SAVED,CANNOT RUN,agrees with the saved output; the script that prints it needs withheld data
1214,§15,28,372,"n a store, with 622 searches a month. On the 372 area codes, a public count of",wiki_demand_analysis.py,372.0,RUN,MATCH,
1215,§15,28,+0.45,the vendor's volume roughly on the ranking (+0.45 over 240 articles) and not at,wiki_demand_supplement.py,0.44598,RUN,MATCH,
1216,§15,28,240,'s volume roughly on the ranking (+0.45 over 240 articles) and not at all on m,wiki_demand_analysis.py,240.0,RUN,MATCH,
1217,§15,28,1.5,etric standard deviations across articles of 1.5 for the count and 16.7 for th,wiki_demand_analysis.py,1.5,RUN,MATCH,
1218,§15,28,16.7,"ons across articles of 1.5 for the count and 16.7 for the volume), in a compari",wiki_demand_analysis.py,16.69,RUN,MATCH,
1219,§15,28,eleven,"swers that name the largest companies of the eleven S&P 500 sectors, that the sha",cross_sector_type_shares.csv: eleven sectors,11.0,CALC,MATCH,
1220,§15,28,21,ffers most between answer surfaces: a median 21% on Google's AI Overviews and,section7_from_aggregates.py,21.3,RUN,MATCH,
1221,§15,28,0.6,on Google's AI Overviews and AI Mode against 0.6% to 9.2% on the four other su,section7_from_aggregates.py,0.6,RUN,MATCH,
1222,§15,28,9.2,"e's AI Overviews and AI Mode against 0.6% to 9.2% on the four other surfaces,",section7_from_aggregates.py,9.2,RUN,MATCH,
1223,§15,28,two of four predictions written before collection failed,ces varied more by sector and two of four predictions written before collection failed. That is why a per-,section7_from_aggregates.py,agrees,RUN,MATCH,statement in words
1224,§15,28,four,any sources varied more by sector and two of four predictions written before co,cross_sector_ai_citation_study.md and wikipedia_demand_372.md: P1 to P4 in each,4.0,FILE,MATCH,
1225,§15,28,"15,830","overed and no one defended, the section held 15,830 ranking positions with ninete",instrument_series_table5_checkpoints.csv (parsed from Table 5 itself),15830.0,CIRC,MATCH,circular: the CSV is parsed from the paper's own table; the dashboard read is not archived
1226,§15,28,nineteen,"e section held 15,830 ranking positions with nineteen referring domains at day 37,",instrument_series_table5_checkpoints.csv (parsed from Table 5 itself),19.0,CIRC,MATCH,circular: the CSV is parsed from the paper's own table; the dashboard read is not archived
1227,§15,28,"17,206","domains at day 37, and by day 77 appeared in 17,206 recorded AI answers, with no",instrument_series_table5_checkpoints.csv (parsed from Table 5 itself),17206.0,CIRC,MATCH,circular: the CSV is parsed from the paper's own table; the dashboard read is not archived
1228,App. A,31,381,"iven. - **Measurement 1.** The page count is 381, not 290, which removed the 8",section_code_pages_2026-10-14.csv,381,FILE,MATCH,
1229,App. A,31,9.2,omated link network had arrived by day 45. A 9.2x AI-answer comparison was wit,arithmetic on the paper's own counts,9.188655,CALC,MATCH,
1230,App. A,31,78,"y run-rate, and its days-live column sums to 78 (days 0 to 77). Disagreement",6 + 31 + 30 + 11,78.0,CALC,MATCH,
1231,App. A,31,5.2,"a bound on the larger error, by a factor of 5.2 at 27.1x, not 13 times. The h",reproducer's recomputation (recompute.py),5.209745,CALC,MATCH,
1232,App. A,31,27.1,"d on the larger error, by a factor of 5.2 at 27.1x, not 13 times. The hypothesi",arithmetic on Table 2 / its released CSV,27.141445,CALC,MATCH,
1233,App. A,31,13,"rger error, by a factor of 5.2 at 27.1x, not 13 times. The hypothesis that th",reproducer's recomputation (recompute.py),13.070723,CALC,MATCH,
1234,App. A,31,−0.09,"n, and a stale copy of Figure 5 that printed −0.09 for −0.11 was replaced. - **T",CHANGELOG_versions.md,-0.09,FILE,MATCH,"a withdrawn value, quoted as such"
1235,App. A,31,−0.11,tale copy of Figure 5 that printed −0.09 for −0.11 was replaced. - **The deploym,data/analyze.py,-0.11,RUN,MATCH,
1236,App. A,32,+0.47,ry. - **Measurement 2.** Branch agreement is +0.47 to +0.75 depending on how lab,m2_from_counts.py,0.468,RUN,MATCH,
1237,App. A,32,+0.75,easurement 2.** Branch agreement is +0.47 to +0.75 depending on how labels are a,m2_from_counts.py,0.748,RUN,MATCH,
1238,App. A,32,+0.78,"labels are attributed, replacing an earlier +0.78 computed on review-mentioned",analyze_reviews.py (saved output),0.777,SAVED,CANNOT RUN,"the superseded computation, still printed by that script; agrees with the saved output; the script that prints it needs withheld data"
1239,App. A,32,11,"each branch's own volume; the taxonomy holds 11 labels containing ""wait"", not",supplement_r10.py (saved output),11.0,SAVED,CANNOT RUN,agrees with the saved output; the script that prints it needs withheld data
1240,App. A,32,456,"he count of works naming the vendor tools is 456, not 459 (three works were co",vendor_reliance.py --offline,456.0,RUN,MATCH,
1241,App. A,32,459,"of works naming the vendor tools is 456, not 459 (three works were counted twi",vendor_reliance.py --offline: 456 + 3 duplicates,459.0,RUN,MATCH,"a withdrawn value, quoted as such"
1242,App. A,32,+0.18,"topic-level correlation of Measurement 2 is +0.18, not +0.19, which had rounded","m2_label_counts.csv, to five decimals",0.184869,CALC,MATCH,
1243,App. A,32,+0.19,"l correlation of Measurement 2 is +0.18, not +0.19, which had rounded a printed",CHANGELOG_versions.md,0.19,FILE,MATCH,"a withdrawn value, quoted as such"
1244,App. A,32,+0.185,"0.18, not +0.19, which had rounded a printed +0.185 a second time; statistics tha",m2_from_counts.py,0.185,RUN,MATCH,
1245,App. B,32,0.22,ro when other entities also have none (about 0.22 when 30 of 66 entities have n,ufi repository (not in the bundle),,NONE,CANNOT RUN,"needs the ufi repository, which is not in the bundle (the paper cites it at a public URL; not fetched here)"
1246,App. B,32,30,her entities also have none (about 0.22 when 30 of 66 entities have none). ow,ufi repository (not in the bundle),,NONE,CANNOT RUN,"needs the ufi repository, which is not in the bundle (the paper cites it at a public URL; not fetched here)"
1247,App. B,32,66,tities also have none (about 0.22 when 30 of 66 entities have none). own(*e*),ufi repository (not in the bundle),,NONE,CANNOT RUN,"needs the ufi repository, which is not in the bundle (the paper cites it at a public URL; not fetched here)"
1248,App. B,32,0.5,"uncovered. Five parameters are locked: α = 0.5, β = 0.5, damping = 0.85, at",ufi repository (not in the bundle),,NONE,CANNOT RUN,"needs the ufi repository, which is not in the bundle (the paper cites it at a public URL; not fetched here)"
1249,App. B,32,0.5,"d. Five parameters are locked: α = 0.5, β = 0.5, damping = 0.85, at least thr",ufi repository (not in the bundle),,NONE,CANNOT RUN,"needs the ufi repository, which is not in the bundle (the paper cites it at a public URL; not fetched here)"
1250,App. B,32,0.85,"ters are locked: α = 0.5, β = 0.5, damping = 0.85, at least three phrasings per",ufi repository (not in the bundle),,NONE,CANNOT RUN,"needs the ufi repository, which is not in the bundle (the paper cites it at a public URL; not fetched here)"
1251,App. B,32,7290a2235d8de05f,"on 13's class-level comparison uses (digest `7290a2235d8de05f`, set at 02:00 UTC on 12 Octo",ufi repository (not in the bundle),,NONE,CANNOT RUN,"needs the ufi repository, which is not in the bundle (the paper cites it at a public URL; not fetched here)"
1252,App. B,32,02d7588,"e changed at 03:45 UTC the same day (commit `02d7588`, which changed which questio",ufi repository (not in the bundle),,NONE,CANNOT RUN,"needs the ufi repository, which is not in the bundle (the paper cites it at a public URL; not fetched here)"
1253,App. B,32,0.8,"term correlates with node degree at roughly 0.8 in the released example, so o",ufi repository (not in the bundle),,NONE,CANNOT RUN,"needs the ufi repository, which is not in the bundle (the paper cites it at a public URL; not fetched here)"
1254,App. B,33,4,"an answer. On the released example these are 4/5 and 70.4%, with two of the",ufi repository (not in the bundle),,NONE,CANNOT RUN,"needs the ufi repository, which is not in the bundle (the paper cites it at a public URL; not fetched here)"
1255,App. B,33,5,"answer. On the released example these are 4/5 and 70.4%, with two of the fo",ufi repository (not in the bundle),,NONE,CANNOT RUN,"needs the ufi repository, which is not in the bundle (the paper cites it at a public URL; not fetched here)"
1256,App. B,33,70.4,"r. On the released example these are 4/5 and 70.4%, with two of the four expres",ufi repository (not in the bundle),,NONE,CANNOT RUN,"needs the ufi repository, which is not in the bundle (the paper cites it at a public URL; not fetched here)"
1257,App. B,33,two,"leased example these are 4/5 and 70.4%, with two of the four expressible quest",ufi repository (not in the bundle),,NONE,CANNOT RUN,"needs the ufi repository, which is not in the bundle (the paper cites it at a public URL; not fetched here)"
1258,App. B,33,four,"ple these are 4/5 and 70.4%, with two of the four expressible questions answere",ufi repository (not in the bundle),,NONE,CANNOT RUN,"needs the ufi repository, which is not in the bundle (the paper cites it at a public URL; not fetched here)"
1259,App. C,34,eleven,"llection and answer surface: median over the eleven sectors, with the range in pa",cross_sector_type_shares.csv: eleven sectors,11.0,CALC,MATCH,
1260,App. C,34,"1,000","session on 12 and 13 October 2026; among the 1,000 domains found in the most ans",cross_sector_cells.csv: export_rows is 1000 in all 88 cells,1000.0,CALC,MATCH,
1261,Table C1,34,25.8,Table C1,"section7_from_aggregates.py, Table C1",25.8,RUN,MATCH,
1262,Table C1,34,14.3,Table C1,"section7_from_aggregates.py, Table C1",14.3,RUN,MATCH,
1263,Table C1,34,34.3,Table C1,"section7_from_aggregates.py, Table C1",34.3,RUN,MATCH,
1264,Table C1,34,4.3,Table C1,"section7_from_aggregates.py, Table C1",4.3,RUN,MATCH,
1265,Table C1,34,1.3,Table C1,"section7_from_aggregates.py, Table C1",1.3,RUN,MATCH,
1266,Table C1,34,8.1,Table C1,"section7_from_aggregates.py, Table C1",8.1,RUN,MATCH,
1267,Table C1,34,0.7,Table C1,"section7_from_aggregates.py, Table C1",0.7,RUN,MATCH,
1268,Table C1,34,0.2,Table C1,"section7_from_aggregates.py, Table C1",0.2,RUN,MATCH,
1269,Table C1,34,2.8,Table C1,"section7_from_aggregates.py, Table C1",2.8,RUN,MATCH,
1270,Table C1,34,0.4,Table C1,"section7_from_aggregates.py, Table C1",0.4,RUN,MATCH,
1271,Table C1,34,0.2,Table C1,"section7_from_aggregates.py, Table C1",0.2,RUN,MATCH,
1272,Table C1,34,8.6,Table C1,"section7_from_aggregates.py, Table C1",8.6,RUN,MATCH,
1273,Table C1,34,11.9,Table C1,"section7_from_aggregates.py, Table C1",11.9,RUN,MATCH,
1274,Table C1,34,6.1,Table C1,"section7_from_aggregates.py, Table C1",6.1,RUN,MATCH,
1275,Table C1,34,23.5,Table C1,"section7_from_aggregates.py, Table C1",23.5,RUN,MATCH,
1276,Table C1,34,55.6,Table C1,"section7_from_aggregates.py, Table C1",55.6,RUN,MATCH,
1277,Table C1,34,41.1,Table C1,"section7_from_aggregates.py, Table C1",41.1,RUN,MATCH,
1278,Table C1,34,62.0,Table C1,"section7_from_aggregates.py, Table C1",62.0,RUN,MATCH,
1279,Table C1,34,32.4,Table C1,"section7_from_aggregates.py, Table C1",32.4,RUN,MATCH,
1280,Table C1,34,13.4,Table C1,"section7_from_aggregates.py, Table C1",13.4,RUN,MATCH,
1281,Table C1,34,35.8,Table C1,"section7_from_aggregates.py, Table C1",35.8,RUN,MATCH,
1282,Table C1,34,2.6,Table C1,"section7_from_aggregates.py, Table C1",2.6,RUN,MATCH,
1283,Table C1,34,0.7,Table C1,"section7_from_aggregates.py, Table C1",0.7,RUN,MATCH,
1284,Table C1,34,3.9,Table C1,"section7_from_aggregates.py, Table C1",3.9,RUN,MATCH,
1285,Table C1,34,1.0,Table C1,"section7_from_aggregates.py, Table C1",1.0,RUN,MATCH,
1286,Table C1,34,0.1,Table C1,"section7_from_aggregates.py, Table C1",0.1,RUN,MATCH,
1287,Table C1,34,5.8,Table C1,"section7_from_aggregates.py, Table C1",5.8,RUN,MATCH,
1288,Table C1,34,0.3,Table C1,"section7_from_aggregates.py, Table C1",0.3,RUN,MATCH,
1289,Table C1,34,0.1,Table C1,"section7_from_aggregates.py, Table C1",0.1,RUN,MATCH,
1290,Table C1,34,3.8,Table C1,"section7_from_aggregates.py, Table C1",3.8,RUN,MATCH,
1291,Table C1,34,8.1,Table C1,"section7_from_aggregates.py, Table C1",8.1,RUN,MATCH,
1292,Table C1,34,2.7,Table C1,"section7_from_aggregates.py, Table C1",2.7,RUN,MATCH,
1293,Table C1,34,20.5,Table C1,"section7_from_aggregates.py, Table C1",20.5,RUN,MATCH,
1294,Table C1,34,59.0,Table C1,"section7_from_aggregates.py, Table C1",59.0,RUN,MATCH,
1295,Table C1,34,42.0,Table C1,"section7_from_aggregates.py, Table C1",42.0,RUN,MATCH,
1296,Table C1,34,75.3,Table C1,"section7_from_aggregates.py, Table C1",75.3,RUN,MATCH,
1297,Table C1,34,17.8,Table C1,"section7_from_aggregates.py, Table C1",17.8,RUN,MATCH,
1298,Table C1,34,9.0,Table C1,"section7_from_aggregates.py, Table C1",9.0,RUN,MATCH,
1299,Table C1,34,23.8,Table C1,"section7_from_aggregates.py, Table C1",23.8,RUN,MATCH,
1300,Table C1,34,4.2,Table C1,"section7_from_aggregates.py, Table C1",4.2,RUN,MATCH,
1301,Table C1,34,2.2,Table C1,"section7_from_aggregates.py, Table C1",2.2,RUN,MATCH,
1302,Table C1,34,10.4,Table C1,"section7_from_aggregates.py, Table C1",10.4,RUN,MATCH,
1303,Table C1,34,1.0,Table C1,"section7_from_aggregates.py, Table C1",1.0,RUN,MATCH,
1304,Table C1,34,0.3,Table C1,"section7_from_aggregates.py, Table C1",0.3,RUN,MATCH,
1305,Table C1,34,4.2,Table C1,"section7_from_aggregates.py, Table C1",4.2,RUN,MATCH,
1306,Table C1,34,0.4,Table C1,"section7_from_aggregates.py, Table C1",0.4,RUN,MATCH,
1307,Table C1,34,0.1,Table C1,"section7_from_aggregates.py, Table C1",0.1,RUN,MATCH,
1308,Table C1,34,8.6,Table C1,"section7_from_aggregates.py, Table C1",8.6,RUN,MATCH,
1309,Table C1,34,10.8,Table C1,"section7_from_aggregates.py, Table C1",10.8,RUN,MATCH,
1310,Table C1,34,5.1,Table C1,"section7_from_aggregates.py, Table C1",5.1,RUN,MATCH,
1311,Table C1,34,17.6,Table C1,"section7_from_aggregates.py, Table C1",17.6,RUN,MATCH,
1312,Table C1,34,65.3,Table C1,"section7_from_aggregates.py, Table C1",65.3,RUN,MATCH,
1313,Table C1,34,53.1,Table C1,"section7_from_aggregates.py, Table C1",53.1,RUN,MATCH,
1314,Table C1,34,71.4,Table C1,"section7_from_aggregates.py, Table C1",71.4,RUN,MATCH,
1315,Table C1,34,24.1,Table C1,"section7_from_aggregates.py, Table C1",24.1,RUN,MATCH,
1316,Table C1,34,8.1,Table C1,"section7_from_aggregates.py, Table C1",8.1,RUN,MATCH,
1317,Table C1,34,28.3,Table C1,"section7_from_aggregates.py, Table C1",28.3,RUN,MATCH,
1318,Table C1,34,2.7,Table C1,"section7_from_aggregates.py, Table C1",2.7,RUN,MATCH,
1319,Table C1,34,0.9,Table C1,"section7_from_aggregates.py, Table C1",0.9,RUN,MATCH,
1320,Table C1,34,4.5,Table C1,"section7_from_aggregates.py, Table C1",4.5,RUN,MATCH,
1321,Table C1,34,1.4,Table C1,"section7_from_aggregates.py, Table C1",1.4,RUN,MATCH,
1322,Table C1,34,0.3,Table C1,"section7_from_aggregates.py, Table C1",0.3,RUN,MATCH,
1323,Table C1,34,5.6,Table C1,"section7_from_aggregates.py, Table C1",5.6,RUN,MATCH,
1324,Table C1,34,0.4,Table C1,"section7_from_aggregates.py, Table C1",0.4,RUN,MATCH,
1325,Table C1,34,0.1,Table C1,"section7_from_aggregates.py, Table C1",0.1,RUN,MATCH,
1326,Table C1,34,5.0,Table C1,"section7_from_aggregates.py, Table C1",5.0,RUN,MATCH,
1327,Table C1,34,9.5,Table C1,"section7_from_aggregates.py, Table C1",9.5,RUN,MATCH,
1328,Table C1,34,2.7,Table C1,"section7_from_aggregates.py, Table C1",2.7,RUN,MATCH,
1329,Table C1,34,19.3,Table C1,"section7_from_aggregates.py, Table C1",19.3,RUN,MATCH,
1330,Table C1,34,65.1,Table C1,"section7_from_aggregates.py, Table C1",65.1,RUN,MATCH,
1331,Table C1,34,50.1,Table C1,"section7_from_aggregates.py, Table C1",50.1,RUN,MATCH,
1332,Table C1,34,79.3,Table C1,"section7_from_aggregates.py, Table C1",79.3,RUN,MATCH,
1333,Table C1,34,0.9,Table C1,"section7_from_aggregates.py, Table C1",0.9,RUN,MATCH,
1334,Table C1,34,0.3,Table C1,"section7_from_aggregates.py, Table C1",0.3,RUN,MATCH,
1335,Table C1,34,2.5,Table C1,"section7_from_aggregates.py, Table C1",2.5,RUN,MATCH,
1336,Table C1,34,1.7,Table C1,"section7_from_aggregates.py, Table C1",1.7,RUN,MATCH,
1337,Table C1,34,0.5,Table C1,"section7_from_aggregates.py, Table C1",0.5,RUN,MATCH,
1338,Table C1,34,3.4,Table C1,"section7_from_aggregates.py, Table C1",3.4,RUN,MATCH,
1339,Table C1,34,1.7,Table C1,"section7_from_aggregates.py, Table C1",1.7,RUN,MATCH,
1340,Table C1,34,0.7,Table C1,"section7_from_aggregates.py, Table C1",0.7,RUN,MATCH,
1341,Table C1,34,5.2,Table C1,"section7_from_aggregates.py, Table C1",5.2,RUN,MATCH,
1342,Table C1,34,3.0,Table C1,"section7_from_aggregates.py, Table C1",3.0,RUN,MATCH,
1343,Table C1,34,1.6,Table C1,"section7_from_aggregates.py, Table C1",1.6,RUN,MATCH,
1344,Table C1,34,18.2,Table C1,"section7_from_aggregates.py, Table C1",18.2,RUN,MATCH,
1345,Table C1,34,27.4,Table C1,"section7_from_aggregates.py, Table C1",27.4,RUN,MATCH,
1346,Table C1,34,13.5,Table C1,"section7_from_aggregates.py, Table C1",13.5,RUN,MATCH,
1347,Table C1,34,38.2,Table C1,"section7_from_aggregates.py, Table C1",38.2,RUN,MATCH,
1348,Table C1,34,61.5,Table C1,"section7_from_aggregates.py, Table C1",61.5,RUN,MATCH,
1349,Table C1,34,51.2,Table C1,"section7_from_aggregates.py, Table C1",51.2,RUN,MATCH,
1350,Table C1,34,76.1,Table C1,"section7_from_aggregates.py, Table C1",76.1,RUN,MATCH,
1351,Table C1,34,4.6,Table C1,"section7_from_aggregates.py, Table C1",4.6,RUN,MATCH,
1352,Table C1,34,1.8,Table C1,"section7_from_aggregates.py, Table C1",1.8,RUN,MATCH,
1353,Table C1,34,7.7,Table C1,"section7_from_aggregates.py, Table C1",7.7,RUN,MATCH,
1354,Table C1,34,5.9,Table C1,"section7_from_aggregates.py, Table C1",5.9,RUN,MATCH,
1355,Table C1,34,2.8,Table C1,"section7_from_aggregates.py, Table C1",2.8,RUN,MATCH,
1356,Table C1,34,10.7,Table C1,"section7_from_aggregates.py, Table C1",10.7,RUN,MATCH,
1357,Table C1,34,1.5,Table C1,"section7_from_aggregates.py, Table C1",1.5,RUN,MATCH,
1358,Table C1,34,0.3,Table C1,"section7_from_aggregates.py, Table C1",0.3,RUN,MATCH,
1359,Table C1,34,7.9,Table C1,"section7_from_aggregates.py, Table C1",7.9,RUN,MATCH,
1360,Table C1,34,0.8,Table C1,"section7_from_aggregates.py, Table C1",0.8,RUN,MATCH,
1361,Table C1,34,0.1,Table C1,"section7_from_aggregates.py, Table C1",0.1,RUN,MATCH,
1362,Table C1,34,12.0,Table C1,"section7_from_aggregates.py, Table C1",12.0,RUN,MATCH,
1363,Table C1,34,15.6,Table C1,"section7_from_aggregates.py, Table C1",15.6,RUN,MATCH,
1364,Table C1,34,8.2,Table C1,"section7_from_aggregates.py, Table C1",8.2,RUN,MATCH,
1365,Table C1,34,29.8,Table C1,"section7_from_aggregates.py, Table C1",29.8,RUN,MATCH,
1366,Table C1,34,67.8,Table C1,"section7_from_aggregates.py, Table C1",67.8,RUN,MATCH,
1367,Table C1,34,56.4,Table C1,"section7_from_aggregates.py, Table C1",56.4,RUN,MATCH,
1368,Table C1,34,73.9,Table C1,"section7_from_aggregates.py, Table C1",73.9,RUN,MATCH,
1369,Table C1,34,9.2,Table C1,"section7_from_aggregates.py, Table C1",9.2,RUN,MATCH,
1370,Table C1,34,2.9,Table C1,"section7_from_aggregates.py, Table C1",2.9,RUN,MATCH,
1371,Table C1,34,16.7,Table C1,"section7_from_aggregates.py, Table C1",16.7,RUN,MATCH,
1372,Table C1,34,3.7,Table C1,"section7_from_aggregates.py, Table C1",3.7,RUN,MATCH,
1373,Table C1,34,1.2,Table C1,"section7_from_aggregates.py, Table C1",1.2,RUN,MATCH,
1374,Table C1,34,6.9,Table C1,"section7_from_aggregates.py, Table C1",6.9,RUN,MATCH,
1375,Table C1,34,0.5,Table C1,"section7_from_aggregates.py, Table C1",0.5,RUN,MATCH,
1376,Table C1,34,0.1,Table C1,"section7_from_aggregates.py, Table C1",0.1,RUN,MATCH,
1377,Table C1,34,3.8,Table C1,"section7_from_aggregates.py, Table C1",3.8,RUN,MATCH,
1378,Table C1,34,0.3,Table C1,"section7_from_aggregates.py, Table C1",0.3,RUN,MATCH,
1379,Table C1,34,0.1,Table C1,"section7_from_aggregates.py, Table C1",0.1,RUN,MATCH,
1380,Table C1,34,2.4,Table C1,"section7_from_aggregates.py, Table C1",2.4,RUN,MATCH,
1381,Table C1,34,8.3,Table C1,"section7_from_aggregates.py, Table C1",8.3,RUN,MATCH,
1382,Table C1,34,3.2,Table C1,"section7_from_aggregates.py, Table C1",3.2,RUN,MATCH,
1383,Table C1,34,33.2,Table C1,"section7_from_aggregates.py, Table C1",33.2,RUN,MATCH,
1384,Table C1,34,75.2,Table C1,"section7_from_aggregates.py, Table C1",75.2,RUN,MATCH,
1385,Table C1,34,49.5,Table C1,"section7_from_aggregates.py, Table C1",49.5,RUN,MATCH,
1386,Table C1,34,85.3,Table C1,"section7_from_aggregates.py, Table C1",85.3,RUN,MATCH,
1387,Table C1,34,0.6,Table C1,"section7_from_aggregates.py, Table C1",0.6,RUN,MATCH,
1388,Table C1,34,0.3,Table C1,"section7_from_aggregates.py, Table C1",0.3,RUN,MATCH,
1389,Table C1,34,1.0,Table C1,"section7_from_aggregates.py, Table C1",1.0,RUN,MATCH,
1390,Table C1,34,1.6,Table C1,"section7_from_aggregates.py, Table C1",1.6,RUN,MATCH,
1391,Table C1,34,0.3,Table C1,"section7_from_aggregates.py, Table C1",0.3,RUN,MATCH,
1392,Table C1,34,2.7,Table C1,"section7_from_aggregates.py, Table C1",2.7,RUN,MATCH,
1393,Table C1,34,0.9,Table C1,"section7_from_aggregates.py, Table C1",0.9,RUN,MATCH,
1394,Table C1,34,0.2,Table C1,"section7_from_aggregates.py, Table C1",0.2,RUN,MATCH,
1395,Table C1,34,5.2,Table C1,"section7_from_aggregates.py, Table C1",5.2,RUN,MATCH,
1396,Table C1,34,0.1,Table C1,"section7_from_aggregates.py, Table C1",0.1,RUN,MATCH,
1397,Table C1,34,0.0,Table C1,"section7_from_aggregates.py, Table C1",0.0,RUN,MATCH,
1398,Table C1,34,2.2,Table C1,"section7_from_aggregates.py, Table C1",2.2,RUN,MATCH,
1399,Table C1,34,4.5,Table C1,"section7_from_aggregates.py, Table C1",4.5,RUN,MATCH,
1400,Table C1,34,1.6,Table C1,"section7_from_aggregates.py, Table C1",1.6,RUN,MATCH,
1401,Table C1,34,27.0,Table C1,"section7_from_aggregates.py, Table C1",27.0,RUN,MATCH,
1402,Table C1,34,89.9,Table C1,"section7_from_aggregates.py, Table C1",89.9,RUN,MATCH,
1403,Table C1,34,71.6,Table C1,"section7_from_aggregates.py, Table C1",71.6,RUN,MATCH,
1404,Table C1,34,94.6,Table C1,"section7_from_aggregates.py, Table C1",94.6,RUN,MATCH,
1405,Table C2,34,"10,891.5",Table C2,"section7_from_aggregates.py, Table C2",10891.5,RUN,MATCH,
1406,Table C2,34,294.3,Table C2,"section7_from_aggregates.py, Table C2",294.3,RUN,MATCH,
1407,Table C2,34,"1,128.4",Table C2,"section7_from_aggregates.py, Table C2",1128.4,RUN,MATCH,
1408,Table C2,34,352.4,Table C2,"section7_from_aggregates.py, Table C2",352.4,RUN,MATCH,
1409,Table C2,34,317.5,Table C2,"section7_from_aggregates.py, Table C2",317.5,RUN,MATCH,
1410,Table C2,34,186.8,Table C2,"section7_from_aggregates.py, Table C2",186.8,RUN,MATCH,
1411,Table C2,34,147.9,Table C2,"section7_from_aggregates.py, Table C2",147.9,RUN,MATCH,
1412,Table C2,34,405.6,Table C2,"section7_from_aggregates.py, Table C2",405.6,RUN,MATCH,
1413,Table C2,34,604.2,Table C2,"section7_from_aggregates.py, Table C2",604.2,RUN,MATCH,
1414,Table C2,34,10.1,Table C2,"section7_from_aggregates.py, Table C2",10.1,RUN,MATCH,
1415,Table C2,34,69.8,Table C2,"section7_from_aggregates.py, Table C2",69.8,RUN,MATCH,
1416,Table C2,34,16.5,Table C2,"section7_from_aggregates.py, Table C2",16.5,RUN,MATCH,
1417,Table C2,34,13.9,Table C2,"section7_from_aggregates.py, Table C2",13.9,RUN,MATCH,
1418,Table C2,34,8.5,Table C2,"section7_from_aggregates.py, Table C2",8.5,RUN,MATCH,
1419,Table C2,34,7.4,Table C2,"section7_from_aggregates.py, Table C2",7.4,RUN,MATCH,
1420,Table C2,34,20.9,Table C2,"section7_from_aggregates.py, Table C2",20.9,RUN,MATCH,
1421,Table C2,34,"1,776.8",Table C2,"section7_from_aggregates.py, Table C2",1776.8,RUN,MATCH,
1422,Table C2,34,78.8,Table C2,"section7_from_aggregates.py, Table C2",78.8,RUN,MATCH,
1423,Table C2,34,173.5,Table C2,"section7_from_aggregates.py, Table C2",173.5,RUN,MATCH,
1424,Table C2,34,97.5,Table C2,"section7_from_aggregates.py, Table C2",97.5,RUN,MATCH,
1425,Table C2,34,64.4,Table C2,"section7_from_aggregates.py, Table C2",64.4,RUN,MATCH,
1426,Table C2,34,37.4,Table C2,"section7_from_aggregates.py, Table C2",37.4,RUN,MATCH,
1427,Table C2,34,45.3,Table C2,"section7_from_aggregates.py, Table C2",45.3,RUN,MATCH,
1428,Table C2,34,85.9,Table C2,"section7_from_aggregates.py, Table C2",85.9,RUN,MATCH,
1429,Table C2,34,"18,381.8",Table C2,"section7_from_aggregates.py, Table C2",18381.8,RUN,MATCH,
1430,Table C2,34,790.0,Table C2,"section7_from_aggregates.py, Table C2",790.0,RUN,MATCH,
1431,Table C2,34,"1,752.1",Table C2,"section7_from_aggregates.py, Table C2",1752.1,RUN,MATCH,
1432,Table C2,34,660.9,Table C2,"section7_from_aggregates.py, Table C2",660.9,RUN,MATCH,
1433,Table C2,34,347.0,Table C2,"section7_from_aggregates.py, Table C2",347.0,RUN,MATCH,
1434,Table C2,34,441.7,Table C2,"section7_from_aggregates.py, Table C2",441.7,RUN,MATCH,
1435,Table C2,34,128.8,Table C2,"section7_from_aggregates.py, Table C2",128.8,RUN,MATCH,
1436,Table C2,34,"1,581.3",Table C2,"section7_from_aggregates.py, Table C2",1581.3,RUN,MATCH,
1437,Table C2,34,"4,350.7",Table C2,"section7_from_aggregates.py, Table C2",4350.7,RUN,MATCH,
1438,Table C2,34,134.3,Table C2,"section7_from_aggregates.py, Table C2",134.3,RUN,MATCH,
1439,Table C2,34,591.5,Table C2,"section7_from_aggregates.py, Table C2",591.5,RUN,MATCH,
1440,Table C2,34,163.5,Table C2,"section7_from_aggregates.py, Table C2",163.5,RUN,MATCH,
1441,Table C2,34,150.1,Table C2,"section7_from_aggregates.py, Table C2",150.1,RUN,MATCH,
1442,Table C2,34,71.8,Table C2,"section7_from_aggregates.py, Table C2",71.8,RUN,MATCH,
1443,Table C2,34,76.0,Table C2,"section7_from_aggregates.py, Table C2",76.0,RUN,MATCH,
1444,Table C2,34,197.9,Table C2,"section7_from_aggregates.py, Table C2",197.9,RUN,MATCH,
1445,Table C2,34,"1,223.2",Table C2,"section7_from_aggregates.py, Table C2",1223.2,RUN,MATCH,
1446,Table C2,34,52.6,Table C2,"section7_from_aggregates.py, Table C2",52.6,RUN,MATCH,
1447,Table C2,34,112.9,Table C2,"section7_from_aggregates.py, Table C2",112.9,RUN,MATCH,
1448,Table C2,34,60.2,Table C2,"section7_from_aggregates.py, Table C2",60.2,RUN,MATCH,
1449,Table C2,34,52.6,Table C2,"section7_from_aggregates.py, Table C2",52.6,RUN,MATCH,
1450,Table C2,34,21.7,Table C2,"section7_from_aggregates.py, Table C2",21.7,RUN,MATCH,
1451,Table C2,34,27.2,Table C2,"section7_from_aggregates.py, Table C2",27.2,RUN,MATCH,
1452,Table C2,34,79.3,Table C2,"section7_from_aggregates.py, Table C2",79.3,RUN,MATCH,
1453,Table C2,34,"8,832.0",Table C2,"section7_from_aggregates.py, Table C2",8832.0,RUN,MATCH,
1454,Table C2,34,395.4,Table C2,"section7_from_aggregates.py, Table C2",395.4,RUN,MATCH,
1455,Table C2,34,982.3,Table C2,"section7_from_aggregates.py, Table C2",982.3,RUN,MATCH,
1456,Table C2,34,446.6,Table C2,"section7_from_aggregates.py, Table C2",446.6,RUN,MATCH,
1457,Table C2,34,351.7,Table C2,"section7_from_aggregates.py, Table C2",351.7,RUN,MATCH,
1458,Table C2,34,215.6,Table C2,"section7_from_aggregates.py, Table C2",215.6,RUN,MATCH,
1459,Table C2,34,149.8,Table C2,"section7_from_aggregates.py, Table C2",149.8,RUN,MATCH,
1460,Table C2,34,"1,295.6",Table C2,"section7_from_aggregates.py, Table C2",1295.6,RUN,MATCH,
1461,Table C2,34,103.6,Table C2,"section7_from_aggregates.py, Table C2",103.6,RUN,MATCH,
1462,Table C2,34,3.8,Table C2,"section7_from_aggregates.py, Table C2",3.8,RUN,MATCH,
1463,Table C2,34,14.8,Table C2,"section7_from_aggregates.py, Table C2",14.8,RUN,MATCH,
1464,Table C2,34,5.5,Table C2,"section7_from_aggregates.py, Table C2",5.5,RUN,MATCH,
1465,Table C2,34,5.1,Table C2,"section7_from_aggregates.py, Table C2",5.1,RUN,MATCH,
1466,Table C2,34,2.0,Table C2,"section7_from_aggregates.py, Table C2",2.0,RUN,MATCH,
1467,Table C2,34,2.9,Table C2,"section7_from_aggregates.py, Table C2",2.9,RUN,MATCH,
1468,Table C2,34,9.0,Table C2,"section7_from_aggregates.py, Table C2",9.0,RUN,MATCH,
1469,Table C2,34,50.3,Table C2,"section7_from_aggregates.py, Table C2",50.3,RUN,MATCH,
1470,Table C2,34,2.1,Table C2,"section7_from_aggregates.py, Table C2",2.1,RUN,MATCH,
1471,Table C2,34,7.2,Table C2,"section7_from_aggregates.py, Table C2",7.2,RUN,MATCH,
1472,Table C2,34,2.6,Table C2,"section7_from_aggregates.py, Table C2",2.6,RUN,MATCH,
1473,Table C2,34,2.1,Table C2,"section7_from_aggregates.py, Table C2",2.1,RUN,MATCH,
1474,Table C2,34,0.9,Table C2,"section7_from_aggregates.py, Table C2",0.9,RUN,MATCH,
1475,Table C2,34,1.5,Table C2,"section7_from_aggregates.py, Table C2",1.5,RUN,MATCH,
1476,Table C2,34,3.2,Table C2,"section7_from_aggregates.py, Table C2",3.2,RUN,MATCH,
1477,Table C2,34,77.9,Table C2,"section7_from_aggregates.py, Table C2",77.9,RUN,MATCH,
1478,Table C2,34,6.4,Table C2,"section7_from_aggregates.py, Table C2",6.4,RUN,MATCH,
1479,Table C2,34,22.1,Table C2,"section7_from_aggregates.py, Table C2",22.1,RUN,MATCH,
1480,Table C2,34,6.8,Table C2,"section7_from_aggregates.py, Table C2",6.8,RUN,MATCH,
1481,Table C2,34,6.8,Table C2,"section7_from_aggregates.py, Table C2",6.8,RUN,MATCH,
1482,Table C2,34,4.4,Table C2,"section7_from_aggregates.py, Table C2",4.4,RUN,MATCH,
1483,Table C2,34,2.1,Table C2,"section7_from_aggregates.py, Table C2",2.1,RUN,MATCH,
1484,Table C2,34,6.8,Table C2,"section7_from_aggregates.py, Table C2",6.8,RUN,MATCH,
1485,Table C2,34,337.5,Table C2,"section7_from_aggregates.py, Table C2",337.5,RUN,MATCH,
1486,Table C2,34,15.6,Table C2,"section7_from_aggregates.py, Table C2",15.6,RUN,MATCH,
1487,Table C2,34,24.3,Table C2,"section7_from_aggregates.py, Table C2",24.3,RUN,MATCH,
1488,Table C2,34,17.5,Table C2,"section7_from_aggregates.py, Table C2",17.5,RUN,MATCH,
1489,Table C2,34,18.5,Table C2,"section7_from_aggregates.py, Table C2",18.5,RUN,MATCH,
1490,Table C2,34,5.6,Table C2,"section7_from_aggregates.py, Table C2",5.6,RUN,MATCH,
1491,Table C2,34,6.5,Table C2,"section7_from_aggregates.py, Table C2",6.5,RUN,MATCH,
1492,Table C2,34,18.7,Table C2,"section7_from_aggregates.py, Table C2",18.7,RUN,MATCH,
1493,App. C,34,"1,000","session on 12 and 13 October 2026, among the 1,000 domains found in the most ans",cross_sector_cells.csv: export_rows is 1000 in all 88 cells,1000.0,CALC,MATCH,
1494,Table C3,34,youtube,Table C3,"make_tables_sector_surface.py, Table C3",youtube,RUN,MATCH,
1495,Table C3,34,youtube,Table C3,"make_tables_sector_surface.py, Table C3",youtube,RUN,MATCH,
1496,Table C3,34,google,Table C3,"make_tables_sector_surface.py, Table C3",google,RUN,MATCH,
1497,Table C3,34,google,Table C3,"make_tables_sector_surface.py, Table C3",google,RUN,MATCH,
1498,Table C3,34,google,Table C3,"make_tables_sector_surface.py, Table C3",google,RUN,MATCH,
1499,Table C3,34,wikipedia.org,Table C3,"make_tables_sector_surface.py, Table C3",wikipedia.org,RUN,MATCH,
1500,Table C3,34,reddit,Table C3,"make_tables_sector_surface.py, Table C3",reddit,RUN,MATCH,
1501,Table C3,34,walmart,Table C3,"make_tables_sector_surface.py, Table C3",walmart,RUN,MATCH,
1502,Table C3,34,youtube,Table C3,"make_tables_sector_surface.py, Table C3",youtube,RUN,MATCH,
1503,Table C3,34,youtube,Table C3,"make_tables_sector_surface.py, Table C3",youtube,RUN,MATCH,
1504,Table C3,34,youtube,Table C3,"make_tables_sector_surface.py, Table C3",youtube,RUN,MATCH,
1505,Table C3,34,goodrx,Table C3,"make_tables_sector_surface.py, Table C3",goodrx,RUN,MATCH,
1506,Table C3,34,fda.gov,Table C3,"make_tables_sector_surface.py, Table C3",fda.gov,RUN,MATCH,
1507,Table C3,34,nih.gov,Table C3,"make_tables_sector_surface.py, Table C3",nih.gov,RUN,MATCH,
1508,Table C3,34,goodrx,Table C3,"make_tables_sector_surface.py, Table C3",goodrx,RUN,MATCH,
1509,Table C3,34,msn,Table C3,"make_tables_sector_surface.py, Table C3",msn,RUN,MATCH,
1510,Table C3,34,youtube,Table C3,"make_tables_sector_surface.py, Table C3",youtube,RUN,MATCH,
1511,Table C3,34,reddit,Table C3,"make_tables_sector_surface.py, Table C3",reddit,RUN,MATCH,
1512,Table C3,34,youtube,Table C3,"make_tables_sector_surface.py, Table C3",youtube,RUN,MATCH,
1513,Table C3,34,nerdwallet,Table C3,"make_tables_sector_surface.py, Table C3",nerdwallet,RUN,MATCH,
1514,Table C3,34,nerdwallet,Table C3,"make_tables_sector_surface.py, Table C3",nerdwallet,RUN,MATCH,
1515,Table C3,34,nerdwallet,Table C3,"make_tables_sector_surface.py, Table C3",nerdwallet,RUN,MATCH,
1516,Table C3,34,wallethub,Table C3,"make_tables_sector_surface.py, Table C3",wallethub,RUN,MATCH,
1517,Table C3,34,wallethub,Table C3,"make_tables_sector_surface.py, Table C3",wallethub,RUN,MATCH,
1518,Table C3,34,google,Table C3,"make_tables_sector_surface.py, Table C3",google,RUN,MATCH,
1519,Table C3,34,youtube,Table C3,"make_tables_sector_surface.py, Table C3",youtube,RUN,MATCH,
1520,Table C3,34,google,Table C3,"make_tables_sector_surface.py, Table C3",google,RUN,MATCH,
1521,Table C3,34,google,Table C3,"make_tables_sector_surface.py, Table C3",google,RUN,MATCH,
1522,Table C3,34,justwatch,Table C3,"make_tables_sector_surface.py, Table C3",justwatch,RUN,MATCH,
1523,Table C3,34,wikipedia.org,Table C3,"make_tables_sector_surface.py, Table C3",wikipedia.org,RUN,MATCH,
1524,Table C3,34,reddit,Table C3,"make_tables_sector_surface.py, Table C3",reddit,RUN,MATCH,
1525,Table C3,34,walmart,Table C3,"make_tables_sector_surface.py, Table C3",walmart,RUN,MATCH,
1526,Table C3,34,youtube†,Table C3,"make_tables_sector_surface.py, Table C3",youtube†,RUN,MATCH,
1527,Table C3,34,youtube†,Table C3,"make_tables_sector_surface.py, Table C3",youtube†,RUN,MATCH,
1528,Table C3,34,google†,Table C3,"make_tables_sector_surface.py, Table C3",google†,RUN,MATCH,
1529,Table C3,34,google†,Table C3,"make_tables_sector_surface.py, Table C3",google†,RUN,MATCH,
1530,Table C3,34,go†,Table C3,"make_tables_sector_surface.py, Table C3",go†,RUN,MATCH,
1531,Table C3,34,wikipedia.org,Table C3,"make_tables_sector_surface.py, Table C3",wikipedia.org,RUN,MATCH,
1532,Table C3,34,reddit,Table C3,"make_tables_sector_surface.py, Table C3",reddit,RUN,MATCH,
1533,Table C3,34,walmart,Table C3,"make_tables_sector_surface.py, Table C3",walmart,RUN,MATCH,
1534,Table C3,34,youtube,Table C3,"make_tables_sector_surface.py, Table C3",youtube,RUN,MATCH,
1535,Table C3,34,youtube,Table C3,"make_tables_sector_surface.py, Table C3",youtube,RUN,MATCH,
1536,Table C3,34,google,Table C3,"make_tables_sector_surface.py, Table C3",google,RUN,MATCH,
1537,Table C3,34,google,Table C3,"make_tables_sector_surface.py, Table C3",google,RUN,MATCH,
1538,Table C3,34,nvidia,Table C3,"make_tables_sector_surface.py, Table C3",nvidia,RUN,MATCH,
1539,Table C3,34,wikipedia.org,Table C3,"make_tables_sector_surface.py, Table C3",wikipedia.org,RUN,MATCH,
1540,Table C3,34,reddit,Table C3,"make_tables_sector_surface.py, Table C3",reddit,RUN,MATCH,
1541,Table C3,34,amazon,Table C3,"make_tables_sector_surface.py, Table C3",amazon,RUN,MATCH,
1542,Table C3,34,google,Table C3,"make_tables_sector_surface.py, Table C3",google,RUN,MATCH,
1543,Table C3,34,youtube,Table C3,"make_tables_sector_surface.py, Table C3",youtube,RUN,MATCH,
1544,Table C3,34,google,Table C3,"make_tables_sector_surface.py, Table C3",google,RUN,MATCH,
1545,Table C3,34,google,Table C3,"make_tables_sector_surface.py, Table C3",google,RUN,MATCH,
1546,Table C3,34,reddit,Table C3,"make_tables_sector_surface.py, Table C3",reddit,RUN,MATCH,
1547,Table C3,34,amazon,Table C3,"make_tables_sector_surface.py, Table C3",amazon,RUN,MATCH,
1548,Table C3,34,reddit,Table C3,"make_tables_sector_surface.py, Table C3",reddit,RUN,MATCH,
1549,Table C3,34,amazon,Table C3,"make_tables_sector_surface.py, Table C3",amazon,RUN,MATCH,
1550,Table C3,34,youtube,Table C3,"make_tables_sector_surface.py, Table C3",youtube,RUN,MATCH,
1551,Table C3,34,youtube,Table C3,"make_tables_sector_surface.py, Table C3",youtube,RUN,MATCH,
1552,Table C3,34,google,Table C3,"make_tables_sector_surface.py, Table C3",google,RUN,MATCH,
1553,Table C3,34,youtube,Table C3,"make_tables_sector_surface.py, Table C3",youtube,RUN,MATCH,
1554,Table C3,34,sec.gov,Table C3,"make_tables_sector_surface.py, Table C3",sec.gov,RUN,MATCH,
1555,Table C3,34,wikipedia.org,Table C3,"make_tables_sector_surface.py, Table C3",wikipedia.org,RUN,MATCH,
1556,Table C3,34,reddit,Table C3,"make_tables_sector_surface.py, Table C3",reddit,RUN,MATCH,
1557,Table C3,34,walmart,Table C3,"make_tables_sector_surface.py, Table C3",walmart,RUN,MATCH,
1558,Table C3,34,youtube,Table C3,"make_tables_sector_surface.py, Table C3",youtube,RUN,MATCH,
1559,Table C3,34,reddit,Table C3,"make_tables_sector_surface.py, Table C3",reddit,RUN,MATCH,
1560,Table C3,34,google,Table C3,"make_tables_sector_surface.py, Table C3",google,RUN,MATCH,
1561,Table C3,34,yahoo,Table C3,"make_tables_sector_surface.py, Table C3",yahoo,RUN,MATCH,
1562,Table C3,34,sec.gov,Table C3,"make_tables_sector_surface.py, Table C3",sec.gov,RUN,MATCH,
1563,Table C3,34,wikipedia.org,Table C3,"make_tables_sector_surface.py, Table C3",wikipedia.org,RUN,MATCH,
1564,Table C3,34,wikipedia.org,Table C3,"make_tables_sector_surface.py, Table C3",wikipedia.org,RUN,MATCH,
1565,Table C3,34,msn,Table C3,"make_tables_sector_surface.py, Table C3",msn,RUN,MATCH,
1566,Table C3,34,youtube,Table C3,"make_tables_sector_surface.py, Table C3",youtube,RUN,MATCH,
1567,Table C3,34,extraspace,Table C3,"make_tables_sector_surface.py, Table C3",extraspace,RUN,MATCH,
1568,Table C3,34,google,Table C3,"make_tables_sector_surface.py, Table C3",google,RUN,MATCH,
1569,Table C3,34,google,Table C3,"make_tables_sector_surface.py, Table C3",google,RUN,MATCH,
1570,Table C3,34,sec.gov,Table C3,"make_tables_sector_surface.py, Table C3",sec.gov,RUN,MATCH,
1571,Table C3,34,wikipedia.org,Table C3,"make_tables_sector_surface.py, Table C3",wikipedia.org,RUN,MATCH,
1572,Table C3,34,wikipedia.org,Table C3,"make_tables_sector_surface.py, Table C3",wikipedia.org,RUN,MATCH,
1573,Table C3,34,extraspace,Table C3,"make_tables_sector_surface.py, Table C3",extraspace,RUN,MATCH,
1574,Table C3,34,youtube,Table C3,"make_tables_sector_surface.py, Table C3",youtube,RUN,MATCH,
1575,Table C3,34,youtube,Table C3,"make_tables_sector_surface.py, Table C3",youtube,RUN,MATCH,
1576,Table C3,34,google,Table C3,"make_tables_sector_surface.py, Table C3",google,RUN,MATCH,
1577,Table C3,34,youtube,Table C3,"make_tables_sector_surface.py, Table C3",youtube,RUN,MATCH,
1578,Table C3,34,benjaminmoore,Table C3,"make_tables_sector_surface.py, Table C3",benjaminmoore,RUN,MATCH,
1579,Table C3,34,kylieminteriors.ca,Table C3,"make_tables_sector_surface.py, Table C3",kylieminteriors.ca,RUN,MATCH,
1580,Table C3,34,facadecolorizer,Table C3,"make_tables_sector_surface.py, Table C3",facadecolorizer,RUN,MATCH,
1581,Table C3,34,facadecolorizer,Table C3,"make_tables_sector_surface.py, Table C3",facadecolorizer,RUN,MATCH,
1582,Table C4,35,youtube,Table C4,"make_tables_sector_surface.py, Table C4",youtube,RUN,MATCH,
1583,Table C4,35,reddit,Table C4,"make_tables_sector_surface.py, Table C4",reddit,RUN,MATCH,
1584,Table C4,35,google,Table C4,"make_tables_sector_surface.py, Table C4",google,RUN,MATCH,
1585,Table C4,35,google,Table C4,"make_tables_sector_surface.py, Table C4",google,RUN,MATCH,
1586,Table C4,35,wikipedia.org,Table C4,"make_tables_sector_surface.py, Table C4",wikipedia.org,RUN,MATCH,
1587,Table C4,35,justwatch,Table C4,"make_tables_sector_surface.py, Table C4",justwatch,RUN,MATCH,
1588,Table C4,35,youtube,Table C4,"make_tables_sector_surface.py, Table C4",youtube,RUN,MATCH,
1589,Table C4,35,nih.gov,Table C4,"make_tables_sector_surface.py, Table C4",nih.gov,RUN,MATCH,
1590,Table C4,35,wikipedia.org,Table C4,"make_tables_sector_surface.py, Table C4",wikipedia.org,RUN,MATCH,
1591,Table C4,35,fda.gov,Table C4,"make_tables_sector_surface.py, Table C4",fda.gov,RUN,MATCH,
1592,Table C4,35,nih.gov,Table C4,"make_tables_sector_surface.py, Table C4",nih.gov,RUN,MATCH,
1593,Table C4,35,sec.gov,Table C4,"make_tables_sector_surface.py, Table C4",sec.gov,RUN,MATCH,
1594,Table C4,35,youtube,Table C4,"make_tables_sector_surface.py, Table C4",youtube,RUN,MATCH,
1595,Table C4,35,reddit,Table C4,"make_tables_sector_surface.py, Table C4",reddit,RUN,MATCH,
1596,Table C4,35,nerdwallet,Table C4,"make_tables_sector_surface.py, Table C4",nerdwallet,RUN,MATCH,
1597,Table C4,35,nerdwallet,Table C4,"make_tables_sector_surface.py, Table C4",nerdwallet,RUN,MATCH,
1598,Table C4,35,chase†,Table C4,"make_tables_sector_surface.py, Table C4",chase†,RUN,MATCH,
1599,Table C4,35,capitalone,Table C4,"make_tables_sector_surface.py, Table C4",capitalone,RUN,MATCH,
1600,Table C4,35,google,Table C4,"make_tables_sector_surface.py, Table C4",google,RUN,MATCH,
1601,Table C4,35,youtube,Table C4,"make_tables_sector_surface.py, Table C4",youtube,RUN,MATCH,
1602,Table C4,35,reddit,Table C4,"make_tables_sector_surface.py, Table C4",reddit,RUN,MATCH,
1603,Table C4,35,justwatch,Table C4,"make_tables_sector_surface.py, Table C4",justwatch,RUN,MATCH,
1604,Table C4,35,consumerreports.org,Table C4,"make_tables_sector_surface.py, Table C4",consumerreports.org,RUN,MATCH,
1605,Table C4,35,aboutamazon†,Table C4,"make_tables_sector_surface.py, Table C4",aboutamazon†,RUN,MATCH,
1606,Table C4,35,youtube†,Table C4,"make_tables_sector_surface.py, Table C4",youtube†,RUN,MATCH,
1607,Table C4,35,wikipedia.org,Table C4,"make_tables_sector_surface.py, Table C4",wikipedia.org,RUN,MATCH,
1608,Table C4,35,reddit,Table C4,"make_tables_sector_surface.py, Table C4",reddit,RUN,MATCH,
1609,Table C4,35,go†,Table C4,"make_tables_sector_surface.py, Table C4",go†,RUN,MATCH,
1610,Table C4,35,justwatch,Table C4,"make_tables_sector_surface.py, Table C4",justwatch,RUN,MATCH,
1611,Table C4,35,wikipedia.org,Table C4,"make_tables_sector_surface.py, Table C4",wikipedia.org,RUN,MATCH,
1612,Table C4,35,youtube,Table C4,"make_tables_sector_surface.py, Table C4",youtube,RUN,MATCH,
1613,Table C4,35,reddit,Table C4,"make_tables_sector_surface.py, Table C4",reddit,RUN,MATCH,
1614,Table C4,35,google,Table C4,"make_tables_sector_surface.py, Table C4",google,RUN,MATCH,
1615,Table C4,35,nvidia,Table C4,"make_tables_sector_surface.py, Table C4",nvidia,RUN,MATCH,
1616,Table C4,35,tomshardware,Table C4,"make_tables_sector_surface.py, Table C4",tomshardware,RUN,MATCH,
1617,Table C4,35,techspot,Table C4,"make_tables_sector_surface.py, Table C4",techspot,RUN,MATCH,
1618,Table C4,35,google,Table C4,"make_tables_sector_surface.py, Table C4",google,RUN,MATCH,
1619,Table C4,35,youtube,Table C4,"make_tables_sector_surface.py, Table C4",youtube,RUN,MATCH,
1620,Table C4,35,amazon,Table C4,"make_tables_sector_surface.py, Table C4",amazon,RUN,MATCH,
1621,Table C4,35,reddit,Table C4,"make_tables_sector_surface.py, Table C4",reddit,RUN,MATCH,
1622,Table C4,35,wikipedia.org,Table C4,"make_tables_sector_surface.py, Table C4",wikipedia.org,RUN,MATCH,
1623,Table C4,35,consumerreports.org,Table C4,"make_tables_sector_surface.py, Table C4",consumerreports.org,RUN,MATCH,
1624,Table C4,35,youtube,Table C4,"make_tables_sector_surface.py, Table C4",youtube,RUN,MATCH,
1625,Table C4,35,wikipedia.org,Table C4,"make_tables_sector_surface.py, Table C4",wikipedia.org,RUN,MATCH,
1626,Table C4,35,google,Table C4,"make_tables_sector_surface.py, Table C4",google,RUN,MATCH,
1627,Table C4,35,sec.gov,Table C4,"make_tables_sector_surface.py, Table C4",sec.gov,RUN,MATCH,
1628,Table C4,35,chevronlubricants†,Table C4,"make_tables_sector_surface.py, Table C4",chevronlubricants†,RUN,MATCH,
1629,Table C4,35,mobil†,Table C4,"make_tables_sector_surface.py, Table C4",mobil†,RUN,MATCH,
1630,Table C4,35,youtube,Table C4,"make_tables_sector_surface.py, Table C4",youtube,RUN,MATCH,
1631,Table C4,35,wikipedia.org,Table C4,"make_tables_sector_surface.py, Table C4",wikipedia.org,RUN,MATCH,
1632,Table C4,35,reddit,Table C4,"make_tables_sector_surface.py, Table C4",reddit,RUN,MATCH,
1633,Table C4,35,sec.gov,Table C4,"make_tables_sector_surface.py, Table C4",sec.gov,RUN,MATCH,
1634,Table C4,35,reuters,Table C4,"make_tables_sector_surface.py, Table C4",reuters,RUN,MATCH,
1635,Table C4,35,stockanalysis,Table C4,"make_tables_sector_surface.py, Table C4",stockanalysis,RUN,MATCH,
1636,Table C4,35,youtube,Table C4,"make_tables_sector_surface.py, Table C4",youtube,RUN,MATCH,
1637,Table C4,35,google,Table C4,"make_tables_sector_surface.py, Table C4",google,RUN,MATCH,
1638,Table C4,35,wikipedia.org,Table C4,"make_tables_sector_surface.py, Table C4",wikipedia.org,RUN,MATCH,
1639,Table C4,35,sec.gov,Table C4,"make_tables_sector_surface.py, Table C4",sec.gov,RUN,MATCH,
1640,Table C4,35,extraspace,Table C4,"make_tables_sector_surface.py, Table C4",extraspace,RUN,MATCH,
1641,Table C4,35,wikipedia.org,Table C4,"make_tables_sector_surface.py, Table C4",wikipedia.org,RUN,MATCH,
1642,Table C4,35,youtube,Table C4,"make_tables_sector_surface.py, Table C4",youtube,RUN,MATCH,
1643,Table C4,35,google,Table C4,"make_tables_sector_surface.py, Table C4",google,RUN,MATCH,
1644,Table C4,35,reddit,Table C4,"make_tables_sector_surface.py, Table C4",reddit,RUN,MATCH,
1645,Table C4,35,benjaminmoore,Table C4,"make_tables_sector_surface.py, Table C4",benjaminmoore,RUN,MATCH,
1646,Table C4,35,behr,Table C4,"make_tables_sector_surface.py, Table C4",behr,RUN,MATCH,
1647,Table C4,35,plan-home,Table C4,"make_tables_sector_surface.py, Table C4",plan-home,RUN,MATCH,
1648,App. C,33,38,e top source is youtube.com or google.com in 38 of the 44 sector-by-view cell,make_tables_sector_surface.py,38.0,RUN,MATCH,
1649,App. C,33,44,"ce is youtube.com or google.com in 38 of the 44 sector-by-view cells, four of",make_tables_sector_surface.py,44.0,RUN,MATCH,
1650,App. C,33,15,"Gemini it is wikipedia.org or reddit.com in 15 of 22, on ChatGPT a governmen",make_tables_sector_surface.py,15.0,RUN,MATCH,
1651,App. C,33,22,"i it is wikipedia.org or reddit.com in 15 of 22, on ChatGPT a government doma",make_tables_sector_surface.py,22.0,RUN,MATCH,
1652,App. C,33,4,"15 of 22, on ChatGPT a government domain in 4 of 11 sectors, and on Copilot",make_tables_sector_surface.py,4.0,RUN,MATCH,
1653,App. C,33,11,"f 22, on ChatGPT a government domain in 4 of 11 sectors, and on Copilot a ret",make_tables_sector_surface.py,11.0,RUN,MATCH,
1654,App. C,33,6,ot a retailer (walmart.com or amazon.com) in 6 of 11. The script `make_table,make_tables_sector_surface.py,6.0,RUN,MATCH,
1655,App. C,33,11,retailer (walmart.com or amazon.com) in 6 of 11. The script `make_tables_sect,make_tables_sector_surface.py,11.0,RUN,MATCH,
1656,App. D,36,120,"ctober 2026); in a screened random sample of 120, the share using a vendor's f",stakes_screen_check.py,120.0,RUN,MATCH,
1657,App. D,36,456,"of those, the share using one vendor only | 456; 82% to 87% (kappa 0.63); 87%",vendor_reliance.py --offline,456.0,RUN,MATCH,
1658,App. D,36,82,"hose, the share using one vendor only | 456; 82% to 87% (kappa 0.63); 87% to",stakes_screen_check.py,82.0,RUN,MATCH,
1659,App. D,36,87,he share using one vendor only | 456; 82% to 87% (kappa 0.63); 87% to 88% | `,stakes_screen_check.py,87.0,RUN,MATCH,
1660,App. D,36,0.63,ing one vendor only | 456; 82% to 87% (kappa 0.63); 87% to 88% | `vendor_relian,stakes_screen_check.py,0.63,RUN,MATCH,
1661,App. D,36,87,"vendor only | 456; 82% to 87% (kappa 0.63); 87% to 88% | `vendor_reliance`,",stakes_screen_check.py,87.0,RUN,MATCH,
1662,App. D,36,88,"only | 456; 82% to 87% (kappa 0.63); 87% to 88% | `vendor_reliance`, `stakes",stakes_screen_check.py,88.0,RUN,MATCH,
1663,App. D,36,7.5,unmatched; worldwide; US to US (estimated) | 7.5x to 27.1x; 8.6x to 29.9x; 9.2,arithmetic on Table 2 / its released CSV,7.469647,CALC,MATCH,
1664,App. D,36,27.1,d; worldwide; US to US (estimated) | 7.5x to 27.1x; 8.6x to 29.9x; 9.2x to 33.3,arithmetic on Table 2 / its released CSV,27.141445,CALC,MATCH,
1665,App. D,36,8.6,dwide; US to US (estimated) | 7.5x to 27.1x; 8.6x to 29.9x; 9.2x to 33.3x | ar,arithmetic on Table 2 / its released CSV,8.620108,CALC,MATCH,
1666,App. D,36,29.9,S to US (estimated) | 7.5x to 27.1x; 8.6x to 29.9x; 9.2x to 33.3x | arithmetic,arithmetic on Table 2 / its released CSV,29.860816,CALC,MATCH,
1667,App. D,36,9.2,(estimated) | 7.5x to 27.1x; 8.6x to 29.9x; 9.2x to 33.3x | arithmetic on Tab,arithmetic on Table 2 / its released CSV,9.165211,CALC,MATCH,
1668,App. D,36,33.3,ted) | 7.5x to 27.1x; 8.6x to 29.9x; 9.2x to 33.3x | arithmetic on Table 2 | |,arithmetic on Table 2 / its released CSV,33.302387,CALC,MATCH,
1669,App. D,36,0.95,"th-on-month growth, Ahrefs over Semrush US | 0.95, 2.66, 1.37 | `instrument_ext",instrument_extra.py,0.95,RUN,MATCH,
1670,App. D,36,2.66,"month growth, Ahrefs over Semrush US | 0.95, 2.66, 1.37 | `instrument_extra` |",instrument_extra.py,2.66,RUN,MATCH,
1671,App. D,36,1.37,"growth, Ahrefs over Semrush US | 0.95, 2.66, 1.37 | `instrument_extra` | | M1 e",instrument_extra.py,1.37,RUN,MATCH,
1672,App. D,36,5.2,re root of their ratio from the true value | 5.2 at 27.1x | arithmetic on Tabl,reproducer's recomputation (recompute.py),5.209745,CALC,MATCH,
1673,App. D,36,27.1,of their ratio from the true value | 5.2 at 27.1x | arithmetic on Table 2 | |,arithmetic on Table 2 / its released CSV,27.141445,CALC,MATCH,
1674,App. D,36,35,only where both terms have the same sign) | 35% (Semrush US against Ahrefs w,instrument_extra.py,35.0,RUN,MATCH,
1675,App. D,36,54,"| 35% (Semrush US against Ahrefs worldwide), 54% (both worldwide) | `instrume",instrument_extra.py,54.0,RUN,MATCH,
1676,App. D,36,twelve,` | | M1 cross-section | visits ratio across twelve prefixes on one date | 0.20x,data/analyze.py,12.0,RUN,MATCH,
1677,App. D,36,0.20,s ratio across twelve prefixes on one date | 0.20x to 7.24x (8.89x matched); me,data/analyze.py,0.2,RUN,MATCH,
1678,App. D,36,7.24,cross twelve prefixes on one date | 0.20x to 7.24x (8.89x matched); median 1.01,data/analyze.py,7.24,RUN,MATCH,
1679,App. D,36,8.89,welve prefixes on one date | 0.20x to 7.24x (8.89x matched); median 1.01 | `ana,data/analyze.py,8.89,RUN,MATCH,
1680,App. D,36,1.01,ate | 0.20x to 7.24x (8.89x matched); median 1.01 | `analyze` | | M1 age relati,data/analyze.py,1.01,RUN,MATCH,
1681,App. D,36,−0.11,"ratio, Fisher 95% interval, permutation p | −0.11 [−0.64, +0.49], p = 0.73 | `a",data/analyze.py,-0.11,RUN,MATCH,
1682,App. D,36,−0.64,"Fisher 95% interval, permutation p | −0.11 [−0.64, +0.49], p = 0.73 | `analyze`",data/analyze.py,-0.64,RUN,MATCH,
1683,App. D,36,+0.49,"95% interval, permutation p | −0.11 [−0.64, +0.49], p = 0.73 | `analyze` | | M1",data/analyze.py,0.49,RUN,MATCH,
1684,App. D,36,0.73,"l, permutation p | −0.11 [−0.64, +0.49], p = 0.73 | `analyze` | | M1 ordering a",data/analyze.py,0.73,RUN,MATCH,
1685,App. D,36,+0.94,"ts' visits; concordant pairs; by size band | +0.94, +0.82, 60 of 66; 51 of 51 be",data/analyze.py,0.94,RUN,MATCH,
1686,App. D,36,+0.82,"its; concordant pairs; by size band | +0.94, +0.82, 60 of 66; 51 of 51 beyond 3x",data/analyze.py,0.82,RUN,MATCH,
1687,App. D,36,60,"ncordant pairs; by size band | +0.94, +0.82, 60 of 66; 51 of 51 beyond 3x, 9",data/analyze.py,60.0,RUN,MATCH,
1688,App. D,36,66,"nt pairs; by size band | +0.94, +0.82, 60 of 66; 51 of 51 beyond 3x, 9 of 15",data/analyze.py,66.0,RUN,MATCH,
1689,App. D,36,51,"airs; by size band | +0.94, +0.82, 60 of 66; 51 of 51 beyond 3x, 9 of 15 with",instrument_extra.py,51,RUN,MATCH,19 + 32 printed in two bands
1690,App. D,36,51,"by size band | +0.94, +0.82, 60 of 66; 51 of 51 beyond 3x, 9 of 15 within; 40",instrument_extra.py,51,RUN,MATCH,19 + 32 printed in two bands
1691,App. D,36,9,"+0.94, +0.82, 60 of 66; 51 of 51 beyond 3x, 9 of 15 within; 40 of 40 beyond",instrument_extra.py,9.0,RUN,MATCH,
1692,App. D,36,15,"4, +0.82, 60 of 66; 51 of 51 beyond 3x, 9 of 15 within; 40 of 40 beyond 3x on",instrument_extra.py,15.0,RUN,MATCH,
1693,App. D,36,40,"0 of 66; 51 of 51 beyond 3x, 9 of 15 within; 40 of 40 beyond 3x on both instr",instrument_extra.py,40.0,RUN,MATCH,
1694,App. D,36,40,"6; 51 of 51 beyond 3x, 9 of 15 within; 40 of 40 beyond 3x on both instruments",instrument_extra.py,40.0,RUN,MATCH,
1695,App. D,36,1.13,geometric standard deviation of the ratio | 1.13 and 3.1 | `instrument_extra`,instrument_extra.py,1.13,RUN,MATCH,
1696,App. D,36,3.1,c standard deviation of the ratio | 1.13 and 3.1 | `instrument_extra` | | M1 A,instrument_extra.py,3.13,RUN,MATCH,
1697,App. D,36,12.6,"ix ranks on, Wilson interval [Wilson 1927] | 12.6% to 20.0% | arithmetic on Tab",arithmetic on Table 3 / its released CSV,12.609275,CALC,MATCH,
1698,App. D,36,20.0,"on, Wilson interval [Wilson 1927] | 12.6% to 20.0% | arithmetic on Table 3 | |",arithmetic on Table 3 / its released CSV,20.019872,CALC,MATCH,
1699,App. D,36,55.6,least one label; labels per linked review | 55.6%; 2.25 | `analyze_reviews` |,analyze_reviews.py (saved output),55.6,SAVED,CANNOT RUN,agrees with the saved output; the script that prints it needs withheld data
1700,App. D,36,2.25,one label; labels per linked review | 55.6%; 2.25 | `analyze_reviews` | | M2 la,analyze_reviews.py (saved output),2.25,SAVED,CANNOT RUN,agrees with the saved output; the script that prints it needs withheld data
1701,App. D,36,+0.18,"(descriptive; labels are not independent) | +0.18 (mentioned), +0.27 (all linka","m2_label_counts.csv, to five decimals",0.184869,CALC,MATCH,
1702,App. D,36,+0.27,"ls are not independent) | +0.18 (mentioned), +0.27 (all linkable) | `analyze_rev",m2_from_counts.py,0.273,RUN,MATCH,
1703,App. D,36,+0.47,"h branch's own volume, by attribution rule | +0.47 (modal), +0.75 (split) | `sup",m2_from_counts.py,0.468,RUN,MATCH,
1704,App. D,36,+0.75,"volume, by attribution rule | +0.47 (modal), +0.75 (split) | `supplement_r10`, `",m2_from_counts.py,0.748,RUN,MATCH,
1705,App. D,36,14.0,"ching a waiting pattern, against five-star | 14.0% against 1.9% | `analyze_revi",analyze_reviews.py (saved output),14.0,SAVED,CANNOT RUN,agrees with the saved output; the script that prints it needs withheld data
1706,App. D,36,1.9,"g pattern, against five-star | 14.0% against 1.9% | `analyze_reviews` | | M2 l",analyze_reviews.py (saved output),1.9,SAVED,CANNOT RUN,agrees with the saved output; the script that prints it needs withheld data
1707,App. D,36,65,t by two blind annotators; their agreement | 65% to 67%; kappa 0.90 (single-w,r2_link_check.py,65.0,RUN,MATCH,
1708,App. D,36,67,o blind annotators; their agreement | 65% to 67%; kappa 0.90 (single-word lab,r2_link_check.py,66.8,RUN,MATCH,
1709,App. D,36,0.90,otators; their agreement | 65% to 67%; kappa 0.90 (single-word labels about 50%,r2_link_check.py,0.9,RUN,MATCH,
1710,App. D,36,50,"to 67%; kappa 0.90 (single-word labels about 50%, multi-word 95% to 96%) | `r",r2_link_check.py,50.0,RUN,MATCH,
1711,App. D,36,95,"90 (single-word labels about 50%, multi-word 95% to 96%) | `r2_link_check` |",r2_link_check.py,94.5,RUN,MATCH,
1712,App. D,36,96,"gle-word labels about 50%, multi-word 95% to 96%) | `r2_link_check` | | M2 wa",r2_link_check.py,95.8,RUN,MATCH,
1713,App. D,36,83,"d complaints about waiting; share in store | 83% to 85%, kappa 0.93; about 90",r2_link_check.py,83.0,RUN,MATCH,
1714,App. D,36,85,"aints about waiting; share in store | 83% to 85%, kappa 0.93; about 90% in st",r2_link_check.py,84.8,RUN,MATCH,
1715,App. D,36,0.93,"waiting; share in store | 83% to 85%, kappa 0.93; about 90% in store | `r2_lin",r2_link_check.py,0.93,RUN,MATCH,
1716,App. D,36,90,"are in store | 83% to 85%, kappa 0.93; about 90% in store | `r2_link_check` |",r2_link_check.py,90.5,RUN,MATCH,
1717,App. D,36,240,"d volume and Wikipedia requests per article (240 articles, October 2024 to Sep",wiki_demand_analysis.py,240.0,RUN,MATCH,
1718,App. D,36,+0.45,the matched keyword count against requests | +0.45 (+0.34 to +0.54); +0.54 (+0.4,wiki_demand_supplement.py,0.44598,RUN,MATCH,
1719,App. D,36,+0.34,ched keyword count against requests | +0.45 (+0.34 to +0.54); +0.54 (+0.45 to +0,wiki_demand_analysis.py,0.344,RUN,MATCH,
1720,App. D,36,+0.54,ord count against requests | +0.45 (+0.34 to +0.54); +0.54 (+0.45 to +0.62) | `w,wiki_demand_analysis.py,0.541,RUN,MATCH,
1721,App. D,36,+0.54,t against requests | +0.45 (+0.34 to +0.54); +0.54 (+0.45 to +0.62) | `wiki_dema,wiki_demand_analysis.py,0.541,RUN,MATCH,
1722,App. D,36,+0.45,st requests | +0.45 (+0.34 to +0.54); +0.54 (+0.45 to +0.62) | `wiki_demand_anal,wiki_demand_analysis.py,0.448,RUN,MATCH,
1723,App. D,36,+0.62,ts | +0.45 (+0.34 to +0.54); +0.54 (+0.45 to +0.62) | `wiki_demand_analysis` | |,wiki_demand_analysis.py,0.623,RUN,MATCH,
1724,App. D,36,35,n; 10th and 90th percentiles; geometric SD | 35; 0.3 to 244; 14.5 | `wiki_dem,wiki_demand_analysis.py,34.8,RUN,MATCH,
1725,App. D,36,0.3,0th and 90th percentiles; geometric SD | 35; 0.3 to 244; 14.5 | `wiki_demand_a,wiki_demand_analysis.py,0.3,RUN,MATCH,
1726,App. D,36,244,90th percentiles; geometric SD | 35; 0.3 to 244; 14.5 | `wiki_demand_analysis,wiki_demand_analysis.py,243.7,RUN,MATCH,
1727,App. D,36,14.5,percentiles; geometric SD | 35; 0.3 to 244; 14.5 | `wiki_demand_analysis` | |,wiki_demand_analysis.py,14.48,RUN,MATCH,
1728,App. D,36,"P1, P3 and P4 held; P2 held at its boundary","as fixed before collection | P1, P3 and P4 held; P2 held at its boundary | `wiki_demand_anal",wiki_demand_analysis.py,agrees,RUN,MATCH,statement in words
1729,App. D,36,"1,000","a source type over all incidences among the 1,000 exported domains | Table C1 |",cross_sector_cells.csv: export_rows is 1000 in all 88 cells,1000.0,CALC,MATCH,
1730,App. D,37,21.3,"nst the other four, bootstrap over sectors | 21.3% (17.2 to 26.7) against 2.1%",section7_from_aggregates.py,21.3,RUN,MATCH,
1731,App. D,37,17.2,"other four, bootstrap over sectors | 21.3% (17.2 to 26.7) against 2.1% (1.7 to",section7_from_aggregates.py,17.2,RUN,MATCH,
1732,App. D,37,26.7,"our, bootstrap over sectors | 21.3% (17.2 to 26.7) against 2.1% (1.7 to 2.7) |",section7_from_aggregates.py,26.7,RUN,MATCH,
1733,App. D,37,2.1,over sectors | 21.3% (17.2 to 26.7) against 2.1% (1.7 to 2.7) | `cross_sector,section7_from_aggregates.py,2.1,RUN,MATCH,
1734,App. D,37,1.7,sectors | 21.3% (17.2 to 26.7) against 2.1% (1.7 to 2.7) | `cross_sector_sensi,section7_from_aggregates.py,1.7,RUN,MATCH,
1735,App. D,37,2.7,| 21.3% (17.2 to 26.7) against 2.1% (1.7 to 2.7) | `cross_sector_sensitivity`,section7_from_aggregates.py,2.7,RUN,MATCH,
1736,App. D,36,11,gle view exceeds the highest other surface | 11 of 11 | `cross_sector_sensiti,section7_from_aggregates.py,11.0,RUN,MATCH,
1737,App. D,36,11,ew exceeds the highest other surface | 11 of 11 | `cross_sector_sensitivity`,cross_sector_type_shares.csv: eleven sectors,11.0,CALC,MATCH,
1738,App. D,37,0.36,op-ten non-company domains between sectors | 0.36 to 0.40 against 0.08 to 0.23,section7_from_aggregates.py,0.36,RUN,MATCH,
1739,App. D,37,0.40,on-company domains between sectors | 0.36 to 0.40 against 0.08 to 0.23 | `cross,section7_from_aggregates.py,0.4,RUN,MATCH,
1740,App. D,37,0.08,mains between sectors | 0.36 to 0.40 against 0.08 to 0.23 | `cross_sector` | |,section7_from_aggregates.py,0.08,RUN,MATCH,
1741,App. D,37,0.23,tween sectors | 0.36 to 0.40 against 0.08 to 0.23 | `cross_sector` | | M3 varia,section7_from_aggregates.py,0.23,RUN,MATCH,
1742,App. D,37,77,shares explained by surface and by sector | 77% against 14% (video and commu,section7_from_aggregates.py,77.0,RUN,MATCH,
1743,App. D,37,14,ained by surface and by sector | 77% against 14% (video and community) | `cro,section7_from_aggregates.py,14.0,RUN,MATCH,
1744,App. D,36,"one held, one in direction, two failed","s written before collection | one held, one in direction, two failed | `cross_sector` |",section7_from_aggregates.py,agrees,RUN,MATCH,statement in words
1745,App. D,37,4,petency questions the ontology can express | 4/5 (released example) | `ufi c,ufi repository (not in the bundle),,NONE,CANNOT RUN,"needs the ufi repository, which is not in the bundle (the paper cites it at a public URL; not fetched here)"
1746,App. D,37,5,tency questions the ontology can express | 4/5 (released example) | `ufi cq`,ufi repository (not in the bundle),,NONE,CANNOT RUN,"needs the ufi repository, which is not in the bundle (the paper cites it at a public URL; not fetched here)"
1747,App. D,37,70.4,"graph answers, over expressible questions | 70.4% (released example) | `ufi cq",ufi repository (not in the bundle),,NONE,CANNOT RUN,"needs the ufi repository, which is not in the bundle (the paper cites it at a public URL; not fetched here)"
1748,§E.1,38,twelve,same domain-scoped figures for every one of twelve subfolders queried (Section 5,data/analyze.py,12.0,RUN,MATCH,
1749,§E.1,38,"14,823","ived, and one stored-answer count moved from 14,823 to 17,206 to 17,400 between 9",instrument_series_table5_checkpoints.csv (parsed from Table 5 itself),14823.0,CIRC,MATCH,circular: the CSV is parsed from the paper's own table; the dashboard read is not archived
1750,§E.1,38,"17,206","one stored-answer count moved from 14,823 to 17,206 to 17,400 between 9 and 12 Oc",instrument_series_table5_checkpoints.csv (parsed from Table 5 itself),17206.0,CIRC,MATCH,circular: the CSV is parsed from the paper's own table; the dashboard read is not archived
1751,§E.1,38,"17,400","-answer count moved from 14,823 to 17,206 to 17,400 between 9 and 12 October 2026",single_reads_2026-10.csv,17400.0,FILE,MATCH,"dashboard read, not archived"
1752,§E.1,38,7.5,"d. Two instruments differed on one prefix by 7.5x to 27.1x, and across twelve",arithmetic on Table 2 / its released CSV,7.469647,CALC,MATCH,
1753,§E.1,38,27.1,"nstruments differed on one prefix by 7.5x to 27.1x, and across twelve prefixes",arithmetic on Table 2 / its released CSV,27.141445,CALC,MATCH,
1754,§E.1,38,twelve,"d on one prefix by 7.5x to 27.1x, and across twelve prefixes of one domain by 0.2",data/analyze.py,12.0,RUN,MATCH,
1755,§E.1,38,0.20,and across twelve prefixes of one domain by 0.20x to 7.24x (Sections 5.1 and 5,data/analyze.py,0.2,RUN,MATCH,
1756,§E.1,38,7.24,ss twelve prefixes of one domain by 0.20x to 7.24x (Sections 5.1 and 5.5). 5. *,data/analyze.py,7.24,RUN,MATCH,
1757,§E.1,38,40,one instrument does not settle it. Here all 40 pairs of sections more than t,instrument_extra.py,40.0,RUN,MATCH,
1758,§E.1,38,16,"both instruments were ordered alike, as were 16 of the 18 more than three tim",instrument_extra.py,16.0,RUN,MATCH,
1759,§E.1,38,18,"uments were ordered alike, as were 16 of the 18 more than three times apart o",instrument_extra.py,18.0,RUN,MATCH,
1760,§E.1,38,4,re than three times apart on exactly one and 4 of the 8 within that factor o,instrument_extra.py,4.0,RUN,MATCH,
1761,§E.1,38,8,hree times apart on exactly one and 4 of the 8 within that factor on both; t,instrument_extra.py,8.0,RUN,MATCH,
1762,§E.1,38,the two exceptions were six to seven times apart on one instrument and about equal on the other,8 within that factor on both; the two exceptions were six to seven times apart on one instrument and about equal on the other (Sections 5.5 and 5,instrument_extra.py section 10,agrees,RUN,MATCH,statement in words
1763,§E.1,38,twelve,ng instruments. Matching changed how many of twelve prefixes fell below a ratio o,data/analyze.py,12.0,RUN,MATCH,
1764,§E.1,38,six,"lve prefixes fell below a ratio of one, from six to four (Section 5.5). 7. **T",data/analyze.py,6.0,RUN,MATCH,
1765,§E.1,38,four,"fixes fell below a ratio of one, from six to four (Section 5.5). 7. **The keywo",data/analyze.py,4.0,RUN,MATCH,
1766,§E.1,38,35,area-code prefix the universe term was about 35% of the log gap with Semrush,instrument_extra.py,35.0,RUN,MATCH,
1767,§E.1,38,54,emrush US against Ahrefs worldwide and about 54% with both worldwide (Section,instrument_extra.py,54.0,RUN,MATCH,
1768,§E.1,38,twelve,ith both worldwide (Section 5.6); across the twelve prefixes the keyword ratio ha,data/analyze.py,12.0,RUN,MATCH,
1769,§E.1,38,14.0,"beside it, with its source and period. Here 14.0% of one- and two-star reviews",analyze_reviews.py (saved output),14.0,SAVED,CANNOT RUN,agrees with the saved output; the script that prints it needs withheld data
1770,§E.1,38,11,tched a waiting pattern while the taxonomy's 11 labels mentioning waiting car,supplement_r10.py (saved output),11.0,SAVED,CANNOT RUN,agrees with the saved output; the script that prints it needs withheld data
1771,§E.1,38,622,onomy's 11 labels mentioning waiting carried 622 searches a month (Section 6.1,supplement_r10.py (saved output),622.0,SAVED,CANNOT RUN,agrees with the saved output; the script that prints it needs withheld data
1772,§E.1,38,twelve,that prints each quoted statistic. Here the twelve-prefix reads and `analyze.py`,data/analyze.py,12.0,RUN,MATCH,
1773,§E.2,38,35,"on the area-code prefix under both pairings (35% and 54%, the second approxim",instrument_extra.py,35.0,RUN,MATCH,
1774,§E.2,39,54,"rea-code prefix under both pairings (35% and 54%, the second approximate beca",instrument_extra.py,54.0,RUN,MATCH,
1775,§E.2,39,3.2,"low one, the keyword ratio is still at least 3.2 (`instrument_extra.py`, secti",instrument_extra.py,3.2,RUN,MATCH,
1776,§E.3,39,72,", Crossref, the EQUATOR library and the web (72 logged API queries; Semantic",checklist search_record.md,72.0,FILE,MATCH,
1777,§E.3,39,120,"ks Section 1 counts: in a screened sample of 120, 82% to 87% use a vendor's fi",stakes_screen_check.py,120.0,RUN,MATCH,
1778,§E.3,39,82,"ction 1 counts: in a screened sample of 120, 82% to 87% use a vendor's figure",stakes_screen_check.py,82.0,RUN,MATCH,
1779,§E.3,39,87,"counts: in a screened sample of 120, 82% to 87% use a vendor's figures as da",stakes_screen_check.py,87.0,RUN,MATCH,
1780,§E.3,39,87,"% to 87% use a vendor's figures as data, and 87% to 88% of those use one vend",stakes_screen_check.py,87.0,RUN,MATCH,
1781,§E.3,39,88,"% use a vendor's figures as data, and 87% to 88% of those use one vendor's on",stakes_screen_check.py,88.0,RUN,MATCH,


==> anc/08_REVIEW/reproduction_v5.3_run5_2026-11-03/reproduction_report.md <==
# Independent reproduction, run 5: User First Intelligence, manuscript v5.3 source bundle

Reproducer: an AI agent (Claude Code), working from the released bundle and the PDF the caller named, in a fresh folder in the session scratchpad, on 3 November 2026. Nothing was copied from the author's working project. No file of the paper, the bundle or the project was edited; the only addition to the project is this folder.

## Results at a glance

- **Scripts:** of the bundle's 29 paper scripts, not counting 35 edit scripts, 19 ran as documented, 1 failed as its README predicts (`protocols/reread_compare.py`), 9 cannot run (8 need withheld data or a live service, and `wiki_collect.py` was excluded by instruction). The tectonic build also ran.
- **Output files:** every shipped output with a rerun counterpart is byte-identical except `wiki_demand_analysis_output.txt` and `wiki_demand_headline.json`, which differ in the one line and one key the README discloses. Every regenerated PNG is byte-identical; the PDFs differ only in `/CreationDate`. Every script that prints numbers was rerun under two fixed hash seeds with identical stdout.
- **Numbers:** **1,781 values checked: 1,628 MATCH, 2 MISMATCH, 151 CANNOT RUN.** Those are 1,002 numbers in prose, 693 table cells, 45 labels inside figures and 41 statements in words that an output decides.
- **What the matches rest on:** 983 on a script rerun here, 276 on the reproducer's own recomputation from released files, 3 on public block data, 220 on a released data file that records a dashboard read or a plan, and **146 that cannot fail**: series CSVs parsed from the paper's own tables, as Section 14 discloses.
- **Build:** `build_tex.py` regenerates `paper.tex` byte for byte, and it compiles to the shipped PDF's exact text. So checks made on `manuscript_v50.md` hold for the PDF; every value was also located on a page of the shipped PDF.

## Problems found, most important first

**1. The Study W stamp first reached a Bitcoin block earlier than the paper says (the two mismatches).**

| Location | Paper says | Obtained | Script or source | Why |
|---|---|---|---|---|
| §6.2, PDF p. 15 | 973,943 | 973,934 | wikipedia_demand_372_manifest.txt.ots, read here; blockstream.info block data | 973,943 is a valid attestation but not the first: the proof holds three, 973,934 (05:44:22 UTC), 973,943 (06:51:59 UTC) and 973,953 (08:19:43 UTC); each computed digest equals that block's merkle root |
| §6.2, PDF p. 15 | 06:51 | 05:44 | blockstream.info, block 973,934 | the paper's 06:51 is block 973,943's time; the stamp first reached a block at 05:44:22 UTC, 24 minutes after the read ended (05:19:45) |

The paper's sentence (Section 6.2, PDF p. 15): "before the stamp reached a Bitcoin block (block 973,943, mined at 06:51 UTC): the proof dates the plan to within two hours of the read". The shipped proof `wikipedia_demand/wikipedia_demand_372_manifest.txt.ots` commits to the manifest's SHA-256 and holds **three** Bitcoin attestations, on separate branches of the proof. Executing the proof's operations and comparing with block data from a public explorer, each path's digest equals that block's merkle root:

| Block | Mined (UTC, 31 October 2026) | Merkle root (proof = block) |
|---|---|---|
| **973,934** | **05:44:22** | 787c370594040933515ca884d9b1ec72a2069c969103d9a38adde980df61e37e |
| 973,943 (the one the paper names) | 06:51:59 | 966975ca852fb540aa9172dfbe277cd09e0406134f32c0ee76e7b5a3e70fb771 |
| 973,953 | 08:19:43 | 7e9523b5b7ba3f7f9512ce74082e461f0ef2407b34e7dbd4244afe2b35320de1 |

Block 973,943 is a genuine attestation, so the paper's figure is not invented, but it is not when the stamp reached a block. The first anchor is 34 minutes after the stated 05:10 stamp and 24 minutes 37 seconds after the collection ended (05:19:45 in `collection_log.txt`). The error runs against the paper's own interest: the ordering it discloses still holds (the read finished before any block, so the proof alone does not order plan and read), while "within two hours" is true but much looser than the proof shows. The same figures are in `wikipedia_demand/README.md` line 6 and `CHANGELOG_versions.md` line 72, and came from `edit_v53e.py`. Which block `ots verify` would report could not be run here: no OpenTimestamps client is installed.

**2. One quoted value of Study W cannot come from the release, and the shipped output holds a line the release cannot print.** The "+0.41" for the Content Gap Score (Section 6.2, PDF p. 16) needs the per-code scores in the withheld `r1_predictors.csv`. The shipped `wiki_demand_analysis_output.txt` and `wiki_demand_headline.json` carry the project run's +0.413; a release run prints "not available", as the README says, and overwrites both files. Section 6.2's closing "the analysis reruns from them" holds for everything else.

**3. 151 values rest on inputs the bundle does not contain.** 105 of them agree with a saved output shipped beside the script, which shows the paper quotes that output correctly and not that the output is right.

| Missing input | Values |
|---|---|
| Licensed review export (`Telecom_reviews_and_responses.xlsx`, `Telecom_classification.xlsx`, `Telecom_keywords_full.csv.gz`) | 53 |
| Raw Brand Radar exports (`03_DATA/raw/brand_radar_*`), the sensitivities that need row-level data, and the pilot | 51 |
| `ufi` repository (not in the bundle): digests, 924 queries, 66 codes, 4/5, 70.4%, thirteen surface types, commit counts | 36 |
| `r1_predictors.csv` per-code scores (held back with Study R1): the +0.41 | 1 |
| Other statements with no source in the bundle (Table 7's cost figures, the 52 and 53 hub counts, code 451 in the registry, the stopped prompt-level exports) | 10 |

Where the anonymized counts allowed it, values the paper attributes to withheld data were recomputed and match: +0.28 over 213 labels, Kendall +0.13, and 106 labels at zero volume, all from `m2_label_counts.csv`.

**4. 146 matches cannot fail, and 220 confirm only a transcription.** `instrument_extra.py` writes the Table 2, 3, 5 and 6 CSVs by parsing the manuscript, so those raw cells agree by construction. Dashboard reads in `single_reads_2026-10.csv` and the twelve-prefix files are matched against a file the same author's agents wrote; none of this can catch a misread dashboard, and Section 14 says so. The derived cells (ratios, Wilson intervals, the 21 to 100 row, all of Table 6) were recomputed here and do test something.

**5. P3's "lax bar" is stated without the plan's qualifier (no number differs).** Section 6.2 says the bar "fails only if log requests track log volume at a Pearson correlation above about 0.9". The plan says that holds "at a comparable spread". At the spreads actually observed, geometric SDs of 16.69 and 1.50, the ratio's geometric SD cannot fall below 11.1 at any correlation (recomputed; the observed log-log Pearson is +0.41), so P3 could not have failed. Counted as a MATCH on the 0.9, with this note.

**6. Stale pointers, not numbers.**
- `single_reads_2026-10.csv`, column "where in the paper": 4 rows say "Figure 9 caption" and 8 say "Figure 8". Since v5.3's renumbering those figures are Figure 10 and Figure 9.
- Appendix E.3 places the search record at `01_LITERATURE/checklist_search_2026-10-31/` "in the source bundle"; the bundle has `literature/checklist_search_2026-10-31/`. Section 6.2 cites `02_DESIGN/wikipedia_demand_372.md`; the bundle has `wikipedia_demand/wikipedia_demand_372.md`.
- `CHANGELOG_versions.md` line 71 names edit scripts up to `edit_v53f.py`; the bundle stops at `edit_v53e.py`, while its README says the edit scripts record every change. Every sentence of Sections 6.2, E.1 and E.2 was found in `edit_v5*.py`, so no unrecorded text was observed, but what `edit_v53f.py` did cannot be told from here.
- `wikipedia_demand/README.md` lists `stamp_manifest.sh`, and the plan names `smoke_test.py` "kept beside it" and a review record in `08_REVIEW/`. None is in the bundle.

**7. Two scripts overwrite shipped files when run.** `wiki_demand_analysis.py` overwrites its shipped outputs (item 2). `stakes_screen_sample.py` truncates `stakes_screen_ids.csv` before its first fetch, so a failed run leaves the released id list damaged; observed in a disposable copy.

## Limits of this reproduction

- **One network decision to check.** The caller barred requests to a vendor. Ten HTTPS requests went to `blockstream.info` for the five block heights' headers (`outputs/blocks/`). That is a public block explorer and not a vendor of this study, and no project data was sent. If you read the instruction more widely, the 5 values on that basis become CANNOT RUN, and problem 1 would rest on block heights alone (973,934 is below 973,943 whatever the times). Every script ran with the network denied by the sandbox.
- **Not checked:** other studies' figures quoted in Section 2 and elsewhere; times with no released source (the 23:05 to 01:15 collection session of Section 7.2); dates; the `ufi` repository, which is public but outside the bundle. The vendor side of Study W (`dem`, `K`) was taken as released: the raw-to-table chain was recomputed for the public side only, because the frozen vendor table is withheld. Its hash in the two manifests and the collection log agree.
- **The `ufi` package is installed on this machine** (0.2.0, user site-packages) but is not in the bundle. Three review scripts import it and then stop on the missing export; no result here used it.
- **The checker itself:** six end-to-end mutation tests altered 615 quoted values in memory across the manuscript; all 615 were caught (`outputs/_mutation_final.log`). An early run missed some, which exposed a table check comparing cells with themselves and patterns falling through to an exclusion; both were fixed before the counts above. Rules that map a value to its source were written by this agent and could still map a value to a wrong but equal source.
- **The project moved during this run, and this report does not cover the move.** The working tree was clean at the start and shows the changes below at the end. This run did not make them: its writes were limited to the scratchpad and this folder. They include a modified `06_MANUSCRIPT/src/manuscript_v50.md` and `03_DATA/single_reads_2026-10.csv` and an untracked `06_MANUSCRIPT/src/edit_v53f.py`, none of which was read. Everything here applies to the zip and PDF as hashed in section 1, whose hashes were unchanged at the end, so some problems above may already be in hand in the working copy:

```
M 01_LITERATURE/checklist_search_2026-10-31/search_record.md
 M 03_DATA/single_reads_2026-10.csv
 M 04_ANALYSIS/wikipedia_demand/README.md
 M 06_MANUSCRIPT/CHANGELOG_versions.md
 M 06_MANUSCRIPT/UFI_Metrics_and_Evaluation_Protocol_v1.0.md
 M 06_MANUSCRIPT/arxiv_abstract.txt
 M 06_MANUSCRIPT/measurements/ledger.csv
 M 06_MANUSCRIPT/src/manuscript_v50.md
 M 06_MANUSCRIPT/src/package_v49.sh
 M 08_REVIEW/REVIEW_LOG.md
 M 09_SUBMISSION/author_tasks/README.md
 M 09_SUBMISSION/stage_release_v53.py
 M 09_SUBMISSION/ufi_release_v5.3/README.md
?? 01_LITERATURE/checklist_search_2026-10-31/raw/NOT_RELEASED.txt
?? 06_MANUSCRIPT/measurements/2026-11-03_bcf09851_145739.json
?? 06_MANUSCRIPT/measurements/2026-11-03_bcf09851_145739.md
?? 06_MANUSCRIPT/measurements/2026-11-03_bcf09851_145945.json
?? 06_MANUSCRIPT/measurements/2026-11-03_bcf09851_145945.md
?? 06_MANUSCRIPT/measurements/2026-11-03_bcf09851_150150.json
?? 06_MANUSCRIPT/measurements/2026-11-03_bcf09851_150150.md
?? 06_MANUSCRIPT/src/edit_v53f.py
?? 09_SUBMISSION/arxiv/
```

## 1. Environment and bundle

- Environment: macOS 15.4.1 (arm64); Python 3.13.2; numpy 2.4.1, scipy 1.17.1, pandas 3.0.0, matplotlib 3.11.1, openpyxl 3.1.5, pillow 12.1.1; tectonic 0.17.0; pandoc 3.9.0.2; pdftotext version 26.02.0; no XeLaTeX; no OpenTimestamps client (the proofs were read by `check_scripts/ots_check.py`, written for this run).
- Isolation: each script ran in its own new unpack of the zip, under `sandbox-exec` with all network and all writes to the Desktop denied (`check_scripts/run_one.py`).

- Bundle SHA-256: `6f3a5cfeddc34a07159aa71df983d81225acdcb1850d1560873d264ca1643cd9` (532 files; Python's `zipfile.testzip` clean; all 532 in the untouched unpack still identical to the zip after every run).
- PDF SHA-256: `bcf0985127a98da9c29e00fddb90a507bf0ed484d5433478d1aeaff7325d12d5` (39 pages).
- Manifests: all 7 digests in `protocols/protocols_manifest.txt` match the released files. 4 of the 5 in `wikipedia_demand_372_manifest.txt` match; the fifth is the withheld `r1_predictors.csv`. The Study R1 manifest's files are held back, as its README says. All four `.ots` proofs commit to the file beside them. Blocks 971,506 (merkle root 7bdc6025...59a3, 04:05:42 UTC) and 971,522 (06:10:20 UTC) are confirmed.
- Companion texts: every number in `arxiv_abstract.txt` appears in the paper. Of 28 Table D1 values tried, the companion protocol's text holds all but the 456.

## 2. Scripts

| Script | How run | Result | Against the shipped output |
|---|---|---|---|
| `data/analyze.py` | `cd data; python3 analyze.py` | RAN (exit 0, 0.3 s) | No output file ships beside it. Stdout identical to the v5.2 record in `08_REVIEW/.../run4/outputs/analyze_stdout.txt`. |
| `instrument_divergence_extra/instrument_extra.py` | `cd instrument_divergence_extra; python3 instrument_extra.py` | RAN (exit 0, 35.5 s) | Stdout byte-identical to `instrument_extra_output.txt`; the four series CSVs it rewrites are byte-identical. |
| `protocols/instrument_extra_as_stamped.py` | `cd protocols; python3 instrument_extra_as_stamped.py` | RAN (exit 0, 0.9 s) | No shipped output. Sections 1 to 6 identical to the current script's; its four CSVs byte-identical to the shipped ones. |
| `protocols/reread_compare.py` | `cd protocols; python3 reread_compare.py` | FAILED (exit 1, 0.1 s) | FileNotFoundError on `03_DATA/instrument_divergence_ahrefs_prefixes_2026-10-12.csv`. The README says it reads the project's folders and to use the wrapper; expected. |
| `protocols/reread_compare_anywhere.py` | `cd protocols; python3 reread_compare_anywhere.py` | RAN (exit 0, 0.1 s) | Hash of the stamped script matches the manifest; prints "the sheet has no values yet", as it should for an empty sheet. |
| `review_demand/m2_from_counts.py` | `cd review_demand; python3 m2_from_counts.py` | RAN (exit 0, 36.9 s) | Stdout byte-identical to `m2_from_counts_output.txt`. 34 of its 35 lines also appear verbatim in the saved `supplement_r10_output.txt`. |
| `review_demand/r2_link_check.py` | `cd review_demand; python3 r2_link_check.py` | RAN (exit 0, 0.2 s) | Stdout byte-identical to `r2_link_check_output.txt`. |
| `review_demand/analyze_reviews.py` | `cd review_demand; python3 analyze_reviews.py` | CANNOT RUN (exit 1, 1.4 s) | Missing `Telecom_reviews_and_responses.xlsx`, `Telecom_classification.xlsx` (licensed, withheld as the paper says). Saved output compared with the paper only. |
| `review_demand/r2_link_sample.py` | `cd review_demand; python3 r2_link_sample.py` | CANNOT RUN (exit 1, 0.5 s) | Missing the same licensed export. |
| `review_demand/supplement_r10.py` | `cd review_demand; python3 supplement_r10.py` | CANNOT RUN (exit 1, 1.2 s) | Missing the same licensed export (and `Telecom_keywords_full.csv.gz`). |
| `review_demand/make_fig_reviews_v50.py` | `cd review_demand; python3 make_fig_reviews_v50.py` | CANNOT RUN (exit 1, 0.7 s) | Missing `out/label_demand_aggregates.csv`, written from the licensed export. Figure 6 cannot be redrawn; its printed labels were read. |
| `stakes/vendor_reliance.py` | `cd stakes; python3 vendor_reliance.py --offline` | RAN (exit 0, 0.1 s) | Stdout byte-identical to `vendor_reliance_output.txt`. The online mode was not run. |
| `stakes/stakes_screen_check.py` | `cd stakes; python3 stakes_screen_check.py` | RAN (exit 0, 0.1 s) | Stdout byte-identical to `stakes_screen_check_output.txt`. |
| `stakes/stakes_screen_sample.py` | `cd stakes; python3 stakes_screen_sample.py` (no network) | CANNOT RUN (exit 1, 0.2 s) | Needs live OpenAlex for the abstracts. Its selection lines rerun offline give the same 120 ids in the same order as `stakes_screen_ids.csv`. |
| `wikipedia_demand/wiki_collect.py` | not run, by instruction | CANNOT RUN | Live APIs excluded by the caller. Its outputs were checked instead: raw responses to monthly file to per-article table, no difference; 1,497 lines of responses. |
| `wikipedia_demand/wiki_demand_analysis.py` | `cd wikipedia_demand; python3 wiki_demand_analysis.py` | RAN (exit 0, 21.9 s) | **Differs from the shipped files in one printed line and one JSON key**: the release run prints "score correlation: not available" where the shipped output holds the project run's +0.413; `wiki_demand_headline.json` lacks the `cgs` block. All else byte-identical. README discloses this. The run overwrites both shipped files. |
| `wikipedia_demand/wiki_demand_supplement.py` | `cd wikipedia_demand; python3 wiki_demand_supplement.py` | RAN (exit 0, 0.9 s) | Stdout byte-identical to `wiki_demand_supplement_output.txt`. |
| `wikipedia_demand/make_fig_wikipedia.py` | `cd wikipedia_demand; python3 make_fig_wikipedia.py` | RAN (exit 0, 1.1 s) | PNG byte-identical to the shipped `fig11_wikipedia.png`, also when run after the analysis in one tree; PDF differs only in `/CreationDate`. |
| `ai_citation_cross_sector/scripts/section7_from_aggregates.py` | `cd .../scripts; python3 section7_from_aggregates.py` | RAN (exit 0, 76.1 s) | Stdout byte-identical to `section7_from_aggregates_output.txt`. |
| `ai_citation_cross_sector/scripts/cross_sector.py` | `cd .../scripts; python3 cross_sector.py` | CANNOT RUN (exit 1, 0.1 s) | Stops with its message: raw Brand Radar exports are withheld. Saved output compared with the paper only. |
| `ai_citation_cross_sector/scripts/cross_sector_sensitivity.py` | `cd .../scripts; python3 cross_sector_sensitivity.py` | CANNOT RUN (exit 1, 0.1 s) | Same. |
| `ai_citation_cross_sector/scripts/cross_sector_sensitivity2.py` | `cd .../scripts; python3 cross_sector_sensitivity2.py` | CANNOT RUN (exit 1, 0.1 s) | Prints the variance block it can compute (a prefix of its saved output, byte for byte), then stops: raw exports withheld. |
| `ai_citation_cross_sector/scripts/make_tables_sector_surface.py` | `cd .../scripts; python3 make_tables_sector_surface.py` | RAN (exit 0, 0.1 s) | Stdout byte-identical to `make_tables_sector_surface_output.txt`. |
| `ai_citation_cross_sector/scripts/make_fig_sources.py` | `cd .../scripts; python3 make_fig_sources.py` | RAN (exit 0, 1.3 s) | PNG byte-identical to the shipped `fig10_sources.png`; PDF differs only in `/CreationDate`. |
| `ai_citation_cross_sector/scripts/make_brand_radar_urls.py` | `cd .../scripts; python3 make_brand_radar_urls.py` | RAN (exit 0, 0.1 s) | Rewrites `cross_sector_report_urls.json` byte-identically. It builds addresses and requests nothing. |
| `make_figs_v4.py` | `python3 make_figs_v4.py` | RAN (exit 0, 2.1 s) | Six PNGs byte-identical to the shipped ones; six PDFs differ only in `/CreationDate`. |
| `make_fig0.py` | `python3 make_fig0.py` | RAN (exit 0, 0.9 s) | PNG byte-identical; PDF differs only in `/CreationDate`. |
| `build_tex.py` | `python3 build_tex.py` | RAN (exit 0, 3.0 s) | `build/paper.tex` byte-identical to the shipped `paper.tex`. |
| `build_docx.sh` | `zsh build_docx.sh` | RAN (exit 0, 0.6 s) | Writes `build/paper.docx`. No DOCX ships in the bundle to compare with. |
| `tectonic paper.tex` (the README's build; not a script) | `tectonic --keep-logs --chatter minimal paper.tex` | RAN (exit 0) | 39 pages. The PDF differs from the shipped one in 60 of 739,326 bytes (creation date and file ID); `pdftotext -layout` output byte-identical. |
| `edit_v49*.py`, `edit_v5*.py` (35 scripts) | each once, in a disposable copy | RAN as documented: all 35 stop without writing | 5 stop on the missing `manuscript_v49.md`, 30 print REFUSE. The README says each refuses to run twice. |
| `08_REVIEW/**/*.py` (37 scripts) | attempted with no arguments, offline | not applicable | Earlier reproducers' private checks with no documented command: 3 ran, 34 stop asking for their own arguments (`outputs/_08_review_scripts.tsv`). No number in the paper rests on them. |

Data chain of Study W, recomputed separately: all 1,249 pageview responses have status 200; `pageviews_monthly.csv` equals `pageviews.jsonl`; every window of every article in `wiki_groups.csv` equals the sum over `pageviews_monthly.csv`; `dem` and `K` equal the sums over `wiki_codes.csv`; resolution, redirect and pageview responses count 8 + 240 + 1,249 = 1,497, the paper's request count.

Version 5.3 "changes no earlier result" (Appendix A): today's stdout is identical to the v5.2 reproduction's shipped record for `analyze`, `m2_from_counts`, `r2_link_check`, `vendor_reliance`, `stakes_screen_check`, `section7_from_aggregates` and `make_tables_sector_surface`; `instrument_extra` differs only by 11 added lines (its section 10).

Rounding near a half unit (`outputs/_final_checks.log`): 99 of 120 is exactly 82.5%, printed and quoted as 82%; the interval end +0.74 is exactly 0.735. The others are valid roundings of the exact value: +0.25 from 0.24503, +0.28 from 0.28498, +0.31 from 0.31498.

## 3. Quoted numbers

Each value's precision is the paper's: a MATCH means the obtained value rounds to it. Basis, in the table and in `numbers_table.csv`: RUN (a script rerun here), CALC (recomputed here), FILE (a released data file), CIRC (a CSV parsed from the paper's own table), SAVED (only in the saved output of a script that cannot run), BLOCK (public block data), NONE (no source).

**Coverage.** Every numeric token in the text outside the reference list and the cell-checked tables is either checked or excluded for a stated reason; none is left over. The excluded tokens are listed one by one in `excluded_tokens.tsv`.

| Token class | Count |
|---|---|
| checked | 881 |
| excluded: cross-reference label | 412 |
| excluded: date or time label | 318 |
| excluded: another study's published figure | 50 |
| excluded: rank label, position band or range name | 35 |
| excluded: name, not a value | 28 |
| excluded: formula or parameter | 13 |
| excluded: version label | 9 |
| excluded: code or page name | 8 |
| excluded: another study's published figure (vendor documentation, Bek 2026) | 4 |
| excluded: another study's published figure (Section 2's vendor reports) | 2 |
| excluded: implementation rubric, not a result | 2 |
| excluded: withdrawn figure quoted as such | 2 |

**The full table** (1,781 rows; also `numbers_table.csv`):

| # | Location | Quoted | Context | Script or source | Obtained | Basis | Status | Reason |
|---|---|---|---|---|---|---|---|---|
| 1 | Abstract, p. 1 | 381 | ge US telecommunications provider's website (381 code pages and 53 hubs), obse | section_code_pages_2026-10-14.csv | 381 | FILE | MATCH |  |
| 2 | Abstract, p. 1 | 53 | tions provider's website (381 code pages and 53 hubs), observed from zero, tw | none | None | NONE | CANNOT RUN | the author's statement; the hub list is not released and the pages were not re-fetched |
| 3 | Abstract, p. 1 | 7.5 | orms differed on estimated monthly visits by 7.5x to 27.1x, and by 8.6x to 29. | arithmetic on Table 2 / its released CSV | 7.469647 | CALC | MATCH |  |
| 4 | Abstract, p. 1 | 27.1 | fered on estimated monthly visits by 7.5x to 27.1x, and by 8.6x to 29.9x with b | arithmetic on Table 2 / its released CSV | 27.141445 | CALC | MATCH |  |
| 5 | Abstract, p. 1 | 8.6 | ated monthly visits by 7.5x to 27.1x, and by 8.6x to 29.9x with both read worl | arithmetic on Table 2 / its released CSV | 8.620108 | CALC | MATCH |  |
| 6 | Abstract, p. 1 | 29.9 | thly visits by 7.5x to 27.1x, and by 8.6x to 29.9x with both read worldwide; ac | arithmetic on Table 2 / its released CSV | 29.860816 | CALC | MATCH |  |
| 7 | Abstract, p. 1 | twelve | 6x to 29.9x with both read worldwide; across twelve sections of the same domain t | data/analyze.py | 12.0 | RUN | MATCH |  |
| 8 | Abstract, p. 1 | 0.20 | ctions of the same domain the ratio ran from 0.20x to 7.24x, with no detectable | data/analyze.py | 0.2 | RUN | MATCH |  |
| 9 | Abstract, p. 1 | 7.24 | the same domain the ratio ran from 0.20x to 7.24x, with no detectable relation | data/analyze.py | 7.24 | RUN | MATCH |  |
| 10 | Abstract, p. 1 | −0.11 | ctable relationship to section age (Spearman −0.11, a test of low power with twe | data/analyze.py | -0.11 | RUN | MATCH |  |
| 11 | Abstract, p. 1 | twelve | ge (Spearman −0.11, a test of low power with twelve sections), while the platform | data/analyze.py | 12.0 | RUN | MATCH |  |
| 12 | Abstract, p. 1 | 60 | atforms agreed on which section is larger in 60 of 66 pairs, though in only 9 | data/analyze.py | 60.0 | RUN | MATCH |  |
| 13 | Abstract, p. 1 | 66 | s agreed on which section is larger in 60 of 66 pairs, though in only 9 of th | data/analyze.py | 66.0 | RUN | MATCH |  |
| 14 | Abstract, p. 1 | 9 | is larger in 60 of 66 pairs, though in only 9 of the 15 pairs within a fact | instrument_extra.py | 9.0 | RUN | MATCH |  |
| 15 | Abstract, p. 1 | 15 | r in 60 of 66 pairs, though in only 9 of the 15 pairs within a factor of thre | instrument_extra.py | 15.0 | RUN | MATCH |  |
| 16 | Abstract, p. 1 | 37,193 | of the 15 pairs within a factor of three. On 37,193 reviews of 378 telecom stores | supplement_r10.py (saved output) | 37193.0 | SAVED | CANNOT RUN | agrees with the saved output; the script that prints it needs withheld data |
| 17 | Abstract, p. 1 | 378 | thin a factor of three. On 37,193 reviews of 378 telecom stores linked to a 42 | supplement_r10.py (saved output) | 378.0 | SAVED | CANNOT RUN | agrees with the saved output; the script that prints it needs withheld data |
| 18 | Abstract, p. 1 | 42,994 | 93 reviews of 378 telecom stores linked to a 42,994-node keyword taxonomy, review | supplement_r10.py (saved output) | 42994.0 | SAVED | CANNOT RUN | agrees with the saved output; the script that prints it needs withheld data |
| 19 | Abstract, p. 1 | +0.47 | roughly on the taxonomy's branches (Spearman +0.47 to +0.75, depending on how la | m2_from_counts.py | 0.468 | RUN | MATCH |  |
| 20 | Abstract, p. 1 | +0.75 | n the taxonomy's branches (Spearman +0.47 to +0.75, depending on how labels are | m2_from_counts.py | 0.748 | RUN | MATCH |  |
| 21 | Abstract, p. 1 | +0.18 | ttributed to branches) and barely on topics (+0.18), on links that two blind AI | m2_label_counts.csv, to five decimals | 0.184869 | CALC | MATCH |  |
| 22 | Abstract, p. 1 | judged about two-thirds correct | that two blind AI annotators judged about two-thirds correct. On the 372 area co | r2_link_check.py: 65.0% to 66.8% | agrees | RUN | MATCH | statement in words |
| 23 | Abstract, p. 1 | 372 | tors judged about two-thirds correct. On the 372 area codes the section covers | wiki_demand_analysis.py | 372.0 | RUN | MATCH |  |
| 24 | Abstract, p. 1 | +0.45 | lume agreed roughly on the ranking (Spearman +0.45, bootstrap 95% interval +0.34 | wiki_demand_supplement.py | 0.44598 | RUN | MATCH |  |
| 25 | Abstract, p. 1 | +0.34 | king (Spearman +0.45, bootstrap 95% interval +0.34 to +0.54, over 240 articles) | wiki_demand_analysis.py | 0.344 | RUN | MATCH |  |
| 26 | Abstract, p. 1 | +0.54 | arman +0.45, bootstrap 95% interval +0.34 to +0.54, over 240 articles) and not o | wiki_demand_analysis.py | 0.541 | RUN | MATCH |  |
| 27 | Abstract, p. 1 | 240 | bootstrap 95% interval +0.34 to +0.54, over 240 articles) and not on the magn | wiki_demand_analysis.py | 240.0 | RUN | MATCH |  |
| 28 | Abstract, p. 1 | 0.3 | on the magnitudes (searches per request from 0.3 to 244 between the 10th and 9 | wiki_demand_analysis.py | 0.3 | RUN | MATCH |  |
| 29 | Abstract, p. 1 | 244 | magnitudes (searches per request from 0.3 to 244 between the 10th and 90th per | wiki_demand_analysis.py | 243.7 | RUN | MATCH |  |
| 30 | Abstract, p. 1 | four | argest holdings of each S&P 500 sector fund, four predictions written before co | cross_sector_ai_citation_study.md and wikipedia_demand_372.md: P1 to P4 in each | 4.0 | FILE | MATCH |  |
| 31 | Abstract, p. 1 | one held, one held in direction only and two failed | ten before collection yielded one held, one held in direction only and two failed; video and communit | section7_from_aggregates.py: P1 fails, P2 holds, P3 fails, P4 in direction with p 0.27 and 0.21 | agrees | RUN | MATCH | statement in words |
| 32 | Abstract, p. 1 | 21 | led; video and community sites took a median 21% of citation incidences on Go | section7_from_aggregates.py | 21.3 | RUN | MATCH |  |
| 33 | Abstract, p. 1 | 0.6 | on Google's AI Overviews and AI Mode against 0.6% to 9.2% on ChatGPT, Copilot, | section7_from_aggregates.py | 0.6 | RUN | MATCH |  |
| 34 | Abstract, p. 1 | 9.2 | e's AI Overviews and AI Mode against 0.6% to 9.2% on ChatGPT, Copilot, Perplex | section7_from_aggregates.py | 9.2 | RUN | MATCH |  |
| 35 | Abstract, p. 1 | with the lowest Google figure above the highest of the other four in every sector | pilot, Perplexity and Gemini, with the lowest Google figure above the highest of the other four in every sector. Traffic estimates | section7_from_aggregates.py: 11/11; recomputed from cross_sector_type_shares.csv | agrees | RUN | MATCH | statement in words |
| 36 | §1, p. 2 | 456 | 2022]. The practice is growing: in OpenAlex, 456 works name Ahrefs, Semrush or | vendor_reliance.py --offline | 456.0 | RUN | MATCH |  |
| 37 | §1, p. 2 | 27 | sh or Similarweb in their title or abstract, 27 of them published in 2020, 87 | vendor_reliance.py --offline | 27.0 | RUN | MATCH |  |
| 38 | §1, p. 2 | 87 | e or abstract, 27 of them published in 2020, 87 in 2025 and 110 in 2026 to mi | vendor_reliance.py --offline | 87.0 | RUN | MATCH |  |
| 39 | §1, p. 2 | 110 | 27 of them published in 2020, 87 in 2025 and 110 in 2026 to mid-October. Scree | vendor_reliance.py --offline | 110.0 | RUN | MATCH |  |
| 40 | §1, p. 2 | 120 | two blind AI annotators, a random sample of 120 of them gives 82% to 87% that | stakes_screen_check.py | 120.0 | RUN | MATCH |  |
| 41 | §1, p. 2 | 82 | tators, a random sample of 120 of them gives 82% to 87% that use a vendor's f | stakes_screen_check.py | 82.0 | RUN | MATCH |  |
| 42 | §1, p. 2 | 87 | a random sample of 120 of them gives 82% to 87% that use a vendor's figures | stakes_screen_check.py | 87.0 | RUN | MATCH |  |
| 43 | §1, p. 2 | 75 | ndor's figures as data (Wilson 95% intervals 75% to 92%; Cohen's kappa 0.63), | stakes_screen_check.py | 75.0 | RUN | MATCH |  |
| 44 | §1, p. 2 | 92 | figures as data (Wilson 95% intervals 75% to 92%; Cohen's kappa 0.63), and of | stakes_screen_check.py | 92.0 | RUN | MATCH |  |
| 45 | §1, p. 2 | 0.63 | lson 95% intervals 75% to 92%; Cohen's kappa 0.63), and of those, 87% to 88% us | stakes_screen_check.py | 0.63 | RUN | MATCH |  |
| 46 | §1, p. 2 | 87 | % to 92%; Cohen's kappa 0.63), and of those, 87% to 88% use one vendor's figu | stakes_screen_check.py | 87.0 | RUN | MATCH |  |
| 47 | §1, p. 2 | 88 | %; Cohen's kappa 0.63), and of those, 87% to 88% use one vendor's figures onl | stakes_screen_check.py | 88.0 | RUN | MATCH |  |
| 48 | §1, p. 2 | five | to 88% use one vendor's figures only, while five to seven compare vendors (`ve | stakes_screen_check.py | 5.0 | RUN | MATCH |  |
| 49 | §1, p. 2 | seven | use one vendor's figures only, while five to seven compare vendors (`vendor_reli | stakes_screen_check.py | 7.0 | RUN | MATCH |  |
| 50 | §1, p. 2 | eight | oulos 2026]; this paper adds a comparison of eight vendor-collected answer surfa | cross_sector_type_shares.csv: eight surfaces | 8.0 | CALC | MATCH |  |
| 51 | §1.1, p. 2 | 381 | ame site. This paper uses one such section: 381 code pages plus hubs under a | section_code_pages_2026-10-14.csv | 381 | FILE | MATCH |  |
| 52 | §1.1, p. 2 | 77 | , published on 26 July 2026 and observed for 77 days, with ranking positions | 26 July to 11 October 2026 by the calendar | 77.0 | CALC | MATCH |  |
| 53 | §1.1, p. 2 | seven | t's daily series and the other quantities at seven checkpoints and as monthly hi | Table 5: columns after day 0 | 7.0 | CALC | MATCH |  |
| 54 | Figure 1, p. 3 | 60 of 66 | printed inside fig0_framework.pdf | analyze.py | 60 of 66 | RUN | MATCH | label in the shipped figure; the figure script reruns to identical bytes (PNG) |
| 55 | Figure 1, p. 3 | 0.20x to 7.24x | printed inside fig0_framework.pdf | analyze.py | 0.20x to 7.24x | RUN | MATCH | label in the shipped figure; the figure script reruns to identical bytes (PNG) |
| 56 | §1.1, p. 3 | thirteen | e User First Intelligence framework. (a) The thirteen demand-surface types the rele | ufi repository (not in the bundle) | None | NONE | CANNOT RUN | needs the ufi repository, which is not in the bundle (the paper cites it at a public URL; not fetched here) |
| 57 | §1.2, p. 2 | 30 | ates of the same pages differ by up to about 30 times worldwide (33 times US | arithmetic on Table 2 / its released CSV | 29.860816 | CALC | MATCH |  |
| 58 | §1.2, p. 2 | 33 | es differ by up to about 30 times worldwide (33 times US to US, estimated), i | arithmetic on Table 2 / its released CSV | 33.302387 | CALC | MATCH |  |
| 59 | §1.2, p. 2 | 7.5 | efix from zero differ on estimated visits by 7.5x to 27.1x (8.6x to 29.9x worl | arithmetic on Table 2 / its released CSV | 7.469647 | CALC | MATCH |  |
| 60 | §1.2, p. 2 | 27.1 | m zero differ on estimated visits by 7.5x to 27.1x (8.6x to 29.9x worldwide aga | arithmetic on Table 2 / its released CSV | 27.141445 | CALC | MATCH |  |
| 61 | §1.2, p. 2 | 8.6 | differ on estimated visits by 7.5x to 27.1x (8.6x to 29.9x worldwide against w | arithmetic on Table 2 / its released CSV | 8.620108 | CALC | MATCH |  |
| 62 | §1.2, p. 2 | 29.9 | n estimated visits by 7.5x to 27.1x (8.6x to 29.9x worldwide against worldwide) | arithmetic on Table 2 / its released CSV | 29.860816 | CALC | MATCH |  |
| 63 | §1.2, p. 2 | twelve | o 29.9x worldwide against worldwide); across twelve sections of one domain the ra | data/analyze.py | 12.0 | RUN | MATCH |  |
| 64 | §1.2, p. 2 | 0.20 | welve sections of one domain the ratio spans 0.20x to 7.24x with no detectable | data/analyze.py | 0.2 | RUN | MATCH |  |
| 65 | §1.2, p. 2 | 7.24 | tions of one domain the ratio spans 0.20x to 7.24x with no detectable relations | data/analyze.py | 7.24 | RUN | MATCH |  |
| 66 | §1.2, p. 2 | 60 | atforms agree on the ordering of sections in 60 of 66 pairs. This is the pape | data/analyze.py | 60.0 | RUN | MATCH |  |
| 67 | §1.2, p. 2 | 66 | s agree on the ordering of sections in 60 of 66 pairs. This is the paper's ma | data/analyze.py | 66.0 | RUN | MATCH |  |
| 68 | §1.2, p. 2 | 37,193 | 6; RQ2), bearing on the demand surfaces. On 37,193 business reviews linked to a | supplement_r10.py (saved output) | 37193.0 | SAVED | CANNOT RUN | agrees with the saved output; the script that prints it needs withheld data |
| 69 | §1.2, p. 2 | 42,994 | aces. On 37,193 business reviews linked to a 42,994-node keyword taxonomy, the tw | supplement_r10.py (saved output) | 42994.0 | SAVED | CANNOT RUN | agrees with the saved output; the script that prints it needs withheld data |
| 70 | §1.2, p. 2 | 372 | s, most for complaints (Section 6.1). On the 372 area codes, a public count of | wiki_demand_analysis.py | 372.0 | RUN | MATCH |  |
| 71 | §1.2, p. 2 | +0.45 | endor's volume agree roughly on the ranking (+0.45 over 240 articles) and not on | wiki_demand_supplement.py | 0.44598 | RUN | MATCH |  |
| 72 | §1.2, p. 2 | 240 | ume agree roughly on the ranking (+0.45 over 240 articles) and not on the magn | wiki_demand_analysis.py | 240.0 | RUN | MATCH |  |
| 73 | §1.2, p. 3 | eleven | surfaces. In one vendor's index, across the eleven S&P 500 sectors and eight ans | cross_sector_type_shares.csv: eleven sectors | 11.0 | CALC | MATCH |  |
| 74 | §1.2, p. 3 | eight | index, across the eleven S&P 500 sectors and eight answer surfaces, Google's AI | cross_sector_type_shares.csv: eight surfaces | 8.0 | CALC | MATCH |  |
| 75 | §1.2, p. 3 | about ten times their pooled median share | surface in every sector, and about ten times their pooled median share (21.3% against 2.1% | 21.3 / 2.1 from section7_from_aggregates.py | agrees | RUN | MATCH | statement in words |
| 76 | §1.2, p. 3 | 21.3 | d about ten times their pooled median share (21.3% against 2.1%); of four predi | section7_from_aggregates.py | 21.3 | RUN | MATCH |  |
| 77 | §1.2, p. 3 | 2.1 | mes their pooled median share (21.3% against 2.1%); of four predictions writte | section7_from_aggregates.py | 2.1 | RUN | MATCH |  |
| 78 | §1.2, p. 3 | four | pooled median share (21.3% against 2.1%); of four predictions written before co | cross_sector_ai_citation_study.md and wikipedia_demand_372.md: P1 to P4 in each | 4.0 | FILE | MATCH |  |
| 79 | §1.2, p. 3 | one held, one held in direction only and two failed | ns written before collection, one held, one held in direction only and two failed. It motivates a per | section7_from_aggregates.py: P1 fails, P2 holds, P3 fails, P4 in direction with p 0.27 and 0.21 | agrees | RUN | MATCH | statement in words |
| 80 | §1.2, p. 3 | 77 | t as context** (Sections 3.1 and 8 to 11): a 77-day series with a primary che | 26 July to 11 October 2026 by the calendar | 77.0 | CALC | MATCH |  |
| 81 | §1.2, p. 3 | 1.2 | in more AI answers than any per-entity page (1.2 to 2.0 times the most-cited o | arithmetic on Section 9.1's counts | 1.235294 | CALC | MATCH |  |
| 82 | §1.2, p. 3 | 2.0 | AI answers than any per-entity page (1.2 to 2.0 times the most-cited one), th | arithmetic on Section 9.1's counts | 1.991597 | CALC | MATCH |  |
| 83 | §1.3, p. 3 | 90 | on a domain with an Ahrefs Domain Rating of 90 and a Semrush Authority Score | single_reads_2026-10.csv | 90.0 | FILE | MATCH | dashboard read, not archived |
| 84 | §1.3, p. 3 | 86 | ating of 90 and a Semrush Authority Score of 86. Nothing here bounds how much | single_reads_2026-10.csv | 86.0 | FILE | MATCH | dashboard read, not archived |
| 85 | §1.4, p. 4 | thirteen | struction of it. The implementation declares thirteen surface types (Figure 1a) and | ufi repository (not in the bundle) | None | NONE | CANNOT RUN | needs the ufi repository, which is not in the bundle (the paper cites it at a public URL; not fetched here) |
| 86 | §2, p. 5 | twelve | h observed from zero, and a cross-section of twelve sections of one domain on one | data/analyze.py | 12.0 | RUN | MATCH |  |
| 87 | §2, p. 5 | twelve | tors and the opposite on calibration: across twelve sections of one site, the rat | data/analyze.py | 12.0 | RUN | MATCH |  |
| 88 | §2, p. 6 | eleven | t al. 2026]. Section 7 differs in its frame, eleven sectors fixed by an external | cross_sector_type_shares.csv: eleven sectors | 11.0 | CALC | MATCH |  |
| 89 | §2, p. 6 | eight | sectors fixed by an external rule, in using eight vendor-collected surfaces, an | cross_sector_type_shares.csv: eight surfaces | 8.0 | CALC | MATCH |  |
| 90 | §2, p. 6 | 381 | need expressed as many distinct strings (the 381 code pages rank for 29,000 ke | section_code_pages_2026-10-14.csv | 381 | FILE | MATCH |  |
| 91 | §2, p. 6 | 29,000 | istinct strings (the 381 code pages rank for 29,000 keywords on one instrument). | single_reads_2026-10.csv | 29000.0 | FILE | MATCH | dashboard read, not archived |
| 92 | §2, p. 6 | twelve | s first day on two instruments, and compares twelve sections of the site on one d | data/analyze.py | 12.0 | RUN | MATCH |  |
| 93 | §2, p. 6 | eleven | ixes the industries by an external rule, the eleven GICS sectors, and compares ei | cross_sector_type_shares.csv: eleven sectors | 11.0 | CALC | MATCH |  |
| 94 | §2, p. 6 | eight | rule, the eleven GICS sectors, and compares eight vendor-collected surfaces. # | cross_sector_type_shares.csv: eight surfaces | 8.0 | CALC | MATCH |  |
| 95 | §3, p. 7 | 52 | ng every code page linked from the section's 52 state hubs, the section holds | none | None | NONE | CANNOT RUN | the author's statement; the hub list is not released and the pages were not re-fetched |
| 96 | §3, p. 7 | 381 | e section's 52 state hubs, the section holds 381 code pages**: 374 for geograp | section_code_pages_2026-10-14.csv | 381 | FILE | MATCH |  |
| 97 | §3, p. 7 | 374 | te hubs, the section holds 381 code pages**: 374 for geographic codes assigned | section_code_pages_2026-10-14.csv | 374 | FILE | MATCH |  |
| 98 | §3, p. 7 | 372 | US states and the District of Columbia (all 372 in service and two assigned b | section_code_pages_2026-10-14.csv | 372 | FILE | MATCH |  |
| 99 | §3, p. 7 | two | District of Columbia (all 372 in service and two assigned but not yet in servi | section_code_pages_2026-10-14.csv | 2 | FILE | MATCH |  |
| 100 | §3, p. 7 | 7 | nd two assigned but not yet in service), and 7 for toll-free codes (the rele | section_code_pages_2026-10-14.csv | 7 | FILE | MATCH |  |
| 101 | §3, p. 7 | 52 | s each code's registry location, which takes 52 values: the 50 states, the Di | section_code_pages_2026-10-14.csv | 52 | FILE | MATCH |  |
| 102 | §3, p. 7 | the 50 states, the District, and the plan-wide toll-free codes | ation, which takes 52 values: the 50 states, the District, and the plan-wide toll-free codes); a re-fetch on 14 | section_code_pages_2026-10-14.csv: 50 states, DC, NANP AREA | agrees | FILE | MATCH | statement in words |
| 103 | §3, p. 7 | 381 | a re-fetch on 14 October 2026 found the same 381 and matched them to the numbe | section_code_pages_2026-10-14.csv | 381 | FILE | MATCH |  |
| 104 | §3, p. 7 | 381 | n administrator's registry of that date. All 381 return HTTP 200, are canonica | section_code_pages_2026-10-14.csv | 381 | FILE | MATCH |  |
| 105 | §3, p. 7 | six | aphic codes in the plan with no page are the six assigned to US territories an | wikipedia_demand_372.md ('excluding the six territory codes') | 6.0 | FILE | MATCH |  |
| 106 | §3, p. 7 | 451 | e are the six assigned to US territories and 451, assigned to North Carolina o | none | None | NONE | CANNOT RUN | the numbering plan registry extract (npa_report.csv) is not in the bundle |
| 107 | §3, p. 7 | 210 | able 5's series of pages holding a position (210, 365, 391, 414, 440) is there | instrument_series_table5_checkpoints.csv (parsed from Table 5 itself) | 210.0 | CIRC | MATCH | circular: the CSV is parsed from the paper's own table; the dashboard read is not archived |
| 108 | §3, p. 7 | 365 | 5's series of pages holding a position (210, 365, 391, 414, 440) is therefore | instrument_series_table5_checkpoints.csv (parsed from Table 5 itself) | 365.0 | CIRC | MATCH | circular: the CSV is parsed from the paper's own table; the dashboard read is not archived |
| 109 | §3, p. 7 | 391 | eries of pages holding a position (210, 365, 391, 414, 440) is therefore the i | instrument_series_table5_checkpoints.csv (parsed from Table 5 itself) | 391.0 | CIRC | MATCH | circular: the CSV is parsed from the paper's own table; the dashboard read is not archived |
| 110 | §3, p. 7 | 414 | of pages holding a position (210, 365, 391, 414, 440) is therefore the indexi | instrument_series_table5_checkpoints.csv (parsed from Table 5 itself) | 414.0 | CIRC | MATCH | circular: the CSV is parsed from the paper's own table; the dashboard read is not archived |
| 111 | §3, p. 7 | 440 | ages holding a position (210, 365, 391, 414, 440) is therefore the indexing of | instrument_series_table5_checkpoints.csv (parsed from Table 5 itself) | 440.0 | CIRC | MATCH | circular: the CSV is parsed from the paper's own table; the dashboard read is not archived |
| 112 | §3, p. 7 | 434 | is therefore the indexing of a fixed set of 434 URLs by one instrument, and n | 381 + 53 | 434.0 | CALC | MATCH |  |
| 113 | §3, p. 7 | 381 | ge counts remain and are easy to conflate. **381** is the number of code pages | section_code_pages_2026-10-14.csv | 381 | FILE | MATCH |  |
| 114 | §3, p. 7 | 441 | he number of code pages the section holds. **441** is the number of URLs under | instrument_series_table5_checkpoints.csv (parsed from Table 5 itself) | 441.0 | CIRC | MATCH | circular: the CSV is parsed from the paper's own table; the dashboard read is not archived |
| 115 | §3, p. 7 | 381 | which is selected on the outcome; it exceeds 381 plus the 53 hub pages by seve | section_code_pages_2026-10-14.csv | 381 | FILE | MATCH |  |
| 116 | §3, p. 7 | 53 | cted on the outcome; it exceeds 381 plus the 53 hub pages by seven, which is | none | None | NONE | CANNOT RUN | the author's statement; the hub list is not released and the pages were not re-fetched |
| 117 | §3, p. 7 | seven | ome; it exceeds 381 plus the 53 hub pages by seven, which is within what the ins | 441 - 434 | 7.0 | CALC | MATCH |  |
| 118 | §3, p. 7 | 455 | its canonical pages. Brand Radar's count of 455 distinct cited pages, read on | single_reads_2026-10.csv | 455.0 | FILE | MATCH | dashboard read, not archived |
| 119 | §3, p. 7 | 434 | ashboard reads in the released data, exceeds 434 by 21; that instrument does n | 381 + 53 | 434.0 | CALC | MATCH |  |
| 120 | §3, p. 7 | 21 | d reads in the released data, exceeds 434 by 21; that instrument does not doc | 455 - 434 | 21.0 | CALC | MATCH |  |
| 121 | §3.1, p. 7 | 90 | top-decile authority.** Ahrefs Domain Rating 90, Semrush Authority Score 86. | single_reads_2026-10.csv | 90.0 | FILE | MATCH | dashboard read, not archived |
| 122 | §3.1, p. 7 | 86 | fs Domain Rating 90, Semrush Authority Score 86. 5. **No comparable-authority | single_reads_2026-10.csv | 86.0 | FILE | MATCH | dashboard read, not archived |
| 123 | §3.1, p. 7 | 87 | -per-entity.** Two carriers at Domain Rating 87 and 91 had, between them, ove | single_reads_2026-10.csv | 87.0 | FILE | MATCH | dashboard read, not archived |
| 124 | §3.1, p. 7 | 91 | tity.** Two carriers at Domain Rating 87 and 91 had, between them, overlay no | single_reads_2026-10.csv | 91.0 | FILE | MATCH | dashboard read, not archived |
| 125 | §3.1, p. 7 | 13 | rectories and voice vendors at Domain Rating 13 to 83, and none mounted a vis | single_reads_2026-10.csv | 13.0 | FILE | MATCH | dashboard read, not archived |
| 126 | §3.1, p. 7 | 83 | ies and voice vendors at Domain Rating 13 to 83, and none mounted a visible r | single_reads_2026-10.csv | 83.0 | FILE | MATCH | dashboard read, not archived |
| 127 | §4.1, p. 7 | 105 | h's is the US database. The section ranks in 105 countries with 18.5% of Ahref | single_reads_2026-10.csv | 105.0 | FILE | MATCH | dashboard read, not archived |
| 128 | §4.1, p. 7 | 18.5 | ase. The section ranks in 105 countries with 18.5% of Ahrefs' estimated visits | single_reads_2026-10.csv | 18.5 | FILE | MATCH | dashboard read, not archived |
| 129 | §4.1, p. 7 | 18.6 | hrefs' estimated visits from outside the US (18.6% in the 12 October read of Ta | 1 minus the US share in data/ahrefs_prefixes_2026-10-12.csv | 18.6 | CALC | MATCH |  |
| 130 | §4.1, p. 7 | 7.5 | igure's territory and is nonetheless between 7.5 and 27.1 times larger. Table | arithmetic on Table 2 / its released CSV | 7.469647 | CALC | MATCH |  |
| 131 | §4.1, p. 7 | 27.1 | territory and is nonetheless between 7.5 and 27.1 times larger. Table 2 therefo | arithmetic on Table 2 / its released CSV | 27.141445 | CALC | MATCH |  |
| 132 | §4.1, p. 7 | 8.6 | rs less territory; worldwide over worldwide (8.6x to 29.9x); and US over US (9 | arithmetic on Table 2 / its released CSV | 8.620108 | CALC | MATCH |  |
| 133 | §4.1, p. 7 | 29.9 | territory; worldwide over worldwide (8.6x to 29.9x); and US over US (9.2x to 33 | arithmetic on Table 2 / its released CSV | 29.860816 | CALC | MATCH |  |
| 134 | §4.1, p. 7 | 9.2 | r worldwide (8.6x to 29.9x); and US over US (9.2x to 33.3x), estimated by appl | arithmetic on Table 2 / its released CSV | 9.165211 | CALC | MATCH |  |
| 135 | §4.1, p. 7 | 33.3 | ide (8.6x to 29.9x); and US over US (9.2x to 33.3x), estimated by applying Ahre | arithmetic on Table 2 / its released CSV | 33.302387 | CALC | MATCH |  |
| 136 | §4.1, p. 7 | 81.5 | applying Ahrefs' US share of its own visits, 81.5%, read once in October, to ev | single_reads_2026-10.csv | 81.5 | FILE | MATCH | dashboard read, not archived |
| 137 | §4.3, p. 8 | 24 | dow. The September 2026 spam update began on 24 September, day 60, which is a | 26 July + 60 days by the calendar | 24.0 | CALC | MATCH |  |
| 138 | §4.3, p. 8 | 60 | 2026 spam update began on 24 September, day 60, which is also the day of the | 26 July + 60 days = 24 September | 60.0 | CALC | MATCH |  |
| 139 | §4.3, p. 8 | 29 | ated-traffic peak. Ahrefs posted a notice on 29 September, day 65, that Googl | 26 July + 65 days by the calendar | 29.0 | CALC | MATCH |  |
| 140 | §4.3, p. 8 | 65 | Ahrefs posted a notice on 29 September, day 65, that Google had changed how | 26 July + 65 days = 29 September | 65.0 | CALC | MATCH |  |
| 141 | §4.3, p. 8 | four | y checkpoints, and the 11 October read gives four of the nine quantities for it | Table 5: rows with a value in the day-37 column | 4.0 | CALC | MATCH |  |
| 142 | §4.3, p. 8 | nine | s, and the 11 October read gives four of the nine quantities for it, not all ni | Table 5: nine rows | 9.0 | CALC | MATCH |  |
| 143 | §5.1, p. 9 | 7.5 | . ### 5.1 Estimated visits: a divergence of 7.5x to 27.1x on one prefix *Tab | arithmetic on Table 2 / its released CSV | 7.469647 | CALC | MATCH |  |
| 144 | §5.1, p. 9 | 27.1 | .1 Estimated visits: a divergence of 7.5x to 27.1x on one prefix *Table 2. Est | arithmetic on Table 2 / its released CSV | 27.141445 | CALC | MATCH |  |
| 145 | §5.1, p. 10 | 81.5 | divides Semrush US by Ahrefs worldwide times 81.5%, Ahrefs' US share read on 11 | single_reads_2026-10.csv | 81.5 | FILE | MATCH | dashboard read, not archived |
| 146 | Table 2, p. 10 | 6 | Table 2 | instrument_series_table2 CSV | 6.0 | CIRC | MATCH | circular: the CSV is parsed from this table; the dashboard read is not archived |
| 147 | Table 2, p. 10 | 3,862 | Table 2 | instrument_series_table2 CSV | 3862.0 | CIRC | MATCH | circular: the CSV is parsed from this table; the dashboard read is not archived |
| 148 | Table 2, p. 10 | 100,012 | Table 2 | instrument_series_table2 CSV | 100012.0 | CIRC | MATCH | circular: the CSV is parsed from this table; the dashboard read is not archived |
| 149 | Table 2, p. 10 | 103,045 | Table 2 | instrument_series_table2 CSV | 103045.0 | CIRC | MATCH | circular: the CSV is parsed from this table; the dashboard read is not archived |
| 150 | Table 2, p. 10 | 25.9x | Table 2 | arithmetic on Table 2's visits; 81.5% for the third | 25.896427 | CALC | MATCH |  |
| 151 | Table 2, p. 10 | 26.7x | Table 2 | arithmetic on Table 2's visits; 81.5% for the third | 26.681771 | CALC | MATCH |  |
| 152 | Table 2, p. 10 | 31.8x | Table 2 | arithmetic on Table 2's visits; 81.5% for the third | 31.774757 | CALC | MATCH |  |
| 153 | Table 2, p. 10 | 31 | Table 2 | instrument_series_table2 CSV | 31.0 | CIRC | MATCH | circular: the CSV is parsed from this table; the dashboard read is not archived |
| 154 | Table 2, p. 10 | 32,281 | Table 2 | instrument_series_table2 CSV | 32281.0 | CIRC | MATCH | circular: the CSV is parsed from this table; the dashboard read is not archived |
| 155 | Table 2, p. 10 | 876,153 | Table 2 | instrument_series_table2 CSV | 876153.0 | CIRC | MATCH | circular: the CSV is parsed from this table; the dashboard read is not archived |
| 156 | Table 2, p. 10 | 963,937 | Table 2 | instrument_series_table2 CSV | 963937.0 | CIRC | MATCH | circular: the CSV is parsed from this table; the dashboard read is not archived |
| 157 | Table 2, p. 10 | 27.1x | Table 2 | arithmetic on Table 2's visits; 81.5% for the third | 27.141445 | CALC | MATCH |  |
| 158 | Table 2, p. 10 | 29.9x | Table 2 | arithmetic on Table 2's visits; 81.5% for the third | 29.860816 | CALC | MATCH |  |
| 159 | Table 2, p. 10 | 33.3x | Table 2 | arithmetic on Table 2's visits; 81.5% for the third | 33.302387 | CALC | MATCH |  |
| 160 | Table 2, p. 10 | 30 | Table 2 | instrument_series_table2 CSV | 30.0 | CIRC | MATCH | circular: the CSV is parsed from this table; the dashboard read is not archived |
| 161 | Table 2, p. 10 | 150,113 | Table 2 | instrument_series_table2 CSV | 150113.0 | CIRC | MATCH | circular: the CSV is parsed from this table; the dashboard read is not archived |
| 162 | Table 2, p. 10 | 1,534,362 | Table 2 | instrument_series_table2 CSV | 1534362.0 | CIRC | MATCH | circular: the CSV is parsed from this table; the dashboard read is not archived |
| 163 | Table 2, p. 10 | 1,765,077 | Table 2 | instrument_series_table2 CSV | 1765077.0 | CIRC | MATCH | circular: the CSV is parsed from this table; the dashboard read is not archived |
| 164 | Table 2, p. 10 | 10.2x | Table 2 | arithmetic on Table 2's visits; 81.5% for the third | 10.22138 | CALC | MATCH |  |
| 165 | Table 2, p. 10 | 11.8x | Table 2 | arithmetic on Table 2's visits; 81.5% for the third | 11.758322 | CALC | MATCH |  |
| 166 | Table 2, p. 10 | 12.5x | Table 2 | arithmetic on Table 2's visits; 81.5% for the third | 12.54157 | CALC | MATCH |  |
| 167 | Table 2, p. 10 | 11 | Table 2 | instrument_series_table2 CSV | 11.0 | CIRC | MATCH | circular: the CSV is parsed from this table; the dashboard read is not archived |
| 168 | Table 2, p. 10 | 215,577 | Table 2 | instrument_series_table2 CSV | 215577.0 | CIRC | MATCH | circular: the CSV is parsed from this table; the dashboard read is not archived |
| 169 | Table 2, p. 10 | 1,610,284 | Table 2 | instrument_series_table2 CSV | 1610284.0 | CIRC | MATCH | circular: the CSV is parsed from this table; the dashboard read is not archived |
| 170 | Table 2, p. 10 | 1,858,297 | Table 2 | instrument_series_table2 CSV | 1858297.0 | CIRC | MATCH | circular: the CSV is parsed from this table; the dashboard read is not archived |
| 171 | Table 2, p. 10 | 7.5x | Table 2 | arithmetic on Table 2's visits; 81.5% for the third | 7.469647 | CALC | MATCH |  |
| 172 | Table 2, p. 10 | 8.6x | Table 2 | arithmetic on Table 2's visits; 81.5% for the third | 8.620108 | CALC | MATCH |  |
| 173 | Table 2, p. 10 | 9.2x | Table 2 | arithmetic on Table 2's visits; 81.5% for the third | 9.165211 | CALC | MATCH |  |
| 174 | Figure 2, p. 9 | 25.9x | printed inside fig1_divergence.pdf | arithmetic on Table 2 / its released CSV | 25.896427 | CALC | MATCH | label in the shipped figure; the figure script reruns to identical bytes (PNG) |
| 175 | Figure 2, p. 9 | 27.1x | printed inside fig1_divergence.pdf | arithmetic on Table 2 / its released CSV | 27.141445 | CALC | MATCH | label in the shipped figure; the figure script reruns to identical bytes (PNG) |
| 176 | Figure 2, p. 9 | 10.2x | printed inside fig1_divergence.pdf | arithmetic on Table 2 / its released CSV | 10.22138 | CALC | MATCH | label in the shipped figure; the figure script reruns to identical bytes (PNG) |
| 177 | Figure 2, p. 9 | 7.5x | printed inside fig1_divergence.pdf | arithmetic on Table 2 / its released CSV | 7.469647 | CALC | MATCH | label in the shipped figure; the figure script reruns to identical bytes (PNG) |
| 178 | §5.1, p. 9 | 8.4 | section grew. From July to August they did (8.4x on Ahrefs, 8.8x on Semrush U | instrument_extra.py | 8.36 | RUN | MATCH |  |
| 179 | §5.1, p. 9 | 8.8 | rom July to August they did (8.4x on Ahrefs, 8.8x on Semrush US); from August | instrument_extra.py | 8.76 | RUN | MATCH |  |
| 180 | §5.1, p. 9 | 4.65 | om August to September Ahrefs' estimate grew 4.65x and Semrush's 1.75x, and int | instrument_extra.py | 4.65 | RUN | MATCH |  |
| 181 | §5.1, p. 9 | 1.75 | er Ahrefs' estimate grew 4.65x and Semrush's 1.75x, and into October's run-rate | instrument_extra.py | 1.75 | RUN | MATCH |  |
| 182 | §5.1, p. 9 | 1.44 | Semrush's 1.75x, and into October's run-rate 1.44x against 1.05x. A month's lif | instrument_extra.py | 1.44 | RUN | MATCH |  |
| 183 | §5.1, p. 9 | 1.05 | x, and into October's run-rate 1.44x against 1.05x. A month's lift measured on | instrument_extra.py | 1.05 | RUN | MATCH |  |
| 184 | §5.1, p. 9 | 18.5 | ide figure throughout, and the section draws 18.5% of its Ahrefs-estimated visi | single_reads_2026-10.csv | 18.5 | FILE | MATCH | dashboard read, not archived |
| 185 | §5.1, p. 9 | 8.6 | it: worldwide against worldwide it runs from 8.6x to 29.9x, and US against US, | arithmetic on Table 2 / its released CSV | 8.620108 | CALC | MATCH |  |
| 186 | §5.1, p. 9 | 29.9 | dwide against worldwide it runs from 8.6x to 29.9x, and US against US, estimate | arithmetic on Table 2 / its released CSV | 29.860816 | CALC | MATCH |  |
| 187 | §5.1, p. 9 | 9.2 | to 29.9x, and US against US, estimated, from 9.2x to 33.3x (Table 2). **It na | arithmetic on Table 2 / its released CSV | 9.165211 | CALC | MATCH |  |
| 188 | §5.1, p. 9 | 33.3 | , and US against US, estimated, from 9.2x to 33.3x (Table 2). **It narrows aft | arithmetic on Table 2 / its released CSV | 33.302387 | CALC | MATCH |  |
| 189 | §5.1, p. 9 | 27.1 | fter the second month on this prefix**, from 27.1x to 10.2x to 7.5x. Section 5. | arithmetic on Table 2 / its released CSV | 27.141445 | CALC | MATCH |  |
| 190 | §5.1, p. 9 | 10.2 | second month on this prefix**, from 27.1x to 10.2x to 7.5x. Section 5.5 tests w | arithmetic on Table 2 / its released CSV | 10.22138 | CALC | MATCH |  |
| 191 | §5.1, p. 9 | 7.5 | nth on this prefix**, from 27.1x to 10.2x to 7.5x. Section 5.5 tests whether t | arithmetic on Table 2 / its released CSV | 7.469647 | CALC | MATCH |  |
| 192 | §5.1, p. 9 | twelve | arrowing is a property of section age across twelve prefixes and finds that it is | data/analyze.py | 12.0 | RUN | MATCH |  |
| 193 | §5.2, p. 9 | 29,000 | fix ranks in positions 1–100, Ahrefs reports 29,000 for all locations and Semrush | single_reads_2026-10.csv | 29000.0 | FILE | MATCH | dashboard read, not archived |
| 194 | §5.2, p. 9 | 58,586 | reports 29,000 for all locations and Semrush 58,586 for the US database, read a d | single_reads_2026-10.csv | 58586.0 | FILE | MATCH | dashboard read, not archived |
| 195 | §5.2, p. 9 | 2.0 | e US database, read a day apart: a factor of 2.0, again with the larger figure | arithmetic on the paper's own counts | 2.020207 | CALC | MATCH |  |
| 196 | §5.2, p. 9 | 92.3K | he author in its interface on 12 October, is 92.3K (the interface rounds to the | single_reads_2026-10.csv (92.3K) | 92300.0 | FILE | MATCH | read by the author; dashboard read, not archived |
| 197 | §5.2, p. 9 | 3.2 | 92.3K (the interface rounds to the hundred), 3.2 times Ahrefs' 28,900 for all | arithmetic on the paper's own counts | 3.193772 | CALC | MATCH |  |
| 198 | §5.2, p. 9 | 28,900 | ce rounds to the hundred), 3.2 times Ahrefs' 28,900 for all locations on the same | data/ahrefs_prefixes_2026-10-12.csv | 28900.0 | FILE | MATCH | dashboard read |
| 199 | §5.2, p. 9 | 441 | gap. Pages holding at least one position are 441 in Ahrefs. ### 5.3 AI answer | instrument_series_table5_checkpoints.csv (parsed from Table 5 itself) | 441.0 | CIRC | MATCH | circular: the CSV is parsed from the paper's own table; the dashboard read is not archived |
| 200 | §5.3, p. 9 | 17,206 | parable at the prefix level.** Brand Radar's 17,206 stored answers citing the sec | instrument_series_table5_checkpoints.csv (parsed from Table 5 itself) | 17206.0 | CIRC | MATCH | circular: the CSV is parsed from the paper's own table; the dashboard read is not archived |
| 201 | §5.3, p. 9 | 158,100 | red answers citing the section and Semrush's 158,100 mentions read on 10 October d | single_reads_2026-10.csv | 158100.0 | FILE | MATCH | dashboard read, not archived |
| 202 | §5.3, p. 9 | 9.2 | ons read on 10 October differ by a factor of 9.2, but that ratio is a scope mi | arithmetic on the paper's own counts | 9.188655 | CALC | MATCH |  |
| 203 | §5.3, p. 9 | 29,600 | t a divergence: Semrush's companion count of 29,600 cited pages is 68 times the 4 | single_reads_2026-10.csv | 29600.0 | FILE | MATCH | dashboard read, not archived |
| 204 | §5.3, p. 9 | 68 | h's companion count of 29,600 cited pages is 68 times the 434 URLs the sectio | arithmetic on the paper's own counts | 68.202765 | CALC | MATCH |  |
| 205 | §5.3, p. 9 | 434 | count of 29,600 cited pages is 68 times the 434 URLs the section holds, so it | 381 + 53 | 434.0 | CALC | MATCH |  |
| 206 | §5.3, p. 9 | 17,206 | ad date in Section 4.1. The Ahrefs figure of 17,206 stored answers is reported in | instrument_series_table5_checkpoints.csv (parsed from Table 5 itself) | 17206.0 | CIRC | MATCH | circular: the CSV is parsed from the paper's own table; the dashboard read is not archived |
| 207 | Table 3, p. 10 | 47 | Table 3 | instrument_series_table3 CSV | 47.0 | CIRC | MATCH | circular: the CSV is parsed from this table; the dashboard read is not archived |
| 208 | Table 3, p. 10 | 284 | Table 3 | instrument_series_table3 CSV | 284.0 | CIRC | MATCH | circular: the CSV is parsed from this table; the dashboard read is not archived |
| 209 | Table 3, p. 10 | 16.5 | Table 3 | arithmetic on Table 3's counts | 16.549296 | CALC | MATCH |  |
| 210 | Table 3, p. 10 | 12.7 | Table 3 | Wilson interval on Table 3's counts | 12.679358 | CALC | MATCH |  |
| 211 | Table 3, p. 10 | 21.3 | Table 3 | Wilson interval on Table 3's counts | 21.312115 | CALC | MATCH |  |
| 212 | Table 3, p. 10 | 138 | Table 3 | instrument_series_table3 CSV | 138.0 | CIRC | MATCH | circular: the CSV is parsed from this table; the dashboard read is not archived |
| 213 | Table 3, p. 10 | 2.94x | Table 3 | arithmetic on Table 3's counts | 2.93617 | CALC | MATCH |  |
| 214 | Table 3, p. 10 | 851 | Table 3 | instrument_series_table3 CSV | 851.0 | CIRC | MATCH | circular: the CSV is parsed from this table; the dashboard read is not archived |
| 215 | Table 3, p. 10 | 6,749 | Table 3 | instrument_series_table3 CSV | 6749.0 | CIRC | MATCH | circular: the CSV is parsed from this table; the dashboard read is not archived |
| 216 | Table 3, p. 10 | 12.6 | Table 3 | arithmetic on Table 3's counts | 12.609275 | CALC | MATCH |  |
| 217 | Table 3, p. 10 | 11.8 | Table 3 | Wilson interval on Table 3's counts | 11.838506 | CALC | MATCH |  |
| 218 | Table 3, p. 10 | 13.4 | Table 3 | Wilson interval on Table 3's counts | 13.422587 | CALC | MATCH |  |
| 219 | Table 3, p. 10 | 2,221 | Table 3 | instrument_series_table3 CSV | 2221.0 | CIRC | MATCH | circular: the CSV is parsed from this table; the dashboard read is not archived |
| 220 | Table 3, p. 10 | 2.61x | Table 3 | arithmetic on Table 3's counts | 2.609871 | CALC | MATCH |  |
| 221 | Table 3, p. 10 | 3,380 | Table 3 | instrument_series_table3 CSV | 3380.0 | CIRC | MATCH | circular: the CSV is parsed from this table; the dashboard read is not archived |
| 222 | Table 3, p. 10 | 22,665 | Table 3 | instrument_series_table3 CSV | 22665.0 | CIRC | MATCH | circular: the CSV is parsed from this table; the dashboard read is not archived |
| 223 | Table 3, p. 10 | 14.9 | Table 3 | arithmetic on Table 3's counts | 14.912861 | CALC | MATCH |  |
| 224 | Table 3, p. 10 | 14.5 | Table 3 | Wilson interval on Table 3's counts | 14.455051 | CALC | MATCH |  |
| 225 | Table 3, p. 10 | 15.4 | Table 3 | Wilson interval on Table 3's counts | 15.382563 | CALC | MATCH |  |
| 226 | Table 3, p. 10 | 8,187 | Table 3 | instrument_series_table3 CSV | 8187.0 | CIRC | MATCH | circular: the CSV is parsed from this table; the dashboard read is not archived |
| 227 | Table 3, p. 10 | 2.42x | Table 3 | arithmetic on Table 3's counts | 2.422189 | CALC | MATCH |  |
| 228 | Table 3, p. 10 | 7,455 | Table 3 | instrument_series_table3 CSV | 7455.0 | CIRC | MATCH | circular: the CSV is parsed from this table; the dashboard read is not archived |
| 229 | Table 3, p. 10 | 37,238 | Table 3 | instrument_series_table3 CSV | 37238.0 | CIRC | MATCH | circular: the CSV is parsed from this table; the dashboard read is not archived |
| 230 | Table 3, p. 10 | 20.0 | Table 3 | arithmetic on Table 3's counts | 20.019872 | CALC | MATCH |  |
| 231 | Table 3, p. 10 | 19.6 | Table 3 | Wilson interval on Table 3's counts | 19.616545 | CALC | MATCH |  |
| 232 | Table 3, p. 10 | 20.4 | Table 3 | Wilson interval on Table 3's counts | 20.429384 | CALC | MATCH |  |
| 233 | Table 3, p. 10 | 10,018 | Table 3 | instrument_series_table3 CSV | 10018.0 | CIRC | MATCH | circular: the CSV is parsed from this table; the dashboard read is not archived |
| 234 | Table 3, p. 10 | 1.34x | Table 3 | arithmetic on Table 3's counts | 1.343796 | CALC | MATCH |  |
| 235 | Figure 3, p. 10 | 2.94x | printed inside fig2_aio.pdf | arithmetic on Table 3 / its released CSV | 2.93617 | CALC | MATCH | label in the shipped figure; the figure script reruns to identical bytes (PNG) |
| 236 | Figure 3, p. 10 | 2.61x | printed inside fig2_aio.pdf | arithmetic on Table 3 / its released CSV | 2.609871 | CALC | MATCH | label in the shipped figure; the figure script reruns to identical bytes (PNG) |
| 237 | Figure 3, p. 10 | 2.42x | printed inside fig2_aio.pdf | arithmetic on Table 3 / its released CSV | 2.422189 | CALC | MATCH | label in the shipped figure; the figure script reruns to identical bytes (PNG) |
| 238 | Figure 3, p. 10 | 1.34x | printed inside fig2_aio.pdf | arithmetic on Table 3 / its released CSV | 1.343796 | CALC | MATCH | label in the shipped figure; the figure script reruns to identical bytes (PNG) |
| 239 | §5.3, p. 10 | 284 | Wilson intervals; the denominators grow from 284 to 37,238. (b) The two vendor | instrument_series_table3 CSV (parsed from Table 3 itself) | 284.0 | CIRC | MATCH | circular: the CSV is parsed from the paper's own table; the dashboard read is not archived |
| 240 | §5.3, p. 10 | 37,238 | intervals; the denominators grow from 284 to 37,238. (b) The two vendor counts, S | instrument_series_table3 CSV (parsed from Table 3 itself) | 37238.0 | CIRC | MATCH | circular: the CSV is parsed from the paper's own table; the dashboard read is not archived |
| 241 | §5.3, p. 9 | 2.94 | The ratio between the two counts falls from 2.94 to 1.34 over four months (Fig | arithmetic on Table 3 / its released CSV | 2.93617 | CALC | MATCH |  |
| 242 | §5.3, p. 9 | 1.34 | io between the two counts falls from 2.94 to 1.34 over four months (Figure 3b). | arithmetic on Table 3 / its released CSV | 1.343796 | CALC | MATCH |  |
| 243 | §5.3, p. 9 | 47 | not a trend estimate. The July row rests on 47 events over six days live, an | instrument_series_table3 CSV (parsed from Table 3 itself) | 47.0 | CIRC | MATCH | circular: the CSV is parsed from the paper's own table; the dashboard read is not archived |
| 244 | §5.3, p. 9 | six | timate. The July row rests on 47 events over six days live, and its interval i | 26 to 31 July inclusive | 6.0 | CALC | MATCH |  |
| 245 | §5.3, p. 9 | 284 | orders of magnitude across the series, from 284 to 37,238, and it is not mono | instrument_series_table3 CSV (parsed from Table 3 itself) | 284.0 | CIRC | MATCH | circular: the CSV is parsed from the paper's own table; the dashboard read is not archived |
| 246 | §5.3, p. 9 | 37,238 | of magnitude across the series, from 284 to 37,238, and it is not monotone. Its | instrument_series_table3 CSV (parsed from Table 3 itself) | 37238.0 | CIRC | MATCH | circular: the CSV is parsed from the paper's own table; the dashboard read is not archived |
| 247 | §5.4, p. 10 | 11.4 | trument's error. ### 5.4 Referring domains: 11.4x, and disagreement about comp | arithmetic on the paper's own counts | 11.4125 | CALC | MATCH |  |
| 248 | §5.4, p. 10 | 913 | tudy after estimated visits. Ahrefs reports 913 referring domains to the pref | single_reads_2026-10.csv | 913.0 | FILE | MATCH | dashboard read, not archived |
| 249 | §5.4, p. 10 | 80 | e prefix; Semrush Backlink Analytics indexes 80 for the subfolder: a factor o | single_reads_2026-10.csv | 80.0 | FILE | MATCH | dashboard read, not archived |
| 250 | §5.4, p. 10 | 11.4 | cs indexes 80 for the subfolder: a factor of 11.4. They also disagree about wha | arithmetic on the paper's own counts | 11.4125 | CALC | MATCH |  |
| 251 | §5.4, p. 10 | 61.9 | ee about what those domains are. Ahrefs puts 61.9% on .info, 26.4% on .asia and | single_reads_2026-10.csv | 61.9 | FILE | MATCH | dashboard read, not archived |
| 252 | §5.4, p. 10 | 26.4 | ose domains are. Ahrefs puts 61.9% on .info, 26.4% on .asia and 10.2% on .xyz; | single_reads_2026-10.csv | 26.4 | FILE | MATCH | dashboard read, not archived |
| 253 | §5.4, p. 10 | 10.2 | refs puts 61.9% on .info, 26.4% on .asia and 10.2% on .xyz; Semrush puts 75% on | single_reads_2026-10.csv | 10.2 | FILE | MATCH | dashboard read, not archived |
| 254 | §5.4, p. 10 | 75 | .4% on .asia and 10.2% on .xyz; Semrush puts 75% on .xyz and 88% at Authority | single_reads_2026-10.csv | 75.0 | FILE | MATCH | dashboard read, not archived |
| 255 | §5.4, p. 10 | 88 | 10.2% on .xyz; Semrush puts 75% on .xyz and 88% at Authority Score 0 to 10. | single_reads_2026-10.csv | 88.0 | FILE | MATCH | dashboard read, not archived |
| 256 | Figure 4, p. 11 | 61.9% | printed inside fig3_refdomains.pdf | single_reads_2026-10.csv | 61.9 | FILE | MATCH | label in the shipped figure; the figure script reruns to identical bytes (PNG) |
| 257 | Figure 4, p. 11 | 26.4% | printed inside fig3_refdomains.pdf | single_reads_2026-10.csv | 26.4 | FILE | MATCH | label in the shipped figure; the figure script reruns to identical bytes (PNG) |
| 258 | Figure 4, p. 11 | 10.2% | printed inside fig3_refdomains.pdf | single_reads_2026-10.csv | 10.2 | FILE | MATCH | label in the shipped figure; the figure script reruns to identical bytes (PNG) |
| 259 | Figure 4, p. 11 | 75% | printed inside fig3_refdomains.pdf | single_reads_2026-10.csv | 75.0 | FILE | MATCH | label in the shipped figure; the figure script reruns to identical bytes (PNG) |
| 260 | Figure 4, p. 11 | 913 | printed inside fig3_refdomains.pdf | single_reads_2026-10.csv | 913.0 | FILE | MATCH | label in the shipped figure; the figure script reruns to identical bytes (PNG) |
| 261 | Figure 4, p. 11 | 80 | printed inside fig3_refdomains.pdf | single_reads_2026-10.csv | 80.0 | FILE | MATCH | label in the shipped figure; the figure script reruns to identical bytes (PNG) |
| 262 | §5.4, p. 11 | 913 | each instrument on 11 October 2026. Ahrefs: 913 domains; Semrush Backlink Ana | single_reads_2026-10.csv | 913.0 | FILE | MATCH | dashboard read, not archived |
| 263 | §5.4, p. 11 | 80 | fs: 913 domains; Semrush Backlink Analytics: 80 domains, of which the instrum | single_reads_2026-10.csv | 80.0 | FILE | MATCH | dashboard read, not archived |
| 264 | §5.4, p. 11 | 75 | 80 domains, of which the instrument reports 75% on .xyz and does not break d | single_reads_2026-10.csv | 75.0 | FILE | MATCH | dashboard read, not archived |
| 265 | §5.4, p. 10 | 909 | s even its own count: its daily series gives 909 at day 75 against 913 on 11 O | instrument_series_table5_checkpoints.csv (parsed from Table 5 itself) | 909.0 | CIRC | MATCH | circular: the CSV is parsed from the paper's own table; the dashboard read is not archived |
| 266 | §5.4, p. 10 | 913 | its daily series gives 909 at day 75 against 913 on 11 October, and its new-an | single_reads_2026-10.csv | 913.0 | FILE | MATCH | dashboard read, not archived |
| 267 | §5.4, p. 21 | 917 | its new-and-lost report for September gives 917 new against 95 lost, which wi | single_reads_2026-10.csv | 917.0 | FILE | MATCH | dashboard read, not archived |
| 268 | §5.4, p. 21 | 95 | t report for September gives 917 new against 95 lost, which with nineteen at | single_reads_2026-10.csv | 95.0 | FILE | MATCH | dashboard read, not archived |
| 269 | §5.4, p. 21 | nineteen | er gives 917 new against 95 lost, which with nineteen at day 37 implies about 841 a | instrument_series_table5_checkpoints.csv (parsed from Table 5 itself) | 19.0 | CIRC | MATCH | circular: the CSV is parsed from the paper's own table; the dashboard read is not archived |
| 270 | §5.4, p. 11 | 841 | which with nineteen at day 37 implies about 841 at the end of September, an e | arithmetic on the paper's own counts | 841 | CALC | MATCH |  |
| 271 | §5.5, p. 11 | Twelve | laim here turns on the exact count. ### 5.5 Twelve prefixes on one domain: the d | data/analyze.py | 12.0 | RUN | MATCH |  |
| 272 | §5.5, p. 11 | twelve | on 12 October 2026, on both instruments, for twelve sections of the same domain: | data/analyze.py | 12.0 | RUN | MATCH |  |
| 273 | §5.5, p. 11 | eleven | f the same domain: the area-code section and eleven others chosen by the author t | cross_sector_type_shares.csv: eleven sectors | 11.0 | CALC | MATCH |  |
| 274 | §5.5, p. 11 | twelve | , not random, and the results describe these twelve. Every figure below is a dash | data/analyze.py | 12.0 | RUN | MATCH |  |
| 275 | §5.5, p. 12 | Twelve | the remaining per-prefix figures. *Table 4. Twelve URL prefixes on one domain, b | data/analyze.py | 12.0 | RUN | MATCH |  |
| 276 | §5.5, p. 12 | the next two lie within four months of it | -censored at that horizon and the next two lie within four months of it. Ahrefs visits are | data/ahrefs_prefixes: 133, 132 and 129 months | agrees | CALC | MATCH | statement in words |
| 277 | §5.5, p. 12 | 29,000 | Sections 5.2 and 5.4's 10–11 October reads (29,000 and 58,586 keywords; 80 Semru | single_reads_2026-10.csv | 29000.0 | FILE | MATCH | dashboard read, not archived |
| 278 | §5.5, p. 12 | 58,586 | .2 and 5.4's 10–11 October reads (29,000 and 58,586 keywords; 80 Semrush domains, | single_reads_2026-10.csv | 58586.0 | FILE | MATCH | dashboard read, not archived |
| 279 | §5.5, p. 12 | 80 | 1 October reads (29,000 and 58,586 keywords; 80 Semrush domains, 11.4x).* \| | single_reads_2026-10.csv | 80.0 | FILE | MATCH | dashboard read, not archived |
| 280 | §5.5, p. 12 | 11.4 | 000 and 58,586 keywords; 80 Semrush domains, 11.4x).* \| Prefix \| Age (mo) \| Ah | arithmetic on the paper's own counts | 11.4125 | CALC | MATCH |  |
| 281 | Table 4, p. 12 | 3 | Table 4 | instrument_extra.py section 8; age recomputed from the file | 3.0 | RUN | MATCH |  |
| 282 | Table 4, p. 12 | 221,000 | Table 4 | data/ahrefs_prefixes_2026-10-12.csv | 221000.0 | FILE | MATCH | dashboard read, not archived |
| 283 | Table 4, p. 12 | 1,600,000 | Table 4 | data/semrush_prefixes_2026-10-12.csv | 1600000.0 | FILE | MATCH | dashboard read, not archived |
| 284 | Table 4, p. 12 | 7.24 | Table 4 | instrument_extra.py section 8 | 7.24 | RUN | MATCH |  |
| 285 | Table 4, p. 12 | 81.4% | Table 4 | instrument_extra.py section 8 | 81.4 | RUN | MATCH |  |
| 286 | Table 4, p. 12 | 8.89 | Table 4 | instrument_extra.py section 8 | 8.89 | RUN | MATCH |  |
| 287 | Table 4, p. 12 | 28,900 | Table 4 | data/ahrefs_prefixes_2026-10-12.csv | 28900.0 | FILE | MATCH | dashboard read, not archived |
| 288 | Table 4, p. 12 | 59,000 | Table 4 | data/semrush_prefixes_2026-10-12.csv | 59000.0 | FILE | MATCH | dashboard read, not archived |
| 289 | Table 4, p. 12 | 2.0 | Table 4 | instrument_extra.py section 8 | 2.0 | RUN | MATCH |  |
| 290 | Table 4, p. 12 | 913 | Table 4 | data/ahrefs_prefixes_2026-10-12.csv | 913.0 | FILE | MATCH | dashboard read, not archived |
| 291 | Table 4, p. 12 | 81 | Table 4 | data/semrush_prefixes_2026-10-12.csv | 81.0 | FILE | MATCH | dashboard read, not archived |
| 292 | Table 4, p. 12 | 11.3 | Table 4 | instrument_extra.py section 8 | 11.3 | RUN | MATCH |  |
| 293 | Table 4, p. 12 | 21 | Table 4 | instrument_extra.py section 8; age recomputed from the file | 21.0 | RUN | MATCH |  |
| 294 | Table 4, p. 12 | 5,500 | Table 4 | data/ahrefs_prefixes_2026-10-12.csv | 5500.0 | FILE | MATCH | dashboard read, not archived |
| 295 | Table 4, p. 12 | 4,100 | Table 4 | data/semrush_prefixes_2026-10-12.csv | 4100.0 | FILE | MATCH | dashboard read, not archived |
| 296 | Table 4, p. 12 | 0.75 | Table 4 | instrument_extra.py section 8 | 0.75 | RUN | MATCH |  |
| 297 | Table 4, p. 12 | 69.6% | Table 4 | instrument_extra.py section 8 | 69.6 | RUN | MATCH |  |
| 298 | Table 4, p. 12 | 1.07 | Table 4 | instrument_extra.py section 8 | 1.07 | RUN | MATCH |  |
| 299 | Table 4, p. 12 | 716 | Table 4 | data/ahrefs_prefixes_2026-10-12.csv | 716.0 | FILE | MATCH | dashboard read, not archived |
| 300 | Table 4, p. 12 | 2,300 | Table 4 | data/semrush_prefixes_2026-10-12.csv | 2300.0 | FILE | MATCH | dashboard read, not archived |
| 301 | Table 4, p. 12 | 3.2 | Table 4 | instrument_extra.py section 8 | 3.2 | RUN | MATCH |  |
| 302 | Table 4, p. 12 | 187 | Table 4 | data/ahrefs_prefixes_2026-10-12.csv | 187.0 | FILE | MATCH | dashboard read, not archived |
| 303 | Table 4, p. 12 | 41 | Table 4 | data/semrush_prefixes_2026-10-12.csv | 41.0 | FILE | MATCH | dashboard read, not archived |
| 304 | Table 4, p. 12 | 4.6 | Table 4 | instrument_extra.py section 8 | 4.6 | RUN | MATCH |  |
| 305 | Table 4, p. 12 | 36 | Table 4 | instrument_extra.py section 8; age recomputed from the file | 36.0 | RUN | MATCH |  |
| 306 | Table 4, p. 12 | 25,600 | Table 4 | data/ahrefs_prefixes_2026-10-12.csv | 25600.0 | FILE | MATCH | dashboard read, not archived |
| 307 | Table 4, p. 12 | 5,200 | Table 4 | data/semrush_prefixes_2026-10-12.csv | 5200.0 | FILE | MATCH | dashboard read, not archived |
| 308 | Table 4, p. 12 | 0.20 | Table 4 | instrument_extra.py section 8 | 0.2 | RUN | MATCH |  |
| 309 | Table 4, p. 12 | 99.2% | Table 4 | instrument_extra.py section 8 | 99.2 | RUN | MATCH |  |
| 310 | Table 4, p. 12 | 0.20 | Table 4 | instrument_extra.py section 8 | 0.2 | RUN | MATCH |  |
| 311 | Table 4, p. 12 | 2,100 | Table 4 | data/ahrefs_prefixes_2026-10-12.csv | 2100.0 | FILE | MATCH | dashboard read, not archived |
| 312 | Table 4, p. 12 | 33,800 | Table 4 | data/semrush_prefixes_2026-10-12.csv | 33800.0 | FILE | MATCH | dashboard read, not archived |
| 313 | Table 4, p. 12 | 16.1 | Table 4 | instrument_extra.py section 8 | 16.1 | RUN | MATCH |  |
| 314 | Table 4, p. 12 | 115 | Table 4 | data/ahrefs_prefixes_2026-10-12.csv | 115.0 | FILE | MATCH | dashboard read, not archived |
| 315 | Table 4, p. 12 | 194 | Table 4 | data/semrush_prefixes_2026-10-12.csv | 194.0 | FILE | MATCH | dashboard read, not archived |
| 316 | Table 4, p. 12 | 0.6 | Table 4 | instrument_extra.py section 8 | 0.6 | RUN | MATCH |  |
| 317 | Table 4, p. 12 | 39 | Table 4 | instrument_extra.py section 8; age recomputed from the file | 39.0 | RUN | MATCH |  |
| 318 | Table 4, p. 12 | 26,700 | Table 4 | data/ahrefs_prefixes_2026-10-12.csv | 26700.0 | FILE | MATCH | dashboard read, not archived |
| 319 | Table 4, p. 12 | 26,400 | Table 4 | data/semrush_prefixes_2026-10-12.csv | 26400.0 | FILE | MATCH | dashboard read, not archived |
| 320 | Table 4, p. 12 | 0.99 | Table 4 | instrument_extra.py section 8 | 0.99 | RUN | MATCH |  |
| 321 | Table 4, p. 12 | 82.6% | Table 4 | instrument_extra.py section 8 | 82.6 | RUN | MATCH |  |
| 322 | Table 4, p. 12 | 1.20 | Table 4 | instrument_extra.py section 8 | 1.2 | RUN | MATCH |  |
| 323 | Table 4, p. 12 | 2,400 | Table 4 | data/ahrefs_prefixes_2026-10-12.csv | 2400.0 | FILE | MATCH | dashboard read, not archived |
| 324 | Table 4, p. 12 | 12,600 | Table 4 | data/semrush_prefixes_2026-10-12.csv | 12600.0 | FILE | MATCH | dashboard read, not archived |
| 325 | Table 4, p. 12 | 5.2 | Table 4 | instrument_extra.py section 8 | 5.2 | RUN | MATCH |  |
| 326 | Table 4, p. 12 | 47 | Table 4 | data/ahrefs_prefixes_2026-10-12.csv | 47.0 | FILE | MATCH | dashboard read, not archived |
| 327 | Table 4, p. 12 | 45 | Table 4 | data/semrush_prefixes_2026-10-12.csv | 45.0 | FILE | MATCH | dashboard read, not archived |
| 328 | Table 4, p. 12 | 1.0 | Table 4 | instrument_extra.py section 8 | 1.0 | RUN | MATCH |  |
| 329 | Table 4, p. 12 | 57 | Table 4 | instrument_extra.py section 8; age recomputed from the file | 57.0 | RUN | MATCH |  |
| 330 | Table 4, p. 12 | 37,300 | Table 4 | data/ahrefs_prefixes_2026-10-12.csv | 37300.0 | FILE | MATCH | dashboard read, not archived |
| 331 | Table 4, p. 12 | 135,100 | Table 4 | data/semrush_prefixes_2026-10-12.csv | 135100.0 | FILE | MATCH | dashboard read, not archived |
| 332 | Table 4, p. 12 | 3.62 | Table 4 | instrument_extra.py section 8 | 3.62 | RUN | MATCH |  |
| 333 | Table 4, p. 12 | 98.8% | Table 4 | instrument_extra.py section 8 | 98.8 | RUN | MATCH |  |
| 334 | Table 4, p. 12 | 3.67 | Table 4 | instrument_extra.py section 8 | 3.67 | RUN | MATCH |  |
| 335 | Table 4, p. 12 | 3,600 | Table 4 | data/ahrefs_prefixes_2026-10-12.csv | 3600.0 | FILE | MATCH | dashboard read, not archived |
| 336 | Table 4, p. 12 | 37,500 | Table 4 | data/semrush_prefixes_2026-10-12.csv | 37500.0 | FILE | MATCH | dashboard read, not archived |
| 337 | Table 4, p. 12 | 10.4 | Table 4 | instrument_extra.py section 8 | 10.4 | RUN | MATCH |  |
| 338 | Table 4, p. 12 | 144 | Table 4 | data/ahrefs_prefixes_2026-10-12.csv | 144.0 | FILE | MATCH | dashboard read, not archived |
| 339 | Table 4, p. 12 | 225 | Table 4 | data/semrush_prefixes_2026-10-12.csv | 225.0 | FILE | MATCH | dashboard read, not archived |
| 340 | Table 4, p. 12 | 0.6 | Table 4 | instrument_extra.py section 8 | 0.6 | RUN | MATCH |  |
| 341 | Table 4, p. 12 | 93 | Table 4 | instrument_extra.py section 8; age recomputed from the file | 93.0 | RUN | MATCH |  |
| 342 | Table 4, p. 12 | 1,900,000 | Table 4 | data/ahrefs_prefixes_2026-10-12.csv | 1900000.0 | FILE | MATCH | dashboard read, not archived |
| 343 | Table 4, p. 12 | 1,957,880 | Table 4 | data/semrush_prefixes_2026-10-12.csv | 1957880.0 | FILE | MATCH | dashboard read, not archived |
| 344 | Table 4, p. 12 | 1.03 | Table 4 | instrument_extra.py section 8 | 1.03 | RUN | MATCH |  |
| 345 | Table 4, p. 12 | 98.7% | Table 4 | instrument_extra.py section 8 | 98.7 | RUN | MATCH |  |
| 346 | Table 4, p. 12 | 1.04 | Table 4 | instrument_extra.py section 8 | 1.04 | RUN | MATCH |  |
| 347 | Table 4, p. 12 | 38,700 | Table 4 | data/ahrefs_prefixes_2026-10-12.csv | 38700.0 | FILE | MATCH | dashboard read, not archived |
| 348 | Table 4, p. 12 | 351,854 | Table 4 | data/semrush_prefixes_2026-10-12.csv | 351854.0 | FILE | MATCH | dashboard read, not archived |
| 349 | Table 4, p. 12 | 9.1 | Table 4 | instrument_extra.py section 8 | 9.1 | RUN | MATCH |  |
| 350 | Table 4, p. 12 | 10,600 | Table 4 | data/ahrefs_prefixes_2026-10-12.csv | 10600.0 | FILE | MATCH | dashboard read, not archived |
| 351 | Table 4, p. 12 | 7,056 | Table 4 | data/semrush_prefixes_2026-10-12.csv | 7056.0 | FILE | MATCH | dashboard read, not archived |
| 352 | Table 4, p. 12 | 1.5 | Table 4 | instrument_extra.py section 8 | 1.5 | RUN | MATCH |  |
| 353 | Table 4, p. 12 | 95 | Table 4 | instrument_extra.py section 8; age recomputed from the file | 95.0 | RUN | MATCH |  |
| 354 | Table 4, p. 12 | 102,000 | Table 4 | data/ahrefs_prefixes_2026-10-12.csv | 102000.0 | FILE | MATCH | dashboard read, not archived |
| 355 | Table 4, p. 12 | 47,300 | Table 4 | data/semrush_prefixes_2026-10-12.csv | 47300.0 | FILE | MATCH | dashboard read, not archived |
| 356 | Table 4, p. 12 | 0.46 | Table 4 | instrument_extra.py section 8 | 0.46 | RUN | MATCH |  |
| 357 | Table 4, p. 12 | 99.8% | Table 4 | instrument_extra.py section 8 | 99.8 | RUN | MATCH |  |
| 358 | Table 4, p. 12 | 0.46 | Table 4 | instrument_extra.py section 8 | 0.46 | RUN | MATCH |  |
| 359 | Table 4, p. 12 | 5,400 | Table 4 | data/ahrefs_prefixes_2026-10-12.csv | 5400.0 | FILE | MATCH | dashboard read, not archived |
| 360 | Table 4, p. 12 | 31,900 | Table 4 | data/semrush_prefixes_2026-10-12.csv | 31900.0 | FILE | MATCH | dashboard read, not archived |
| 361 | Table 4, p. 12 | 5.9 | Table 4 | instrument_extra.py section 8 | 5.9 | RUN | MATCH |  |
| 362 | Table 4, p. 12 | 258 | Table 4 | data/ahrefs_prefixes_2026-10-12.csv | 258.0 | FILE | MATCH | dashboard read, not archived |
| 363 | Table 4, p. 12 | 245 | Table 4 | data/semrush_prefixes_2026-10-12.csv | 245.0 | FILE | MATCH | dashboard read, not archived |
| 364 | Table 4, p. 12 | 1.1 | Table 4 | instrument_extra.py section 8 | 1.1 | RUN | MATCH |  |
| 365 | Table 4, p. 12 | 95 | Table 4 | instrument_extra.py section 8; age recomputed from the file | 95.0 | RUN | MATCH |  |
| 366 | Table 4, p. 12 | 644,000 | Table 4 | data/ahrefs_prefixes_2026-10-12.csv | 644000.0 | FILE | MATCH | dashboard read, not archived |
| 367 | Table 4, p. 12 | 1,014,124 | Table 4 | data/semrush_prefixes_2026-10-12.csv | 1014124.0 | FILE | MATCH | dashboard read, not archived |
| 368 | Table 4, p. 12 | 1.57 | Table 4 | instrument_extra.py section 8 | 1.57 | RUN | MATCH |  |
| 369 | Table 4, p. 12 | 98.5% | Table 4 | instrument_extra.py section 8 | 98.5 | RUN | MATCH |  |
| 370 | Table 4, p. 12 | 1.60 | Table 4 | instrument_extra.py section 8 | 1.6 | RUN | MATCH |  |
| 371 | Table 4, p. 12 | 19,800 | Table 4 | data/ahrefs_prefixes_2026-10-12.csv | 19800.0 | FILE | MATCH | dashboard read, not archived |
| 372 | Table 4, p. 12 | 206,365 | Table 4 | data/semrush_prefixes_2026-10-12.csv | 206365.0 | FILE | MATCH | dashboard read, not archived |
| 373 | Table 4, p. 12 | 10.4 | Table 4 | instrument_extra.py section 8 | 10.4 | RUN | MATCH |  |
| 374 | Table 4, p. 12 | 7,400 | Table 4 | data/ahrefs_prefixes_2026-10-12.csv | 7400.0 | FILE | MATCH | dashboard read, not archived |
| 375 | Table 4, p. 12 | 3,246 | Table 4 | data/semrush_prefixes_2026-10-12.csv | 3246.0 | FILE | MATCH | dashboard read, not archived |
| 376 | Table 4, p. 12 | 2.3 | Table 4 | instrument_extra.py section 8 | 2.3 | RUN | MATCH |  |
| 377 | Table 4, p. 12 | 114 | Table 4 | instrument_extra.py section 8; age recomputed from the file | 114.0 | RUN | MATCH |  |
| 378 | Table 4, p. 12 | 243,000 | Table 4 | data/ahrefs_prefixes_2026-10-12.csv | 243000.0 | FILE | MATCH | dashboard read, not archived |
| 379 | Table 4, p. 12 | 220,600 | Table 4 | data/semrush_prefixes_2026-10-12.csv | 220600.0 | FILE | MATCH | dashboard read, not archived |
| 380 | Table 4, p. 12 | 0.91 | Table 4 | instrument_extra.py section 8 | 0.91 | RUN | MATCH |  |
| 381 | Table 4, p. 12 | 93.6% | Table 4 | instrument_extra.py section 8 | 93.6 | RUN | MATCH |  |
| 382 | Table 4, p. 12 | 0.97 | Table 4 | instrument_extra.py section 8 | 0.97 | RUN | MATCH |  |
| 383 | Table 4, p. 12 | 13,300 | Table 4 | data/ahrefs_prefixes_2026-10-12.csv | 13300.0 | FILE | MATCH | dashboard read, not archived |
| 384 | Table 4, p. 12 | 79,700 | Table 4 | data/semrush_prefixes_2026-10-12.csv | 79700.0 | FILE | MATCH | dashboard read, not archived |
| 385 | Table 4, p. 12 | 6.0 | Table 4 | instrument_extra.py section 8 | 6.0 | RUN | MATCH |  |
| 386 | Table 4, p. 12 | 1,700 | Table 4 | data/ahrefs_prefixes_2026-10-12.csv | 1700.0 | FILE | MATCH | dashboard read, not archived |
| 387 | Table 4, p. 12 | 516 | Table 4 | data/semrush_prefixes_2026-10-12.csv | 516.0 | FILE | MATCH | dashboard read, not archived |
| 388 | Table 4, p. 12 | 3.3 | Table 4 | instrument_extra.py section 8 | 3.3 | RUN | MATCH |  |
| 389 | Table 4, p. 12 | 129 | Table 4 | instrument_extra.py section 8; age recomputed from the file | 129.0 | RUN | MATCH |  |
| 390 | Table 4, p. 12 | 312,000 | Table 4 | data/ahrefs_prefixes_2026-10-12.csv | 312000.0 | FILE | MATCH | dashboard read, not archived |
| 391 | Table 4, p. 12 | 2,051,269 | Table 4 | data/semrush_prefixes_2026-10-12.csv | 2051269.0 | FILE | MATCH | dashboard read, not archived |
| 392 | Table 4, p. 12 | 6.57 | Table 4 | instrument_extra.py section 8 | 6.57 | RUN | MATCH |  |
| 393 | Table 4, p. 12 | 99.4% | Table 4 | instrument_extra.py section 8 | 99.4 | RUN | MATCH |  |
| 394 | Table 4, p. 12 | 6.61 | Table 4 | instrument_extra.py section 8 | 6.61 | RUN | MATCH |  |
| 395 | Table 4, p. 12 | 14,700 | Table 4 | data/ahrefs_prefixes_2026-10-12.csv | 14700.0 | FILE | MATCH | dashboard read, not archived |
| 396 | Table 4, p. 12 | 306,952 | Table 4 | data/semrush_prefixes_2026-10-12.csv | 306952.0 | FILE | MATCH | dashboard read, not archived |
| 397 | Table 4, p. 12 | 20.9 | Table 4 | instrument_extra.py section 8 | 20.9 | RUN | MATCH |  |
| 398 | Table 4, p. 12 | 4,100 | Table 4 | data/ahrefs_prefixes_2026-10-12.csv | 4100.0 | FILE | MATCH | dashboard read, not archived |
| 399 | Table 4, p. 12 | 3,527 | Table 4 | data/semrush_prefixes_2026-10-12.csv | 3527.0 | FILE | MATCH | dashboard read, not archived |
| 400 | Table 4, p. 12 | 1.2 | Table 4 | instrument_extra.py section 8 | 1.2 | RUN | MATCH |  |
| 401 | Table 4, p. 12 | 132 | Table 4 | instrument_extra.py section 8; age recomputed from the file | 132.0 | RUN | MATCH |  |
| 402 | Table 4, p. 12 | 214,000 | Table 4 | data/ahrefs_prefixes_2026-10-12.csv | 214000.0 | FILE | MATCH | dashboard read, not archived |
| 403 | Table 4, p. 12 | 219,600 | Table 4 | data/semrush_prefixes_2026-10-12.csv | 219600.0 | FILE | MATCH | dashboard read, not archived |
| 404 | Table 4, p. 12 | 1.03 | Table 4 | instrument_extra.py section 8 | 1.03 | RUN | MATCH |  |
| 405 | Table 4, p. 12 | 99.3% | Table 4 | instrument_extra.py section 8 | 99.3 | RUN | MATCH |  |
| 406 | Table 4, p. 12 | 1.03 | Table 4 | instrument_extra.py section 8 | 1.03 | RUN | MATCH |  |
| 407 | Table 4, p. 12 | 5,300 | Table 4 | data/ahrefs_prefixes_2026-10-12.csv | 5300.0 | FILE | MATCH | dashboard read, not archived |
| 408 | Table 4, p. 12 | 32,000 | Table 4 | data/semrush_prefixes_2026-10-12.csv | 32000.0 | FILE | MATCH | dashboard read, not archived |
| 409 | Table 4, p. 12 | 6.0 | Table 4 | instrument_extra.py section 8 | 6.0 | RUN | MATCH |  |
| 410 | Table 4, p. 12 | 1,600 | Table 4 | data/ahrefs_prefixes_2026-10-12.csv | 1600.0 | FILE | MATCH | dashboard read, not archived |
| 411 | Table 4, p. 12 | 2,042 | Table 4 | data/semrush_prefixes_2026-10-12.csv | 2042.0 | FILE | MATCH | dashboard read, not archived |
| 412 | Table 4, p. 12 | 0.8 | Table 4 | instrument_extra.py section 8 | 0.8 | RUN | MATCH |  |
| 413 | Table 4, p. 12 | 133 | Table 4 | instrument_extra.py section 8; age recomputed from the file | 133.0 | RUN | MATCH |  |
| 414 | Table 4, p. 12 | 8,900 | Table 4 | data/ahrefs_prefixes_2026-10-12.csv | 8900.0 | FILE | MATCH | dashboard read, not archived |
| 415 | Table 4, p. 12 | 2,200 | Table 4 | data/semrush_prefixes_2026-10-12.csv | 2200.0 | FILE | MATCH | dashboard read, not archived |
| 416 | Table 4, p. 12 | 0.25 | Table 4 | instrument_extra.py section 8 | 0.25 | RUN | MATCH |  |
| 417 | Table 4, p. 12 | 42.6% | Table 4 | instrument_extra.py section 8 | 42.6 | RUN | MATCH |  |
| 418 | Table 4, p. 12 | 0.58 | Table 4 | instrument_extra.py section 8 | 0.58 | RUN | MATCH |  |
| 419 | Table 4, p. 12 | 1,300 | Table 4 | data/ahrefs_prefixes_2026-10-12.csv | 1300.0 | FILE | MATCH | dashboard read, not archived |
| 420 | Table 4, p. 12 | 4,800 | Table 4 | data/semrush_prefixes_2026-10-12.csv | 4800.0 | FILE | MATCH | dashboard read, not archived |
| 421 | Table 4, p. 12 | 3.7 | Table 4 | instrument_extra.py section 8 | 3.7 | RUN | MATCH |  |
| 422 | Table 4, p. 12 | 284 | Table 4 | data/ahrefs_prefixes_2026-10-12.csv | 284.0 | FILE | MATCH | dashboard read, not archived |
| 423 | Table 4, p. 12 | 62 | Table 4 | data/semrush_prefixes_2026-10-12.csv | 62.0 | FILE | MATCH | dashboard read, not archived |
| 424 | Table 4, p. 12 | 4.6 | Table 4 | instrument_extra.py section 8 | 4.6 | RUN | MATCH |  |
| 425 | Figure 5, p. 12 | −0.11 | printed inside fig4_prefixes.pdf | data/analyze.py | -0.11 | RUN | MATCH | label in the shipped figure; the figure script reruns to identical bytes (PNG) |
| 426 | §5.5, p. 12 | Twelve | 4,800 \| 3.7 \| 284 \| 62 \| 4.6 \| ![Figure 5. Twelve URL prefixes on one domain, b | data/analyze.py | 12.0 | RUN | MATCH |  |
| 427 | §5.5, p. 11 | −0.11 | etween age and the unmatched visits ratio is −0.11 over twelve prefixes, with a | data/analyze.py | -0.11 | RUN | MATCH |  |
| 428 | §5.5, p. 11 | twelve | and the unmatched visits ratio is −0.11 over twelve prefixes, with a Fisher 95% i | data/analyze.py | 12.0 | RUN | MATCH |  |
| 429 | §5.5, p. 11 | −0.64 | elve prefixes, with a Fisher 95% interval of −0.64 to +0.49 and a permutation p | data/analyze.py | -0.64 | RUN | MATCH |  |
| 430 | §5.5, p. 11 | +0.49 | ixes, with a Fisher 95% interval of −0.64 to +0.49 and a permutation p of 0.73; | data/analyze.py | 0.49 | RUN | MATCH |  |
| 431 | §5.5, p. 11 | 0.73 | val of −0.64 to +0.49 and a permutation p of 0.73; territory-matched it is −0.2 | data/analyze.py | 0.73 | RUN | MATCH |  |
| 432 | §5.5, p. 11 | −0.28 | rmutation p of 0.73; territory-matched it is −0.28; excluding the area-code sect | data/analyze.py | -0.28 | RUN | MATCH |  |
| 433 | §5.5, p. 11 | +0.15 | −0.28; excluding the area-code section it is +0.15. Twelve prefixes give about 3 | data/analyze.py | 0.15 | RUN | MATCH |  |
| 434 | §5.5, p. 11 | Twelve | excluding the area-code section it is +0.15. Twelve prefixes give about 38% power | data/analyze.py | 12.0 | RUN | MATCH |  |
| 435 | §5.5, p. 11 | 38 | tion it is +0.15. Twelve prefixes give about 38% power to detect a correlatio | data/analyze.py | 38.0 | RUN | MATCH |  |
| 436 | §5.5, p. 11 | 0.5 | e about 38% power to detect a correlation of 0.5 (37.8% by the Fisher approxim | instrument_extra.py | 0.5 | RUN | MATCH | the alternative named in the printed line |
| 437 | §5.5, p. 11 | 37.8 | ut 38% power to detect a correlation of 0.5 (37.8% by the Fisher approximation) | instrument_extra.py | 37.8 | RUN | MATCH |  |
| 438 | §5.5, p. 11 | seven | common value as sections mature, because the seven sections aged between seven a | instrument_extra.py | 7.0 | RUN | MATCH |  |
| 439 | §5.5, p. 11 | eleven | se the seven sections aged between seven and eleven years sit anywhere from 0.25x | cross_sector_type_shares.csv: eleven sectors | 11.0 | CALC | MATCH |  |
| 440 | §5.5, p. 11 | 0.25 | een seven and eleven years sit anywhere from 0.25x to 6.57x unmatched (0.46x to | instrument_extra.py | 0.25 | RUN | MATCH |  |
| 441 | §5.5, p. 11 | 6.57 | and eleven years sit anywhere from 0.25x to 6.57x unmatched (0.46x to 6.61x ma | instrument_extra.py | 6.57 | RUN | MATCH |  |
| 442 | §5.5, p. 11 | 0.46 | sit anywhere from 0.25x to 6.57x unmatched (0.46x to 6.61x matched). The age h | instrument_extra.py | 0.46 | RUN | MATCH |  |
| 443 | §5.5, p. 11 | 6.61 | here from 0.25x to 6.57x unmatched (0.46x to 6.61x matched). The age hypothesis | instrument_extra.py | 6.61 | RUN | MATCH |  |
| 444 | §5.5, p. 11 | 27.1 | nd the narrowing of the area-code ratio from 27.1x to 7.5x over three months is | arithmetic on Table 2 / its released CSV | 27.141445 | CALC | MATCH |  |
| 445 | §5.5, p. 11 | 7.5 | rrowing of the area-code ratio from 27.1x to 7.5x over three months is reporte | arithmetic on Table 2 / its released CSV | 7.469647 | CALC | MATCH |  |
| 446 | §5.5, p. 11 | one | tion on one section and not attributed. Only one prefix in the cross-section i | instrument_extra.py | 1.0 | RUN | MATCH |  |
| 447 | §5.5, p. 11 | 0.20 | from one fifth of Ahrefs' (/local/bundles/, 0.20x) to seven times it (/local/a | data/analyze.py | 0.2 | RUN | MATCH |  |
| 448 | §5.5, p. 11 | 7.24 | .20x) to seven times it (/local/area-codes/, 7.24x), a spread of 1.55 orders of | data/analyze.py | 7.24 | RUN | MATCH |  |
| 449 | §5.5, p. 11 | 1.55 | it (/local/area-codes/, 7.24x), a spread of 1.55 orders of magnitude, with a m | data/analyze.py | 1.55 | RUN | MATCH |  |
| 450 | §5.5, p. 11 | 1.01 | f 1.55 orders of magnitude, with a median of 1.01 and six of twelve prefixes be | data/analyze.py | 1.01 | RUN | MATCH |  |
| 451 | §5.5, p. 11 | six | ders of magnitude, with a median of 1.01 and six of twelve prefixes below one. | data/analyze.py | 6.0 | RUN | MATCH |  |
| 452 | §5.5, p. 11 | twelve | magnitude, with a median of 1.01 and six of twelve prefixes below one. Matched f | data/analyze.py | 12.0 | RUN | MATCH |  |
| 453 | §5.5, p. 11 | 0.20 | . Matched for territory the spread is wider (0.20x to 8.89x), the median is 1.0 | data/analyze.py | 0.2 | RUN | MATCH |  |
| 454 | §5.5, p. 11 | 8.89 | for territory the spread is wider (0.20x to 8.89x), the median is 1.06, and fo | data/analyze.py | 8.89 | RUN | MATCH |  |
| 455 | §5.5, p. 11 | 1.06 | ead is wider (0.20x to 8.89x), the median is 1.06, and four of twelve are below | data/analyze.py | 1.06 | RUN | MATCH |  |
| 456 | §5.5, p. 11 | four | er (0.20x to 8.89x), the median is 1.06, and four of twelve are below one, beca | data/analyze.py | 4.0 | RUN | MATCH |  |
| 457 | §5.5, p. 11 | twelve | x to 8.89x), the median is 1.06, and four of twelve are below one, because two of | data/analyze.py | 12.0 | RUN | MATCH |  |
| 458 | §5.5, p. 11 | two | 6, and four of twelve are below one, because two of the six sub-one prefixes c | /product-compare/ and /device-compare/ cross one when matched | 2.0 | CALC | MATCH |  |
| 459 | §5.5, p. 11 | six | of twelve are below one, because two of the six sub-one prefixes cross one on | data/analyze.py | 6.0 | RUN | MATCH |  |
| 460 | §5.5, p. 11 | 69.6 | on-US traffic is removed (/product-compare/, 69.6% US, from 0.75x to 1.07x; /de | data/ahrefs_prefixes_2026-10-12.csv | 69.6 | FILE | MATCH | dashboard read |
| 461 | §5.5, p. 11 | 0.75 | s removed (/product-compare/, 69.6% US, from 0.75x to 1.07x; /device-compare/, | data/*.csv, ratio recomputed | 0.745455 | CALC | MATCH |  |
| 462 | §5.5, p. 11 | 1.07 | (/product-compare/, 69.6% US, from 0.75x to 1.07x; /device-compare/, 82.6% US, | data/*.csv, ratio recomputed | 1.071055 | CALC | MATCH |  |
| 463 | §5.5, p. 11 | 82.6 | % US, from 0.75x to 1.07x; /device-compare/, 82.6% US, from 0.99x to 1.20x); /e | data/ahrefs_prefixes_2026-10-12.csv | 82.6 | FILE | MATCH | dashboard read |
| 464 | §5.5, p. 11 | 0.99 | x to 1.07x; /device-compare/, 82.6% US, from 0.99x to 1.20x); /es-us/local/, at | data/*.csv, ratio recomputed | 0.988764 | CALC | MATCH |  |
| 465 | §5.5, p. 11 | 1.20 | x; /device-compare/, 82.6% US, from 0.99x to 1.20x); /es-us/local/, at 42.6% US | data/*.csv, ratio recomputed | 1.197051 | CALC | MATCH |  |
| 466 | §5.5, p. 11 | 42.6 | US, from 0.99x to 1.20x); /es-us/local/, at 42.6% US, moves from 0.25x to 0.58 | data/ahrefs_prefixes_2026-10-12.csv | 42.6 | FILE | MATCH | dashboard read |
| 467 | §5.5, p. 11 | 0.25 | 20x); /es-us/local/, at 42.6% US, moves from 0.25x to 0.58x and stays below one | data/*.csv, ratio recomputed | 0.247191 | CALC | MATCH |  |
| 468 | §5.5, p. 11 | 0.58 | -us/local/, at 42.6% US, moves from 0.25x to 0.58x and stays below one. The ter | data/*.csv, ratio recomputed | 0.580261 | CALC | MATCH |  |
| 469 | §5.5, p. 11 | twelve | or maps one onto the other. Taken across the twelve, the unmatched ratio has a ge | data/analyze.py | 12.0 | RUN | MATCH |  |
| 470 | §5.5, p. 11 | 1.13 | the unmatched ratio has a geometric mean of 1.13 (bootstrap 95% interval 0.62 | instrument_extra.py | 1.13 | RUN | MATCH |  |
| 471 | §5.5, p. 11 | 0.62 | ometric mean of 1.13 (bootstrap 95% interval 0.62 to 2.12) and a geometric stan | instrument_extra.py | 0.62 | RUN | MATCH |  |
| 472 | §5.5, p. 11 | 2.12 | mean of 1.13 (bootstrap 95% interval 0.62 to 2.12) and a geometric standard dev | instrument_extra.py | 2.12 | RUN | MATCH |  |
| 473 | §5.5, p. 11 | 3.1 | 2.12) and a geometric standard deviation of 3.1 (1.9 to 4.1), a normal range | instrument_extra.py | 3.13 | RUN | MATCH |  |
| 474 | §5.5, p. 11 | 1.9 | ) and a geometric standard deviation of 3.1 (1.9 to 4.1), a normal range on th | instrument_extra.py | 1.92 | RUN | MATCH |  |
| 475 | §5.5, p. 11 | 4.1 | geometric standard deviation of 3.1 (1.9 to 4.1), a normal range on the log s | instrument_extra.py | 4.14 | RUN | MATCH |  |
| 476 | §5.5, p. 11 | 0.12 | 1), a normal range on the log scale of about 0.12x to 10.6x; with twelve purpos | instrument_extra.py | 0.12 | RUN | MATCH |  |
| 477 | §5.5, p. 11 | 10.6 | mal range on the log scale of about 0.12x to 10.6x; with twelve purposively cho | instrument_extra.py | 10.61 | RUN | MATCH |  |
| 478 | §5.5, p. 11 | twelve | the log scale of about 0.12x to 10.6x; with twelve purposively chosen sections t | data/analyze.py | 12.0 | RUN | MATCH |  |
| 479 | §5.5, p. 11 | twelve | d disagree on their magnitudes.** Across the twelve prefixes, the rank correlatio | data/analyze.py | 12.0 | RUN | MATCH |  |
| 480 | §5.5, p. 11 | +0.94 | ween the two instruments' visit estimates is +0.94 (bootstrap 95% interval over | data/analyze.py | 0.94 | RUN | MATCH |  |
| 481 | §5.5, p. 11 | +0.70 | +0.94 (bootstrap 95% interval over prefixes +0.70 to +1.00; p < 0.001; Kendall' | instrument_extra.py | 0.7 | RUN | MATCH |  |
| 482 | §5.5, p. 11 | +1.00 | ootstrap 95% interval over prefixes +0.70 to +1.00; p < 0.001; Kendall's tau +0. | instrument_extra.py | 1.0 | RUN | MATCH |  |
| 483 | §5.5, p. 11 | 0.001 | % interval over prefixes +0.70 to +1.00; p < 0.001; Kendall's tau +0.82, interva | instrument_extra.py | 7e-06 | RUN | MATCH | paper says p < 0.001; the script prints p=7e-06 |
| 484 | §5.5, p. 11 | +0.82 | xes +0.70 to +1.00; p < 0.001; Kendall's tau +0.82, interval +0.57 to +1.00; 60 | data/analyze.py | 0.82 | RUN | MATCH |  |
| 485 | §5.5, p. 11 | +0.57 | 00; p < 0.001; Kendall's tau +0.82, interval +0.57 to +1.00; 60 of 66 pairs conc | instrument_extra.py | 0.57 | RUN | MATCH |  |
| 486 | §5.5, p. 11 | +1.00 | .001; Kendall's tau +0.82, interval +0.57 to +1.00; 60 of 66 pairs concordant). | instrument_extra.py | 1.0 | RUN | MATCH |  |
| 487 | §5.5, p. 11 | 60 | endall's tau +0.82, interval +0.57 to +1.00; 60 of 66 pairs concordant). The | data/analyze.py | 60.0 | RUN | MATCH |  |
| 488 | §5.5, p. 11 | 66 | 's tau +0.82, interval +0.57 to +1.00; 60 of 66 pairs concordant). The vendor | data/analyze.py | 66.0 | RUN | MATCH |  |
| 489 | §5.5, p. 11 | 60 | vendors agree on which section is larger in 60 of 66 pairs; what has unknown | data/analyze.py | 60.0 | RUN | MATCH |  |
| 490 | §5.5, p. 11 | 66 | rs agree on which section is larger in 60 of 66 pairs; what has unknown sign | data/analyze.py | 66.0 | RUN | MATCH |  |
| 491 | §5.5, p. 11 | 51 | , differ by more than a factor of three, all 51 are ordered alike; of the 15 | instrument_extra.py | 51 | RUN | MATCH | 19 + 32 printed in two bands |
| 492 | §5.5, p. 11 | 15 | r of three, all 51 are ordered alike; of the 15 pairs within a factor of thre | instrument_extra.py | 15.0 | RUN | MATCH |  |
| 493 | §5.5, p. 11 | 9 | e; of the 15 pairs within a factor of three, 9 are. Read by the factor on ea | instrument_extra.py | 9.0 | RUN | MATCH |  |
| 494 | §5.5, p. 11 | 40 | y the factor on each instrument instead, all 40 pairs more than three times a | instrument_extra.py | 40.0 | RUN | MATCH |  |
| 495 | §5.5, p. 11 | 16 | imes apart on both are ordered alike, as are 16 of the 18 more than three tim | instrument_extra.py | 16.0 | RUN | MATCH |  |
| 496 | §5.5, p. 11 | 18 | on both are ordered alike, as are 16 of the 18 more than three times apart o | instrument_extra.py | 18.0 | RUN | MATCH |  |
| 497 | §5.5, p. 11 | the other two are six to seven times apart on one instrument and about equal on the other | e times apart on exactly one (the other two are six to seven times apart on one instrument and about equal on the other) and 4 of the 8 wit | instrument_extra.py section 10: 7.25x and 6.09x on one, 1.10x and 1.05x on the other | agrees | RUN | MATCH | statement in words |
| 498 | §5.5, p. 11 | 4 | instrument and about equal on the other) and 4 of the 8 within a factor of t | instrument_extra.py | 4.0 | RUN | MATCH |  |
| 499 | §5.5, p. 11 | 8 | t and about equal on the other) and 4 of the 8 within a factor of three on b | instrument_extra.py | 8.0 | RUN | MATCH |  |
| 500 | §5.5, p. 11 | Semrush reports more ranking keywords than Ahrefs on every prefix | timates do not follow them.** Semrush reports more ranking keywords than Ahrefs on every prefix, by between 2.0x an | data/*.csv | agrees | CALC | MATCH | statement in words |
| 501 | §5.5, p. 11 | 2.0 | ords than Ahrefs on every prefix, by between 2.0x and 20.9x. The rank correlat | data/analyze.py | 2.0 | RUN | MATCH |  |
| 502 | §5.5, p. 11 | 20.9 | Ahrefs on every prefix, by between 2.0x and 20.9x. The rank correlation betwee | data/analyze.py | 20.9 | RUN | MATCH |  |
| 503 | §5.5, p. 11 | +0.17 | en the keyword ratio and the visits ratio is +0.17 over all twelve, and +0.52 wi | data/analyze.py | 0.17 | RUN | MATCH |  |
| 504 | §5.5, p. 11 | twelve | ratio and the visits ratio is +0.17 over all twelve, and +0.52 with the area-code | data/analyze.py | 12.0 | RUN | MATCH |  |
| 505 | §5.5, p. 11 | +0.52 | e visits ratio is +0.17 over all twelve, and +0.52 with the area-code section ex | data/analyze.py | 0.52 | RUN | MATCH |  |
| 506 | §5.5, p. 11 | 16.1 | ndles/ has the second-largest keyword ratio (16.1x) and the smallest visits rat | instrument_extra.py | 16.1 | RUN | MATCH |  |
| 507 | §5.5, p. 12 | 0.20 | ratio (16.1x) and the smallest visits ratio (0.20x). Across sections, then, the | data/analyze.py | 0.2 | RUN | MATCH |  |
| 508 | §5.5, p. 12 | 0.60 | ionship with the visits ratio (two-sided p = 0.60 over all twelve and 0.10 with | instrument_extra.py | 0.6 | RUN | MATCH |  |
| 509 | §5.5, p. 12 | twelve | he visits ratio (two-sided p = 0.60 over all twelve and 0.10 without the area-cod | data/analyze.py | 12.0 | RUN | MATCH |  |
| 510 | §5.5, p. 12 | 0.10 | atio (two-sided p = 0.60 over all twelve and 0.10 without the area-code section | instrument_extra.py | 0.1 | RUN | MATCH |  |
| 511 | §5.5, p. 12 | 7.24 | ree most.** It has the highest visits ratio (7.24x unmatched, 8.89x matched; /s | data/analyze.py | 7.24 | RUN | MATCH |  |
| 512 | §5.5, p. 12 | 8.89 | s the highest visits ratio (7.24x unmatched, 8.89x matched; /stores/ is next at | data/analyze.py | 8.89 | RUN | MATCH |  |
| 513 | §5.5, p. 12 | 6.57 | nmatched, 8.89x matched; /stores/ is next at 6.57x) and the highest referring-d | data/analyze.py | 6.57 | RUN | MATCH |  |
| 514 | §5.5, p. 12 | 11.3 | 57x) and the highest referring-domain ratio (11.3x) of the twelve. The referrin | instrument_extra.py | 11.3 | RUN | MATCH |  |
| 515 | §5.5, p. 12 | twelve | ighest referring-domain ratio (11.3x) of the twelve. The referring-domain outlier | data/analyze.py | 12.0 | RUN | MATCH |  |
| 516 | §5.5, p. 13 | 158.3K | ng.** Semrush's AI-visibility panel reported 158.3K mentions and 29.5K cited page | single_reads_2026-10.csv (158.3K) | 158300.0 | FILE | MATCH | dashboard read, not archived |
| 517 | §5.5, p. 13 | 29.5K | isibility panel reported 158.3K mentions and 29.5K cited pages for every one of | single_reads_2026-10.csv (29.5K) | 29500.0 | FILE | MATCH | dashboard read, not archived |
| 518 | §5.5, p. 13 | twelve | s and 29.5K cited pages for every one of the twelve subfolders, identically, on 1 | data/analyze.py | 12.0 | RUN | MATCH |  |
| 519 | §5.5, p. 13 | 158,100 | r (Section 5.3 quotes the 10 October read of 158,100 and 29,600). Those figures ar | single_reads_2026-10.csv | 158100.0 | FILE | MATCH | dashboard read, not archived |
| 520 | §5.5, p. 13 | 29,600 | .3 quotes the 10 October read of 158,100 and 29,600). Those figures are domain-sc | single_reads_2026-10.csv | 29600.0 | FILE | MATCH | dashboard read, not archived |
| 521 | §5.5, p. 13 | Twelve | e compared at the prefix level. **Limits.** Twelve prefixes, one domain, one rea | data/analyze.py | 12.0 | RUN | MATCH |  |
| 522 | §5.5, p. 13 | one | efix and close to that horizon for two more; one prefix under twenty-one month | instrument_extra.py | 1.0 | RUN | MATCH |  |
| 523 | §5.6, p. 13 | 27.1 | − T\|) ≥ \|A − B\| / 2. At the August ratio of 27.1x, the two readings cannot bot | arithmetic on Table 2 / its released CSV | 27.141445 | CALC | MATCH |  |
| 524 | §5.6, p. 13 | 5.2 | readings cannot both lie within a factor of 5.2, the square root of 27.1, of | reproducer's recomputation (recompute.py) | 5.209745 | CALC | MATCH |  |
| 525 | §5.6, p. 13 | 27.1 | e within a factor of 5.2, the square root of 27.1, of the true value, so at lea | arithmetic on Table 2 / its released CSV | 27.141445 | CALC | MATCH |  |
| 526 | §5.6, p. 13 | 13 | er: the larger of the two errors is at least 13 times the smaller reading. Th | reproducer's recomputation (recompute.py) | 13.070723 | CALC | MATCH |  |
| 527 | §5.6, p. 13 | 27.1 | does and does not support.** The ratio falls 27.1 → 10.2 → 7.5 over three month | arithmetic on Table 2 / its released CSV | 27.141445 | CALC | MATCH |  |
| 528 | §5.6, p. 13 | 10.2 | d does not support.** The ratio falls 27.1 → 10.2 → 7.5 over three months on th | arithmetic on Table 2 / its released CSV | 10.22138 | CALC | MATCH |  |
| 529 | §5.6, p. 13 | 7.5 | not support.** The ratio falls 27.1 → 10.2 → 7.5 over three months on this pre | arithmetic on Table 2 / its released CSV | 7.469647 | CALC | MATCH |  |
| 530 | §5.6, p. 13 | twelve | the hypothesis; Section 5.5 tested it across twelve prefixes and found no detecta | data/analyze.py | 12.0 | RUN | MATCH |  |
| 531 | §5.6, p. 13 | 7.47 | nd 11 October, the divergence decomposes as 7.47x = 2.02x (keyword universe) × | instrument_extra.py | 7.47 | RUN | MATCH |  |
| 532 | §5.6, p. 13 | 2.02 | tober, the divergence decomposes as 7.47x = 2.02x (keyword universe) × 3.70x ( | instrument_extra.py | 2.02 | RUN | MATCH |  |
| 533 | §5.6, p. 13 | 3.70 | poses as 7.47x = 2.02x (keyword universe) × 3.70x (estimated visits per rankin | instrument_extra.py | 3.7 | RUN | MATCH |  |
| 534 | §5.6, p. 13 | 35 | so the keyword universe accounts for about 35% of the divergence in log ter | instrument_extra.py | 35.0 | RUN | MATCH |  |
| 535 | §5.6, p. 13 | 8.62 | rldwide (keywords read on 12 October), it is 8.62x = 3.19x (keyword universe) × | instrument_extra.py | 8.62 | RUN | MATCH |  |
| 536 | §5.6, p. 13 | 3.19 | (keywords read on 12 October), it is 8.62x = 3.19x (keyword universe) × 2.70x ( | instrument_extra.py | 3.19 | RUN | MATCH |  |
| 537 | §5.6, p. 13 | 2.70 | r), it is 8.62x = 3.19x (keyword universe) × 2.70x (per keyword), and the keywo | instrument_extra.py | 2.7 | RUN | MATCH |  |
| 538 | §5.6, p. 13 | 54 | and the keyword universe accounts for about 54%. How Semrush aggregates its | instrument_extra.py | 54.0 | RUN | MATCH |  |
| 539 | §5.6, p. 13 | 8.62 | ative. Matching worldwide to worldwide gives 8.62x for October and 26.7x to 29. | instrument_extra.py | 8.62 | RUN | MATCH |  |
| 540 | §5.6, p. 13 | 26.7 | ide to worldwide gives 8.62x for October and 26.7x to 29.9x in the first two mo | arithmetic on Table 2 / its released CSV | 26.681771 | CALC | MATCH |  |
| 541 | §5.6, p. 13 | 29.9 | rldwide gives 8.62x for October and 26.7x to 29.9x in the first two months (Tab | arithmetic on Table 2 / its released CSV | 29.860816 | CALC | MATCH |  |
| 542 | §5.6, p. 13 | 18.5 | US to US, deflating the Ahrefs figure by the 18.5% non-US share of its own esti | single_reads_2026-10.csv | 18.5 | FILE | MATCH | dashboard read, not archived |
| 543 | §5.6, p. 13 | 9.17 | S share of its own estimated visits, gives **9.17x** for October against the 7. | arithmetic on Table 2 / its released CSV | 9.165211 | CALC | MATCH |  |
| 544 | §5.6, p. 13 | 7.5 | its, gives **9.17x** for October against the 7.5x unmatched. Applying the same | arithmetic on Table 2 / its released CSV | 7.469647 | CALC | MATCH |  |
| 545 | §5.6, p. 13 | 31.8 | me share to July, August and September gives 31.8x, 33.3x and 12.5x (Table 2); | arithmetic on Table 2 / its released CSV | 31.774757 | CALC | MATCH |  |
| 546 | §5.6, p. 13 | 33.3 | e to July, August and September gives 31.8x, 33.3x and 12.5x (Table 2); the sha | arithmetic on Table 2 / its released CSV | 33.302387 | CALC | MATCH |  |
| 547 | §5.6, p. 13 | 12.5 | August and September gives 31.8x, 33.3x and 12.5x (Table 2); the share was rea | arithmetic on Table 2 / its released CSV | 12.54157 | CALC | MATCH |  |
| 548 | §5.6, p. 13 | twelve | nding that bears on it most directly. Across twelve sections of one domain the ve | data/analyze.py | 12.0 | RUN | MATCH |  |
| 549 | §5.6, p. 13 | 0.20 | n the vendor ratio on estimated visits spans 0.20x to 7.24x (0.20x to 8.89x ter | data/analyze.py | 0.2 | RUN | MATCH |  |
| 550 | §5.6, p. 13 | 7.24 | dor ratio on estimated visits spans 0.20x to 7.24x (0.20x to 8.89x territory-ma | data/analyze.py | 7.24 | RUN | MATCH |  |
| 551 | §5.6, p. 13 | 0.20 | io on estimated visits spans 0.20x to 7.24x (0.20x to 8.89x territory-matched), | data/analyze.py | 0.2 | RUN | MATCH |  |
| 552 | §5.6, p. 13 | 8.89 | imated visits spans 0.20x to 7.24x (0.20x to 8.89x territory-matched), so no do | data/analyze.py | 8.89 | RUN | MATCH |  |
| 553 | §5.6, p. 13 | 60 | agree on which of two sections is larger in 60 of 66 pairs, so a single-vend | data/analyze.py | 60.0 | RUN | MATCH |  |
| 554 | §5.6, p. 13 | 66 | on which of two sections is larger in 60 of 66 pairs, so a single-vendor ran | data/analyze.py | 66.0 | RUN | MATCH |  |
| 555 | §5.6, p. 13 | 40 | differ several-fold on both instruments (all 40 pairs more than three times a | instrument_extra.py | 40.0 | RUN | MATCH |  |
| 556 | §5.6, p. 13 | 9 | on both) and less often when they are close (9 of the 15 pairs within a fact | instrument_extra.py | 9.0 | RUN | MATCH |  |
| 557 | §5.6, p. 13 | 15 | and less often when they are close (9 of the 15 pairs within a factor of thre | instrument_extra.py | 15.0 | RUN | MATCH |  |
| 558 | §5.6, p. 13 | two pairs six to seven times apart were ordered the other way | ured on one instrument alone, two pairs six to seven times apart were ordered the other way on the second; the | instrument_extra.py section 10 | agrees | RUN | MATCH | statement in words |
| 559 | §5.6, p. 13 | can differ by a factor of five below to nearly nine above | other section's on the other, can differ by a factor of five below to nearly nine above. Growth measured on | analyze.py: 0.20x and 8.89x | agrees | RUN | MATCH | statement in words |
| 560 | §5.6, p. 13 | by a factor of five below to nearly nine above | on's on the other, can differ by a factor of five below to nearly nine above. Growth measured on | analyze.py: 0.20x and 8.89x | agrees | RUN | MATCH | statement in words |
| 561 | §5.6, p. 13 | 2.7 | wo instruments also differed, by a factor of 2.7 in one month (Section 5.1). B | instrument_extra.py | 2.66 | RUN | MATCH |  |
| 562 | §5.6, p. 14 | 77 | ; the longitudinal series is one prefix over 77 days and the cross-section is | 26 July to 11 October 2026 by the calendar | 77.0 | CALC | MATCH |  |
| 563 | §5.6, p. 14 | twelve | prefix over 77 days and the cross-section is twelve prefixes on one date. What is | data/analyze.py | 12.0 | RUN | MATCH |  |
| 564 | §5.6, p. 14 | from a factor of five below to nearly nine above | between sections of one site, from a factor of five below to nearly nine above, that no relationsh | analyze.py: 0.20x and 8.89x | agrees | RUN | MATCH | statement in words |
| 565 | §5.6, p. 14 | twelve | onship with section age is detectable across twelve sections, only one of them un | data/analyze.py | 12.0 | RUN | MATCH |  |
| 566 | §5.6, p. 14 | one | e is detectable across twelve sections, only one of them under twenty-one mont | instrument_extra.py | 1.0 | RUN | MATCH |  |
| 567 | §6.1, p. 14 | 47,485 | e same industry allows a first run. It holds 47,485 Google reviews of 379 retail | supplement_r10.py (saved output) | 47485.0 | SAVED | CANNOT RUN | agrees with the saved output; the script that prints it needs withheld data |
| 568 | §6.1, p. 14 | 379 | first run. It holds 47,485 Google reviews of 379 retail locations of major US | supplement_r10.py (saved output) | 379.0 | SAVED | CANNOT RUN | agrees with the saved output; the script that prints it needs withheld data |
| 569 | §6.1, p. 14 | 37,193 | e and exported on 8 September 2026, of which 37,193 carry text, at 378 of the loc | supplement_r10.py (saved output) | 37193.0 | SAVED | CANNOT RUN | agrees with the saved output; the script that prints it needs withheld data |
| 570 | §6.1, p. 14 | 378 | ptember 2026, of which 37,193 carry text, at 378 of the locations. The rule by | supplement_r10.py (saved output) | 378.0 | SAVED | CANNOT RUN | agrees with the saved output; the script that prints it needs withheld data |
| 571 | §6.1, p. 14 | 1 | n was not recorded. The export holds between 1 and 201 reviews per location | supplement_r10.py (saved output) | 1.0 | SAVED | CANNOT RUN | agrees with the saved output; the script that prints it needs withheld data |
| 572 | §6.1, p. 14 | 201 | not recorded. The export holds between 1 and 201 reviews per location (median | supplement_r10.py (saved output) | 201.0 | SAVED | CANNOT RUN | agrees with the saved output; the script that prints it needs withheld data |
| 573 | §6.1, p. 14 | 145 | tween 1 and 201 reviews per location (median 145) and dates reviews only relat | supplement_r10.py (saved output) | 145.0 | SAVED | CANNOT RUN | agrees with the saved output; the script that prints it needs withheld data |
| 574 | §6.1, p. 14 | 26 | wn; where owner responses name a carrier, at 26 locations, they name five dif | supplement_r10.py (saved output) | 26.0 | SAVED | CANNOT RUN | agrees with the saved output; the script that prints it needs withheld data |
| 575 | §6.1, p. 14 | 42,994 | ame five different carriers. It also holds a 42,994-node telecom taxonomy built b | supplement_r10.py (saved output) | 42994.0 | SAVED | CANNOT RUN | agrees with the saved output; the script that prints it needs withheld data |
| 576 | §6.1, p. 14 | 1,898,584 | built by the author's clustering engine from 1,898,584 keywords, each node carrying | supplement_r10.py (saved output) | 1898584.0 | SAVED | CANNOT RUN | agrees with the saved output; the script that prints it needs withheld data |
| 577 | §6.1, p. 14 | 37,193 | the sum over the nodes that carry it. Of the 37,193 reviews, 20,663 (55.6%) linke | supplement_r10.py (saved output) | 37193.0 | SAVED | CANNOT RUN | agrees with the saved output; the script that prints it needs withheld data |
| 578 | §6.1, p. 14 | 20,663 | nodes that carry it. Of the 37,193 reviews, 20,663 (55.6%) linked to at least on | analyze_reviews.py (saved output) | 20663.0 | SAVED | CANNOT RUN | agrees with the saved output; the script that prints it needs withheld data |
| 579 | §6.1, p. 14 | 55.6 | hat carry it. Of the 37,193 reviews, 20,663 (55.6%) linked to at least one of 2 | analyze_reviews.py (saved output) | 55.6 | SAVED | CANNOT RUN | agrees with the saved output; the script that prints it needs withheld data |
| 580 | §6.1, p. 14 | 27,817 | ws, 20,663 (55.6%) linked to at least one of 27,817 linkable labels, at 2.25 labe | m2_from_counts.py | 27817.0 | RUN | MATCH |  |
| 581 | §6.1, p. 14 | 2.25 | o at least one of 27,817 linkable labels, at 2.25 labels per linked review, and | analyze_reviews.py (saved output) | 2.25 | SAVED | CANNOT RUN | agrees with the saved output; the script that prints it needs withheld data |
| 582 | §6.1, p. 14 | 1,008 | abels, at 2.25 labels per linked review, and 1,008 labels were mentioned at leas | m2_from_counts.py | 1008.0 | RUN | MATCH |  |
| 583 | §6.1, p. 14 | 17 | least once. At the level of the taxonomy's 17 top-level branches the two si | m2_from_counts.py | 17.0 | RUN | MATCH |  |
| 584 | §6.1, p. 14 | +0.75 | tions and the share of search volume is then +0.75 (bootstrap 95% interval over | m2_from_counts.py | 0.748 | RUN | MATCH |  |
| 585 | §6.1, p. 14 | +0.44 | +0.75 (bootstrap 95% interval over branches +0.44 to +0.90; p < 0.001, 17 branc | m2_from_counts.py | 0.443 | RUN | MATCH |  |
| 586 | §6.1, p. 14 | +0.90 | ootstrap 95% interval over branches +0.44 to +0.90; p < 0.001, 17 branches; Figu | m2_from_counts.py | 0.9 | RUN | MATCH |  |
| 587 | §6.1, p. 14 | 0.001 | % interval over branches +0.44 to +0.90; p < 0.001, 17 branches; Figure 6b), and | m2_from_counts.py | 0.00056 | RUN | MATCH | paper says p < 0.001; the script prints p=0.00056 |
| 588 | §6.1, p. 14 | 17 | val over branches +0.44 to +0.90; p < 0.001, 17 branches; Figure 6b), and +0. | m2_from_counts.py | 17.0 | RUN | MATCH |  |
| 589 | §6.1, p. 14 | +0.47 | .90; p < 0.001, 17 branches; Figure 6b), and +0.47 (+0.01 to +0.78; p = 0.06) if | m2_from_counts.py | 0.468 | RUN | MATCH |  |
| 590 | §6.1, p. 14 | +0.01 | < 0.001, 17 branches; Figure 6b), and +0.47 (+0.01 to +0.78; p = 0.06) if each l | m2_from_counts.py | 0.006 | RUN | MATCH |  |
| 591 | §6.1, p. 14 | +0.78 | 17 branches; Figure 6b), and +0.47 (+0.01 to +0.78; p = 0.06) if each label's me | m2_from_counts.py | 0.783 | RUN | MATCH |  |
| 592 | §6.1, p. 14 | 0.06 | ; Figure 6b), and +0.47 (+0.01 to +0.78; p = 0.06) if each label's mentions go | m2_from_counts.py | 0.058 | RUN | MATCH |  |
| 593 | §6.1, p. 14 | +0.78 | s is attributed. An earlier computation gave +0.78; it summed nested volumes ove | analyze_reviews.py (saved output) | 0.777 | SAVED | CANNOT RUN | the superseded computation, still printed by that script; agrees with the saved output; the script that prints it needs withheld data |
| 594 | §6.1, p. 14 | 66.8 | ded. The shares differ widely: carriers draw 66.8% of review mentions and 14.9% | m2_from_counts.py | 66.8 | RUN | MATCH |  |
| 595 | §6.1, p. 14 | 14.9 | : carriers draw 66.8% of review mentions and 14.9% of search volume, devices 11 | m2_from_counts.py | 14.9 | RUN | MATCH |  |
| 596 | §6.1, p. 14 | 11.0 | mentions and 14.9% of search volume, devices 11.0% and 32.7%, broadband 4.0% an | m2_from_counts.py | 11.0 | RUN | MATCH |  |
| 597 | §6.1, p. 14 | 32.7 | nd 14.9% of search volume, devices 11.0% and 32.7%, broadband 4.0% and 18.1%. A | m2_from_counts.py | 32.7 | RUN | MATCH |  |
| 598 | §6.1, p. 14 | 4.0 | h volume, devices 11.0% and 32.7%, broadband 4.0% and 18.1%. At the level of t | m2_from_counts.py | 4.0 | RUN | MATCH |  |
| 599 | §6.1, p. 14 | 18.1 | devices 11.0% and 32.7%, broadband 4.0% and 18.1%. At the level of topics the | m2_from_counts.py | 18.1 | RUN | MATCH |  |
| 600 | §6.1, p. 14 | 1,008 | l of topics the two barely agree. Across the 1,008 labels that at least one revi | m2_from_counts.py | 1008.0 | RUN | MATCH |  |
| 601 | §6.1, p. 14 | +0.18 | etween review mentions and monthly volume is +0.18 (bootstrap 95% interval over | m2_label_counts.csv, to five decimals | 0.184869 | CALC | MATCH |  |
| 602 | §6.1, p. 14 | +0.12 | is +0.18 (bootstrap 95% interval over labels +0.12 to +0.25; Kendall's tau +0.13 | m2_from_counts.py | 0.124 | RUN | MATCH |  |
| 603 | §6.1, p. 14 | +0.25 | (bootstrap 95% interval over labels +0.12 to +0.25; Kendall's tau +0.13); counti | m2_from_counts.py | 0.245 | RUN | MATCH |  |
| 604 | §6.1, p. 14 | +0.13 | al over labels +0.12 to +0.25; Kendall's tau +0.13); counting the 26,809 linkabl | m2_label_counts.csv | 0.131702 | CALC | MATCH |  |
| 605 | §6.1, p. 14 | 26,809 | to +0.25; Kendall's tau +0.13); counting the 26,809 linkable labels that no revie | m2_label_counts.csv | 26809 | CALC | MATCH |  |
| 606 | §6.1, p. 14 | +0.27 | abels that no review mentions as zero, it is +0.27 (+0.26 to +0.28). It is +0.28 | m2_from_counts.py | 0.273 | RUN | MATCH |  |
| 607 | §6.1, p. 14 | +0.26 | hat no review mentions as zero, it is +0.27 (+0.26 to +0.28). It is +0.28 among | m2_from_counts.py | 0.26 | RUN | MATCH |  |
| 608 | §6.1, p. 14 | +0.28 | view mentions as zero, it is +0.27 (+0.26 to +0.28). It is +0.28 among the 213 l | same seeded resampling as m2_from_counts.py, five decimals | 0.284982 | CALC | MATCH |  |
| 609 | §6.1, p. 14 | +0.28 | as zero, it is +0.27 (+0.26 to +0.28). It is +0.28 among the 213 labels with at | m2_label_counts.csv (ranks are enough for this correlation) | 0.281843 | CALC | MATCH |  |
| 610 | §6.1, p. 14 | 213 | 0.27 (+0.26 to +0.28). It is +0.28 among the 213 labels with at least twenty m | m2_label_counts.csv | 213 | CALC | MATCH |  |
| 611 | §6.1, p. 14 | +0.16 | 13 labels with at least twenty mentions, and +0.16 among the 106 labels mentione | analyze_reviews.py (saved output) | 0.16 | SAVED | CANNOT RUN | agrees with the saved output; the script that prints it needs withheld data |
| 612 | §6.1, p. 14 | 106 | t least twenty mentions, and +0.16 among the 106 labels mentioned at least twe | analyze_reviews.py (saved output) | 106.0 | SAVED | CANNOT RUN | agrees with the saved output; the script that prints it needs withheld data |
| 613 | §6.1, p. 14 | 0.001 | aws: these intervals, and the p-values below 0.001 the scripts print, are too na | m2_from_counts.py: p=3.4e-09 (+0.185), p=0 and p=2.2e-07 (own volumes); paper says below 0.001 | 0.0 | RUN | MATCH |  |
| 614 | §6.1, p. 14 | 1,008 | em (`supplement_r10.py`, section 12). Of the 1,008 labels, 367 (36.4%) carry und | m2_from_counts.py | 1008.0 | RUN | MATCH |  |
| 615 | §6.1, p. 14 | 367 | t_r10.py`, section 12). Of the 1,008 labels, 367 (36.4%) carry under 1,000 mon | analyze_reviews.py (saved output) | 367.0 | SAVED | CANNOT RUN | agrees with the saved output; the script that prints it needs withheld data |
| 616 | §6.1, p. 14 | 36.4 | .py`, section 12). Of the 1,008 labels, 367 (36.4%) carry under 1,000 monthly s | analyze_reviews.py (saved output) | 36.4 | SAVED | CANNOT RUN | agrees with the saved output; the script that prints it needs withheld data |
| 617 | §6.1, p. 14 | 1,000 | Of the 1,008 labels, 367 (36.4%) carry under 1,000 monthly searches and 106 (10. | analyze_reviews.py (saved output) | 1000.0 | SAVED | CANNOT RUN | the threshold named in the saved line; agrees with the saved output; the script that prints it needs withheld data |
| 618 | §6.1, p. 14 | 106 | 6.4%) carry under 1,000 monthly searches and 106 (10.5%) carry none. A label's | m2_label_counts.csv: mentioned labels at the lowest volume rank | 106 | CALC | MATCH |  |
| 619 | §6.1, p. 14 | 10.5 | carry under 1,000 monthly searches and 106 (10.5%) carry none. A label's volum | 106 / 1008 | 10.515873 | CALC | MATCH |  |
| 620 | §6.1, p. 14 | +0.16 | ren's), the two label-level correlations are +0.16 and +0.26. Several variants a | m2_from_counts.py | 0.162 | RUN | MATCH |  |
| 621 | §6.1, p. 14 | +0.26 | e two label-level correlations are +0.16 and +0.26. Several variants are reporte | m2_from_counts.py | 0.258 | RUN | MATCH |  |
| 622 | §6.1, p. 14 | 200 | protocol and none of the hypotheses, judged 200 links drawn uniformly from th | r2_link_check.py | 200.0 | RUN | MATCH |  |
| 623 | §6.1, p. 14 | 46,517 | s, judged 200 links drawn uniformly from the 46,517: 65% to 67% are correct (Wils | r2_link_check.py | 46517.0 | RUN | MATCH |  |
| 624 | §6.1, p. 14 | 65 | d 200 links drawn uniformly from the 46,517: 65% to 67% are correct (Wilson 9 | r2_link_check.py | 65.0 | RUN | MATCH |  |
| 625 | §6.1, p. 14 | 67 | inks drawn uniformly from the 46,517: 65% to 67% are correct (Wilson 95% inte | r2_link_check.py | 66.8 | RUN | MATCH |  |
| 626 | §6.1, p. 14 | 58 | 67% are correct (Wilson 95% intervals about 58% to 73%), and the two agree o | r2_link_check.py | 58.2 | RUN | MATCH |  |
| 627 | §6.1, p. 14 | 73 | e correct (Wilson 95% intervals about 58% to 73%), and the two agree on 95.5% | r2_link_check.py | 73.0 | RUN | MATCH |  |
| 628 | §6.1, p. 14 | 95.5 | vals about 58% to 73%), and the two agree on 95.5% of the items (Cohen's kappa | r2_link_check.py | 95.5 | RUN | MATCH |  |
| 629 | §6.1, p. 14 | 0.90 | o agree on 95.5% of the items (Cohen's kappa 0.90). The errors lie almost entir | r2_link_check.py | 0.9 | RUN | MATCH |  |
| 630 | §6.1, p. 14 | single-word labels, which are right about half the time | errors lie almost entirely in single-word labels, which are right about half the time (for example "Thank | r2_link_check.py: 48.0% and 50.0% | agrees | RUN | MATCH | statement in words |
| 631 | §6.1, p. 14 | 95 | so first names), while multi-word labels are 95% to 96% right. Restricted, af | r2_link_check.py | 94.5 | RUN | MATCH |  |
| 632 | §6.1, p. 14 | 96 | t names), while multi-word labels are 95% to 96% right. Restricted, after thi | r2_link_check.py | 95.8 | RUN | MATCH |  |
| 633 | §6.1, p. 14 | +0.91 | word labels, the branch-level correlation is +0.91 (bootstrap 95% interval +0.74 | m2_from_counts.py | 0.914 | RUN | MATCH |  |
| 634 | §6.1, p. 14 | +0.74 | correlation is +0.91 (bootstrap 95% interval +0.74 to +0.98) with split attribut | m2_from_counts.py | 0.735 | RUN | MATCH |  |
| 635 | §6.1, p. 14 | +0.98 | on is +0.91 (bootstrap 95% interval +0.74 to +0.98) with split attribution and + | m2_from_counts.py | 0.983 | RUN | MATCH |  |
| 636 | §6.1, p. 14 | +0.65 | l +0.74 to +0.98) with split attribution and +0.65 with modal attribution, the l | m2_from_counts.py | 0.649 | RUN | MATCH |  |
| 637 | §6.1, p. 14 | +0.24 | l-level correlation over mentioned labels is +0.24 (+0.16 to +0.33), and carrier | m2_from_counts.py | 0.243 | RUN | MATCH |  |
| 638 | §6.1, p. 14 | +0.16 | correlation over mentioned labels is +0.24 (+0.16 to +0.33), and carriers still | m2_from_counts.py | 0.158 | RUN | MATCH |  |
| 639 | §6.1, p. 14 | +0.33 | ion over mentioned labels is +0.24 (+0.16 to +0.33), and carriers still draw 56% | m2_from_counts.py | 0.326 | RUN | MATCH |  |
| 640 | §6.1, p. 14 | 56 | 24 (+0.16 to +0.33), and carriers still draw 56% of review mentions against 1 | m2_from_counts.py | 56.1 | RUN | MATCH |  |
| 641 | §6.1, p. 14 | 15 | rs still draw 56% of review mentions against 15% of search volume. The conclu | m2_from_counts.py | 14.9 | RUN | MATCH |  |
| 642 | §6.1, p. 14 | 6,620 | tice had identified is the cleanest case. Of 6,620 one- and two-star reviews, 92 | analyze_reviews.py (saved output) | 6620.0 | SAVED | CANNOT RUN | agrees with the saved output; the script that prints it needs withheld data |
| 643 | §6.1, p. 14 | 924 | st case. Of 6,620 one- and two-star reviews, 924 (14.0%, Wilson 95% interval 1 | analyze_reviews.py (saved output) | 924.0 | SAVED | CANNOT RUN | agrees with the saved output; the script that prints it needs withheld data |
| 644 | §6.1, p. 14 | 14.0 | se. Of 6,620 one- and two-star reviews, 924 (14.0%, Wilson 95% interval 13.1% t | analyze_reviews.py (saved output) | 14.0 | SAVED | CANNOT RUN | agrees with the saved output; the script that prints it needs withheld data |
| 645 | §6.1, p. 14 | 13.1 | tar reviews, 924 (14.0%, Wilson 95% interval 13.1% to 14.8%) match a pattern fo | supplement_r10.py (saved output) | 13.1 | SAVED | CANNOT RUN | agrees with the saved output; the script that prints it needs withheld data |
| 646 | §6.1, p. 14 | 14.8 | ws, 924 (14.0%, Wilson 95% interval 13.1% to 14.8%) match a pattern for waiting | supplement_r10.py (saved output) | 14.8 | SAVED | CANNOT RUN | agrees with the saved output; the script that prints it needs withheld data |
| 647 | §6.1, p. 14 | 1.9 | waiting, long line, hours in line), against 1.9% (1.8% to 2.1%) of five-star | analyze_reviews.py (saved output) | 1.9 | SAVED | CANNOT RUN | agrees with the saved output; the script that prints it needs withheld data |
| 648 | §6.1, p. 14 | 1.8 | ng, long line, hours in line), against 1.9% (1.8% to 2.1%) of five-star review | supplement_r10.py (saved output) | 1.8 | SAVED | CANNOT RUN | agrees with the saved output; the script that prints it needs withheld data |
| 649 | §6.1, p. 14 | 2.1 | line, hours in line), against 1.9% (1.8% to 2.1%) of five-star reviews. The s | supplement_r10.py (saved output) | 2.1 | SAVED | CANNOT RUN | agrees with the saved output; the script that prints it needs withheld data |
| 650 | §6.1, p. 14 | 100 | ive-star reviews. The same annotators judged 100 of the 924 matches: 83% to 85 | r2_link_check.py | 100.0 | RUN | MATCH |  |
| 651 | §6.1, p. 14 | 924 | views. The same annotators judged 100 of the 924 matches: 83% to 85% are compl | r2_link_check.py | 924.0 | RUN | MATCH |  |
| 652 | §6.1, p. 14 | 83 | me annotators judged 100 of the 924 matches: 83% to 85% are complaints about | r2_link_check.py | 83.0 | RUN | MATCH |  |
| 653 | §6.1, p. 14 | 85 | tators judged 100 of the 924 matches: 83% to 85% are complaints about waiting | r2_link_check.py | 84.8 | RUN | MATCH |  |
| 654 | §6.1, p. 14 | 0.93 | are complaints about waiting (Cohen's kappa 0.93), and about nine in ten of th | r2_link_check.py | 0.93 | RUN | MATCH |  |
| 655 | §6.1, p. 14 | nine | bout waiting (Cohen's kappa 0.93), and about nine in ten of those concern waiti | r2_link_check.py: 90.5% and 89.2% in store | 9.0 | RUN | MATCH | nine in ten |
| 656 | §6.1, p. 14 | 12 | ose concern waiting in the store, so roughly 12% of one- and two-star reviews | r2_link_check.py | 11.9 | RUN | MATCH |  |
| 657 | §6.1, p. 15 | 1.9 | m in a store. The whole taxonomy, built from 1.9 million keywords, holds 11 la | supplement_r10.py (saved output) | 1.898584 | SAVED | CANNOT RUN | 1,898,584; agrees with the saved output; the script that prints it needs withheld data |
| 658 | §6.1, p. 15 | 11 | nomy, built from 1.9 million keywords, holds 11 labels containing "wait", wit | supplement_r10.py (saved output) | 11.0 | SAVED | CANNOT RUN | agrees with the saved output; the script that prints it needs withheld data |
| 659 | §6.1, p. 15 | 622 | rds, holds 11 labels containing "wait", with 622 searches a month between them | supplement_r10.py (saved output) | 622.0 | SAVED | CANNOT RUN | agrees with the saved output; the script that prints it needs withheld data |
| 660 | §6.1, p. 15 | 12 | n name; the one that reviews mention carries 12. Eight labels name a remedy, | analyze_reviews.py (saved output) | 12.0 | SAVED | CANNOT RUN | agrees with the saved output; the script that prints it needs withheld data |
| 661 | §6.1, p. 15 | 13,170 | edy, appointments, queues or callbacks, with 13,170 searches a month between them | supplement_r10.py (saved output) | 13170.0 | SAVED | CANNOT RUN | agrees with the saved output; the script that prints it needs withheld data |
| 662 | Figure 6, p. 16 | 1,008 | printed inside fig9_reviews.pdf | m2_from_counts.py | 1008.0 | RUN | MATCH | label in the shipped figure; the figure itself cannot be redrawn (licensed export) |
| 663 | Figure 6, p. 16 | +0.18 | printed inside fig9_reviews.pdf | m2_label_counts.csv, to five decimals | 0.184869 | CALC | MATCH | label in the shipped figure; the figure itself cannot be redrawn (licensed export) |
| 664 | Figure 6, p. 16 | +0.75 | printed inside fig9_reviews.pdf | m2_from_counts.py | 0.748 | RUN | MATCH | label in the shipped figure; the figure itself cannot be redrawn (licensed export) |
| 665 | Figure 6, p. 16 | 17 | printed inside fig9_reviews.pdf | m2_from_counts.py | 17.0 | RUN | MATCH | label in the shipped figure; the figure itself cannot be redrawn (licensed export) |
| 666 | §6.1, p. 16 | 37,193 | ool-derived demand on one industry taxonomy: 37,193 Google reviews of 378 retail | supplement_r10.py (saved output) | 37193.0 | SAVED | CANNOT RUN | agrees with the saved output; the script that prints it needs withheld data |
| 667 | §6.1, p. 16 | 378 | industry taxonomy: 37,193 Google reviews of 378 retail locations of major US | supplement_r10.py (saved output) | 378.0 | SAVED | CANNOT RUN | agrees with the saved output; the script that prints it needs withheld data |
| 668 | §6.1, p. 16 | 42,994 | ns of major US telecom carriers, linked to a 42,994-node taxonomy carrying vendor | supplement_r10.py (saved output) | 42994.0 | SAVED | CANNOT RUN | agrees with the saved output; the script that prints it needs withheld data |
| 669 | §6.1, p. 16 | 1,008 | h DataForSEO). (a) Each marker is one of the 1,008 taxonomy labels mentioned in | m2_from_counts.py | 1008.0 | RUN | MATCH |  |
| 670 | §6.1, p. 16 | 17 | of search volume for the nine largest of the 17 top-level branches. Only aggr | m2_from_counts.py | 17.0 | RUN | MATCH |  |
| 671 | §6.1, p. 15 | about two in three are correct | y, exact-match links of which about two in three are correct, relative review da | r2_link_check.py: 65.0% to 66.8% | agrees | RUN | MATCH | statement in words |
| 672 | §6.2, p. 15 | 372 | est count against the vendor's volume on the 372 area codes The reviews above | wiki_demand_analysis.py | 372.0 | RUN | MATCH |  |
| 673 | §6.2, p. 15 | 372 | e can re-read to the digit. Every one of the 372 geographic area codes in serv | wiki_demand_analysis.py | 372.0 | RUN | MATCH |  |
| 674 | §6.2, p. 15 | 240 | hared with the codes of its overlay complex (240 articles: 125 about one code, | wiki_demand_analysis.py | 240.0 | RUN | MATCH |  |
| 675 | §6.2, p. 15 | 125 | codes of its overlay complex (240 articles: 125 about one code, 102 about two | wiki_demand_supplement.py | 125.0 | RUN | MATCH |  |
| 676 | §6.2, p. 15 | 102 | y complex (240 articles: 125 about one code, 102 about two, 13 about three to | wiki_demand_supplement.py | 102.0 | RUN | MATCH |  |
| 677 | §6.2, p. 15 | 13 | articles: 125 about one code, 102 about two, 13 about three to five), and the | wiki_demand_supplement.py | 13.0 | RUN | MATCH |  |
| 678 | §6.2, p. 15 | four | pre-launch keywords that name it. The plan, four predictions and the analysis | cross_sector_ai_citation_study.md and wikipedia_demand_372.md: P1 to P4 in each | 4.0 | FILE | MATCH |  |
| 679 | §6.2, p. 15 | 05:10 | and submitted for an OpenTimestamps stamp at 05:10 UTC on 31 October 2026, befor | wikipedia_demand_372_manifest.txt | 05:10 | FILE | MATCH |  |
| 680 | §6.2, p. 15 | 1,497 | d_372.md`). The collection followed at once, 1,497 requests to two public APIs f | lines in the released resolution, redirects and pageviews files | 1497 | CALC | MATCH |  |
| 681 | §6.2, p. 15 | 05:11 | once, 1,497 requests to two public APIs from 05:11 to 05:19 UTC, before the stam | collection_log.txt | 05:11 | FILE | MATCH |  |
| 682 | §6.2, p. 15 | 05:19 | 97 requests to two public APIs from 05:11 to 05:19 UTC, before the stamp reached | collection_log.txt | 05:19 | FILE | MATCH |  |
| 683 | §6.2, p. 15 | 973,943 | ore the stamp reached a Bitcoin block (block 973,943, mined at 06:51 UTC): the pro | wikipedia_demand_372_manifest.txt.ots, read here; blockstream.info block data | 973934.0 | BLOCK | MISMATCH | 973,943 is a valid attestation but not the first: the proof holds three, 973,934 (05:44:22 UTC), 973,943 (06:51:59 UTC) and 973,953 (08:19:43 UTC); each computed digest equals that block's merkle root |
| 684 | §6.2, p. 15 | 06:51 | hed a Bitcoin block (block 973,943, mined at 06:51 UTC): the proof dates the pla | blockstream.info, block 973,934 | 05:44 | BLOCK | MISMATCH | the paper's 06:51 is block 973,943's time; the stamp first reached a block at 05:44:22 UTC, 24 minutes after the read ended (05:19:45) |
| 685 | §6.2, p. 15 | two | :51 UTC): the proof dates the plan to within two hours of the read, and the or | 05:10 stamp to 05:44:22 first block (34 minutes); 06:51:59 for the block the paper names | 2.0 | BLOCK | MATCH | still true of either block, but loose: 34 minutes from the stamp to the first block |
| 686 | §6.2, p. 15 | so that a request by any name for an article is counted once | each code's resolution path, so that a request by any name for an article is counted once; no title was missi | pageviews.jsonl to pageviews_monthly.csv to wiki_groups.csv recomputed: no difference | agrees | CALC | MATCH | statement in words |
| 687 | §6.2, p. 15 | no title was missing and none lacked data | r an article is counted once; no title was missing and none lacked data. The items a review | wiki_demand_analysis.py; pageviews.jsonl: 1,249 responses, all status 200 | agrees | CALC | MATCH | statement in words |
| 688 | §6.2, p. 15 | 240 | d not at all on the magnitudes.** Across the 240 articles, the rank correlatio | wiki_demand_analysis.py | 240.0 | RUN | MATCH |  |
| 689 | §6.2, p. 15 | +0.45 | r's summed volume and the year's requests is +0.45 (bootstrap 95% interval +0.34 | wiki_demand_supplement.py | 0.44598 | RUN | MATCH |  |
| 690 | §6.2, p. 15 | +0.34 | 's requests is +0.45 (bootstrap 95% interval +0.34 to +0.54; Kendall's tau +0.30 | wiki_demand_analysis.py | 0.344 | RUN | MATCH |  |
| 691 | §6.2, p. 15 | +0.54 | ts is +0.45 (bootstrap 95% interval +0.34 to +0.54; Kendall's tau +0.30; Figure | wiki_demand_analysis.py | 0.541 | RUN | MATCH |  |
| 692 | §6.2, p. 15 | +0.30 | p 95% interval +0.34 to +0.54; Kendall's tau +0.30; Figure 7), and +0.54 (+0.45 | wiki_demand_analysis.py | 0.303 | RUN | MATCH |  |
| 693 | §6.2, p. 15 | +0.54 | o +0.54; Kendall's tau +0.30; Figure 7), and +0.54 (+0.45 to +0.62) between the | wiki_demand_analysis.py | 0.541 | RUN | MATCH |  |
| 694 | §6.2, p. 15 | +0.45 | ; Kendall's tau +0.30; Figure 7), and +0.54 (+0.45 to +0.62) between the number | wiki_demand_analysis.py | 0.448 | RUN | MATCH |  |
| 695 | §6.2, p. 15 | +0.62 | 's tau +0.30; Figure 7), and +0.54 (+0.45 to +0.62) between the number of matche | wiki_demand_analysis.py | 0.623 | RUN | MATCH |  |
| 696 | §6.2, p. 15 | Prediction P1 (positive, with an interval excluding zero) held | atched keywords and requests. Prediction P1 (positive, with an interval excluding zero) held; P2 (a point estima | wiki_demand_analysis.py: P1 HELD | agrees | RUN | MATCH | statement in words |
| 697 | §6.2, p. 15 | P2 (a point estimate between +0.40 and +0.80, the band inside which Measurement 2's branch-level estimates fall) held at its boundary | nterval excluding zero) held; P2 (a point estimate between +0.40 and +0.80, the band inside which Measurement 2's branch-level estimates fall) held at its boundary, because the interv | wiki_demand_analysis.py; m2_from_counts.py | agrees | RUN | MATCH | statement in words |
| 698 | §6.2, p. 15 | +0.40 | ing zero) held; P2 (a point estimate between +0.40 and +0.80, the band inside wh | wikipedia_demand_372.md (P2) | 0.4 | FILE | MATCH | fixed in the stamped plan |
| 699 | §6.2, p. 15 | +0.80 | held; P2 (a point estimate between +0.40 and +0.80, the band inside which Measur | wikipedia_demand_372.md (P2) | 0.8 | FILE | MATCH | fixed in the stamped plan |
| 700 | §6.2, p. 15 | +0.40 | t its boundary, because the interval crosses +0.40; P4 (every code covered by an | wikipedia_demand_372.md (P2) | 0.4 | FILE | MATCH | fixed in the stamped plan |
| 701 | §6.2, p. 15 | P4 (every code covered by an article that names it) held | e the interval crosses +0.40; P4 (every code covered by an article that names it) held. The magnitudes are | wiki_demand_analysis.py | agrees | RUN | MATCH | statement in words |
| 702 | §6.2, p. 15 | 1.5 | articles, a geometric standard deviation of 1.5 (7,989 to 120,065 in the year | wiki_demand_analysis.py | 1.5 | RUN | MATCH |  |
| 703 | §6.2, p. 15 | 7,989 | cles, a geometric standard deviation of 1.5 (7,989 to 120,065 in the year, 87.5% | wiki_demand_supplement.py | 7989.0 | RUN | MATCH |  |
| 704 | §6.2, p. 15 | 120,065 | eometric standard deviation of 1.5 (7,989 to 120,065 in the year, 87.5% of article | wiki_demand_supplement.py | 120065.0 | RUN | MATCH |  |
| 705 | §6.2, p. 15 | 87.5 | iation of 1.5 (7,989 to 120,065 in the year, 87.5% of articles between 15,000 a | wiki_demand_supplement.py | 87.5 | RUN | MATCH |  |
| 706 | §6.2, p. 15 | 15,000 | 0,065 in the year, 87.5% of articles between 15,000 and 50,000), while the vendor | wiki_demand_supplement.py | 15000.0 | RUN | MATCH | band named in the printed line |
| 707 | §6.2, p. 15 | 50,000 | e year, 87.5% of articles between 15,000 and 50,000), while the vendor's summed v | wiki_demand_supplement.py | 50000.0 | RUN | MATCH | band named in the printed line |
| 708 | §6.2, p. 15 | 16.7 | hile the vendor's summed volumes have one of 16.7 (50 to 3,704,650 searches a m | wiki_demand_analysis.py | 16.69 | RUN | MATCH |  |
| 709 | §6.2, p. 15 | 50 | he vendor's summed volumes have one of 16.7 (50 to 3,704,650 searches a month | wiki_demand_supplement.py | 50.0 | RUN | MATCH |  |
| 710 | §6.2, p. 15 | 3,704,650 | dor's summed volumes have one of 16.7 (50 to 3,704,650 searches a month), so monthly | wiki_demand_supplement.py | 3704650.0 | RUN | MATCH |  |
| 711 | §6.2, p. 15 | 0.3 | onthly searches per monthly request run from 0.3 at the 10th percentile to 244 | wiki_demand_analysis.py | 0.3 | RUN | MATCH |  |
| 712 | §6.2, p. 15 | 244 | quest run from 0.3 at the 10th percentile to 244 at the 90th (median 35), a ge | wiki_demand_analysis.py | 243.7 | RUN | MATCH |  |
| 713 | §6.2, p. 15 | 35 | e 10th percentile to 244 at the 90th (median 35), a geometric standard deviat | wiki_demand_analysis.py | 34.8 | RUN | MATCH |  |
| 714 | §6.2, p. 15 | 14.5 | edian 35), a geometric standard deviation of 14.5 against the 3.1 that Measurem | wiki_demand_analysis.py | 14.48 | RUN | MATCH |  |
| 715 | §6.2, p. 15 | 3.1 | etric standard deviation of 14.5 against the 3.1 that Measurement 1 reports fo | instrument_extra.py | 3.13 | RUN | MATCH |  |
| 716 | §6.2, p. 15 | twelve | urement 1 reports for the vendor pair across twelve prefixes (P3, held; the plan | data/analyze.py | 12.0 | RUN | MATCH |  |
| 717 | §6.2, p. 15 | (P3, held; | r pair across twelve prefixes (P3, held; the plan calls this | wiki_demand_analysis.py | agrees | RUN | MATCH | statement in words |
| 718 | §6.2, p. 15 | 0.9 | volume at a Pearson correlation above about 0.9). Whatever the public count m | wikipedia_demand_372.md (P3) | 0.9 | FILE | MATCH | as the plan states it, 'at a comparable spread'; the paper drops that qualifier; at the observed spreads (16.69 and 1.50) the ratio's geometric SD cannot fall below 11.1, so P3 could not have failed at any correlation |
| 719 | §6.2, p. 15 | the vendor's figure spreads the class across five orders of magnitude where the count spreads it across one | copy of the vendor's volume: the vendor's figure spreads the class across five orders of magnitude where the count spreads it across one. ![Figure 7. A pub | wiki_demand_supplement.py: 4.87 and 1.18 decades | agrees | RUN | MATCH | statement in words |
| 720 | Figure 7, p. 16 | +0.45 | printed inside fig11_wikipedia.pdf | wiki_demand_supplement.py | 0.44598 | RUN | MATCH | label in the shipped figure; the figure script reruns to identical bytes (PNG) |
| 721 | Figure 7, p. 16 | +0.34 | printed inside fig11_wikipedia.pdf | wiki_demand_analysis.py | 0.344 | RUN | MATCH | label in the shipped figure; the figure script reruns to identical bytes (PNG) |
| 722 | Figure 7, p. 16 | +0.54 | printed inside fig11_wikipedia.pdf | wiki_demand_analysis.py | 0.541 | RUN | MATCH | label in the shipped figure; the figure script reruns to identical bytes (PNG) |
| 723 | Figure 7, p. 16 | 240 | printed inside fig11_wikipedia.pdf | wiki_demand_analysis.py | 240.0 | RUN | MATCH | label in the shipped figure; the figure script reruns to identical bytes (PNG) |
| 724 | Figure 7, p. 16 | 125 | printed inside fig11_wikipedia.pdf | wiki_demand_supplement.py | 125.0 | RUN | MATCH | label in the shipped figure; the figure script reruns to identical bytes (PNG) |
| 725 | §6.2, p. 16 | 372 | est count against the vendor's volume on the 372 area codes. Each marker is on | wiki_demand_analysis.py | 372.0 | RUN | MATCH |  |
| 726 | §6.2, p. 16 | 240 | ach marker is one English Wikipedia article (240): its requests per month, Wik | wiki_demand_analysis.py | 240.0 | RUN | MATCH |  |
| 727 | §6.2, p. 15 | +0.45 | ** Shifting the window a month earlier gives +0.45; the six months outside the F | wiki_demand_supplement.py | 0.44511 | RUN | MATCH |  |
| 728 | §6.2, p. 15 | +0.45 | ion's reclassification of automated traffic, +0.45; twelve times the median mont | wiki_demand_supplement.py | 0.45001 | RUN | MATCH |  |
| 729 | §6.2, p. 15 | 4.6 | article, for codes 327 and 870, had a month 4.6 times its median), +0.44; dro | wiki_demand_supplement.py | 4.6 | RUN | MATCH |  |
| 730 | §6.2, p. 15 | +0.44 | and 870, had a month 4.6 times its median), +0.44; dropping the six articles th | wiki_demand_supplement.py | 0.44109 | RUN | MATCH |  |
| 731 | §6.2, p. 15 | +0.46 | ober 2025 or a code with no matched keyword, +0.46; the first two full months af | wiki_demand_analysis.py | 0.457 | RUN | MATCH |  |
| 732 | §6.2, p. 15 | +0.39 | two full months after the section's launch, +0.39 (+0.29 to +0.49), with the pu | wiki_demand_supplement.py | 0.39423 | RUN | MATCH |  |
| 733 | §6.2, p. 15 | +0.29 | ll months after the section's launch, +0.39 (+0.29 to +0.49), with the public co | wiki_demand_analysis.py | 0.289 | RUN | MATCH |  |
| 734 | §6.2, p. 15 | +0.49 | after the section's launch, +0.39 (+0.29 to +0.49), with the public count itsel | wiki_demand_analysis.py | 0.491 | RUN | MATCH |  |
| 735 | §6.2, p. 15 | +0.85 | lic count itself stable between the windows (+0.85). Counting an article's curre | wiki_demand_analysis.py | 0.85 | RUN | MATCH |  |
| 736 | §6.2, p. 15 | +0.31 | nting an article's current title alone gives +0.31, partly because ten articles | wiki_demand_supplement.py | 0.31498 | RUN | MATCH |  |
| 737 | §6.2, p. 15 | 44 | ly renamed as overlay codes were added, with 44% to 100% of their requests ar | wiki_demand_supplement.py | 44.0 | RUN | MATCH |  |
| 738 | §6.2, p. 15 | 100 | med as overlay codes were added, with 44% to 100% of their requests arriving t | wiki_demand_supplement.py | 100.0 | RUN | MATCH |  |
| 739 | §6.2, p. 15 | +0.37 | s that are now redirects (without those ten, +0.37 on the title alone against +0 | wiki_demand_supplement.py | 0.36572 | RUN | MATCH |  |
| 740 | §6.2, p. 15 | +0.43 | those ten, +0.37 on the title alone against +0.43 on all titles; `wiki_demand_s | wiki_demand_supplement.py | 0.43366 | RUN | MATCH |  |
| 741 | §6.2, p. 15 | 9.3 | igures the stamped script does not). Pooled, 9.3% of requests arrive through r | wiki_demand_analysis.py | 9.3 | RUN | MATCH |  |
| 742 | §6.2, p. 15 | 0.7 | ugh redirect titles; for the median article, 0.7%. Among the 125 articles abou | wiki_demand_analysis.py | 0.7 | RUN | MATCH |  |
| 743 | §6.2, p. 15 | 125 | les; for the median article, 0.7%. Among the 125 articles about one code the c | wiki_demand_supplement.py | 125.0 | RUN | MATCH |  |
| 744 | §6.2, p. 15 | +0.30 | 5 articles about one code the correlation is +0.30 (+0.12 to +0.46): a shared ar | wiki_demand_supplement.py | 0.29919 | RUN | MATCH |  |
| 745 | §6.2, p. 15 | +0.12 | les about one code the correlation is +0.30 (+0.12 to +0.46): a shared article p | wiki_demand_analysis.py | 0.116 | RUN | MATCH |  |
| 746 | §6.2, p. 15 | +0.46 | one code the correlation is +0.30 (+0.12 to +0.46): a shared article pools seve | wiki_demand_analysis.py | 0.457 | RUN | MATCH |  |
| 747 | §6.2, p. 16 | 372 | the same shape as Section 6.1's: on the same 372 entities, a free public count | wiki_demand_analysis.py | 372.0 | RUN | MATCH |  |
| 748 | §6.2, p. 16 | +0.45 | ree only roughly on which carry more demand (+0.45, against +0.47 to +0.75 for t | wiki_demand_supplement.py | 0.44598 | RUN | MATCH |  |
| 749 | §6.2, p. 16 | +0.47 | y on which carry more demand (+0.45, against +0.47 to +0.75 for the taxonomy's b | m2_from_counts.py | 0.468 | RUN | MATCH |  |
| 750 | §6.2, p. 16 | +0.75 | h carry more demand (+0.45, against +0.47 to +0.75 for the taxonomy's branches) | m2_from_counts.py | 0.748 | RUN | MATCH |  |
| 751 | §6.2, p. 16 | +0.41 | between the Content Gap Score and the count, +0.41, is not a test of the score, | wiki_demand_analysis_output.txt (project run; the release run prints not available) | 0.413 | SAVED | CANNOT RUN | the release run prints 'not available'; the per-code scores are not in the bundle; agrees with the saved output; the script that prints it needs withheld data |
| 752 | §7, p. 16 | eleven | Measurement 3: what AI answers cite, across eleven sectors and eight answer surf | cross_sector_type_shares.csv: eleven sectors | 11.0 | CALC | MATCH |  |
| 753 | §7, p. 16 | eight | t AI answers cite, across eleven sectors and eight answer surfaces This measure | cross_sector_type_shares.csv: eight surfaces | 8.0 | CALC | MATCH |  |
| 754 | §7.1, p. 16 | 22:21 | -learning brands, made on 12 October between 22:21 and 22:26, under an hour befo | project copy of cross_sector_sensitivity.py (saved output) | 22:21 | SAVED | CANNOT RUN | agrees with the saved output; the script that prints it needs withheld data |
| 755 | §7.1, p. 16 | 22:26 | brands, made on 12 October between 22:21 and 22:26, under an hour before the fir | project copy of cross_sector_sensitivity.py (saved output) | 22:26 | SAVED | CANNOT RUN | agrees with the saved output; the script that prints it needs withheld data |
| 756 | §7.1, p. 16 | 28 | d domain on all four Google views and ranked 28th on ChatGPT, 4th on Perplexi | project copy of cross_sector_sensitivity.py (saved output) | 28.0 | SAVED | CANNOT RUN | agrees with the saved output; the script that prints it needs withheld data |
| 757 | §7.1, p. 16 | 4 | our Google views and ranked 28th on ChatGPT, 4th on Perplexity, 5th on Gemin | project copy of cross_sector_sensitivity.py (saved output) | 4.0 | SAVED | CANNOT RUN | agrees with the saved output; the script that prints it needs withheld data |
| 758 | §7.1, p. 16 | 5 | d ranked 28th on ChatGPT, 4th on Perplexity, 5th on Gemini and 9th on Copilo | project copy of cross_sector_sensitivity.py (saved output) | 5.0 | SAVED | CANNOT RUN | agrees with the saved output; the script that prints it needs withheld data |
| 759 | §7.1, p. 16 | 9 | hatGPT, 4th on Perplexity, 5th on Gemini and 9th on Copilot, and reddit.com | project copy of cross_sector_sensitivity.py (saved output) | 9.0 | SAVED | CANNOT RUN | agrees with the saved output; the script that prints it needs withheld data |
| 760 | §7.1, p. 17 | 240 | e top three on every surface except Copilot (240th); these figures are printed | project copy of cross_sector_sensitivity.py (saved output) | 240.0 | SAVED | CANNOT RUN | agrees with the saved output; the script that prints it needs withheld data |
| 761 | §7.2, p. 17 | 14 | nd the prompt-level sample was stopped after 14 of 88 exports (Section 13). T | cross_sector_ai_citation_study.md | 14.0 | FILE | MATCH |  |
| 762 | §7.2, p. 17 | 88 | prompt-level sample was stopped after 14 of 88 exports (Section 13). The fra | 11 sectors x 8 surfaces | 88.0 | CALC | MATCH |  |
| 763 | §7.2, p. 17 | eleven | of 88 exports (Section 13). The frame is the eleven GICS sectors of the S&P 500, | cross_sector_type_shares.csv: eleven sectors | 11.0 | CALC | MATCH |  |
| 764 | §7.2, p. 17 | 109 | fund pages (holdings as of 9 October 2026): 109 companies, because Communicat | cross_sector_companies.csv | 109 | CALC | MATCH |  |
| 765 | §7.2, p. 17 | eight | or, the cited-domains table was exported for eight vendor views of six answer pr | cross_sector_type_shares.csv: eight surfaces | 8.0 | CALC | MATCH |  |
| 766 | §7.2, p. 17 | 1,000 | ity; Gemini; Copilot). Each export holds the 1,000 domains found in the most ans | cross_sector_cells.csv: export_rows is 1000 in all 88 cells | 1000.0 | CALC | MATCH |  |
| 767 | §7.2, p. 17 | 760 | the most this table exports, which reduce to 760 to 975 registrable domains; t | section7_from_aggregates.py | 760.0 | RUN | MATCH |  |
| 768 | §7.2, p. 17 | 975 | t this table exports, which reduce to 760 to 975 registrable domains; the 88 e | section7_from_aggregates.py | 975.0 | RUN | MATCH |  |
| 769 | §7.2, p. 17 | 88 | educe to 760 to 975 registrable domains; the 88 exports are analyzed, and an | cross_sector_type_shares.csv: 88 rows | 88.0 | CALC | MATCH |  |
| 770 | §7.2, p. 17 | 20,389,967 | ten companies. Summed over sectors it holds 20,389,967 answer records, from 18,763 ( | section7_from_aggregates.py | 20389967.0 | RUN | MATCH |  |
| 771 | §7.2, p. 17 | 18,763 | ors it holds 20,389,967 answer records, from 18,763 (Utilities) to 7,766,466 (Con | section7_from_aggregates.py | 18763.0 | RUN | MATCH |  |
| 772 | §7.2, p. 17 | 7,766,466 | 7 answer records, from 18,763 (Utilities) to 7,766,466 (Consumer Discretionary), not | section7_from_aggregates.py | 7766466.0 | RUN | MATCH |  |
| 773 | §7.2, p. 18 | 1,000 | s, Medium, Substack, DEV, GitHub), among the 1,000 domains found in the most ans | cross_sector_cells.csv: export_rows is 1000 in all 88 cells | 1000.0 | CALC | MATCH |  |
| 774 | §7.3, p. 17 | In every one of the eleven sectors, the lowest of the four Google views | most between answer surfaces. In every one of the eleven sectors, the lowest of the four Google views gave video and comm | section7_from_aggregates.py: 11/11 | agrees | RUN | MATCH | statement in words |
| 775 | §7.3, p. 17 | eleven | between answer surfaces. In every one of the eleven sectors, the lowest of the fo | cross_sector_type_shares.csv: eleven sectors | 11.0 | CALC | MATCH |  |
| 776 | §7.3, p. 17 | 21.3 | ross sectors and views, the median share was 21.3% on the Google views (range 8 | section7_from_aggregates.py | 21.3 | RUN | MATCH |  |
| 777 | §7.3, p. 17 | 8.1 | n share was 21.3% on the Google views (range 8.1% to 35.8%; 95% bootstrap inte | section7_from_aggregates.py | 8.1 | RUN | MATCH |  |
| 778 | §7.3, p. 17 | 35.8 | was 21.3% on the Google views (range 8.1% to 35.8%; 95% bootstrap interval over | section7_from_aggregates.py | 35.8 | RUN | MATCH |  |
| 779 | §7.3, p. 17 | 17.2 | o 35.8%; 95% bootstrap interval over sectors 17.2% to 26.7%) against 2.1% on th | section7_from_aggregates.py | 17.2 | RUN | MATCH |  |
| 780 | §7.3, p. 17 | 26.7 | 95% bootstrap interval over sectors 17.2% to 26.7%) against 2.1% on the other f | section7_from_aggregates.py | 26.7 | RUN | MATCH |  |
| 781 | §7.3, p. 17 | 2.1 | nterval over sectors 17.2% to 26.7%) against 2.1% on the other four (range 0.3 | section7_from_aggregates.py | 2.1 | RUN | MATCH |  |
| 782 | §7.3, p. 17 | 0.3 | 26.7%) against 2.1% on the other four (range 0.3% to 16.7%; interval 1.7% to 2 | section7_from_aggregates.py | 0.3 | RUN | MATCH |  |
| 783 | §7.3, p. 17 | 16.7 | gainst 2.1% on the other four (range 0.3% to 16.7%; interval 1.7% to 2.7%), and | section7_from_aggregates.py | 16.7 | RUN | MATCH |  |
| 784 | §7.3, p. 17 | 1.7 | he other four (range 0.3% to 16.7%; interval 1.7% to 2.7%), and by surface 0.6 | section7_from_aggregates.py | 1.7 | RUN | MATCH |  |
| 785 | §7.3, p. 17 | 2.7 | four (range 0.3% to 16.7%; interval 1.7% to 2.7%), and by surface 0.6% on Cop | section7_from_aggregates.py | 2.7 | RUN | MATCH |  |
| 786 | §7.3, p. 17 | 0.6 | 6.7%; interval 1.7% to 2.7%), and by surface 0.6% on Copilot, 0.9% on ChatGPT, | section7_from_aggregates.py | 0.6 | RUN | MATCH |  |
| 787 | §7.3, p. 17 | 0.9 | 7% to 2.7%), and by surface 0.6% on Copilot, 0.9% on ChatGPT, 4.6% on Perplexi | section7_from_aggregates.py | 0.9 | RUN | MATCH |  |
| 788 | §7.3, p. 17 | 4.6 | by surface 0.6% on Copilot, 0.9% on ChatGPT, 4.6% on Perplexity and 9.2% on Ge | section7_from_aggregates.py | 4.6 | RUN | MATCH |  |
| 789 | §7.3, p. 17 | 9.2 | lot, 0.9% on ChatGPT, 4.6% on Perplexity and 9.2% on Gemini. The bootstrap res | section7_from_aggregates.py | 9.2 | RUN | MATCH |  |
| 790 | §7.3, p. 17 | 24.6 | prompt-based surfaces, the Google median is 24.6%. youtube.com was among the t | section7_from_aggregates.py | 24.6 | RUN | MATCH |  |
| 791 | §7.3, p. 17 | 38 | ins other than the sector's own companies in 38 of the 44 sector-by-Google-vi | section7_from_aggregates.py | 38.0 | RUN | MATCH |  |
| 792 | §7.3, p. 17 | 44 | than the sector's own companies in 38 of the 44 sector-by-Google-view cells a | section7_from_aggregates.py | 44.0 | RUN | MATCH |  |
| 793 | §7.3, p. 17 | 44 | ctor-by-Google-view cells and in none of the 44 others; its median rank was 1 | section7_from_aggregates.py | 44.0 | RUN | MATCH |  |
| 794 | §7.3, p. 17 | 1 | n none of the 44 others; its median rank was 1 on AI Overviews, 2 on AI Mode | section7_from_aggregates.py | 1.0 | RUN | MATCH |  |
| 795 | §7.3, p. 17 | 2 | hers; its median rank was 1 on AI Overviews, 2 on AI Mode, 7 on Perplexity a | section7_from_aggregates.py | 2.0 | RUN | MATCH |  |
| 796 | §7.3, p. 17 | 7 | an rank was 1 on AI Overviews, 2 on AI Mode, 7 on Perplexity and Gemini, 151 | section7_from_aggregates.py | 7.0 | RUN | MATCH |  |
| 797 | §7.3, p. 17 | 151 | s, 2 on AI Mode, 7 on Perplexity and Gemini, 151 on ChatGPT and 161 on Copilot | section7_from_aggregates.py | 151.0 | RUN | MATCH |  |
| 798 | §7.3, p. 17 | 161 | on Perplexity and Gemini, 151 on ChatGPT and 161 on Copilot (Figure 8b), where | section7_from_aggregates.py | 161.0 | RUN | MATCH |  |
| 799 | §7.3, p. 17 | 12.7 | t YouTube alone: without it, the medians are 12.7% and 1.6%, and the lowest Goo | section7_from_aggregates.py | 12.7 | RUN | MATCH |  |
| 800 | §7.3, p. 17 | 1.6 | alone: without it, the medians are 12.7% and 1.6%, and the lowest Google view | section7_from_aggregates.py | 1.6 | RUN | MATCH |  |
| 801 | §7.3, p. 17 | 7 | le view exceeds the highest other surface in 7 of 11 sectors. The design can | section7_from_aggregates.py | 7.0 | RUN | MATCH |  |
| 802 | §7.3, p. 17 | 11 | ew exceeds the highest other surface in 7 of 11 sectors. The design cannot sa | cross_sector_type_shares.csv: eleven sectors | 11.0 | CALC | MATCH |  |
| 803 | §7.3, p. 17 | Gemini, also Google's, is the highest of the other four | gh-share surface is Google's, Gemini, also Google's, is the highest of the other four, and Perplexity, wh | section7_from_aggregates.py | agrees | RUN | MATCH | statement in words |
| 804 | §7.3, p. 17 | 2.7 | ot supported: the median reference share was 2.7% on the other four surfaces a | section7_from_aggregates.py | 2.7 | RUN | MATCH |  |
| 805 | §7.3, p. 17 | 3.2 | was 2.7% on the other four surfaces against 3.2% on the Google views, and for | section7_from_aggregates.py | 3.2 | RUN | MATCH |  |
| 806 | §7.3, p. 18 | 1.1 | st 3.2% on the Google views, and forum sites 1.1% against 5.7%. On those four, | section7_from_aggregates.py | 1.1 | RUN | MATCH |  |
| 807 | §7.3, p. 18 | 5.7 | e Google views, and forum sites 1.1% against 5.7%. On those four, the largest | section7_from_aggregates.py | 5.7 | RUN | MATCH |  |
| 808 | §7.3, p. 18 | 14.1 | was the sector's own company domains (median 14.1%), a share the selection rule | section7_from_aggregates.py | 14.1 | RUN | MATCH |  |
| 809 | §7.3, p. 18 | 61 | fixed list does not classify, held a median 61% of incidences on the Google | section7_from_aggregates.py | 61.1 | RUN | MATCH |  |
| 810 | §7.3, p. 18 | 72 | an 61% of incidences on the Google views and 72% on the other four (90% on Co | section7_from_aggregates.py | 71.7 | RUN | MATCH |  |
| 811 | §7.3, p. 18 | 90 | the Google views and 72% on the other four (90% on Copilot), so the classifi | section7_from_aggregates.py | 89.9 | RUN | MATCH |  |
| 812 | §7.3, p. 18 | seventeen | d the claim here is about the share going to seventeen named video and community pla | the video, forum, social and user_publishing sets in cross_sector.py, with x.com and twitter.com as one platform | 17.0 | CALC | MATCH |  |
| 813 | §7.3, p. 18 | 88 | than about every kind of source. Across the 88 cells, answer surface explain | cross_sector_type_shares.csv: 88 rows | 88.0 | CALC | MATCH |  |
| 814 | §7.3, p. 18 | 77 | Across the 88 cells, answer surface explains 77% of the variance of that shar | section7_from_aggregates.py | 77.0 | RUN | MATCH |  |
| 815 | §7.3, p. 18 | 70 | t share (bootstrap 95% interval over sectors 70% to 91%) and sector 14% (5% t | section7_from_aggregates.py | 70.0 | RUN | MATCH |  |
| 816 | §7.3, p. 18 | 91 | (bootstrap 95% interval over sectors 70% to 91%) and sector 14% (5% to 20%); | section7_from_aggregates.py | 91.0 | RUN | MATCH |  |
| 817 | §7.3, p. 18 | 14 | interval over sectors 70% to 91%) and sector 14% (5% to 20%); for news (12% a | section7_from_aggregates.py | 14.0 | RUN | MATCH |  |
| 818 | §7.3, p. 18 | 5 | val over sectors 70% to 91%) and sector 14% (5% to 20%); for news (12% again | section7_from_aggregates.py | 5.0 | RUN | MATCH |  |
| 819 | §7.3, p. 18 | 20 | er sectors 70% to 91%) and sector 14% (5% to 20%); for news (12% against 73%) | section7_from_aggregates.py | 20.0 | RUN | MATCH |  |
| 820 | §7.3, p. 18 | 12 | o 91%) and sector 14% (5% to 20%); for news (12% against 73%), government (26 | section7_from_aggregates.py | 12.0 | RUN | MATCH |  |
| 821 | §7.3, p. 18 | 73 | ector 14% (5% to 20%); for news (12% against 73%), government (26% against 49 | section7_from_aggregates.py | 73.0 | RUN | MATCH |  |
| 822 | §7.3, p. 18 | 26 | 0%); for news (12% against 73%), government (26% against 49%) and the compani | section7_from_aggregates.py | 26.0 | RUN | MATCH |  |
| 823 | §7.3, p. 18 | 49 | s (12% against 73%), government (26% against 49%) and the companies' own doma | section7_from_aggregates.py | 49.0 | RUN | MATCH |  |
| 824 | §7.3, p. 18 | 40 | against 49%) and the companies' own domains (40% against 45%), sector explain | section7_from_aggregates.py | 40.0 | RUN | MATCH |  |
| 825 | §7.3, p. 18 | 45 | and the companies' own domains (40% against 45%), sector explains more (the | section7_from_aggregates.py | 45.0 | RUN | MATCH |  |
| 826 | §7.3, p. 18 | 88 | the share of the total sum of squares of the 88 cell shares explained by the | cross_sector_type_shares.csv: 88 rows | 88.0 | CALC | MATCH |  |
| 827 | §7.3, p. 18 | 0.36 | e on the Google views (mean pairwise Jaccard 0.36 to 0.40 across the 55 sector | section7_from_aggregates.py | 0.36 | RUN | MATCH |  |
| 828 | §7.3, p. 18 | 0.40 | Google views (mean pairwise Jaccard 0.36 to 0.40 across the 55 sector pairs) t | section7_from_aggregates.py | 0.4 | RUN | MATCH |  |
| 829 | §7.3, p. 18 | 55 | ean pairwise Jaccard 0.36 to 0.40 across the 55 sector pairs) than on the oth | section7_from_aggregates.py | 55.0 | RUN | MATCH |  |
| 830 | §7.3, p. 18 | 0.08 | the 55 sector pairs) than on the other four (0.08 to 0.23), a measure not plann | section7_from_aggregates.py | 0.08 | RUN | MATCH |  |
| 831 | §7.3, p. 18 | 0.23 | ector pairs) than on the other four (0.08 to 0.23), a measure not planned befor | section7_from_aggregates.py | 0.23 | RUN | MATCH |  |
| 832 | §7.3, p. 18 | 22.5 | st its direction reversed on search queries (22.5% against 24.2%), and in no ch | cross_sector_sensitivity2.py (saved output) | 22.5 | SAVED | CANNOT RUN | agrees with the saved output; the script that prints it needs withheld data |
| 833 | §7.3, p. 18 | 24.2 | on reversed on search queries (22.5% against 24.2%), and in no check did it app | cross_sector_sensitivity2.py (saved output) | 24.2 | SAVED | CANNOT RUN | agrees with the saved output; the script that prints it needs withheld data |
| 834 | §7.3, p. 18 | 0.23 | n no check did it approach significance (p = 0.23 to 0.63). In several sectors | cross_sector_sensitivity2.py (saved output) | 0.23 | SAVED | CANNOT RUN | agrees with the saved output; the script that prints it needs withheld data |
| 835 | §7.3, p. 18 | 0.63 | ck did it approach significance (p = 0.23 to 0.63). In several sectors one comp | cross_sector_sensitivity2.py (saved output) | 0.63 | SAVED | CANNOT RUN | agrees with the saved output; the script that prints it needs withheld data |
| 836 | §7.3, p. 18 | 94 | e all-surface export, Sherwin-Williams holds 94% of Materials, Amazon 75% of | cross_sector_sensitivity.py (saved output) | 93.9 | SAVED | CANNOT RUN | agrees with the saved output; the script that prints it needs withheld data |
| 837 | §7.3, p. 18 | 75 | rwin-Williams holds 94% of Materials, Amazon 75% of Consumer Discretionary, W | cross_sector_sensitivity.py (saved output) | 75.4 | SAVED | CANNOT RUN | agrees with the saved output; the script that prints it needs withheld data |
| 838 | §7.3, p. 18 | 65 | mazon 75% of Consumer Discretionary, Walmart 65% of Consumer Staples, Apple 6 | cross_sector_sensitivity.py (saved output) | 65.4 | SAVED | CANNOT RUN | agrees with the saved output; the script that prints it needs withheld data |
| 839 | §7.3, p. 18 | 62 | nary, Walmart 65% of Consumer Staples, Apple 62% of Information Technology an | cross_sector_sensitivity.py (saved output) | 62.2 | SAVED | CANNOT RUN | agrees with the saved output; the script that prints it needs withheld data |
| 840 | §7.3, p. 18 | 55 | Apple 62% of Information Technology and Uber 55% of Industrials, so a sector | cross_sector_sensitivity.py (saved output) | 54.8 | SAVED | CANNOT RUN | agrees with the saved output; the script that prints it needs withheld data |
| 841 | §7.4, p. 18 | one held, one held in direction only and two failed | fore collection Of the four, one held, one held in direction only and two failed. P1, that youtube.c | section7_from_aggregates.py: P1 fails, P2 holds, P3 fails, P4 in direction with p 0.27 and 0.21 | agrees | RUN | MATCH | statement in words |
| 842 | §7.4, p. 19 | 9 | failed as written: it held on AI Overviews (9 of 11 sectors on search queri | section7_from_aggregates.py | 9.0 | RUN | MATCH |  |
| 843 | §7.4, p. 19 | 11 | ed as written: it held on AI Overviews (9 of 11 sectors on search queries, 8 | cross_sector_type_shares.csv: eleven sectors | 11.0 | CALC | MATCH |  |
| 844 | §7.4, p. 19 | 8 | verviews (9 of 11 sectors on search queries, 8 of 11 on prompts) and not on | section7_from_aggregates.py | 8.0 | RUN | MATCH |  |
| 845 | §7.4, p. 19 | 11 | ews (9 of 11 sectors on search queries, 8 of 11 on prompts) and not on AI Mod | cross_sector_type_shares.csv: eleven sectors | 11.0 | CALC | MATCH |  |
| 846 | §7.4, p. 19 | 2 | ies, 8 of 11 on prompts) and not on AI Mode (2 of 11 on each), where google. | section7_from_aggregates.py | 2.0 | RUN | MATCH |  |
| 847 | §7.4, p. 19 | 11 | 8 of 11 on prompts) and not on AI Mode (2 of 11 on each), where google.com, a | cross_sector_type_shares.csv: eleven sectors | 11.0 | CALC | MATCH |  |
| 848 | §7.4, p. 19 | 93 | com, almost all of it www.google.com (median 93% and 98% of its incidences on | cross_sector_sensitivity2.py (saved output) | 93.0 | SAVED | CANNOT RUN | agrees with the saved output; the script that prints it needs withheld data |
| 849 | §7.4, p. 19 | 98 | ost all of it www.google.com (median 93% and 98% of its incidences on the two | cross_sector_sensitivity2.py (saved output) | 98.0 | SAVED | CANNOT RUN | agrees with the saved output; the script that prints it needs withheld data |
| 850 | §7.4, p. 19 | 9 | every domain reduction tried; it would hold (9 of 11) if google.com, Google' | cross_sector_sensitivity.py (saved output) | 9.0 | SAVED | CANNOT RUN | agrees with the saved output; the script that prints it needs withheld data |
| 851 | §7.4, p. 19 | 11 | domain reduction tried; it would hold (9 of 11) if google.com, Google's answ | cross_sector_type_shares.csv: eleven sectors | 11.0 | CALC | MATCH |  |
| 852 | §7.4, p. 19 | 11 | in a majority of sectors, held on all three (11, 6 and 11 of 11). P3, that Re | section7_from_aggregates.py | 11.0 | RUN | MATCH |  |
| 853 | §7.4, p. 19 | 6 | majority of sectors, held on all three (11, 6 and 11 of 11). P3, that Reddi | section7_from_aggregates.py | 6.0 | RUN | MATCH |  |
| 854 | §7.4, p. 19 | 11 | ity of sectors, held on all three (11, 6 and 11 of 11). P3, that Reddit is am | section7_from_aggregates.py | 11.0 | RUN | MATCH |  |
| 855 | §7.4, p. 19 | 11 | sectors, held on all three (11, 6 and 11 of 11). P3, that Reddit is among th | cross_sector_type_shares.csv: eleven sectors | 11.0 | CALC | MATCH |  |
| 856 | §7.4, p. 19 | 3 | in a majority of sectors, failed: it held in 3 of 11, and ChatGPT was a fail | section7_from_aggregates.py | 3.0 | RUN | MATCH |  |
| 857 | §7.4, p. 19 | 11 | majority of sectors, failed: it held in 3 of 11, and ChatGPT was a failing su | cross_sector_type_shares.csv: eleven sectors | 11.0 | CALC | MATCH |  |
| 858 | §7.4, p. 19 | eight | 11, and ChatGPT was a failing surface in all eight sectors where it did not hold | section7_from_aggregates.py | 8.0 | RUN | MATCH |  |
| 859 | §7.4, p. 19 | 26.9 | als is in neither group), held in direction (26.9% against 24.2% on search quer | section7_from_aggregates.py | 26.9 | RUN | MATCH |  |
| 860 | §7.4, p. 19 | 24.2 | her group), held in direction (26.9% against 24.2% on search queries, 29.6% aga | section7_from_aggregates.py | 24.2 | RUN | MATCH |  |
| 861 | §7.4, p. 19 | 29.6 | tion (26.9% against 24.2% on search queries, 29.6% against 24.4% on prompts) an | section7_from_aggregates.py | 29.6 | RUN | MATCH |  |
| 862 | §7.4, p. 19 | 24.4 | ainst 24.2% on search queries, 29.6% against 24.4% on prompts) and not beyond c | section7_from_aggregates.py | 24.4 | RUN | MATCH |  |
| 863 | §7.4, p. 19 | 0.27 | yond chance (exact one-sided permutation p = 0.27 and 0.21). ### 7.5 Sensitivi | section7_from_aggregates.py | 0.274 | RUN | MATCH |  |
| 864 | §7.4, p. 19 | 0.21 | ce (exact one-sided permutation p = 0.27 and 0.21). ### 7.5 Sensitivity None | section7_from_aggregates.py | 0.21 | RUN | MATCH |  |
| 865 | §7.5, p. 19 | 21.5 | nd in" in place of "Cited in" (Google median 21.5%, other four 3.3%; lowest Goo | cross_sector_sensitivity.py (saved output) | 21.5 | SAVED | CANNOT RUN | agrees with the saved output; the script that prints it needs withheld data |
| 866 | §7.5, p. 19 | 3.3 | "Cited in" (Google median 21.5%, other four 3.3%; lowest Google view above th | cross_sector_sensitivity.py (saved output) | 3.3 | SAVED | CANNOT RUN | agrees with the saved output; the script that prints it needs withheld data |
| 867 | §7.5, p. 19 | 11 | ogle view above the highest other surface in 11 of 11 sectors), with the larg | cross_sector_sensitivity.py (saved output) | 11.0 | SAVED | CANNOT RUN | agrees with the saved output; the script that prints it needs withheld data |
| 868 | §7.5, p. 19 | 11 | iew above the highest other surface in 11 of 11 sectors), with the largest si | cross_sector_type_shares.csv: eleven sectors | 11.0 | CALC | MATCH |  |
| 869 | §7.5, p. 19 | 22.0 | argest single host in place of summed hosts (22.0%, 2.4%, 11 of 11), and with 6 | cross_sector_sensitivity.py (saved output) | 22.0 | SAVED | CANNOT RUN | agrees with the saved output; the script that prints it needs withheld data |
| 870 | §7.5, p. 19 | 2.4 | single host in place of summed hosts (22.0%, 2.4%, 11 of 11), and with 64 prop | cross_sector_sensitivity.py (saved output) | 2.4 | SAVED | CANNOT RUN | agrees with the saved output; the script that prints it needs withheld data |
| 871 | §7.5, p. 19 | 11 | host in place of summed hosts (22.0%, 2.4%, 11 of 11), and with 64 propertie | cross_sector_sensitivity.py (saved output) | 11.0 | SAVED | CANNOT RUN | agrees with the saved output; the script that prints it needs withheld data |
| 872 | §7.5, p. 19 | 11 | in place of summed hosts (22.0%, 2.4%, 11 of 11), and with 64 properties of t | cross_sector_type_shares.csv: eleven sectors | 11.0 | CALC | MATCH |  |
| 873 | §7.5, p. 19 | 64 | mmed hosts (22.0%, 2.4%, 11 of 11), and with 64 properties of the sector's co | cross_sector_company_properties.csv | 64 | CALC | MATCH |  |
| 874 | §7.5, p. 19 | 19.8 | le (Section 14), counted as company domains (19.8%, 2.1%, 10 of 11). The except | cross_sector_sensitivity.py (saved output) | 19.8 | SAVED | CANNOT RUN | agrees with the saved output; the script that prints it needs withheld data |
| 875 | §7.5, p. 19 | 2.1 | tion 14), counted as company domains (19.8%, 2.1%, 10 of 11). The exception is | cross_sector_sensitivity.py (saved output) | 2.1 | SAVED | CANNOT RUN | agrees with the saved output; the script that prints it needs withheld data |
| 876 | §7.5, p. 19 | 10 | 4), counted as company domains (19.8%, 2.1%, 10 of 11). The exception is Comm | cross_sector_sensitivity.py (saved output) | 10.0 | SAVED | CANNOT RUN | agrees with the saved output; the script that prints it needs withheld data |
| 877 | §7.5, p. 19 | 11 | unted as company domains (19.8%, 2.1%, 10 of 11). The exception is Communicat | cross_sector_type_shares.csv: eleven sectors | 11.0 | CALC | MATCH |  |
| 878 | §7.5, p. 19 | 20.2 | ounted as theirs, the Google views fall from 20.2% to 32.4% to 5.9% to 12.7%, a | cross_sector_sensitivity.py (saved output) | 20.2 | SAVED | CANNOT RUN | agrees with the saved output; the script that prints it needs withheld data |
| 879 | §7.5, p. 19 | 32.4 | theirs, the Google views fall from 20.2% to 32.4% to 5.9% to 12.7%, and Gemini | cross_sector_sensitivity.py (saved output) | 32.4 | SAVED | CANNOT RUN | agrees with the saved output; the script that prints it needs withheld data |
| 880 | §7.5, p. 19 | 5.9 | the Google views fall from 20.2% to 32.4% to 5.9% to 12.7%, and Gemini's 9.2% | cross_sector_sensitivity.py (saved output) | 5.9 | SAVED | CANNOT RUN | agrees with the saved output; the script that prints it needs withheld data |
| 881 | §7.5, p. 19 | 12.7 | le views fall from 20.2% to 32.4% to 5.9% to 12.7%, and Gemini's 9.2% exceeds A | cross_sector_sensitivity.py (saved output) | 12.7 | SAVED | CANNOT RUN | agrees with the saved output; the script that prints it needs withheld data |
| 882 | §7.5, p. 19 | 9.2 | 0.2% to 32.4% to 5.9% to 12.7%, and Gemini's 9.2% exceeds AI Mode on search qu | cross_sector_sensitivity.py (saved output) | 9.2 | SAVED | CANNOT RUN | agrees with the saved output; the script that prints it needs withheld data |
| 883 | §7.5, p. 19 | 100 | ueries. Restricting each export to its first 100, 250 or 500 rows gives Google | cross_sector_sensitivity.py (saved output) | 100.0 | SAVED | CANNOT RUN | row limit named in the saved line; agrees with the saved output; the script that prints it needs withheld data |
| 884 | §7.5, p. 19 | 250 | s. Restricting each export to its first 100, 250 or 500 rows gives Google medi | cross_sector_sensitivity.py (saved output) | 250.0 | SAVED | CANNOT RUN | row limit named in the saved line; agrees with the saved output; the script that prints it needs withheld data |
| 885 | §7.5, p. 19 | 500 | ricting each export to its first 100, 250 or 500 rows gives Google medians of | cross_sector_sensitivity.py (saved output) | 500.0 | SAVED | CANNOT RUN | row limit named in the saved line; agrees with the saved output; the script that prints it needs withheld data |
| 886 | §7.5, p. 19 | 30.6 | 100, 250 or 500 rows gives Google medians of 30.6%, 26.3% and 23.3% against 3.0 | cross_sector_sensitivity.py (saved output) | 30.6 | SAVED | CANNOT RUN | agrees with the saved output; the script that prints it needs withheld data |
| 887 | §7.5, p. 19 | 26.3 | 0 or 500 rows gives Google medians of 30.6%, 26.3% and 23.3% against 3.0%, 2.6% | cross_sector_sensitivity.py (saved output) | 26.3 | SAVED | CANNOT RUN | agrees with the saved output; the script that prints it needs withheld data |
| 888 | §7.5, p. 19 | 23.3 | ows gives Google medians of 30.6%, 26.3% and 23.3% against 3.0%, 2.6% and 2.3%. | cross_sector_sensitivity.py (saved output) | 23.3 | SAVED | CANNOT RUN | agrees with the saved output; the script that prints it needs withheld data |
| 889 | §7.5, p. 19 | 3.0 | le medians of 30.6%, 26.3% and 23.3% against 3.0%, 2.6% and 2.3%. Shares there | cross_sector_sensitivity.py (saved output) | 3.0 | SAVED | CANNOT RUN | agrees with the saved output; the script that prints it needs withheld data |
| 890 | §7.5, p. 19 | 2.6 | ians of 30.6%, 26.3% and 23.3% against 3.0%, 2.6% and 2.3%. Shares therefore f | cross_sector_sensitivity.py (saved output) | 2.6 | SAVED | CANNOT RUN | agrees with the saved output; the script that prints it needs withheld data |
| 891 | §7.5, p. 19 | 2.3 | 0.6%, 26.3% and 23.3% against 3.0%, 2.6% and 2.3%. Shares therefore fall as ro | cross_sector_sensitivity.py (saved output) | 2.3 | SAVED | CANNOT RUN | agrees with the saved output; the script that prints it needs withheld data |
| 892 | §7.5, p. 19 | 1,000 | refore fall as rows are added: truncation at 1,000 rows biases them upward, the | cross_sector_cells.csv: export_rows is 1000 in all 88 cells | 1000.0 | CALC | MATCH |  |
| 893 | §7.5, p. 19 | the ratio between the two groups stays near ten | t direction is unknown, while the ratio between the two groups stays near ten. Ranks 501 to 1,000 | cross_sector_sensitivity.py (saved output): 10.2, 10.1, 10.1 | agrees | SAVED | CANNOT RUN | statement in words; agrees with the saved output; the script that prints it needs withheld data |
| 894 | §7.5, p. 19 | 501 | between the two groups stays near ten. Ranks 501 to 1,000 carry a median 7.6% | section7_from_aggregates.py | 501.0 | RUN | MATCH | row range named in the printed line |
| 895 | §7.5, p. 19 | 1,000 | the two groups stays near ten. Ranks 501 to 1,000 carry a median 7.6% to 13.8% | section7_from_aggregates.py | 1000.0 | RUN | MATCH | row range named in the printed line |
| 896 | §7.5, p. 19 | 7.6 | near ten. Ranks 501 to 1,000 carry a median 7.6% to 13.8% of each export's in | section7_from_aggregates.py | 7.6 | RUN | MATCH |  |
| 897 | §7.5, p. 19 | 13.8 | n. Ranks 501 to 1,000 carry a median 7.6% to 13.8% of each export's incidences, | section7_from_aggregates.py | 13.8 | RUN | MATCH |  |
| 898 | §7.6, p. 19 | 31.3 | ntially unchanged (video and community share 31.3% to 30.1% on AI Overviews sea | section7_from_aggregates.py | 31.3 | RUN | MATCH |  |
| 899 | §7.6, p. 19 | 30.1 | nchanged (video and community share 31.3% to 30.1% on AI Overviews search queri | section7_from_aggregates.py | 30.1 | RUN | MATCH |  |
| 900 | §7.6, p. 19 | 1 | rviews search queries; YouTube's rank stayed 1 on AI Overviews and moved fro | section7_from_aggregates.py | 1.0 | RUN | MATCH |  |
| 901 | §7.6, p. 19 | 2 | rank stayed 1 on AI Overviews and moved from 2 to 1 on AI Mode prompts), mov | section7_from_aggregates.py | 2.0 | RUN | MATCH |  |
| 902 | §7.6, p. 19 | 1 | stayed 1 on AI Overviews and moved from 2 to 1 on AI Mode prompts), moved Pe | section7_from_aggregates.py | 1.0 | RUN | MATCH |  |
| 903 | §7.6, p. 19 | 6.2 | 1 on AI Mode prompts), moved Perplexity from 6.2% to 5.5% and Gemini from 15.0 | section7_from_aggregates.py | 6.2 | RUN | MATCH |  |
| 904 | §7.6, p. 19 | 5.5 | Mode prompts), moved Perplexity from 6.2% to 5.5% and Gemini from 15.0% to 13. | section7_from_aggregates.py | 5.5 | RUN | MATCH |  |
| 905 | §7.6, p. 19 | 15.0 | Perplexity from 6.2% to 5.5% and Gemini from 15.0% to 13.4%, and changed Copilo | section7_from_aggregates.py | 15.0 | RUN | MATCH |  |
| 906 | §7.6, p. 19 | 13.4 | y from 6.2% to 5.5% and Gemini from 15.0% to 13.4%, and changed Copilot's top n | section7_from_aggregates.py | 13.4 | RUN | MATCH |  |
| 907 | §7.6, p. 19 | 0.8 | s; without Industrials the ChatGPT median is 0.8%, P2 holds on ChatGPT and Cop | cross_sector_sensitivity.py (saved output) | 0.8 | SAVED | CANNOT RUN | agrees with the saved output; the script that prints it needs withheld data |
| 908 | §7.6, p. 19 | 10 | is 0.8%, P2 holds on ChatGPT and Copilot in 10 of 10 sectors and on Perplexi | cross_sector_sensitivity2.py (saved output) | 10.0 | SAVED | CANNOT RUN | agrees with the saved output; the script that prints it needs withheld data |
| 909 | §7.6, p. 19 | 10 | 8%, P2 holds on ChatGPT and Copilot in 10 of 10 sectors and on Perplexity in | cross_sector_sensitivity2.py (saved output) | 10.0 | SAVED | CANNOT RUN | agrees with the saved output; the script that prints it needs withheld data |
| 910 | §7.6, p. 19 | 6 | lot in 10 of 10 sectors and on Perplexity in 6 of 10, and P3 holds in 3 of 1 | cross_sector_sensitivity2.py (saved output) | 6.0 | SAVED | CANNOT RUN | agrees with the saved output; the script that prints it needs withheld data |
| 911 | §7.6, p. 19 | 10 | n 10 of 10 sectors and on Perplexity in 6 of 10, and P3 holds in 3 of 10. "Vi | cross_sector_sensitivity2.py (saved output) | 10.0 | SAVED | CANNOT RUN | agrees with the saved output; the script that prints it needs withheld data |
| 912 | §7.6, p. 19 | 3 | nd on Perplexity in 6 of 10, and P3 holds in 3 of 10. "Visa" also matched an | cross_sector_sensitivity2.py (saved output) | 3.0 | SAVED | CANNOT RUN | agrees with the saved output; the script that prints it needs withheld data |
| 913 | §7.6, p. 19 | 10 | Perplexity in 6 of 10, and P3 holds in 3 of 10. "Visa" also matched answers | cross_sector_sensitivity2.py (saved output) | 10.0 | SAVED | CANNOT RUN | agrees with the saved output; the script that prints it needs withheld data |
| 914 | §7.6, p. 19 | 2.2 | rder domains of the US government hold up to 2.2% of a Financials surface's in | cross_sector_sensitivity.py (saved output) | 2.2 | SAVED | CANNOT RUN | agrees with the saved output; the script that prints it needs withheld data |
| 915 | §7.6, p. 19 | 25 | t the domain level, by reading each sector's 25 most-cited non-company domain | cross_sector_ai_citation_study.md (A3) | 25.0 | FILE | MATCH |  |
| 916 | §7.6, p. 19 | 860 | ry sector equally, although cells range from 860 to 18,381,848 incidences (App | section7_from_aggregates.py | 860.0 | RUN | MATCH |  |
| 917 | §7.6, p. 19 | 18,381,848 | or equally, although cells range from 860 to 18,381,848 incidences (Appendix C gives | section7_from_aggregates.py | 18381848.0 | RUN | MATCH |  |
| 918 | §7.6, p. 19 | 4.6 | ar higher (19.4% to 31%; Section 2) than the 4.6% median video-and-community s | section7_from_aggregates.py | 4.6 | RUN | MATCH |  |
| 919 | §7.6, p. 19 | about ten times the pooled median share | e video and community domains about ten times the pooled median share of the other four s | 21.3 / 2.1 from section7_from_aggregates.py | agrees | RUN | MATCH | statement in words |
| 920 | §7.6, p. 19 | more than twice Gemini's | the other four surfaces, and more than twice Gemini's. If that holds outs | 21.3 / 9.2 from section7_from_aggregates.py | agrees | RUN | MATCH | statement in words |
| 921 | §8, p. 19 | 381 | uments recorded following the publication of 381 code pages and their hubs, on | section_code_pages_2026-10-14.csv | 381 | FILE | MATCH |  |
| 922 | Table 5, p. 20 | 2 | Table 5 | instrument_series_table5 CSV | 2.0 | CIRC | MATCH | circular: the CSV is parsed from this table; the dashboard read is not archived |
| 923 | Table 5, p. 20 | 210 | Table 5 | instrument_series_table5 CSV | 210.0 | CIRC | MATCH | circular: the CSV is parsed from this table; the dashboard read is not archived |
| 924 | Table 5, p. 20 | 365 | Table 5 | instrument_series_table5 CSV | 365.0 | CIRC | MATCH | circular: the CSV is parsed from this table; the dashboard read is not archived |
| 925 | Table 5, p. 20 | n/r | Table 5 | instrument_series_table5 CSV | n/r | CIRC | MATCH | not recorded in the paper and in the CSV |
| 926 | Table 5, p. 20 | 391 | Table 5 | instrument_series_table5 CSV | 391.0 | CIRC | MATCH | circular: the CSV is parsed from this table; the dashboard read is not archived |
| 927 | Table 5, p. 20 | 414 | Table 5 | instrument_series_table5 CSV | 414.0 | CIRC | MATCH | circular: the CSV is parsed from this table; the dashboard read is not archived |
| 928 | Table 5, p. 20 | 440 | Table 5 | instrument_series_table5 CSV | 440.0 | CIRC | MATCH | circular: the CSV is parsed from this table; the dashboard read is not archived |
| 929 | Table 5, p. 20 | 441 | Table 5 | instrument_series_table5 CSV | 441.0 | CIRC | MATCH | circular: the CSV is parsed from this table; the dashboard read is not archived |
| 930 | Table 5, p. 20 | 2 | Table 5 | instrument_series_table5 CSV | 2.0 | CIRC | MATCH | circular: the CSV is parsed from this table; the dashboard read is not archived |
| 931 | Table 5, p. 20 | 3,385 | Table 5 | instrument_series_table5 CSV | 3385.0 | CIRC | MATCH | circular: the CSV is parsed from this table; the dashboard read is not archived |
| 932 | Table 5, p. 20 | 14,905 | Table 5 | instrument_series_table5 CSV | 14905.0 | CIRC | MATCH | circular: the CSV is parsed from this table; the dashboard read is not archived |
| 933 | Table 5, p. 20 | 15,830 | Table 5 | instrument_series_table5 CSV | 15830.0 | CIRC | MATCH | circular: the CSV is parsed from this table; the dashboard read is not archived |
| 934 | Table 5, p. 20 | 20,326 | Table 5 | instrument_series_table5 CSV | 20326.0 | CIRC | MATCH | circular: the CSV is parsed from this table; the dashboard read is not archived |
| 935 | Table 5, p. 20 | 37,141 | Table 5 | instrument_series_table5 CSV | 37141.0 | CIRC | MATCH | circular: the CSV is parsed from this table; the dashboard read is not archived |
| 936 | Table 5, p. 20 | 43,302 | Table 5 | instrument_series_table5 CSV | 43302.0 | CIRC | MATCH | circular: the CSV is parsed from this table; the dashboard read is not archived |
| 937 | Table 5, p. 20 | 43,980 | Table 5 | instrument_series_table5 CSV | 43980.0 | CIRC | MATCH | circular: the CSV is parsed from this table; the dashboard read is not archived |
| 938 | Table 5, p. 20 | 0 | Table 5 | instrument_series_table5 CSV | 0.0 | CIRC | MATCH | circular: the CSV is parsed from this table; the dashboard read is not archived |
| 939 | Table 5, p. 20 | 727 | Table 5 | instrument_series_table5 CSV | 727.0 | CIRC | MATCH | circular: the CSV is parsed from this table; the dashboard read is not archived |
| 940 | Table 5, p. 20 | 1,801 | Table 5 | instrument_series_table5 CSV | 1801.0 | CIRC | MATCH | circular: the CSV is parsed from this table; the dashboard read is not archived |
| 941 | Table 5, p. 20 | 1,874 | Table 5 | instrument_series_table5 CSV | 1874.0 | CIRC | MATCH | circular: the CSV is parsed from this table; the dashboard read is not archived |
| 942 | Table 5, p. 20 | 2,649 | Table 5 | instrument_series_table5 CSV | 2649.0 | CIRC | MATCH | circular: the CSV is parsed from this table; the dashboard read is not archived |
| 943 | Table 5, p. 20 | 5,822 | Table 5 | instrument_series_table5 CSV | 5822.0 | CIRC | MATCH | circular: the CSV is parsed from this table; the dashboard read is not archived |
| 944 | Table 5, p. 20 | 8,753 | Table 5 | instrument_series_table5 CSV | 8753.0 | CIRC | MATCH | circular: the CSV is parsed from this table; the dashboard read is not archived |
| 945 | Table 5, p. 20 | 9,239 | Table 5 | instrument_series_table5 CSV | 9239.0 | CIRC | MATCH | circular: the CSV is parsed from this table; the dashboard read is not archived |
| 946 | Table 5, p. 20 | 1 | Table 5 | instrument_series_table5 CSV | 1.0 | CIRC | MATCH | circular: the CSV is parsed from this table; the dashboard read is not archived |
| 947 | Table 5, p. 20 | 1,494 | Table 5 | instrument_series_table5 CSV | 1494.0 | CIRC | MATCH | circular: the CSV is parsed from this table; the dashboard read is not archived |
| 948 | Table 5, p. 20 | 10,151 | Table 5 | instrument_series_table5 CSV | 10151.0 | CIRC | MATCH | circular: the CSV is parsed from this table; the dashboard read is not archived |
| 949 | Table 5, p. 20 | n/r | Table 5 | instrument_series_table5 CSV | n/r | CIRC | MATCH | not recorded in the paper and in the CSV |
| 950 | Table 5, p. 20 | 15,104 | Table 5 | instrument_series_table5 CSV | 15104.0 | CIRC | MATCH | circular: the CSV is parsed from this table; the dashboard read is not archived |
| 951 | Table 5, p. 20 | 28,733 | Table 5 | instrument_series_table5 CSV | 28733.0 | CIRC | MATCH | circular: the CSV is parsed from this table; the dashboard read is not archived |
| 952 | Table 5, p. 20 | 33,203 | Table 5 | instrument_series_table5 CSV | 33203.0 | CIRC | MATCH | circular: the CSV is parsed from this table; the dashboard read is not archived |
| 953 | Table 5, p. 20 | 33,560 | Table 5 | instrument_series_table5 CSV | 33560.0 | CIRC | MATCH | circular: the CSV is parsed from this table; the dashboard read is not archived |
| 954 | Table 5, p. 20 | 0 | Table 5 | instrument_series_table5 CSV | 0.0 | CIRC | MATCH | circular: the CSV is parsed from this table; the dashboard read is not archived |
| 955 | Table 5, p. 20 | 909 | Table 5 | instrument_series_table5 CSV | 909.0 | CIRC | MATCH | circular: the CSV is parsed from this table; the dashboard read is not archived |
| 956 | Table 5, p. 20 | 2,639 | Table 5 | instrument_series_table5 CSV | 2639.0 | CIRC | MATCH | circular: the CSV is parsed from this table; the dashboard read is not archived |
| 957 | Table 5, p. 20 | n/r | Table 5 | instrument_series_table5 CSV | n/r | CIRC | MATCH | not recorded in the paper and in the CSV |
| 958 | Table 5, p. 20 | 2,331 | Table 5 | instrument_series_table5 CSV | 2331.0 | CIRC | MATCH | circular: the CSV is parsed from this table; the dashboard read is not archived |
| 959 | Table 5, p. 20 | 2,336 | Table 5 | instrument_series_table5 CSV | 2336.0 | CIRC | MATCH | circular: the CSV is parsed from this table; the dashboard read is not archived |
| 960 | Table 5, p. 20 | 1,276 | Table 5 | instrument_series_table5 CSV | 1276.0 | CIRC | MATCH | circular: the CSV is parsed from this table; the dashboard read is not archived |
| 961 | Table 5, p. 20 | n/r | Table 5 | instrument_series_table5 CSV | n/r | CIRC | MATCH | not recorded in the paper and in the CSV |
| 962 | Table 5, p. 20 | 1 | Table 5 | total less the three reported bands | 1.0 | CALC | MATCH |  |
| 963 | Table 5, p. 20 | 255 | Table 5 | total less the three reported bands | 255.0 | CALC | MATCH |  |
| 964 | Table 5, p. 20 | 314 | Table 5 | total less the three reported bands | 314.0 | CALC | MATCH |  |
| 965 | Table 5, p. 20 | n/r | Table 5 | instrument_series_table5 CSV | n/r | CIRC | MATCH | not recorded in the paper and in the CSV |
| 966 | Table 5, p. 20 | 242 | Table 5 | total less the three reported bands | 242.0 | CALC | MATCH |  |
| 967 | Table 5, p. 20 | 250 | Table 5 | total less the three reported bands | 250.0 | CALC | MATCH |  |
| 968 | Table 5, p. 20 | 70 | Table 5 | total less the three reported bands | 70.0 | CALC | MATCH |  |
| 969 | Table 5, p. 20 | n/r | Table 5 | instrument_series_table5 CSV | n/r | CIRC | MATCH | not recorded in the paper and in the CSV |
| 970 | Table 5, p. 20 | 2 | Table 5 | instrument_series_table5 CSV | 2.0 | CIRC | MATCH | circular: the CSV is parsed from this table; the dashboard read is not archived |
| 971 | Table 5, p. 20 | 22,016 | Table 5 | instrument_series_table5 CSV | 22016.0 | CIRC | MATCH | circular: the CSV is parsed from this table; the dashboard read is not archived |
| 972 | Table 5, p. 20 | 51,517 | Table 5 | instrument_series_table5 CSV | 51517.0 | CIRC | MATCH | circular: the CSV is parsed from this table; the dashboard read is not archived |
| 973 | Table 5, p. 20 | ≈51,800 | Table 5 | instrument_series_table5 CSV | 51800.0 | CIRC | MATCH | circular: the CSV is parsed from this table; the dashboard read is not archived |
| 974 | Table 5, p. 20 | 92,897 | Table 5 | instrument_series_table5 CSV | 92897.0 | CIRC | MATCH | circular: the CSV is parsed from this table; the dashboard read is not archived |
| 975 | Table 5, p. 20 | 244,041 | Table 5 | instrument_series_table5 CSV | 244041.0 | CIRC | MATCH | circular: the CSV is parsed from this table; the dashboard read is not archived |
| 976 | Table 5, p. 20 | 221,933 | Table 5 | instrument_series_table5 CSV | 221933.0 | CIRC | MATCH | circular: the CSV is parsed from this table; the dashboard read is not archived |
| 977 | Table 5, p. 20 | n/r | Table 5 | instrument_series_table5 CSV | n/r | CIRC | MATCH | not recorded in the paper and in the CSV |
| 978 | Table 5, p. 20 | 0 | Table 5 | instrument_series_table5 CSV | 0.0 | CIRC | MATCH | circular: the CSV is parsed from this table; the dashboard read is not archived |
| 979 | Table 5, p. 20 | 1 | Table 5 | instrument_series_table5 CSV | 1.0 | CIRC | MATCH | circular: the CSV is parsed from this table; the dashboard read is not archived |
| 980 | Table 5, p. 20 | 19 | Table 5 | instrument_series_table5 CSV | 19.0 | CIRC | MATCH | circular: the CSV is parsed from this table; the dashboard read is not archived |
| 981 | Table 5, p. 20 | 19 | Table 5 | instrument_series_table5 CSV | 19.0 | CIRC | MATCH | circular: the CSV is parsed from this table; the dashboard read is not archived |
| 982 | Table 5, p. 20 | 415 | Table 5 | instrument_series_table5 CSV | 415.0 | CIRC | MATCH | circular: the CSV is parsed from this table; the dashboard read is not archived |
| 983 | Table 5, p. 20 | 828 | Table 5 | instrument_series_table5 CSV | 828.0 | CIRC | MATCH | circular: the CSV is parsed from this table; the dashboard read is not archived |
| 984 | Table 5, p. 20 | 909 | Table 5 | instrument_series_table5 CSV | 909.0 | CIRC | MATCH | circular: the CSV is parsed from this table; the dashboard read is not archived |
| 985 | Table 5, p. 20 | 913 | Table 5 | instrument_series_table5 CSV | 913.0 | CIRC | MATCH | circular: the CSV is parsed from this table; the dashboard read is not archived |
| 986 | Table 5, p. 20 | 0 | Table 5 | instrument_series_table5 CSV | 0.0 | CIRC | MATCH | circular: the CSV is parsed from this table; the dashboard read is not archived |
| 987 | Table 5, p. 20 | 1,603 | Table 5 | instrument_series_table5 CSV | 1603.0 | CIRC | MATCH | circular: the CSV is parsed from this table; the dashboard read is not archived |
| 988 | Table 5, p. 20 | 3,725 | Table 5 | instrument_series_table5 CSV | 3725.0 | CIRC | MATCH | circular: the CSV is parsed from this table; the dashboard read is not archived |
| 989 | Table 5, p. 20 | n/r | Table 5 | instrument_series_table5 CSV | n/r | CIRC | MATCH | not recorded in the paper and in the CSV |
| 990 | Table 5, p. 20 | 6,390 | Table 5 | instrument_series_table5 CSV | 6390.0 | CIRC | MATCH | circular: the CSV is parsed from this table; the dashboard read is not archived |
| 991 | Table 5, p. 20 | 10,266 | Table 5 | instrument_series_table5 CSV | 10266.0 | CIRC | MATCH | circular: the CSV is parsed from this table; the dashboard read is not archived |
| 992 | Table 5, p. 20 | 14,823 | Table 5 | instrument_series_table5 CSV | 14823.0 | CIRC | MATCH | circular: the CSV is parsed from this table; the dashboard read is not archived |
| 993 | Table 5, p. 20 | 17,206 | Table 5 | instrument_series_table5 CSV | 17206.0 | CIRC | MATCH | circular: the CSV is parsed from this table; the dashboard read is not archived |
| 994 | §8, p. 20 | It closes every full column | and not a fourth measurement. It closes every full column. The row is small, | Table 5: total less the three bands equals the derived row in all six full columns | agrees | CALC | MATCH | statement in words |
| 995 | §8, p. 20 | 37 | nguish them. **At the primary checkpoint**, 37 days after publication, the s | 26 July to 1 September 2026 by the calendar | 37.0 | CALC | MATCH |  |
| 996 | §8, p. 20 | 15,830 | 37 days after publication, the section held 15,830 ranking positions, 1,874 of t | instrument_series_table5_checkpoints.csv (parsed from Table 5 itself) | 15830.0 | CIRC | MATCH | circular: the CSV is parsed from the paper's own table; the dashboard read is not archived |
| 997 | §8, p. 20 | 1,874 | , the section held 15,830 ranking positions, 1,874 of them in positions 1 to 3, | instrument_series_table5_checkpoints.csv (parsed from Table 5 itself) | 1874.0 | CIRC | MATCH | circular: the CSV is parsed from the paper's own table; the dashboard read is not archived |
| 998 | §8, p. 20 | 51,800 | them in positions 1 to 3, with an estimated 51,800 monthly visits and nineteen r | instrument_series_table5_checkpoints.csv (parsed from Table 5 itself) | 51800.0 | CIRC | MATCH | circular: the CSV is parsed from the paper's own table; the dashboard read is not archived |
| 999 | §8, p. 20 | nineteen | with an estimated 51,800 monthly visits and nineteen referring domains. By day 77 | instrument_series_table5_checkpoints.csv (parsed from Table 5 itself) | 19.0 | CIRC | MATCH | circular: the CSV is parsed from the paper's own table; the dashboard read is not archived |
| 1000 | §8, p. 20 | 43,980 | ineteen referring domains. By day 77 it held 43,980 positions across 441 URLs hol | instrument_series_table5_checkpoints.csv (parsed from Table 5 itself) | 43980.0 | CIRC | MATCH | circular: the CSV is parsed from the paper's own table; the dashboard read is not archived |
| 1001 | §8, p. 20 | 441 | s. By day 77 it held 43,980 positions across 441 URLs holding at least one pos | instrument_series_table5_checkpoints.csv (parsed from Table 5 itself) | 441.0 | CIRC | MATCH | circular: the CSV is parsed from the paper's own table; the dashboard read is not archived |
| 1002 | §8, p. 20 | 29,000 | Ls holding at least one position, ranked for 29,000 keywords in one instrument an | single_reads_2026-10.csv | 29000.0 | FILE | MATCH | dashboard read, not archived |
| 1003 | §8, p. 20 | 58,586 | ed for 29,000 keywords in one instrument and 58,586 in the other, was recorded as | single_reads_2026-10.csv | 58586.0 | FILE | MATCH | dashboard read, not archived |
| 1004 | §8, p. 20 | 7,455 | as a cited source in Google AI Overviews on 7,455 keywords, and appeared in 17, | instrument_series_table3 CSV (parsed from Table 3 itself) | 7455.0 | CIRC | MATCH | circular: the CSV is parsed from the paper's own table; the dashboard read is not archived |
| 1005 | §8, p. 20 | 17,206 | Overviews on 7,455 keywords, and appeared in 17,206 stored AI answers. **Concent | instrument_series_table5_checkpoints.csv (parsed from Table 5 itself) | 17206.0 | CIRC | MATCH | circular: the CSV is parsed from the paper's own table; the dashboard read is not archived |
| 1006 | §8, p. 20 | 441 | tored AI answers. **Concentration.** Of the 441 URLs holding a position on 11 | instrument_series_table5_checkpoints.csv (parsed from Table 5 itself) | 441.0 | CIRC | MATCH | circular: the CSV is parsed from the paper's own table; the dashboard read is not archived |
| 1007 | §8, p. 20 | 22.8 | on 11 October, the ten highest-traffic carry 22.8% of estimated visits and the | single_reads_2026-10.csv | 22.8 | FILE | MATCH | dashboard read, not archived |
| 1008 | §8, p. 20 | 50 | carry 22.8% of estimated visits and the top 50 carry 64.9%, both from one in | single_reads_2026-10.csv | 50.0 | FILE | MATCH | stated in the quantity's name |
| 1009 | §8, p. 20 | 64.9 | .8% of estimated visits and the top 50 carry 64.9%, both from one instrument an | single_reads_2026-10.csv | 64.9 | FILE | MATCH | dashboard read, not archived |
| 1010 | §8, p. 20 | 441 | a universe selected by the outcome. Fifty of 441 is 11% of the pages carrying | instrument_series_table5_checkpoints.csv (parsed from Table 5 itself) | 441.0 | CIRC | MATCH | circular: the CSV is parsed from the paper's own table; the dashboard read is not archived |
| 1011 | §8, p. 20 | 11 | rse selected by the outcome. Fifty of 441 is 11% of the pages carrying about | arithmetic on the paper's own counts | 11.337868 | CALC | MATCH |  |
| 1012 | §8, p. 20 | 58,586 | the volume tools do not report.** Among the 58,586 US keywords, the lowest-traff | single_reads_2026-10.csv | 58586.0 | FILE | MATCH | dashboard read, not archived |
| 1013 | §8, p. 20 | 40 | s, numeric fragments and question forms with 40 to 170 reported searches a mo | single_reads_2026-10.csv | 40.0 | FILE | MATCH | dashboard read, not archived |
| 1014 | §8, p. 20 | 170 | eric fragments and question forms with 40 to 170 reported searches a month or | single_reads_2026-10.csv | 170.0 | FILE | MATCH | dashboard read, not archived |
| 1015 | §8, p. 20 | 105 | a month or none at all. The section ranks in 105 countries, with 18.5% of Ahre | single_reads_2026-10.csv | 105.0 | FILE | MATCH | dashboard read, not archived |
| 1016 | §8, p. 20 | 18.5 | ll. The section ranks in 105 countries, with 18.5% of Ahrefs-estimated visits f | single_reads_2026-10.csv | 18.5 | FILE | MATCH | dashboard read, not archived |
| 1017 | §9.1, p. 20 | 474 | t enumerate codes, cities and maps: New York 474 answers, California 337, Texa | single_reads_2026-10.csv | 474.0 | FILE | MATCH | dashboard read, not archived |
| 1018 | §9.1, p. 20 | 337 | s and maps: New York 474 answers, California 337, Texas 322, Florida 304, and | single_reads_2026-10.csv | 337.0 | FILE | MATCH | dashboard read, not archived |
| 1019 | §9.1, p. 20 | 322 | New York 474 answers, California 337, Texas 322, Florida 304, and the nationa | single_reads_2026-10.csv | 322.0 | FILE | MATCH | dashboard read, not archived |
| 1020 | §9.1, p. 20 | 304 | answers, California 337, Texas 322, Florida 304, and the national hub 294. Ea | single_reads_2026-10.csv | 304.0 | FILE | MATCH | dashboard read, not archived |
| 1021 | §9.1, p. 20 | 294 | Texas 322, Florida 304, and the national hub 294. Each exceeds any individual | single_reads_2026-10.csv | 294.0 | FILE | MATCH | dashboard read, not archived |
| 1022 | §9.1, p. 20 | Each exceeds any individual code page | 04, and the national hub 294. Each exceeds any individual code page: 214 Dallas 238, 78 | single_reads_2026-10.csv: smallest hub 294, largest code page 238 | agrees | FILE | MATCH | statement in words |
| 1023 | §9.1, p. 20 | 238 | exceeds any individual code page: 214 Dallas 238, 786 Miami 228, 404 Atlanta 2 | single_reads_2026-10.csv | 238.0 | FILE | MATCH | dashboard read, not archived |
| 1024 | §9.1, p. 20 | 228 | ividual code page: 214 Dallas 238, 786 Miami 228, 404 Atlanta 218 (Figure 9). | single_reads_2026-10.csv | 228.0 | FILE | MATCH | dashboard read, not archived |
| 1025 | §9.1, p. 20 | 218 | : 214 Dallas 238, 786 Miami 228, 404 Atlanta 218 (Figure 9). A hub lists many | single_reads_2026-10.csv | 218.0 | FILE | MATCH | dashboard read, not archived |
| 1026 | §9.1, p. 20 | per code it lists, a state hub is cited less often than the most-cited code pages | questions about all of them: per code it lists, a state hub is cited less often than the most-cited code pages. The observation is | section_code_pages_2026-10-14.csv: NY 20.6, CA 8.2, TX 11.1, FL 13.2 answers per code against 238 | agrees | CALC | MATCH | statement in words |
| 1027 | Figure 9, p. 20 | 474 | printed inside fig5_cited.pdf | single_reads_2026-10.csv | 474.0 | FILE | MATCH | label in the shipped figure; the figure script reruns to identical bytes (PNG) |
| 1028 | Figure 9, p. 20 | 337 | printed inside fig5_cited.pdf | single_reads_2026-10.csv | 337.0 | FILE | MATCH | label in the shipped figure; the figure script reruns to identical bytes (PNG) |
| 1029 | Figure 9, p. 20 | 322 | printed inside fig5_cited.pdf | single_reads_2026-10.csv | 322.0 | FILE | MATCH | label in the shipped figure; the figure script reruns to identical bytes (PNG) |
| 1030 | Figure 9, p. 20 | 304 | printed inside fig5_cited.pdf | single_reads_2026-10.csv | 304.0 | FILE | MATCH | label in the shipped figure; the figure script reruns to identical bytes (PNG) |
| 1031 | Figure 9, p. 20 | 294 | printed inside fig5_cited.pdf | single_reads_2026-10.csv | 294.0 | FILE | MATCH | label in the shipped figure; the figure script reruns to identical bytes (PNG) |
| 1032 | Figure 9, p. 20 | 238 | printed inside fig5_cited.pdf | single_reads_2026-10.csv | 238.0 | FILE | MATCH | label in the shipped figure; the figure script reruns to identical bytes (PNG) |
| 1033 | Figure 9, p. 20 | 228 | printed inside fig5_cited.pdf | single_reads_2026-10.csv | 228.0 | FILE | MATCH | label in the shipped figure; the figure script reruns to identical bytes (PNG) |
| 1034 | Figure 9, p. 20 | 218 | printed inside fig5_cited.pdf | single_reads_2026-10.csv | 218.0 | FILE | MATCH | label in the shipped figure; the figure script reruns to identical bytes (PNG) |
| 1035 | §9.2, p. 21 | 13 | two voice vendors, at Domain Ratings between 13 and 83. Wikipedia, at 97, is | single_reads_2026-10.csv | 13.0 | FILE | MATCH | dashboard read, not archived |
| 1036 | §9.2, p. 21 | 83 | ce vendors, at Domain Ratings between 13 and 83. Wikipedia, at 97, is co-cite | single_reads_2026-10.csv | 83.0 | FILE | MATCH | dashboard read, not archived |
| 1037 | §9.2, p. 21 | 97 | ain Ratings between 13 and 83. Wikipedia, at 97, is co-cited in roughly 11,00 | single_reads_2026-10.csv | 97.0 | FILE | MATCH | dashboard read, not archived |
| 1038 | §9.2, p. 21 | 11,000 | 83. Wikipedia, at 97, is co-cited in roughly 11,000 of the answers that cite the | single_reads_2026-10.csv (about 11,000) | 11000.0 | FILE | MATCH | dashboard read, not archived |
| 1039 | §9.2, p. 21 | 9 | arriers of comparable authority are co-cited 9 times (Domain Rating 91) and | single_reads_2026-10.csv | 9.0 | FILE | MATCH | dashboard read, not archived |
| 1040 | §9.2, p. 21 | 91 | uthority are co-cited 9 times (Domain Rating 91) and 240 times (Domain Rating | single_reads_2026-10.csv | 91.0 | FILE | MATCH | dashboard read, not archived |
| 1041 | §9.2, p. 21 | 240 | are co-cited 9 times (Domain Rating 91) and 240 times (Domain Rating 87), aga | single_reads_2026-10.csv | 240.0 | FILE | MATCH | dashboard read, not archived |
| 1042 | §9.2, p. 21 | 87 | main Rating 91) and 240 times (Domain Rating 87), against the section's 17,20 | single_reads_2026-10.csv | 87.0 | FILE | MATCH | dashboard read, not archived |
| 1043 | §9.2, p. 21 | 17,206 | es (Domain Rating 87), against the section's 17,206. Neither published a page per | instrument_series_table5_checkpoints.csv (parsed from Table 5 itself) | 17206.0 | CIRC | MATCH | circular: the CSV is parsed from the paper's own table; the dashboard read is not archived |
| 1044 | §10, p. 21 | nineteen | mains through 31 July, one on 10 August, and nineteen on 25 August and still ninete | instrument_series_table5_checkpoints.csv (parsed from Table 5 itself) | 19.0 | CIRC | MATCH | circular: the CSV is parsed from the paper's own table; the dashboard read is not archived |
| 1045 | §10, p. 21 | nineteen | August, and nineteen on 25 August and still nineteen on 1 September, by which date | instrument_series_table5_checkpoints.csv (parsed from Table 5 itself) | 19.0 | CIRC | MATCH | circular: the CSV is parsed from the paper's own table; the dashboard read is not archived |
| 1046 | §10, p. 21 | 15,830 | n 1 September, by which date it already held 15,830 ranking positions. The refer | instrument_series_table5_checkpoints.csv (parsed from Table 5 itself) | 15830.0 | CIRC | MATCH | circular: the CSV is parsed from the paper's own table; the dashboard read is not archived |
| 1047 | §10, p. 21 | 913 | 11 October is reported by the instrument as 913, while the same instrument's | single_reads_2026-10.csv | 913.0 | FILE | MATCH | dashboard read, not archived |
| 1048 | §10, p. 21 | 909 | ile the same instrument's daily series gives 909 at day 75 and its new-and-los | instrument_series_table5_checkpoints.csv (parsed from Table 5 itself) | 909.0 | CIRC | MATCH | circular: the CSV is parsed from the paper's own table; the dashboard read is not archived |
| 1049 | §10, p. 21 | 917 | its new-and-lost report for September gives 917 new against 95 lost, which wi | single_reads_2026-10.csv | 917.0 | FILE | MATCH | dashboard read, not archived |
| 1050 | §10, p. 21 | 95 | t report for September gives 917 new against 95 lost, which with nineteen at | single_reads_2026-10.csv | 95.0 | FILE | MATCH | dashboard read, not archived |
| 1051 | §10, p. 21 | nineteen | er gives 917 new against 95 lost, which with nineteen at day 37 implies about 841 a | instrument_series_table5_checkpoints.csv (parsed from Table 5 itself) | 19.0 | CIRC | MATCH | circular: the CSV is parsed from the paper's own table; the dashboard read is not archived |
| 1052 | §10, p. 21 | 841 | which with nineteen at day 37 implies about 841 at the end of September. The | arithmetic on the paper's own counts | 841 | CALC | MATCH |  |
| 1053 | §10, p. 21 | nineteen | here turns on the exact count; the shape is nineteen through day 37, several hundr | instrument_series_table5_checkpoints.csv (parsed from Table 5 itself) | 19.0 | CIRC | MATCH | circular: the CSV is parsed from the paper's own table; the dashboard read is not archived |
| 1054 | §10, p. 21 | 61.9 | s not in doubt. They are automated networks: 61.9% .info, 26.4% .asia, 10.2% .x | single_reads_2026-10.csv | 61.9 | FILE | MATCH | dashboard read, not archived |
| 1055 | §10, p. 21 | 26.4 | t. They are automated networks: 61.9% .info, 26.4% .asia, 10.2% .xyz, every lin | single_reads_2026-10.csv | 26.4 | FILE | MATCH | dashboard read, not archived |
| 1056 | §10, p. 21 | 10.2 | utomated networks: 61.9% .info, 26.4% .asia, 10.2% .xyz, every linking page at | single_reads_2026-10.csv | 10.2 | FILE | MATCH | dashboard read, not archived |
| 1057 | §10, p. 21 | 80 | link sellers. The second instrument indexes 80 referring domains for the sub | single_reads_2026-10.csv | 80.0 | FILE | MATCH | dashboard read, not archived |
| 1058 | §10, p. 21 | 88 | exes 80 referring domains for the subfolder, 88% from domains at Authority Sc | single_reads_2026-10.csv | 88.0 | FILE | MATCH | dashboard read, not archived |
| 1059 | §10, p. 21 | 75 | 88% from domains at Authority Score 0–10 and 75% on .xyz. ### 10.1 What the | single_reads_2026-10.csv | 75.0 | FILE | MATCH | dashboard read, not archived |
| 1060 | Table 6, p. 22 | 0 | Table 6 | Table 5 referring domains | 0.0 | CALC | MATCH |  |
| 1061 | Table 6, p. 22 | 1 | Table 6 | Table 5 referring domains | 1.0 | CALC | MATCH |  |
| 1062 | Table 6, p. 22 | 1 | Table 6 | difference of Table 5 referring domains | 1.0 | CALC | MATCH |  |
| 1063 | Table 6, p. 22 | 3,383 | Table 6 | difference of Table 5 positions | 3383.0 | CALC | MATCH |  |
| 1064 | Table 6, p. 22 | 226 | Table 6 | positions gained over the interval's days | 225.533333 | CALC | MATCH |  |
| 1065 | Table 6, p. 22 | 1 | Table 6 | Table 5 referring domains | 1.0 | CALC | MATCH |  |
| 1066 | Table 6, p. 22 | 19 | Table 6 | Table 5 referring domains | 19.0 | CALC | MATCH |  |
| 1067 | Table 6, p. 22 | 18 | Table 6 | difference of Table 5 referring domains | 18.0 | CALC | MATCH |  |
| 1068 | Table 6, p. 22 | 11,520 | Table 6 | difference of Table 5 positions | 11520.0 | CALC | MATCH |  |
| 1069 | Table 6, p. 22 | 768 | Table 6 | positions gained over the interval's days | 768.0 | CALC | MATCH |  |
| 1070 | Table 6, p. 22 | 19 | Table 6 | Table 5 referring domains | 19.0 | CALC | MATCH |  |
| 1071 | Table 6, p. 22 | 19 | Table 6 | Table 5 referring domains | 19.0 | CALC | MATCH |  |
| 1072 | Table 6, p. 22 | 0 | Table 6 | difference of Table 5 referring domains | 0.0 | CALC | MATCH |  |
| 1073 | Table 6, p. 22 | 925 | Table 6 | difference of Table 5 positions | 925.0 | CALC | MATCH |  |
| 1074 | Table 6, p. 22 | 132 | Table 6 | positions gained over the interval's days | 132.142857 | CALC | MATCH |  |
| 1075 | Table 6, p. 22 | 19 | Table 6 | Table 5 referring domains | 19.0 | CALC | MATCH |  |
| 1076 | Table 6, p. 22 | 415 | Table 6 | Table 5 referring domains | 415.0 | CALC | MATCH |  |
| 1077 | Table 6, p. 22 | 396 | Table 6 | difference of Table 5 referring domains | 396.0 | CALC | MATCH |  |
| 1078 | Table 6, p. 22 | 4,496 | Table 6 | difference of Table 5 positions | 4496.0 | CALC | MATCH |  |
| 1079 | Table 6, p. 22 | 562 | Table 6 | positions gained over the interval's days | 562.0 | CALC | MATCH |  |
| 1080 | Table 6, p. 22 | 415 | Table 6 | Table 5 referring domains | 415.0 | CALC | MATCH |  |
| 1081 | Table 6, p. 22 | 828 | Table 6 | Table 5 referring domains | 828.0 | CALC | MATCH |  |
| 1082 | Table 6, p. 22 | 413 | Table 6 | difference of Table 5 referring domains | 413.0 | CALC | MATCH |  |
| 1083 | Table 6, p. 22 | 16,815 | Table 6 | difference of Table 5 positions | 16815.0 | CALC | MATCH |  |
| 1084 | Table 6, p. 22 | 1,121 | Table 6 | positions gained over the interval's days | 1121.0 | CALC | MATCH |  |
| 1085 | Table 6, p. 22 | 828 | Table 6 | Table 5 referring domains | 828.0 | CALC | MATCH |  |
| 1086 | Table 6, p. 22 | 909 | Table 6 | Table 5 referring domains | 909.0 | CALC | MATCH |  |
| 1087 | Table 6, p. 22 | 81 | Table 6 | difference of Table 5 referring domains | 81.0 | CALC | MATCH |  |
| 1088 | Table 6, p. 22 | 6,161 | Table 6 | difference of Table 5 positions | 6161.0 | CALC | MATCH |  |
| 1089 | Table 6, p. 22 | 411 | Table 6 | positions gained over the interval's days | 410.733333 | CALC | MATCH |  |
| 1090 | Figure 10, p. 22 | 15,830 | printed inside fig6_positions.pdf | instrument_series_table5_checkpoints.csv (parsed from Table 5 itself) | 15830.0 | CIRC | MATCH | label in the shipped figure; the figure script reruns to identical bytes (PNG) |
| 1091 | Figure 10, p. 22 | 43,980 | printed inside fig6_positions.pdf | instrument_series_table5_checkpoints.csv (parsed from Table 5 itself) | 43980.0 | CIRC | MATCH | label in the shipped figure; the figure script reruns to identical bytes (PNG) |
| 1092 | Figure 10, p. 22 | 226 | printed inside fig6_positions.pdf | (3,385 - 2) / 15, from Table 5 | 226.0 | CALC | MATCH | label in the shipped figure; the figure script reruns to identical bytes (PNG) |
| 1093 | Figure 10, p. 22 | 768 | printed inside fig6_positions.pdf | (14,905 - 3,385) / 15, from Table 5 | 768.0 | CALC | MATCH | label in the shipped figure; the figure script reruns to identical bytes (PNG) |
| 1094 | Figure 10, p. 22 | 132 | printed inside fig6_positions.pdf | (15,830 - 14,905) / 7, from Table 5 | 132.0 | CALC | MATCH | label in the shipped figure; the figure script reruns to identical bytes (PNG) |
| 1095 | Figure 10, p. 22 | 562 | printed inside fig6_positions.pdf | (20,326 - 15,830) / 8, from Table 5 | 562.0 | CALC | MATCH | label in the shipped figure; the figure script reruns to identical bytes (PNG) |
| 1096 | Figure 10, p. 22 | 1121 | printed inside fig6_positions.pdf | (37,141 - 20,326) / 15, from Table 5 | 1121.0 | CALC | MATCH | label in the shipped figure; the figure script reruns to identical bytes (PNG) |
| 1097 | Figure 10, p. 22 | 411 | printed inside fig6_positions.pdf | (43,302 - 37,141) / 15, from Table 5 | 411.0 | CALC | MATCH | label in the shipped figure; the figure script reruns to identical bytes (PNG) |
| 1098 | Figure 10, p. 22 | 415 | printed inside fig6_positions.pdf | instrument_series_table5_checkpoints.csv (parsed from Table 5 itself) | 415.0 | CIRC | MATCH | label in the shipped figure; the figure script reruns to identical bytes (PNG) |
| 1099 | Figure 10, p. 22 | 828 | printed inside fig6_positions.pdf | instrument_series_table5_checkpoints.csv (parsed from Table 5 itself) | 828.0 | CIRC | MATCH | label in the shipped figure; the figure script reruns to identical bytes (PNG) |
| 1100 | Figure 10, p. 22 | 909 | printed inside fig6_positions.pdf | instrument_series_table5_checkpoints.csv (parsed from Table 5 itself) | 909.0 | CIRC | MATCH | label in the shipped figure; the figure script reruns to identical bytes (PNG) |
| 1101 | §10.1, p. 22 | 77 | Ranking positions and the link profile over 77 days. Upper panel: ranking po | 26 July to 11 October 2026 by the calendar | 77.0 | CALC | MATCH |  |
| 1102 | §10.1, p. 22 | 984 | that are not checkpoints in Table 5: day 6 (984 positions, 186 in 1–3) and da | single_reads_2026-10.csv | 984.0 | FILE | MATCH | dashboard read, not archived |
| 1103 | §10.1, p. 22 | 186 | heckpoints in Table 5: day 6 (984 positions, 186 in 1–3) and day 67 (38,801 an | single_reads_2026-10.csv | 186.0 | FILE | MATCH | dashboard read, not archived |
| 1104 | §10.1, p. 22 | 38,801 | ay 6 (984 positions, 186 in 1–3) and day 67 (38,801 and 6,942).](fig6_positions.p | single_reads_2026-10.csv | 38801.0 | FILE | MATCH | dashboard read, not archived |
| 1105 | §10.1, p. 22 | 6,942 | ositions, 186 in 1–3) and day 67 (38,801 and 6,942).](fig6_positions.pdf) Of th | single_reads_2026-10.csv | 6942.0 | FILE | MATCH | dashboard read, not archived |
| 1106 | §10.1, p. 21 | 43,302 | 801 and 6,942).](fig6_positions.pdf) Of the 43,302 positions held at day 75, 15, | instrument_series_table5_checkpoints.csv (parsed from Table 5 itself) | 43302.0 | CIRC | MATCH | circular: the CSV is parsed from the paper's own table; the dashboard read is not archived |
| 1107 | §10.1, p. 21 | 15,830 | df) Of the 43,302 positions held at day 75, 15,830 (36.6%) were held at day 37 a | instrument_series_table5_checkpoints.csv (parsed from Table 5 itself) | 15830.0 | CIRC | MATCH | circular: the CSV is parsed from the paper's own table; the dashboard read is not archived |
| 1108 | §10.1, p. 21 | 36.6 | the 43,302 positions held at day 75, 15,830 (36.6%) were held at day 37 and 27, | arithmetic on the paper's own counts | 36.557203 | CALC | MATCH |  |
| 1109 | §10.1, p. 21 | 27,472 | y 75, 15,830 (36.6%) were held at day 37 and 27,472 (63.4%) were acquired after t | 43,302 - 15,830 | 27472.0 | CALC | MATCH |  |
| 1110 | §10.1, p. 21 | 63.4 | ,830 (36.6%) were held at day 37 and 27,472 (63.4%) were acquired after the net | arithmetic on the paper's own counts | 63.442797 | CALC | MATCH |  |
| 1111 | §10.1, p. 21 | 53.1 | t share is itself bounded rather than exact: 53.1% to 63.4%. For AI answers, da | arithmetic on the paper's own counts | 53.059905 | CALC | MATCH |  |
| 1112 | §10.1, p. 21 | 63.4 | s itself bounded rather than exact: 53.1% to 63.4%. For AI answers, day 37 is n | arithmetic on the paper's own counts | 63.442797 | CALC | MATCH |  |
| 1113 | §10.1, p. 21 | 56.9 | orded, so the corresponding share is bounded 56.9% to 74.9%. **What survives.* | arithmetic on the paper's own counts | 56.891318 | CALC | MATCH |  |
| 1114 | §10.1, p. 21 | 74.9 | the corresponding share is bounded 56.9% to 74.9%. **What survives.** A resul | arithmetic on the paper's own counts | 74.870134 | CALC | MATCH |  |
| 1115 | §10.1, p. 21 | 15,830 | 9% to 74.9%. **What survives.** A result of 15,830 ranking positions and 1,874 t | instrument_series_table5_checkpoints.csv (parsed from Table 5 itself) | 15830.0 | CIRC | MATCH | circular: the CSV is parsed from the paper's own table; the dashboard read is not archived |
| 1116 | §10.1, p. 21 | 1,874 | .** A result of 15,830 ranking positions and 1,874 top-three positions was estab | instrument_series_table5_checkpoints.csv (parsed from Table 5 itself) | 1874.0 | CIRC | MATCH | circular: the CSV is parsed from the paper's own table; the dashboard read is not archived |
| 1117 | §10.1, p. 21 | nineteen | 874 top-three positions was established with nineteen referring domains, a count un | instrument_series_table5_checkpoints.csv (parsed from Table 5 itself) | 19.0 | CIRC | MATCH | circular: the CSV is parsed from the paper's own table; the dashboard read is not archived |
| 1118 | §10.1, p. 21 | nineteen | not show that links played no part, because nineteen referring domains are not non | instrument_series_table5_checkpoints.csv (parsed from Table 5 itself) | 19.0 | CIRC | MATCH | circular: the CSV is parsed from the paper's own table; the dashboard read is not archived |
| 1119 | §10.1, p. 21 | 768 | as showing it.** The fastest clean interval, 768 a day across days 15 to 30, i | (14,905 - 3,385) / 15, from Table 5 | 768.0 | CALC | MATCH |  |
| 1120 | §10.1, p. 21 | 37 | interval, 768 a day across days 15 to 30, is 37% faster than the 562 a day of | arithmetic on the paper's own counts | 36.654804 | CALC | MATCH |  |
| 1121 | §10.1, p. 21 | 562 | across days 15 to 30, is 37% faster than the 562 a day of the arrival interval | (20,326 - 15,830) / 8, from Table 5 | 562.0 | CALC | MATCH |  |
| 1122 | §10.1, p. 21 | 132 | 2 a day of the arrival interval. Reading the 132-a-day trough immediately befo | (15,830 - 14,905) / 7, from Table 5 | 132.0 | CALC | MATCH |  |
| 1123 | §10.1, p. 21 | 441 | oes not survive showing all six intervals. A 441-page section entering an inde | instrument_series_table5_checkpoints.csv (parsed from Table 5 itself) | 441.0 | CIRC | MATCH | circular: the CSV is parsed from the paper's own table; the dashboard read is not archived |
| 1124 | Table 7, p. 23 | 3 | Table 7 | none | None | NONE | CANNOT RUN | the author's reconstruction from project records; no source in the bundle |
| 1125 | Table 7, p. 23 | 2 | Table 7 | none | None | NONE | CANNOT RUN | the author's reconstruction from project records; no source in the bundle |
| 1126 | Table 7, p. 23 | 0 | Table 7 | none | None | NONE | CANNOT RUN | the author's reconstruction from project records; no source in the bundle |
| 1127 | Table 7, p. 23 | 0 | Table 7 | none | None | NONE | CANNOT RUN | the author's reconstruction from project records; no source in the bundle |
| 1128 | Table 7, p. 23 | 6,000 | Table 7 | none | None | NONE | CANNOT RUN | the author's reconstruction from project records; no source in the bundle |
| 1129 | §11.2, p. 23 | thirteen | ent collected no first-party surface: of the thirteen demand-surface types the rele | ufi repository (not in the bundle) | None | NONE | CANNOT RUN | needs the ufi repository, which is not in the bundle (the paper cites it at a public URL; not fetched here) |
| 1130 | §11.2, p. 23 | four | synthetic records, flagged as synthetic, on four of the thirteen surface types | ufi repository (not in the bundle) | None | NONE | CANNOT RUN | needs the ufi repository, which is not in the bundle (the paper cites it at a public URL; not fetched here) |
| 1131 | §11.2, p. 23 | thirteen | ecords, flagged as synthetic, on four of the thirteen surface types, and untested o | ufi repository (not in the bundle) | None | NONE | CANNOT RUN | needs the ufi repository, which is not in the bundle (the paper cites it at a public URL; not fetched here) |
| 1132 | §12, p. 23 | 2.94 | re, which differ by a factor that falls from 2.94 to 1.34; both are reported, a | arithmetic on Table 3 / its released CSV | 2.93617 | CALC | MATCH |  |
| 1133 | §12, p. 23 | 1.34 | h differ by a factor that falls from 2.94 to 1.34; both are reported, and a com | arithmetic on Table 3 / its released CSV | 1.343796 | CALC | MATCH |  |
| 1134 | §12, p. 23 | twelve | on the territory pairing. External validity: twelve purposively chosen prefixes o | data/analyze.py | 12.0 | RUN | MATCH |  |
| 1135 | §12, p. 23 | 77 | ixes on one domain, one of them followed for 77 days; one vendor pair; one re | 26 July to 11 October 2026 by the calendar | 77.0 | CALC | MATCH |  |
| 1136 | §12, p. 23 | about two in three correct | easured but modest precision (about two in three correct, half for single-wo | r2_link_check.py: 65.0% to 66.8% | agrees | RUN | MATCH | statement in words |
| 1137 | §12, p. 23 | half for single-word labels | (about two in three correct, half for single-word labels; judged by blind AI | r2_link_check.py: 48.0% and 50.0% | agrees | RUN | MATCH | statement in words |
| 1138 | §12, p. 23 | 53.1 | sponded. The automated link network: between 53.1% and 63.4% of day-75 position | arithmetic on the paper's own counts | 53.059905 | CALC | MATCH |  |
| 1139 | §12, p. 23 | 63.4 | he automated link network: between 53.1% and 63.4% of day-75 positions postdate | arithmetic on the paper's own counts | 63.442797 | CALC | MATCH |  |
| 1140 | §12, p. 24 | 77 | industry, one class, a top-authority domain, 77 days, six stated conditions. | 26 July to 11 October 2026 by the calendar | 77.0 | CALC | MATCH |  |
| 1141 | §13, p. 24 | six | a US state or the District of Columbia; the six territory codes without pages | wikipedia_demand_372.md ('excluding the six territory codes') | 6.0 | FILE | MATCH |  |
| 1142 | §13, p. 24 | 1.2 | of the individual code pages they enumerate (1.2 to 2.0 times the most-cited c | arithmetic on Section 9.1's counts | 1.235294 | CALC | MATCH |  |
| 1143 | §13, p. 24 | 2.0 | individual code pages they enumerate (1.2 to 2.0 times the most-cited code pag | arithmetic on Section 9.1's counts | 1.991597 | CALC | MATCH |  |
| 1144 | §13, p. 24 | 924 | the set with its digest. The example ships a 924-query demonstration over the | ufi repository (not in the bundle) | None | NONE | CANNOT RUN | needs the ufi repository, which is not in the bundle (the paper cites it at a public URL; not fetched here) |
| 1145 | §13, p. 24 | 66 | ple ships a 924-query demonstration over the 66 codes in its registry extract | ufi repository (not in the bundle) | None | NONE | CANNOT RUN | needs the ufi repository, which is not in the bundle (the paper cites it at a public URL; not fetched here) |
| 1146 | §13, p. 24 | f05ce279942be5f8 | 66 codes in its registry extract, at digest `f05ce279942be5f8`; the set for the full class | ufi repository (not in the bundle) | None | NONE | CANNOT RUN | needs the ufi repository, which is not in the bundle (the paper cites it at a public URL; not fetched here) |
| 1147 | §13, p. 24 | 0.5 | s. Five scoring parameters are locked: **α = 0.5, β = 0.5, damping = 0.85, at | ufi repository (not in the bundle) | None | NONE | CANNOT RUN | needs the ufi repository, which is not in the bundle (the paper cites it at a public URL; not fetched here) |
| 1148 | §13, p. 24 | 0.5 | coring parameters are locked: **α = 0.5, β = 0.5, damping = 0.85, at least thr | ufi repository (not in the bundle) | None | NONE | CANNOT RUN | needs the ufi repository, which is not in the bundle (the paper cites it at a public URL; not fetched here) |
| 1149 | §13, p. 24 | 0.85 | rs are locked: **α = 0.5, β = 0.5, damping = 0.85, at least three phrasings per | ufi repository (not in the bundle) | None | NONE | CANNOT RUN | needs the ufi repository, which is not in the bundle (the paper cites it at a public URL; not fetched here) |
| 1150 | §13, p. 24 | 7290a2235d8de05f | ion and a mean class aggregate, lock digest `7290a2235d8de05f`, locked 12 October 2026**. T | ufi repository (not in the bundle) | None | NONE | CANNOT RUN | needs the ufi repository, which is not in the bundle (the paper cites it at a public URL; not fetched here) |
| 1151 | §13, p. 24 | 372 | e its outcomes were read.** Every one of the 372 geographic codes in service r | wiki_demand_analysis.py | 372.0 | RUN | MATCH |  |
| 1152 | §13, p. 24 | 971,506 | est); the stamp is anchored in Bitcoin block 971,506, mined at 04:05 UTC on 15 Oct | protocols_manifest and framework manifest .ots proofs, read here; merkle root equals the block's | 971506.0 | CALC | MATCH |  |
| 1153 | §13, p. 24 | 04:05 | anchored in Bitcoin block 971,506, mined at 04:05 UTC on 15 October 2026. Earli | blockstream.info, block 971,506 (04:05:42 UTC) | 04:05 | BLOCK | MATCH | merkle root equal to the proof's digest |
| 1154 | §13, p. 24 | 971,522 | est and anchored separately in Bitcoin block 971,522 (06:10 UTC on 15 October 2026 | framework amendment .ots proof, read here; merkle root equals the block's | 971522.0 | CALC | MATCH |  |
| 1155 | §13, p. 24 | 06:10 | nchored separately in Bitcoin block 971,522 (06:10 UTC on 15 October 2026), reco | blockstream.info, block 971,522 (06:10:20 UTC) | 06:10 | BLOCK | MATCH | merkle root equal to the proof's digest |
| 1156 | §13, p. 25 | eleven | ion of Measurement 3 (Section 7).** The same eleven sectors and eight surfaces at | cross_sector_type_shares.csv: eleven sectors | 11.0 | CALC | MATCH |  |
| 1157 | §13, p. 25 | eight | 3 (Section 7).** The same eleven sectors and eight surfaces at the level of the | cross_sector_type_shares.csv: eight surfaces | 8.0 | CALC | MATCH |  |
| 1158 | §13, p. 25 | 10,000 | m. Amendment A1 fixed a sampling rule of the 10,000 highest-volume prompts per se | cross_sector_ai_citation_study.md (A1) | 10000.0 | FILE | MATCH |  |
| 1159 | §13, p. 25 | 10,000 | s no volume sort, the exports took the first 10,000 rows in the vendor's default | none | None | NONE | CANNOT RUN | the stopped prompt-level exports are not in the bundle |
| 1160 | §13, p. 25 | 14 | ter two small sectors, Energy and Utilities (14 of 88 exports, 44,463 answers | cross_sector_ai_citation_study.md | 14.0 | FILE | MATCH |  |
| 1161 | §13, p. 25 | 88 | o small sectors, Energy and Utilities (14 of 88 exports, 44,463 answers), whe | 11 sectors x 8 surfaces | 88.0 | CALC | MATCH |  |
| 1162 | §13, p. 25 | 44,463 | ors, Energy and Utilities (14 of 88 exports, 44,463 answers), when the vendor's t | cross_sector_ai_citation_study.md | 44463.0 | FILE | MATCH |  |
| 1163 | §13, p. 25 | twelve | fixed in advance, and re-reads the original twelve on a later date, was stamped | data/analyze.py | 12.0 | RUN | MATCH |  |
| 1164 | §13.1, p. 25 | thirteen | laim made here. **Surfaces that move.** The thirteen surface types the implementat | ufi repository (not in the bundle) | None | NONE | CANNOT RUN | needs the ufi repository, which is not in the bundle (the paper cites it at a public URL; not fetched here) |
| 1165 | §13.1, p. 25 | 109 | e note [Pagadala 2026]. Costco is one of the 109 companies of Section 7. Loggi | cross_sector_companies.csv | 109 | CALC | MATCH |  |
| 1166 | §14, p. 25 | 149994a | he 2.0, version 0.2.0, cited here as commit `149994a` of 12 October 2026, because | ufi repository (not in the bundle) | None | NONE | CANNOT RUN | needs the ufi repository, which is not in the bundle (the paper cites it at a public URL; not fetched here) |
| 1167 | §14, p. 25 | 22 | assistant under the author's direction (all 22 commits at that point are AI- | ufi repository (not in the bundle) | None | NONE | CANNOT RUN | needs the ufi repository, which is not in the bundle (the paper cites it at a public URL; not fetched here) |
| 1168 | §14, p. 25 | 21 | ll 22 commits at that point are AI-assisted: 21 carry the assistant as author | ufi repository (not in the bundle) | None | NONE | CANNOT RUN | needs the ufi repository, which is not in the bundle (the paper cites it at a public URL; not fetched here) |
| 1169 | §14, p. 25 | thirteen | the example uses. The demand layer declares thirteen surface types, ships two gene | ufi repository (not in the bundle) | None | NONE | CANNOT RUN | needs the ufi repository, which is not in the bundle (the paper cites it at a public URL; not fetched here) |
| 1170 | §14, p. 25 | 924 | atform is left to the deployment. The frozen 924-query set, the parameter lock | ufi repository (not in the bundle) | None | NONE | CANNOT RUN | needs the ufi repository, which is not in the bundle (the paper cites it at a public URL; not fetched here) |
| 1171 | §14, p. 26 | twelve | d. **Data released with this version.** The twelve-prefix cross-section (Table 4 | data/analyze.py | 12.0 | RUN | MATCH |  |
| 1172 | §14, p. 26 | 109 | 7, the design file with its amendments, the 109-company list with its source, | cross_sector_companies.csv | 109 | CALC | MATCH |  |
| 1173 | §14, p. 26 | 14,823 | e Brand Radar answer count, which moved from 14,823 (9 October) to 17,206 (11 Oct | instrument_series_table5_checkpoints.csv (parsed from Table 5 itself) | 14823.0 | CIRC | MATCH | circular: the CSV is parsed from the paper's own table; the dashboard read is not archived |
| 1174 | §14, p. 26 | 17,206 | ount, which moved from 14,823 (9 October) to 17,206 (11 October) and 17,400 (12 O | instrument_series_table5_checkpoints.csv (parsed from Table 5 itself) | 17206.0 | CIRC | MATCH | circular: the CSV is parsed from the paper's own table; the dashboard read is not archived |
| 1175 | §14, p. 26 | 17,400 | 4,823 (9 October) to 17,206 (11 October) and 17,400 (12 October) as stored answer | single_reads_2026-10.csv | 17400.0 | FILE | MATCH | dashboard read, not archived |
| 1176 | §14, p. 26 | 3 | ies; the October run-rate had moved by about 3% (worldwide 1,910,867, US 1,6 | arithmetic on the paper's own counts | 3.064801 | CALC | MATCH |  |
| 1177 | §14, p. 26 | 1,910,867 | er run-rate had moved by about 3% (worldwide 1,910,867, US 1,659,636). The Ahrefs da | single_reads_2026-10.csv | 1910867.0 | FILE | MATCH | dashboard read, not archived |
| 1178 | §14, p. 26 | 1,659,636 | d moved by about 3% (worldwide 1,910,867, US 1,659,636). The Ahrefs daily series sho | single_reads_2026-10.csv | 1659636.0 | FILE | MATCH | dashboard read, not archived |
| 1179 | §14, p. 26 | 13 | stly specialist directories at Domain Rating 13 to 83, in a public search ind | single_reads_2026-10.csv | 13.0 | FILE | MATCH | dashboard read, not archived |
| 1180 | §14, p. 26 | 83 | pecialist directories at Domain Rating 13 to 83, in a public search index. Th | single_reads_2026-10.csv | 83.0 | FILE | MATCH | dashboard read, not archived |
| 1181 | §14, p. 27 | 109 | on 12); that organization is also one of the 109 companies in Section 7, inclu | cross_sector_companies.csv | 109 | CALC | MATCH |  |
| 1182 | §14, p. 27 | Separate agents reproduced the source bundle four times in clean folders | without the withheld exports. Separate agents reproduced the source bundle four times in clean folders on 15 October 2026. | four folders in 08_REVIEW | agrees | CALC | MATCH | statement in words |
| 1183 | §14, p. 27 | four | Separate agents reproduced the source bundle four times in clean folders on 15 | four reproduction folders in 08_REVIEW | 4.0 | CALC | MATCH |  |
| 1184 | §14, p. 27 | seven | folders on 15 October 2026. The third found seven values that differed (a corre | 08_REVIEW run3 report | 7.0 | FILE | MATCH |  |
| 1185 | §14, p. 27 | +0.19 | rrelation and an interval end rounded twice, +0.19 and +0.29 for +0.18 and +0.28 | CHANGELOG_versions.md | 0.19 | FILE | MATCH | a withdrawn value, quoted as such |
| 1186 | §14, p. 27 | +0.29 | and an interval end rounded twice, +0.19 and +0.29 for +0.18 and +0.28, and a st | CHANGELOG_versions.md | 0.29 | FILE | MATCH | a withdrawn value, quoted as such |
| 1187 | §14, p. 27 | +0.18 | erval end rounded twice, +0.19 and +0.29 for +0.18 and +0.28, and a stale cell i | m2_label_counts.csv, to five decimals | 0.184869 | CALC | MATCH |  |
| 1188 | §14, p. 27 | +0.28 | rounded twice, +0.19 and +0.29 for +0.18 and +0.28, and a stale cell in a releas | same seeded resampling as m2_from_counts.py, five decimals | 0.284982 | CALC | MATCH |  |
| 1189 | §14, p. 27 | 1,479 | ble), all since corrected; in the fourth, of 1,479 values the paper quotes from | 08_REVIEW run4 report | 1479.0 | FILE | MATCH |  |
| 1190 | §14, p. 27 | 1,342 | values the paper quotes from its own study, 1,342 matched what the released scr | 08_REVIEW run4 report | 1342.0 | FILE | MATCH |  |
| 1191 | §14, p. 27 | 137 | ent recomputed from them, none differed, and 137 could not be checked because | 08_REVIEW run4 report | 137.0 | FILE | MATCH |  |
| 1192 | §14, p. 27 | the paper builds from the bundle | ause they need withheld data; the paper builds from the bundle (`08_REVIEW/reprodu | build_tex.py rebuilt paper.tex byte for byte; tectonic compiled it to a PDF differing from the shipped one in 60 bytes of date and ID | agrees | RUN | MATCH | statement in words |
| 1193 | §15, p. 28 | thirteen | ased as an open implementation that declares thirteen demand-surface types; the sco | ufi repository (not in the bundle) | None | NONE | CANNOT RUN | needs the ufi repository, which is not in the bundle (the paper cites it at a public URL; not fetched here) |
| 1194 | §15, p. 28 | 7.5 | ed about its estimated traffic by factors of 7.5 to 27.1 over four months (8.6 | arithmetic on Table 2 / its released CSV | 7.469647 | CALC | MATCH |  |
| 1195 | §15, p. 28 | 27.1 | t its estimated traffic by factors of 7.5 to 27.1 over four months (8.6 to 29.9 | arithmetic on Table 2 / its released CSV | 27.141445 | CALC | MATCH |  |
| 1196 | §15, p. 28 | 8.6 | by factors of 7.5 to 27.1 over four months (8.6 to 29.9 with both read worldw | arithmetic on Table 2 / its released CSV | 8.620108 | CALC | MATCH |  |
| 1197 | §15, p. 28 | 29.9 | tors of 7.5 to 27.1 over four months (8.6 to 29.9 with both read worldwide), ab | arithmetic on Table 2 / its released CSV | 29.860816 | CALC | MATCH |  |
| 1198 | §15, p. 28 | 2.7 | worldwide), about its growth by a factor of 2.7 in one month, and about its r | instrument_extra.py | 2.66 | RUN | MATCH |  |
| 1199 | §15, p. 28 | about its referring domains by a factor of eleven | ctor of 2.7 in one month, and about its referring domains by a factor of eleven. Across twelve sect | 913 / 80 | agrees | CALC | MATCH | statement in words |
| 1200 | §15, p. 28 | eleven | d about its referring domains by a factor of eleven. Across twelve sections of th | cross_sector_type_shares.csv: eleven sectors | 11.0 | CALC | MATCH |  |
| 1201 | §15, p. 28 | twelve | erring domains by a factor of eleven. Across twelve sections of the same domain, | data/analyze.py | 12.0 | RUN | MATCH |  |
| 1202 | §15, p. 28 | ran from one fifth to seven times | eir ratio on estimated visits ran from one fifth to seven times, with no detectable | analyze.py: 0.20x and 7.24x | agrees | RUN | MATCH | statement in words |
| 1203 | §15, p. 28 | 60 | greed on which of two sections was larger in 60 of 66 pairs, less often when | data/analyze.py | 60.0 | RUN | MATCH |  |
| 1204 | §15, p. 28 | 66 | on which of two sections was larger in 60 of 66 pairs, less often when the se | data/analyze.py | 66.0 | RUN | MATCH |  |
| 1205 | §15, p. 28 | 37,193 | at a volume tool counts, on one taxonomy. On 37,193 business reviews, the two agr | supplement_r10.py (saved output) | 37193.0 | SAVED | CANNOT RUN | agrees with the saved output; the script that prints it needs withheld data |
| 1206 | §15, p. 28 | +0.47 | eed only roughly on the taxonomy's branches (+0.47 to +0.75, depending on attrib | m2_from_counts.py | 0.468 | RUN | MATCH |  |
| 1207 | §15, p. 28 | +0.75 | roughly on the taxonomy's branches (+0.47 to +0.75, depending on attribution) wh | m2_from_counts.py | 0.748 | RUN | MATCH |  |
| 1208 | §15, p. 28 | +0.18 | ry differently, and barely agreed on topics (+0.18, or +0.27 counting labels no | m2_label_counts.csv, to five decimals | 0.184869 | CALC | MATCH |  |
| 1209 | §15, p. 28 | +0.27 | ntly, and barely agreed on topics (+0.18, or +0.27 counting labels no review men | m2_from_counts.py | 0.273 | RUN | MATCH |  |
| 1210 | §15, p. 28 | one | ls no review mentions), most for complaints: one in seven unhappy reviews matc | 924 of 6,620 is 1 in 7.2 | 1.0 | CALC | MATCH |  |
| 1211 | §15, p. 28 | seven | eview mentions), most for complaints: one in seven unhappy reviews matched a wai | 924 of 6,620 is 1 in 7.2 | 7.0 | CALC | MATCH |  |
| 1212 | §15, p. 28 | 11 | ting pattern, while the whole taxonomy holds 11 labels mentioning waiting, no | supplement_r10.py (saved output) | 11.0 | SAVED | CANNOT RUN | agrees with the saved output; the script that prints it needs withheld data |
| 1213 | §15, p. 28 | 622 | waiting, none about waiting in a store, with 622 searches a month. On the 372 | supplement_r10.py (saved output) | 622.0 | SAVED | CANNOT RUN | agrees with the saved output; the script that prints it needs withheld data |
| 1214 | §15, p. 28 | 372 | n a store, with 622 searches a month. On the 372 area codes, a public count of | wiki_demand_analysis.py | 372.0 | RUN | MATCH |  |
| 1215 | §15, p. 28 | +0.45 | the vendor's volume roughly on the ranking (+0.45 over 240 articles) and not at | wiki_demand_supplement.py | 0.44598 | RUN | MATCH |  |
| 1216 | §15, p. 28 | 240 | 's volume roughly on the ranking (+0.45 over 240 articles) and not at all on m | wiki_demand_analysis.py | 240.0 | RUN | MATCH |  |
| 1217 | §15, p. 28 | 1.5 | etric standard deviations across articles of 1.5 for the count and 16.7 for th | wiki_demand_analysis.py | 1.5 | RUN | MATCH |  |
| 1218 | §15, p. 28 | 16.7 | ons across articles of 1.5 for the count and 16.7 for the volume), in a compari | wiki_demand_analysis.py | 16.69 | RUN | MATCH |  |
| 1219 | §15, p. 28 | eleven | swers that name the largest companies of the eleven S&P 500 sectors, that the sha | cross_sector_type_shares.csv: eleven sectors | 11.0 | CALC | MATCH |  |
| 1220 | §15, p. 28 | 21 | ffers most between answer surfaces: a median 21% on Google's AI Overviews and | section7_from_aggregates.py | 21.3 | RUN | MATCH |  |
| 1221 | §15, p. 28 | 0.6 | on Google's AI Overviews and AI Mode against 0.6% to 9.2% on the four other su | section7_from_aggregates.py | 0.6 | RUN | MATCH |  |
| 1222 | §15, p. 28 | 9.2 | e's AI Overviews and AI Mode against 0.6% to 9.2% on the four other surfaces, | section7_from_aggregates.py | 9.2 | RUN | MATCH |  |
| 1223 | §15, p. 28 | two of four predictions written before collection failed | ces varied more by sector and two of four predictions written before collection failed. That is why a per- | section7_from_aggregates.py | agrees | RUN | MATCH | statement in words |
| 1224 | §15, p. 28 | four | any sources varied more by sector and two of four predictions written before co | cross_sector_ai_citation_study.md and wikipedia_demand_372.md: P1 to P4 in each | 4.0 | FILE | MATCH |  |
| 1225 | §15, p. 28 | 15,830 | overed and no one defended, the section held 15,830 ranking positions with ninete | instrument_series_table5_checkpoints.csv (parsed from Table 5 itself) | 15830.0 | CIRC | MATCH | circular: the CSV is parsed from the paper's own table; the dashboard read is not archived |
| 1226 | §15, p. 28 | nineteen | e section held 15,830 ranking positions with nineteen referring domains at day 37, | instrument_series_table5_checkpoints.csv (parsed from Table 5 itself) | 19.0 | CIRC | MATCH | circular: the CSV is parsed from the paper's own table; the dashboard read is not archived |
| 1227 | §15, p. 28 | 17,206 | domains at day 37, and by day 77 appeared in 17,206 recorded AI answers, with no | instrument_series_table5_checkpoints.csv (parsed from Table 5 itself) | 17206.0 | CIRC | MATCH | circular: the CSV is parsed from the paper's own table; the dashboard read is not archived |
| 1228 | App. A, p. 31 | 381 | iven. - **Measurement 1.** The page count is 381, not 290, which removed the 8 | section_code_pages_2026-10-14.csv | 381 | FILE | MATCH |  |
| 1229 | App. A, p. 31 | 9.2 | omated link network had arrived by day 45. A 9.2x AI-answer comparison was wit | arithmetic on the paper's own counts | 9.188655 | CALC | MATCH |  |
| 1230 | App. A, p. 31 | 78 | y run-rate, and its days-live column sums to 78 (days 0 to 77). Disagreement | 6 + 31 + 30 + 11 | 78.0 | CALC | MATCH |  |
| 1231 | App. A, p. 31 | 5.2 | a bound on the larger error, by a factor of 5.2 at 27.1x, not 13 times. The h | reproducer's recomputation (recompute.py) | 5.209745 | CALC | MATCH |  |
| 1232 | App. A, p. 31 | 27.1 | d on the larger error, by a factor of 5.2 at 27.1x, not 13 times. The hypothesi | arithmetic on Table 2 / its released CSV | 27.141445 | CALC | MATCH |  |
| 1233 | App. A, p. 31 | 13 | rger error, by a factor of 5.2 at 27.1x, not 13 times. The hypothesis that th | reproducer's recomputation (recompute.py) | 13.070723 | CALC | MATCH |  |
| 1234 | App. A, p. 31 | −0.09 | n, and a stale copy of Figure 5 that printed −0.09 for −0.11 was replaced. - **T | CHANGELOG_versions.md | -0.09 | FILE | MATCH | a withdrawn value, quoted as such |
| 1235 | App. A, p. 31 | −0.11 | tale copy of Figure 5 that printed −0.09 for −0.11 was replaced. - **The deploym | data/analyze.py | -0.11 | RUN | MATCH |  |
| 1236 | App. A, p. 32 | +0.47 | ry. - **Measurement 2.** Branch agreement is +0.47 to +0.75 depending on how lab | m2_from_counts.py | 0.468 | RUN | MATCH |  |
| 1237 | App. A, p. 32 | +0.75 | easurement 2.** Branch agreement is +0.47 to +0.75 depending on how labels are a | m2_from_counts.py | 0.748 | RUN | MATCH |  |
| 1238 | App. A, p. 32 | +0.78 | labels are attributed, replacing an earlier +0.78 computed on review-mentioned | analyze_reviews.py (saved output) | 0.777 | SAVED | CANNOT RUN | the superseded computation, still printed by that script; agrees with the saved output; the script that prints it needs withheld data |
| 1239 | App. A, p. 32 | 11 | each branch's own volume; the taxonomy holds 11 labels containing "wait", not | supplement_r10.py (saved output) | 11.0 | SAVED | CANNOT RUN | agrees with the saved output; the script that prints it needs withheld data |
| 1240 | App. A, p. 32 | 456 | he count of works naming the vendor tools is 456, not 459 (three works were co | vendor_reliance.py --offline | 456.0 | RUN | MATCH |  |
| 1241 | App. A, p. 32 | 459 | of works naming the vendor tools is 456, not 459 (three works were counted twi | vendor_reliance.py --offline: 456 + 3 duplicates | 459.0 | RUN | MATCH | a withdrawn value, quoted as such |
| 1242 | App. A, p. 32 | +0.18 | topic-level correlation of Measurement 2 is +0.18, not +0.19, which had rounded | m2_label_counts.csv, to five decimals | 0.184869 | CALC | MATCH |  |
| 1243 | App. A, p. 32 | +0.19 | l correlation of Measurement 2 is +0.18, not +0.19, which had rounded a printed | CHANGELOG_versions.md | 0.19 | FILE | MATCH | a withdrawn value, quoted as such |
| 1244 | App. A, p. 32 | +0.185 | 0.18, not +0.19, which had rounded a printed +0.185 a second time; statistics tha | m2_from_counts.py | 0.185 | RUN | MATCH |  |
| 1245 | App. B, p. 32 | 0.22 | ro when other entities also have none (about 0.22 when 30 of 66 entities have n | ufi repository (not in the bundle) | None | NONE | CANNOT RUN | needs the ufi repository, which is not in the bundle (the paper cites it at a public URL; not fetched here) |
| 1246 | App. B, p. 32 | 30 | her entities also have none (about 0.22 when 30 of 66 entities have none). ow | ufi repository (not in the bundle) | None | NONE | CANNOT RUN | needs the ufi repository, which is not in the bundle (the paper cites it at a public URL; not fetched here) |
| 1247 | App. B, p. 32 | 66 | tities also have none (about 0.22 when 30 of 66 entities have none). own(*e*) | ufi repository (not in the bundle) | None | NONE | CANNOT RUN | needs the ufi repository, which is not in the bundle (the paper cites it at a public URL; not fetched here) |
| 1248 | App. B, p. 32 | 0.5 | uncovered. Five parameters are locked: α = 0.5, β = 0.5, damping = 0.85, at | ufi repository (not in the bundle) | None | NONE | CANNOT RUN | needs the ufi repository, which is not in the bundle (the paper cites it at a public URL; not fetched here) |
| 1249 | App. B, p. 32 | 0.5 | d. Five parameters are locked: α = 0.5, β = 0.5, damping = 0.85, at least thr | ufi repository (not in the bundle) | None | NONE | CANNOT RUN | needs the ufi repository, which is not in the bundle (the paper cites it at a public URL; not fetched here) |
| 1250 | App. B, p. 32 | 0.85 | ters are locked: α = 0.5, β = 0.5, damping = 0.85, at least three phrasings per | ufi repository (not in the bundle) | None | NONE | CANNOT RUN | needs the ufi repository, which is not in the bundle (the paper cites it at a public URL; not fetched here) |
| 1251 | App. B, p. 32 | 7290a2235d8de05f | on 13's class-level comparison uses (digest `7290a2235d8de05f`, set at 02:00 UTC on 12 Octo | ufi repository (not in the bundle) | None | NONE | CANNOT RUN | needs the ufi repository, which is not in the bundle (the paper cites it at a public URL; not fetched here) |
| 1252 | App. B, p. 32 | 02d7588 | e changed at 03:45 UTC the same day (commit `02d7588`, which changed which questio | ufi repository (not in the bundle) | None | NONE | CANNOT RUN | needs the ufi repository, which is not in the bundle (the paper cites it at a public URL; not fetched here) |
| 1253 | App. B, p. 32 | 0.8 | term correlates with node degree at roughly 0.8 in the released example, so o | ufi repository (not in the bundle) | None | NONE | CANNOT RUN | needs the ufi repository, which is not in the bundle (the paper cites it at a public URL; not fetched here) |
| 1254 | App. B, p. 33 | 4 | an answer. On the released example these are 4/5 and 70.4%, with two of the | ufi repository (not in the bundle) | None | NONE | CANNOT RUN | needs the ufi repository, which is not in the bundle (the paper cites it at a public URL; not fetched here) |
| 1255 | App. B, p. 33 | 5 | answer. On the released example these are 4/5 and 70.4%, with two of the fo | ufi repository (not in the bundle) | None | NONE | CANNOT RUN | needs the ufi repository, which is not in the bundle (the paper cites it at a public URL; not fetched here) |
| 1256 | App. B, p. 33 | 70.4 | r. On the released example these are 4/5 and 70.4%, with two of the four expres | ufi repository (not in the bundle) | None | NONE | CANNOT RUN | needs the ufi repository, which is not in the bundle (the paper cites it at a public URL; not fetched here) |
| 1257 | App. B, p. 33 | two | leased example these are 4/5 and 70.4%, with two of the four expressible quest | ufi repository (not in the bundle) | None | NONE | CANNOT RUN | needs the ufi repository, which is not in the bundle (the paper cites it at a public URL; not fetched here) |
| 1258 | App. B, p. 33 | four | ple these are 4/5 and 70.4%, with two of the four expressible questions answere | ufi repository (not in the bundle) | None | NONE | CANNOT RUN | needs the ufi repository, which is not in the bundle (the paper cites it at a public URL; not fetched here) |
| 1259 | App. C, p. 34 | eleven | llection and answer surface: median over the eleven sectors, with the range in pa | cross_sector_type_shares.csv: eleven sectors | 11.0 | CALC | MATCH |  |
| 1260 | App. C, p. 34 | 1,000 | session on 12 and 13 October 2026; among the 1,000 domains found in the most ans | cross_sector_cells.csv: export_rows is 1000 in all 88 cells | 1000.0 | CALC | MATCH |  |
| 1261 | Table C1, p. 34 | 25.8 | Table C1 | section7_from_aggregates.py, Table C1 | 25.8 | RUN | MATCH |  |
| 1262 | Table C1, p. 34 | 14.3 | Table C1 | section7_from_aggregates.py, Table C1 | 14.3 | RUN | MATCH |  |
| 1263 | Table C1, p. 34 | 34.3 | Table C1 | section7_from_aggregates.py, Table C1 | 34.3 | RUN | MATCH |  |
| 1264 | Table C1, p. 34 | 4.3 | Table C1 | section7_from_aggregates.py, Table C1 | 4.3 | RUN | MATCH |  |
| 1265 | Table C1, p. 34 | 1.3 | Table C1 | section7_from_aggregates.py, Table C1 | 1.3 | RUN | MATCH |  |
| 1266 | Table C1, p. 34 | 8.1 | Table C1 | section7_from_aggregates.py, Table C1 | 8.1 | RUN | MATCH |  |
| 1267 | Table C1, p. 34 | 0.7 | Table C1 | section7_from_aggregates.py, Table C1 | 0.7 | RUN | MATCH |  |
| 1268 | Table C1, p. 34 | 0.2 | Table C1 | section7_from_aggregates.py, Table C1 | 0.2 | RUN | MATCH |  |
| 1269 | Table C1, p. 34 | 2.8 | Table C1 | section7_from_aggregates.py, Table C1 | 2.8 | RUN | MATCH |  |
| 1270 | Table C1, p. 34 | 0.4 | Table C1 | section7_from_aggregates.py, Table C1 | 0.4 | RUN | MATCH |  |
| 1271 | Table C1, p. 34 | 0.2 | Table C1 | section7_from_aggregates.py, Table C1 | 0.2 | RUN | MATCH |  |
| 1272 | Table C1, p. 34 | 8.6 | Table C1 | section7_from_aggregates.py, Table C1 | 8.6 | RUN | MATCH |  |
| 1273 | Table C1, p. 34 | 11.9 | Table C1 | section7_from_aggregates.py, Table C1 | 11.9 | RUN | MATCH |  |
| 1274 | Table C1, p. 34 | 6.1 | Table C1 | section7_from_aggregates.py, Table C1 | 6.1 | RUN | MATCH |  |
| 1275 | Table C1, p. 34 | 23.5 | Table C1 | section7_from_aggregates.py, Table C1 | 23.5 | RUN | MATCH |  |
| 1276 | Table C1, p. 34 | 55.6 | Table C1 | section7_from_aggregates.py, Table C1 | 55.6 | RUN | MATCH |  |
| 1277 | Table C1, p. 34 | 41.1 | Table C1 | section7_from_aggregates.py, Table C1 | 41.1 | RUN | MATCH |  |
| 1278 | Table C1, p. 34 | 62.0 | Table C1 | section7_from_aggregates.py, Table C1 | 62.0 | RUN | MATCH |  |
| 1279 | Table C1, p. 34 | 32.4 | Table C1 | section7_from_aggregates.py, Table C1 | 32.4 | RUN | MATCH |  |
| 1280 | Table C1, p. 34 | 13.4 | Table C1 | section7_from_aggregates.py, Table C1 | 13.4 | RUN | MATCH |  |
| 1281 | Table C1, p. 34 | 35.8 | Table C1 | section7_from_aggregates.py, Table C1 | 35.8 | RUN | MATCH |  |
| 1282 | Table C1, p. 34 | 2.6 | Table C1 | section7_from_aggregates.py, Table C1 | 2.6 | RUN | MATCH |  |
| 1283 | Table C1, p. 34 | 0.7 | Table C1 | section7_from_aggregates.py, Table C1 | 0.7 | RUN | MATCH |  |
| 1284 | Table C1, p. 34 | 3.9 | Table C1 | section7_from_aggregates.py, Table C1 | 3.9 | RUN | MATCH |  |
| 1285 | Table C1, p. 34 | 1.0 | Table C1 | section7_from_aggregates.py, Table C1 | 1.0 | RUN | MATCH |  |
| 1286 | Table C1, p. 34 | 0.1 | Table C1 | section7_from_aggregates.py, Table C1 | 0.1 | RUN | MATCH |  |
| 1287 | Table C1, p. 34 | 5.8 | Table C1 | section7_from_aggregates.py, Table C1 | 5.8 | RUN | MATCH |  |
| 1288 | Table C1, p. 34 | 0.3 | Table C1 | section7_from_aggregates.py, Table C1 | 0.3 | RUN | MATCH |  |
| 1289 | Table C1, p. 34 | 0.1 | Table C1 | section7_from_aggregates.py, Table C1 | 0.1 | RUN | MATCH |  |
| 1290 | Table C1, p. 34 | 3.8 | Table C1 | section7_from_aggregates.py, Table C1 | 3.8 | RUN | MATCH |  |
| 1291 | Table C1, p. 34 | 8.1 | Table C1 | section7_from_aggregates.py, Table C1 | 8.1 | RUN | MATCH |  |
| 1292 | Table C1, p. 34 | 2.7 | Table C1 | section7_from_aggregates.py, Table C1 | 2.7 | RUN | MATCH |  |
| 1293 | Table C1, p. 34 | 20.5 | Table C1 | section7_from_aggregates.py, Table C1 | 20.5 | RUN | MATCH |  |
| 1294 | Table C1, p. 34 | 59.0 | Table C1 | section7_from_aggregates.py, Table C1 | 59.0 | RUN | MATCH |  |
| 1295 | Table C1, p. 34 | 42.0 | Table C1 | section7_from_aggregates.py, Table C1 | 42.0 | RUN | MATCH |  |
| 1296 | Table C1, p. 34 | 75.3 | Table C1 | section7_from_aggregates.py, Table C1 | 75.3 | RUN | MATCH |  |
| 1297 | Table C1, p. 34 | 17.8 | Table C1 | section7_from_aggregates.py, Table C1 | 17.8 | RUN | MATCH |  |
| 1298 | Table C1, p. 34 | 9.0 | Table C1 | section7_from_aggregates.py, Table C1 | 9.0 | RUN | MATCH |  |
| 1299 | Table C1, p. 34 | 23.8 | Table C1 | section7_from_aggregates.py, Table C1 | 23.8 | RUN | MATCH |  |
| 1300 | Table C1, p. 34 | 4.2 | Table C1 | section7_from_aggregates.py, Table C1 | 4.2 | RUN | MATCH |  |
| 1301 | Table C1, p. 34 | 2.2 | Table C1 | section7_from_aggregates.py, Table C1 | 2.2 | RUN | MATCH |  |
| 1302 | Table C1, p. 34 | 10.4 | Table C1 | section7_from_aggregates.py, Table C1 | 10.4 | RUN | MATCH |  |
| 1303 | Table C1, p. 34 | 1.0 | Table C1 | section7_from_aggregates.py, Table C1 | 1.0 | RUN | MATCH |  |
| 1304 | Table C1, p. 34 | 0.3 | Table C1 | section7_from_aggregates.py, Table C1 | 0.3 | RUN | MATCH |  |
| 1305 | Table C1, p. 34 | 4.2 | Table C1 | section7_from_aggregates.py, Table C1 | 4.2 | RUN | MATCH |  |
| 1306 | Table C1, p. 34 | 0.4 | Table C1 | section7_from_aggregates.py, Table C1 | 0.4 | RUN | MATCH |  |
| 1307 | Table C1, p. 34 | 0.1 | Table C1 | section7_from_aggregates.py, Table C1 | 0.1 | RUN | MATCH |  |
| 1308 | Table C1, p. 34 | 8.6 | Table C1 | section7_from_aggregates.py, Table C1 | 8.6 | RUN | MATCH |  |
| 1309 | Table C1, p. 34 | 10.8 | Table C1 | section7_from_aggregates.py, Table C1 | 10.8 | RUN | MATCH |  |
| 1310 | Table C1, p. 34 | 5.1 | Table C1 | section7_from_aggregates.py, Table C1 | 5.1 | RUN | MATCH |  |
| 1311 | Table C1, p. 34 | 17.6 | Table C1 | section7_from_aggregates.py, Table C1 | 17.6 | RUN | MATCH |  |
| 1312 | Table C1, p. 34 | 65.3 | Table C1 | section7_from_aggregates.py, Table C1 | 65.3 | RUN | MATCH |  |
| 1313 | Table C1, p. 34 | 53.1 | Table C1 | section7_from_aggregates.py, Table C1 | 53.1 | RUN | MATCH |  |
| 1314 | Table C1, p. 34 | 71.4 | Table C1 | section7_from_aggregates.py, Table C1 | 71.4 | RUN | MATCH |  |
| 1315 | Table C1, p. 34 | 24.1 | Table C1 | section7_from_aggregates.py, Table C1 | 24.1 | RUN | MATCH |  |
| 1316 | Table C1, p. 34 | 8.1 | Table C1 | section7_from_aggregates.py, Table C1 | 8.1 | RUN | MATCH |  |
| 1317 | Table C1, p. 34 | 28.3 | Table C1 | section7_from_aggregates.py, Table C1 | 28.3 | RUN | MATCH |  |
| 1318 | Table C1, p. 34 | 2.7 | Table C1 | section7_from_aggregates.py, Table C1 | 2.7 | RUN | MATCH |  |
| 1319 | Table C1, p. 34 | 0.9 | Table C1 | section7_from_aggregates.py, Table C1 | 0.9 | RUN | MATCH |  |
| 1320 | Table C1, p. 34 | 4.5 | Table C1 | section7_from_aggregates.py, Table C1 | 4.5 | RUN | MATCH |  |
| 1321 | Table C1, p. 34 | 1.4 | Table C1 | section7_from_aggregates.py, Table C1 | 1.4 | RUN | MATCH |  |
| 1322 | Table C1, p. 34 | 0.3 | Table C1 | section7_from_aggregates.py, Table C1 | 0.3 | RUN | MATCH |  |
| 1323 | Table C1, p. 34 | 5.6 | Table C1 | section7_from_aggregates.py, Table C1 | 5.6 | RUN | MATCH |  |
| 1324 | Table C1, p. 34 | 0.4 | Table C1 | section7_from_aggregates.py, Table C1 | 0.4 | RUN | MATCH |  |
| 1325 | Table C1, p. 34 | 0.1 | Table C1 | section7_from_aggregates.py, Table C1 | 0.1 | RUN | MATCH |  |
| 1326 | Table C1, p. 34 | 5.0 | Table C1 | section7_from_aggregates.py, Table C1 | 5.0 | RUN | MATCH |  |
| 1327 | Table C1, p. 34 | 9.5 | Table C1 | section7_from_aggregates.py, Table C1 | 9.5 | RUN | MATCH |  |
| 1328 | Table C1, p. 34 | 2.7 | Table C1 | section7_from_aggregates.py, Table C1 | 2.7 | RUN | MATCH |  |
| 1329 | Table C1, p. 34 | 19.3 | Table C1 | section7_from_aggregates.py, Table C1 | 19.3 | RUN | MATCH |  |
| 1330 | Table C1, p. 34 | 65.1 | Table C1 | section7_from_aggregates.py, Table C1 | 65.1 | RUN | MATCH |  |
| 1331 | Table C1, p. 34 | 50.1 | Table C1 | section7_from_aggregates.py, Table C1 | 50.1 | RUN | MATCH |  |
| 1332 | Table C1, p. 34 | 79.3 | Table C1 | section7_from_aggregates.py, Table C1 | 79.3 | RUN | MATCH |  |
| 1333 | Table C1, p. 34 | 0.9 | Table C1 | section7_from_aggregates.py, Table C1 | 0.9 | RUN | MATCH |  |
| 1334 | Table C1, p. 34 | 0.3 | Table C1 | section7_from_aggregates.py, Table C1 | 0.3 | RUN | MATCH |  |
| 1335 | Table C1, p. 34 | 2.5 | Table C1 | section7_from_aggregates.py, Table C1 | 2.5 | RUN | MATCH |  |
| 1336 | Table C1, p. 34 | 1.7 | Table C1 | section7_from_aggregates.py, Table C1 | 1.7 | RUN | MATCH |  |
| 1337 | Table C1, p. 34 | 0.5 | Table C1 | section7_from_aggregates.py, Table C1 | 0.5 | RUN | MATCH |  |
| 1338 | Table C1, p. 34 | 3.4 | Table C1 | section7_from_aggregates.py, Table C1 | 3.4 | RUN | MATCH |  |
| 1339 | Table C1, p. 34 | 1.7 | Table C1 | section7_from_aggregates.py, Table C1 | 1.7 | RUN | MATCH |  |
| 1340 | Table C1, p. 34 | 0.7 | Table C1 | section7_from_aggregates.py, Table C1 | 0.7 | RUN | MATCH |  |
| 1341 | Table C1, p. 34 | 5.2 | Table C1 | section7_from_aggregates.py, Table C1 | 5.2 | RUN | MATCH |  |
| 1342 | Table C1, p. 34 | 3.0 | Table C1 | section7_from_aggregates.py, Table C1 | 3.0 | RUN | MATCH |  |
| 1343 | Table C1, p. 34 | 1.6 | Table C1 | section7_from_aggregates.py, Table C1 | 1.6 | RUN | MATCH |  |
| 1344 | Table C1, p. 34 | 18.2 | Table C1 | section7_from_aggregates.py, Table C1 | 18.2 | RUN | MATCH |  |
| 1345 | Table C1, p. 34 | 27.4 | Table C1 | section7_from_aggregates.py, Table C1 | 27.4 | RUN | MATCH |  |
| 1346 | Table C1, p. 34 | 13.5 | Table C1 | section7_from_aggregates.py, Table C1 | 13.5 | RUN | MATCH |  |
| 1347 | Table C1, p. 34 | 38.2 | Table C1 | section7_from_aggregates.py, Table C1 | 38.2 | RUN | MATCH |  |
| 1348 | Table C1, p. 34 | 61.5 | Table C1 | section7_from_aggregates.py, Table C1 | 61.5 | RUN | MATCH |  |
| 1349 | Table C1, p. 34 | 51.2 | Table C1 | section7_from_aggregates.py, Table C1 | 51.2 | RUN | MATCH |  |
| 1350 | Table C1, p. 34 | 76.1 | Table C1 | section7_from_aggregates.py, Table C1 | 76.1 | RUN | MATCH |  |
| 1351 | Table C1, p. 34 | 4.6 | Table C1 | section7_from_aggregates.py, Table C1 | 4.6 | RUN | MATCH |  |
| 1352 | Table C1, p. 34 | 1.8 | Table C1 | section7_from_aggregates.py, Table C1 | 1.8 | RUN | MATCH |  |
| 1353 | Table C1, p. 34 | 7.7 | Table C1 | section7_from_aggregates.py, Table C1 | 7.7 | RUN | MATCH |  |
| 1354 | Table C1, p. 34 | 5.9 | Table C1 | section7_from_aggregates.py, Table C1 | 5.9 | RUN | MATCH |  |
| 1355 | Table C1, p. 34 | 2.8 | Table C1 | section7_from_aggregates.py, Table C1 | 2.8 | RUN | MATCH |  |
| 1356 | Table C1, p. 34 | 10.7 | Table C1 | section7_from_aggregates.py, Table C1 | 10.7 | RUN | MATCH |  |
| 1357 | Table C1, p. 34 | 1.5 | Table C1 | section7_from_aggregates.py, Table C1 | 1.5 | RUN | MATCH |  |
| 1358 | Table C1, p. 34 | 0.3 | Table C1 | section7_from_aggregates.py, Table C1 | 0.3 | RUN | MATCH |  |
| 1359 | Table C1, p. 34 | 7.9 | Table C1 | section7_from_aggregates.py, Table C1 | 7.9 | RUN | MATCH |  |
| 1360 | Table C1, p. 34 | 0.8 | Table C1 | section7_from_aggregates.py, Table C1 | 0.8 | RUN | MATCH |  |
| 1361 | Table C1, p. 34 | 0.1 | Table C1 | section7_from_aggregates.py, Table C1 | 0.1 | RUN | MATCH |  |
| 1362 | Table C1, p. 34 | 12.0 | Table C1 | section7_from_aggregates.py, Table C1 | 12.0 | RUN | MATCH |  |
| 1363 | Table C1, p. 34 | 15.6 | Table C1 | section7_from_aggregates.py, Table C1 | 15.6 | RUN | MATCH |  |
| 1364 | Table C1, p. 34 | 8.2 | Table C1 | section7_from_aggregates.py, Table C1 | 8.2 | RUN | MATCH |  |
| 1365 | Table C1, p. 34 | 29.8 | Table C1 | section7_from_aggregates.py, Table C1 | 29.8 | RUN | MATCH |  |
| 1366 | Table C1, p. 34 | 67.8 | Table C1 | section7_from_aggregates.py, Table C1 | 67.8 | RUN | MATCH |  |
| 1367 | Table C1, p. 34 | 56.4 | Table C1 | section7_from_aggregates.py, Table C1 | 56.4 | RUN | MATCH |  |
| 1368 | Table C1, p. 34 | 73.9 | Table C1 | section7_from_aggregates.py, Table C1 | 73.9 | RUN | MATCH |  |
| 1369 | Table C1, p. 34 | 9.2 | Table C1 | section7_from_aggregates.py, Table C1 | 9.2 | RUN | MATCH |  |
| 1370 | Table C1, p. 34 | 2.9 | Table C1 | section7_from_aggregates.py, Table C1 | 2.9 | RUN | MATCH |  |
| 1371 | Table C1, p. 34 | 16.7 | Table C1 | section7_from_aggregates.py, Table C1 | 16.7 | RUN | MATCH |  |
| 1372 | Table C1, p. 34 | 3.7 | Table C1 | section7_from_aggregates.py, Table C1 | 3.7 | RUN | MATCH |  |
| 1373 | Table C1, p. 34 | 1.2 | Table C1 | section7_from_aggregates.py, Table C1 | 1.2 | RUN | MATCH |  |
| 1374 | Table C1, p. 34 | 6.9 | Table C1 | section7_from_aggregates.py, Table C1 | 6.9 | RUN | MATCH |  |
| 1375 | Table C1, p. 34 | 0.5 | Table C1 | section7_from_aggregates.py, Table C1 | 0.5 | RUN | MATCH |  |
| 1376 | Table C1, p. 34 | 0.1 | Table C1 | section7_from_aggregates.py, Table C1 | 0.1 | RUN | MATCH |  |
| 1377 | Table C1, p. 34 | 3.8 | Table C1 | section7_from_aggregates.py, Table C1 | 3.8 | RUN | MATCH |  |
| 1378 | Table C1, p. 34 | 0.3 | Table C1 | section7_from_aggregates.py, Table C1 | 0.3 | RUN | MATCH |  |
| 1379 | Table C1, p. 34 | 0.1 | Table C1 | section7_from_aggregates.py, Table C1 | 0.1 | RUN | MATCH |  |
| 1380 | Table C1, p. 34 | 2.4 | Table C1 | section7_from_aggregates.py, Table C1 | 2.4 | RUN | MATCH |  |
| 1381 | Table C1, p. 34 | 8.3 | Table C1 | section7_from_aggregates.py, Table C1 | 8.3 | RUN | MATCH |  |
| 1382 | Table C1, p. 34 | 3.2 | Table C1 | section7_from_aggregates.py, Table C1 | 3.2 | RUN | MATCH |  |
| 1383 | Table C1, p. 34 | 33.2 | Table C1 | section7_from_aggregates.py, Table C1 | 33.2 | RUN | MATCH |  |
| 1384 | Table C1, p. 34 | 75.2 | Table C1 | section7_from_aggregates.py, Table C1 | 75.2 | RUN | MATCH |  |
| 1385 | Table C1, p. 34 | 49.5 | Table C1 | section7_from_aggregates.py, Table C1 | 49.5 | RUN | MATCH |  |
| 1386 | Table C1, p. 34 | 85.3 | Table C1 | section7_from_aggregates.py, Table C1 | 85.3 | RUN | MATCH |  |
| 1387 | Table C1, p. 34 | 0.6 | Table C1 | section7_from_aggregates.py, Table C1 | 0.6 | RUN | MATCH |  |
| 1388 | Table C1, p. 34 | 0.3 | Table C1 | section7_from_aggregates.py, Table C1 | 0.3 | RUN | MATCH |  |
| 1389 | Table C1, p. 34 | 1.0 | Table C1 | section7_from_aggregates.py, Table C1 | 1.0 | RUN | MATCH |  |
| 1390 | Table C1, p. 34 | 1.6 | Table C1 | section7_from_aggregates.py, Table C1 | 1.6 | RUN | MATCH |  |
| 1391 | Table C1, p. 34 | 0.3 | Table C1 | section7_from_aggregates.py, Table C1 | 0.3 | RUN | MATCH |  |
| 1392 | Table C1, p. 34 | 2.7 | Table C1 | section7_from_aggregates.py, Table C1 | 2.7 | RUN | MATCH |  |
| 1393 | Table C1, p. 34 | 0.9 | Table C1 | section7_from_aggregates.py, Table C1 | 0.9 | RUN | MATCH |  |
| 1394 | Table C1, p. 34 | 0.2 | Table C1 | section7_from_aggregates.py, Table C1 | 0.2 | RUN | MATCH |  |
| 1395 | Table C1, p. 34 | 5.2 | Table C1 | section7_from_aggregates.py, Table C1 | 5.2 | RUN | MATCH |  |
| 1396 | Table C1, p. 34 | 0.1 | Table C1 | section7_from_aggregates.py, Table C1 | 0.1 | RUN | MATCH |  |
| 1397 | Table C1, p. 34 | 0.0 | Table C1 | section7_from_aggregates.py, Table C1 | 0.0 | RUN | MATCH |  |
| 1398 | Table C1, p. 34 | 2.2 | Table C1 | section7_from_aggregates.py, Table C1 | 2.2 | RUN | MATCH |  |
| 1399 | Table C1, p. 34 | 4.5 | Table C1 | section7_from_aggregates.py, Table C1 | 4.5 | RUN | MATCH |  |
| 1400 | Table C1, p. 34 | 1.6 | Table C1 | section7_from_aggregates.py, Table C1 | 1.6 | RUN | MATCH |  |
| 1401 | Table C1, p. 34 | 27.0 | Table C1 | section7_from_aggregates.py, Table C1 | 27.0 | RUN | MATCH |  |
| 1402 | Table C1, p. 34 | 89.9 | Table C1 | section7_from_aggregates.py, Table C1 | 89.9 | RUN | MATCH |  |
| 1403 | Table C1, p. 34 | 71.6 | Table C1 | section7_from_aggregates.py, Table C1 | 71.6 | RUN | MATCH |  |
| 1404 | Table C1, p. 34 | 94.6 | Table C1 | section7_from_aggregates.py, Table C1 | 94.6 | RUN | MATCH |  |
| 1405 | Table C2, p. 34 | 10,891.5 | Table C2 | section7_from_aggregates.py, Table C2 | 10891.5 | RUN | MATCH |  |
| 1406 | Table C2, p. 34 | 294.3 | Table C2 | section7_from_aggregates.py, Table C2 | 294.3 | RUN | MATCH |  |
| 1407 | Table C2, p. 34 | 1,128.4 | Table C2 | section7_from_aggregates.py, Table C2 | 1128.4 | RUN | MATCH |  |
| 1408 | Table C2, p. 34 | 352.4 | Table C2 | section7_from_aggregates.py, Table C2 | 352.4 | RUN | MATCH |  |
| 1409 | Table C2, p. 34 | 317.5 | Table C2 | section7_from_aggregates.py, Table C2 | 317.5 | RUN | MATCH |  |
| 1410 | Table C2, p. 34 | 186.8 | Table C2 | section7_from_aggregates.py, Table C2 | 186.8 | RUN | MATCH |  |
| 1411 | Table C2, p. 34 | 147.9 | Table C2 | section7_from_aggregates.py, Table C2 | 147.9 | RUN | MATCH |  |
| 1412 | Table C2, p. 34 | 405.6 | Table C2 | section7_from_aggregates.py, Table C2 | 405.6 | RUN | MATCH |  |
| 1413 | Table C2, p. 34 | 604.2 | Table C2 | section7_from_aggregates.py, Table C2 | 604.2 | RUN | MATCH |  |
| 1414 | Table C2, p. 34 | 10.1 | Table C2 | section7_from_aggregates.py, Table C2 | 10.1 | RUN | MATCH |  |
| 1415 | Table C2, p. 34 | 69.8 | Table C2 | section7_from_aggregates.py, Table C2 | 69.8 | RUN | MATCH |  |
| 1416 | Table C2, p. 34 | 16.5 | Table C2 | section7_from_aggregates.py, Table C2 | 16.5 | RUN | MATCH |  |
| 1417 | Table C2, p. 34 | 13.9 | Table C2 | section7_from_aggregates.py, Table C2 | 13.9 | RUN | MATCH |  |
| 1418 | Table C2, p. 34 | 8.5 | Table C2 | section7_from_aggregates.py, Table C2 | 8.5 | RUN | MATCH |  |
| 1419 | Table C2, p. 34 | 7.4 | Table C2 | section7_from_aggregates.py, Table C2 | 7.4 | RUN | MATCH |  |
| 1420 | Table C2, p. 34 | 20.9 | Table C2 | section7_from_aggregates.py, Table C2 | 20.9 | RUN | MATCH |  |
| 1421 | Table C2, p. 34 | 1,776.8 | Table C2 | section7_from_aggregates.py, Table C2 | 1776.8 | RUN | MATCH |  |
| 1422 | Table C2, p. 34 | 78.8 | Table C2 | section7_from_aggregates.py, Table C2 | 78.8 | RUN | MATCH |  |
| 1423 | Table C2, p. 34 | 173.5 | Table C2 | section7_from_aggregates.py, Table C2 | 173.5 | RUN | MATCH |  |
| 1424 | Table C2, p. 34 | 97.5 | Table C2 | section7_from_aggregates.py, Table C2 | 97.5 | RUN | MATCH |  |
| 1425 | Table C2, p. 34 | 64.4 | Table C2 | section7_from_aggregates.py, Table C2 | 64.4 | RUN | MATCH |  |
| 1426 | Table C2, p. 34 | 37.4 | Table C2 | section7_from_aggregates.py, Table C2 | 37.4 | RUN | MATCH |  |
| 1427 | Table C2, p. 34 | 45.3 | Table C2 | section7_from_aggregates.py, Table C2 | 45.3 | RUN | MATCH |  |
| 1428 | Table C2, p. 34 | 85.9 | Table C2 | section7_from_aggregates.py, Table C2 | 85.9 | RUN | MATCH |  |
| 1429 | Table C2, p. 34 | 18,381.8 | Table C2 | section7_from_aggregates.py, Table C2 | 18381.8 | RUN | MATCH |  |
| 1430 | Table C2, p. 34 | 790.0 | Table C2 | section7_from_aggregates.py, Table C2 | 790.0 | RUN | MATCH |  |
| 1431 | Table C2, p. 34 | 1,752.1 | Table C2 | section7_from_aggregates.py, Table C2 | 1752.1 | RUN | MATCH |  |
| 1432 | Table C2, p. 34 | 660.9 | Table C2 | section7_from_aggregates.py, Table C2 | 660.9 | RUN | MATCH |  |
| 1433 | Table C2, p. 34 | 347.0 | Table C2 | section7_from_aggregates.py, Table C2 | 347.0 | RUN | MATCH |  |
| 1434 | Table C2, p. 34 | 441.7 | Table C2 | section7_from_aggregates.py, Table C2 | 441.7 | RUN | MATCH |  |
| 1435 | Table C2, p. 34 | 128.8 | Table C2 | section7_from_aggregates.py, Table C2 | 128.8 | RUN | MATCH |  |
| 1436 | Table C2, p. 34 | 1,581.3 | Table C2 | section7_from_aggregates.py, Table C2 | 1581.3 | RUN | MATCH |  |
| 1437 | Table C2, p. 34 | 4,350.7 | Table C2 | section7_from_aggregates.py, Table C2 | 4350.7 | RUN | MATCH |  |
| 1438 | Table C2, p. 34 | 134.3 | Table C2 | section7_from_aggregates.py, Table C2 | 134.3 | RUN | MATCH |  |
| 1439 | Table C2, p. 34 | 591.5 | Table C2 | section7_from_aggregates.py, Table C2 | 591.5 | RUN | MATCH |  |
| 1440 | Table C2, p. 34 | 163.5 | Table C2 | section7_from_aggregates.py, Table C2 | 163.5 | RUN | MATCH |  |
| 1441 | Table C2, p. 34 | 150.1 | Table C2 | section7_from_aggregates.py, Table C2 | 150.1 | RUN | MATCH |  |
| 1442 | Table C2, p. 34 | 71.8 | Table C2 | section7_from_aggregates.py, Table C2 | 71.8 | RUN | MATCH |  |
| 1443 | Table C2, p. 34 | 76.0 | Table C2 | section7_from_aggregates.py, Table C2 | 76.0 | RUN | MATCH |  |
| 1444 | Table C2, p. 34 | 197.9 | Table C2 | section7_from_aggregates.py, Table C2 | 197.9 | RUN | MATCH |  |
| 1445 | Table C2, p. 34 | 1,223.2 | Table C2 | section7_from_aggregates.py, Table C2 | 1223.2 | RUN | MATCH |  |
| 1446 | Table C2, p. 34 | 52.6 | Table C2 | section7_from_aggregates.py, Table C2 | 52.6 | RUN | MATCH |  |
| 1447 | Table C2, p. 34 | 112.9 | Table C2 | section7_from_aggregates.py, Table C2 | 112.9 | RUN | MATCH |  |
| 1448 | Table C2, p. 34 | 60.2 | Table C2 | section7_from_aggregates.py, Table C2 | 60.2 | RUN | MATCH |  |
| 1449 | Table C2, p. 34 | 52.6 | Table C2 | section7_from_aggregates.py, Table C2 | 52.6 | RUN | MATCH |  |
| 1450 | Table C2, p. 34 | 21.7 | Table C2 | section7_from_aggregates.py, Table C2 | 21.7 | RUN | MATCH |  |
| 1451 | Table C2, p. 34 | 27.2 | Table C2 | section7_from_aggregates.py, Table C2 | 27.2 | RUN | MATCH |  |
| 1452 | Table C2, p. 34 | 79.3 | Table C2 | section7_from_aggregates.py, Table C2 | 79.3 | RUN | MATCH |  |
| 1453 | Table C2, p. 34 | 8,832.0 | Table C2 | section7_from_aggregates.py, Table C2 | 8832.0 | RUN | MATCH |  |
| 1454 | Table C2, p. 34 | 395.4 | Table C2 | section7_from_aggregates.py, Table C2 | 395.4 | RUN | MATCH |  |
| 1455 | Table C2, p. 34 | 982.3 | Table C2 | section7_from_aggregates.py, Table C2 | 982.3 | RUN | MATCH |  |
| 1456 | Table C2, p. 34 | 446.6 | Table C2 | section7_from_aggregates.py, Table C2 | 446.6 | RUN | MATCH |  |
| 1457 | Table C2, p. 34 | 351.7 | Table C2 | section7_from_aggregates.py, Table C2 | 351.7 | RUN | MATCH |  |
| 1458 | Table C2, p. 34 | 215.6 | Table C2 | section7_from_aggregates.py, Table C2 | 215.6 | RUN | MATCH |  |
| 1459 | Table C2, p. 34 | 149.8 | Table C2 | section7_from_aggregates.py, Table C2 | 149.8 | RUN | MATCH |  |
| 1460 | Table C2, p. 34 | 1,295.6 | Table C2 | section7_from_aggregates.py, Table C2 | 1295.6 | RUN | MATCH |  |
| 1461 | Table C2, p. 34 | 103.6 | Table C2 | section7_from_aggregates.py, Table C2 | 103.6 | RUN | MATCH |  |
| 1462 | Table C2, p. 34 | 3.8 | Table C2 | section7_from_aggregates.py, Table C2 | 3.8 | RUN | MATCH |  |
| 1463 | Table C2, p. 34 | 14.8 | Table C2 | section7_from_aggregates.py, Table C2 | 14.8 | RUN | MATCH |  |
| 1464 | Table C2, p. 34 | 5.5 | Table C2 | section7_from_aggregates.py, Table C2 | 5.5 | RUN | MATCH |  |
| 1465 | Table C2, p. 34 | 5.1 | Table C2 | section7_from_aggregates.py, Table C2 | 5.1 | RUN | MATCH |  |
| 1466 | Table C2, p. 34 | 2.0 | Table C2 | section7_from_aggregates.py, Table C2 | 2.0 | RUN | MATCH |  |
| 1467 | Table C2, p. 34 | 2.9 | Table C2 | section7_from_aggregates.py, Table C2 | 2.9 | RUN | MATCH |  |
| 1468 | Table C2, p. 34 | 9.0 | Table C2 | section7_from_aggregates.py, Table C2 | 9.0 | RUN | MATCH |  |
| 1469 | Table C2, p. 34 | 50.3 | Table C2 | section7_from_aggregates.py, Table C2 | 50.3 | RUN | MATCH |  |
| 1470 | Table C2, p. 34 | 2.1 | Table C2 | section7_from_aggregates.py, Table C2 | 2.1 | RUN | MATCH |  |
| 1471 | Table C2, p. 34 | 7.2 | Table C2 | section7_from_aggregates.py, Table C2 | 7.2 | RUN | MATCH |  |
| 1472 | Table C2, p. 34 | 2.6 | Table C2 | section7_from_aggregates.py, Table C2 | 2.6 | RUN | MATCH |  |
| 1473 | Table C2, p. 34 | 2.1 | Table C2 | section7_from_aggregates.py, Table C2 | 2.1 | RUN | MATCH |  |
| 1474 | Table C2, p. 34 | 0.9 | Table C2 | section7_from_aggregates.py, Table C2 | 0.9 | RUN | MATCH |  |
| 1475 | Table C2, p. 34 | 1.5 | Table C2 | section7_from_aggregates.py, Table C2 | 1.5 | RUN | MATCH |  |
| 1476 | Table C2, p. 34 | 3.2 | Table C2 | section7_from_aggregates.py, Table C2 | 3.2 | RUN | MATCH |  |
| 1477 | Table C2, p. 34 | 77.9 | Table C2 | section7_from_aggregates.py, Table C2 | 77.9 | RUN | MATCH |  |
| 1478 | Table C2, p. 34 | 6.4 | Table C2 | section7_from_aggregates.py, Table C2 | 6.4 | RUN | MATCH |  |
| 1479 | Table C2, p. 34 | 22.1 | Table C2 | section7_from_aggregates.py, Table C2 | 22.1 | RUN | MATCH |  |
| 1480 | Table C2, p. 34 | 6.8 | Table C2 | section7_from_aggregates.py, Table C2 | 6.8 | RUN | MATCH |  |
| 1481 | Table C2, p. 34 | 6.8 | Table C2 | section7_from_aggregates.py, Table C2 | 6.8 | RUN | MATCH |  |
| 1482 | Table C2, p. 34 | 4.4 | Table C2 | section7_from_aggregates.py, Table C2 | 4.4 | RUN | MATCH |  |
| 1483 | Table C2, p. 34 | 2.1 | Table C2 | section7_from_aggregates.py, Table C2 | 2.1 | RUN | MATCH |  |
| 1484 | Table C2, p. 34 | 6.8 | Table C2 | section7_from_aggregates.py, Table C2 | 6.8 | RUN | MATCH |  |
| 1485 | Table C2, p. 34 | 337.5 | Table C2 | section7_from_aggregates.py, Table C2 | 337.5 | RUN | MATCH |  |
| 1486 | Table C2, p. 34 | 15.6 | Table C2 | section7_from_aggregates.py, Table C2 | 15.6 | RUN | MATCH |  |
| 1487 | Table C2, p. 34 | 24.3 | Table C2 | section7_from_aggregates.py, Table C2 | 24.3 | RUN | MATCH |  |
| 1488 | Table C2, p. 34 | 17.5 | Table C2 | section7_from_aggregates.py, Table C2 | 17.5 | RUN | MATCH |  |
| 1489 | Table C2, p. 34 | 18.5 | Table C2 | section7_from_aggregates.py, Table C2 | 18.5 | RUN | MATCH |  |
| 1490 | Table C2, p. 34 | 5.6 | Table C2 | section7_from_aggregates.py, Table C2 | 5.6 | RUN | MATCH |  |
| 1491 | Table C2, p. 34 | 6.5 | Table C2 | section7_from_aggregates.py, Table C2 | 6.5 | RUN | MATCH |  |
| 1492 | Table C2, p. 34 | 18.7 | Table C2 | section7_from_aggregates.py, Table C2 | 18.7 | RUN | MATCH |  |
| 1493 | App. C, p. 34 | 1,000 | session on 12 and 13 October 2026, among the 1,000 domains found in the most ans | cross_sector_cells.csv: export_rows is 1000 in all 88 cells | 1000.0 | CALC | MATCH |  |
| 1494 | Table C3, p. 34 | youtube | Table C3 | make_tables_sector_surface.py, Table C3 | youtube | RUN | MATCH |  |
| 1495 | Table C3, p. 34 | youtube | Table C3 | make_tables_sector_surface.py, Table C3 | youtube | RUN | MATCH |  |
| 1496 | Table C3, p. 34 | google | Table C3 | make_tables_sector_surface.py, Table C3 | google | RUN | MATCH |  |
| 1497 | Table C3, p. 34 | google | Table C3 | make_tables_sector_surface.py, Table C3 | google | RUN | MATCH |  |
| 1498 | Table C3, p. 34 | google | Table C3 | make_tables_sector_surface.py, Table C3 | google | RUN | MATCH |  |
| 1499 | Table C3, p. 34 | wikipedia.org | Table C3 | make_tables_sector_surface.py, Table C3 | wikipedia.org | RUN | MATCH |  |
| 1500 | Table C3, p. 34 | reddit | Table C3 | make_tables_sector_surface.py, Table C3 | reddit | RUN | MATCH |  |
| 1501 | Table C3, p. 34 | walmart | Table C3 | make_tables_sector_surface.py, Table C3 | walmart | RUN | MATCH |  |
| 1502 | Table C3, p. 34 | youtube | Table C3 | make_tables_sector_surface.py, Table C3 | youtube | RUN | MATCH |  |
| 1503 | Table C3, p. 34 | youtube | Table C3 | make_tables_sector_surface.py, Table C3 | youtube | RUN | MATCH |  |
| 1504 | Table C3, p. 34 | youtube | Table C3 | make_tables_sector_surface.py, Table C3 | youtube | RUN | MATCH |  |
| 1505 | Table C3, p. 34 | goodrx | Table C3 | make_tables_sector_surface.py, Table C3 | goodrx | RUN | MATCH |  |
| 1506 | Table C3, p. 34 | fda.gov | Table C3 | make_tables_sector_surface.py, Table C3 | fda.gov | RUN | MATCH |  |
| 1507 | Table C3, p. 34 | nih.gov | Table C3 | make_tables_sector_surface.py, Table C3 | nih.gov | RUN | MATCH |  |
| 1508 | Table C3, p. 34 | goodrx | Table C3 | make_tables_sector_surface.py, Table C3 | goodrx | RUN | MATCH |  |
| 1509 | Table C3, p. 34 | msn | Table C3 | make_tables_sector_surface.py, Table C3 | msn | RUN | MATCH |  |
| 1510 | Table C3, p. 34 | youtube | Table C3 | make_tables_sector_surface.py, Table C3 | youtube | RUN | MATCH |  |
| 1511 | Table C3, p. 34 | reddit | Table C3 | make_tables_sector_surface.py, Table C3 | reddit | RUN | MATCH |  |
| 1512 | Table C3, p. 34 | youtube | Table C3 | make_tables_sector_surface.py, Table C3 | youtube | RUN | MATCH |  |
| 1513 | Table C3, p. 34 | nerdwallet | Table C3 | make_tables_sector_surface.py, Table C3 | nerdwallet | RUN | MATCH |  |
| 1514 | Table C3, p. 34 | nerdwallet | Table C3 | make_tables_sector_surface.py, Table C3 | nerdwallet | RUN | MATCH |  |
| 1515 | Table C3, p. 34 | nerdwallet | Table C3 | make_tables_sector_surface.py, Table C3 | nerdwallet | RUN | MATCH |  |
| 1516 | Table C3, p. 34 | wallethub | Table C3 | make_tables_sector_surface.py, Table C3 | wallethub | RUN | MATCH |  |
| 1517 | Table C3, p. 34 | wallethub | Table C3 | make_tables_sector_surface.py, Table C3 | wallethub | RUN | MATCH |  |
| 1518 | Table C3, p. 34 | google | Table C3 | make_tables_sector_surface.py, Table C3 | google | RUN | MATCH |  |
| 1519 | Table C3, p. 34 | youtube | Table C3 | make_tables_sector_surface.py, Table C3 | youtube | RUN | MATCH |  |
| 1520 | Table C3, p. 34 | google | Table C3 | make_tables_sector_surface.py, Table C3 | google | RUN | MATCH |  |
| 1521 | Table C3, p. 34 | google | Table C3 | make_tables_sector_surface.py, Table C3 | google | RUN | MATCH |  |
| 1522 | Table C3, p. 34 | justwatch | Table C3 | make_tables_sector_surface.py, Table C3 | justwatch | RUN | MATCH |  |
| 1523 | Table C3, p. 34 | wikipedia.org | Table C3 | make_tables_sector_surface.py, Table C3 | wikipedia.org | RUN | MATCH |  |
| 1524 | Table C3, p. 34 | reddit | Table C3 | make_tables_sector_surface.py, Table C3 | reddit | RUN | MATCH |  |
| 1525 | Table C3, p. 34 | walmart | Table C3 | make_tables_sector_surface.py, Table C3 | walmart | RUN | MATCH |  |
| 1526 | Table C3, p. 34 | youtube† | Table C3 | make_tables_sector_surface.py, Table C3 | youtube† | RUN | MATCH |  |
| 1527 | Table C3, p. 34 | youtube† | Table C3 | make_tables_sector_surface.py, Table C3 | youtube† | RUN | MATCH |  |
| 1528 | Table C3, p. 34 | google† | Table C3 | make_tables_sector_surface.py, Table C3 | google† | RUN | MATCH |  |
| 1529 | Table C3, p. 34 | google† | Table C3 | make_tables_sector_surface.py, Table C3 | google† | RUN | MATCH |  |
| 1530 | Table C3, p. 34 | go† | Table C3 | make_tables_sector_surface.py, Table C3 | go† | RUN | MATCH |  |
| 1531 | Table C3, p. 34 | wikipedia.org | Table C3 | make_tables_sector_surface.py, Table C3 | wikipedia.org | RUN | MATCH |  |
| 1532 | Table C3, p. 34 | reddit | Table C3 | make_tables_sector_surface.py, Table C3 | reddit | RUN | MATCH |  |
| 1533 | Table C3, p. 34 | walmart | Table C3 | make_tables_sector_surface.py, Table C3 | walmart | RUN | MATCH |  |
| 1534 | Table C3, p. 34 | youtube | Table C3 | make_tables_sector_surface.py, Table C3 | youtube | RUN | MATCH |  |
| 1535 | Table C3, p. 34 | youtube | Table C3 | make_tables_sector_surface.py, Table C3 | youtube | RUN | MATCH |  |
| 1536 | Table C3, p. 34 | google | Table C3 | make_tables_sector_surface.py, Table C3 | google | RUN | MATCH |  |
| 1537 | Table C3, p. 34 | google | Table C3 | make_tables_sector_surface.py, Table C3 | google | RUN | MATCH |  |
| 1538 | Table C3, p. 34 | nvidia | Table C3 | make_tables_sector_surface.py, Table C3 | nvidia | RUN | MATCH |  |
| 1539 | Table C3, p. 34 | wikipedia.org | Table C3 | make_tables_sector_surface.py, Table C3 | wikipedia.org | RUN | MATCH |  |
| 1540 | Table C3, p. 34 | reddit | Table C3 | make_tables_sector_surface.py, Table C3 | reddit | RUN | MATCH |  |
| 1541 | Table C3, p. 34 | amazon | Table C3 | make_tables_sector_surface.py, Table C3 | amazon | RUN | MATCH |  |
| 1542 | Table C3, p. 34 | google | Table C3 | make_tables_sector_surface.py, Table C3 | google | RUN | MATCH |  |
| 1543 | Table C3, p. 34 | youtube | Table C3 | make_tables_sector_surface.py, Table C3 | youtube | RUN | MATCH |  |
| 1544 | Table C3, p. 34 | google | Table C3 | make_tables_sector_surface.py, Table C3 | google | RUN | MATCH |  |
| 1545 | Table C3, p. 34 | google | Table C3 | make_tables_sector_surface.py, Table C3 | google | RUN | MATCH |  |
| 1546 | Table C3, p. 34 | reddit | Table C3 | make_tables_sector_surface.py, Table C3 | reddit | RUN | MATCH |  |
| 1547 | Table C3, p. 34 | amazon | Table C3 | make_tables_sector_surface.py, Table C3 | amazon | RUN | MATCH |  |
| 1548 | Table C3, p. 34 | reddit | Table C3 | make_tables_sector_surface.py, Table C3 | reddit | RUN | MATCH |  |
| 1549 | Table C3, p. 34 | amazon | Table C3 | make_tables_sector_surface.py, Table C3 | amazon | RUN | MATCH |  |
| 1550 | Table C3, p. 34 | youtube | Table C3 | make_tables_sector_surface.py, Table C3 | youtube | RUN | MATCH |  |
| 1551 | Table C3, p. 34 | youtube | Table C3 | make_tables_sector_surface.py, Table C3 | youtube | RUN | MATCH |  |
| 1552 | Table C3, p. 34 | google | Table C3 | make_tables_sector_surface.py, Table C3 | google | RUN | MATCH |  |
| 1553 | Table C3, p. 34 | youtube | Table C3 | make_tables_sector_surface.py, Table C3 | youtube | RUN | MATCH |  |
| 1554 | Table C3, p. 34 | sec.gov | Table C3 | make_tables_sector_surface.py, Table C3 | sec.gov | RUN | MATCH |  |
| 1555 | Table C3, p. 34 | wikipedia.org | Table C3 | make_tables_sector_surface.py, Table C3 | wikipedia.org | RUN | MATCH |  |
| 1556 | Table C3, p. 34 | reddit | Table C3 | make_tables_sector_surface.py, Table C3 | reddit | RUN | MATCH |  |
| 1557 | Table C3, p. 34 | walmart | Table C3 | make_tables_sector_surface.py, Table C3 | walmart | RUN | MATCH |  |
| 1558 | Table C3, p. 34 | youtube | Table C3 | make_tables_sector_surface.py, Table C3 | youtube | RUN | MATCH |  |
| 1559 | Table C3, p. 34 | reddit | Table C3 | make_tables_sector_surface.py, Table C3 | reddit | RUN | MATCH |  |
| 1560 | Table C3, p. 34 | google | Table C3 | make_tables_sector_surface.py, Table C3 | google | RUN | MATCH |  |
| 1561 | Table C3, p. 34 | yahoo | Table C3 | make_tables_sector_surface.py, Table C3 | yahoo | RUN | MATCH |  |
| 1562 | Table C3, p. 34 | sec.gov | Table C3 | make_tables_sector_surface.py, Table C3 | sec.gov | RUN | MATCH |  |
| 1563 | Table C3, p. 34 | wikipedia.org | Table C3 | make_tables_sector_surface.py, Table C3 | wikipedia.org | RUN | MATCH |  |
| 1564 | Table C3, p. 34 | wikipedia.org | Table C3 | make_tables_sector_surface.py, Table C3 | wikipedia.org | RUN | MATCH |  |
| 1565 | Table C3, p. 34 | msn | Table C3 | make_tables_sector_surface.py, Table C3 | msn | RUN | MATCH |  |
| 1566 | Table C3, p. 34 | youtube | Table C3 | make_tables_sector_surface.py, Table C3 | youtube | RUN | MATCH |  |
| 1567 | Table C3, p. 34 | extraspace | Table C3 | make_tables_sector_surface.py, Table C3 | extraspace | RUN | MATCH |  |
| 1568 | Table C3, p. 34 | google | Table C3 | make_tables_sector_surface.py, Table C3 | google | RUN | MATCH |  |
| 1569 | Table C3, p. 34 | google | Table C3 | make_tables_sector_surface.py, Table C3 | google | RUN | MATCH |  |
| 1570 | Table C3, p. 34 | sec.gov | Table C3 | make_tables_sector_surface.py, Table C3 | sec.gov | RUN | MATCH |  |
| 1571 | Table C3, p. 34 | wikipedia.org | Table C3 | make_tables_sector_surface.py, Table C3 | wikipedia.org | RUN | MATCH |  |
| 1572 | Table C3, p. 34 | wikipedia.org | Table C3 | make_tables_sector_surface.py, Table C3 | wikipedia.org | RUN | MATCH |  |
| 1573 | Table C3, p. 34 | extraspace | Table C3 | make_tables_sector_surface.py, Table C3 | extraspace | RUN | MATCH |  |
| 1574 | Table C3, p. 34 | youtube | Table C3 | make_tables_sector_surface.py, Table C3 | youtube | RUN | MATCH |  |
| 1575 | Table C3, p. 34 | youtube | Table C3 | make_tables_sector_surface.py, Table C3 | youtube | RUN | MATCH |  |
| 1576 | Table C3, p. 34 | google | Table C3 | make_tables_sector_surface.py, Table C3 | google | RUN | MATCH |  |
| 1577 | Table C3, p. 34 | youtube | Table C3 | make_tables_sector_surface.py, Table C3 | youtube | RUN | MATCH |  |
| 1578 | Table C3, p. 34 | benjaminmoore | Table C3 | make_tables_sector_surface.py, Table C3 | benjaminmoore | RUN | MATCH |  |
| 1579 | Table C3, p. 34 | kylieminteriors.ca | Table C3 | make_tables_sector_surface.py, Table C3 | kylieminteriors.ca | RUN | MATCH |  |
| 1580 | Table C3, p. 34 | facadecolorizer | Table C3 | make_tables_sector_surface.py, Table C3 | facadecolorizer | RUN | MATCH |  |
| 1581 | Table C3, p. 34 | facadecolorizer | Table C3 | make_tables_sector_surface.py, Table C3 | facadecolorizer | RUN | MATCH |  |
| 1582 | Table C4, p. 35 | youtube | Table C4 | make_tables_sector_surface.py, Table C4 | youtube | RUN | MATCH |  |
| 1583 | Table C4, p. 35 | reddit | Table C4 | make_tables_sector_surface.py, Table C4 | reddit | RUN | MATCH |  |
| 1584 | Table C4, p. 35 | google | Table C4 | make_tables_sector_surface.py, Table C4 | google | RUN | MATCH |  |
| 1585 | Table C4, p. 35 | google | Table C4 | make_tables_sector_surface.py, Table C4 | google | RUN | MATCH |  |
| 1586 | Table C4, p. 35 | wikipedia.org | Table C4 | make_tables_sector_surface.py, Table C4 | wikipedia.org | RUN | MATCH |  |
| 1587 | Table C4, p. 35 | justwatch | Table C4 | make_tables_sector_surface.py, Table C4 | justwatch | RUN | MATCH |  |
| 1588 | Table C4, p. 35 | youtube | Table C4 | make_tables_sector_surface.py, Table C4 | youtube | RUN | MATCH |  |
| 1589 | Table C4, p. 35 | nih.gov | Table C4 | make_tables_sector_surface.py, Table C4 | nih.gov | RUN | MATCH |  |
| 1590 | Table C4, p. 35 | wikipedia.org | Table C4 | make_tables_sector_surface.py, Table C4 | wikipedia.org | RUN | MATCH |  |
| 1591 | Table C4, p. 35 | fda.gov | Table C4 | make_tables_sector_surface.py, Table C4 | fda.gov | RUN | MATCH |  |
| 1592 | Table C4, p. 35 | nih.gov | Table C4 | make_tables_sector_surface.py, Table C4 | nih.gov | RUN | MATCH |  |
| 1593 | Table C4, p. 35 | sec.gov | Table C4 | make_tables_sector_surface.py, Table C4 | sec.gov | RUN | MATCH |  |
| 1594 | Table C4, p. 35 | youtube | Table C4 | make_tables_sector_surface.py, Table C4 | youtube | RUN | MATCH |  |
| 1595 | Table C4, p. 35 | reddit | Table C4 | make_tables_sector_surface.py, Table C4 | reddit | RUN | MATCH |  |
| 1596 | Table C4, p. 35 | nerdwallet | Table C4 | make_tables_sector_surface.py, Table C4 | nerdwallet | RUN | MATCH |  |
| 1597 | Table C4, p. 35 | nerdwallet | Table C4 | make_tables_sector_surface.py, Table C4 | nerdwallet | RUN | MATCH |  |
| 1598 | Table C4, p. 35 | chase† | Table C4 | make_tables_sector_surface.py, Table C4 | chase† | RUN | MATCH |  |
| 1599 | Table C4, p. 35 | capitalone | Table C4 | make_tables_sector_surface.py, Table C4 | capitalone | RUN | MATCH |  |
| 1600 | Table C4, p. 35 | google | Table C4 | make_tables_sector_surface.py, Table C4 | google | RUN | MATCH |  |
| 1601 | Table C4, p. 35 | youtube | Table C4 | make_tables_sector_surface.py, Table C4 | youtube | RUN | MATCH |  |
| 1602 | Table C4, p. 35 | reddit | Table C4 | make_tables_sector_surface.py, Table C4 | reddit | RUN | MATCH |  |
| 1603 | Table C4, p. 35 | justwatch | Table C4 | make_tables_sector_surface.py, Table C4 | justwatch | RUN | MATCH |  |
| 1604 | Table C4, p. 35 | consumerreports.org | Table C4 | make_tables_sector_surface.py, Table C4 | consumerreports.org | RUN | MATCH |  |
| 1605 | Table C4, p. 35 | aboutamazon† | Table C4 | make_tables_sector_surface.py, Table C4 | aboutamazon† | RUN | MATCH |  |
| 1606 | Table C4, p. 35 | youtube† | Table C4 | make_tables_sector_surface.py, Table C4 | youtube† | RUN | MATCH |  |
| 1607 | Table C4, p. 35 | wikipedia.org | Table C4 | make_tables_sector_surface.py, Table C4 | wikipedia.org | RUN | MATCH |  |
| 1608 | Table C4, p. 35 | reddit | Table C4 | make_tables_sector_surface.py, Table C4 | reddit | RUN | MATCH |  |
| 1609 | Table C4, p. 35 | go† | Table C4 | make_tables_sector_surface.py, Table C4 | go† | RUN | MATCH |  |
| 1610 | Table C4, p. 35 | justwatch | Table C4 | make_tables_sector_surface.py, Table C4 | justwatch | RUN | MATCH |  |
| 1611 | Table C4, p. 35 | wikipedia.org | Table C4 | make_tables_sector_surface.py, Table C4 | wikipedia.org | RUN | MATCH |  |
| 1612 | Table C4, p. 35 | youtube | Table C4 | make_tables_sector_surface.py, Table C4 | youtube | RUN | MATCH |  |
| 1613 | Table C4, p. 35 | reddit | Table C4 | make_tables_sector_surface.py, Table C4 | reddit | RUN | MATCH |  |
| 1614 | Table C4, p. 35 | google | Table C4 | make_tables_sector_surface.py, Table C4 | google | RUN | MATCH |  |
| 1615 | Table C4, p. 35 | nvidia | Table C4 | make_tables_sector_surface.py, Table C4 | nvidia | RUN | MATCH |  |
| 1616 | Table C4, p. 35 | tomshardware | Table C4 | make_tables_sector_surface.py, Table C4 | tomshardware | RUN | MATCH |  |
| 1617 | Table C4, p. 35 | techspot | Table C4 | make_tables_sector_surface.py, Table C4 | techspot | RUN | MATCH |  |
| 1618 | Table C4, p. 35 | google | Table C4 | make_tables_sector_surface.py, Table C4 | google | RUN | MATCH |  |
| 1619 | Table C4, p. 35 | youtube | Table C4 | make_tables_sector_surface.py, Table C4 | youtube | RUN | MATCH |  |
| 1620 | Table C4, p. 35 | amazon | Table C4 | make_tables_sector_surface.py, Table C4 | amazon | RUN | MATCH |  |
| 1621 | Table C4, p. 35 | reddit | Table C4 | make_tables_sector_surface.py, Table C4 | reddit | RUN | MATCH |  |
| 1622 | Table C4, p. 35 | wikipedia.org | Table C4 | make_tables_sector_surface.py, Table C4 | wikipedia.org | RUN | MATCH |  |
| 1623 | Table C4, p. 35 | consumerreports.org | Table C4 | make_tables_sector_surface.py, Table C4 | consumerreports.org | RUN | MATCH |  |
| 1624 | Table C4, p. 35 | youtube | Table C4 | make_tables_sector_surface.py, Table C4 | youtube | RUN | MATCH |  |
| 1625 | Table C4, p. 35 | wikipedia.org | Table C4 | make_tables_sector_surface.py, Table C4 | wikipedia.org | RUN | MATCH |  |
| 1626 | Table C4, p. 35 | google | Table C4 | make_tables_sector_surface.py, Table C4 | google | RUN | MATCH |  |
| 1627 | Table C4, p. 35 | sec.gov | Table C4 | make_tables_sector_surface.py, Table C4 | sec.gov | RUN | MATCH |  |
| 1628 | Table C4, p. 35 | chevronlubricants† | Table C4 | make_tables_sector_surface.py, Table C4 | chevronlubricants† | RUN | MATCH |  |
| 1629 | Table C4, p. 35 | mobil† | Table C4 | make_tables_sector_surface.py, Table C4 | mobil† | RUN | MATCH |  |
| 1630 | Table C4, p. 35 | youtube | Table C4 | make_tables_sector_surface.py, Table C4 | youtube | RUN | MATCH |  |
| 1631 | Table C4, p. 35 | wikipedia.org | Table C4 | make_tables_sector_surface.py, Table C4 | wikipedia.org | RUN | MATCH |  |
| 1632 | Table C4, p. 35 | reddit | Table C4 | make_tables_sector_surface.py, Table C4 | reddit | RUN | MATCH |  |
| 1633 | Table C4, p. 35 | sec.gov | Table C4 | make_tables_sector_surface.py, Table C4 | sec.gov | RUN | MATCH |  |
| 1634 | Table C4, p. 35 | reuters | Table C4 | make_tables_sector_surface.py, Table C4 | reuters | RUN | MATCH |  |
| 1635 | Table C4, p. 35 | stockanalysis | Table C4 | make_tables_sector_surface.py, Table C4 | stockanalysis | RUN | MATCH |  |
| 1636 | Table C4, p. 35 | youtube | Table C4 | make_tables_sector_surface.py, Table C4 | youtube | RUN | MATCH |  |
| 1637 | Table C4, p. 35 | google | Table C4 | make_tables_sector_surface.py, Table C4 | google | RUN | MATCH |  |
| 1638 | Table C4, p. 35 | wikipedia.org | Table C4 | make_tables_sector_surface.py, Table C4 | wikipedia.org | RUN | MATCH |  |
| 1639 | Table C4, p. 35 | sec.gov | Table C4 | make_tables_sector_surface.py, Table C4 | sec.gov | RUN | MATCH |  |
| 1640 | Table C4, p. 35 | extraspace | Table C4 | make_tables_sector_surface.py, Table C4 | extraspace | RUN | MATCH |  |
| 1641 | Table C4, p. 35 | wikipedia.org | Table C4 | make_tables_sector_surface.py, Table C4 | wikipedia.org | RUN | MATCH |  |
| 1642 | Table C4, p. 35 | youtube | Table C4 | make_tables_sector_surface.py, Table C4 | youtube | RUN | MATCH |  |
| 1643 | Table C4, p. 35 | google | Table C4 | make_tables_sector_surface.py, Table C4 | google | RUN | MATCH |  |
| 1644 | Table C4, p. 35 | reddit | Table C4 | make_tables_sector_surface.py, Table C4 | reddit | RUN | MATCH |  |
| 1645 | Table C4, p. 35 | benjaminmoore | Table C4 | make_tables_sector_surface.py, Table C4 | benjaminmoore | RUN | MATCH |  |
| 1646 | Table C4, p. 35 | behr | Table C4 | make_tables_sector_surface.py, Table C4 | behr | RUN | MATCH |  |
| 1647 | Table C4, p. 35 | plan-home | Table C4 | make_tables_sector_surface.py, Table C4 | plan-home | RUN | MATCH |  |
| 1648 | App. C, p. 33 | 38 | e top source is youtube.com or google.com in 38 of the 44 sector-by-view cell | make_tables_sector_surface.py | 38.0 | RUN | MATCH |  |
| 1649 | App. C, p. 33 | 44 | ce is youtube.com or google.com in 38 of the 44 sector-by-view cells, four of | make_tables_sector_surface.py | 44.0 | RUN | MATCH |  |
| 1650 | App. C, p. 33 | 15 | Gemini it is wikipedia.org or reddit.com in 15 of 22, on ChatGPT a governmen | make_tables_sector_surface.py | 15.0 | RUN | MATCH |  |
| 1651 | App. C, p. 33 | 22 | i it is wikipedia.org or reddit.com in 15 of 22, on ChatGPT a government doma | make_tables_sector_surface.py | 22.0 | RUN | MATCH |  |
| 1652 | App. C, p. 33 | 4 | 15 of 22, on ChatGPT a government domain in 4 of 11 sectors, and on Copilot | make_tables_sector_surface.py | 4.0 | RUN | MATCH |  |
| 1653 | App. C, p. 33 | 11 | f 22, on ChatGPT a government domain in 4 of 11 sectors, and on Copilot a ret | make_tables_sector_surface.py | 11.0 | RUN | MATCH |  |
| 1654 | App. C, p. 33 | 6 | ot a retailer (walmart.com or amazon.com) in 6 of 11. The script `make_table | make_tables_sector_surface.py | 6.0 | RUN | MATCH |  |
| 1655 | App. C, p. 33 | 11 | retailer (walmart.com or amazon.com) in 6 of 11. The script `make_tables_sect | make_tables_sector_surface.py | 11.0 | RUN | MATCH |  |
| 1656 | App. D, p. 36 | 120 | ctober 2026); in a screened random sample of 120, the share using a vendor's f | stakes_screen_check.py | 120.0 | RUN | MATCH |  |
| 1657 | App. D, p. 36 | 456 | of those, the share using one vendor only \| 456; 82% to 87% (kappa 0.63); 87% | vendor_reliance.py --offline | 456.0 | RUN | MATCH |  |
| 1658 | App. D, p. 36 | 82 | hose, the share using one vendor only \| 456; 82% to 87% (kappa 0.63); 87% to | stakes_screen_check.py | 82.0 | RUN | MATCH |  |
| 1659 | App. D, p. 36 | 87 | he share using one vendor only \| 456; 82% to 87% (kappa 0.63); 87% to 88% \| ` | stakes_screen_check.py | 87.0 | RUN | MATCH |  |
| 1660 | App. D, p. 36 | 0.63 | ing one vendor only \| 456; 82% to 87% (kappa 0.63); 87% to 88% \| `vendor_relian | stakes_screen_check.py | 0.63 | RUN | MATCH |  |
| 1661 | App. D, p. 36 | 87 | vendor only \| 456; 82% to 87% (kappa 0.63); 87% to 88% \| `vendor_reliance`, | stakes_screen_check.py | 87.0 | RUN | MATCH |  |
| 1662 | App. D, p. 36 | 88 | only \| 456; 82% to 87% (kappa 0.63); 87% to 88% \| `vendor_reliance`, `stakes | stakes_screen_check.py | 88.0 | RUN | MATCH |  |
| 1663 | App. D, p. 36 | 7.5 | unmatched; worldwide; US to US (estimated) \| 7.5x to 27.1x; 8.6x to 29.9x; 9.2 | arithmetic on Table 2 / its released CSV | 7.469647 | CALC | MATCH |  |
| 1664 | App. D, p. 36 | 27.1 | d; worldwide; US to US (estimated) \| 7.5x to 27.1x; 8.6x to 29.9x; 9.2x to 33.3 | arithmetic on Table 2 / its released CSV | 27.141445 | CALC | MATCH |  |
| 1665 | App. D, p. 36 | 8.6 | dwide; US to US (estimated) \| 7.5x to 27.1x; 8.6x to 29.9x; 9.2x to 33.3x \| ar | arithmetic on Table 2 / its released CSV | 8.620108 | CALC | MATCH |  |
| 1666 | App. D, p. 36 | 29.9 | S to US (estimated) \| 7.5x to 27.1x; 8.6x to 29.9x; 9.2x to 33.3x \| arithmetic | arithmetic on Table 2 / its released CSV | 29.860816 | CALC | MATCH |  |
| 1667 | App. D, p. 36 | 9.2 | (estimated) \| 7.5x to 27.1x; 8.6x to 29.9x; 9.2x to 33.3x \| arithmetic on Tab | arithmetic on Table 2 / its released CSV | 9.165211 | CALC | MATCH |  |
| 1668 | App. D, p. 36 | 33.3 | ted) \| 7.5x to 27.1x; 8.6x to 29.9x; 9.2x to 33.3x \| arithmetic on Table 2 \| \| | arithmetic on Table 2 / its released CSV | 33.302387 | CALC | MATCH |  |
| 1669 | App. D, p. 36 | 0.95 | th-on-month growth, Ahrefs over Semrush US \| 0.95, 2.66, 1.37 \| `instrument_ext | instrument_extra.py | 0.95 | RUN | MATCH |  |
| 1670 | App. D, p. 36 | 2.66 | month growth, Ahrefs over Semrush US \| 0.95, 2.66, 1.37 \| `instrument_extra` \| | instrument_extra.py | 2.66 | RUN | MATCH |  |
| 1671 | App. D, p. 36 | 1.37 | growth, Ahrefs over Semrush US \| 0.95, 2.66, 1.37 \| `instrument_extra` \| \| M1 e | instrument_extra.py | 1.37 | RUN | MATCH |  |
| 1672 | App. D, p. 36 | 5.2 | re root of their ratio from the true value \| 5.2 at 27.1x \| arithmetic on Tabl | reproducer's recomputation (recompute.py) | 5.209745 | CALC | MATCH |  |
| 1673 | App. D, p. 36 | 27.1 | of their ratio from the true value \| 5.2 at 27.1x \| arithmetic on Table 2 \| \| | arithmetic on Table 2 / its released CSV | 27.141445 | CALC | MATCH |  |
| 1674 | App. D, p. 36 | 35 | only where both terms have the same sign) \| 35% (Semrush US against Ahrefs w | instrument_extra.py | 35.0 | RUN | MATCH |  |
| 1675 | App. D, p. 36 | 54 | \| 35% (Semrush US against Ahrefs worldwide), 54% (both worldwide) \| `instrume | instrument_extra.py | 54.0 | RUN | MATCH |  |
| 1676 | App. D, p. 36 | twelve | ` \| \| M1 cross-section \| visits ratio across twelve prefixes on one date \| 0.20x | data/analyze.py | 12.0 | RUN | MATCH |  |
| 1677 | App. D, p. 36 | 0.20 | s ratio across twelve prefixes on one date \| 0.20x to 7.24x (8.89x matched); me | data/analyze.py | 0.2 | RUN | MATCH |  |
| 1678 | App. D, p. 36 | 7.24 | cross twelve prefixes on one date \| 0.20x to 7.24x (8.89x matched); median 1.01 | data/analyze.py | 7.24 | RUN | MATCH |  |
| 1679 | App. D, p. 36 | 8.89 | welve prefixes on one date \| 0.20x to 7.24x (8.89x matched); median 1.01 \| `ana | data/analyze.py | 8.89 | RUN | MATCH |  |
| 1680 | App. D, p. 36 | 1.01 | ate \| 0.20x to 7.24x (8.89x matched); median 1.01 \| `analyze` \| \| M1 age relati | data/analyze.py | 1.01 | RUN | MATCH |  |
| 1681 | App. D, p. 36 | −0.11 | ratio, Fisher 95% interval, permutation p \| −0.11 [−0.64, +0.49], p = 0.73 \| `a | data/analyze.py | -0.11 | RUN | MATCH |  |
| 1682 | App. D, p. 36 | −0.64 | Fisher 95% interval, permutation p \| −0.11 [−0.64, +0.49], p = 0.73 \| `analyze` | data/analyze.py | -0.64 | RUN | MATCH |  |
| 1683 | App. D, p. 36 | +0.49 | 95% interval, permutation p \| −0.11 [−0.64, +0.49], p = 0.73 \| `analyze` \| \| M1 | data/analyze.py | 0.49 | RUN | MATCH |  |
| 1684 | App. D, p. 36 | 0.73 | l, permutation p \| −0.11 [−0.64, +0.49], p = 0.73 \| `analyze` \| \| M1 ordering a | data/analyze.py | 0.73 | RUN | MATCH |  |
| 1685 | App. D, p. 36 | +0.94 | ts' visits; concordant pairs; by size band \| +0.94, +0.82, 60 of 66; 51 of 51 be | data/analyze.py | 0.94 | RUN | MATCH |  |
| 1686 | App. D, p. 36 | +0.82 | its; concordant pairs; by size band \| +0.94, +0.82, 60 of 66; 51 of 51 beyond 3x | data/analyze.py | 0.82 | RUN | MATCH |  |
| 1687 | App. D, p. 36 | 60 | ncordant pairs; by size band \| +0.94, +0.82, 60 of 66; 51 of 51 beyond 3x, 9 | data/analyze.py | 60.0 | RUN | MATCH |  |
| 1688 | App. D, p. 36 | 66 | nt pairs; by size band \| +0.94, +0.82, 60 of 66; 51 of 51 beyond 3x, 9 of 15 | data/analyze.py | 66.0 | RUN | MATCH |  |
| 1689 | App. D, p. 36 | 51 | airs; by size band \| +0.94, +0.82, 60 of 66; 51 of 51 beyond 3x, 9 of 15 with | instrument_extra.py | 51 | RUN | MATCH | 19 + 32 printed in two bands |
| 1690 | App. D, p. 36 | 51 | by size band \| +0.94, +0.82, 60 of 66; 51 of 51 beyond 3x, 9 of 15 within; 40 | instrument_extra.py | 51 | RUN | MATCH | 19 + 32 printed in two bands |
| 1691 | App. D, p. 36 | 9 | +0.94, +0.82, 60 of 66; 51 of 51 beyond 3x, 9 of 15 within; 40 of 40 beyond | instrument_extra.py | 9.0 | RUN | MATCH |  |
| 1692 | App. D, p. 36 | 15 | 4, +0.82, 60 of 66; 51 of 51 beyond 3x, 9 of 15 within; 40 of 40 beyond 3x on | instrument_extra.py | 15.0 | RUN | MATCH |  |
| 1693 | App. D, p. 36 | 40 | 0 of 66; 51 of 51 beyond 3x, 9 of 15 within; 40 of 40 beyond 3x on both instr | instrument_extra.py | 40.0 | RUN | MATCH |  |
| 1694 | App. D, p. 36 | 40 | 6; 51 of 51 beyond 3x, 9 of 15 within; 40 of 40 beyond 3x on both instruments | instrument_extra.py | 40.0 | RUN | MATCH |  |
| 1695 | App. D, p. 36 | 1.13 | geometric standard deviation of the ratio \| 1.13 and 3.1 \| `instrument_extra` | instrument_extra.py | 1.13 | RUN | MATCH |  |
| 1696 | App. D, p. 36 | 3.1 | c standard deviation of the ratio \| 1.13 and 3.1 \| `instrument_extra` \| \| M1 A | instrument_extra.py | 3.13 | RUN | MATCH |  |
| 1697 | App. D, p. 36 | 12.6 | ix ranks on, Wilson interval [Wilson 1927] \| 12.6% to 20.0% \| arithmetic on Tab | arithmetic on Table 3 / its released CSV | 12.609275 | CALC | MATCH |  |
| 1698 | App. D, p. 36 | 20.0 | on, Wilson interval [Wilson 1927] \| 12.6% to 20.0% \| arithmetic on Table 3 \| \| | arithmetic on Table 3 / its released CSV | 20.019872 | CALC | MATCH |  |
| 1699 | App. D, p. 36 | 55.6 | least one label; labels per linked review \| 55.6%; 2.25 \| `analyze_reviews` \| | analyze_reviews.py (saved output) | 55.6 | SAVED | CANNOT RUN | agrees with the saved output; the script that prints it needs withheld data |
| 1700 | App. D, p. 36 | 2.25 | one label; labels per linked review \| 55.6%; 2.25 \| `analyze_reviews` \| \| M2 la | analyze_reviews.py (saved output) | 2.25 | SAVED | CANNOT RUN | agrees with the saved output; the script that prints it needs withheld data |
| 1701 | App. D, p. 36 | +0.18 | (descriptive; labels are not independent) \| +0.18 (mentioned), +0.27 (all linka | m2_label_counts.csv, to five decimals | 0.184869 | CALC | MATCH |  |
| 1702 | App. D, p. 36 | +0.27 | ls are not independent) \| +0.18 (mentioned), +0.27 (all linkable) \| `analyze_rev | m2_from_counts.py | 0.273 | RUN | MATCH |  |
| 1703 | App. D, p. 36 | +0.47 | h branch's own volume, by attribution rule \| +0.47 (modal), +0.75 (split) \| `sup | m2_from_counts.py | 0.468 | RUN | MATCH |  |
| 1704 | App. D, p. 36 | +0.75 | volume, by attribution rule \| +0.47 (modal), +0.75 (split) \| `supplement_r10`, ` | m2_from_counts.py | 0.748 | RUN | MATCH |  |
| 1705 | App. D, p. 36 | 14.0 | ching a waiting pattern, against five-star \| 14.0% against 1.9% \| `analyze_revi | analyze_reviews.py (saved output) | 14.0 | SAVED | CANNOT RUN | agrees with the saved output; the script that prints it needs withheld data |
| 1706 | App. D, p. 36 | 1.9 | g pattern, against five-star \| 14.0% against 1.9% \| `analyze_reviews` \| \| M2 l | analyze_reviews.py (saved output) | 1.9 | SAVED | CANNOT RUN | agrees with the saved output; the script that prints it needs withheld data |
| 1707 | App. D, p. 36 | 65 | t by two blind annotators; their agreement \| 65% to 67%; kappa 0.90 (single-w | r2_link_check.py | 65.0 | RUN | MATCH |  |
| 1708 | App. D, p. 36 | 67 | o blind annotators; their agreement \| 65% to 67%; kappa 0.90 (single-word lab | r2_link_check.py | 66.8 | RUN | MATCH |  |
| 1709 | App. D, p. 36 | 0.90 | otators; their agreement \| 65% to 67%; kappa 0.90 (single-word labels about 50% | r2_link_check.py | 0.9 | RUN | MATCH |  |
| 1710 | App. D, p. 36 | 50 | to 67%; kappa 0.90 (single-word labels about 50%, multi-word 95% to 96%) \| `r | r2_link_check.py | 50.0 | RUN | MATCH |  |
| 1711 | App. D, p. 36 | 95 | 90 (single-word labels about 50%, multi-word 95% to 96%) \| `r2_link_check` \| | r2_link_check.py | 94.5 | RUN | MATCH |  |
| 1712 | App. D, p. 36 | 96 | gle-word labels about 50%, multi-word 95% to 96%) \| `r2_link_check` \| \| M2 wa | r2_link_check.py | 95.8 | RUN | MATCH |  |
| 1713 | App. D, p. 36 | 83 | d complaints about waiting; share in store \| 83% to 85%, kappa 0.93; about 90 | r2_link_check.py | 83.0 | RUN | MATCH |  |
| 1714 | App. D, p. 36 | 85 | aints about waiting; share in store \| 83% to 85%, kappa 0.93; about 90% in st | r2_link_check.py | 84.8 | RUN | MATCH |  |
| 1715 | App. D, p. 36 | 0.93 | waiting; share in store \| 83% to 85%, kappa 0.93; about 90% in store \| `r2_lin | r2_link_check.py | 0.93 | RUN | MATCH |  |
| 1716 | App. D, p. 36 | 90 | are in store \| 83% to 85%, kappa 0.93; about 90% in store \| `r2_link_check` \| | r2_link_check.py | 90.5 | RUN | MATCH |  |
| 1717 | App. D, p. 36 | 240 | d volume and Wikipedia requests per article (240 articles, October 2024 to Sep | wiki_demand_analysis.py | 240.0 | RUN | MATCH |  |
| 1718 | App. D, p. 36 | +0.45 | the matched keyword count against requests \| +0.45 (+0.34 to +0.54); +0.54 (+0.4 | wiki_demand_supplement.py | 0.44598 | RUN | MATCH |  |
| 1719 | App. D, p. 36 | +0.34 | ched keyword count against requests \| +0.45 (+0.34 to +0.54); +0.54 (+0.45 to +0 | wiki_demand_analysis.py | 0.344 | RUN | MATCH |  |
| 1720 | App. D, p. 36 | +0.54 | ord count against requests \| +0.45 (+0.34 to +0.54); +0.54 (+0.45 to +0.62) \| `w | wiki_demand_analysis.py | 0.541 | RUN | MATCH |  |
| 1721 | App. D, p. 36 | +0.54 | t against requests \| +0.45 (+0.34 to +0.54); +0.54 (+0.45 to +0.62) \| `wiki_dema | wiki_demand_analysis.py | 0.541 | RUN | MATCH |  |
| 1722 | App. D, p. 36 | +0.45 | st requests \| +0.45 (+0.34 to +0.54); +0.54 (+0.45 to +0.62) \| `wiki_demand_anal | wiki_demand_analysis.py | 0.448 | RUN | MATCH |  |
| 1723 | App. D, p. 36 | +0.62 | ts \| +0.45 (+0.34 to +0.54); +0.54 (+0.45 to +0.62) \| `wiki_demand_analysis` \| \| | wiki_demand_analysis.py | 0.623 | RUN | MATCH |  |
| 1724 | App. D, p. 36 | 35 | n; 10th and 90th percentiles; geometric SD \| 35; 0.3 to 244; 14.5 \| `wiki_dem | wiki_demand_analysis.py | 34.8 | RUN | MATCH |  |
| 1725 | App. D, p. 36 | 0.3 | 0th and 90th percentiles; geometric SD \| 35; 0.3 to 244; 14.5 \| `wiki_demand_a | wiki_demand_analysis.py | 0.3 | RUN | MATCH |  |
| 1726 | App. D, p. 36 | 244 | 90th percentiles; geometric SD \| 35; 0.3 to 244; 14.5 \| `wiki_demand_analysis | wiki_demand_analysis.py | 243.7 | RUN | MATCH |  |
| 1727 | App. D, p. 36 | 14.5 | percentiles; geometric SD \| 35; 0.3 to 244; 14.5 \| `wiki_demand_analysis` \| \| | wiki_demand_analysis.py | 14.48 | RUN | MATCH |  |
| 1728 | App. D, p. 36 | P1, P3 and P4 held; P2 held at its boundary | as fixed before collection \| P1, P3 and P4 held; P2 held at its boundary \| `wiki_demand_anal | wiki_demand_analysis.py | agrees | RUN | MATCH | statement in words |
| 1729 | App. D, p. 36 | 1,000 | a source type over all incidences among the 1,000 exported domains \| Table C1 \| | cross_sector_cells.csv: export_rows is 1000 in all 88 cells | 1000.0 | CALC | MATCH |  |
| 1730 | App. D, p. 37 | 21.3 | nst the other four, bootstrap over sectors \| 21.3% (17.2 to 26.7) against 2.1% | section7_from_aggregates.py | 21.3 | RUN | MATCH |  |
| 1731 | App. D, p. 37 | 17.2 | other four, bootstrap over sectors \| 21.3% (17.2 to 26.7) against 2.1% (1.7 to | section7_from_aggregates.py | 17.2 | RUN | MATCH |  |
| 1732 | App. D, p. 37 | 26.7 | our, bootstrap over sectors \| 21.3% (17.2 to 26.7) against 2.1% (1.7 to 2.7) \| | section7_from_aggregates.py | 26.7 | RUN | MATCH |  |
| 1733 | App. D, p. 37 | 2.1 | over sectors \| 21.3% (17.2 to 26.7) against 2.1% (1.7 to 2.7) \| `cross_sector | section7_from_aggregates.py | 2.1 | RUN | MATCH |  |
| 1734 | App. D, p. 37 | 1.7 | sectors \| 21.3% (17.2 to 26.7) against 2.1% (1.7 to 2.7) \| `cross_sector_sensi | section7_from_aggregates.py | 1.7 | RUN | MATCH |  |
| 1735 | App. D, p. 37 | 2.7 | \| 21.3% (17.2 to 26.7) against 2.1% (1.7 to 2.7) \| `cross_sector_sensitivity` | section7_from_aggregates.py | 2.7 | RUN | MATCH |  |
| 1736 | App. D, p. 36 | 11 | gle view exceeds the highest other surface \| 11 of 11 \| `cross_sector_sensiti | section7_from_aggregates.py | 11.0 | RUN | MATCH |  |
| 1737 | App. D, p. 36 | 11 | ew exceeds the highest other surface \| 11 of 11 \| `cross_sector_sensitivity` | cross_sector_type_shares.csv: eleven sectors | 11.0 | CALC | MATCH |  |
| 1738 | App. D, p. 37 | 0.36 | op-ten non-company domains between sectors \| 0.36 to 0.40 against 0.08 to 0.23 | section7_from_aggregates.py | 0.36 | RUN | MATCH |  |
| 1739 | App. D, p. 37 | 0.40 | on-company domains between sectors \| 0.36 to 0.40 against 0.08 to 0.23 \| `cross | section7_from_aggregates.py | 0.4 | RUN | MATCH |  |
| 1740 | App. D, p. 37 | 0.08 | mains between sectors \| 0.36 to 0.40 against 0.08 to 0.23 \| `cross_sector` \| \| | section7_from_aggregates.py | 0.08 | RUN | MATCH |  |
| 1741 | App. D, p. 37 | 0.23 | tween sectors \| 0.36 to 0.40 against 0.08 to 0.23 \| `cross_sector` \| \| M3 varia | section7_from_aggregates.py | 0.23 | RUN | MATCH |  |
| 1742 | App. D, p. 37 | 77 | shares explained by surface and by sector \| 77% against 14% (video and commu | section7_from_aggregates.py | 77.0 | RUN | MATCH |  |
| 1743 | App. D, p. 37 | 14 | ained by surface and by sector \| 77% against 14% (video and community) \| `cro | section7_from_aggregates.py | 14.0 | RUN | MATCH |  |
| 1744 | App. D, p. 36 | one held, one in direction, two failed | s written before collection \| one held, one in direction, two failed \| `cross_sector` \| | section7_from_aggregates.py | agrees | RUN | MATCH | statement in words |
| 1745 | App. D, p. 37 | 4 | petency questions the ontology can express \| 4/5 (released example) \| `ufi c | ufi repository (not in the bundle) | None | NONE | CANNOT RUN | needs the ufi repository, which is not in the bundle (the paper cites it at a public URL; not fetched here) |
| 1746 | App. D, p. 37 | 5 | tency questions the ontology can express \| 4/5 (released example) \| `ufi cq` | ufi repository (not in the bundle) | None | NONE | CANNOT RUN | needs the ufi repository, which is not in the bundle (the paper cites it at a public URL; not fetched here) |
| 1747 | App. D, p. 37 | 70.4 | graph answers, over expressible questions \| 70.4% (released example) \| `ufi cq | ufi repository (not in the bundle) | None | NONE | CANNOT RUN | needs the ufi repository, which is not in the bundle (the paper cites it at a public URL; not fetched here) |
| 1748 | §E.1, p. 38 | twelve | same domain-scoped figures for every one of twelve subfolders queried (Section 5 | data/analyze.py | 12.0 | RUN | MATCH |  |
| 1749 | §E.1, p. 38 | 14,823 | ived, and one stored-answer count moved from 14,823 to 17,206 to 17,400 between 9 | instrument_series_table5_checkpoints.csv (parsed from Table 5 itself) | 14823.0 | CIRC | MATCH | circular: the CSV is parsed from the paper's own table; the dashboard read is not archived |
| 1750 | §E.1, p. 38 | 17,206 | one stored-answer count moved from 14,823 to 17,206 to 17,400 between 9 and 12 Oc | instrument_series_table5_checkpoints.csv (parsed from Table 5 itself) | 17206.0 | CIRC | MATCH | circular: the CSV is parsed from the paper's own table; the dashboard read is not archived |
| 1751 | §E.1, p. 38 | 17,400 | -answer count moved from 14,823 to 17,206 to 17,400 between 9 and 12 October 2026 | single_reads_2026-10.csv | 17400.0 | FILE | MATCH | dashboard read, not archived |
| 1752 | §E.1, p. 38 | 7.5 | d. Two instruments differed on one prefix by 7.5x to 27.1x, and across twelve | arithmetic on Table 2 / its released CSV | 7.469647 | CALC | MATCH |  |
| 1753 | §E.1, p. 38 | 27.1 | nstruments differed on one prefix by 7.5x to 27.1x, and across twelve prefixes | arithmetic on Table 2 / its released CSV | 27.141445 | CALC | MATCH |  |
| 1754 | §E.1, p. 38 | twelve | d on one prefix by 7.5x to 27.1x, and across twelve prefixes of one domain by 0.2 | data/analyze.py | 12.0 | RUN | MATCH |  |
| 1755 | §E.1, p. 38 | 0.20 | and across twelve prefixes of one domain by 0.20x to 7.24x (Sections 5.1 and 5 | data/analyze.py | 0.2 | RUN | MATCH |  |
| 1756 | §E.1, p. 38 | 7.24 | ss twelve prefixes of one domain by 0.20x to 7.24x (Sections 5.1 and 5.5). 5. * | data/analyze.py | 7.24 | RUN | MATCH |  |
| 1757 | §E.1, p. 38 | 40 | one instrument does not settle it. Here all 40 pairs of sections more than t | instrument_extra.py | 40.0 | RUN | MATCH |  |
| 1758 | §E.1, p. 38 | 16 | both instruments were ordered alike, as were 16 of the 18 more than three tim | instrument_extra.py | 16.0 | RUN | MATCH |  |
| 1759 | §E.1, p. 38 | 18 | uments were ordered alike, as were 16 of the 18 more than three times apart o | instrument_extra.py | 18.0 | RUN | MATCH |  |
| 1760 | §E.1, p. 38 | 4 | re than three times apart on exactly one and 4 of the 8 within that factor o | instrument_extra.py | 4.0 | RUN | MATCH |  |
| 1761 | §E.1, p. 38 | 8 | hree times apart on exactly one and 4 of the 8 within that factor on both; t | instrument_extra.py | 8.0 | RUN | MATCH |  |
| 1762 | §E.1, p. 38 | the two exceptions were six to seven times apart on one instrument and about equal on the other | 8 within that factor on both; the two exceptions were six to seven times apart on one instrument and about equal on the other (Sections 5.5 and 5 | instrument_extra.py section 10 | agrees | RUN | MATCH | statement in words |
| 1763 | §E.1, p. 38 | twelve | ng instruments. Matching changed how many of twelve prefixes fell below a ratio o | data/analyze.py | 12.0 | RUN | MATCH |  |
| 1764 | §E.1, p. 38 | six | lve prefixes fell below a ratio of one, from six to four (Section 5.5). 7. **T | data/analyze.py | 6.0 | RUN | MATCH |  |
| 1765 | §E.1, p. 38 | four | fixes fell below a ratio of one, from six to four (Section 5.5). 7. **The keywo | data/analyze.py | 4.0 | RUN | MATCH |  |
| 1766 | §E.1, p. 38 | 35 | area-code prefix the universe term was about 35% of the log gap with Semrush | instrument_extra.py | 35.0 | RUN | MATCH |  |
| 1767 | §E.1, p. 38 | 54 | emrush US against Ahrefs worldwide and about 54% with both worldwide (Section | instrument_extra.py | 54.0 | RUN | MATCH |  |
| 1768 | §E.1, p. 38 | twelve | ith both worldwide (Section 5.6); across the twelve prefixes the keyword ratio ha | data/analyze.py | 12.0 | RUN | MATCH |  |
| 1769 | §E.1, p. 38 | 14.0 | beside it, with its source and period. Here 14.0% of one- and two-star reviews | analyze_reviews.py (saved output) | 14.0 | SAVED | CANNOT RUN | agrees with the saved output; the script that prints it needs withheld data |
| 1770 | §E.1, p. 38 | 11 | tched a waiting pattern while the taxonomy's 11 labels mentioning waiting car | supplement_r10.py (saved output) | 11.0 | SAVED | CANNOT RUN | agrees with the saved output; the script that prints it needs withheld data |
| 1771 | §E.1, p. 38 | 622 | onomy's 11 labels mentioning waiting carried 622 searches a month (Section 6.1 | supplement_r10.py (saved output) | 622.0 | SAVED | CANNOT RUN | agrees with the saved output; the script that prints it needs withheld data |
| 1772 | §E.1, p. 38 | twelve | that prints each quoted statistic. Here the twelve-prefix reads and `analyze.py` | data/analyze.py | 12.0 | RUN | MATCH |  |
| 1773 | §E.2, p. 38 | 35 | on the area-code prefix under both pairings (35% and 54%, the second approxim | instrument_extra.py | 35.0 | RUN | MATCH |  |
| 1774 | §E.2, p. 39 | 54 | rea-code prefix under both pairings (35% and 54%, the second approximate beca | instrument_extra.py | 54.0 | RUN | MATCH |  |
| 1775 | §E.2, p. 39 | 3.2 | low one, the keyword ratio is still at least 3.2 (`instrument_extra.py`, secti | instrument_extra.py | 3.2 | RUN | MATCH |  |
| 1776 | §E.3, p. 39 | 72 | , Crossref, the EQUATOR library and the web (72 logged API queries; Semantic | checklist search_record.md | 72.0 | FILE | MATCH |  |
| 1777 | §E.3, p. 39 | 120 | ks Section 1 counts: in a screened sample of 120, 82% to 87% use a vendor's fi | stakes_screen_check.py | 120.0 | RUN | MATCH |  |
| 1778 | §E.3, p. 39 | 82 | ction 1 counts: in a screened sample of 120, 82% to 87% use a vendor's figure | stakes_screen_check.py | 82.0 | RUN | MATCH |  |
| 1779 | §E.3, p. 39 | 87 | counts: in a screened sample of 120, 82% to 87% use a vendor's figures as da | stakes_screen_check.py | 87.0 | RUN | MATCH |  |
| 1780 | §E.3, p. 39 | 87 | % to 87% use a vendor's figures as data, and 87% to 88% of those use one vend | stakes_screen_check.py | 87.0 | RUN | MATCH |  |
| 1781 | §E.3, p. 39 | 88 | % use a vendor's figures as data, and 87% to 88% of those use one vendor's on | stakes_screen_check.py | 88.0 | RUN | MATCH |  |

## 4. Command log

```
# Command log, independent reproduction run 5, 3 November 2026
# R = session scratchpad folder repro_run5 (fresh, empty when created). Every script run: a new unpack of the zip, the
# bundle's command, under sandbox-exec denying all network and all writes to the Desktop (check_scripts/run_one.py).
# Setup, before the first logged run:
shasum -a 256 <project>/06_MANUSCRIPT/User_First_Intelligence_v5.3_2026-11-03_source.zip <project>/06_MANUSCRIPT/User_First_Intelligence_v5.3_2026-11-03.pdf
unzip -l <zip>
cp <zip> <pdf> R/
unzip -q -o R/<zip> -d R/pristine
pdftotext -layout R/<pdf> R/paper_layout.txt; pdftotext R/<pdf> R/paper_raw.txt; pdfinfo R/<pdf>
grep -rnE "/Users/|Desktop/|expanduser|~/|Research-Papers" (scripts): no absolute paths outside 08_REVIEW
grep -rlE "urllib.request|requests.|http.client|socket|subprocess|os.system" (scripts)
sandbox-exec -p '(version 1)(allow default)(deny network*)' python3 -c "urllib.request.urlopen('https://example.org')": blocked, as intended
which python3 pdftotext tectonic xelatex pandoc ots; python3 -m pip list; python3 -m pip show ufi
# Three attempts at the build batch stopped on errors in the reproducer's own shell and runner (word splitting in zsh, a broken
# string in run_one.py), before any bundle script started; they are not listed.

# Runs, in order, as the runner logged them:
[2026-11-03 14:36:49] tag=analyze cwd=<fresh unpack>/data hashseed=- sandbox=no-network,no-desktop-writes: python3 analyze.py -> exit 0 in 0.3s; stdout 1233 bytes; changed 0; new 0
[2026-11-03 14:37:24] tag=instrument_extra cwd=<fresh unpack>/instrument_divergence_extra hashseed=- sandbox=no-network,no-desktop-writes: python3 instrument_extra.py -> exit 0 in 35.5s; stdout 5712 bytes; changed 0; new 0
[2026-11-03 14:37:26] tag=instrument_extra_as_stamped cwd=<fresh unpack>/protocols hashseed=- sandbox=no-network,no-desktop-writes: python3 instrument_extra_as_stamped.py -> exit 0 in 0.9s; stdout 2496 bytes; changed 0; new 4
[2026-11-03 14:37:26] tag=reread_compare cwd=<fresh unpack>/protocols hashseed=- sandbox=no-network,no-desktop-writes: python3 reread_compare.py -> exit 1 in 0.1s; stdout 0 bytes; changed 0; new 0
[2026-11-03 14:37:27] tag=reread_compare_anywhere cwd=<fresh unpack>/protocols hashseed=- sandbox=no-network,no-desktop-writes: python3 reread_compare_anywhere.py -> exit 0 in 0.1s; stdout 130 bytes; changed 0; new 0
[2026-11-03 14:38:04] tag=m2_from_counts cwd=<fresh unpack>/review_demand hashseed=- sandbox=no-network,no-desktop-writes: python3 m2_from_counts.py -> exit 0 in 36.9s; stdout 2465 bytes; changed 0; new 0
[2026-11-03 14:38:05] tag=r2_link_check cwd=<fresh unpack>/review_demand hashseed=- sandbox=no-network,no-desktop-writes: python3 r2_link_check.py -> exit 0 in 0.2s; stdout 1997 bytes; changed 0; new 0
[2026-11-03 14:38:06] tag=analyze_reviews cwd=<fresh unpack>/review_demand hashseed=- sandbox=no-network,no-desktop-writes: python3 analyze_reviews.py -> exit 1 in 1.4s; stdout 0 bytes; changed 0; new 0
[2026-11-03 14:38:07] tag=r2_link_sample cwd=<fresh unpack>/review_demand hashseed=- sandbox=no-network,no-desktop-writes: python3 r2_link_sample.py -> exit 1 in 0.5s; stdout 0 bytes; changed 0; new 0
[2026-11-03 14:38:09] tag=supplement_r10 cwd=<fresh unpack>/review_demand hashseed=- sandbox=no-network,no-desktop-writes: python3 supplement_r10.py -> exit 1 in 1.2s; stdout 0 bytes; changed 0; new 0
[2026-11-03 14:38:10] tag=make_fig_reviews_v50 cwd=<fresh unpack>/review_demand hashseed=- sandbox=no-network,no-desktop-writes: python3 make_fig_reviews_v50.py -> exit 1 in 0.7s; stdout 0 bytes; changed 0; new 0
[2026-11-03 14:38:10] tag=vendor_reliance_offline cwd=<fresh unpack>/stakes hashseed=- sandbox=no-network,no-desktop-writes: python3 vendor_reliance.py --offline -> exit 0 in 0.1s; stdout 470 bytes; changed 0; new 0
[2026-11-03 14:38:11] tag=stakes_screen_check cwd=<fresh unpack>/stakes hashseed=- sandbox=no-network,no-desktop-writes: python3 stakes_screen_check.py -> exit 0 in 0.1s; stdout 600 bytes; changed 0; new 0
[2026-11-03 14:38:33] tag=wiki_demand_analysis cwd=<fresh unpack>/wikipedia_demand hashseed=- sandbox=no-network,no-desktop-writes: python3 wiki_demand_analysis.py -> exit 0 in 21.9s; stdout 4911 bytes; changed 2; new 0
[2026-11-03 14:38:34] tag=wiki_demand_supplement cwd=<fresh unpack>/wikipedia_demand hashseed=- sandbox=no-network,no-desktop-writes: python3 wiki_demand_supplement.py -> exit 0 in 0.9s; stdout 1589 bytes; changed 0; new 0
[2026-11-03 14:38:36] tag=make_fig_wikipedia cwd=<fresh unpack>/wikipedia_demand hashseed=- sandbox=no-network,no-desktop-writes: python3 make_fig_wikipedia.py -> exit 0 in 1.1s; stdout 3 bytes; changed 0; new 2
[2026-11-03 14:39:52] tag=section7_from_aggregates cwd=<fresh unpack>/ai_citation_cross_sector/scripts hashseed=- sandbox=no-network,no-desktop-writes: python3 section7_from_aggregates.py -> exit 0 in 76.1s; stdout 6873 bytes; changed 0; new 0
[2026-11-03 14:39:52] tag=cross_sector cwd=<fresh unpack>/ai_citation_cross_sector/scripts hashseed=- sandbox=no-network,no-desktop-writes: python3 cross_sector.py -> exit 1 in 0.1s; stdout 0 bytes; changed 0; new 0
[2026-11-03 14:39:53] tag=cross_sector_sensitivity cwd=<fresh unpack>/ai_citation_cross_sector/scripts hashseed=- sandbox=no-network,no-desktop-writes: python3 cross_sector_sensitivity.py -> exit 1 in 0.1s; stdout 0 bytes; changed 0; new 0
[2026-11-03 14:39:53] tag=cross_sector_sensitivity2 cwd=<fresh unpack>/ai_citation_cross_sector/scripts hashseed=- sandbox=no-network,no-desktop-writes: python3 cross_sector_sensitivity2.py -> exit 1 in 0.1s; stdout 760 bytes; changed 0; new 0
[2026-11-03 14:39:54] tag=make_tables_sector_surface cwd=<fresh unpack>/ai_citation_cross_sector/scripts hashseed=- sandbox=no-network,no-desktop-writes: python3 make_tables_sector_surface.py -> exit 0 in 0.1s; stdout 3007 bytes; changed 0; new 0
[2026-11-03 14:39:55] tag=make_fig_sources cwd=<fresh unpack>/ai_citation_cross_sector/scripts hashseed=- sandbox=no-network,no-desktop-writes: python3 make_fig_sources.py -> exit 0 in 1.3s; stdout 123 bytes; changed 0; new 2
[2026-11-03 14:39:56] tag=make_brand_radar_urls cwd=<fresh unpack>/ai_citation_cross_sector/scripts hashseed=- sandbox=no-network,no-desktop-writes: python3 make_brand_radar_urls.py -> exit 0 in 0.1s; stdout 330 bytes; changed 0; new 0
[2026-11-03 14:39:58] tag=make_figs_v4 cwd=<fresh unpack>/. hashseed=- sandbox=no-network,no-desktop-writes: python3 make_figs_v4.py -> exit 0 in 2.1s; stdout 3 bytes; changed 6; new 0
[2026-11-03 14:40:00] tag=make_fig0 cwd=<fresh unpack>/. hashseed=- sandbox=no-network,no-desktop-writes: python3 make_fig0.py -> exit 0 in 0.9s; stdout 3 bytes; changed 1; new 0
[2026-11-03 14:40:57] tag=build_tex cwd=<fresh unpack>/. hashseed=- sandbox=no-network,no-desktop-writes: python3 build_tex.py -> exit 0 in 3.0s; stdout 866 bytes; changed 0; new 15
[2026-11-03 14:40:58] tag=build_docx cwd=<fresh unpack>/. hashseed=- sandbox=no-network,no-desktop-writes: /bin/zsh build_docx.sh -> exit 0 in 0.6s; stdout 23 bytes; changed 0; new 2
[2026-11-03 14:41:01] tag=tectonic_compile cwd=<fresh unpack>/. hashseed=- sandbox=no-network,no-desktop-writes: /bin/zsh -c tectonic --keep-logs --chatter minimal paper.tex -> exit 0 in 2.9s; stdout 0 bytes; changed 0; new 2
[2026-11-03 14:41:16] tag=edit_v49 cwd=<fresh unpack>/. hashseed=- sandbox=no-network,no-desktop-writes: python3 edit_v49.py -> exit 1 in 0.1s; stdout 0 bytes; changed 0; new 0
[2026-11-03 14:41:17] tag=edit_v49_r9 cwd=<fresh unpack>/. hashseed=- sandbox=no-network,no-desktop-writes: python3 edit_v49_r9.py -> exit 1 in 0.1s; stdout 0 bytes; changed 0; new 0
[2026-11-03 14:41:17] tag=edit_v49_r9b cwd=<fresh unpack>/. hashseed=- sandbox=no-network,no-desktop-writes: python3 edit_v49_r9b.py -> exit 1 in 0.1s; stdout 0 bytes; changed 0; new 0
[2026-11-03 14:41:18] tag=edit_v49_r9c cwd=<fresh unpack>/. hashseed=- sandbox=no-network,no-desktop-writes: python3 edit_v49_r9c.py -> exit 1 in 0.1s; stdout 0 bytes; changed 0; new 0
[2026-11-03 14:41:18] tag=edit_v50 cwd=<fresh unpack>/. hashseed=- sandbox=no-network,no-desktop-writes: python3 edit_v50.py -> exit 1 in 0.1s; stdout 0 bytes; changed 0; new 0
[2026-11-03 14:41:19] tag=edit_v50b cwd=<fresh unpack>/. hashseed=- sandbox=no-network,no-desktop-writes: python3 edit_v50b.py -> exit 1 in 0.1s; stdout 0 bytes; changed 0; new 0
[2026-11-03 14:41:19] tag=edit_v50c cwd=<fresh unpack>/. hashseed=- sandbox=no-network,no-desktop-writes: python3 edit_v50c.py -> exit 1 in 0.1s; stdout 0 bytes; changed 0; new 0
[2026-11-03 14:41:19] tag=edit_v51 cwd=<fresh unpack>/. hashseed=- sandbox=no-network,no-desktop-writes: python3 edit_v51.py -> exit 1 in 0.1s; stdout 0 bytes; changed 0; new 0
[2026-11-03 14:41:20] tag=edit_v51b cwd=<fresh unpack>/. hashseed=- sandbox=no-network,no-desktop-writes: python3 edit_v51b.py -> exit 1 in 0.1s; stdout 0 bytes; changed 0; new 0
[2026-11-03 14:41:20] tag=edit_v52 cwd=<fresh unpack>/. hashseed=- sandbox=no-network,no-desktop-writes: python3 edit_v52.py -> exit 1 in 0.1s; stdout 0 bytes; changed 0; new 0
[2026-11-03 14:41:21] tag=edit_v52b cwd=<fresh unpack>/. hashseed=- sandbox=no-network,no-desktop-writes: python3 edit_v52b.py -> exit 1 in 0.1s; stdout 0 bytes; changed 0; new 0
[2026-11-03 14:41:21] tag=edit_v52c cwd=<fresh unpack>/. hashseed=- sandbox=no-network,no-desktop-writes: python3 edit_v52c.py -> exit 1 in 0.1s; stdout 0 bytes; changed 0; new 0
[2026-11-03 14:41:22] tag=edit_v52d cwd=<fresh unpack>/. hashseed=- sandbox=no-network,no-desktop-writes: python3 edit_v52d.py -> exit 1 in 0.1s; stdout 0 bytes; changed 0; new 0
[2026-11-03 14:41:22] tag=edit_v52e cwd=<fresh unpack>/. hashseed=- sandbox=no-network,no-desktop-writes: python3 edit_v52e.py -> exit 1 in 0.1s; stdout 0 bytes; changed 0; new 0
[2026-11-03 14:41:23] tag=edit_v52f cwd=<fresh unpack>/. hashseed=- sandbox=no-network,no-desktop-writes: python3 edit_v52f.py -> exit 1 in 0.1s; stdout 0 bytes; changed 0; new 0
[2026-11-03 14:41:23] tag=edit_v52g cwd=<fresh unpack>/. hashseed=- sandbox=no-network,no-desktop-writes: python3 edit_v52g.py -> exit 1 in 0.1s; stdout 0 bytes; changed 0; new 0
[2026-11-03 14:41:23] tag=edit_v52h cwd=<fresh unpack>/. hashseed=- sandbox=no-network,no-desktop-writes: python3 edit_v52h.py -> exit 1 in 0.1s; stdout 0 bytes; changed 0; new 0
[2026-11-03 14:41:24] tag=edit_v52i cwd=<fresh unpack>/. hashseed=- sandbox=no-network,no-desktop-writes: python3 edit_v52i.py -> exit 1 in 0.1s; stdout 0 bytes; changed 0; new 0
[2026-11-03 14:41:24] tag=edit_v52j cwd=<fresh unpack>/. hashseed=- sandbox=no-network,no-desktop-writes: python3 edit_v52j.py -> exit 1 in 0.1s; stdout 0 bytes; changed 0; new 0
[2026-11-03 14:41:25] tag=edit_v52k cwd=<fresh unpack>/. hashseed=- sandbox=no-network,no-desktop-writes: python3 edit_v52k.py -> exit 1 in 0.1s; stdout 0 bytes; changed 0; new 0
[2026-11-03 14:41:25] tag=edit_v52l cwd=<fresh unpack>/. hashseed=- sandbox=no-network,no-desktop-writes: python3 edit_v52l.py -> exit 1 in 0.1s; stdout 0 bytes; changed 0; new 0
[2026-11-03 14:41:26] tag=edit_v52m cwd=<fresh unpack>/. hashseed=- sandbox=no-network,no-desktop-writes: python3 edit_v52m.py -> exit 1 in 0.1s; stdout 0 bytes; changed 0; new 0
[2026-11-03 14:41:26] tag=edit_v52n cwd=<fresh unpack>/. hashseed=- sandbox=no-network,no-desktop-writes: python3 edit_v52n.py -> exit 1 in 0.1s; stdout 0 bytes; changed 0; new 0
[2026-11-03 14:41:27] tag=edit_v52o cwd=<fresh unpack>/. hashseed=- sandbox=no-network,no-desktop-writes: python3 edit_v52o.py -> exit 1 in 0.1s; stdout 0 bytes; changed 0; new 0
[2026-11-03 14:41:27] tag=edit_v52p cwd=<fresh unpack>/. hashseed=- sandbox=no-network,no-desktop-writes: python3 edit_v52p.py -> exit 1 in 0.1s; stdout 0 bytes; changed 0; new 0
[2026-11-03 14:41:28] tag=edit_v52q cwd=<fresh unpack>/. hashseed=- sandbox=no-network,no-desktop-writes: python3 edit_v52q.py -> exit 1 in 0.1s; stdout 0 bytes; changed 0; new 0
[2026-11-03 14:41:28] tag=edit_v52r cwd=<fresh unpack>/. hashseed=- sandbox=no-network,no-desktop-writes: python3 edit_v52r.py -> exit 1 in 0.1s; stdout 0 bytes; changed 0; new 0
[2026-11-03 14:41:29] tag=edit_v52s cwd=<fresh unpack>/. hashseed=- sandbox=no-network,no-desktop-writes: python3 edit_v52s.py -> exit 1 in 0.1s; stdout 0 bytes; changed 0; new 0
[2026-11-03 14:41:29] tag=edit_v52t cwd=<fresh unpack>/. hashseed=- sandbox=no-network,no-desktop-writes: python3 edit_v52t.py -> exit 1 in 0.1s; stdout 0 bytes; changed 0; new 0
[2026-11-03 14:41:30] tag=edit_v52u cwd=<fresh unpack>/. hashseed=- sandbox=no-network,no-desktop-writes: python3 edit_v52u.py -> exit 1 in 0.1s; stdout 0 bytes; changed 0; new 0
[2026-11-03 14:41:30] tag=edit_v53a cwd=<fresh unpack>/. hashseed=- sandbox=no-network,no-desktop-writes: python3 edit_v53a.py -> exit 1 in 0.1s; stdout 0 bytes; changed 0; new 0
[2026-11-03 14:41:30] tag=edit_v53b cwd=<fresh unpack>/. hashseed=- sandbox=no-network,no-desktop-writes: python3 edit_v53b.py -> exit 1 in 0.1s; stdout 0 bytes; changed 0; new 0
[2026-11-03 14:41:31] tag=edit_v53c cwd=<fresh unpack>/. hashseed=- sandbox=no-network,no-desktop-writes: python3 edit_v53c.py -> exit 1 in 0.1s; stdout 0 bytes; changed 0; new 0
[2026-11-03 14:41:31] tag=edit_v53d cwd=<fresh unpack>/. hashseed=- sandbox=no-network,no-desktop-writes: python3 edit_v53d.py -> exit 1 in 0.1s; stdout 0 bytes; changed 0; new 0
[2026-11-03 14:41:32] tag=edit_v53e cwd=<fresh unpack>/. hashseed=- sandbox=no-network,no-desktop-writes: python3 edit_v53e.py -> exit 1 in 0.1s; stdout 0 bytes; changed 0; new 0
[2026-11-03 14:41:32] tag=analyze__hs1 cwd=<fresh unpack>/data hashseed=1 sandbox=no-network,no-desktop-writes: python3 analyze.py -> exit 0 in 0.3s; stdout 1233 bytes; changed 0; new 0
[2026-11-03 14:42:05] tag=instrument_extra__hs1 cwd=<fresh unpack>/instrument_divergence_extra hashseed=1 sandbox=no-network,no-desktop-writes: python3 instrument_extra.py -> exit 0 in 32.4s; stdout 5712 bytes; changed 0; new 0
[2026-11-03 14:42:42] tag=m2_from_counts__hs1 cwd=<fresh unpack>/review_demand hashseed=1 sandbox=no-network,no-desktop-writes: python3 m2_from_counts.py -> exit 0 in 36.6s; stdout 2465 bytes; changed 0; new 0
[2026-11-03 14:42:42] tag=r2_link_check__hs1 cwd=<fresh unpack>/review_demand hashseed=1 sandbox=no-network,no-desktop-writes: python3 r2_link_check.py -> exit 0 in 0.1s; stdout 1997 bytes; changed 0; new 0
[2026-11-03 14:42:43] tag=vendor_reliance_offline__hs1 cwd=<fresh unpack>/stakes hashseed=1 sandbox=no-network,no-desktop-writes: python3 vendor_reliance.py --offline -> exit 0 in 0.1s; stdout 470 bytes; changed 0; new 0
[2026-11-03 14:42:43] tag=stakes_screen_check__hs1 cwd=<fresh unpack>/stakes hashseed=1 sandbox=no-network,no-desktop-writes: python3 stakes_screen_check.py -> exit 0 in 0.1s; stdout 600 bytes; changed 0; new 0
[2026-11-03 14:43:05] tag=wiki_demand_analysis__hs1 cwd=<fresh unpack>/wikipedia_demand hashseed=1 sandbox=no-network,no-desktop-writes: python3 wiki_demand_analysis.py -> exit 0 in 20.9s; stdout 4911 bytes; changed 2; new 0
[2026-11-03 14:43:06] tag=wiki_demand_supplement__hs1 cwd=<fresh unpack>/wikipedia_demand hashseed=1 sandbox=no-network,no-desktop-writes: python3 wiki_demand_supplement.py -> exit 0 in 1.1s; stdout 1589 bytes; changed 0; new 0
[2026-11-03 14:44:25] tag=section7_from_aggregates__hs1 cwd=<fresh unpack>/ai_citation_cross_sector/scripts hashseed=1 sandbox=no-network,no-desktop-writes: python3 section7_from_aggregates.py -> exit 0 in 78.4s; stdout 6873 bytes; changed 0; new 0
[2026-11-03 14:44:25] tag=make_tables_sector_surface__hs1 cwd=<fresh unpack>/ai_citation_cross_sector/scripts hashseed=1 sandbox=no-network,no-desktop-writes: python3 make_tables_sector_surface.py -> exit 0 in 0.1s; stdout 3007 bytes; changed 0; new 0
[2026-11-03 14:44:26] tag=analyze__hs987654 cwd=<fresh unpack>/data hashseed=987654 sandbox=no-network,no-desktop-writes: python3 analyze.py -> exit 0 in 0.3s; stdout 1233 bytes; changed 0; new 0
[2026-11-03 14:44:59] tag=instrument_extra__hs987654 cwd=<fresh unpack>/instrument_divergence_extra hashseed=987654 sandbox=no-network,no-desktop-writes: python3 instrument_extra.py -> exit 0 in 32.8s; stdout 5712 bytes; changed 0; new 0
[2026-11-03 14:45:42] tag=m2_from_counts__hs987654 cwd=<fresh unpack>/review_demand hashseed=987654 sandbox=no-network,no-desktop-writes: python3 m2_from_counts.py -> exit 0 in 42.8s; stdout 2465 bytes; changed 0; new 0
[2026-11-03 14:45:43] tag=r2_link_check__hs987654 cwd=<fresh unpack>/review_demand hashseed=987654 sandbox=no-network,no-desktop-writes: python3 r2_link_check.py -> exit 0 in 0.2s; stdout 1997 bytes; changed 0; new 0
[2026-11-03 14:45:44] tag=vendor_reliance_offline__hs987654 cwd=<fresh unpack>/stakes hashseed=987654 sandbox=no-network,no-desktop-writes: python3 vendor_reliance.py --offline -> exit 0 in 0.2s; stdout 470 bytes; changed 0; new 0
[2026-11-03 14:45:44] tag=stakes_screen_check__hs987654 cwd=<fresh unpack>/stakes hashseed=987654 sandbox=no-network,no-desktop-writes: python3 stakes_screen_check.py -> exit 0 in 0.2s; stdout 600 bytes; changed 0; new 0
[2026-11-03 14:46:19] tag=wiki_demand_analysis__hs987654 cwd=<fresh unpack>/wikipedia_demand hashseed=987654 sandbox=no-network,no-desktop-writes: python3 wiki_demand_analysis.py -> exit 0 in 34.1s; stdout 4911 bytes; changed 2; new 0
[2026-11-03 14:46:21] tag=wiki_demand_supplement__hs987654 cwd=<fresh unpack>/wikipedia_demand hashseed=987654 sandbox=no-network,no-desktop-writes: python3 wiki_demand_supplement.py -> exit 0 in 1.3s; stdout 1589 bytes; changed 0; new 0
[2026-11-03 14:48:26] python3 check_scripts/recompute.py <pristine> recomputed.json
[2026-11-03 14:48:43] tag=section7_from_aggregates__hs987654 cwd=<fresh unpack>/ai_citation_cross_sector/scripts hashseed=987654 sandbox=no-network,no-desktop-writes: python3 section7_from_aggregates.py -> exit 0 in 141.6s; stdout 6873 bytes; changed 0; new 0
[2026-11-03 14:48:43] tag=make_tables_sector_surface__hs987654 cwd=<fresh unpack>/ai_citation_cross_sector/scripts hashseed=987654 sandbox=no-network,no-desktop-writes: python3 make_tables_sector_surface.py -> exit 0 in 0.1s; stdout 3007 bytes; changed 0; new 0
[2026-11-03 14:49:04] python3 check_scripts/ots_check.py <pristine>
[2026-11-03 14:49:36] curl -s --max-time 25 https://blockstream.info/api/block-height/971506 (public Bitcoin block explorer; not a study vendor)
[2026-11-03 14:49:37] curl -s --max-time 25 https://blockstream.info/api/block/00000000000000000001eae50cb039defe3499981760a7a14cc7c3040bf18484
[2026-11-03 14:49:37] curl -s --max-time 25 https://blockstream.info/api/block-height/971522 (public Bitcoin block explorer; not a study vendor)
[2026-11-03 14:49:37] curl -s --max-time 25 https://blockstream.info/api/block/00000000000000000000e8543c3a9bed1b007dbee49088a6a8790516f12d121c
[2026-11-03 14:49:38] curl -s --max-time 25 https://blockstream.info/api/block-height/973934 (public Bitcoin block explorer; not a study vendor)
[2026-11-03 14:49:38] curl -s --max-time 25 https://blockstream.info/api/block/000000000000000000016bb394d8a6d087c8a601b80bc79b5ebb9ae8cd43d4ac
[2026-11-03 14:49:38] curl -s --max-time 25 https://blockstream.info/api/block-height/973943 (public Bitcoin block explorer; not a study vendor)
[2026-11-03 14:49:39] curl -s --max-time 25 https://blockstream.info/api/block/00000000000000000000cb7860fed43d4b3c9aa86231acda0f8383bc528cbdbe
[2026-11-03 14:49:39] curl -s --max-time 25 https://blockstream.info/api/block-height/973953 (public Bitcoin block explorer; not a study vendor)
[2026-11-03 14:49:39] curl -s --max-time 25 https://blockstream.info/api/block/00000000000000000001737a96818c134287b87c2f6b601c392395dd5afeabe9
[2026-11-03 14:50:57] tag=wiki_readme_sequence cwd=<fresh unpack>/wikipedia_demand hashseed=- sandbox=no-network,no-desktop-writes: /bin/bash -c python3 wiki_demand_analysis.py && python3 make_fig_wikipedia.py -> exit 0 in 23.1s; stdout 4914 bytes; changed 2; new 2
[2026-11-03 15:02:51] tag=stakes_screen_sample cwd=<fresh unpack>/stakes hashseed=- sandbox=no-network,no-desktop-writes: python3 stakes_screen_sample.py -> exit 1 in 0.2s; stdout 0 bytes; changed 1; new 0
[2026-11-03 15:02:52] tag=rv_08_REVIEW_reproduction_v5_2_2026-10-15_checks_check_appc_py cwd=<fresh unpack>/08_REVIEW/reproduction_v5.2_2026-10-15/checks hashseed=- sandbox=no-network,no-desktop-writes: python3 check_appc.py -> exit 1 in 0.1s; stdout 0 bytes; changed 0; new 0
[2026-11-03 15:02:53] tag=rv_08_REVIEW_reproduction_v5_2_2026-10-15_checks_check_kappa_py cwd=<fresh unpack>/08_REVIEW/reproduction_v5.2_2026-10-15/checks hashseed=- sandbox=no-network,no-desktop-writes: python3 check_kappa.py -> exit 1 in 0.1s; stdout 0 bytes; changed 0; new 0
[2026-11-03 15:02:53] tag=rv_08_REVIEW_reproduction_v5_2_2026-10-15_checks_check_m1_py cwd=<fresh unpack>/08_REVIEW/reproduction_v5.2_2026-10-15/checks hashseed=- sandbox=no-network,no-desktop-writes: python3 check_m1.py -> exit 1 in 0.1s; stdout 0 bytes; changed 0; new 0
[2026-11-03 15:02:54] tag=rv_08_REVIEW_reproduction_v5_2_2026-10-15_checks_check_m3_py cwd=<fresh unpack>/08_REVIEW/reproduction_v5.2_2026-10-15/checks hashseed=- sandbox=no-network,no-desktop-writes: python3 check_m3.py -> exit 1 in 0.1s; stdout 0 bytes; changed 0; new 0
[2026-11-03 15:02:55] tag=rv_08_REVIEW_reproduction_v5_2_2026-10-15_checks_check_stakes_py cwd=<fresh unpack>/08_REVIEW/reproduction_v5.2_2026-10-15/checks hashseed=- sandbox=no-network,no-desktop-writes: python3 check_stakes.py -> exit 1 in 0.1s; stdout 0 bytes; changed 0; new 0
[2026-11-03 15:02:55] tag=rv_08_REVIEW_reproduction_v5_2_2026-10-15_checks_check_t3_py cwd=<fresh unpack>/08_REVIEW/reproduction_v5.2_2026-10-15/checks hashseed=- sandbox=no-network,no-desktop-writes: python3 check_t3.py -> exit 0 in 0.1s; stdout 202 bytes; changed 0; new 0
[2026-11-03 15:02:56] tag=rv_08_REVIEW_reproduction_v5_2_2026-10-15_checks_dups_py cwd=<fresh unpack>/08_REVIEW/reproduction_v5.2_2026-10-15/checks hashseed=- sandbox=no-network,no-desktop-writes: python3 dups.py -> exit 1 in 0.1s; stdout 0 bytes; changed 0; new 0
[2026-11-03 15:02:57] tag=rv_08_REVIEW_reproduction_v5_2_2026-10-15_checks_md_vs_tex_py cwd=<fresh unpack>/08_REVIEW/reproduction_v5.2_2026-10-15/checks hashseed=- sandbox=no-network,no-desktop-writes: python3 md_vs_tex.py -> exit 1 in 0.1s; stdout 0 bytes; changed 0; new 0
[2026-11-03 15:02:57] tag=rv_08_REVIEW_reproduction_v5_2_2026-10-15_checks_numbers_table_py cwd=<fresh unpack>/08_REVIEW/reproduction_v5.2_2026-10-15/checks hashseed=- sandbox=no-network,no-desktop-writes: python3 numbers_table.py -> exit 1 in 0.1s; stdout 0 bytes; changed 0; new 0
[2026-11-03 15:02:58] tag=rv_08_REVIEW_reproduction_v5_2_2026-10-15_checks_pdfdiff_py cwd=<fresh unpack>/08_REVIEW/reproduction_v5.2_2026-10-15/checks hashseed=- sandbox=no-network,no-desktop-writes: python3 pdfdiff.py -> exit 1 in 0.1s; stdout 0 bytes; changed 0; new 0
[2026-11-03 15:02:59] tag=rv_08_REVIEW_reproduction_v5_2_run2_2026-10-15_checks_boot_seeds_py cwd=<fresh unpack>/08_REVIEW/reproduction_v5.2_run2_2026-10-15/checks hashseed=- sandbox=no-network,no-desktop-writes: python3 boot_seeds.py -> exit 1 in 0.1s; stdout 0 bytes; changed 0; new 0
[2026-11-03 15:03:00] tag=rv_08_REVIEW_reproduction_v5_2_run2_2026-10-15_checks_check_numbers_py cwd=<fresh unpack>/08_REVIEW/reproduction_v5.2_run2_2026-10-15/checks hashseed=- sandbox=no-network,no-desktop-writes: python3 check_numbers.py -> exit 1 in 1.2s; stdout 0 bytes; changed 0; new 0
[2026-11-03 15:03:01] tag=rv_08_REVIEW_reproduction_v5_2_run2_2026-10-15_checks_coverage_py cwd=<fresh unpack>/08_REVIEW/reproduction_v5.2_run2_2026-10-15/checks hashseed=- sandbox=no-network,no-desktop-writes: python3 coverage.py -> exit 1 in 0.1s; stdout 0 bytes; changed 0; new 0
[2026-11-03 15:03:02] tag=rv_08_REVIEW_reproduction_v5_2_run2_2026-10-15_checks_ots_parse_py cwd=<fresh unpack>/08_REVIEW/reproduction_v5.2_run2_2026-10-15/checks hashseed=- sandbox=no-network,no-desktop-writes: python3 ots_parse.py -> exit 1 in 0.1s; stdout 0 bytes; changed 0; new 0
[2026-11-03 15:03:02] tag=rv_08_REVIEW_reproduction_v5_2_run2_2026-10-15_checks_pdfdiff_bytes_py cwd=<fresh unpack>/08_REVIEW/reproduction_v5.2_run2_2026-10-15/checks hashseed=- sandbox=no-network,no-desktop-writes: python3 pdfdiff_bytes.py -> exit 1 in 0.1s; stdout 0 bytes; changed 0; new 0
[2026-11-03 15:03:03] tag=rv_08_REVIEW_reproduction_v5_2_run2_2026-10-15_checks_single_reads_coverage_py cwd=<fresh unpack>/08_REVIEW/reproduction_v5.2_run2_2026-10-15/checks hashseed=- sandbox=no-network,no-desktop-writes: python3 single_reads_coverage.py -> exit 1 in 0.1s; stdout 0 bytes; changed 0; new 0
[2026-11-03 15:03:04] tag=rv_08_REVIEW_reproduction_v5_2_run2_2026-10-15_checks_tally_py cwd=<fresh unpack>/08_REVIEW/reproduction_v5.2_run2_2026-10-15/checks hashseed=- sandbox=no-network,no-desktop-writes: python3 tally.py -> exit 1 in 0.1s; stdout 0 bytes; changed 0; new 0
[2026-11-03 15:03:04] tag=rv_08_REVIEW_reproduction_v5_2_run3_2026-10-15_checks_boundary_scan_py cwd=<fresh unpack>/08_REVIEW/reproduction_v5.2_run3_2026-10-15/checks hashseed=- sandbox=no-network,no-desktop-writes: python3 boundary_scan.py -> exit 1 in 0.1s; stdout 0 bytes; changed 0; new 0
[2026-11-03 15:03:05] tag=rv_08_REVIEW_reproduction_v5_2_run3_2026-10-15_checks_check_numbers_py cwd=<fresh unpack>/08_REVIEW/reproduction_v5.2_run3_2026-10-15/checks hashseed=- sandbox=no-network,no-desktop-writes: python3 check_numbers.py -> exit 1 in 0.1s; stdout 0 bytes; changed 0; new 0
[2026-11-03 15:03:06] tag=rv_08_REVIEW_reproduction_v5_2_run3_2026-10-15_checks_coverage_py cwd=<fresh unpack>/08_REVIEW/reproduction_v5.2_run3_2026-10-15/checks hashseed=- sandbox=no-network,no-desktop-writes: python3 coverage.py -> exit 1 in 0.1s; stdout 0 bytes; changed 0; new 0
[2026-11-03 15:03:07] tag=rv_08_REVIEW_reproduction_v5_2_run3_2026-10-15_checks_m2_precise_py cwd=<fresh unpack>/08_REVIEW/reproduction_v5.2_run3_2026-10-15/checks hashseed=- sandbox=no-network,no-desktop-writes: python3 m2_precise.py -> exit 1 in 0.8s; stdout 0 bytes; changed 0; new 0
[2026-11-03 15:03:08] tag=rv_08_REVIEW_reproduction_v5_2_run3_2026-10-15_checks_make_report_py cwd=<fresh unpack>/08_REVIEW/reproduction_v5.2_run3_2026-10-15/checks hashseed=- sandbox=no-network,no-desktop-writes: python3 make_report.py -> exit 1 in 0.1s; stdout 0 bytes; changed 0; new 0
[2026-11-03 15:03:08] tag=rv_08_REVIEW_reproduction_v5_2_run3_2026-10-15_checks_ots_parse_py cwd=<fresh unpack>/08_REVIEW/reproduction_v5.2_run3_2026-10-15/checks hashseed=- sandbox=no-network,no-desktop-writes: python3 ots_parse.py -> exit 0 in 0.1s; stdout 0 bytes; changed 0; new 0
[2026-11-03 15:03:09] tag=rv_08_REVIEW_reproduction_v5_2_run3_2026-10-15_checks_pdf_compare_py cwd=<fresh unpack>/08_REVIEW/reproduction_v5.2_run3_2026-10-15/checks hashseed=- sandbox=no-network,no-desktop-writes: python3 pdf_compare.py -> exit 1 in 0.1s; stdout 0 bytes; changed 0; new 0
[2026-11-03 15:03:11] tag=rv_08_REVIEW_reproduction_v5_2_run4_2026-10-15_check_scripts_check_numbers_py cwd=<fresh unpack>/08_REVIEW/reproduction_v5.2_run4_2026-10-15/check_scripts hashseed=- sandbox=no-network,no-desktop-writes: python3 check_numbers.py -> exit 1 in 0.9s; stdout 0 bytes; changed 0; new 0
[2026-11-03 15:03:11] tag=rv_08_REVIEW_reproduction_v5_2_run4_2026-10-15_check_scripts_compare_figures_py cwd=<fresh unpack>/08_REVIEW/reproduction_v5.2_run4_2026-10-15/check_scripts hashseed=- sandbox=no-network,no-desktop-writes: python3 compare_figures.py -> exit 1 in 0.4s; stdout 0 bytes; changed 0; new 0
[2026-11-03 15:03:12] tag=rv_08_REVIEW_reproduction_v5_2_run4_2026-10-15_check_scripts_compare_outputs_py cwd=<fresh unpack>/08_REVIEW/reproduction_v5.2_run4_2026-10-15/check_scripts hashseed=- sandbox=no-network,no-desktop-writes: python3 compare_outputs.py -> exit 1 in 0.1s; stdout 0 bytes; changed 0; new 0
[2026-11-03 15:03:13] tag=rv_08_REVIEW_reproduction_v5_2_run4_2026-10-15_check_scripts_coverage_py cwd=<fresh unpack>/08_REVIEW/reproduction_v5.2_run4_2026-10-15/check_scripts hashseed=- sandbox=no-network,no-desktop-writes: python3 coverage.py -> exit 1 in 0.1s; stdout 0 bytes; changed 0; new 0
[2026-11-03 15:03:13] tag=rv_08_REVIEW_reproduction_v5_2_run4_2026-10-15_check_scripts_figure_check_py cwd=<fresh unpack>/08_REVIEW/reproduction_v5.2_run4_2026-10-15/check_scripts hashseed=- sandbox=no-network,no-desktop-writes: python3 figure_check.py -> exit 1 in 0.1s; stdout 0 bytes; changed 0; new 0
[2026-11-03 15:03:14] tag=rv_08_REVIEW_reproduction_v5_2_run4_2026-10-15_check_scripts_label_audit_py cwd=<fresh unpack>/08_REVIEW/reproduction_v5.2_run4_2026-10-15/check_scripts hashseed=- sandbox=no-network,no-desktop-writes: python3 label_audit.py -> exit 1 in 0.1s; stdout 0 bytes; changed 0; new 0
[2026-11-03 15:03:16] tag=rv_08_REVIEW_reproduction_v5_2_run4_2026-10-15_check_scripts_m2_boundary_py cwd=<fresh unpack>/08_REVIEW/reproduction_v5.2_run4_2026-10-15/check_scripts hashseed=- sandbox=no-network,no-desktop-writes: python3 m2_boundary.py -> exit 1 in 0.9s; stdout 0 bytes; changed 0; new 0
[2026-11-03 15:03:17] tag=rv_08_REVIEW_reproduction_v5_2_run4_2026-10-15_check_scripts_m2_precise_py cwd=<fresh unpack>/08_REVIEW/reproduction_v5.2_run4_2026-10-15/check_scripts hashseed=- sandbox=no-network,no-desktop-writes: python3 m2_precise.py -> exit 1 in 0.8s; stdout 0 bytes; changed 0; new 0
[2026-11-03 15:03:18] tag=rv_08_REVIEW_reproduction_v5_2_run4_2026-10-15_check_scripts_make_report_py cwd=<fresh unpack>/08_REVIEW/reproduction_v5.2_run4_2026-10-15/check_scripts hashseed=- sandbox=no-network,no-desktop-writes: python3 make_report.py -> exit 1 in 0.1s; stdout 0 bytes; changed 0; new 0
[2026-11-03 15:03:18] tag=rv_08_REVIEW_reproduction_v5_2_run4_2026-10-15_check_scripts_manifest_check_py cwd=<fresh unpack>/08_REVIEW/reproduction_v5.2_run4_2026-10-15/check_scripts hashseed=- sandbox=no-network,no-desktop-writes: python3 manifest_check.py -> exit 1 in 0.1s; stdout 0 bytes; changed 0; new 0
[2026-11-03 15:03:19] tag=rv_08_REVIEW_reproduction_v5_2_run4_2026-10-15_check_scripts_md_vs_built_py cwd=<fresh unpack>/08_REVIEW/reproduction_v5.2_run4_2026-10-15/check_scripts hashseed=- sandbox=no-network,no-desktop-writes: python3 md_vs_built.py -> exit 1 in 0.1s; stdout 0 bytes; changed 0; new 0
[2026-11-03 15:03:19] tag=rv_08_REVIEW_reproduction_v5_2_run4_2026-10-15_check_scripts_ots_parse_py cwd=<fresh unpack>/08_REVIEW/reproduction_v5.2_run4_2026-10-15/check_scripts hashseed=- sandbox=no-network,no-desktop-writes: python3 ots_parse.py -> exit 0 in 0.1s; stdout 0 bytes; changed 0; new 0
[2026-11-03 15:03:20] tag=rv_08_REVIEW_reproduction_v5_2_run4_2026-10-15_check_scripts_tokens_py cwd=<fresh unpack>/08_REVIEW/reproduction_v5.2_run4_2026-10-15/check_scripts hashseed=- sandbox=no-network,no-desktop-writes: python3 tokens.py -> exit 1 in 0.1s; stdout 0 bytes; changed 0; new 0

# After the logged runs:
PYTHONDONTWRITEBYTECODE=1 python3 check_scripts/side_checks.py R/pristine/<bundle>        # outputs/_side_checks.log
python3 check_scripts/figures_compare.py R                                                # outputs/_figures_compare.log
bash check_scripts/misc_runs.sh                                                           # determinism diff, stamped vs current, PDF byte diff
PYTHONDONTWRITEBYTECODE=1 python3 check_scripts/number_table.py table_out                 # outputs/_number_table.log, repeated while the rules were written
MUTATE=<11,22,33,44,55,66> python3 check_scripts/number_table.py table_out                # outputs/_mutation_final.log
PYTHONDONTWRITEBYTECODE=1 python3 check_scripts/final_checks.py R                         # outputs/_final_checks.log
git -C <project> status --short; shasum -a 256 <zip> <pdf>                                # end-of-run state, read only
python3 check_scripts/make_report.py <report folder>

```


==> anc/CHANGELOG_versions.md <==
# User First Intelligence: version history (full)

Moved out of the manuscript's Appendix A on 13 October 2026; section numbers are those of each version.

This manuscript is the fourth structural version and has been through nine rounds of AI-simulated adversarial review; no human has reviewed it. The history is recorded here rather than in the body, where in version 3.3 it had grown to 26% of the text and had become larger than the results section. Entries are in version order.

**v1 to v2.2.** Framed as a method paper for a Content Gap Score, with the deployment as its validation. Three statements were false and are corrected: that two independent annotators had graded the audit samples (none had, and no annotation study has been run); that the ontology had been released (nothing had been); and an assertion of organizational permission with the date left blank. The first was the most serious: a past-tense claim of an independent check that did not happen, in a document naming the organization.

**v3.0.** Reframed as a deployment measurement study and retitled. The score was withdrawn as an evaluated contribution. A section on what the paper does not report was placed before the results.

**v3.1 to v3.3.** Three corrections that change how a figure must be read. The October 2025 carrier exports were certified as "the one pre-launch artifact that was not selected on the outcome"; they are ranked-keyword exports, selected on a prior ranking outcome. Day 45 was named the primary checkpoint on the stated ground that it preceded the automated link arrival, which the paper's own table refutes; the checkpoint is day 37. And the conclusion that link acquisition played no part in explaining the outcome does not hold across the series, because most of the series postdates the network; it is now stated at day 37 only.

Two further corrections were to arguments rather than figures. A replacement argument in v3.1 held that the per-keyword and pooled views ran over identical rows so selection was held constant; they run over different row sets and the argument fails. And a draft of the link-interval analysis reported only the intervals that made the confound look largest, inferring an acceleration from a baseline chosen at the series minimum; showing all six intervals withdraws it.

**v4.0.** Restructured and retitled. The instrument divergence, present in the data since v2.2 and never advanced as a result, becomes the primary contribution, because it is the finding that does not rest on the author's judgment. The deployment series is demoted to context. The scoring function moves to Appendix B. Claims the preceding versions had conceded piecemeal are removed rather than carried with a qualification attached.

**v4.1 to v4.3.** Corrections to statements version 4.0 had made. The 9.2x comparison of AI-answer counts was withdrawn as a scope mismatch, because the second instrument's count is scoped to the domain rather than the prefix, and a claim about platform ordering resting on a breakdown that did not sum to its total was dropped. Divergence between instruments had been described as error; it is a bound on the larger error and nothing more (Section 5.6). The October row of Table 2 had been labeled month-to-date; it is a monthly run-rate. The AI Overview ratio in Table 3 had been described as purely definitional; it is partly territorial. The deployment had been described as broad rather than driven by a few pages, alongside figures that contradicted it; the breadth claim was withdrawn and only the internally consistent concentration figures are kept. Adjacent sentences had counted two and three algorithm updates; one named, dated update falls in the window. In v4.2 and v4.3, the page count was corrected. The section's page count was verified by fetching every code page linked from its 52 state hubs. It holds 381 code pages, not 290, and covers every geographic code assigned to a US state or DC. The 88-code within-class control registered since v3.1 therefore does not exist and is withdrawn. The author confirms all pages were published together at launch, so the 290 was a miscount and the section did not grow during the window.

**v4.4.** The five incomplete reference entries and three uncited ones were resolved against primary sources.

**v4.5.** The cross-prefix replication registered in v4.0 was run: twelve sections of the same domain on both instruments, one read date. The age hypothesis is retracted; the vendor ratio on estimated visits spans 0.20x to 7.24x within one site, with no detectable relationship to age. Section 5.5.

**v4.6.** Six figures added and the abstract shortened. No figure in the text changed.

**v4.7 and v4.8.** Section 5.5 was regenerated by the released script `analyze.py`, because the v4.5 text had been written from recollection of the table and miscounted it: six of twelve prefixes, not five, have a ratio below one, and the age correlation is −0.11, not −0.09. Territory-matched ratios, the vendors' agreement on the ordering of sections (60 of 66 pairs) and the power of the test were added, and the earlier statement that a single-vendor comparison between two sections "carries an unknown sign" was withdrawn as an overstatement. Two related-work paragraphs, Table 5's day-77 column, referring-domain ranges in Table 6 and two Table 1 rows were added; stale cross-references were corrected; and the corrections list in Section 12 was replaced by this appendix. Section 5.6's bound was restated: a 27.1x disagreement means at least one of the two estimates lies a factor of 5.2 or more, the square root of 27.1, from the quantity both estimate; the earlier text gave 13x, which is the absolute bound expressed in units of the smaller reading, not a multiplicative factor. The left-censoring of the age proxy was corrected from three prefixes to one, and the prefixes that cross one under territory matching were corrected. In v4.8 the original title, used through v2.2, was restored, and the abstract, Section 1, Section 2, lessons 1 and 3 of Section 9.2, Section 11 and the conclusion were revised to state the framework's thesis, that user demand is observed beyond the website and only partly visible to volume tools, with the instrument comparison as its motivating measurement; Figure 1 was added; a personalization paragraph and the multi-platform demand and persona studies were added; every statement about multi-platform demand and personalization is written as the framework's design or as a registered study, because this deployment collected one demand surface of thirteen. The abstract is longer as a result. Section 5.7 and Figure 6 add a first run of the demand comparison on 37,193 business reviews sourced through DataForSEO, with reviewer names discarded and only aggregate counts reported. The organization that operates the section is no longer named; the author's affiliation is given as KL University only.

**v4.9.** Section 5.8 and Figure 7 add two pilots and a cross-sector study of what AI answers cite in one vendor's index: the eleven S&P 500 sectors, their largest companies and eight answer surfaces, with predictions written in a dated design file before collection, one amendment before the first export and two after collection (A2; A3, after review). Two of the four predictions failed and one held only in direction; all four are reported. Section 1.4 states the framework's components and measures. The ninth review round then found that the draft overstated several things, and they are corrected: the design was called pre-registered, though no third party timestamped it; the post-collection amendment was described as narrower than it was; the per-surface pilot that preceded the predictions was not reported; shares were called citations and lower bounds, though they are citation incidences biased upward by truncation; "decides" was used of a cross-section; the sector claim omitted that one company dominates several sectors, that company properties counted as outside sources and that "Visa" matched travel answers; the novelty claim about answer engines ignored four prior audits; Section 1.4 and Appendix B described the score's inputs, the source roles and the demand surfaces differently from the released code; Section 12 said the Section 5.8 artifacts were released when they were not, did not disclose the use of AI tools, including the browser assistant that read every vendor figure, and asserted that the organization approved publication while the approval fields were blank. Sensitivity checks, Appendix C and four tables prepared for release were added. A verification round then found five factual slips in that revision (among them a sector wrongly called one of the two smallest and an amendment misattributed) and narrowed the claim that sources differ more by surface than by sector to video and community sources; both are corrected. Former Figures 7 and 8 are now Figures 8 and 9.

**v5.0 (13 October 2026).** Restructured as one paper around three measurements: the instrument comparison (Section 5), reviews against keyword volume (Section 6, formerly 5.7) and what AI answers cite (Section 7, formerly 5.8), with the deployment as context (Sections 8 to 11). Five contributions instead of nine, each mapped to the part of the framework it bears on; threats to validity grouped by measurement; a related-work paragraph for the reviews measurement; the conclusion in the paper's order; Appendix A reduced to the principal corrections, with this changelog holding the full history; Table 2 gained worldwide and estimated US-to-US ratio columns; a 13 October Semrush re-read reproduced Table 2's completed months exactly; the vendor-terms clause analysis was replaced by a factual method statement at the author's decision. No result changed.

**v5.1 (13 October 2026).** After two final AI-simulated panels (a PhD examiner and an ACM TOIS editorial panel) and their re-reviews: the reviews analysis was re-run on the private exports and corrected (branch agreement +0.47 to +0.78 depending on attribution instead of +0.78; branch shares on each branch's own volume; 11 waiting labels in the whole taxonomy, none about waiting in a store, and 15 remedy labels with 13,520 searches; label correlations robust on own volumes); Measurement 1 gained analyses of growth (August to September 4.65x against 1.75x), the decomposition under both territory pairings (35% or 54%), ordering by size band (51 of 51 beyond 3x, 9 of 15 within) and dispersion (geometric SD 3.1); the hub observation became a hypothesis; the vendor's collection method for Measurement 3 was stated; eleven references were added; Measurement 1 now leads the contribution list; Figure 6 was rebuilt.

Later on 13 October (still v5.1): Appendix C gained Tables C3 and C4, the most-cited sources by sector and answer surface (script `make_tables_sector_surface.py`); the conflict-of-interest statement was corrected on the author's information (access to Previsible's subscription came through a personal contact, with no business relationship; the author owns the platform that computed the first pilot; a book and commercial tools are plans, written as "may").

Title changed on 13 October 2026 (v5.1), at the author's choice, to "User First Intelligence for Traditional and AI Search (SEO, GEO and AEO): Ontology-Driven Query Discovery from Multi-Source Knowledge Graphs Beyond Search Volume": the framework discovers queries and where they are asked; a content gap is one outcome of that discovery. SEO, GEO and AEO are defined in Section 1.

Section 13 gained three future-work paragraphs at the author's request (13 October 2026): demand surfaces that move, AI agents as askers, and business disclosures (earnings calls) as an early signal, with Costco's Q4 FY2026 call cited from the release and transcript and the author's note cited for the interpretation.

Title refined the same day to "User First Intelligence for Traditional and AI Search (SEO and GEO/AEO): Ontology-Driven Query Discovery from Multi-Source Knowledge Graphs Beyond Search Volume": GEO and AEO are two names for one practice.

Appendix D added (13 October 2026): a table of every metric with its definition, value and script, pointing to the companion Metrics and Evaluation Protocol (06_MANUSCRIPT/UFI_Metrics_and_Evaluation_Protocol_v1.0), which defines benchmark tasks A to G; four statistics references added (Wilson 1927, Kendall 1938, Cohen 1968, Jarvelin and Kekalainen 2002).

Final PhD examiner review fixes (13 October 2026, still v5.1; `src/edit_v51.py`): branch agreement restated as +0.47 to +0.75 depending on attribution, with the earlier +0.78 described as computed on review-mentioned labels only and superseded (F2); the fifteen remedy labels split into seven waiting labels and eight for appointments, queues or callbacks with 13,170 searches, none for check-in (F5, printed by `supplement_r10.py` section 7); Table 5 described consistently as an 11 October read (F6); the scripts behind the ordering p-value named (F7); Appendix A updated to ten rounds, 19 references added in versions 5.0 and 5.1, the title change and the conflict-of-interest correction (F8); Appendix D limited to principal quantities with "arithmetic on" where no script prints a value (F9); the evaluation tasks aligned with Section 13's three classes and freed of the selection-fixed share (F10, F11); the future-work paragraphs moved to Section 13.1, "Further directions", with a Pew Research survey of platform use cited [Gottfried & Park 2025] and the predictive claim made a question (F12); company properties marked with a dagger in Tables C3 and C4 (F13, `make_tables_sector_surface.py`); Table C4's selection rationale corrected (F14); GEO cited and AEO labeled a practitioner term (F15); the protocol's share gap reported in points (F16); "query discovery" defined in Section 1.4 (F1, in part). The title (F1) and the first pilot and permission scope (F3) are left to the author.

Author's decisions on the final review (13 October 2026, still v5.1; `src/edit_v51b.py`): the title is kept (F1); the first pilot of Section 7, the dataset the author's own analytics platform computed on 7 October from vendor data accessed through the agency's account before its permission, is removed and the removal recorded in Appendix A (F3). Open item 2 (the pilot's basis and consent) is thereby closed and the open items are renumbered 1 to 4. The scope of the agency's 11 October permission is still to be stated from the author's information.

**v5.2 (14 to 15 October 2026).** Responds to the first measurement by the independent scoring skill (`paper-measure`: a separate agent, blind packet, fixed rubric; 6.2 out of 10, major revisions, integrity and unreleased-blocker gates). Edit scripts `src/edit_v52.py` to `edit_v52m.py`.
- Byline: KL University only, with the author's title and email (the employer line waits for written permission); Acknowledgments thank the doctoral mentor.
- Results no longer narrate version history; every withdrawn claim is in Appendix A, which gains the three it lacked.
- Figure 5: the build had used a stale copy printing −0.09; the build now refreshes every figure from `05_FIGURES`.
- `instrument_extra.py`: the ordering significance and reversed pairs were in its saved output without being printed by it; it now computes them (values unchanged) and runs inside the source bundle. The bundle's data folder now equals the public repository's (with the US-share column).
- Every single dashboard read the paper quotes is in `03_DATA/single_reads_2026-10.csv`; the "455 cited pages" cross-reference points there.
- Novelty: a documented search (OpenAlex, Crossref; `01_LITERATURE/novelty_search_2026-10-14/`) found six relevant works, all verified and now cited, the closest being Font-Julián et al. 2026; Appendix B positions the score against the closest methods.
- Stakes: 456 works in OpenAlex name Ahrefs, Semrush or Similarweb, 86% only one (`04_ANALYSIS/stakes/`); first reported as 459, which counted three works twice (corrected 15 October).
- Author's decisions of 14 October, checked against the data: Ahrefs clause 4.4(j) disclosed (design file amendment A4); Table 1's October 2025 volumes are DataForSEO, not Ahrefs (the files reproduce the old 62.2M); the 378-store selection rule was not recorded, and the export is now described from the data (379 locations, 378 with text).
- Section 3 checked against the NANPA registry: 381 pages = all 372 in-service geographic codes, two assigned but not in service, seven toll-free; code 451, assigned after launch, has no page.
- Abstract reordered to lead with the measurements; the title is unchanged.
- Study R1 (the score's first real-data test): plan, frozen predictions and analysis committed and stamped with OpenTimestamps before any outcome was read; waiting for the author's per-page exports.
- Intervals on every headline statistic (`edit_v52i.py`): bootstrap and Wilson intervals for Measurements 1 to 3, printed by `instrument_extra.py` section 7, `supplement_r10.py` section 10 and the Section 7 sensitivity scripts.
- Section 13 registers Study R1 and a second-domain and re-read protocol, stamped with OpenTimestamps before any reading (`edit_v52j.py`); Section 13.1 tightened.
- Measurement 2's text matching measured (`edit_v52k.py`): two blind annotators (AI agents on different models, given only random samples and a fixed protocol) judged 200 of the 46,517 review-to-label links (65% to 67% correct, Cohen's kappa 0.90; single-word labels about 50%, multi-word 95% to 96%) and 100 of the 924 waiting matches (83% to 85%, kappa 0.93; about 90% in store). The analysis script was committed before either annotator's judgments were read. A multi-word sensitivity, labelled post hoc, gives branch agreement +0.91. No person has checked the samples.
- Independent reproduction of the source bundle (15 October; `08_REVIEW/reproduction_v5.2_2026-10-15/`, a separate agent in a clean folder): of 173 quoted numbers, 136 matched, none differed, 37 need withheld data. Its findings are fixed (`edit_v52l.py`, `edit_v52m.py` and the scripts): the stakes count (above); Section 5.5's attribution, since several statistics and Table 4's ratio columns were printed by no script and the power figure was a fixed string (`instrument_extra.py` section 8 now prints them; power 37.8%); the Section 7 scripts did not run from the bundle (they now detect the released layout, and `section7_from_aggregates.py` prints Section 7's numbers from the aggregates alone); two outputs were not printed by the shipped scripts (`analyze_reviews_output.txt` regenerated; the released `cross_sector_sensitivity.py` run on the exports, with the pilot section's lines in `pilot_section_output.txt`); the link check by label length needed a private file (`r2_sample_A_label_words.csv` released); the figure and build scripts did not run outside the project (portable fonts, layout-aware builds); Figure 5's note named the deployment sections by their old numbers; the bundle README, the protocol's run command and a YouTube rank that reads 825 in one aggregate and "not cited" in another (a count of zero; README note). The release folder is now rebuilt by `09_SUBMISSION/stage_release_v52.py`.
- The independent literature search by a separate agent (`01_LITERATURE/novelty_search_scout_2026-10-15/`; five databases and citation chasing) judged both novelty claims partly supported; six close works it found, each verified against Crossref, DataCite, arXiv or the publisher, are cited in Section 2 (Chen et al. 2025, Font-Julián et al. 2025, Hendricks 2026, Lee 2026, OtterlyAI 2026, Vállez and Ventura 2020), and the introduction's novelty sentence is scoped to the searches.
- Both OpenTimestamps proofs upgraded: they attest Bitcoin block 971,506 (15 October 2026, 04:05 UTC). Version date 15 October 2026.
- After three blind paper-measure runs on the packaged v5.2 (6.6, 6.8 and 7.0; median 6.8, up from 6.2), an AI-simulated editorial gate at Information Processing & Management (desk reject, chiefly for the open author items) and a second, fuller reproduction (of 1,056 quoted numbers, 899 matched, one differed, 156 need withheld data), `edit_v52n.py` and the scripts: the abstract states the age test's low power, the ordering agreement within a factor of three (9 of 15) and that the annotators are AI; Section 1.2 states three research questions; three works the reviews found missing are cited after checking each (Rasool, Thakur & Nabi 2026; Zhao & Berman 2025; Kakimov et al. 2026) and Section 2 ends with the closest prior work per measurement; three preprints are cited in their peer-reviewed versions (AIES 2026, ICLR 2025, Proc. ASIS&T 61); "does not predict" is narrowed to what +0.17 (p = 0.60) and +0.52 (p = 0.10) support (`instrument_extra.py` section 9); "right in direction" became agreement with the other instrument; Table 2's days-live column sums to 78; Section 6 drops label-level p-values (labels are not independent) and states its multiplicity, after a bootstrap over reviews was tried and found biased for these statistics (`supplement_r10.py` section 12, a diagnostic); amendment A4 and Semrush's terms are disclosed; the permission placeholders became a status statement; Study R1's claim now says which per-page information had been seen, in a dated, separately stamped amendment (`02_DESIGN/framework_retro_test_381_amendment_2026-10-15.md`); Appendix A is condensed to the corrections.
- Released for Section 6: anonymized per-label counts (`m2_label_counts.csv`, `m2_branches.csv`; no label names, volumes as ranks) and `m2_from_counts.py`, which reproduces 34 of 35 lines of the private analysis exactly (the 35th needs the review text); the annotators' protocol (`r2_annotation_protocol.md`). The single-reads file now holds every quoted dashboard read found by two checks (47 rows). The link check reads its population sizes from released outputs; the raw-export scripts' stop message no longer overstates what the aggregates recompute; every edit script refuses to run twice.
- Writing (`edit_v52o.py`): Section 12 states Measurement 1's threats without restating its numbers and adds the unarchived dashboard reads; the conclusion's Measurement 1 paragraph is shorter; the author-independence statement says the reproduction and annotation checks were made by AI agents the author ran.
- After three blind paper-measure runs on the second package (sha 499b89df; 7.2, 7.2 and 7.3, median 7.2) and a third reproduction (1,696 quoted values: 1,555 matched, 7 differed, 134 need withheld data): `edit_v52p.py` to `edit_v52s.py`. Two rounding errors corrected (the topic-level correlation is +0.18, not +0.19, and an interval end +0.28, not +0.29: both had rounded a three-decimal print a second time), with Figure 6 redrawn and the released Table 2 file regenerated. The stakes count screened: a random sample of 120 of the 456 works, judged from title and abstract by two blind AI annotators on a protocol and analysis committed before any judgment existed, gives 82% to 87% that use a vendor's figures as data (kappa 0.63) and, of those, 87% to 88% that use one vendor only (`04_ANALYSIS/stakes/stakes_screen_*`). Three vendor reports with author-chosen frames are cited after checking each at its source (Tinuiti 2026; Punturo et al. 2026, Profound; Yext 2025), with the contrast between their Perplexity social shares (19.4% to 31%) and Section 7's 4.6%; Appendix B positions the score against competitor keyword-gap tools, from the vendors' own documentation; the abstract describes the whole section (381 code pages and 53 hubs); one vendor figure read by the author is distinguished; the vendor ratios are stated to carry no uncertainty; two paraphrases (Kumar 2026; Zhao & Berman 2025) are made exact; the replication protocols are released with every file their stamped manifest lists, including the stamped version of `instrument_extra.py`.
- After the final-package measurement (sha 728d784d; 7.2, 7.0 and 7.1, median 7.1) and the fourth reproduction (1,479 values: 1,342 matched, none differed, 137 need withheld data): `edit_v52t.py` cites two close works the released search had found (Kirsten et al. 2026, Findings of ACL; Grossman et al. 2026) and says the files prepared for release are in the source bundle, consistently with Section 14; `edit_v52u.py` records the fourth reproduction and the Study R1 amendment's Bitcoin anchor (block 971,522, 06:10 UTC on 15 October). `reread_compare_anywhere.py` runs the stamped re-read comparison, unchanged and hash-checked, from the bundle or the release, where the stamped script's project paths do not exist.

**v5.3 (31 October to 3 November 2026; dated 3 November).** Everything an agent could add to the research without the author, after the brainstorm of 31 October; the author-only items of version 5.2 stand. Edit scripts `src/edit_v53a.py` to `edit_v53i.py`.
- **Study W, a public request count against the vendor's modeled volume (new Section 6.2, Figure 7).** For the 372 US geographic area codes in service at the section's launch, the DataForSEO volume summed per code in the table frozen for Study R1 was compared with the Wikimedia Foundation's monthly count of human (`user`) requests for each code's English Wikipedia article, October 2024 to September 2025. The plan with four predictions, the collector and the analysis script were reviewed by four AI agents and their skeptics (40 confirmed findings: 38 fixed in full, 2 in part; `08_REVIEW/R12_studyW_plan_review_2026-10-31.md`), committed (`b0d58c6`) and submitted for an OpenTimestamps stamp (`02_DESIGN/wikipedia_demand_372_manifest.txt.ots`) at 05:10 UTC on 31 October, before any count was collected apart from the probes the plan lists; collection was 1,497 requests to two public APIs from 05:11 to 05:19 UTC. The stamp's earliest Bitcoin anchor is block 973,934 at 05:44 UTC, after the collection, so the proof shows the plan existed within 25 minutes of the end of the read and does not by itself order the two; Section 6.2 says so, and the plan should have waited for the block. Results, printed by `04_ANALYSIS/wikipedia_demand/wiki_demand_analysis.py`: 372 of 372 codes covered by 240 articles; Spearman +0.45 (bootstrap 95% interval +0.34 to +0.54; Kendall +0.30) between summed volume and requests, +0.54 for the keyword count; searches per request from 0.3 to 244 between the 10th and 90th percentiles (median 35), geometric SD 14.5 against Measurement 1's 3.1; every sensitivity within +0.44 to +0.46 except the article-title-only count (+0.31, partly from ten articles renamed since the window) and single-code articles (+0.30); P1, P3 and P4 held, P2 held at its boundary. Everything is public data and is released (`data/wikipedia_demand/` in the release and `wikipedia_demand/` in the bundle). Section 6 is now 6.1 (reviews) and 6.2; Figures 7 to 9 became 8 to 10; the abstract, RQ2, contribution 2, Section 12, Section 13, Section 14, the conclusion and Table D1 state the result; three works on third-party web counts as instruments are cited after checking each at Crossref (Thelwall 2008; Hölzl, Keusch & Sajons 2025; Alibudbud 2023).
- **Appendix E, a reporting checklist for studies that use a commercial search-analytics instrument's figures as data**, with an accounting identity for the gap between two instruments (the log ratio of visits as the log ratio of keyword-universe sizes plus the log ratio of mean visits per keyword) and its positioning against the closest prior checklists, found by a separate agent's search of OpenAlex, Crossref, the EQUATOR library and the web on 31 October 2026 (`01_LITERATURE/checklist_search_2026-10-31/`; no checklist specific to these instruments was found in those searches; Nuti et al. 2014, Kim, Huang & Emery 2016 and Kostygina et al. 2023 added to the references after checking each). A first draft by a writing agent was reviewed twice by two adversary lenses with skeptics; the appendix was then rewritten from the verified material and checked once more by the same lenses, whose skeptics confirmed two findings before a session limit cut them off; the author's agent checked the other ten against the files on 3 November and fixed all twelve (`src/edit_v53e.py`). That check also found one value rounded twice (+0.32 for +0.31), a causal "because" stronger than the data (now "partly because", with the figures, printed by the new `wiki_demand_supplement.py`), geometric standard deviations called factors, and the first-comparison claim of Section 1 leaning on a search that did not test it. Section 5.5 and `instrument_extra.py` section 10 now print the ordering agreement by the factor on each instrument (40 of 40, 16 of 18, 4 of 8). Table D1's decomposition row now names its pairing as Section 5.6 does.
- **Three study drafts for the author** (`02_DESIGN/drafts/`, marked draft, not registered or stamped): Study G, each instrument's estimated visits per prefix against Google Search Console clicks on sites the author controls or recruits; Study C, a prospective, randomized rollout testing the Content Gap Score against the volume ranking as a guide to which entity pages to publish, with its power arithmetic written out; Study H, two people other than the author judging the three existing annotation samples and re-reading Tables 4 and 5, blind. Each was reviewed by an adversary agent with skeptics (19 confirmed findings) and revised once; none is cited in the paper.
- The Metrics and Evaluation Protocol (same version number, companion dated 31 October 2026) gains Study W's metrics and benchmark Task H; the arXiv abstract gains Study W within its 1,920 characters; the release folder and staging script are renamed to v5.3 and stage Study W, rerunning its analysis in the release layout; the author task list records the arXiv draft's expiry date as passed with its status unknown to the record.
- **After the fifth reproduction and three blind paper-measure runs (sha `bcf09851`; 7.3, 7.3, 7.2; `edit_v53f.py`, `edit_v53g.py`).** A novelty error is corrected: the paper said no reporting guidance exists for these tools, while a work it cites closes with such recommendations (Font-Julián et al. 2026, Section 5.2, read in the open-access copy); Appendix E now credits it and says what it adds. Comparatives no script tests are withdrawn ("most for complaints", "most often named", "largest for complaints"); the post hoc +0.91 reaches the abstract and conclusion; both vendors' traffic definitions are given from their own documentation, which differ in unit (clicks and visitors); Goel et al. 2010 is cited for what it shows; "registered" is replaced where no registry exists; Study W's earliest Bitcoin anchor is block 973,934 at 05:44 UTC; Ahrefs clause 4.4(i) is disclosed; the public Table 4 files are stated as needing the approval's cover; P3 is stated as having been unable to fail at the observed spreads (floor 11.1, printed); Tinuiti's nine categories are no longer called consumer; Cook 2025, unread, is named.
- **After three more blind runs (sha `58881ff6`; 7.3, 7.3, 7.1, median 7.3; `edit_v53h.py`, `edit_v53i.py`).** Google's August 2026 spam update (18 to 21 August, days 23 to 26), checked on its Search Status Dashboard, is added: there are four disturbances and day 37 precedes three of them. Trade-press reports of altered result pages served to rank trackers since September 2026 are stated as a threat to test. Modal attribution's tie-break is disclosed and its effect printed (`m2_tiebreak_check.py`: +0.47 has a median of +0.50 under random tie-breaks, +0.65 sits at the top of its range). The waiting finding is checked on the keywords as well as the labels (`waiting_keywords_check.py`: 532 of 1,898,584 keywords, 0.01% of the volume). Section 6.2's rank agreement disappears given the number of matched keywords (partial -0.12, interval -0.24 to 0.00; `wiki_demand_supplement.py`), which the abstract, contribution 2, the section and the conclusion now say. The abstract is shortened; Section 5's "does not rest on the author's judgment" excepts the choice of sections; the bound of Section 5.6 states its one-quantity assumption; the stakes counts are marked raw. The final package has not been re-measured.

**v5.4 (14 November 2026).** Two additions from the author's own material, and no change to an earlier result. Edit scripts `src/edit_v54a.py` and `edit_v54b.py`.
- **Section 7.7 and Table C5: Measurement 3's contrast in one category across thirteen countries.** The author's exports of 13 and 14 November 2026 from the same vendor's index (every answer filed under Jobs and Education > Education, no site or company filter; 3,724,208 answers in 44 files, 34 matching the interface's row count exactly and ten short by one to seven rows; 1,492 ChatGPT answers for France missing) were read with Section 7's registered source types, unchanged (`04_ANALYSIS/edu_ai_citations/intl_surface_cells.py`, which stops if the lists differ). Over 104 cells, video and community sources take a median 14.0% of citation incidences on Google's four views (bootstrap over countries 10.5% to 17.0%) against 0.6% (0.4% to 1.0%) on the other four; the lowest Google view exceeds the highest other surface in 13 of 13 countries; view accounts for 76% of the sum of squares and country for 13%. The author had analysed and published the collection before this read (venkatapagadala.com, cited as Pagadala 2026b), so it is reported as a replication after the fact with no prediction. Only per-cell counts are released. Section 14 states how the exports were made (by the author, by the author's statement of 14 November; a script filed each download), that they were made in the agency's workspace by the collection's notes, and that an earlier 33-site set of 1 October, made before the agency's permission, is not used. Before use, the published per-platform figures were checked against the raw exports: Spain's counts match, and the paper's own pass reproduces the published video shares.
- **Appendix F: the sources the framework is meant to collect.** The author's inventory of one hundred sources in ten groups, transcribed from the author's slides of November 2026, with the eight this paper has read marked. It is a plan, stated as one.
- The abstract, contribution 3, Sections 1.4, 12, 13, 13.1 and 14, the conclusion and Table D1 point to the two additions; the author's earlier note is now Pagadala 2026a. The release folder and staging script are renamed to v5.4 and stage the new counts, rerunning `intl_from_cells.py` on them.

**v5.5 (14 November 2026).** The author's determination on organizational permission, and defects found by the blind measurements of version 5.4. No result changes. Edit script `src/edit_v55a.py`.
- **Organizational permission (Section 14, Appendix A).** Versions 4.9 to 5.4 said that publication needed the approval of the organization that operates the section, and that the manuscript would not be submitted anywhere until that approval, a public release of the Section 7 artifacts, an institutional ethics determination and the removal of old public copies were in hand. On 14 November 2026 the author determined that the approval is not needed, because the paper uses none of the organization's first-party data and does not name it, and decided to post the preprint. Section 14 now states that the organization has not been asked and has not approved, gives the two grounds, says the determination is the author's alone with no legal review, and marks what does come from the author's employment (the publishing history in Section 3, the deployment account in Section 11, and Table 7's costs, reconstructed from project records). A paragraph "Matters open at posting" replaces "Open items before submission": no ethics determination is reported for Section 6; neither vendor has confirmed the browser-assisted reads; the agency's permission is not established to cover the Section 7.7 exports; the earlier public copies (the head of the public repository holds version 4.8, which says the organization approved publication; version 4.6, which names it, is in the repository's history) had not been removed; and no person other than the author has re-read a dashboard figure. Nothing was removed from the paper's evidence.
- **Release.** "Prepared for release" and "not yet public" become "in the source bundle", which is posted with the preprint as its ancillary files; the public repository still holds only the twelve-prefix reads, `analyze.py` and the implementation, and there is still no DOI. The bundle adds the education collection's own ledger of export files (`edu_ai_citations_intl/export_ledger.jsonl`: names, rows returned and shown, checksums, counts per view), so Section 7.7's row-count statement can be checked from the bundle. The Study R1 plan stays held back because it names the website studied.
- **Defects found by three blind measurements of version 5.4** (overall 6.9, 7.0 and 7.1): twenty reference entries, from Semrush (n.d.-a) to Zobel (1998), printed as plain paragraphs after the reference list, because `build_tex.py` recognized an entry only by a year in parentheses (fixed to accept "n.d."); Section 7.7 cited Section 7.5 for the variance split that Section 7.3 reports; Section 10.1 said "441-page section" where Section 3 fixes 434 pages (441 is the count of URLs holding a position); the positioning in Section 2 said the paper does not "compare tools on established domains at one time", which its own cross-section does (reworded: what differs is the unit, sections of one domain); Study R1 was not named in Section 13; the abstract gave +0.47 to +0.91 without marking +0.91 as a post hoc restriction to multi-word labels; Section 6.1 did not state which labels the linker can match (at least two words or six characters, and not one of ten generic terms); and a project path stood in Section 14. The arXiv abstract marks the post hoc figure and stays within 1,920 characters (1,918).
- Not changed, and named by every assessor as the larger gains: the title, which names a framework the paper specifies and does not evaluate (kept by the author's decision); the length (42 pages); a re-read of the dashboards by a second person; a second domain and a second read date; a DOI.
- **Version 5.5, later edits of the same day** (`edit_v55b.py` to `edit_v55e.py`), made before the first posting.
  - *Three blind measurements of version 5.5* (overall 6.8, 6.8 and 7.1) found no wrong number and no mismatched reference. One of them noted that Table 2's monthly rows were called "completed-month totals" although how either vendor forms a month's figure was never recorded, and that the first instrument's own daily series (Table 5: 22,016 on day 15 and 51,517 on day 30, against 32,281 for August) shows its monthly point lying inside a month in which the daily estimate more than doubled. Section 5.1 now says so, gives the August and September ratios against the daily series (17.0x and 6.3x, not 27.1x and 10.2x) and states that the range 7.5x to 27.1x is the range of the two dashboards' monthly views as displayed; Section 12, Appendix A, Table D1 and the companion protocol point to it. The October row and the twelve-prefix cross-section are same-date reads and are unaffected.
  - *An exhaustive source check* (three checking agents; `08_REVIEW/factcheck_v5.5_2026-11-14/`): all 97 reference entries compared with the sources' records and all 133 citing sentences compared with the sources. No entry was fabricated or pointed to the wrong work. One attributed statement was not supported (Shao et al. 2024 was cited for gap discovery in encyclopedias; it drafts articles from scratch) and twenty said somewhat more than their source: among them the Ahrefs overlap study (its 12% average already includes Perplexity), Kakimov et al. ("after controlling for retrieval rank", not "at the same rank"), Huang et al. (representation in the generated summaries, and the social-media result for Google's AI Overviews only), Kamerer (Quantcast reported on eight of the 18 sites), Hannak et al. (no demographic effect, not a weak one), Font-Julián et al. (two sites, not many; five recommendations in the discussion, not four at the close; search volumes were the stable metric) and Alibudbud (a seventh reporting item). Each is reworded to what the source supports. The four quotations from the vendors' terms are verbatim and their clause numbers right; the 7% figure from Zhao and Berman is in that paper's full text.
  - *Reference entries.* Huang et al., Grossman et al. and Xu, Iqbal and Montgomery, cited as preprints, are now cited in their published versions (Findings of EMNLP 2026, SIGIR '26, IMC '26). The Ahrefs overlap study is cited under its byline (Linehan), and the OtterlyAI index under its named author (Tousseyn) with its full title. DOIs were added to twenty-three entries (each resolved at Crossref first), with missing pages, subtitles, volume numbers and current URLs; every entry now carries a DOI, an arXiv identifier or a URL. Three-author sources are all cited with three names, and "The Motley Fool" is filed under M.
  - *Three facts the author stated on 14 November*, which the paper had left vague: the Ahrefs and Semrush subscriptions behind Section 5 are the author's own; the DataForSEO license and the platform that built the Section 6 taxonomy are the author's own; and the author made the 13 and 14 November exports by hand. Section 14's permission paragraph adds that the accounts behind the figures are the author's or the agency's, not the organization's.
  - *Small things.* The mentor's name in the Acknowledgments in the form the author gave; Appendix F names Table F1; the arXiv abstract's "It reports" became "This paper reports" (1,917 characters); the companion protocol is labelled version 5.5.
  - *Title.* Changed on 14 November 2026, after the first submission to arXiv and before any announcement, from "User First Intelligence for Traditional and AI Search (SEO and GEO/AEO): Ontology-Driven Query Discovery from Multi-Source Knowledge Graphs Beyond Search Volume" to "User First Intelligence: Three Measurements of Search and AI-Answer Analytics (SEO and GEO/AEO), and a Knowledge-Graph Framework for Query Discovery Beyond Search Volume" (`edit_v55g.py`). Every independent assessment had noted that the earlier title named a framework the paper specifies and does not evaluate, while its results are three measurements. Nothing else changed.
  - *How the class was found (new Section 3.2).* The paper had said only that the gap was identified through competitor keyword exports. On 14 November 2026 the author gave the account: the industry's competitors, direct and indirect, with their topics and queries, were connected in one graph on the author's own platform, and the area-code class became visible there after it had not been visible in lists read by hand. The platform's dated records are consistent with it (a build-log entry and a note of 4 July 2026; a snapshot committed on 18 July; launch on 26 July). Section 3.2 gives the account and the records, says they are the author's and are not released, and says they show discovery and not a test of the score (`edit_v55h.py`). The introduction's sentence on the deployment is reworded to match. The submission was unsubmitted and resubmitted with this change the same evening.



==> anc/README.txt <==
User First Intelligence, manuscript v5.5 (14 November 2026): source bundle.

Build: paper.tex compiles with XeLaTeX (fontspec, unicode-math; fonts TeX Gyre Termes and
Latin Modern Math, loaded by file name, as arXiv's documentation requires for its xelatex
processor, offered since November 2025). Tested with tectonic 0.17.

manuscript_v50.md is the source of truth; build_tex.py converts it to paper.tex (in build/) and
build_docx.sh to Word (build/paper.docx), from the figures beside them. edit_v49*.py and edit_v5*.py record
every change made since version 4.8, in order (each refuses to run twice); edit_v49*.py and edit_v50.py ran on the file under its earlier
name, manuscript_v49.md. make_figs_v4.py and make_fig0.py draw the figures (the Section 6 and 7 figures are drawn
by make_fig_reviews_v50.py and make_fig_sources.py in their folders).

data/ holds the twelve-prefix instrument-divergence reads and analyze.py (Section 5.5).
review_demand/ holds the Section 6 scripts and their printed output (the review data itself is not released).
ai_citation_cross_sector/ holds the Section 7 design, scripts, outputs and aggregates; raw vendor
exports are not included. scripts/section7_from_aggregates.py prints Section 7's numbers from the aggregates
(see the folder's README).
instrument_divergence_extra/ holds instrument_extra.py (runs from this folder), its output, the series of
Tables 2, 3, 5 and 6 as CSV, and single_reads_2026-10.csv, every single dashboard read the paper quotes.
review_demand/ also holds the link check of Section 6: the sampling script and its output, the word count of each
sampled link's label, the two blind annotators' judgments (no review text) and the analysis that turns them into
precision and agreement (python3 r2_link_check.py runs in that folder), with the annotators' protocol
(r2_annotation_protocol.md); m2_label_counts.csv and m2_branches.csv hold Section 6's per-label counts, anonymized
(no label names, volumes as ranks), from which python3 m2_from_counts.py recomputes Section 6's correlations,
shares and intervals.
protocols/ holds the stamped replication protocols for Measurement 1 (Studies A and B) with every file their
manifest lists, so the timestamp can be checked.
stakes/ counts the works in OpenAlex naming the vendor tools (Section 1; python3 vendor_reliance.py --offline recounts
the released list); literature/ holds the novelty search, the independent search by a separate agent, and the search for
reporting checklists behind Appendix E (checklist_search_2026-10-31/).
08_REVIEW/reproduction_v5.*/ are the five independent reproductions of builds of this bundle (15 October and 3 November
2026), by AI agents; the changelog says what was done about each problem they found.
08_REVIEW/factcheck_v5.5_2026-11-14/ holds the three reports of the source check of 14 November 2026, in which AI agents
compared every reference entry and every citing sentence with its source; the changelog says what was reworded.
edu_ai_citations_intl/ holds Section 7.7: counts per country and vendor view for the author's education exports in thirteen
countries (no prompt, answer text or URL), the script that made them from the exports, and intl_from_cells.py, which prints
Section 7.7's numbers from the counts (python3 intl_from_cells.py runs in that folder); export_ledger.jsonl is the
collection's own record of each export file (name, rows returned and shown, checksum, counts per vendor view).
framework_test_r1/ holds the timestamped manifest of Study R1 (Section 13); its files name the website studied, which
the paper does not name, so they are held back; if they are released they can be checked against the manifest.
wikipedia_demand/ holds Study W (Section 6.2): the plan with its predictions, the manifest stamped before collection,
the collector, the per-title monthly Wikipedia pageviews it read, the per-article and per-code tables, the analysis
(python3 wiki_demand_analysis.py runs in that folder), a supplement written after the data were read, and the figure
script, all on public data.
arxiv_abstract.txt is the abstract for the arXiv form (under 1,920 characters).

On arXiv this bundle is the preprint's ancillary files (the anc/ folder), without paper.tex, which is the
submission's own source. Section 14 of the paper states what is open at posting.


==> anc/UFI_Metrics_and_Evaluation_Protocol_v1.0.md <==
---
title: "User First Intelligence: Metrics and Evaluation Protocol"
subtitle: "Companion to the manuscript, version 5.5 (14 November 2026)"
author: "Venkata Pagadala, Research Scholar, KL University (Koneru Lakshmaiah Education Foundation)"
date: "14 November 2026"
---

# 1. Purpose

This document defines every metric the manuscript reports, states the value each takes in the paper, names the script that prints it, and sets out a protocol under which other researchers can test the same questions on new data and propose better models. It is written for examiners, who will ask how each quantity is defined and computed, and for anyone who wants to beat the baselines reported here.

Three rules apply throughout.

1. **Name the instrument, territory, read date and denominator** of every quantity. Two analytics platforms, two territories or two read dates give different numbers for the same object (Measurement 1).
2. **Declare any attribution or reduction rule before computing.** Several results here change with such rules: the branch-level agreement in Measurement 2 runs from +0.47 to +0.75 depending on how a label is attributed to a branch.
3. **Report the result under every reasonable rule, not only the preferred one,** with the number of units and an interval or test.

# 2. Notation

| Symbol | Meaning |
|---|---|
| $A$, $B$ | two analytics instruments (here Ahrefs and Semrush) |
| $V_X(p, t)$ | estimated monthly visits for URL prefix $p$ in month $t$ on instrument $X$ |
| $K_X(p)$ | ranking keywords (positions 1 to 100) for prefix $p$ on instrument $X$ |
| $s$, $q$ | a sector; an answer surface (an AI product and, for Google, a query set) |
| $c_{s,q}(d)$ | citation incidence of domain $d$ in cell $(s, q)$: the number of stored answers citing $d$ ("Cited in"), summed over the hosts of its registrable domain |
| $e$, $Q_e$ | an entity of the ontology; the competency questions about $e$ |

# 3. Measurement 1: two instruments on one website

| Metric | Definition | Value in the paper | Printed by |
|---|---|---|---|
| Visits ratio, unmatched | $R = V_B / V_A$, Semrush US over Ahrefs worldwide | 7.5x to 27.1x (July to October 2026), the dashboards' monthly views as displayed; against Ahrefs' daily series, August 17.0x and September 6.3x (manuscript Section 5.1) | Table 2 (arithmetic) |
| Visits ratio, worldwide | both instruments worldwide | 8.6x to 29.9x | Table 2 (arithmetic) |
| Visits ratio, US to US (estimated) | Semrush US over Ahrefs worldwide times Ahrefs' US share (81.5%, read once) | 9.2x to 33.3x | Table 2 (arithmetic) |
| Growth agreement | $G_X(t) = V_X(t+1)/V_X(t)$; report $G_A/G_B$ | 0.95, 2.66, 1.37 for July to October | `instrument_extra.py` |
| Error bound | for two readings $a < b$ of a true value $T$: $\max(\lvert a-T\rvert, \lvert b-T\rvert) \ge (b-a)/2$; multiplicatively at least one reading is a factor $\sqrt{b/a}$ or more from $T$ | at 27.1x, a factor of 5.2 | Section 5.6 (arithmetic) |
| Decomposition | $R = (K_B/K_A) \times \frac{V_B/K_B}{V_A/K_A}$; keyword-universe share $= \ln(K_B/K_A)/\ln R$ | 35% (US pairing), 54% (worldwide pairing) | `instrument_extra.py` |
| Cross-section range | $R$ across prefixes on one domain, one read date | 0.20x to 7.24x (0.20x to 8.89x territory-matched); median 1.01 | `analyze.py` |
| Age relationship | Spearman $\rho$ between section age and $R$, Fisher 95% interval, permutation $p$ | $-0.11$ [$-0.64$, $+0.49$], $p = 0.73$, 12 prefixes, about 38% power for $\rho = 0.5$ | `analyze.py` |
| Ordering agreement | Spearman $\rho$ and Kendall $\tau$ [Kendall 1938] between $V_A(p)$ and $V_B(p)$; concordant pairs | $+0.94$ (bootstrap 95% interval $+0.70$ to $+1.00$; $p < 0.001$), $\tau = +0.82$ ($+0.57$ to $+1.00$), 60 of 66 pairs | `analyze.py`; $p$ and intervals from `instrument_extra.py` |
| Size-banded concordance | concordant pairs by the ratio of pair sizes (geometric mean of both instruments' estimates) | 51 of 51 pairs more than 3x apart; 9 of 15 within 3x | `instrument_extra.py` |
| Dispersion | geometric mean and geometric standard deviation of $R$ across prefixes | 1.13 (bootstrap 95% interval 0.62 to 2.12) and 3.1 (1.9 to 4.1); normal range on the log scale 0.12x to 10.6x, describing these twelve, not a prediction | `instrument_extra.py` |
| AI Overview citation rate | keywords whose AI Overview cites the prefix over all keywords with an AI Overview the prefix ranks on, Wilson 95% interval [Wilson 1927] | 12.6% to 20.0% by month | Table 3 (arithmetic) |

**Reproduce.** `cd data/instrument_divergence && python3 analyze.py` (public, `ufi` repository; the script opens its data files from the folder it is run in) prints the cross-section rows; `python3 04_ANALYSIS/instrument_divergence/instrument_extra.py` prints growth, decomposition, size bands and dispersion (prepared for release). From the paper's source bundle: `cd data && python3 analyze.py` and `cd instrument_divergence_extra && python3 instrument_extra.py`.

# 4. Measurement 2: reviews against keyword volume

| Metric | Definition | Value in the paper | Printed by |
|---|---|---|---|
| Link rate | share of reviews with text that the exact-match linker attaches to at least one taxonomy label; labels per linked review | 55.6%; 2.25 | `analyze_reviews.py` |
| Label-level agreement | Spearman $\rho$ between review mentions and monthly search volume per label | $+0.18$ over the 1,008 mentioned labels; $+0.27$ over all 27,817 linkable labels (unmentioned = 0); $+0.16$ and $+0.26$ on each node's own (non-nested) volume | `analyze_reviews.py`, `supplement_r10.py` |
| Branch-level agreement | Spearman $\rho$ between branch shares of mentions and of each branch's own volume, under a declared attribution rule | $+0.47$ ($p = 0.06$, modal branch), $+0.75$ (mentions split across branches); an earlier $+0.78$ used summed volumes of review-mentioned labels only and is superseded | `supplement_r10.py` |
| Share gap | review share minus volume share per branch, in percentage points | carriers $+51.9$ (66.8% against 14.9%); devices $-21.7$ (11.0% against 32.7%); broadband $-14.1$ (4.0% against 18.1%) | `supplement_r10.py` |
| Complaint pattern rate | share of one- and two-star reviews matching a waiting pattern, against five-star, Wilson 95% intervals | 14.0% (13.1% to 14.8%) against 1.9% (1.8% to 2.1%) | `analyze_reviews.py`, `supplement_r10.py` |
| Link precision | share of a uniform sample of 200 links judged correct by two blind annotators (AI agents on different models); Cohen's kappa between them | 65% to 67% (single-word labels about 50%, multi-word 95% to 96%); kappa 0.90 | `r2_link_check.py` |
| Waiting-match precision | share of a uniform sample of 100 waiting matches judged complaints about waiting; share of those about waiting in a store | 83% to 85% (kappa 0.93); about 90% in store | `r2_link_check.py` |
| Remedy coverage | taxonomy labels for the complaint and for its remedies, with monthly volume | 11 labels containing "wait" (622 searches), none about waiting in a store; 8 labels for appointments, queues or callbacks (13,170 searches), none for check-in | `supplement_r10.py` |

**Reproduce.** The review export is licensed and private (it contains reviewer display names). With access to the same exports: `PYTHONPATH=<ufi>/src python3 analyze_reviews.py <export folder>` and `python3 supplement_r10.py <export folder>`. Without them, from the source bundle: `cd review_demand && python3 m2_from_counts.py` recomputes every correlation, branch share and interval in this table from the released per-label counts (anonymized: no label names, volumes as ranks), and `python3 r2_link_check.py` the link and waiting-match precision. Label-level statistics are descriptive: labels share reviews and nest in one taxonomy, so they are not independent draws.

**Study W (manuscript Section 6.2): a public request count against the vendor's volume.** Units are English Wikipedia articles about the 372 US geographic area codes in service at the section's launch (240 articles; codes of one overlay complex share an article). $W(g)$ is the number of requests the Wikimedia Foundation classifies as human (agent type `user`) for the article's title and every redirect to it, October 2024 to September 2025; $\mathrm{dem}(g)$ is the DataForSEO monthly search volume summed over the pre-launch keywords naming the article's codes, from the table frozen for Study R1. The plan, four predictions and the analysis were fixed before collection and submitted for an OpenTimestamps stamp a minute before it began; the stamp reached a Bitcoin block after the collection (manuscript Section 6.2; `02_DESIGN/wikipedia_demand_372.md`).

| Metric | Definition | Value in the paper | Printed by |
|---|---|---|---|
| Coverage | codes whose title resolves to an article that names them | 372 of 372 (P4 held) | `wiki_demand_analysis.py` |
| Ranking agreement | Spearman $\rho$ between $\mathrm{dem}(g)$ and $W(g)$ over articles, 95% percentile bootstrap over articles (seed 20261031); Kendall's $\tau$ | $+0.45$ ($+0.34$ to $+0.54$); $\tau = +0.30$; keyword count against requests $+0.54$ ($+0.45$ to $+0.62$) (P1 held; P2 held at its boundary) | `wiki_demand_analysis.py` |
| Keywords held constant | partial rank correlation of volume and requests given the matched keyword count (post hoc), bootstrap over articles; Spearman of volume and keyword count; share of the variance of log volume in log keyword count | $-0.12$ ($-0.24$ to $0.00$); $+0.90$; 77% | `wiki_demand_supplement.py` |
| Magnitude dispersion | searches per request, $\mathrm{dem}(g) / (W(g)/12)$: median, 10th and 90th percentiles, geometric SD; the geometric SDs of each side alone | 35; 0.3 to 244; 14.5 (P3 held against Measurement 1's 3.1); vendor volume 16.7, requests 1.5 | `wiki_demand_analysis.py` |
| Sensitivities | window shifted one month; six months outside the Foundation's reclassified span; twelve times the median month; excluding articles with a late or zero-keyword code; article title only; single-code articles; August to September 2026 | $+0.45$; $+0.45$; $+0.44$; $+0.46$; $+0.31$; $+0.30$; $+0.39$ | `wiki_demand_analysis.py` |

**Reproduce.** From the source bundle: `cd wikipedia_demand && python3 wiki_demand_analysis.py` prints every value above from the released tables; `python3 wiki_collect.py` re-reads the public APIs (redirect lists and counts are live and may differ from the released files, which record the 31 October 2026 read).

# 5. Measurement 3: what AI answers cite

| Metric | Definition | Value in the paper | Printed by |
|---|---|---|---|
| Source-type share | $\sum_{d \in \text{type}} c_{s,q}(d) / \sum_d c_{s,q}(d)$ over the 1,000 exported domains, types fixed before collection | Table C1 | `cross_sector.py`, `cross_sector_sensitivity2.py` |
| Surface contrast | median video-and-community share over sectors and views, Google views against the other four | 21.3% against 2.1%; bootstrap over sectors 17.2% to 26.7% against 1.7% to 2.7% | `cross_sector.py`, `cross_sector_sensitivity.py` |
| Every-sector dominance | sectors in which the lowest Google view exceeds the highest other surface | 11 of 11 (10 of 11 with company properties reassigned; 7 of 11 without YouTube) | `cross_sector_sensitivity.py` |
| YouTube rank | rank of youtube.com among non-company domains, median over sectors | 1, 2, 7, 7, 151, 161 (AI Overviews, AI Mode, Perplexity, Gemini, ChatGPT, Copilot) | `cross_sector.py` |
| Cross-sector overlap | mean pairwise Jaccard of the ten most-cited non-company domains between sectors | 0.36 to 0.40 on Google views; 0.08 to 0.23 on the others (exploratory) | `cross_sector.py` |
| Variance decomposition | share of the total sum of squares of the 88 cell shares explained by surface means and by sector means | video and community 77% (bootstrap over sectors 70% to 91%) against 14% (5% to 20%); news 12% against 73% | `cross_sector_sensitivity2.py` |
| Top source by cell | most-cited non-company domain per sector and surface | Tables C3, C4 | `make_tables_sector_surface.py` |
| Predictions | P1 to P4 as written before collection | one held, one held in direction only, two failed | `cross_sector.py` |

**Sensitivities to report with any surface contrast:** "Found in" instead of "Cited in"; the largest single host instead of summed hosts; company properties counted as company domains; the first 100, 250 and 500 export rows (truncation); excluding contaminated names.

**Reproduce.** The raw vendor exports are not released. `cd data/ai_citation_cross_sector/scripts && python3 section7_from_aggregates.py` (in the source bundle, `cd ai_citation_cross_sector/scripts`) prints every value in this table from the released aggregates, except the sensitivities that need row-level data (company properties, "Found in", largest host, truncation), which `cross_sector_sensitivity.py` prints from the exports.

# 6. The framework's own metrics

| Metric | Definition | Value | Source |
|---|---|---|---|
| Schema pass rate | share of competency questions the ontology can express (property-path check, plus questions declared unsupported) | 4/5 on the released example | `ufi cq` |
| Instance coverage rate | mean over expressible questions of the share of subjects for which the graph returns an answer | 70.4% on the released example | `ufi cq` |
| Content Gap Score | $\text{CGS}(e) = \text{prior}(e)\,(1 - \text{own}(e))\,[\alpha(1-\text{cov}_K(e)) + (1-\alpha)\,\text{mean}_{q \in Q_e}(1 - \text{ans}(q,e))]$, with $\text{prior}(e) = \beta\,\text{rel}(e) + (1-\beta)\,\text{dem}(e)$; rel is a topic-sensitive PageRank, dem is rank-normalized linked demand | not evaluated; $\alpha = \beta = 0.5$, damping 0.85 locked | `ufi` `score.py` |

# 7. Benchmark protocol for future work

Each task below names its input, the metric to report, and the baseline this paper sets. Tasks D to G are proposed and have no baseline yet; their metrics are fixed here so that results can be compared.

**Task A. Instrument agreement on a new domain.** Read two or more analytics instruments on every prefix of a multi-section domain above a stated traffic threshold, on two read dates at least a week apart. Report $R$ under each territory pairing, ordering agreement with size bands, dispersion, growth agreement and the decomposition. *Baseline:* 0.20x to 7.24x across twelve prefixes; ordering $\rho = +0.94$; GSD 3.1.

**Task B. First-party demand against volume.** Given a taxonomy with search volume and one first-party surface, report the link rate, the link precision on a uniform random sample of at least 200 links judged by at least two annotators blind to the analysis, with their agreement, and label-level and branch-level agreement under every declared attribution rule. *Baseline:* label $\rho$ $+0.18$ to $+0.27$; branch $\rho$ $+0.47$ to $+0.75$; link precision 65% to 67% (two AI annotators, kappa 0.90); with multi-word labels only, branch $\rho$ $+0.65$ to $+0.91$.

**Task C. Source mix by answer surface.** For a frame fixed by an external rule, report source-type shares per cell, the surface contrast with a bootstrap over the frame's units, the every-sector count, the variance decomposition and the cross-unit overlap, with the sensitivities of Section 5. *Baseline:* 21.3% against 2.1%; 11 of 11. A later, unpredicted read of one category in thirteen countries (manuscript Section 7.7; `intl_from_cells.py`) gives 14.0% against 0.6% over 104 cells, with the lowest Google view above the highest other surface in 13 of 13 countries.

**Task D. Does the Content Gap Score find gaps that matter?** A first, retrospective instance is registered in the manuscript (Section 13, Study R1): the score of all 372 area codes from pre-launch data, the plan and the analysis fixed and stamped with OpenTimestamps before any outcome was read; it waits on the vendors' per-page exports. Freeze and hash a query set before launch; publish pages for the three classes of the manuscript's Section 13 (top class by score, top class by volume, a class in the bottom quartile of the score), with matched page counts; measure top-ten presence on the frozen set at day 37 on both instruments. Compare the classes on that outcome, and, at the level of entities, report precision at $k$ and nDCG at $k$ [Järvelin & Kekäläinen 2002] of the score's ranking of entities and of the volume ranking against each entity's observed outcome, and inter-annotator agreement on the own, coverage and answerability judgments as weighted kappa [Cohen 1968] with a bootstrap interval. *Comparison:* the score against volume ranking, with parameters locked before collection; a random ranking of entities may be added as a floor.

**Task E. Surface drift.** For one industry, report the share of linked questions by demand surface each quarter, with the same linker and ontology, and the time until a surface's share halves. This measures how quickly a demand layer goes stale.

**Task F. Agent alignment.** For a fixed set of tasks given to AI agents and to people, report the overlap of the questions they ask (Jaccard of normalized question sets) and of the sources they rely on, per agent.

**Task G. Disclosure signal.** For the 109 companies of Measurement 3, code what each says about AI search on its quarterly earnings calls, and report the correlation, over quarters, between disclosure and the number of answers citing the company's domains, by surface, on a prompt set fixed in advance that does not depend on whether the answer names the company. The citation shares of Measurement 3 are partly fixed by its selection rule and cannot serve.

**Task H. A public count against volume on a new entity class.** For a finite class with a public request count per entity (Wikipedia articles, a registry's own page views), freeze the vendor volume per entity first, state the predictions, stamp the plan and wait for the stamp to reach a Bitcoin block before reading any count, and report the ranking agreement with its interval, the dispersion of searches per request and the sensitivities of Study W. *Baseline:* $\rho = +0.45$ over 240 articles; geometric SD of searches per request 14.5; every prediction held, one at its boundary.

# 8. Reporting checklist

Every result that claims to improve on these baselines should report: the instrument and its version or read date; the territory; the denominator and how the universe was selected; the attribution, reduction and truncation rules, declared before computing; the number of units; an interval or test; the sensitivities; the scripts that print each number; what data can and cannot be released; and the use of AI tools.

# 9. Where things are

Manuscript `06_MANUSCRIPT/User_First_Intelligence_v5.5_2026-11-14.pdf`. Data index `03_DATA/README.md`. Scripts `04_ANALYSIS/` (`instrument_divergence/`, `review_demand/`, `wikipedia_demand/`, `ai_cited_sources/`, `edu_ai_citations/`). Public: the twelve-prefix data and `analyze.py` in the `ufi` repository. Prepared for release, not yet public (staged in `09_SUBMISSION/ufi_release_v5.4/` by `09_SUBMISSION/stage_release_v54.py`): the Measurement 3 design, aggregates and scripts, `instrument_extra.py`, the link check, the stakes count, Study W (public data throughout) and Section 7.7's per-cell counts. An independent reproduction of the source bundle is in `08_REVIEW/reproduction_v5.2_2026-10-15/`. Private: raw vendor exports and the licensed review export.

# References

Cohen, J. (1968). Weighted kappa: Nominal scale agreement provision for scaled disagreement or partial credit. *Psychological Bulletin, 70*(4), 213–220. https://doi.org/10.1037/h0026256

Järvelin, K., & Kekäläinen, J. (2002). Cumulated gain-based evaluation of IR techniques. *ACM Transactions on Information Systems, 20*(4), 422–446. https://doi.org/10.1145/582415.582418

Kendall, M. G. (1938). A new measure of rank correlation. *Biometrika, 30*(1–2), 81–93. https://doi.org/10.1093/biomet/30.1-2.81

Wilson, E. B. (1927). Probable inference, the law of succession, and statistical inference. *Journal of the American Statistical Association, 22*(158), 209–212. https://doi.org/10.1080/01621459.1927.10502953


==> anc/ai_citation_cross_sector/README.md <==
# Measurement 3: what AI answers cite, across eleven sectors and eight answer surfaces (manuscript Section 7)

Ahrefs Brand Radar "cited domains" exports for the ten largest S&P 500 companies of each of the eleven GICS sectors,
on eight answer surfaces, read 12 and 13 October 2026. The raw exports are not released (vendor terms); their SHA-1
checksums are in `aggregates/raw_exports_SHA1SUMS.txt`. Everything the paper reports from them is recomputable from the
aggregates in this folder.

| Folder | What it holds |
|---|---|
| `design/` | the design written before collection, with amendments A1 to A4 (released copy: the education pilot's brand names are redacted, amendment A3), the company list, the company properties used in one sensitivity, and the report addresses |
| `aggregates/` | per-cell aggregates written by the scripts from the raw exports: source-type shares, platform metrics, cell sizes, the ten most-cited non-company domains per cell, the prediction tally, and the all-platform answer counts |
| `scripts/` | the scripts and the output each printed |

## Running

From `scripts/`:

```
python3 section7_from_aggregates.py
```

prints every Section 7 headline, the predictions, the overlap, the variance split with its bootstrap, Tables C1 and C2
and the RTX check from `../aggregates` alone; its output is `section7_from_aggregates_output.txt`, identical to the
output of the same script in the research project.

`cross_sector.py`, `cross_sector_sensitivity.py` and `cross_sector_sensitivity2.py` read the raw exports. Run here,
they stop with a message saying so (`cross_sector_sensitivity2.py` first prints the variance block it can compute
from the aggregates). Their outputs (`*_output.txt`) are the record of their runs on the exports; the
released `cross_sector_sensitivity.py` was itself run on the exports to print `cross_sector_sensitivity_output.txt`.
Its last section, on the education pilot that preceded the design, is left out of the released copy because it names
the pilot's competitor set (amendment A3); the lines that section prints are in `pilot_section_output.txt`.
`make_tables_sector_surface.py` prints Tables C3 and C4; `make_fig_sources.py` draws the figure; `make_brand_radar_urls.py`
builds the report addresses from the company list.

## One field to read with care

`yt_rank_nonbrand` in `cross_sector_platform_metrics.csv` is YouTube's position among the cell's non-company domains
ordered by "Cited in", with ties broken by name. Where YouTube is not cited at all, the position is among the domains
with a count of zero: for Utilities on ChatGPT it is 825, while `cross_sector_cells.csv` records the same cell as "not
cited" (`youtube_cited_in` 0). Both describe a count of zero. No median the paper reports changes under either reading.


==> anc/ai_citation_cross_sector/aggregates/cross_sector_cells.csv <==
etf,surface,export_rows,registrable_domains,cited_in_sum,rows_cited_in_zero,mass_rows_501_1000,mass_rows_901_1000,youtube_cited_in,youtube_rank_nonbrand
xlk,aio_searchqueries,1000,880,10891528,0,0.067068,0.008985,2021618,1
xlk,aio_prompts,1000,910,294304,0,0.070672,0.008807,44342,1
xlk,aimode_searchqueries,1000,879,1128447,0,0.06192,0.008186,130057,2
xlk,aimode_prompts,1000,898,352449,0,0.070254,0.008225,42391,2
xlk,chatgpt,1000,817,317479,6,0.075841,0.009547,683,54
xlk,perplexity,1000,872,186779,2,0.075378,0.010965,3791,4
xlk,gemini,1000,941,147885,0,0.10354,0.013815,3867,6
xlk,copilot,1000,932,405650,13,0.136191,0.020523,2659,20
xlv,aio_searchqueries,1000,902,604246,0,0.106993,0.016382,56860,1
xlv,aio_prompts,1000,941,10075,16,0.120397,0.016774,599,1
xlv,aimode_searchqueries,1000,904,69807,0,0.111278,0.017219,4306,1
xlv,aimode_prompts,1000,921,16494,8,0.115618,0.017703,598,2
xlv,chatgpt,1000,814,13909,43,0.089295,0.012582,5,349
xlv,perplexity,1000,909,8462,166,0.094658,0.013236,37,30
xlv,gemini,1000,949,7359,66,0.125017,0.020111,46,24
xlv,copilot,1000,942,20922,12,0.145493,0.021461,13,360
xlf,aio_searchqueries,1000,878,1776751,1,0.089176,0.013242,160040,1
xlf,aio_prompts,1000,895,78791,2,0.066213,0.010027,4203,4
xlf,aimode_searchqueries,1000,882,173488,0,0.094819,0.014768,9439,1
xlf,aimode_prompts,1000,888,97506,3,0.075513,0.01123,4020,4
xlf,chatgpt,1000,760,64440,18,0.088734,0.01212,32,242
xlf,perplexity,1000,889,37400,24,0.077567,0.010241,318,21
xlf,gemini,1000,925,45288,0,0.096339,0.01475,567,10
xlf,copilot,1000,926,85880,8,0.121006,0.018631,58,270
xly,aio_searchqueries,1000,908,18381848,0,0.05149,0.007921,2539591,2
xly,aio_prompts,1000,924,790033,0,0.05913,0.008533,100565,1
xly,aimode_searchqueries,1000,910,1752090,0,0.057719,0.006434,155980,2
xly,aimode_prompts,1000,925,660907,0,0.066891,0.009906,62648,2
xly,chatgpt,1000,860,347003,9,0.084927,0.010351,619,73
xly,perplexity,1000,907,441730,0,0.099853,0.016478,11070,4
xly,gemini,1000,929,128840,0,0.110758,0.015112,3112,5
xly,copilot,1000,960,1581331,14,0.103756,0.015942,4031,42
xlc,aio_searchqueries,1000,839,4350716,0,0.064777,0.00892,592434,1
xlc,aio_prompts,1000,884,134309,0,0.075922,0.010669,14939,1
xlc,aimode_searchqueries,1000,842,591503,0,0.065303,0.009719,46664,3
xlc,aimode_prompts,1000,884,163472,0,0.078448,0.011531,14004,2
xlc,chatgpt,1000,808,150095,7,0.09987,0.015044,600,39
xlc,perplexity,1000,867,71753,9,0.080903,0.00963,1083,7
xlc,gemini,1000,929,76037,2,0.099162,0.013073,1646,4
xlc,copilot,1000,905,197899,15,0.141178,0.016943,1125,27
xli,aio_searchqueries,1000,917,1223153,0,0.084819,0.013227,163990,1
xli,aio_prompts,1000,933,52607,0,0.091471,0.013477,6023,1
xli,aimode_searchqueries,1000,896,112889,0,0.099071,0.01544,9493,2
xli,aimode_prompts,1000,929,60164,0,0.094375,0.014444,5802,2
xli,chatgpt,1000,854,52642,8,0.110957,0.016299,111,64
xli,perplexity,1000,921,21726,38,0.106186,0.014821,448,5
xli,gemini,1000,956,27154,2,0.135523,0.021544,549,4
xli,copilot,1000,947,79336,15,0.151508,0.022613,268,43
xlp,aio_searchqueries,1000,933,8832033,0,0.049042,0.005803,1037723,2
xlp,aio_prompts,1000,941,395394,0,0.063736,0.008736,38964,1
xlp,aimode_searchqueries,1000,937,982340,0,0.060581,0.008504,73317,2
xlp,aimode_prompts,1000,935,446609,0,0.065099,0.007938,31723,3
xlp,chatgpt,1000,882,351715,10,0.085154,0.009516,419,122
xlp,perplexity,1000,921,215597,0,0.091281,0.012375,3424,4
xlp,gemini,1000,961,149768,2,0.086954,0.011224,2622,4
xlp,copilot,1000,961,1295615,16,0.098361,0.015457,2648,55
xle,aio_searchqueries,1000,920,103604,0,0.102583,0.015482,11638,1
xle,aio_prompts,1000,956,3780,84,0.130952,0.022751,345,1
xle,aimode_searchqueries,1000,915,14837,1,0.118151,0.019681,954,2
xle,aimode_prompts,1000,948,5481,16,0.12516,0.01788,416,1
xle,chatgpt,1000,882,5089,125,0.127726,0.010415,4,239
xle,perplexity,1000,934,1953,441,0.128008,0.019457,39,5
xle,gemini,1000,967,2941,185,0.155049,0.027542,41,7
xle,copilot,1000,953,8961,18,0.169624,0.026671,12,161
xlu,aio_searchqueries,1000,897,50308,0,0.122744,0.018367,4089,1
xlu,aio_prompts,1000,945,2133,127,0.19925,0.041725,92,2
xlu,aimode_searchqueries,1000,894,7206,1,0.141271,0.025812,256,4
xlu,aimode_prompts,1000,947,2573,11,0.191605,0.036922,58,5
xlu,chatgpt,1000,835,2096,236,0.161737,0.031966,0,not cited
xlu,perplexity,1000,929,860,648,0.109302,0.016279,4,37
xlu,gemini,1000,953,1460,415,0.15,0.032877,10,24
xlu,copilot,1000,938,3207,131,0.138135,0.024634,0,not cited
xlre,aio_searchqueries,1000,926,77865,0,0.096937,0.014987,5918,1
xlre,aio_prompts,1000,963,6409,73,0.099235,0.01217,313,2
xlre,aimode_searchqueries,1000,934,22119,0,0.081875,0.013337,528,5
xlre,aimode_prompts,1000,969,6807,15,0.09931,0.01425,204,6
xlre,chatgpt,1000,912,6823,135,0.105672,0.018174,1,781
xlre,perplexity,1000,934,4365,344,0.102405,0.01008,17,26
xlre,gemini,1000,967,2150,343,0.112558,0.021395,19,12
xlre,copilot,1000,949,6846,25,0.157464,0.023956,5,317
xlb,aio_searchqueries,1000,931,337499,0,0.055739,0.008379,43083,1
xlb,aio_prompts,1000,952,15629,15,0.067759,0.010173,1733,1
xlb,aimode_searchqueries,1000,919,24327,0,0.085337,0.012168,1922,2
xlb,aimode_prompts,1000,953,17511,4,0.079493,0.011307,1464,1
xlb,chatgpt,1000,910,18526,98,0.054248,0.008475,11,151
xlb,perplexity,1000,956,5615,309,0.073375,0.01122,60,13
xlb,gemini,1000,975,6534,112,0.091062,0.015917,90,9
xlb,copilot,1000,960,18748,18,0.094037,0.014242,8,342


==> anc/ai_citation_cross_sector/aggregates/cross_sector_platform_metrics.csv <==
etf,sector,surface,surface_name,domains,cited_in_sum,yt_rank_all,yt_rank_nonbrand,yt_share,reddit_rank_nonbrand,wikipedia_rank_nonbrand,top1_nonbrand,top2_nonbrand,top3_nonbrand,share_video,share_forum,share_social,share_user_publishing,share_reference,share_news,share_government,share_report_brands,share_other_web,share_community_video
xlk,Information Technology,aio_searchqueries,AI Overviews (search queries),880,10891528,1,1,0.185614,2,4,youtube.com,reddit.com,google.com,0.193301,0.092974,0.049984,0.006627,0.042914,0.005959,0.001565,0.195273,0.411403,0.342886
xlk,Information Technology,aio_prompts,AI Overviews (prompts),910,294304,1,1,0.150667,2,5,youtube.com,reddit.com,google.com,0.162917,0.127042,0.063577,0.004169,0.027757,0.010941,0.000737,0.104406,0.498454,0.357705
xlk,Information Technology,aimode_searchqueries,AI Mode (search queries),879,1128447,2,2,0.115253,4,3,google.com,youtube.com,wikipedia.org,0.120567,0.049376,0.06222,0.006038,0.069241,0.009409,0.001638,0.15026,0.531251,0.2382
xlk,Information Technology,aimode_prompts,AI Mode (prompts),898,352449,2,2,0.120276,3,5,google.com,youtube.com,reddit.com,0.127284,0.10271,0.048433,0.0045,0.02751,0.013585,0.00149,0.117067,0.557422,0.282926
xlk,Information Technology,chatgpt,ChatGPT,817,317479,60,54,0.002151,9,2,google.com,wikipedia.org,justwatch.com,0.002595,0.008816,0.002375,0.002536,0.023302,0.016439,0.018426,0.365996,0.559514,0.016322
xlk,Information Technology,perplexity,Perplexity,872,186779,6,4,0.020297,3,1,wikipedia.org,google.com,reddit.com,0.020827,0.027921,0.01346,0.002243,0.098025,0.015302,0.001852,0.256672,0.563698,0.064451
xlk,Information Technology,gemini,Gemini,941,147885,7,6,0.026149,1,2,reddit.com,wikipedia.org,google.com,0.026554,0.089259,0.026473,0.006458,0.036927,0.004882,0.000649,0.119011,0.689786,0.148744
xlk,Information Technology,copilot,Copilot,932,405650,22,20,0.006555,429,8,walmart.com,amazon.com,bestbuy.com,0.00688,0.000414,0.001792,0.000584,0.014917,0.009106,0.0,0.067354,0.898952,0.009671
xlv,Health Care,aio_searchqueries,AI Overviews (search queries),902,604246,1,1,0.094101,9,3,youtube.com,nih.gov,wikipedia.org,0.096095,0.016617,0.030367,0.000283,0.043332,0.007123,0.086478,0.123898,0.595807,0.143362
xlv,Health Care,aio_prompts,AI Overviews (prompts),941,10075,1,1,0.059454,3,5,youtube.com,goodrx.com,reddit.com,0.06273,0.038114,0.033151,0.000496,0.026203,0.015583,0.038015,0.080298,0.705409,0.134491
xlv,Health Care,aimode_searchqueries,AI Mode (search queries),904,69807,1,1,0.061684,19,3,youtube.com,nih.gov,wikipedia.org,0.063189,0.009297,0.0363,0.000387,0.042202,0.011446,0.085822,0.112224,0.639134,0.109172
xlv,Health Care,aimode_prompts,AI Mode (prompts),921,16494,3,2,0.036256,5,7,goodrx.com,youtube.com,google.com,0.03765,0.026798,0.026373,0.000546,0.02704,0.014975,0.0502,0.097369,0.719049,0.091367
xlv,Health Care,chatgpt,ChatGPT,814,13909,359,349,0.000359,40,8,fda.gov,nih.gov,sec.gov,0.000359,0.003092,0.001726,0.0,0.015242,0.026961,0.167014,0.27378,0.511827,0.005177
xlv,Health Care,perplexity,Perplexity,909,8462,35,30,0.004372,16,2,nih.gov,wikipedia.org,fda.gov,0.004609,0.008745,0.004609,0.0,0.056015,0.023517,0.119712,0.15611,0.626684,0.017963
xlv,Health Care,gemini,Gemini,949,7359,27,24,0.006251,4,2,goodrx.com,wikipedia.org,drugs.com,0.006251,0.027178,0.011415,0.001767,0.041718,0.006387,0.023916,0.076369,0.805001,0.04661
xlv,Health Care,copilot,Copilot,942,20922,369,360,0.000621,,5,msn.com,drugs.com,yahoo.com,0.000621,0.0,0.004206,0.0,0.022178,0.014674,0.021843,0.038954,0.897524,0.004827
xlf,Financials,aio_searchqueries,AI Overviews (search queries),878,1776751,1,1,0.090075,2,8,youtube.com,reddit.com,nerdwallet.com,0.093831,0.058911,0.043438,0.00089,0.031254,0.027779,0.04466,0.113857,0.58538,0.19707
xlf,Financials,aio_prompts,AI Overviews (prompts),895,78791,4,4,0.053344,1,17,reddit.com,nerdwallet.com,wallethub.com,0.057418,0.07558,0.038367,0.00066,0.019139,0.057748,0.006282,0.084388,0.660418,0.172025
xlf,Financials,aimode_searchqueries,AI Mode (search queries),882,173488,1,1,0.054407,4,6,youtube.com,nerdwallet.com,google.com,0.056315,0.034342,0.045427,0.000669,0.03527,0.041795,0.029691,0.103604,0.652887,0.136753
xlf,Financials,aimode_prompts,AI Mode (prompts),888,97506,4,4,0.041228,2,16,nerdwallet.com,reddit.com,wallethub.com,0.043382,0.06655,0.030501,0.000482,0.02085,0.056048,0.007241,0.087913,0.687035,0.140914
xlf,Financials,chatgpt,ChatGPT,760,64440,252,242,0.000497,32,25,nerdwallet.com,chase.com,capitalone.com,0.000497,0.004531,0.001443,0.00014,0.009109,0.052126,0.063625,0.222393,0.646136,0.006611
xlf,Financials,perplexity,Perplexity,889,37400,25,21,0.008503,10,7,nerdwallet.com,bankrate.com,forbes.com,0.008503,0.014332,0.004652,0.000615,0.030615,0.079118,0.016417,0.131765,0.713984,0.028102
xlf,Financials,gemini,Gemini,925,45288,12,10,0.01252,3,6,wallethub.com,bankrate.com,reddit.com,0.012785,0.041534,0.013977,0.000795,0.019387,0.0382,0.006536,0.081567,0.785219,0.069091
xlf,Financials,copilot,Copilot,926,85880,277,270,0.000675,637,14,wallethub.com,nerdwallet.com,bankrate.com,0.000675,0.000256,0.003388,0.0,0.016465,0.052131,0.005566,0.043246,0.878272,0.00432
xly,Consumer Discretionary,aio_searchqueries,AI Overviews (search queries),908,18381848,3,2,0.138158,3,6,google.com,youtube.com,reddit.com,0.1485,0.075496,0.057437,0.001694,0.024136,0.005636,0.004356,0.234514,0.44823,0.283128
xly,Consumer Discretionary,aio_prompts,AI Overviews (prompts),924,790033,2,1,0.127292,2,7,youtube.com,reddit.com,google.com,0.14439,0.111008,0.083618,0.001435,0.020423,0.009365,0.004501,0.205103,0.420156,0.340452
xly,Consumer Discretionary,aimode_searchqueries,AI Mode (search queries),910,1752090,3,2,0.089025,4,3,google.com,youtube.com,wikipedia.org,0.096828,0.040892,0.059492,0.001852,0.040533,0.008636,0.003834,0.175871,0.572063,0.199063
xly,Consumer Discretionary,aimode_prompts,AI Mode (prompts),925,660907,3,2,0.094791,3,7,google.com,youtube.com,reddit.com,0.10536,0.093732,0.068309,0.001474,0.017284,0.015312,0.004402,0.193496,0.500632,0.268874
xly,Consumer Discretionary,chatgpt,ChatGPT,860,347003,82,73,0.001784,10,9,justwatch.com,consumerreports.org,aboutamazon.com,0.002115,0.012279,0.001493,0.000236,0.012501,0.015406,0.024078,0.358542,0.57335,0.016124
xly,Consumer Discretionary,perplexity,Perplexity,907,441730,7,4,0.025061,3,1,wikipedia.org,target.com,reddit.com,0.02789,0.03964,0.008711,0.000962,0.058948,0.017049,0.013169,0.248267,0.585364,0.077203
xly,Consumer Discretionary,gemini,Gemini,929,128840,7,5,0.024154,1,3,reddit.com,facebook.com,wikipedia.org,0.024154,0.094179,0.044776,0.003741,0.029665,0.007622,0.001102,0.169963,0.624798,0.16685
xly,Consumer Discretionary,copilot,Copilot,960,1581331,47,42,0.002549,359,24,walmart.com,target.com,etsy.com,0.002856,0.000398,0.002793,0.0,0.003791,0.003486,0.000998,0.270056,0.715623,0.006046
xlc,Communication Services,aio_searchqueries,AI Overviews (search queries),839,4350716,1,1,0.136169,3,2,youtube.com,wikipedia.org,reddit.com,0.147057,0.081114,0.087918,0.002866,0.081212,0.007967,0.001714,0.083969,0.506182,0.318955
xlc,Communication Services,aio_prompts,AI Overviews (prompts),884,134309,1,1,0.111229,2,5,youtube.com,reddit.com,facebook.com,0.124295,0.105808,0.090701,0.002926,0.039498,0.008644,0.00073,0.063071,0.564326,0.323731
xlc,Communication Services,aimode_searchqueries,AI Mode (search queries),842,591503,3,3,0.078891,6,2,google.com,wikipedia.org,youtube.com,0.084691,0.039606,0.075323,0.002715,0.104294,0.010409,0.002044,0.073481,0.607437,0.202335
xlc,Communication Services,aimode_prompts,AI Mode (prompts),884,163472,2,2,0.085666,3,5,google.com,youtube.com,reddit.com,0.092909,0.092456,0.070036,0.002967,0.04446,0.01128,0.001688,0.069523,0.61468,0.258368
xlc,Communication Services,chatgpt,ChatGPT,808,150095,45,39,0.003997,14,3,go.com,justwatch.com,wikipedia.org,0.004157,0.009214,0.003491,0.000633,0.033805,0.017835,0.015783,0.160372,0.754709,0.017496
xlc,Communication Services,perplexity,Perplexity,867,71753,10,7,0.015093,4,1,wikipedia.org,go.com,justwatch.com,0.015665,0.024626,0.007373,0.00085,0.092191,0.013365,0.000836,0.146419,0.698675,0.048514
xlc,Communication Services,gemini,Gemini,929,76037,6,4,0.021647,1,2,reddit.com,wikipedia.org,facebook.com,0.021647,0.087037,0.037008,0.004564,0.057367,0.004524,0.001486,0.083104,0.703263,0.150256
xlc,Communication Services,copilot,Copilot,905,197899,30,27,0.005685,341,5,walmart.com,amazon.com,justwatch.com,0.006155,0.000526,0.002471,0.0,0.026776,0.009192,0.000359,0.044902,0.909621,0.009151
xli,Industrials,aio_searchqueries,AI Overviews (search queries),917,1223153,1,1,0.134072,2,5,youtube.com,reddit.com,google.com,0.142596,0.090875,0.077307,0.002034,0.046549,0.007726,0.004449,0.075329,0.553134,0.312812
xli,Industrials,aio_prompts,AI Overviews (prompts),933,52607,1,1,0.11449,2,6,youtube.com,reddit.com,facebook.com,0.124736,0.127188,0.08592,0.001502,0.021157,0.009866,0.001122,0.038436,0.590074,0.339346
xli,Industrials,aimode_searchqueries,AI Mode (search queries),896,112889,2,2,0.084091,5,3,google.com,youtube.com,wikipedia.org,0.088795,0.04554,0.076526,0.002906,0.055497,0.013358,0.006351,0.051307,0.659719,0.213768
xli,Industrials,aimode_prompts,AI Mode (prompts),929,60164,2,2,0.096436,3,5,google.com,youtube.com,reddit.com,0.102121,0.104614,0.067067,0.001945,0.027226,0.014145,0.001845,0.044944,0.636095,0.275746
xli,Industrials,chatgpt,ChatGPT,854,52642,70,64,0.002109,16,5,nvidia.com,tomshardware.com,techspot.com,0.002109,0.009327,0.001767,0.000779,0.016964,0.015596,0.025911,0.166407,0.761141,0.013981
xli,Industrials,perplexity,Perplexity,921,21726,8,5,0.02062,4,1,wikipedia.org,ubereats.com,tomshardware.com,0.020897,0.031437,0.008745,0.000967,0.048237,0.01611,0.001749,0.132606,0.739253,0.062045
xli,Industrials,gemini,Gemini,956,27154,5,4,0.020218,1,3,reddit.com,facebook.com,wikipedia.org,0.020218,0.090926,0.035612,0.003535,0.031966,0.00685,0.002615,0.057376,0.750902,0.150291
xli,Industrials,copilot,Copilot,947,79336,45,43,0.003378,498,8,amazon.com,walmart.com,newegg.com,0.003378,0.000441,0.003214,0.000265,0.01447,0.008974,0.001462,0.021302,0.946493,0.007298
xlp,Consumer Staples,aio_searchqueries,AI Overviews (search queries),933,8832033,2,2,0.117495,4,7,google.com,youtube.com,amazon.com,0.128612,0.073086,0.056007,0.000703,0.018515,0.006692,0.003348,0.169467,0.543569,0.258409
xlp,Consumer Staples,aio_prompts,AI Overviews (prompts),941,395394,2,1,0.098545,2,8,youtube.com,reddit.com,google.com,0.118591,0.110055,0.094005,0.000883,0.018455,0.010425,0.003106,0.163004,0.481477,0.323533
xlp,Consumer Staples,aimode_searchqueries,AI Mode (search queries),937,982340,3,2,0.074635,4,7,google.com,youtube.com,amazon.com,0.083358,0.0392,0.0546,0.000791,0.021531,0.009922,0.003318,0.133055,0.654225,0.17795
xlp,Consumer Staples,aimode_prompts,AI Mode (prompts),935,446609,4,3,0.071031,2,7,google.com,reddit.com,youtube.com,0.082999,0.093843,0.073326,0.001088,0.017828,0.017196,0.003822,0.136497,0.573401,0.251256
xlp,Consumer Staples,chatgpt,ChatGPT,882,351715,127,122,0.001191,1,2,reddit.com,wikipedia.org,consumerreports.org,0.002565,0.020977,0.001535,0.0,0.016604,0.010281,0.029785,0.382483,0.535769,0.025077
xlp,Consumer Staples,perplexity,Perplexity,921,215597,7,4,0.015881,3,2,amazon.com,wikipedia.org,reddit.com,0.019931,0.038669,0.009717,0.000524,0.046712,0.010747,0.008442,0.298279,0.566979,0.068841
xlp,Consumer Staples,gemini,Gemini,961,149768,7,4,0.017507,1,3,reddit.com,facebook.com,wikipedia.org,0.017794,0.079223,0.040336,0.001582,0.026441,0.004948,0.002571,0.332194,0.494912,0.138935
xlp,Consumer Staples,copilot,Copilot,961,1295615,58,55,0.002044,398,29,amazon.com,bestbuy.com,etsy.com,0.002326,0.00035,0.0026,0.0,0.003435,0.002458,0.001291,0.269682,0.717858,0.005276
xle,Energy,aio_searchqueries,AI Overviews (search queries),920,103604,1,1,0.112332,4,2,youtube.com,wikipedia.org,google.com,0.117592,0.049023,0.064689,0.000714,0.072961,0.018696,0.019739,0.061185,0.595402,0.232018
xle,Energy,aio_prompts,AI Overviews (prompts),956,3780,1,1,0.09127,2,5,youtube.com,reddit.com,facebook.com,0.098148,0.079365,0.053175,0.001323,0.034921,0.010317,0.004497,0.02672,0.691534,0.232011
xle,Energy,aimode_searchqueries,AI Mode (search queries),915,14837,2,2,0.064299,6,3,google.com,youtube.com,wikipedia.org,0.06814,0.023253,0.068006,0.000741,0.064164,0.022848,0.016378,0.07023,0.66624,0.16014
xle,Energy,aimode_prompts,AI Mode (prompts),948,5481,1,1,0.075899,3,4,youtube.com,google.com,reddit.com,0.079548,0.070243,0.048531,0.001277,0.044153,0.010947,0.006568,0.027002,0.711731,0.199599
xle,Energy,chatgpt,ChatGPT,882,5089,249,239,0.000786,49,5,sec.gov,chevronlubricants.com,mobil.com,0.000786,0.002948,0.002358,0.0,0.022401,0.033012,0.064453,0.147573,0.726469,0.006092
xle,Energy,perplexity,Perplexity,934,1953,7,5,0.019969,8,1,wikipedia.org,yahoo.com,mobil.com,0.019969,0.014849,0.011265,0.0,0.107015,0.013313,0.011777,0.082437,0.739375,0.046083
xle,Energy,gemini,Gemini,967,2941,8,7,0.013941,1,2,reddit.com,wikipedia.org,facebook.com,0.013941,0.056103,0.022101,0.0,0.059164,0.00544,0.0034,0.031622,0.808228,0.092146
xle,Energy,copilot,Copilot,953,8961,165,161,0.001339,571,6,walmart.com,amazon.com,msn.com,0.001339,0.000446,0.003794,0.0,0.020199,0.013838,0.001339,0.015512,0.943533,0.00558
xlu,Utilities,aio_searchqueries,AI Overviews (search queries),897,50308,1,1,0.081279,3,2,youtube.com,wikipedia.org,reddit.com,0.082532,0.040729,0.0519,0.000358,0.057565,0.012364,0.062674,0.104178,0.5877,0.175519
xlu,Utilities,aio_prompts,AI Overviews (prompts),945,2133,2,2,0.043132,1,8,reddit.com,youtube.com,yahoo.com,0.045007,0.052039,0.041256,0.000469,0.029536,0.011252,0.031411,0.035631,0.753399,0.138772
xlu,Utilities,aimode_searchqueries,AI Mode (search queries),894,7206,4,4,0.035526,8,2,google.com,wikipedia.org,yahoo.com,0.03622,0.015404,0.05773,0.000416,0.051624,0.019428,0.048016,0.104774,0.666389,0.10977
xlu,Utilities,aimode_prompts,AI Mode (prompts),947,2573,5,5,0.022542,2,3,yahoo.com,reddit.com,wikipedia.org,0.02293,0.029926,0.026428,0.001555,0.032258,0.013991,0.033424,0.046638,0.792849,0.080839
xlu,Utilities,chatgpt,ChatGPT,835,2096,835,825,0.0,200,9,sec.gov,reuters.com,stockanalysis.com,0.0,0.000954,0.002385,0.0,0.01479,0.049141,0.182252,0.135496,0.614981,0.00334
xlu,Utilities,perplexity,Perplexity,929,860,45,37,0.004651,52,1,wikipedia.org,yahoo.com,fool.com,0.004651,0.004651,0.013953,0.0,0.084884,0.032558,0.059302,0.122093,0.677907,0.023256
xlu,Utilities,gemini,Gemini,953,1460,28,24,0.006849,8,1,wikipedia.org,chooseenergy.com,marketbeat.com,0.006849,0.013699,0.008219,0.0,0.047945,0.005479,0.023973,0.041096,0.85274,0.028767
xlu,Utilities,copilot,Copilot,938,3207,,,0.0,,8,msn.com,fool.com,yahoo.com,0.0,0.0,0.004365,0.0,0.022763,0.033988,0.008731,0.026193,0.90396,0.004365
xlre,Real Estate,aio_searchqueries,AI Overviews (search queries),926,77865,1,1,0.076003,5,3,youtube.com,google.com,wikipedia.org,0.082823,0.033494,0.062493,0.000604,0.043177,0.005741,0.003737,0.148167,0.619765,0.179413
xlre,Real Estate,aio_prompts,AI Overviews (prompts),963,6409,4,2,0.048838,3,5,extraspace.com,youtube.com,reddit.com,0.056171,0.054143,0.073646,0.000468,0.034483,0.007021,0.000936,0.129505,0.643626,0.184428
xlre,Real Estate,aimode_searchqueries,AI Mode (search queries),934,22119,8,5,0.023871,12,4,google.com,yelp.com,extraspace.com,0.026674,0.010941,0.051585,0.000497,0.026086,0.006284,0.00113,0.162304,0.714499,0.089697
xlre,Real Estate,aimode_prompts,AI Mode (prompts),969,6807,8,6,0.029969,4,3,google.com,extraspace.com,wikipedia.org,0.03467,0.036139,0.049802,0.000881,0.044954,0.014838,0.001469,0.163214,0.654033,0.121493
xlre,Real Estate,chatgpt,ChatGPT,912,6823,789,781,0.000147,26,3,sec.gov,extraspace.com,wikipedia.org,0.000147,0.003371,0.005423,0.0,0.027114,0.016708,0.048512,0.3582,0.540525,0.00894
xlre,Real Estate,perplexity,Perplexity,934,4365,30,26,0.003895,9,1,wikipedia.org,extraspace.com,premiumoutlets.com,0.003895,0.011684,0.018328,0.000687,0.103551,0.007789,0.001604,0.205498,0.646964,0.034593
xlre,Real Estate,gemini,Gemini,967,2150,14,12,0.008837,4,1,wikipedia.org,extraspace.com,findstoragefast.com,0.008837,0.030698,0.014419,0.0,0.068837,0.007442,0.001395,0.116744,0.751628,0.053953
xlre,Real Estate,copilot,Copilot,949,6846,322,317,0.00073,768,2,extraspace.com,wikipedia.org,premiumoutlets.com,0.00073,0.000292,0.00818,0.0,0.02045,0.008472,0.002045,0.194712,0.765118,0.009202
xlb,Materials,aio_searchqueries,AI Overviews (search queries),931,337499,1,1,0.127654,3,14,youtube.com,google.com,reddit.com,0.139695,0.060708,0.10776,0.000643,0.012865,0.001582,0.002101,0.11894,0.555705,0.308807
xlb,Materials,aio_prompts,AI Overviews (prompts),952,15629,1,1,0.110884,3,20,youtube.com,facebook.com,reddit.com,0.125792,0.067567,0.131358,0.00064,0.007422,0.001216,0.001024,0.080683,0.584298,0.325357
xlb,Materials,aimode_searchqueries,AI Mode (search queries),919,24327,3,2,0.079007,6,9,google.com,youtube.com,pinterest.com,0.08731,0.030008,0.094997,0.00074,0.021745,0.003247,0.0037,0.107781,0.650471,0.213055
xlb,Materials,aimode_prompts,AI Mode (prompts),953,17511,2,1,0.083605,4,14,youtube.com,google.com,facebook.com,0.092171,0.049455,0.098338,0.001142,0.009308,0.002912,0.000971,0.094626,0.651076,0.241106
xlb,Materials,chatgpt,ChatGPT,910,18526,159,151,0.000594,39,27,benjaminmoore.com,behr.com,plan-home.com,0.000594,0.003347,0.000594,0.0,0.005128,0.006801,0.016625,0.345838,0.621073,0.004534
xlb,Materials,perplexity,Perplexity,956,5615,14,13,0.010686,9,3,kylieminteriors.ca,benjaminmoore.com,wikipedia.org,0.011042,0.013891,0.005521,0.000178,0.028317,0.002671,0.002671,0.250935,0.684773,0.030632
xlb,Materials,gemini,Gemini,975,6534,10,9,0.013774,4,12,facadecolorizer.com,kylieminteriors.ca,thecolorconcierge.com,0.013774,0.025712,0.020202,0.0,0.012091,0.000612,0.001071,0.083869,0.842669,0.059688
xlb,Materials,copilot,Copilot,960,18748,345,342,0.000427,527,51,facadecolorizer.com,paintcolorconsultants.com,compositepaint.com,0.000427,0.000267,0.002774,0.0,0.004214,0.003094,0.00096,0.046298,0.941967,0.003467
xli_rtxcorp,Industrials (RTX Corporation),aio_searchqueries,AI Overviews (search queries),918,1042061,1,1,0.126137,2,5,youtube.com,reddit.com,facebook.com,0.135058,0.079801,0.084783,0.001848,0.052831,0.008376,0.005488,0.088647,0.543167,0.301491
xli_rtxcorp,Industrials (RTX Corporation),aio_prompts,AI Overviews (prompts),938,35451,1,1,0.094976,2,5,youtube.com,reddit.com,facebook.com,0.106908,0.106288,0.099095,0.000705,0.025161,0.012186,0.002116,0.057516,0.590026,0.312995
xli_rtxcorp,Industrials (RTX Corporation),aimode_searchqueries,AI Mode (search queries),904,97251,2,2,0.077151,5,3,google.com,youtube.com,wikipedia.org,0.081994,0.039321,0.083927,0.001943,0.061367,0.014262,0.00765,0.059876,0.649659,0.207186
xli_rtxcorp,Industrials (RTX Corporation),aimode_prompts,AI Mode (prompts),937,43346,1,1,0.083422,3,5,youtube.com,google.com,reddit.com,0.089812,0.092465,0.079707,0.001246,0.033013,0.017049,0.002722,0.062451,0.621534,0.263231
xli_rtxcorp,Industrials (RTX Corporation),perplexity,Perplexity,923,14604,7,4,0.017872,3,1,wikipedia.org,ubereats.com,reddit.com,0.018214,0.024856,0.01123,0.000548,0.064708,0.015886,0.00315,0.197959,0.663448,0.054848
xli_rtxcorp,Industrials (RTX Corporation),gemini,Gemini,962,19875,6,5,0.018264,1,3,reddit.com,facebook.com,wikipedia.org,0.018264,0.073258,0.040704,0.002264,0.038792,0.008151,0.004075,0.07839,0.736101,0.134491
xli_rtxcorp,Industrials (RTX Corporation),copilot,Copilot,950,48535,81,78,0.002349,731,3,flightconnections.com,directflights.com,wikipedia.org,0.002349,0.00033,0.004924,0.0,0.021778,0.012136,0.002369,0.036098,0.920016,0.007603


==> anc/ai_citation_cross_sector/aggregates/cross_sector_predictions.json <==
{
 "P1": {
  "rule": "YouTube is the most cited non-brand domain on Google AI Overviews and Google AI Mode in a majority of sectors",
  "per_view_sectors_with_rank1": {
   "aio_searchqueries": 9,
   "aio_prompts": 8,
   "aimode_searchqueries": 2,
   "aimode_prompts": 2
  },
  "sectors_rank1_on_both_products": [
   "xlv",
   "xlf",
   "xle",
   "xlb"
  ],
  "holds": false
 },
 "P2": {
  "rule": "YouTube ranks outside the five most cited non-brand domains on ChatGPT, Perplexity and Copilot in a majority of sectors",
  "sectors_outside_top5": {
   "chatgpt": 11,
   "perplexity": 6,
   "copilot": 11
  },
  "holds_per_platform": {
   "chatgpt": true,
   "perplexity": true,
   "copilot": true
  }
 },
 "P3": {
  "rule": "Reddit is among the ten most cited non-brand domains on every platform except Copilot in a majority of sectors",
  "sectors_holding": [
   "xlk",
   "xly",
   "xlp"
  ],
  "failures": {
   "xlv": [
    "aimode_searchqueries",
    "chatgpt",
    "perplexity"
   ],
   "xlf": [
    "chatgpt"
   ],
   "xlc": [
    "chatgpt"
   ],
   "xli": [
    "chatgpt"
   ],
   "xle": [
    "chatgpt"
   ],
   "xlu": [
    "chatgpt",
    "perplexity"
   ],
   "xlre": [
    "aimode_searchqueries",
    "chatgpt"
   ],
   "xlb": [
    "chatgpt"
   ]
  },
  "holds": false
 },
 "P4": {
  "rule": "Video-plus-community share on Google AI Overviews is higher in consumer-facing sectors than in Energy, Materials, Utilities, Real Estate and Industrials",
  "tests": {
   "aio_searchqueries": {
    "consumer_mean": 0.26934778061827047,
    "other_mean": 0.2417137705518969,
    "exact_one_sided_p": 0.27380952380952384
   },
   "aio_prompts": {
    "consumer_mean": 0.29598239092950374,
    "other_mean": 0.243982719297873,
    "exact_one_sided_p": 0.21031746031746032
   }
  },
  "holds_search_queries": true
 },
 "exploratory_top10_jaccard": {
  "aio_searchqueries": 0.3879404908816673,
  "aio_prompts": 0.36211800677041317,
  "aimode_searchqueries": 0.3857309357309357,
  "aimode_prompts": 0.40302585115419337,
  "chatgpt": 0.07501172717890985,
  "perplexity": 0.15413109422397347,
  "gemini": 0.2261830189074771,
  "copilot": 0.16352620547666988
 }
}

==> anc/ai_citation_cross_sector/aggregates/cross_sector_top10_nonbrand.csv <==
etf,surface,rank,domain
xlk,aio_searchqueries,1,youtube.com
xlk,aio_searchqueries,2,reddit.com
xlk,aio_searchqueries,3,google.com
xlk,aio_searchqueries,4,wikipedia.org
xlk,aio_searchqueries,5,facebook.com
xlk,aio_searchqueries,6,amazon.com
xlk,aio_searchqueries,7,quora.com
xlk,aio_searchqueries,8,instagram.com
xlk,aio_searchqueries,9,spotify.com
xlk,aio_searchqueries,10,justanswer.com
xlk,aio_prompts,1,youtube.com
xlk,aio_prompts,2,reddit.com
xlk,aio_prompts,3,google.com
xlk,aio_prompts,4,facebook.com
xlk,aio_prompts,5,wikipedia.org
xlk,aio_prompts,6,quora.com
xlk,aio_prompts,7,instagram.com
xlk,aio_prompts,8,amazon.com
xlk,aio_prompts,9,pcmag.com
xlk,aio_prompts,10,tiktok.com
xlk,aimode_searchqueries,1,google.com
xlk,aimode_searchqueries,2,youtube.com
xlk,aimode_searchqueries,3,wikipedia.org
xlk,aimode_searchqueries,4,reddit.com
xlk,aimode_searchqueries,5,facebook.com
xlk,aimode_searchqueries,6,imdb.com
xlk,aimode_searchqueries,7,instagram.com
xlk,aimode_searchqueries,8,amazon.com
xlk,aimode_searchqueries,9,rottentomatoes.com
xlk,aimode_searchqueries,10,justwatch.com
xlk,aimode_prompts,1,google.com
xlk,aimode_prompts,2,youtube.com
xlk,aimode_prompts,3,reddit.com
xlk,aimode_prompts,4,facebook.com
xlk,aimode_prompts,5,wikipedia.org
xlk,aimode_prompts,6,pcmag.com
xlk,aimode_prompts,7,amazon.com
xlk,aimode_prompts,8,quora.com
xlk,aimode_prompts,9,instagram.com
xlk,aimode_prompts,10,yahoo.com
xlk,chatgpt,1,google.com
xlk,chatgpt,2,wikipedia.org
xlk,chatgpt,3,justwatch.com
xlk,chatgpt,4,tomsguide.com
xlk,chatgpt,5,techradar.com
xlk,chatgpt,6,macrumors.com
xlk,chatgpt,7,tomshardware.com
xlk,chatgpt,8,xbox.com
xlk,chatgpt,9,reddit.com
xlk,chatgpt,10,rtings.com
xlk,perplexity,1,wikipedia.org
xlk,perplexity,2,google.com
xlk,perplexity,3,reddit.com
xlk,perplexity,4,youtube.com
xlk,perplexity,5,pcmag.com
xlk,perplexity,6,justwatch.com
xlk,perplexity,7,techradar.com
xlk,perplexity,8,amazon.com
xlk,perplexity,9,macrumors.com
xlk,perplexity,10,trustpilot.com
xlk,gemini,1,reddit.com
xlk,gemini,2,wikipedia.org
xlk,gemini,3,google.com
xlk,gemini,4,facebook.com
xlk,gemini,5,pcmag.com
xlk,gemini,6,youtube.com
xlk,gemini,7,cnet.com
xlk,gemini,8,justwatch.com
xlk,gemini,9,bestbuy.com
xlk,gemini,10,techradar.com
xlk,copilot,1,walmart.com
xlk,copilot,2,amazon.com
xlk,copilot,3,bestbuy.com
xlk,copilot,4,alibaba.com
xlk,copilot,5,justwatch.com
xlk,copilot,6,yahoo.com
xlk,copilot,7,moviefone.com
xlk,copilot,8,wikipedia.org
xlk,copilot,9,newegg.com
xlk,copilot,10,techflare.net
xlv,aio_searchqueries,1,youtube.com
xlv,aio_searchqueries,2,nih.gov
xlv,aio_searchqueries,3,wikipedia.org
xlv,aio_searchqueries,4,goodrx.com
xlv,aio_searchqueries,5,drugs.com
xlv,aio_searchqueries,6,clevelandclinic.org
xlv,aio_searchqueries,7,mayoclinic.org
xlv,aio_searchqueries,8,facebook.com
xlv,aio_searchqueries,9,reddit.com
xlv,aio_searchqueries,10,google.com
xlv,aio_prompts,1,youtube.com
xlv,aio_prompts,2,goodrx.com
xlv,aio_prompts,3,reddit.com
xlv,aio_prompts,4,drugs.com
xlv,aio_prompts,5,wikipedia.org
xlv,aio_prompts,6,singlecare.com
xlv,aio_prompts,7,nih.gov
xlv,aio_prompts,8,facebook.com
xlv,aio_prompts,9,healthline.com
xlv,aio_prompts,10,google.com
xlv,aimode_searchqueries,1,youtube.com
xlv,aimode_searchqueries,2,nih.gov
xlv,aimode_searchqueries,3,wikipedia.org
xlv,aimode_searchqueries,4,google.com
xlv,aimode_searchqueries,5,goodrx.com
xlv,aimode_searchqueries,6,clevelandclinic.org
xlv,aimode_searchqueries,7,mayoclinic.org
xlv,aimode_searchqueries,8,drugs.com
xlv,aimode_searchqueries,9,facebook.com
xlv,aimode_searchqueries,10,fda.gov
xlv,aimode_prompts,1,goodrx.com
xlv,aimode_prompts,2,youtube.com
xlv,aimode_prompts,3,google.com
xlv,aimode_prompts,4,drugs.com
xlv,aimode_prompts,5,reddit.com
xlv,aimode_prompts,6,nih.gov
xlv,aimode_prompts,7,wikipedia.org
xlv,aimode_prompts,8,yahoo.com
xlv,aimode_prompts,9,fda.gov
xlv,aimode_prompts,10,singlecare.com
xlv,chatgpt,1,fda.gov
xlv,chatgpt,2,nih.gov
xlv,chatgpt,3,sec.gov
xlv,chatgpt,4,freestyle.abbott
xlv,chatgpt,5,reuters.com
xlv,chatgpt,6,abbottnutrition.com
xlv,chatgpt,7,merckvetmanual.com
xlv,chatgpt,8,wikipedia.org
xlv,chatgpt,9,stockanalysis.com
xlv,chatgpt,10,fishersci.com
xlv,perplexity,1,nih.gov
xlv,perplexity,2,wikipedia.org
xlv,perplexity,3,fda.gov
xlv,perplexity,4,drugs.com
xlv,perplexity,5,healthline.com
xlv,perplexity,6,medicalnewstoday.com
xlv,perplexity,7,goodrx.com
xlv,perplexity,8,yahoo.com
xlv,perplexity,9,webmd.com
xlv,perplexity,10,ro.co
xlv,gemini,1,goodrx.com
xlv,gemini,2,wikipedia.org
xlv,gemini,3,drugs.com
xlv,gemini,4,reddit.com
xlv,gemini,5,singlecare.com
xlv,gemini,6,healthline.com
xlv,gemini,7,marketbeat.com
xlv,gemini,8,facebook.com
xlv,gemini,9,medicalnewstoday.com
xlv,gemini,10,fool.com
xlv,copilot,1,msn.com
xlv,copilot,2,drugs.com
xlv,copilot,3,yahoo.com
xlv,copilot,4,scienceinsights.org
xlv,copilot,5,wikipedia.org
xlv,copilot,6,goodrx.com
xlv,copilot,7,amazon.com
xlv,copilot,8,walmart.com
xlv,copilot,9,grokipedia.com
xlv,copilot,10,fool.com
xlf,aio_searchqueries,1,youtube.com
xlf,aio_searchqueries,2,reddit.com
xlf,aio_searchqueries,3,nerdwallet.com
xlf,aio_searchqueries,4,facebook.com
xlf,aio_searchqueries,5,bankrate.com
xlf,aio_searchqueries,6,wallethub.com
xlf,aio_searchqueries,7,chase.com
xlf,aio_searchqueries,8,wikipedia.org
xlf,aio_searchqueries,9,cnbc.com
xlf,aio_searchqueries,10,usbank.com
xlf,aio_prompts,1,reddit.com
xlf,aio_prompts,2,nerdwallet.com
xlf,aio_prompts,3,wallethub.com
xlf,aio_prompts,4,youtube.com
xlf,aio_prompts,5,cnbc.com
xlf,aio_prompts,6,bankrate.com
xlf,aio_prompts,7,facebook.com
xlf,aio_prompts,8,usnews.com
xlf,aio_prompts,9,thepointsguy.com
xlf,aio_prompts,10,creditkarma.com
xlf,aimode_searchqueries,1,youtube.com
xlf,aimode_searchqueries,2,nerdwallet.com
xlf,aimode_searchqueries,3,google.com
xlf,aimode_searchqueries,4,reddit.com
xlf,aimode_searchqueries,5,bankrate.com
xlf,aimode_searchqueries,6,wikipedia.org
xlf,aimode_searchqueries,7,yahoo.com
xlf,aimode_searchqueries,8,facebook.com
xlf,aimode_searchqueries,9,chase.com
xlf,aimode_searchqueries,10,cnbc.com
xlf,aimode_prompts,1,nerdwallet.com
xlf,aimode_prompts,2,reddit.com
xlf,aimode_prompts,3,wallethub.com
xlf,aimode_prompts,4,youtube.com
xlf,aimode_prompts,5,cnbc.com
xlf,aimode_prompts,6,bankrate.com
xlf,aimode_prompts,7,thepointsguy.com
xlf,aimode_prompts,8,yahoo.com
xlf,aimode_prompts,9,usnews.com
xlf,aimode_prompts,10,facebook.com
xlf,chatgpt,1,nerdwallet.com
xlf,chatgpt,2,chase.com
xlf,chatgpt,3,capitalone.com
xlf,chatgpt,4,bankrate.com
xlf,chatgpt,5,citi.com
xlf,chatgpt,6,cnbc.com
xlf,chatgpt,7,consumerfinance.gov
xlf,chatgpt,8,sec.gov
xlf,chatgpt,9,wallethub.com
xlf,chatgpt,10,forbes.com
xlf,perplexity,1,nerdwallet.com
xlf,perplexity,2,bankrate.com
xlf,perplexity,3,forbes.com
xlf,perplexity,4,cnbc.com
xlf,perplexity,5,yahoo.com
xlf,perplexity,6,thepointsguy.com
xlf,perplexity,7,wikipedia.org
xlf,perplexity,8,chase.com
xlf,perplexity,9,creditkarma.com
xlf,perplexity,10,reddit.com
xlf,gemini,1,wallethub.com
xlf,gemini,2,bankrate.com
xlf,gemini,3,reddit.com
xlf,gemini,4,forbes.com
xlf,gemini,5,thepointsguy.com
xlf,gemini,6,wikipedia.org
xlf,gemini,7,creditkarma.com
xlf,gemini,8,chase.com
xlf,gemini,9,facebook.com
xlf,gemini,10,youtube.com
xlf,copilot,1,wallethub.com
xlf,copilot,2,nerdwallet.com
xlf,copilot,3,bankrate.com
xlf,copilot,4,cnbc.com
xlf,copilot,5,forbes.com
xlf,copilot,6,yahoo.com
xlf,copilot,7,thepointsguy.com
xlf,copilot,8,businessinsider.com
xlf,copilot,9,firstcard.app
xlf,copilot,10,usnews.com
xly,aio_searchqueries,1,google.com
xly,aio_searchqueries,2,youtube.com
xly,aio_searchqueries,3,reddit.com
xly,aio_searchqueries,4,facebook.com
xly,aio_searchqueries,5,walmart.com
xly,aio_searchqueries,6,wikipedia.org
xly,aio_searchqueries,7,instagram.com
xly,aio_searchqueries,8,ebay.com
xly,aio_searchqueries,9,target.com
xly,aio_searchqueries,10,tiktok.com
xly,aio_prompts,1,youtube.com
xly,aio_prompts,2,reddit.com
xly,aio_prompts,3,google.com
xly,aio_prompts,4,facebook.com
xly,aio_prompts,5,instagram.com
xly,aio_prompts,6,walmart.com
xly,aio_prompts,7,wikipedia.org
xly,aio_prompts,8,tiktok.com
xly,aio_prompts,9,quora.com
xly,aio_prompts,10,target.com
xly,aimode_searchqueries,1,google.com
xly,aimode_searchqueries,2,youtube.com
xly,aimode_searchqueries,3,wikipedia.org
xly,aimode_searchqueries,4,reddit.com
xly,aimode_searchqueries,5,facebook.com
xly,aimode_searchqueries,6,walmart.com
xly,aimode_searchqueries,7,instagram.com
xly,aimode_searchqueries,8,ebay.com
xly,aimode_searchqueries,9,imdb.com
xly,aimode_searchqueries,10,target.com
xly,aimode_prompts,1,google.com
xly,aimode_prompts,2,youtube.com
xly,aimode_prompts,3,reddit.com
xly,aimode_prompts,4,facebook.com
xly,aimode_prompts,5,instagram.com
xly,aimode_prompts,6,walmart.com
xly,aimode_prompts,7,wikipedia.org
xly,aimode_prompts,8,tiktok.com
xly,aimode_prompts,9,quora.com
xly,aimode_prompts,10,yahoo.com
xly,chatgpt,1,justwatch.com
xly,chatgpt,2,consumerreports.org
xly,chatgpt,3,aboutamazon.com
xly,chatgpt,4,walmart.com
xly,chatgpt,5,thisoldhouse.com
xly,chatgpt,6,engineerfix.com
xly,chatgpt,7,bobvila.com
xly,chatgpt,8,target.com
xly,chatgpt,9,wikipedia.org
xly,chatgpt,10,reddit.com
xly,perplexity,1,wikipedia.org
xly,perplexity,2,target.com
xly,perplexity,3,reddit.com
xly,perplexity,4,youtube.com
xly,perplexity,5,walmart.com
xly,perplexity,6,nytimes.com
xly,perplexity,7,nih.gov
xly,perplexity,8,bestbuy.com
xly,perplexity,9,alibaba.com
xly,perplexity,10,goodhousekeeping.com
xly,gemini,1,reddit.com
xly,gemini,2,facebook.com
xly,gemini,3,wikipedia.org
xly,gemini,4,walmart.com
xly,gemini,5,youtube.com
xly,gemini,6,justwatch.com
xly,gemini,7,target.com
xly,gemini,8,google.com
xly,gemini,9,apple.com
xly,gemini,10,pcmag.com
xly,copilot,1,walmart.com
xly,copilot,2,target.com
xly,copilot,3,etsy.com
xly,copilot,4,bestbuy.com
xly,copilot,5,wayfair.com
xly,copilot,6,macys.com
xly,copilot,7,alibaba.com
xly,copilot,8,kohls.com
xly,copilot,9,eathealthy365.com
xly,copilot,10,instacart.com
xlc,aio_searchqueries,1,youtube.com
xlc,aio_searchqueries,2,wikipedia.org
xlc,aio_searchqueries,3,reddit.com
xlc,aio_searchqueries,4,facebook.com
xlc,aio_searchqueries,5,google.com
xlc,aio_searchqueries,6,imdb.com
xlc,aio_searchqueries,7,instagram.com
xlc,aio_searchqueries,8,fandom.com
xlc,aio_searchqueries,9,go.com
xlc,aio_searchqueries,10,rottentomatoes.com
xlc,aio_prompts,1,youtube.com
xlc,aio_prompts,2,reddit.com
xlc,aio_prompts,3,facebook.com
xlc,aio_prompts,4,google.com
xlc,aio_prompts,5,wikipedia.org
xlc,aio_prompts,6,instagram.com
xlc,aio_prompts,7,go.com
xlc,aio_prompts,8,quora.com
xlc,aio_prompts,9,fandom.com
xlc,aio_prompts,10,cnet.com
xlc,aimode_searchqueries,1,google.com
xlc,aimode_searchqueries,2,wikipedia.org
xlc,aimode_searchqueries,3,youtube.com
xlc,aimode_searchqueries,4,imdb.com
xlc,aimode_searchqueries,5,facebook.com
xlc,aimode_searchqueries,6,reddit.com
xlc,aimode_searchqueries,7,instagram.com
xlc,aimode_searchqueries,8,rottentomatoes.com
xlc,aimode_searchqueries,9,fandom.com
xlc,aimode_searchqueries,10,apple.com
xlc,aimode_prompts,1,google.com
xlc,aimode_prompts,2,youtube.com
xlc,aimode_prompts,3,reddit.com
xlc,aimode_prompts,4,facebook.com
xlc,aimode_prompts,5,wikipedia.org
xlc,aimode_prompts,6,go.com
xlc,aimode_prompts,7,instagram.com
xlc,aimode_prompts,8,yahoo.com
xlc,aimode_prompts,9,fandom.com
xlc,aimode_prompts,10,imdb.com
xlc,chatgpt,1,go.com
xlc,chatgpt,2,justwatch.com
xlc,chatgpt,3,wikipedia.org
xlc,chatgpt,4,apple.com
xlc,chatgpt,5,disneyplus.com
xlc,chatgpt,6,moviefone.com
xlc,chatgpt,7,disney.com
xlc,chatgpt,8,google.com
xlc,chatgpt,9,tomsguide.com
xlc,chatgpt,10,d23.com
xlc,perplexity,1,wikipedia.org
xlc,perplexity,2,go.com
xlc,perplexity,3,justwatch.com
xlc,perplexity,4,reddit.com
xlc,perplexity,5,rottentomatoes.com
xlc,perplexity,6,yahoo.com
xlc,perplexity,7,youtube.com
xlc,perplexity,8,disneyplus.com
xlc,perplexity,9,apple.com
xlc,perplexity,10,imdb.com
xlc,gemini,1,reddit.com
xlc,gemini,2,wikipedia.org
xlc,gemini,3,facebook.com
xlc,gemini,4,youtube.com
xlc,gemini,5,cnet.com
xlc,gemini,6,go.com
xlc,gemini,7,justwatch.com
xlc,gemini,8,hulu.com
xlc,gemini,9,apple.com
xlc,gemini,10,disneyplus.com
xlc,copilot,1,walmart.com
xlc,copilot,2,amazon.com
xlc,copilot,3,justwatch.com
xlc,copilot,4,moviefone.com
xlc,copilot,5,wikipedia.org
xlc,copilot,6,yahoo.com
xlc,copilot,7,alibaba.com
xlc,copilot,8,go.com
xlc,copilot,9,grokipedia.com
xlc,copilot,10,cabletv.com
xli,aio_searchqueries,1,youtube.com
xli,aio_searchqueries,2,reddit.com
xli,aio_searchqueries,3,google.com
xli,aio_searchqueries,4,facebook.com
xli,aio_searchqueries,5,wikipedia.org
xli,aio_searchqueries,6,instagram.com
xli,aio_searchqueries,7,quora.com
xli,aio_searchqueries,8,amazon.com
xli,aio_searchqueries,9,rome2rio.com
xli,aio_searchqueries,10,ubereats.com
xli,aio_prompts,1,youtube.com
xli,aio_prompts,2,reddit.com
xli,aio_prompts,3,facebook.com
xli,aio_prompts,4,google.com
xli,aio_prompts,5,quora.com
xli,aio_prompts,6,wikipedia.org
xli,aio_prompts,7,instagram.com
xli,aio_prompts,8,ubereats.com
xli,aio_prompts,9,tomshardware.com
xli,aio_prompts,10,techpowerup.com
xli,aimode_searchqueries,1,google.com
xli,aimode_searchqueries,2,youtube.com
xli,aimode_searchqueries,3,wikipedia.org
xli,aimode_searchqueries,4,facebook.com
xli,aimode_searchqueries,5,reddit.com
xli,aimode_searchqueries,6,instagram.com
xli,aimode_searchqueries,7,ubereats.com
xli,aimode_searchqueries,8,yelp.com
xli,aimode_searchqueries,9,amazon.com
xli,aimode_searchqueries,10,linkedin.com
xli,aimode_prompts,1,google.com
xli,aimode_prompts,2,youtube.com
xli,aimode_prompts,3,reddit.com
xli,aimode_prompts,4,facebook.com
xli,aimode_prompts,5,wikipedia.org
xli,aimode_prompts,6,ubereats.com
xli,aimode_prompts,7,quora.com
xli,aimode_prompts,8,instagram.com
xli,aimode_prompts,9,tomshardware.com
xli,aimode_prompts,10,tripadvisor.com
xli,chatgpt,1,nvidia.com
xli,chatgpt,2,tomshardware.com
xli,chatgpt,3,techspot.com
xli,chatgpt,4,ubereats.com
xli,chatgpt,5,wikipedia.org
xli,chatgpt,6,cat.com
xli,chatgpt,7,pcgamer.com
xli,chatgpt,8,doordash.com
xli,chatgpt,9,asus.com
xli,chatgpt,10,techradar.com
xli,perplexity,1,wikipedia.org
xli,perplexity,2,ubereats.com
xli,perplexity,3,tomshardware.com
xli,perplexity,4,reddit.com
xli,perplexity,5,youtube.com
xli,perplexity,6,nvidia.com
xli,perplexity,7,techradar.com
xli,perplexity,8,pcmag.com
xli,perplexity,9,techspot.com
xli,perplexity,10,tractordata.com
xli,gemini,1,reddit.com
xli,gemini,2,facebook.com
xli,gemini,3,wikipedia.org
xli,gemini,4,youtube.com
xli,gemini,5,pcmag.com
xli,gemini,6,ubereats.com
xli,gemini,7,tomshardware.com
xli,gemini,8,techpowerup.com
xli,gemini,9,thepointsguy.com
xli,gemini,10,doordash.com
xli,copilot,1,amazon.com
xli,copilot,2,walmart.com
xli,copilot,3,newegg.com
xli,copilot,4,bestbuy.com
xli,copilot,5,flightconnections.com
xli,copilot,6,directflights.com
xli,copilot,7,alibaba.com
xli,copilot,8,wikipedia.org
xli,copilot,9,yahoo.com
xli,copilot,10,grokipedia.com
xlp,aio_searchqueries,1,google.com
xlp,aio_searchqueries,2,youtube.com
xlp,aio_searchqueries,3,amazon.com
xlp,aio_searchqueries,4,reddit.com
xlp,aio_searchqueries,5,facebook.com
xlp,aio_searchqueries,6,instagram.com
xlp,aio_searchqueries,7,wikipedia.org
xlp,aio_searchqueries,8,tiktok.com
xlp,aio_searchqueries,9,ebay.com
xlp,aio_searchqueries,10,quora.com
xlp,aio_prompts,1,youtube.com
xlp,aio_prompts,2,reddit.com
xlp,aio_prompts,3,google.com
xlp,aio_prompts,4,facebook.com
xlp,aio_prompts,5,amazon.com
xlp,aio_prompts,6,instagram.com
xlp,aio_prompts,7,tiktok.com
xlp,aio_prompts,8,wikipedia.org
xlp,aio_prompts,9,quora.com
xlp,aio_prompts,10,yahoo.com
xlp,aimode_searchqueries,1,google.com
xlp,aimode_searchqueries,2,youtube.com
xlp,aimode_searchqueries,3,amazon.com
xlp,aimode_searchqueries,4,reddit.com
xlp,aimode_searchqueries,5,facebook.com
xlp,aimode_searchqueries,6,instagram.com
xlp,aimode_searchqueries,7,wikipedia.org
xlp,aimode_searchqueries,8,ebay.com
xlp,aimode_searchqueries,9,ubuy.com
xlp,aimode_searchqueries,10,homedepot.com
xlp,aimode_prompts,1,google.com
xlp,aimode_prompts,2,reddit.com
xlp,aimode_prompts,3,youtube.com
xlp,aimode_prompts,4,facebook.com
xlp,aimode_prompts,5,amazon.com
xlp,aimode_prompts,6,instagram.com
xlp,aimode_prompts,7,wikipedia.org
xlp,aimode_prompts,8,yahoo.com
xlp,aimode_prompts,9,tiktok.com
xlp,aimode_prompts,10,quora.com
xlp,chatgpt,1,reddit.com
xlp,chatgpt,2,wikipedia.org
xlp,chatgpt,3,consumerreports.org
xlp,chatgpt,4,homedepot.com
xlp,chatgpt,5,goodhousekeeping.com
xlp,chatgpt,6,instacart.com
xlp,chatgpt,7,bestbuy.com
xlp,chatgpt,8,lowes.com
xlp,chatgpt,9,rtings.com
xlp,chatgpt,10,ulta.com
xlp,perplexity,1,amazon.com
xlp,perplexity,2,wikipedia.org
xlp,perplexity,3,reddit.com
xlp,perplexity,4,youtube.com
xlp,perplexity,5,yahoo.com
xlp,perplexity,6,etsy.com
xlp,perplexity,7,bestbuy.com
xlp,perplexity,8,ulta.com
xlp,perplexity,9,alibaba.com
xlp,perplexity,10,tastingtable.com
xlp,gemini,1,reddit.com
xlp,gemini,2,facebook.com
xlp,gemini,3,wikipedia.org
xlp,gemini,4,youtube.com
xlp,gemini,5,ebay.com
xlp,gemini,6,bestbuy.com
xlp,gemini,7,warehouserunner.com
xlp,gemini,8,tastingtable.com
xlp,gemini,9,lemon8-app.com
xlp,gemini,10,samsclub.com
xlp,copilot,1,amazon.com
xlp,copilot,2,bestbuy.com
xlp,copilot,3,etsy.com
xlp,copilot,4,homedepot.com
xlp,copilot,5,lowes.com
xlp,copilot,6,instacart.com
xlp,copilot,7,macys.com
xlp,copilot,8,alibaba.com
xlp,copilot,9,wayfair.com
xlp,copilot,10,kohls.com
xle,aio_searchqueries,1,youtube.com
xle,aio_searchqueries,2,wikipedia.org
xle,aio_searchqueries,3,google.com
xle,aio_searchqueries,4,reddit.com
xle,aio_searchqueries,5,facebook.com
xle,aio_searchqueries,6,yahoo.com
xle,aio_searchqueries,7,instagram.com
xle,aio_searchqueries,8,linkedin.com
xle,aio_searchqueries,9,amazon.com
xle,aio_searchqueries,10,quora.com
xle,aio_prompts,1,youtube.com
xle,aio_prompts,2,reddit.com
xle,aio_prompts,3,facebook.com
xle,aio_prompts,4,google.com
xle,aio_prompts,5,wikipedia.org
xle,aio_prompts,6,yahoo.com
xle,aio_prompts,7,nerdwallet.com
xle,aio_prompts,8,bobistheoilguy.com
xle,aio_prompts,9,usnews.com
xle,aio_prompts,10,quora.com
xle,aimode_searchqueries,1,google.com
xle,aimode_searchqueries,2,youtube.com
xle,aimode_searchqueries,3,wikipedia.org
xle,aimode_searchqueries,4,yahoo.com
xle,aimode_searchqueries,5,facebook.com
xle,aimode_searchqueries,6,reddit.com
xle,aimode_searchqueries,7,linkedin.com
xle,aimode_searchqueries,8,instagram.com
xle,aimode_searchqueries,9,exxonmobilfuels.com
xle,aimode_searchqueries,10,indeed.com
xle,aimode_prompts,1,youtube.com
xle,aimode_prompts,2,google.com
xle,aimode_prompts,3,reddit.com
xle,aimode_prompts,4,wikipedia.org
xle,aimode_prompts,5,facebook.com
xle,aimode_prompts,6,yahoo.com
xle,aimode_prompts,7,bobistheoilguy.com
xle,aimode_prompts,8,wallethub.com
xle,aimode_prompts,9,quora.com
xle,aimode_prompts,10,fool.com
xle,chatgpt,1,sec.gov
xle,chatgpt,2,chevronlubricants.com
xle,chatgpt,3,mobil.com
xle,chatgpt,4,reuters.com
xle,chatgpt,5,wikipedia.org
xle,chatgpt,6,toptiergas.com
xle,chatgpt,7,aaa.com
xle,chatgpt,8,exxonmobilfuels.com
xle,chatgpt,9,stockanalysis.com
xle,chatgpt,10,fool.com
xle,perplexity,1,wikipedia.org
xle,perplexity,2,yahoo.com
xle,perplexity,3,mobil.com
xle,perplexity,4,chevronlubricants.com
xle,perplexity,5,youtube.com
xle,perplexity,6,marketbeat.com
xle,perplexity,7,nerdwallet.com
xle,perplexity,8,reddit.com
xle,perplexity,9,morningstar.com
xle,perplexity,10,exxonmobilfuels.com
xle,gemini,1,reddit.com
xle,gemini,2,wikipedia.org
xle,gemini,3,facebook.com
xle,gemini,4,fool.com
xle,gemini,5,wallethub.com
xle,gemini,6,marketbeat.com
xle,gemini,7,youtube.com
xle,gemini,8,stockanalysis.com
xle,gemini,9,toptiergas.com
xle,gemini,10,walmart.com
xle,copilot,1,walmart.com
xle,copilot,2,amazon.com
xle,copilot,3,msn.com
xle,copilot,4,yahoo.com
xle,copilot,5,fool.com
xle,copilot,6,wikipedia.org
xle,copilot,7,cartipsdaily.com
xle,copilot,8,stockanalysis.com
xle,copilot,9,usnews.com
xle,copilot,10,dgfloors.com
xlu,aio_searchqueries,1,youtube.com
xlu,aio_searchqueries,2,wikipedia.org
xlu,aio_searchqueries,3,reddit.com
xlu,aio_searchqueries,4,facebook.com
xlu,aio_searchqueries,5,yahoo.com
xlu,aio_searchqueries,6,google.com
xlu,aio_searchqueries,7,energysage.com
xlu,aio_searchqueries,8,usnews.com
xlu,aio_searchqueries,9,linkedin.com
xlu,aio_searchqueries,10,fool.com
xlu,aio_prompts,1,reddit.com
xlu,aio_prompts,2,youtube.com
xlu,aio_prompts,3,yahoo.com
xlu,aio_prompts,4,facebook.com
xlu,aio_prompts,5,fool.com
xlu,aio_prompts,6,usnews.com
xlu,aio_prompts,7,chooseenergy.com
xlu,aio_prompts,8,wikipedia.org
xlu,aio_prompts,9,choosetexaspower.org
xlu,aio_prompts,10,electricityplans.com
xlu,aimode_searchqueries,1,google.com
xlu,aimode_searchqueries,2,wikipedia.org
xlu,aimode_searchqueries,3,yahoo.com
xlu,aimode_searchqueries,4,youtube.com
xlu,aimode_searchqueries,5,facebook.com
xlu,aimode_searchqueries,6,linkedin.com
xlu,aimode_searchqueries,7,poweroutage.us
xlu,aimode_searchqueries,8,reddit.com
xlu,aimode_searchqueries,9,energysage.com
xlu,aimode_searchqueries,10,morningstar.com
xlu,aimode_prompts,1,yahoo.com
xlu,aimode_prompts,2,reddit.com
xlu,aimode_prompts,3,wikipedia.org
xlu,aimode_prompts,4,google.com
xlu,aimode_prompts,5,youtube.com
xlu,aimode_prompts,6,fool.com
xlu,aimode_prompts,7,choosetexaspower.org
xlu,aimode_prompts,8,facebook.com
xlu,aimode_prompts,9,ohio.gov
xlu,aimode_prompts,10,usnews.com
xlu,chatgpt,1,sec.gov
xlu,chatgpt,2,reuters.com
xlu,chatgpt,3,stockanalysis.com
xlu,chatgpt,4,ohio.gov
xlu,chatgpt,5,fool.com
xlu,chatgpt,6,investing.com
xlu,chatgpt,7,morningstar.com
xlu,chatgpt,8,yahoo.com
xlu,chatgpt,9,wikipedia.org
xlu,chatgpt,10,vistracorp.com
xlu,perplexity,1,wikipedia.org
xlu,perplexity,2,yahoo.com
xlu,perplexity,3,fool.com
xlu,perplexity,4,marketbeat.com
xlu,perplexity,5,investopedia.com
xlu,perplexity,6,choosetexaspower.org
xlu,perplexity,7,investing.com
xlu,perplexity,8,reuters.com
xlu,perplexity,9,morningstar.com
xlu,perplexity,10,usnews.com
xlu,gemini,1,wikipedia.org
xlu,gemini,2,chooseenergy.com
xlu,gemini,3,marketbeat.com
xlu,gemini,4,fool.com
xlu,gemini,5,electricchoice.com
xlu,gemini,6,electricityplans.com
xlu,gemini,7,morningstar.com
xlu,gemini,8,reddit.com
xlu,gemini,9,zacks.com
xlu,gemini,10,simplywall.st
xlu,copilot,1,msn.com
xlu,copilot,2,fool.com
xlu,copilot,3,yahoo.com
xlu,copilot,4,investing.com
xlu,copilot,5,forbes.com
xlu,copilot,6,stockanalysis.com
xlu,copilot,7,zacks.com
xlu,copilot,8,wikipedia.org
xlu,copilot,9,morningstar.com
xlu,copilot,10,electricchoice.com
xlre,aio_searchqueries,1,youtube.com
xlre,aio_searchqueries,2,google.com
xlre,aio_searchqueries,3,wikipedia.org
xlre,aio_searchqueries,4,facebook.com
xlre,aio_searchqueries,5,reddit.com
xlre,aio_searchqueries,6,yelp.com
xlre,aio_searchqueries,7,instagram.com
xlre,aio_searchqueries,8,tripadvisor.com
xlre,aio_searchqueries,9,extraspace.com
xlre,aio_searchqueries,10,yahoo.com
xlre,aio_prompts,1,extraspace.com
xlre,aio_prompts,2,youtube.com
xlre,aio_prompts,3,reddit.com
xlre,aio_prompts,4,facebook.com
xlre,aio_prompts,5,wikipedia.org
xlre,aio_prompts,6,instagram.com
xlre,aio_prompts,7,google.com
xlre,aio_prompts,8,sparefoot.com
xlre,aio_prompts,9,yelp.com
xlre,aio_prompts,10,tripadvisor.com
xlre,aimode_searchqueries,1,google.com
xlre,aimode_searchqueries,2,yelp.com
xlre,aimode_searchqueries,3,extraspace.com
xlre,aimode_searchqueries,4,wikipedia.org
xlre,aimode_searchqueries,5,youtube.com
xlre,aimode_searchqueries,6,facebook.com
xlre,aimode_searchqueries,7,instagram.com
xlre,aimode_searchqueries,8,sparefoot.com
xlre,aimode_searchqueries,9,rentcafe.com
xlre,aimode_searchqueries,10,linkedin.com
xlre,aimode_prompts,1,google.com
xlre,aimode_prompts,2,extraspace.com
xlre,aimode_prompts,3,wikipedia.org
xlre,aimode_prompts,4,reddit.com
xlre,aimode_prompts,5,facebook.com
xlre,aimode_prompts,6,youtube.com
xlre,aimode_prompts,7,yahoo.com
xlre,aimode_prompts,8,sparefoot.com
xlre,aimode_prompts,9,instagram.com
xlre,aimode_prompts,10,premiumoutlets.com
xlre,chatgpt,1,sec.gov
xlre,chatgpt,2,extraspace.com
xlre,chatgpt,3,wikipedia.org
xlre,chatgpt,4,premiumoutlets.com
xlre,chatgpt,5,storagecafe.com
xlre,chatgpt,6,rentcafe.com
xlre,chatgpt,7,malls.com
xlre,chatgpt,8,reuters.com
xlre,chatgpt,9,sparefoot.com
xlre,chatgpt,10,colliers.com
xlre,perplexity,1,wikipedia.org
xlre,perplexity,2,extraspace.com
xlre,perplexity,3,premiumoutlets.com
xlre,perplexity,4,rentcafe.com
xlre,perplexity,5,yelp.com
xlre,perplexity,6,storagecafe.com
xlre,perplexity,7,yahoo.com
xlre,perplexity,8,linkedin.com
xlre,perplexity,9,reddit.com
xlre,perplexity,10,tripadvisor.com
xlre,gemini,1,wikipedia.org
xlre,gemini,2,extraspace.com
xlre,gemini,3,findstoragefast.com
xlre,gemini,4,reddit.com
xlre,gemini,5,sparefoot.com
xlre,gemini,6,storagecafe.com
xlre,gemini,7,facebook.com
xlre,gemini,8,rentcafe.com
xlre,gemini,9,marketbeat.com
xlre,gemini,10,fool.com
xlre,copilot,1,extraspace.com
xlre,copilot,2,wikipedia.org
xlre,copilot,3,premiumoutlets.com
xlre,copilot,4,yahoo.com
xlre,copilot,5,msn.com
xlre,copilot,6,storagecafe.com
xlre,copilot,7,grokipedia.com
xlre,copilot,8,fool.com
xlre,copilot,9,sparefoot.com
xlre,copilot,10,stockanalysis.com
xlb,aio_searchqueries,1,youtube.com
xlb,aio_searchqueries,2,google.com
xlb,aio_searchqueries,3,reddit.com
xlb,aio_searchqueries,4,facebook.com
xlb,aio_searchqueries,5,benjaminmoore.com
xlb,aio_searchqueries,6,pinterest.com
xlb,aio_searchqueries,7,samplize.com
xlb,aio_searchqueries,8,instagram.com
xlb,aio_searchqueries,9,kylieminteriors.ca
xlb,aio_searchqueries,10,homedepot.com
xlb,aio_prompts,1,youtube.com
xlb,aio_prompts,2,facebook.com
xlb,aio_prompts,3,reddit.com
xlb,aio_prompts,4,google.com
xlb,aio_prompts,5,kylieminteriors.ca
xlb,aio_prompts,6,pinterest.com
xlb,aio_prompts,7,instagram.com
xlb,aio_prompts,8,benjaminmoore.com
xlb,aio_prompts,9,facadecolorizer.com
xlb,aio_prompts,10,thecolorconcierge.com
xlb,aimode_searchqueries,1,google.com
xlb,aimode_searchqueries,2,youtube.com
xlb,aimode_searchqueries,3,pinterest.com
xlb,aimode_searchqueries,4,facebook.com
xlb,aimode_searchqueries,5,benjaminmoore.com
xlb,aimode_searchqueries,6,reddit.com
xlb,aimode_searchqueries,7,kylieminteriors.ca
xlb,aimode_searchqueries,8,instagram.com
xlb,aimode_searchqueries,9,wikipedia.org
xlb,aimode_searchqueries,10,samplize.com
xlb,aimode_prompts,1,youtube.com
xlb,aimode_prompts,2,google.com
xlb,aimode_prompts,3,facebook.com
xlb,aimode_prompts,4,reddit.com
xlb,aimode_prompts,5,kylieminteriors.ca
xlb,aimode_prompts,6,pinterest.com
xlb,aimode_prompts,7,facadecolorizer.com
xlb,aimode_prompts,8,instagram.com
xlb,aimode_prompts,9,benjaminmoore.com
xlb,aimode_prompts,10,thecolorconcierge.com
xlb,chatgpt,1,benjaminmoore.com
xlb,chatgpt,2,behr.com
xlb,chatgpt,3,plan-home.com
xlb,chatgpt,4,lowes.com
xlb,chatgpt,5,kylieminteriors.ca
xlb,chatgpt,6,homedepot.com
xlb,chatgpt,7,hgtvhomebysherwinwilliams.com
xlb,chatgpt,8,homesandgardens.com
xlb,chatgpt,9,thisoldhouse.com
xlb,chatgpt,10,engineerfix.com
xlb,perplexity,1,kylieminteriors.ca
xlb,perplexity,2,benjaminmoore.com
xlb,perplexity,3,wikipedia.org
xlb,perplexity,4,bobvila.com
xlb,perplexity,5,facadecolorizer.com
xlb,perplexity,6,homedepot.com
xlb,perplexity,7,lowes.com
xlb,perplexity,8,compositepaint.com
xlb,perplexity,9,reddit.com
xlb,perplexity,10,yahoo.com
xlb,gemini,1,facadecolorizer.com
xlb,gemini,2,kylieminteriors.ca
xlb,gemini,3,thecolorconcierge.com
xlb,gemini,4,reddit.com
xlb,gemini,5,facebook.com
xlb,gemini,6,hackrea.net
xlb,gemini,7,plan-home.com
xlb,gemini,8,paintcolorproject.com
xlb,gemini,9,youtube.com
xlb,gemini,10,bydesignandviz.com
xlb,copilot,1,facadecolorizer.com
xlb,copilot,2,paintcolorconsultants.com
xlb,copilot,3,compositepaint.com
xlb,copilot,4,dgfloors.com
xlb,copilot,5,paintcolorhq.com
xlb,copilot,6,homedepot.com
xlb,copilot,7,plan-home.com
xlb,copilot,8,walmart.com
xlb,copilot,9,lowes.com
xlb,copilot,10,amazon.com


==> anc/ai_citation_cross_sector/aggregates/cross_sector_type_shares.csv <==
etf,surface,share_video,share_forum,share_social,share_user_publishing,share_reference,share_news,share_government,share_report_brands,share_other_web
xlk,aio_searchqueries,0.193301,0.092974,0.049984,0.006627,0.042914,0.005959,0.001565,0.195273,0.411403
xlk,aio_prompts,0.162917,0.127042,0.063577,0.004169,0.027757,0.010941,0.000737,0.104406,0.498454
xlk,aimode_searchqueries,0.120567,0.049376,0.06222,0.006038,0.069241,0.009409,0.001638,0.15026,0.531251
xlk,aimode_prompts,0.127284,0.10271,0.048433,0.0045,0.02751,0.013585,0.00149,0.117067,0.557422
xlk,chatgpt,0.002595,0.008816,0.002375,0.002536,0.023302,0.016439,0.018426,0.365996,0.559514
xlk,perplexity,0.020827,0.027921,0.01346,0.002243,0.098025,0.015302,0.001852,0.256672,0.563698
xlk,gemini,0.026554,0.089259,0.026473,0.006458,0.036927,0.004882,0.000649,0.119011,0.689786
xlk,copilot,0.00688,0.000414,0.001792,0.000584,0.014917,0.009106,0.0,0.067354,0.898952
xlv,aio_searchqueries,0.096095,0.016617,0.030367,0.000283,0.043332,0.007123,0.086478,0.123898,0.595807
xlv,aio_prompts,0.06273,0.038114,0.033151,0.000496,0.026203,0.015583,0.038015,0.080298,0.705409
xlv,aimode_searchqueries,0.063189,0.009297,0.0363,0.000387,0.042202,0.011446,0.085822,0.112224,0.639134
xlv,aimode_prompts,0.03765,0.026798,0.026373,0.000546,0.02704,0.014975,0.0502,0.097369,0.719049
xlv,chatgpt,0.000359,0.003092,0.001726,0.0,0.015242,0.026961,0.167014,0.27378,0.511827
xlv,perplexity,0.004609,0.008745,0.004609,0.0,0.056015,0.023517,0.119712,0.15611,0.626684
xlv,gemini,0.006251,0.027178,0.011415,0.001767,0.041718,0.006387,0.023916,0.076369,0.805001
xlv,copilot,0.000621,0.0,0.004206,0.0,0.022178,0.014674,0.021843,0.038954,0.897524
xlf,aio_searchqueries,0.093831,0.058911,0.043438,0.00089,0.031254,0.027779,0.04466,0.113857,0.58538
xlf,aio_prompts,0.057418,0.07558,0.038367,0.00066,0.019139,0.057748,0.006282,0.084388,0.660418
xlf,aimode_searchqueries,0.056315,0.034342,0.045427,0.000669,0.03527,0.041795,0.029691,0.103604,0.652887
xlf,aimode_prompts,0.043382,0.06655,0.030501,0.000482,0.02085,0.056048,0.007241,0.087913,0.687035
xlf,chatgpt,0.000497,0.004531,0.001443,0.00014,0.009109,0.052126,0.063625,0.222393,0.646136
xlf,perplexity,0.008503,0.014332,0.004652,0.000615,0.030615,0.079118,0.016417,0.131765,0.713984
xlf,gemini,0.012785,0.041534,0.013977,0.000795,0.019387,0.0382,0.006536,0.081567,0.785219
xlf,copilot,0.000675,0.000256,0.003388,0.0,0.016465,0.052131,0.005566,0.043246,0.878272
xly,aio_searchqueries,0.1485,0.075496,0.057437,0.001694,0.024136,0.005636,0.004356,0.234514,0.44823
xly,aio_prompts,0.14439,0.111008,0.083618,0.001435,0.020423,0.009365,0.004501,0.205103,0.420156
xly,aimode_searchqueries,0.096828,0.040892,0.059492,0.001852,0.040533,0.008636,0.003834,0.175871,0.572063
xly,aimode_prompts,0.10536,0.093732,0.068309,0.001474,0.017284,0.015312,0.004402,0.193496,0.500632
xly,chatgpt,0.002115,0.012279,0.001493,0.000236,0.012501,0.015406,0.024078,0.358542,0.57335
xly,perplexity,0.02789,0.03964,0.008711,0.000962,0.058948,0.017049,0.013169,0.248267,0.585364
xly,gemini,0.024154,0.094179,0.044776,0.003741,0.029665,0.007622,0.001102,0.169963,0.624798
xly,copilot,0.002856,0.000398,0.002793,0.0,0.003791,0.003486,0.000998,0.270056,0.715623
xlc,aio_searchqueries,0.147057,0.081114,0.087918,0.002866,0.081212,0.007967,0.001714,0.083969,0.506182
xlc,aio_prompts,0.124295,0.105808,0.090701,0.002926,0.039498,0.008644,0.00073,0.063071,0.564326
xlc,aimode_searchqueries,0.084691,0.039606,0.075323,0.002715,0.104294,0.010409,0.002044,0.073481,0.607437
xlc,aimode_prompts,0.092909,0.092456,0.070036,0.002967,0.04446,0.01128,0.001688,0.069523,0.61468
xlc,chatgpt,0.004157,0.009214,0.003491,0.000633,0.033805,0.017835,0.015783,0.160372,0.754709
xlc,perplexity,0.015665,0.024626,0.007373,0.00085,0.092191,0.013365,0.000836,0.146419,0.698675
xlc,gemini,0.021647,0.087037,0.037008,0.004564,0.057367,0.004524,0.001486,0.083104,0.703263
xlc,copilot,0.006155,0.000526,0.002471,0.0,0.026776,0.009192,0.000359,0.044902,0.909621
xli,aio_searchqueries,0.142596,0.090875,0.077307,0.002034,0.046549,0.007726,0.004449,0.075329,0.553134
xli,aio_prompts,0.124736,0.127188,0.08592,0.001502,0.021157,0.009866,0.001122,0.038436,0.590074
xli,aimode_searchqueries,0.088795,0.04554,0.076526,0.002906,0.055497,0.013358,0.006351,0.051307,0.659719
xli,aimode_prompts,0.102121,0.104614,0.067067,0.001945,0.027226,0.014145,0.001845,0.044944,0.636095
xli,chatgpt,0.002109,0.009327,0.001767,0.000779,0.016964,0.015596,0.025911,0.166407,0.761141
xli,perplexity,0.020897,0.031437,0.008745,0.000967,0.048237,0.01611,0.001749,0.132606,0.739253
xli,gemini,0.020218,0.090926,0.035612,0.003535,0.031966,0.00685,0.002615,0.057376,0.750902
xli,copilot,0.003378,0.000441,0.003214,0.000265,0.01447,0.008974,0.001462,0.021302,0.946493
xlp,aio_searchqueries,0.128612,0.073086,0.056007,0.000703,0.018515,0.006692,0.003348,0.169467,0.543569
xlp,aio_prompts,0.118591,0.110055,0.094005,0.000883,0.018455,0.010425,0.003106,0.163004,0.481477
xlp,aimode_searchqueries,0.083358,0.0392,0.0546,0.000791,0.021531,0.009922,0.003318,0.133055,0.654225
xlp,aimode_prompts,0.082999,0.093843,0.073326,0.001088,0.017828,0.017196,0.003822,0.136497,0.573401
xlp,chatgpt,0.002565,0.020977,0.001535,0.0,0.016604,0.010281,0.029785,0.382483,0.535769
xlp,perplexity,0.019931,0.038669,0.009717,0.000524,0.046712,0.010747,0.008442,0.298279,0.566979
xlp,gemini,0.017794,0.079223,0.040336,0.001582,0.026441,0.004948,0.002571,0.332194,0.494912
xlp,copilot,0.002326,0.00035,0.0026,0.0,0.003435,0.002458,0.001291,0.269682,0.717858
xle,aio_searchqueries,0.117592,0.049023,0.064689,0.000714,0.072961,0.018696,0.019739,0.061185,0.595402
xle,aio_prompts,0.098148,0.079365,0.053175,0.001323,0.034921,0.010317,0.004497,0.02672,0.691534
xle,aimode_searchqueries,0.06814,0.023253,0.068006,0.000741,0.064164,0.022848,0.016378,0.07023,0.66624
xle,aimode_prompts,0.079548,0.070243,0.048531,0.001277,0.044153,0.010947,0.006568,0.027002,0.711731
xle,chatgpt,0.000786,0.002948,0.002358,0.0,0.022401,0.033012,0.064453,0.147573,0.726469
xle,perplexity,0.019969,0.014849,0.011265,0.0,0.107015,0.013313,0.011777,0.082437,0.739375
xle,gemini,0.013941,0.056103,0.022101,0.0,0.059164,0.00544,0.0034,0.031622,0.808228
xle,copilot,0.001339,0.000446,0.003794,0.0,0.020199,0.013838,0.001339,0.015512,0.943533
xlu,aio_searchqueries,0.082532,0.040729,0.0519,0.000358,0.057565,0.012364,0.062674,0.104178,0.5877
xlu,aio_prompts,0.045007,0.052039,0.041256,0.000469,0.029536,0.011252,0.031411,0.035631,0.753399
xlu,aimode_searchqueries,0.03622,0.015404,0.05773,0.000416,0.051624,0.019428,0.048016,0.104774,0.666389
xlu,aimode_prompts,0.02293,0.029926,0.026428,0.001555,0.032258,0.013991,0.033424,0.046638,0.792849
xlu,chatgpt,0.0,0.000954,0.002385,0.0,0.01479,0.049141,0.182252,0.135496,0.614981
xlu,perplexity,0.004651,0.004651,0.013953,0.0,0.084884,0.032558,0.059302,0.122093,0.677907
xlu,gemini,0.006849,0.013699,0.008219,0.0,0.047945,0.005479,0.023973,0.041096,0.85274
xlu,copilot,0.0,0.0,0.004365,0.0,0.022763,0.033988,0.008731,0.026193,0.90396
xlre,aio_searchqueries,0.082823,0.033494,0.062493,0.000604,0.043177,0.005741,0.003737,0.148167,0.619765
xlre,aio_prompts,0.056171,0.054143,0.073646,0.000468,0.034483,0.007021,0.000936,0.129505,0.643626
xlre,aimode_searchqueries,0.026674,0.010941,0.051585,0.000497,0.026086,0.006284,0.00113,0.162304,0.714499
xlre,aimode_prompts,0.03467,0.036139,0.049802,0.000881,0.044954,0.014838,0.001469,0.163214,0.654033
xlre,chatgpt,0.000147,0.003371,0.005423,0.0,0.027114,0.016708,0.048512,0.3582,0.540525
xlre,perplexity,0.003895,0.011684,0.018328,0.000687,0.103551,0.007789,0.001604,0.205498,0.646964
xlre,gemini,0.008837,0.030698,0.014419,0.0,0.068837,0.007442,0.001395,0.116744,0.751628
xlre,copilot,0.00073,0.000292,0.00818,0.0,0.02045,0.008472,0.002045,0.194712,0.765118
xlb,aio_searchqueries,0.139695,0.060708,0.10776,0.000643,0.012865,0.001582,0.002101,0.11894,0.555705
xlb,aio_prompts,0.125792,0.067567,0.131358,0.00064,0.007422,0.001216,0.001024,0.080683,0.584298
xlb,aimode_searchqueries,0.08731,0.030008,0.094997,0.00074,0.021745,0.003247,0.0037,0.107781,0.650471
xlb,aimode_prompts,0.092171,0.049455,0.098338,0.001142,0.009308,0.002912,0.000971,0.094626,0.651076
xlb,chatgpt,0.000594,0.003347,0.000594,0.0,0.005128,0.006801,0.016625,0.345838,0.621073
xlb,perplexity,0.011042,0.013891,0.005521,0.000178,0.028317,0.002671,0.002671,0.250935,0.684773
xlb,gemini,0.013774,0.025712,0.020202,0.0,0.012091,0.000612,0.001071,0.083869,0.842669
xlb,copilot,0.000427,0.000267,0.002774,0.0,0.004214,0.003094,0.00096,0.046298,0.941967


==> anc/ai_citation_cross_sector/aggregates/raw_exports_SHA1SUMS.txt <==
4e8ae25cb272d5ac6358aa58a25ecaedf8bff87f  ./sector_answer_counts.csv
2de095b1a0171401c4b4fee539b0220ee821a9d7  ./xlb/aimode_prompts_top1000.csv
6e743382ff23008d432e8325f56a0c10106ef0f9  ./xlb/aimode_searchqueries_top1000.csv
e4170aad31e9e8363db45c0b1dca0a73a1eb3978  ./xlb/aio_prompts_top1000.csv
2956b41b73f4ffb8019f92a368b14ee2bedf4a7f  ./xlb/aio_searchqueries_top1000.csv
00510f5a605efe03b0bf24e03e16b21405c99281  ./xlb/all_top1000.csv
47904d0013914d06487d5da2c46cf9c07311426b  ./xlb/chatgpt_top1000.csv
6a44ede3e64b18e6c1738a7aa28d2290b0886daa  ./xlb/copilot_top1000.csv
179c3f5220ac898aa6b85640e97d0b2965ee81c8  ./xlb/gemini_top1000.csv
6f7e0fddc96717b5a398409f215cd3eceadf86ce  ./xlb/perplexity_top1000.csv
2d41f9ce6d8316c7ab9b4efab6573462ab107ded  ./xlc/aimode_prompts_top1000.csv
fe9dfbc245ce0aa4b40a147f1446a6cf16b002ff  ./xlc/aimode_searchqueries_top1000.csv
80a31c403ca4f793c2c80f4c0c521455cc8d48bc  ./xlc/aio_prompts_top1000.csv
5bfac1df907267809afe5280da062e6c022d6704  ./xlc/aio_searchqueries_top1000.csv
d3bb398ade075443d0bfa0cdcb6ae89bc9879ead  ./xlc/all_top1000.csv
bef7deedad27d4b52ab90ed28b4b9ab173cc497d  ./xlc/chatgpt_top1000.csv
34505aeeb253786b53effbd074cd06a730bef52e  ./xlc/copilot_top1000.csv
a79889802132b38484fc6e2fda007828a6226244  ./xlc/gemini_top1000.csv
666cfa164cc0ca6c3d28bcc459337f2163534da2  ./xlc/perplexity_top1000.csv
43d435b4d2959d0e1aaa7a2fa2c1e558000bd4ce  ./xle/aimode_prompts_top1000.csv
81499e101c91a351afae252991118c9f1065cd4a  ./xle/aimode_searchqueries_top1000.csv
748fbdeacb1266b2beb2b67b16df4f621e6c49e8  ./xle/aio_prompts_top1000.csv
488c6ba650a488ad804bbac84282fd252074d682  ./xle/aio_searchqueries_top1000.csv
c4a6a36159b6672bda9b004ef793ef4875b7653d  ./xle/all_top1000.csv
0d71fcd7e0799aa4df5d78361f782cdd2f73eb9e  ./xle/chatgpt_top1000.csv
d71c881811d9f86297fdb00fdaf6ce303ef0502d  ./xle/copilot_top1000.csv
c730a7cd560fb7528817ddec71261681a5f3ecad  ./xle/gemini_top1000.csv
3f2d4f95107d7f995cf869c89e7c40634504b996  ./xle/perplexity_top1000.csv
b4068b5686bfe61f3f5e711180d06b224b8718dc  ./xlf/aimode_prompts_top1000.csv
3224059153b177a04caec97daf532c79a52fd33f  ./xlf/aimode_searchqueries_top1000.csv
9c70129e222d85fbe47cc5518954ff0bf6660e2d  ./xlf/aio_prompts_top1000.csv
670176b70d1a5a1185216999c1a7cfec04fd7e37  ./xlf/aio_searchqueries_top1000.csv
7d663031986ff8736a4882c584b0a154854ec66d  ./xlf/all_top1000.csv
3558cfb9d9bd5fd61847737ccd60041ae1c993ee  ./xlf/chatgpt_top1000.csv
ab781c3ce15b6066861e73ea2ce6a00277f907c4  ./xlf/copilot_top1000.csv
776fcda226d9db947b5177ed30da266b850ca820  ./xlf/gemini_top1000.csv
16fc580f2aceafc4a6ad21a7dde6095e6b1e0be3  ./xlf/perplexity_top1000.csv
efc8043f63907ee4a446f51afb24c2bd9fa18385  ./xli/aimode_prompts_top1000.csv
5db31f6e97bdddd7b3860a86a501f5ff1fdbe89e  ./xli/aimode_searchqueries_top1000.csv
526024209c55e82299890586c67fa53005edd2aa  ./xli/aio_prompts_top1000.csv
ffd58b59860d8cbad3d77d112880262690f0b539  ./xli/aio_searchqueries_top1000.csv
eb61b6521423457f94d00a69f1782fdfdb5ab51c  ./xli/all_top1000.csv
f9c4d60562f0af95e781a87756d7ebd5afece896  ./xli/chatgpt_top1000.csv
3dfbf5f834d6d6bc732642b2f87bbe047600fd5f  ./xli/copilot_top1000.csv
fd7bdfdc27e73c0aa05052e628d4d3757013fa6c  ./xli/gemini_top1000.csv
4bf59e40b66b72e4a254a9c5909835ad826533da  ./xli/perplexity_top1000.csv
f1572e413356e88cd18300242854f3f041528101  ./xli_rtxcorp/aimode_prompts_top1000.csv
6b462da2d21b016fd5000d3ef0085886de092594  ./xli_rtxcorp/aimode_searchqueries_top1000.csv
dc4a13f71055f3bf36bffb145ec431f0f1dc817a  ./xli_rtxcorp/aio_prompts_top1000.csv
f67af04cfeae30cd087c5a9f6c7fe14280dd93b5  ./xli_rtxcorp/aio_searchqueries_top1000.csv
0ef38e8b17d26dee7f49897c42abe811c232ddda  ./xli_rtxcorp/all_top1000.csv
f262af2b88bcf5dea7cb89f05ab91b03ab3e6db2  ./xli_rtxcorp/copilot_top1000.csv
8344209ff82072096ec93c3ade069178e21d7ea9  ./xli_rtxcorp/gemini_top1000.csv
c8d9f834fff31f1327c613ee27c701a4f5ce7eb4  ./xli_rtxcorp/perplexity_top1000.csv
7ee2b62c6536a161812fbadd3b78a6158f37a56a  ./xlk/aimode_prompts_top1000.csv
f1d4ce59904b4096fee565f42426c7d9b87c3219  ./xlk/aimode_searchqueries_top1000.csv
f8ababb5b96c8cfb21b5873b641f1cb067ceac47  ./xlk/aio_prompts_top1000.csv
222d6038bb2df86a0aab4ce623697b86ab65e4a0  ./xlk/aio_searchqueries_top1000.csv
8e771c6c56b9ca51fb2dc4d8eaa1d28b9e0e3cb5  ./xlk/all_top1000.csv
b74faf1c57b7fcaab2bb7db7b71b5ef0893c286f  ./xlk/chatgpt_top1000.csv
86f5913367dc56d1fd7c244e07ac1c9666f2cac7  ./xlk/copilot_top1000.csv
50a357ded2e455d1640e4b4302f8157a0ad6bca1  ./xlk/gemini_top1000.csv
dbe66f4f8427c7125e5602ca2934983403d38147  ./xlk/perplexity_top1000.csv
83cef8974f8e83ecc870ad2b33b06d0d430624e1  ./xlp/aimode_prompts_top1000.csv
dc0c38fe19d7f139792e9016a11c8adb0dc9846b  ./xlp/aimode_searchqueries_top1000.csv
e3753cd012cf26e92bc317956a53e386099de76a  ./xlp/aio_prompts_top1000.csv
e4eafb59acf10cd1fd7a61d64de815ea3dd0fa90  ./xlp/aio_searchqueries_top1000.csv
ce64c61077292845a637f1137a6b6e63436d4202  ./xlp/all_top1000.csv
e444f5e56ef0b428c314f8f1d0fbed07c6222571  ./xlp/chatgpt_top1000.csv
2c9ff0f95537af9645a6a48737db231eea76234e  ./xlp/copilot_top1000.csv
780c49086e0a63fe99b73c59e64375652b19a4e6  ./xlp/gemini_top1000.csv
582dff59a4fbdd9756996de18727e579a54a098b  ./xlp/perplexity_top1000.csv
cdb35c85b6b19f7763bd93e99ed9201de63bcd35  ./xlre/aimode_prompts_top1000.csv
f11d5918b8ad47da9d5cbb6b305aad634299dca6  ./xlre/aimode_searchqueries_top1000.csv
44f0283d7c0bee1573c968c9ea9d6fb5744f442a  ./xlre/aio_prompts_top1000.csv
271b03634ff5d6d7b400cf7f79776db32f3e4b2e  ./xlre/aio_searchqueries_top1000.csv
a45a6e40680c513dfa1dab79ccdd47df1a8111e0  ./xlre/all_top1000.csv
61052a4d13b5509c4b6e24494655493e9dadbe0c  ./xlre/chatgpt_top1000.csv
eb85340ef72bc0baff9c90a2f2c251a230396e1a  ./xlre/copilot_top1000.csv
8e52713d6a79dc59b31df5dbf4643f664b89f4c9  ./xlre/gemini_top1000.csv
e261fc14e8c7f3ed91c405ec5a079cd1d08b6465  ./xlre/perplexity_top1000.csv
4f86f266c5bc95ee1328f49a0721d046ea435927  ./xlu/aimode_prompts_top1000.csv
e42c22fd4c28b257476eb88ce4ad5bdb709c06ef  ./xlu/aimode_searchqueries_top1000.csv
aed8218dba099ffbd73ecfa17b59081fed83d7e4  ./xlu/aio_prompts_top1000.csv
4ca1bac0a6edf9f8eae1c3c7515b618ca6aa6cad  ./xlu/aio_searchqueries_top1000.csv
7789e46240647216720fcf6e578a1da7e93d425e  ./xlu/all_top1000.csv
225730d037ed31540a0e677782107f05ac625183  ./xlu/chatgpt_top1000.csv
08b6882eda29d3d9ef1d47a59091fb5759949695  ./xlu/copilot_top1000.csv
08720b59649ce0adf11bf7bb471a7169e5768248  ./xlu/gemini_top1000.csv
78789972910bb8acd279fca6c9d7a1464a1d575b  ./xlu/perplexity_top1000.csv
fce1fa1d211c999ac713bd909e66cecc2cb165d3  ./xlv/aimode_prompts_top1000.csv
de2725c9a79fd3eb956617979a238b90795f8e2b  ./xlv/aimode_searchqueries_top1000.csv
68b26910d67659c4fe1a110b1bf1d2e71846965c  ./xlv/aio_prompts_top1000.csv
9b9976f97beee54a1d1269ff397855f7d7c8321f  ./xlv/aio_searchqueries_top1000.csv
0a8c36d185c7f8663d0f4eeca7df33433d8bc6eb  ./xlv/all_top1000.csv
7170ea987aaf4420bdcd1121c35d7e45df336934  ./xlv/chatgpt_top1000.csv
b544b89ec3e3096a29df1c6b391cea71d06667f9  ./xlv/copilot_top1000.csv
bbff56202ee82112227f44c1429d0bd906e132fe  ./xlv/gemini_top1000.csv
cd1579792fcbb50ee124d31f9c52c63642a24ee0  ./xlv/perplexity_top1000.csv
458d36b303b4b379401e66df581c537a098b095e  ./xly/aimode_prompts_top1000.csv
b6814f223e1b6ede18106c6360d065221cca439d  ./xly/aimode_searchqueries_top1000.csv
9d6ba0be1a27110e1b357aad2e62c466a5a19b18  ./xly/aio_prompts_top1000.csv
3cc5deb94078550210ed1308a5200760f8c68362  ./xly/aio_searchqueries_top1000.csv
03d9afd88436a12ce308c15f40964ae3f31d8fd2  ./xly/all_top1000.csv
15110a4843de0f0e1b93776efcbd100301bc81f0  ./xly/chatgpt_top1000.csv
eea7ed237517ab009c5edec79879b6d951e69162  ./xly/copilot_top1000.csv
a263191da80251c8078dfb806b70990840f6454f  ./xly/gemini_top1000.csv
1e14ded8c7a5bb24c7ab8b24fec80c560b4b62ae  ./xly/perplexity_top1000.csv


==> anc/ai_citation_cross_sector/aggregates/sector_answer_counts.csv <==
etf,sector,ai_responses_us_all_platforms,read_at_local
xlk,Information Technology,4795918,2026-10-13 01:10
xlv,Health Care,192554,2026-10-13 01:11
xlf,Financials,721506,2026-10-13 01:11
xly,Consumer Discretionary,7766466,2026-10-13 01:12
xlc,Communication Services,1855746,2026-10-13 01:12
xli,Industrials,547858,2026-10-13 01:13
xlp,Consumer Staples,4294543,2026-10-13 01:13
xle,Energy,46852,2026-10-13 01:14
xlu,Utilities,18763,2026-10-13 01:14
xlre,Real Estate,42606,2026-10-13 01:15
xlb,Materials,107155,2026-10-13 01:15


==> anc/ai_citation_cross_sector/design/cross_sector_ai_citation_study.md <==
> Released copy, 13 October 2026. Identical to the design file of record except that the education pilot's brand names and the paths to its unreleased records are redacted (amendment A3, last bullet).

# Cross-sector AI-citation study: pre-registration

**Status:** DRAFT, written 12 October 2026 before any sector data was collected. Pending owner approval. Once approved, this file is frozen; any change after collection starts is recorded as a dated amendment at the end, never edited in place.

## Question

Does the pattern found on the education pilot (the author's pilot records (not released)) hold across industries: that the sources AI answer surfaces cite depend on the platform, with video and community sources leading on Google's search-based answer products and reference, job and forum sources leading on the chat products?

## Why these industries

The frame is the eleven GICS sectors of the S&P 500. Reasons a reviewer can check:

1. **Exhaustive, not selected.** The eleven sectors partition the whole index. Every sector is included, so no industry was chosen for its result.
2. **Externally defined and maintained.** GICS is maintained by S&P Dow Jones Indices and MSCI, not by the author.
3. **Dated and free to verify.** The constituent lists come from the eleven Select Sector SPDR ETFs published by State Street Global Advisors, holdings as of 9 October 2026, read from each fund's public page on 12 October 2026. The funds partition the S&P 500 by GICS sector.

The education pilot is not a GICS sector (education services sits inside Consumer Discretionary); it stays as the pilot and is not re-run.

## Why these companies

For each sector, the ten largest holdings by index weight on 9 October 2026, which is float-adjusted market capitalization. Share classes of one issuer count once (Alphabet Class A and Class C in Communication Services), so that sector has nine distinct companies unless the eleventh holding is taken from the fund's daily holdings file; which of the two is used is recorded below before collection.

| Sector (ETF) | Ten largest holdings, 9 Oct 2026, in weight order |
|---|---|
| Information Technology (XLK) | NVIDIA; Apple; Microsoft; Advanced Micro Devices; Broadcom; Micron Technology; Intel; Palantir Technologies; Cisco Systems; Applied Materials |
| Health Care (XLV) | Eli Lilly; Johnson & Johnson; AbbVie; Merck; UnitedHealth Group; Thermo Fisher Scientific; Amgen; Gilead Sciences; Abbott Laboratories; Pfizer |
| Financials (XLF) | Berkshire Hathaway; JPMorgan Chase; Visa; Mastercard; Bank of America; Goldman Sachs; Wells Fargo; Morgan Stanley; Citigroup; American Express |
| Consumer Discretionary (XLY) | Amazon; Tesla; Home Depot; McDonald's; TJX Companies; Booking Holdings; Lowe's; Starbucks; Marriott International; DoorDash |
| Communication Services (XLC) | Meta Platforms; Alphabet (two share classes); Walt Disney; Take-Two Interactive; Netflix; AppLovin; AT&T; Comcast; T-Mobile US |
| Industrials (XLI) | Caterpillar; General Electric; GE Vernova; RTX; Eaton; Union Pacific; Deere; Boeing; Uber Technologies; Parker Hannifin |
| Consumer Staples (XLP) | Walmart; Costco Wholesale; Procter & Gamble; Coca-Cola; Philip Morris International; Altria Group; Colgate-Palmolive; Target; Mondelez International; PepsiCo |
| Energy (XLE) | ExxonMobil; Chevron; ConocoPhillips; Marathon Petroleum; Valero Energy; Phillips 66; Williams Companies; EOG Resources; SLB; Kinder Morgan |
| Utilities (XLU) | NextEra Energy; Southern Company; Constellation Energy; Duke Energy; American Electric Power; Dominion Energy; Sempra; Vistra; Entergy; Xcel Energy |
| Real Estate (XLRE) | Welltower; Prologis; Equinix; American Tower; Public Storage; Simon Property Group; Digital Realty Trust; "VIVMARK RESIDENTIAL" as listed on the fund page, to be verified against the holdings file before collection; CBRE Group; Ventas |
| Materials (XLB) | Linde; Newmont; Freeport-McMoRan; Ecolab; Sherwin-Williams; Steel Dynamics; Vulcan Materials; Nucor; Air Products and Chemicals; Martin Marietta Materials |

Known consequence of the rule, stated rather than fixed: some holdings are holding companies or business-to-business firms with little consumer question demand (Berkshire Hathaway, Linde, Prologis). Their answer sets will be small. That is a result about the sector, not a reason to swap them out.

The organization that operates the section studied in Sections 5 and 6 appears in one list by this rule. Its presence is a consequence of the rule and nothing in this study links it to the deployment.

## Instrument and settings

Ahrefs Brand Radar, Explore view, read through the web interface only (no API, no MCP). Previsible's workspace, with Previsible's written permission of 11 October 2026.

- Report per sector: brand = largest holding; competitors = the next nine. If Brand Radar caps competitors below nine, the sector is split into two reports whose domain tables are unioned, and the split is recorded.
- Brand entity: company name as Ahrefs matches it. Domain: the one Ahrefs proposes for the name, recorded in the run log as proposed. The brand's own domain affects only its own citation count, not the outside-source mix this study reports.
- Location: United States.
- Report: Cited pages, "All domains" tab, sorted by Ahrefs' default (responses found in, descending), "First 1,000" rows, CSV UTF-8. Ahrefs caps this export at 1,000 rows.
- Platform filters, one export each: Google AI Overviews (search queries), Google AI Overviews (prompts), Google AI Mode (search queries), Google AI Mode (prompts), ChatGPT, Perplexity, Gemini, Copilot. Grok is paused in Brand Radar and excluded. Plus one export with no platform filter.
- Also read, not exported: the Overview table's response count per platform for the sector's brand set.

Totals: 11 sectors × 9 exports × 1,000 rows = 99,000 export rows, 0 credits.

## Universe, stated

Brand Radar's Explore universe is answers that mention or cite at least one brand in the report. Answers built only from sources outside the ten companies are absent. Outside-source shares are therefore lower bounds, and that bias runs against the study's predictions.

## Source types, fixed before collection

Each domain is assigned by a fixed list written here; any domain not on the list is "other web", which again makes the community and video shares lower bounds.

- video: youtube.com, tiktok.com, vimeo.com
- forum and Q&A: reddit.com, quora.com, stackoverflow.com, stackexchange.com and its subdomains
- social: facebook.com, instagram.com, linkedin.com, x.com, twitter.com, pinterest.com, threads.net
- user publishing: medium.com, substack.com, dev.to, github.com
- reference: wikipedia.org (any language), britannica.com, investopedia.com
- news: reuters.com, apnews.com, bloomberg.com, cnbc.com, wsj.com, nytimes.com, forbes.com, ft.com, washingtonpost.com, theverge.com, techcrunch.com
- government: any .gov domain
- report brands: the ten companies' domains as proposed by Ahrefs
- other web: everything else

## Predictions, registered

- P1. youtube.com is the most cited domain outside the report brands on Google AI Overviews and Google AI Mode in a majority of sectors.
- P2. youtube.com ranks outside the five most cited non-brand domains on ChatGPT, Perplexity and Copilot in a majority of sectors.
- P3. reddit.com is among the ten most cited non-brand domains on every platform except Copilot in a majority of sectors.
- P4. The video-plus-community share of citations is higher in consumer-facing sectors (Consumer Discretionary, Consumer Staples, Communication Services, Health Care, Information Technology) than in Energy, Materials, Utilities, Real Estate and Industrials, on Google AI Overviews.

A prediction that fails is reported as failed.

## Analysis

`04_ANALYSIS/ai_cited_sources/brand_radar_platforms.py`, generalized to read one folder per sector. Shares are of the summed "Cited in" over the exported top 1,000 domains. Every number in the manuscript is printed by the script.

## Storage

Raw CSVs under `03_DATA/raw/brand_radar_sectors_<date>/<sector>/<platform>_top1000.csv`, with `SHA1SUMS.txt` and a README recording export times, report settings and the domains Ahrefs proposed. The same files are loaded into the research Postgres (`vp-research-db`) under a `paper03` schema for visualization; the CSVs in this folder remain the source of record.

## Amendments

**A1, 12 October 2026, before collection.** Owner approved the rule ("Download all data"). Decisions recorded before the first sector export:
- Communication Services runs with nine companies; the eleventh holding is not taken.
- The Real Estate eighth holding "VIVMARK RESIDENTIAL" is Vivmark Residential (NYSE: VMRK), the company formed by the August 2026 merger of AvalonBay Communities and Equity Residential; website vivmarkresidential.com (StockAnalysis company page, read 12 October 2026).
- Brand names and domains are entered from `cross_sector_companies.csv` through report URLs built by `04_ANALYSIS/ai_cited_sources/make_brand_radar_urls.py`, in the exact shape the Ahrefs interface produced for the education pilot, instead of Ahrefs' per-run suggestions. Reason: Ahrefs' suggested competitor set for the same seed differed between two runs forty minutes apart (the suggested competitor set at 22:19 and at 22:55 differed by two of five names), so it is not a reproducible rule. The brand name used is the company's common name; the domain is the company's primary website, both recorded in the CSV. The brand's own domain affects only its own citation count.
- Prompt-level sample (Tier 2) rule: per sector and platform, the 10,000 highest-volume prompts (all if fewer), from the AI responses report sorted by volume descending, exported as CSV UTF-8. Up to 880,000 rows.
- The visualization copy goes into the research Postgres (`vp-research-db`) after the raw files are stored; the CSVs remain the source of record.

**A2, 13 October 2026, after collection.** Recorded after all 99 registered exports were filed and before any manuscript text was written.
- Industrials: the registered brand name "RTX" also matched answers about graphics cards (the ChatGPT list's top domains included nvidia.com and tomshardware.com). A robustness re-run with "RTX Corporation" was exported to `xli_rtxcorp/`; the registered `xli/` files remain the primary data. The re-run's ChatGPT export failed twice with a vendor-side error and is recorded in `xli_rtxcorp/MISSING_chatgpt.txt`.
- Eight exports that repeated an earlier view or mixed two platforms, because a page change did not load before export, were set aside in `_discarded/` with a README and are not used.
- P1 names "Google AI Overviews and Google AI Mode"; each has a prompt set and a search-query set. P1 is scored as holding in a sector only if YouTube ranks first among non-company domains on at least one set of each product, and the per-set counts are reported alongside.
- "Non-brand" in P1 to P3 means not one of the sector's ten company domains as entered (column `domain_used`).
- One exploratory measure, not registered, is reported and labelled as such: the mean pairwise Jaccard overlap of the ten most-cited non-company domains between sectors, per surface.

- Prompt-level sample (A1, last bullet): the AI responses table offers no volume sort that persists in the page address, so each export takes the first rows in Ahrefs' default "relevance" order. On the 1,000-row test export that order is volume-descending except for 3 adjacent inversions. The prompt-level sample is for the registered replication in Section 11 and for visualization; no Section 5.8 result depends on it.

**A3, 13 October 2026, after the Round 9 review.** Corrections of record; no analysis decision in A1 or A2 is changed.
- Status. This file is a design document written before collection. It was not deposited with any registry and was first committed to version control at 01:22 on 13 October 2026 (commit `f6d93f8`), after collection, so its date rests on the author's attestation. The status line at the top ("DRAFT ... Pending owner approval") is superseded by A1, which records the owner's approval. The last bullet of A2 (prompt-level sample order) was appended after that commit, on 13 October; it carries this amendment's date.
- Analysis. Every number in the manuscript comes from `04_ANALYSIS/ai_cited_sources/cross_sector.py`, not `brand_radar_platforms.py` as the Analysis section says; it reduces hosts to registrable domains and sums "Cited in" over hosts. Sensitivity checks added after review are in `cross_sector_sensitivity.py` and are not registered.
- Collection method. Every export in this study, and the answer counts in `sector_answer_counts.csv`, were made through the Ahrefs web interface by an AI browser assistant (Claude in Chrome) operating the owner's logged-in browser: it navigated to report URLs and clicked the interface's own export control. The docstring of `make_brand_radar_urls.py`, which said the interface was "driven by hand", was wrong and is corrected. Ahrefs' terms prohibit using its services "through an automated means" except through its API (clause 4.4(j), read 13 October 2026); collection was stopped when this was found, and whether the collected data may be used and published needs the vendor's written confirmation.
- Prompt-level sample (A1, last bullet). Collection began on 13 October 01:27 and was stopped at 01:39 after 14 of 88 exports: Energy, all eight surfaces, and Utilities, six surfaces (Perplexity and Copilot not made). 44,463 rows are filed in `03_DATA/raw/brand_radar_prompts_2026-10-13/` with `export_log.csv`. They are unanalysed.
- Company properties. A list of 64 secondary domains owned by the listed companies (`cross_sector_company_properties.csv`) was built after collection from each sector's 25 most-cited non-company domains, from general knowledge of ownership rather than filings. It is used only in a sensitivity check; the registered definition (A2) is unchanged.
- Storage. The visualization copy is in a dedicated Postgres container, `paper03-db`, not the shared research database A1 names.
- Release. In the released copy of this file, the education competitor names in A1 are replaced by "the suggested competitor set", so that the pilot's market leader is not named.
- Wording superseded by the manuscript (added 13 October 2026 after the verification round). The title word "pre-registration" and the phrase "pre-registered" are superseded: the file is a design written before collection, with no third-party timestamp. "Outside-source shares are therefore lower bounds" (Universe, stated) and "make the community and video shares lower bounds" (Source types) are superseded: truncation at 1,000 rows biases shares upward and the fixed type list biases them downward, so the net direction is unknown. The registered question's second half (reference, job and forum sources leading on the chat products) was not supported (manuscript Section 5.8).

**A4, 14 October 2026, recording the owner's decision of 13 October 2026.** Written confirmation from the vendor is not treated as a precondition for using or publishing the collected data; this supersedes the last clause of A3's collection-method bullet. The manuscript (Section 14) discloses the clause, the collection method and that no confirmation from the vendor has been obtained.


==> anc/ai_citation_cross_sector/design/cross_sector_companies.csv <==
sector,etf,rank,company_as_listed,brand_name_used,domain_used
Information Technology,XLK,1,NVIDIA Corp,NVIDIA,nvidia.com
Information Technology,XLK,2,Apple Inc,Apple,apple.com
Information Technology,XLK,3,Microsoft Corp,Microsoft,microsoft.com
Information Technology,XLK,4,Advanced Micro Devices,AMD,amd.com
Information Technology,XLK,5,Broadcom Inc,Broadcom,broadcom.com
Information Technology,XLK,6,Micron Technology Inc,Micron,micron.com
Information Technology,XLK,7,Intel Corp,Intel,intel.com
Information Technology,XLK,8,Palantir Technologies Inc A,Palantir,palantir.com
Information Technology,XLK,9,Cisco Systems Inc,Cisco,cisco.com
Information Technology,XLK,10,Applied Materials Inc,Applied Materials,appliedmaterials.com
Health Care,XLV,1,Eli Lilly + Co,Eli Lilly,lilly.com
Health Care,XLV,2,Johnson + Johnson,Johnson & Johnson,jnj.com
Health Care,XLV,3,AbbVie Inc,AbbVie,abbvie.com
Health Care,XLV,4,Merck + Co. Inc.,Merck,merck.com
Health Care,XLV,5,UnitedHealth Group Inc,UnitedHealth Group,unitedhealthgroup.com
Health Care,XLV,6,Thermo Fisher Scientific Inc,Thermo Fisher Scientific,thermofisher.com
Health Care,XLV,7,Amgen Inc,Amgen,amgen.com
Health Care,XLV,8,Gilead Sciences Inc,Gilead Sciences,gilead.com
Health Care,XLV,9,Abbott Laboratories,Abbott,abbott.com
Health Care,XLV,10,Pfizer Inc,Pfizer,pfizer.com
Financials,XLF,1,Berkshire Hathaway Inc. Class B,Berkshire Hathaway,berkshirehathaway.com
Financials,XLF,2,JPMorgan Chase & Co.,JPMorgan Chase,jpmorganchase.com
Financials,XLF,3,Visa Inc. Class A,Visa,visa.com
Financials,XLF,4,Mastercard Inc. Class A,Mastercard,mastercard.com
Financials,XLF,5,Bank of America Corp.,Bank of America,bankofamerica.com
Financials,XLF,6,Goldman Sachs Group Inc.,Goldman Sachs,goldmansachs.com
Financials,XLF,7,Wells Fargo & Co.,Wells Fargo,wellsfargo.com
Financials,XLF,8,Morgan Stanley,Morgan Stanley,morganstanley.com
Financials,XLF,9,Citigroup Inc.,Citigroup,citigroup.com
Financials,XLF,10,American Express Co.,American Express,americanexpress.com
Consumer Discretionary,XLY,1,Amazon.com Inc,Amazon,amazon.com
Consumer Discretionary,XLY,2,Tesla Inc,Tesla,tesla.com
Consumer Discretionary,XLY,3,Home Depot Inc,Home Depot,homedepot.com
Consumer Discretionary,XLY,4,McDonald's Corp,McDonald's,mcdonalds.com
Consumer Discretionary,XLY,5,TJX Companies Inc,TJX Companies,tjx.com
Consumer Discretionary,XLY,6,Booking Holdings Inc,Booking Holdings,bookingholdings.com
Consumer Discretionary,XLY,7,Lowe's Companies Inc,Lowe's,lowes.com
Consumer Discretionary,XLY,8,Starbucks Corp,Starbucks,starbucks.com
Consumer Discretionary,XLY,9,Marriott International Inc Class A,Marriott,marriott.com
Consumer Discretionary,XLY,10,DoorDash Inc Class A,DoorDash,doordash.com
Communication Services,XLC,1,META PLATFORMS INC CLASS A,Meta,meta.com
Communication Services,XLC,2,ALPHABET INC CL A (and CL C at rank 3; one issuer),Alphabet,abc.xyz
Communication Services,XLC,4,WALT DISNEY CO/THE,Disney,thewaltdisneycompany.com
Communication Services,XLC,5,TAKE TWO INTERACTIVE SOFTWRE,Take-Two Interactive,take2games.com
Communication Services,XLC,6,NETFLIX INC,Netflix,netflix.com
Communication Services,XLC,7,APPLOVIN CORP CLASS A,AppLovin,applovin.com
Communication Services,XLC,8,AT+T INC,AT&T,att.com
Communication Services,XLC,9,COMCAST CORP CLASS A,Comcast,comcast.com
Communication Services,XLC,10,T MOBILE US INC,T-Mobile,t-mobile.com
Industrials,XLI,1,CATERPILLAR INC,Caterpillar,caterpillar.com
Industrials,XLI,2,GENERAL ELECTRIC,GE Aerospace,geaerospace.com
Industrials,XLI,3,GE VERNOVA INC,GE Vernova,gevernova.com
Industrials,XLI,4,RTX CORP,RTX,rtx.com
Industrials,XLI,5,EATON CORP PLC,Eaton,eaton.com
Industrials,XLI,6,UNION PACIFIC CORP,Union Pacific,up.com
Industrials,XLI,7,DEERE + CO,John Deere,deere.com
Industrials,XLI,8,BOEING CO/THE,Boeing,boeing.com
Industrials,XLI,9,UBER TECHNOLOGIES INC,Uber,uber.com
Industrials,XLI,10,PARKER HANNIFIN CORP,Parker Hannifin,parker.com
Consumer Staples,XLP,1,Walmart Inc,Walmart,walmart.com
Consumer Staples,XLP,2,Costco Wholesale Corp,Costco,costco.com
Consumer Staples,XLP,3,Procter + Gamble Co/The,Procter & Gamble,pg.com
Consumer Staples,XLP,4,Coca-Cola Co/The,Coca-Cola,coca-colacompany.com
Consumer Staples,XLP,5,Philip Morris International,Philip Morris International,pmi.com
Consumer Staples,XLP,6,Altria Group Inc,Altria,altria.com
Consumer Staples,XLP,7,Colgate-Palmolive Co,Colgate-Palmolive,colgatepalmolive.com
Consumer Staples,XLP,8,Target Corp,Target,target.com
Consumer Staples,XLP,9,Mondelez International Inc A,Mondelez,mondelezinternational.com
Consumer Staples,XLP,10,PepsiCo Inc,PepsiCo,pepsico.com
Energy,XLE,1,EXXONMOBIL HOLDINGS CORP,ExxonMobil,exxonmobil.com
Energy,XLE,2,CHEVRON CORP,Chevron,chevron.com
Energy,XLE,3,CONOCOPHILLIPS,ConocoPhillips,conocophillips.com
Energy,XLE,4,MARATHON PETROLEUM CORP,Marathon Petroleum,marathonpetroleum.com
Energy,XLE,5,VALERO ENERGY CORP,Valero,valero.com
Energy,XLE,6,PHILLIPS 66,Phillips 66,phillips66.com
Energy,XLE,7,WILLIAMS COS INC,Williams Companies,williams.com
Energy,XLE,8,EOG RESOURCES INC,EOG Resources,eogresources.com
Energy,XLE,9,SLB LTD,SLB,slb.com
Energy,XLE,10,KINDER MORGAN INC,Kinder Morgan,kindermorgan.com
Utilities,XLU,1,NextEra Energy Inc,NextEra Energy,nexteraenergy.com
Utilities,XLU,2,Southern Co/The,Southern Company,southerncompany.com
Utilities,XLU,3,Constellation Energy,Constellation Energy,constellationenergy.com
Utilities,XLU,4,Duke Energy Corp,Duke Energy,duke-energy.com
Utilities,XLU,5,American Electric Power,American Electric Power,aep.com
Utilities,XLU,6,Dominion Energy Inc,Dominion Energy,dominionenergy.com
Utilities,XLU,7,Sempra,Sempra,sempra.com
Utilities,XLU,8,Vistra Corp,Vistra,vistra.com
Utilities,XLU,9,Entergy Corp,Entergy,entergy.com
Utilities,XLU,10,Xcel Energy Inc,Xcel Energy,xcelenergy.com
Real Estate,XLRE,1,WELLTOWER INC,Welltower,welltower.com
Real Estate,XLRE,2,PROLOGIS INC,Prologis,prologis.com
Real Estate,XLRE,3,EQUINIX INC,Equinix,equinix.com
Real Estate,XLRE,4,AMERICAN TOWER CORP,American Tower,americantower.com
Real Estate,XLRE,5,PUBLIC STORAGE,Public Storage,publicstorage.com
Real Estate,XLRE,6,SIMON PROPERTY GROUP INC,Simon Property Group,simon.com
Real Estate,XLRE,7,DIGITAL REALTY TRUST INC,Digital Realty,digitalrealty.com
Real Estate,XLRE,8,VIVMARK RESIDENTIAL,Vivmark Residential,vivmarkresidential.com
Real Estate,XLRE,9,CBRE GROUP INC A,CBRE,cbre.com
Real Estate,XLRE,10,VENTAS INC,Ventas,ventas.com
Materials,XLB,1,LINDE PLC,Linde,linde.com
Materials,XLB,2,NEWMONT CORP,Newmont,newmont.com
Materials,XLB,3,FREEPORT MCMORAN INC,Freeport-McMoRan,fcx.com
Materials,XLB,4,ECOLAB INC,Ecolab,ecolab.com
Materials,XLB,5,SHERWIN WILLIAMS CO/THE,Sherwin-Williams,sherwin-williams.com
Materials,XLB,6,STEEL DYNAMICS INC,Steel Dynamics,steeldynamics.com
Materials,XLB,7,VULCAN MATERIALS CO,Vulcan Materials,vulcanmaterials.com
Materials,XLB,8,NUCOR CORP,Nucor,nucor.com
Materials,XLB,9,AIR PRODUCTS + CHEMICALS INC,Air Products,airproducts.com
Materials,XLB,10,MARTIN MARIETTA MATERIALS,Martin Marietta,martinmarietta.com


==> anc/ai_citation_cross_sector/design/cross_sector_company_properties.csv <==
etf,company,domain,basis
xlk,Microsoft,linkedin.com,Microsoft subsidiary (LinkedIn)
xlk,Microsoft,github.com,Microsoft subsidiary (GitHub)
xlk,Microsoft,xbox.com,Microsoft product brand
xlk,Microsoft,bing.com,Microsoft product
xlk,Microsoft,msn.com,Microsoft portal
xlv,Abbott,freestyle.abbott,Abbott product site
xlv,Abbott,abbottnutrition.com,Abbott division site
xlv,Merck,merckvetmanual.com,Merck & Co. publication
xlv,Merck,merckmanuals.com,Merck & Co. publication
xlv,Merck,merck-animal-health-usa.com,Merck & Co. division site
xlv,Johnson & Johnson,acuvue.com,Johnson & Johnson product brand
xlv,Thermo Fisher Scientific,fishersci.com,Thermo Fisher Scientific brand (Fisher Scientific)
xlf,JPMorgan Chase,chase.com,JPMorgan Chase consumer bank
xlf,Citigroup,citi.com,Citigroup consumer site
xly,Amazon,aboutamazon.com,Amazon corporate site
xly,Amazon,primevideo.com,Amazon product
xly,Amazon,imdb.com,Amazon subsidiary (IMDb)
xly,Amazon,goodreads.com,Amazon subsidiary (Goodreads)
xly,Booking Holdings,booking.com,Booking Holdings brand
xly,Booking Holdings,kayak.com,Booking Holdings brand
xly,Booking Holdings,priceline.com,Booking Holdings brand
xly,Booking Holdings,opentable.com,Booking Holdings brand
xly,TJX Companies,tjmaxx.com,TJX banner
xly,TJX Companies,marshalls.com,TJX banner
xly,TJX Companies,homegoods.com,TJX banner
xlc,Alphabet,google.com,Alphabet subsidiary (Google)
xlc,Alphabet,youtube.com,Alphabet subsidiary (YouTube)
xlc,Meta,facebook.com,Meta product
xlc,Meta,fb.com,Meta product
xlc,Meta,instagram.com,Meta product
xlc,Meta,threads.net,Meta product
xlc,Meta,whatsapp.com,Meta product
xlc,Disney,go.com,Disney network sites
xlc,Disney,disney.com,Disney consumer site
xlc,Disney,disneyplus.com,Disney product
xlc,Disney,d23.com,Disney fan club
xlc,Disney,disneystore.com,Disney retail
xlc,Disney,disneyparksblog.com,Disney Parks publication
xlc,Disney,hulu.com,Disney subsidiary (Hulu)
xlc,Disney,espn.com,Disney subsidiary (ESPN)
xlc,Comcast,xfinity.com,Comcast consumer brand
xlc,Comcast,nbc.com,Comcast subsidiary (NBCUniversal)
xlc,Comcast,peacocktv.com,Comcast product
xlc,Take-Two Interactive,rockstargames.com,Take-Two label
xli,Uber,ubereats.com,Uber product
xli,Uber,postmates.com,Uber subsidiary
xli,Caterpillar,cat.com,Caterpillar product site
xli,John Deere,johndeere.com,Deere product site
xlp,Walmart,samsclub.com,Walmart division (Sam's Club)
xlp,Costco,costcobusinessdelivery.com,Costco service
xlp,Coca-Cola,coca-cola.com,Coca-Cola consumer site
xle,ExxonMobil,exxonmobilfuels.com,ExxonMobil fuels site
xle,ExxonMobil,mobil.com,ExxonMobil brand
xle,Chevron,chevronlubricants.com,Chevron lubricants site
xle,Chevron,chevrontexacorewards.com,Chevron rewards program
xle,Chevron,chevronwithtechron.com,Chevron fuels site
xle,Chevron,texaco.com,Chevron brand
xlu,Constellation Energy,constellation.com,Constellation retail site
xlu,American Electric Power,aepohio.com,AEP operating company
xlu,American Electric Power,aepenergy.com,AEP retail subsidiary
xlu,Vistra,vistracorp.com,Vistra corporate site
xlre,Simon Property Group,premiumoutlets.com,Simon Premium Outlets brand
xlb,Sherwin-Williams,sherwin.com,Sherwin-Williams site
xlb,Sherwin-Williams,hgtvhomebysherwinwilliams.com,Sherwin-Williams licensed brand


==> anc/ai_citation_cross_sector/design/cross_sector_report_urls.json <==
{
 "xlk": {
  "sector": "Information Technology",
  "n_companies": 10,
  "overview": "https://app.ahrefs.com/brand-radar/overview?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22NVIDIA%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22nvidia.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Apple%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22apple.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Microsoft%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22microsoft.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22AMD%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22amd.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Broadcom%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22broadcom.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Micron%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22micron.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Intel%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22intel.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Palantir%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22palantir.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Cisco%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22cisco.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Applied+Materials%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22appliedmaterials.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
  "cited_pages": {
   "all": "https://app.ahrefs.com/brand-radar/ai/cited-pages?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22NVIDIA%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22nvidia.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Apple%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22apple.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Microsoft%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22microsoft.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22AMD%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22amd.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Broadcom%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22broadcom.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Micron%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22micron.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Intel%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22intel.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Palantir%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22palantir.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Cisco%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22cisco.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Applied+Materials%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22appliedmaterials.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
   "aio_searchqueries": "https://app.ahrefs.com/brand-radar/ai/cited-pages?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22NVIDIA%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22nvidia.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=googleAiOverviewsKeywords&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Apple%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22apple.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Microsoft%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22microsoft.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22AMD%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22amd.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Broadcom%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22broadcom.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Micron%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22micron.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Intel%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22intel.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Palantir%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22palantir.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Cisco%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22cisco.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Applied+Materials%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22appliedmaterials.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
   "aio_prompts": "https://app.ahrefs.com/brand-radar/ai/cited-pages?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22NVIDIA%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22nvidia.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=googleAiOverviews&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Apple%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22apple.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Microsoft%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22microsoft.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22AMD%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22amd.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Broadcom%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22broadcom.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Micron%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22micron.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Intel%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22intel.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Palantir%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22palantir.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Cisco%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22cisco.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Applied+Materials%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22appliedmaterials.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
   "aimode_searchqueries": "https://app.ahrefs.com/brand-radar/ai/cited-pages?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22NVIDIA%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22nvidia.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=googleAiModeKeywords&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Apple%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22apple.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Microsoft%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22microsoft.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22AMD%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22amd.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Broadcom%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22broadcom.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Micron%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22micron.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Intel%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22intel.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Palantir%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22palantir.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Cisco%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22cisco.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Applied+Materials%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22appliedmaterials.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
   "aimode_prompts": "https://app.ahrefs.com/brand-radar/ai/cited-pages?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22NVIDIA%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22nvidia.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=googleAiMode&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Apple%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22apple.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Microsoft%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22microsoft.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22AMD%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22amd.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Broadcom%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22broadcom.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Micron%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22micron.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Intel%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22intel.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Palantir%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22palantir.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Cisco%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22cisco.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Applied+Materials%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22appliedmaterials.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
   "chatgpt": "https://app.ahrefs.com/brand-radar/ai/cited-pages?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22NVIDIA%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22nvidia.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=chatgpt&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Apple%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22apple.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Microsoft%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22microsoft.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22AMD%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22amd.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Broadcom%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22broadcom.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Micron%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22micron.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Intel%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22intel.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Palantir%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22palantir.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Cisco%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22cisco.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Applied+Materials%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22appliedmaterials.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
   "perplexity": "https://app.ahrefs.com/brand-radar/ai/cited-pages?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22NVIDIA%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22nvidia.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=perplexity&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Apple%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22apple.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Microsoft%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22microsoft.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22AMD%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22amd.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Broadcom%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22broadcom.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Micron%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22micron.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Intel%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22intel.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Palantir%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22palantir.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Cisco%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22cisco.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Applied+Materials%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22appliedmaterials.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
   "gemini": "https://app.ahrefs.com/brand-radar/ai/cited-pages?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22NVIDIA%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22nvidia.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=gemini&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Apple%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22apple.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Microsoft%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22microsoft.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22AMD%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22amd.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Broadcom%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22broadcom.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Micron%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22micron.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Intel%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22intel.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Palantir%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22palantir.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Cisco%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22cisco.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Applied+Materials%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22appliedmaterials.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
   "copilot": "https://app.ahrefs.com/brand-radar/ai/cited-pages?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22NVIDIA%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22nvidia.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=copilot&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Apple%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22apple.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Microsoft%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22microsoft.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22AMD%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22amd.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Broadcom%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22broadcom.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Micron%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22micron.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Intel%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22intel.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Palantir%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22palantir.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Cisco%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22cisco.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Applied+Materials%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22appliedmaterials.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D"
  },
  "responses": {
   "aio_searchqueries": "https://app.ahrefs.com/brand-radar/ai/responses?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22NVIDIA%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22nvidia.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=googleAiOverviewsKeywords&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Apple%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22apple.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Microsoft%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22microsoft.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22AMD%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22amd.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Broadcom%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22broadcom.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Micron%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22micron.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Intel%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22intel.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Palantir%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22palantir.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Cisco%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22cisco.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Applied+Materials%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22appliedmaterials.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
   "aio_prompts": "https://app.ahrefs.com/brand-radar/ai/responses?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22NVIDIA%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22nvidia.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=googleAiOverviews&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Apple%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22apple.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Microsoft%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22microsoft.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22AMD%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22amd.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Broadcom%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22broadcom.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Micron%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22micron.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Intel%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22intel.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Palantir%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22palantir.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Cisco%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22cisco.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Applied+Materials%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22appliedmaterials.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
   "aimode_searchqueries": "https://app.ahrefs.com/brand-radar/ai/responses?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22NVIDIA%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22nvidia.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=googleAiModeKeywords&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Apple%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22apple.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Microsoft%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22microsoft.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22AMD%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22amd.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Broadcom%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22broadcom.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Micron%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22micron.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Intel%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22intel.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Palantir%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22palantir.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Cisco%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22cisco.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Applied+Materials%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22appliedmaterials.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
   "aimode_prompts": "https://app.ahrefs.com/brand-radar/ai/responses?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22NVIDIA%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22nvidia.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=googleAiMode&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Apple%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22apple.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Microsoft%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22microsoft.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22AMD%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22amd.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Broadcom%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22broadcom.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Micron%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22micron.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Intel%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22intel.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Palantir%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22palantir.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Cisco%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22cisco.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Applied+Materials%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22appliedmaterials.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
   "chatgpt": "https://app.ahrefs.com/brand-radar/ai/responses?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22NVIDIA%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22nvidia.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=chatgpt&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Apple%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22apple.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Microsoft%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22microsoft.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22AMD%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22amd.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Broadcom%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22broadcom.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Micron%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22micron.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Intel%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22intel.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Palantir%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22palantir.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Cisco%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22cisco.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Applied+Materials%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22appliedmaterials.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
   "perplexity": "https://app.ahrefs.com/brand-radar/ai/responses?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22NVIDIA%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22nvidia.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=perplexity&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Apple%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22apple.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Microsoft%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22microsoft.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22AMD%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22amd.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Broadcom%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22broadcom.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Micron%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22micron.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Intel%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22intel.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Palantir%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22palantir.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Cisco%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22cisco.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Applied+Materials%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22appliedmaterials.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
   "gemini": "https://app.ahrefs.com/brand-radar/ai/responses?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22NVIDIA%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22nvidia.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=gemini&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Apple%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22apple.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Microsoft%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22microsoft.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22AMD%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22amd.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Broadcom%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22broadcom.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Micron%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22micron.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Intel%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22intel.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Palantir%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22palantir.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Cisco%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22cisco.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Applied+Materials%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22appliedmaterials.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
   "copilot": "https://app.ahrefs.com/brand-radar/ai/responses?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22NVIDIA%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22nvidia.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=copilot&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Apple%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22apple.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Microsoft%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22microsoft.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22AMD%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22amd.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Broadcom%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22broadcom.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Micron%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22micron.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Intel%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22intel.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Palantir%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22palantir.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Cisco%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22cisco.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Applied+Materials%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22appliedmaterials.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D"
  }
 },
 "xlv": {
  "sector": "Health Care",
  "n_companies": 10,
  "overview": "https://app.ahrefs.com/brand-radar/overview?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Eli+Lilly%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22lilly.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Johnson+%26+Johnson%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22jnj.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22AbbVie%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22abbvie.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Merck%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22merck.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22UnitedHealth+Group%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22unitedhealthgroup.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Thermo+Fisher+Scientific%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22thermofisher.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Amgen%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22amgen.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Gilead+Sciences%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22gilead.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Abbott%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22abbott.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Pfizer%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22pfizer.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
  "cited_pages": {
   "all": "https://app.ahrefs.com/brand-radar/ai/cited-pages?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Eli+Lilly%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22lilly.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Johnson+%26+Johnson%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22jnj.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22AbbVie%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22abbvie.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Merck%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22merck.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22UnitedHealth+Group%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22unitedhealthgroup.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Thermo+Fisher+Scientific%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22thermofisher.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Amgen%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22amgen.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Gilead+Sciences%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22gilead.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Abbott%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22abbott.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Pfizer%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22pfizer.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
   "aio_searchqueries": "https://app.ahrefs.com/brand-radar/ai/cited-pages?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Eli+Lilly%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22lilly.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=googleAiOverviewsKeywords&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Johnson+%26+Johnson%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22jnj.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22AbbVie%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22abbvie.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Merck%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22merck.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22UnitedHealth+Group%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22unitedhealthgroup.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Thermo+Fisher+Scientific%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22thermofisher.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Amgen%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22amgen.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Gilead+Sciences%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22gilead.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Abbott%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22abbott.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Pfizer%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22pfizer.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
   "aio_prompts": "https://app.ahrefs.com/brand-radar/ai/cited-pages?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Eli+Lilly%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22lilly.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=googleAiOverviews&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Johnson+%26+Johnson%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22jnj.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22AbbVie%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22abbvie.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Merck%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22merck.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22UnitedHealth+Group%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22unitedhealthgroup.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Thermo+Fisher+Scientific%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22thermofisher.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Amgen%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22amgen.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Gilead+Sciences%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22gilead.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Abbott%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22abbott.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Pfizer%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22pfizer.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
   "aimode_searchqueries": "https://app.ahrefs.com/brand-radar/ai/cited-pages?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Eli+Lilly%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22lilly.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=googleAiModeKeywords&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Johnson+%26+Johnson%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22jnj.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22AbbVie%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22abbvie.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Merck%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22merck.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22UnitedHealth+Group%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22unitedhealthgroup.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Thermo+Fisher+Scientific%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22thermofisher.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Amgen%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22amgen.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Gilead+Sciences%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22gilead.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Abbott%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22abbott.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Pfizer%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22pfizer.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
   "aimode_prompts": "https://app.ahrefs.com/brand-radar/ai/cited-pages?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Eli+Lilly%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22lilly.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=googleAiMode&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Johnson+%26+Johnson%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22jnj.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22AbbVie%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22abbvie.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Merck%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22merck.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22UnitedHealth+Group%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22unitedhealthgroup.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Thermo+Fisher+Scientific%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22thermofisher.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Amgen%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22amgen.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Gilead+Sciences%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22gilead.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Abbott%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22abbott.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Pfizer%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22pfizer.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
   "chatgpt": "https://app.ahrefs.com/brand-radar/ai/cited-pages?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Eli+Lilly%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22lilly.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=chatgpt&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Johnson+%26+Johnson%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22jnj.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22AbbVie%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22abbvie.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Merck%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22merck.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22UnitedHealth+Group%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22unitedhealthgroup.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Thermo+Fisher+Scientific%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22thermofisher.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Amgen%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22amgen.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Gilead+Sciences%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22gilead.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Abbott%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22abbott.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Pfizer%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22pfizer.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
   "perplexity": "https://app.ahrefs.com/brand-radar/ai/cited-pages?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Eli+Lilly%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22lilly.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=perplexity&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Johnson+%26+Johnson%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22jnj.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22AbbVie%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22abbvie.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Merck%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22merck.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22UnitedHealth+Group%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22unitedhealthgroup.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Thermo+Fisher+Scientific%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22thermofisher.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Amgen%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22amgen.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Gilead+Sciences%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22gilead.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Abbott%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22abbott.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Pfizer%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22pfizer.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
   "gemini": "https://app.ahrefs.com/brand-radar/ai/cited-pages?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Eli+Lilly%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22lilly.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=gemini&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Johnson+%26+Johnson%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22jnj.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22AbbVie%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22abbvie.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Merck%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22merck.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22UnitedHealth+Group%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22unitedhealthgroup.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Thermo+Fisher+Scientific%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22thermofisher.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Amgen%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22amgen.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Gilead+Sciences%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22gilead.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Abbott%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22abbott.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Pfizer%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22pfizer.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
   "copilot": "https://app.ahrefs.com/brand-radar/ai/cited-pages?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Eli+Lilly%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22lilly.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=copilot&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Johnson+%26+Johnson%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22jnj.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22AbbVie%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22abbvie.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Merck%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22merck.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22UnitedHealth+Group%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22unitedhealthgroup.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Thermo+Fisher+Scientific%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22thermofisher.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Amgen%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22amgen.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Gilead+Sciences%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22gilead.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Abbott%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22abbott.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Pfizer%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22pfizer.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D"
  },
  "responses": {
   "aio_searchqueries": "https://app.ahrefs.com/brand-radar/ai/responses?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Eli+Lilly%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22lilly.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=googleAiOverviewsKeywords&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Johnson+%26+Johnson%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22jnj.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22AbbVie%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22abbvie.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Merck%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22merck.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22UnitedHealth+Group%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22unitedhealthgroup.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Thermo+Fisher+Scientific%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22thermofisher.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Amgen%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22amgen.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Gilead+Sciences%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22gilead.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Abbott%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22abbott.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Pfizer%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22pfizer.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
   "aio_prompts": "https://app.ahrefs.com/brand-radar/ai/responses?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Eli+Lilly%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22lilly.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=googleAiOverviews&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Johnson+%26+Johnson%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22jnj.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22AbbVie%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22abbvie.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Merck%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22merck.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22UnitedHealth+Group%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22unitedhealthgroup.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Thermo+Fisher+Scientific%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22thermofisher.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Amgen%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22amgen.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Gilead+Sciences%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22gilead.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Abbott%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22abbott.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Pfizer%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22pfizer.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
   "aimode_searchqueries": "https://app.ahrefs.com/brand-radar/ai/responses?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Eli+Lilly%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22lilly.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=googleAiModeKeywords&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Johnson+%26+Johnson%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22jnj.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22AbbVie%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22abbvie.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Merck%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22merck.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22UnitedHealth+Group%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22unitedhealthgroup.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Thermo+Fisher+Scientific%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22thermofisher.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Amgen%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22amgen.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Gilead+Sciences%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22gilead.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Abbott%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22abbott.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Pfizer%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22pfizer.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
   "aimode_prompts": "https://app.ahrefs.com/brand-radar/ai/responses?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Eli+Lilly%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22lilly.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=googleAiMode&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Johnson+%26+Johnson%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22jnj.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22AbbVie%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22abbvie.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Merck%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22merck.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22UnitedHealth+Group%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22unitedhealthgroup.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Thermo+Fisher+Scientific%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22thermofisher.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Amgen%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22amgen.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Gilead+Sciences%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22gilead.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Abbott%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22abbott.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Pfizer%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22pfizer.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
   "chatgpt": "https://app.ahrefs.com/brand-radar/ai/responses?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Eli+Lilly%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22lilly.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=chatgpt&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Johnson+%26+Johnson%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22jnj.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22AbbVie%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22abbvie.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Merck%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22merck.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22UnitedHealth+Group%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22unitedhealthgroup.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Thermo+Fisher+Scientific%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22thermofisher.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Amgen%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22amgen.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Gilead+Sciences%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22gilead.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Abbott%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22abbott.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Pfizer%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22pfizer.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
   "perplexity": "https://app.ahrefs.com/brand-radar/ai/responses?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Eli+Lilly%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22lilly.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=perplexity&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Johnson+%26+Johnson%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22jnj.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22AbbVie%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22abbvie.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Merck%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22merck.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22UnitedHealth+Group%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22unitedhealthgroup.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Thermo+Fisher+Scientific%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22thermofisher.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Amgen%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22amgen.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Gilead+Sciences%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22gilead.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Abbott%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22abbott.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Pfizer%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22pfizer.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
   "gemini": "https://app.ahrefs.com/brand-radar/ai/responses?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Eli+Lilly%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22lilly.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=gemini&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Johnson+%26+Johnson%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22jnj.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22AbbVie%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22abbvie.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Merck%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22merck.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22UnitedHealth+Group%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22unitedhealthgroup.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Thermo+Fisher+Scientific%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22thermofisher.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Amgen%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22amgen.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Gilead+Sciences%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22gilead.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Abbott%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22abbott.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Pfizer%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22pfizer.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
   "copilot": "https://app.ahrefs.com/brand-radar/ai/responses?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Eli+Lilly%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22lilly.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=copilot&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Johnson+%26+Johnson%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22jnj.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22AbbVie%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22abbvie.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Merck%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22merck.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22UnitedHealth+Group%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22unitedhealthgroup.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Thermo+Fisher+Scientific%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22thermofisher.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Amgen%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22amgen.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Gilead+Sciences%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22gilead.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Abbott%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22abbott.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Pfizer%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22pfizer.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D"
  }
 },
 "xlf": {
  "sector": "Financials",
  "n_companies": 10,
  "overview": "https://app.ahrefs.com/brand-radar/overview?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Berkshire+Hathaway%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22berkshirehathaway.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22JPMorgan+Chase%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22jpmorganchase.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Visa%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22visa.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Mastercard%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22mastercard.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Bank+of+America%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22bankofamerica.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Goldman+Sachs%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22goldmansachs.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Wells+Fargo%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22wellsfargo.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Morgan+Stanley%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22morganstanley.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Citigroup%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22citigroup.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22American+Express%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22americanexpress.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
  "cited_pages": {
   "all": "https://app.ahrefs.com/brand-radar/ai/cited-pages?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Berkshire+Hathaway%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22berkshirehathaway.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22JPMorgan+Chase%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22jpmorganchase.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Visa%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22visa.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Mastercard%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22mastercard.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Bank+of+America%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22bankofamerica.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Goldman+Sachs%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22goldmansachs.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Wells+Fargo%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22wellsfargo.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Morgan+Stanley%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22morganstanley.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Citigroup%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22citigroup.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22American+Express%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22americanexpress.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
   "aio_searchqueries": "https://app.ahrefs.com/brand-radar/ai/cited-pages?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Berkshire+Hathaway%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22berkshirehathaway.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=googleAiOverviewsKeywords&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22JPMorgan+Chase%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22jpmorganchase.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Visa%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22visa.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Mastercard%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22mastercard.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Bank+of+America%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22bankofamerica.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Goldman+Sachs%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22goldmansachs.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Wells+Fargo%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22wellsfargo.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Morgan+Stanley%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22morganstanley.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Citigroup%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22citigroup.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22American+Express%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22americanexpress.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
   "aio_prompts": "https://app.ahrefs.com/brand-radar/ai/cited-pages?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Berkshire+Hathaway%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22berkshirehathaway.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=googleAiOverviews&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22JPMorgan+Chase%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22jpmorganchase.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Visa%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22visa.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Mastercard%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22mastercard.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Bank+of+America%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22bankofamerica.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Goldman+Sachs%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22goldmansachs.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Wells+Fargo%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22wellsfargo.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Morgan+Stanley%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22morganstanley.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Citigroup%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22citigroup.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22American+Express%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22americanexpress.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
   "aimode_searchqueries": "https://app.ahrefs.com/brand-radar/ai/cited-pages?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Berkshire+Hathaway%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22berkshirehathaway.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=googleAiModeKeywords&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22JPMorgan+Chase%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22jpmorganchase.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Visa%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22visa.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Mastercard%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22mastercard.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Bank+of+America%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22bankofamerica.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Goldman+Sachs%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22goldmansachs.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Wells+Fargo%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22wellsfargo.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Morgan+Stanley%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22morganstanley.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Citigroup%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22citigroup.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22American+Express%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22americanexpress.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
   "aimode_prompts": "https://app.ahrefs.com/brand-radar/ai/cited-pages?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Berkshire+Hathaway%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22berkshirehathaway.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=googleAiMode&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22JPMorgan+Chase%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22jpmorganchase.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Visa%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22visa.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Mastercard%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22mastercard.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Bank+of+America%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22bankofamerica.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Goldman+Sachs%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22goldmansachs.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Wells+Fargo%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22wellsfargo.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Morgan+Stanley%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22morganstanley.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Citigroup%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22citigroup.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22American+Express%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22americanexpress.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
   "chatgpt": "https://app.ahrefs.com/brand-radar/ai/cited-pages?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Berkshire+Hathaway%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22berkshirehathaway.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=chatgpt&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22JPMorgan+Chase%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22jpmorganchase.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Visa%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22visa.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Mastercard%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22mastercard.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Bank+of+America%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22bankofamerica.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Goldman+Sachs%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22goldmansachs.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Wells+Fargo%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22wellsfargo.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Morgan+Stanley%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22morganstanley.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Citigroup%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22citigroup.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22American+Express%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22americanexpress.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
   "perplexity": "https://app.ahrefs.com/brand-radar/ai/cited-pages?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Berkshire+Hathaway%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22berkshirehathaway.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=perplexity&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22JPMorgan+Chase%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22jpmorganchase.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Visa%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22visa.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Mastercard%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22mastercard.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Bank+of+America%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22bankofamerica.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Goldman+Sachs%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22goldmansachs.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Wells+Fargo%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22wellsfargo.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Morgan+Stanley%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22morganstanley.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Citigroup%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22citigroup.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22American+Express%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22americanexpress.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
   "gemini": "https://app.ahrefs.com/brand-radar/ai/cited-pages?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Berkshire+Hathaway%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22berkshirehathaway.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=gemini&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22JPMorgan+Chase%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22jpmorganchase.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Visa%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22visa.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Mastercard%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22mastercard.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Bank+of+America%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22bankofamerica.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Goldman+Sachs%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22goldmansachs.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Wells+Fargo%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22wellsfargo.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Morgan+Stanley%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22morganstanley.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Citigroup%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22citigroup.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22American+Express%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22americanexpress.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
   "copilot": "https://app.ahrefs.com/brand-radar/ai/cited-pages?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Berkshire+Hathaway%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22berkshirehathaway.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=copilot&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22JPMorgan+Chase%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22jpmorganchase.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Visa%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22visa.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Mastercard%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22mastercard.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Bank+of+America%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22bankofamerica.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Goldman+Sachs%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22goldmansachs.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Wells+Fargo%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22wellsfargo.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Morgan+Stanley%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22morganstanley.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Citigroup%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22citigroup.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22American+Express%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22americanexpress.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D"
  },
  "responses": {
   "aio_searchqueries": "https://app.ahrefs.com/brand-radar/ai/responses?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Berkshire+Hathaway%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22berkshirehathaway.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=googleAiOverviewsKeywords&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22JPMorgan+Chase%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22jpmorganchase.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Visa%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22visa.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Mastercard%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22mastercard.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Bank+of+America%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22bankofamerica.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Goldman+Sachs%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22goldmansachs.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Wells+Fargo%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22wellsfargo.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Morgan+Stanley%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22morganstanley.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Citigroup%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22citigroup.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22American+Express%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22americanexpress.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
   "aio_prompts": "https://app.ahrefs.com/brand-radar/ai/responses?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Berkshire+Hathaway%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22berkshirehathaway.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=googleAiOverviews&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22JPMorgan+Chase%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22jpmorganchase.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Visa%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22visa.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Mastercard%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22mastercard.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Bank+of+America%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22bankofamerica.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Goldman+Sachs%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22goldmansachs.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Wells+Fargo%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22wellsfargo.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Morgan+Stanley%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22morganstanley.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Citigroup%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22citigroup.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22American+Express%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22americanexpress.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
   "aimode_searchqueries": "https://app.ahrefs.com/brand-radar/ai/responses?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Berkshire+Hathaway%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22berkshirehathaway.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=googleAiModeKeywords&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22JPMorgan+Chase%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22jpmorganchase.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Visa%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22visa.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Mastercard%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22mastercard.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Bank+of+America%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22bankofamerica.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Goldman+Sachs%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22goldmansachs.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Wells+Fargo%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22wellsfargo.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Morgan+Stanley%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22morganstanley.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Citigroup%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22citigroup.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22American+Express%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22americanexpress.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
   "aimode_prompts": "https://app.ahrefs.com/brand-radar/ai/responses?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Berkshire+Hathaway%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22berkshirehathaway.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=googleAiMode&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22JPMorgan+Chase%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22jpmorganchase.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Visa%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22visa.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Mastercard%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22mastercard.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Bank+of+America%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22bankofamerica.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Goldman+Sachs%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22goldmansachs.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Wells+Fargo%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22wellsfargo.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Morgan+Stanley%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22morganstanley.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Citigroup%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22citigroup.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22American+Express%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22americanexpress.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
   "chatgpt": "https://app.ahrefs.com/brand-radar/ai/responses?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Berkshire+Hathaway%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22berkshirehathaway.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=chatgpt&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22JPMorgan+Chase%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22jpmorganchase.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Visa%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22visa.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Mastercard%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22mastercard.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Bank+of+America%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22bankofamerica.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Goldman+Sachs%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22goldmansachs.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Wells+Fargo%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22wellsfargo.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Morgan+Stanley%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22morganstanley.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Citigroup%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22citigroup.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22American+Express%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22americanexpress.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
   "perplexity": "https://app.ahrefs.com/brand-radar/ai/responses?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Berkshire+Hathaway%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22berkshirehathaway.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=perplexity&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22JPMorgan+Chase%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22jpmorganchase.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Visa%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22visa.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Mastercard%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22mastercard.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Bank+of+America%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22bankofamerica.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Goldman+Sachs%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22goldmansachs.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Wells+Fargo%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22wellsfargo.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Morgan+Stanley%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22morganstanley.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Citigroup%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22citigroup.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22American+Express%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22americanexpress.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
   "gemini": "https://app.ahrefs.com/brand-radar/ai/responses?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Berkshire+Hathaway%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22berkshirehathaway.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=gemini&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22JPMorgan+Chase%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22jpmorganchase.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Visa%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22visa.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Mastercard%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22mastercard.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Bank+of+America%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22bankofamerica.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Goldman+Sachs%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22goldmansachs.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Wells+Fargo%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22wellsfargo.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Morgan+Stanley%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22morganstanley.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Citigroup%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22citigroup.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22American+Express%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22americanexpress.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
   "copilot": "https://app.ahrefs.com/brand-radar/ai/responses?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Berkshire+Hathaway%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22berkshirehathaway.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=copilot&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22JPMorgan+Chase%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22jpmorganchase.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Visa%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22visa.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Mastercard%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22mastercard.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Bank+of+America%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22bankofamerica.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Goldman+Sachs%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22goldmansachs.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Wells+Fargo%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22wellsfargo.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Morgan+Stanley%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22morganstanley.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Citigroup%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22citigroup.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22American+Express%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22americanexpress.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D"
  }
 },
 "xly": {
  "sector": "Consumer Discretionary",
  "n_companies": 10,
  "overview": "https://app.ahrefs.com/brand-radar/overview?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Amazon%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22amazon.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Tesla%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22tesla.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Home+Depot%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22homedepot.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22McDonald%27s%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22mcdonalds.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22TJX+Companies%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22tjx.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Booking+Holdings%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22bookingholdings.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Lowe%27s%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22lowes.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Starbucks%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22starbucks.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Marriott%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22marriott.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22DoorDash%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22doordash.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
  "cited_pages": {
   "all": "https://app.ahrefs.com/brand-radar/ai/cited-pages?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Amazon%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22amazon.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Tesla%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22tesla.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Home+Depot%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22homedepot.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22McDonald%27s%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22mcdonalds.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22TJX+Companies%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22tjx.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Booking+Holdings%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22bookingholdings.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Lowe%27s%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22lowes.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Starbucks%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22starbucks.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Marriott%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22marriott.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22DoorDash%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22doordash.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
   "aio_searchqueries": "https://app.ahrefs.com/brand-radar/ai/cited-pages?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Amazon%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22amazon.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=googleAiOverviewsKeywords&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Tesla%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22tesla.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Home+Depot%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22homedepot.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22McDonald%27s%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22mcdonalds.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22TJX+Companies%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22tjx.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Booking+Holdings%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22bookingholdings.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Lowe%27s%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22lowes.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Starbucks%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22starbucks.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Marriott%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22marriott.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22DoorDash%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22doordash.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
   "aio_prompts": "https://app.ahrefs.com/brand-radar/ai/cited-pages?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Amazon%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22amazon.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=googleAiOverviews&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Tesla%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22tesla.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Home+Depot%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22homedepot.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22McDonald%27s%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22mcdonalds.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22TJX+Companies%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22tjx.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Booking+Holdings%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22bookingholdings.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Lowe%27s%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22lowes.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Starbucks%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22starbucks.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Marriott%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22marriott.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22DoorDash%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22doordash.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
   "aimode_searchqueries": "https://app.ahrefs.com/brand-radar/ai/cited-pages?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Amazon%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22amazon.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=googleAiModeKeywords&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Tesla%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22tesla.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Home+Depot%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22homedepot.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22McDonald%27s%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22mcdonalds.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22TJX+Companies%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22tjx.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Booking+Holdings%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22bookingholdings.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Lowe%27s%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22lowes.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Starbucks%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22starbucks.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Marriott%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22marriott.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22DoorDash%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22doordash.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
   "aimode_prompts": "https://app.ahrefs.com/brand-radar/ai/cited-pages?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Amazon%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22amazon.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=googleAiMode&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Tesla%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22tesla.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Home+Depot%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22homedepot.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22McDonald%27s%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22mcdonalds.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22TJX+Companies%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22tjx.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Booking+Holdings%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22bookingholdings.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Lowe%27s%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22lowes.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Starbucks%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22starbucks.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Marriott%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22marriott.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22DoorDash%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22doordash.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
   "chatgpt": "https://app.ahrefs.com/brand-radar/ai/cited-pages?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Amazon%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22amazon.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=chatgpt&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Tesla%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22tesla.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Home+Depot%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22homedepot.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22McDonald%27s%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22mcdonalds.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22TJX+Companies%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22tjx.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Booking+Holdings%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22bookingholdings.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Lowe%27s%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22lowes.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Starbucks%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22starbucks.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Marriott%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22marriott.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22DoorDash%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22doordash.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
   "perplexity": "https://app.ahrefs.com/brand-radar/ai/cited-pages?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Amazon%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22amazon.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=perplexity&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Tesla%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22tesla.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Home+Depot%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22homedepot.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22McDonald%27s%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22mcdonalds.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22TJX+Companies%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22tjx.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Booking+Holdings%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22bookingholdings.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Lowe%27s%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22lowes.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Starbucks%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22starbucks.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Marriott%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22marriott.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22DoorDash%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22doordash.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
   "gemini": "https://app.ahrefs.com/brand-radar/ai/cited-pages?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Amazon%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22amazon.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=gemini&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Tesla%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22tesla.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Home+Depot%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22homedepot.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22McDonald%27s%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22mcdonalds.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22TJX+Companies%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22tjx.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Booking+Holdings%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22bookingholdings.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Lowe%27s%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22lowes.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Starbucks%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22starbucks.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Marriott%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22marriott.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22DoorDash%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22doordash.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
   "copilot": "https://app.ahrefs.com/brand-radar/ai/cited-pages?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Amazon%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22amazon.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=copilot&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Tesla%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22tesla.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Home+Depot%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22homedepot.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22McDonald%27s%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22mcdonalds.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22TJX+Companies%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22tjx.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Booking+Holdings%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22bookingholdings.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Lowe%27s%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22lowes.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Starbucks%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22starbucks.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Marriott%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22marriott.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22DoorDash%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22doordash.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D"
  },
  "responses": {
   "aio_searchqueries": "https://app.ahrefs.com/brand-radar/ai/responses?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Amazon%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22amazon.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=googleAiOverviewsKeywords&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Tesla%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22tesla.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Home+Depot%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22homedepot.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22McDonald%27s%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22mcdonalds.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22TJX+Companies%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22tjx.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Booking+Holdings%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22bookingholdings.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Lowe%27s%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22lowes.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Starbucks%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22starbucks.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Marriott%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22marriott.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22DoorDash%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22doordash.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
   "aio_prompts": "https://app.ahrefs.com/brand-radar/ai/responses?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Amazon%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22amazon.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=googleAiOverviews&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Tesla%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22tesla.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Home+Depot%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22homedepot.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22McDonald%27s%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22mcdonalds.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22TJX+Companies%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22tjx.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Booking+Holdings%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22bookingholdings.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Lowe%27s%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22lowes.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Starbucks%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22starbucks.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Marriott%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22marriott.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22DoorDash%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22doordash.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
   "aimode_searchqueries": "https://app.ahrefs.com/brand-radar/ai/responses?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Amazon%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22amazon.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=googleAiModeKeywords&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Tesla%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22tesla.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Home+Depot%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22homedepot.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22McDonald%27s%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22mcdonalds.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22TJX+Companies%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22tjx.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Booking+Holdings%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22bookingholdings.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Lowe%27s%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22lowes.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Starbucks%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22starbucks.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Marriott%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22marriott.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22DoorDash%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22doordash.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
   "aimode_prompts": "https://app.ahrefs.com/brand-radar/ai/responses?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Amazon%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22amazon.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=googleAiMode&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Tesla%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22tesla.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Home+Depot%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22homedepot.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22McDonald%27s%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22mcdonalds.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22TJX+Companies%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22tjx.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Booking+Holdings%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22bookingholdings.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Lowe%27s%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22lowes.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Starbucks%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22starbucks.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Marriott%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22marriott.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22DoorDash%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22doordash.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
   "chatgpt": "https://app.ahrefs.com/brand-radar/ai/responses?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Amazon%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22amazon.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=chatgpt&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Tesla%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22tesla.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Home+Depot%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22homedepot.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22McDonald%27s%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22mcdonalds.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22TJX+Companies%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22tjx.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Booking+Holdings%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22bookingholdings.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Lowe%27s%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22lowes.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Starbucks%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22starbucks.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Marriott%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22marriott.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22DoorDash%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22doordash.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
   "perplexity": "https://app.ahrefs.com/brand-radar/ai/responses?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Amazon%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22amazon.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=perplexity&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Tesla%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22tesla.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Home+Depot%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22homedepot.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22McDonald%27s%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22mcdonalds.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22TJX+Companies%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22tjx.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Booking+Holdings%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22bookingholdings.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Lowe%27s%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22lowes.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Starbucks%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22starbucks.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Marriott%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22marriott.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22DoorDash%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22doordash.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
   "gemini": "https://app.ahrefs.com/brand-radar/ai/responses?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Amazon%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22amazon.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=gemini&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Tesla%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22tesla.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Home+Depot%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22homedepot.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22McDonald%27s%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22mcdonalds.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22TJX+Companies%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22tjx.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Booking+Holdings%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22bookingholdings.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Lowe%27s%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22lowes.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Starbucks%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22starbucks.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Marriott%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22marriott.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22DoorDash%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22doordash.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
   "copilot": "https://app.ahrefs.com/brand-radar/ai/responses?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Amazon%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22amazon.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=copilot&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Tesla%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22tesla.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Home+Depot%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22homedepot.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22McDonald%27s%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22mcdonalds.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22TJX+Companies%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22tjx.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Booking+Holdings%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22bookingholdings.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Lowe%27s%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22lowes.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Starbucks%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22starbucks.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Marriott%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22marriott.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22DoorDash%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22doordash.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D"
  }
 },
 "xlc": {
  "sector": "Communication Services",
  "n_companies": 9,
  "overview": "https://app.ahrefs.com/brand-radar/overview?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Meta%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22meta.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Alphabet%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22abc.xyz%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Disney%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22thewaltdisneycompany.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Take-Two+Interactive%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22take2games.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Netflix%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22netflix.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22AppLovin%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22applovin.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22AT%26T%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22att.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Comcast%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22comcast.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22T-Mobile%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22t-mobile.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
  "cited_pages": {
   "all": "https://app.ahrefs.com/brand-radar/ai/cited-pages?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Meta%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22meta.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Alphabet%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22abc.xyz%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Disney%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22thewaltdisneycompany.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Take-Two+Interactive%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22take2games.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Netflix%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22netflix.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22AppLovin%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22applovin.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22AT%26T%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22att.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Comcast%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22comcast.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22T-Mobile%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22t-mobile.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
   "aio_searchqueries": "https://app.ahrefs.com/brand-radar/ai/cited-pages?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Meta%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22meta.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=googleAiOverviewsKeywords&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Alphabet%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22abc.xyz%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Disney%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22thewaltdisneycompany.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Take-Two+Interactive%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22take2games.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Netflix%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22netflix.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22AppLovin%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22applovin.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22AT%26T%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22att.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Comcast%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22comcast.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22T-Mobile%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22t-mobile.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
   "aio_prompts": "https://app.ahrefs.com/brand-radar/ai/cited-pages?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Meta%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22meta.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=googleAiOverviews&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Alphabet%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22abc.xyz%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Disney%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22thewaltdisneycompany.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Take-Two+Interactive%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22take2games.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Netflix%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22netflix.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22AppLovin%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22applovin.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22AT%26T%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22att.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Comcast%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22comcast.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22T-Mobile%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22t-mobile.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
   "aimode_searchqueries": "https://app.ahrefs.com/brand-radar/ai/cited-pages?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Meta%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22meta.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=googleAiModeKeywords&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Alphabet%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22abc.xyz%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Disney%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22thewaltdisneycompany.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Take-Two+Interactive%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22take2games.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Netflix%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22netflix.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22AppLovin%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22applovin.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22AT%26T%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22att.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Comcast%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22comcast.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22T-Mobile%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22t-mobile.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
   "aimode_prompts": "https://app.ahrefs.com/brand-radar/ai/cited-pages?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Meta%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22meta.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=googleAiMode&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Alphabet%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22abc.xyz%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Disney%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22thewaltdisneycompany.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Take-Two+Interactive%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22take2games.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Netflix%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22netflix.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22AppLovin%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22applovin.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22AT%26T%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22att.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Comcast%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22comcast.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22T-Mobile%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22t-mobile.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
   "chatgpt": "https://app.ahrefs.com/brand-radar/ai/cited-pages?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Meta%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22meta.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=chatgpt&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Alphabet%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22abc.xyz%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Disney%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22thewaltdisneycompany.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Take-Two+Interactive%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22take2games.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Netflix%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22netflix.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22AppLovin%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22applovin.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22AT%26T%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22att.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Comcast%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22comcast.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22T-Mobile%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22t-mobile.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
   "perplexity": "https://app.ahrefs.com/brand-radar/ai/cited-pages?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Meta%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22meta.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=perplexity&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Alphabet%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22abc.xyz%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Disney%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22thewaltdisneycompany.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Take-Two+Interactive%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22take2games.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Netflix%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22netflix.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22AppLovin%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22applovin.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22AT%26T%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22att.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Comcast%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22comcast.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22T-Mobile%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22t-mobile.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
   "gemini": "https://app.ahrefs.com/brand-radar/ai/cited-pages?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Meta%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22meta.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=gemini&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Alphabet%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22abc.xyz%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Disney%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22thewaltdisneycompany.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Take-Two+Interactive%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22take2games.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Netflix%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22netflix.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22AppLovin%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22applovin.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22AT%26T%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22att.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Comcast%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22comcast.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22T-Mobile%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22t-mobile.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
   "copilot": "https://app.ahrefs.com/brand-radar/ai/cited-pages?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Meta%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22meta.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=copilot&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Alphabet%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22abc.xyz%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Disney%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22thewaltdisneycompany.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Take-Two+Interactive%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22take2games.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Netflix%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22netflix.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22AppLovin%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22applovin.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22AT%26T%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22att.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Comcast%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22comcast.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22T-Mobile%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22t-mobile.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D"
  },
  "responses": {
   "aio_searchqueries": "https://app.ahrefs.com/brand-radar/ai/responses?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Meta%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22meta.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=googleAiOverviewsKeywords&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Alphabet%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22abc.xyz%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Disney%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22thewaltdisneycompany.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Take-Two+Interactive%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22take2games.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Netflix%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22netflix.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22AppLovin%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22applovin.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22AT%26T%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22att.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Comcast%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22comcast.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22T-Mobile%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22t-mobile.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
   "aio_prompts": "https://app.ahrefs.com/brand-radar/ai/responses?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Meta%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22meta.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=googleAiOverviews&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Alphabet%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22abc.xyz%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Disney%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22thewaltdisneycompany.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Take-Two+Interactive%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22take2games.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Netflix%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22netflix.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22AppLovin%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22applovin.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22AT%26T%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22att.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Comcast%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22comcast.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22T-Mobile%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22t-mobile.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
   "aimode_searchqueries": "https://app.ahrefs.com/brand-radar/ai/responses?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Meta%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22meta.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=googleAiModeKeywords&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Alphabet%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22abc.xyz%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Disney%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22thewaltdisneycompany.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Take-Two+Interactive%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22take2games.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Netflix%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22netflix.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22AppLovin%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22applovin.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22AT%26T%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22att.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Comcast%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22comcast.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22T-Mobile%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22t-mobile.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
   "aimode_prompts": "https://app.ahrefs.com/brand-radar/ai/responses?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Meta%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22meta.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=googleAiMode&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Alphabet%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22abc.xyz%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Disney%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22thewaltdisneycompany.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Take-Two+Interactive%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22take2games.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Netflix%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22netflix.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22AppLovin%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22applovin.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22AT%26T%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22att.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Comcast%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22comcast.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22T-Mobile%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22t-mobile.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
   "chatgpt": "https://app.ahrefs.com/brand-radar/ai/responses?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Meta%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22meta.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=chatgpt&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Alphabet%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22abc.xyz%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Disney%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22thewaltdisneycompany.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Take-Two+Interactive%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22take2games.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Netflix%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22netflix.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22AppLovin%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22applovin.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22AT%26T%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22att.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Comcast%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22comcast.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22T-Mobile%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22t-mobile.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
   "perplexity": "https://app.ahrefs.com/brand-radar/ai/responses?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Meta%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22meta.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=perplexity&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Alphabet%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22abc.xyz%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Disney%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22thewaltdisneycompany.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Take-Two+Interactive%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22take2games.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Netflix%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22netflix.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22AppLovin%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22applovin.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22AT%26T%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22att.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Comcast%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22comcast.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22T-Mobile%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22t-mobile.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
   "gemini": "https://app.ahrefs.com/brand-radar/ai/responses?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Meta%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22meta.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=gemini&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Alphabet%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22abc.xyz%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Disney%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22thewaltdisneycompany.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Take-Two+Interactive%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22take2games.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Netflix%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22netflix.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22AppLovin%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22applovin.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22AT%26T%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22att.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Comcast%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22comcast.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22T-Mobile%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22t-mobile.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
   "copilot": "https://app.ahrefs.com/brand-radar/ai/responses?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Meta%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22meta.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=copilot&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Alphabet%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22abc.xyz%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Disney%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22thewaltdisneycompany.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Take-Two+Interactive%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22take2games.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Netflix%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22netflix.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22AppLovin%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22applovin.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22AT%26T%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22att.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Comcast%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22comcast.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22T-Mobile%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22t-mobile.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D"
  }
 },
 "xli": {
  "sector": "Industrials",
  "n_companies": 10,
  "overview": "https://app.ahrefs.com/brand-radar/overview?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Caterpillar%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22caterpillar.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22GE+Aerospace%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22geaerospace.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22GE+Vernova%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22gevernova.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22RTX%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22rtx.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Eaton%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22eaton.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Union+Pacific%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22up.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22John+Deere%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22deere.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Boeing%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22boeing.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Uber%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22uber.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Parker+Hannifin%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22parker.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
  "cited_pages": {
   "all": "https://app.ahrefs.com/brand-radar/ai/cited-pages?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Caterpillar%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22caterpillar.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22GE+Aerospace%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22geaerospace.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22GE+Vernova%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22gevernova.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22RTX%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22rtx.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Eaton%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22eaton.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Union+Pacific%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22up.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22John+Deere%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22deere.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Boeing%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22boeing.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Uber%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22uber.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Parker+Hannifin%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22parker.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
   "aio_searchqueries": "https://app.ahrefs.com/brand-radar/ai/cited-pages?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Caterpillar%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22caterpillar.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=googleAiOverviewsKeywords&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22GE+Aerospace%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22geaerospace.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22GE+Vernova%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22gevernova.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22RTX%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22rtx.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Eaton%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22eaton.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Union+Pacific%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22up.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22John+Deere%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22deere.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Boeing%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22boeing.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Uber%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22uber.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Parker+Hannifin%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22parker.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
   "aio_prompts": "https://app.ahrefs.com/brand-radar/ai/cited-pages?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Caterpillar%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22caterpillar.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=googleAiOverviews&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22GE+Aerospace%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22geaerospace.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22GE+Vernova%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22gevernova.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22RTX%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22rtx.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Eaton%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22eaton.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Union+Pacific%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22up.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22John+Deere%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22deere.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Boeing%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22boeing.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Uber%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22uber.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Parker+Hannifin%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22parker.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
   "aimode_searchqueries": "https://app.ahrefs.com/brand-radar/ai/cited-pages?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Caterpillar%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22caterpillar.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=googleAiModeKeywords&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22GE+Aerospace%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22geaerospace.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22GE+Vernova%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22gevernova.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22RTX%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22rtx.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Eaton%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22eaton.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Union+Pacific%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22up.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22John+Deere%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22deere.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Boeing%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22boeing.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Uber%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22uber.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Parker+Hannifin%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22parker.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
   "aimode_prompts": "https://app.ahrefs.com/brand-radar/ai/cited-pages?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Caterpillar%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22caterpillar.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=googleAiMode&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22GE+Aerospace%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22geaerospace.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22GE+Vernova%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22gevernova.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22RTX%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22rtx.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Eaton%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22eaton.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Union+Pacific%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22up.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22John+Deere%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22deere.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Boeing%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22boeing.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Uber%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22uber.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Parker+Hannifin%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22parker.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
   "chatgpt": "https://app.ahrefs.com/brand-radar/ai/cited-pages?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Caterpillar%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22caterpillar.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=chatgpt&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22GE+Aerospace%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22geaerospace.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22GE+Vernova%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22gevernova.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22RTX%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22rtx.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Eaton%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22eaton.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Union+Pacific%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22up.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22John+Deere%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22deere.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Boeing%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22boeing.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Uber%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22uber.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Parker+Hannifin%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22parker.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
   "perplexity": "https://app.ahrefs.com/brand-radar/ai/cited-pages?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Caterpillar%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22caterpillar.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=perplexity&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22GE+Aerospace%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22geaerospace.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22GE+Vernova%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22gevernova.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22RTX%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22rtx.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Eaton%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22eaton.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Union+Pacific%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22up.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22John+Deere%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22deere.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Boeing%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22boeing.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Uber%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22uber.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Parker+Hannifin%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22parker.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
   "gemini": "https://app.ahrefs.com/brand-radar/ai/cited-pages?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Caterpillar%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22caterpillar.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=gemini&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22GE+Aerospace%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22geaerospace.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22GE+Vernova%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22gevernova.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22RTX%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22rtx.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Eaton%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22eaton.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Union+Pacific%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22up.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22John+Deere%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22deere.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Boeing%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22boeing.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Uber%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22uber.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Parker+Hannifin%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22parker.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
   "copilot": "https://app.ahrefs.com/brand-radar/ai/cited-pages?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Caterpillar%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22caterpillar.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=copilot&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22GE+Aerospace%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22geaerospace.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22GE+Vernova%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22gevernova.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22RTX%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22rtx.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Eaton%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22eaton.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Union+Pacific%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22up.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22John+Deere%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22deere.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Boeing%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22boeing.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Uber%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22uber.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Parker+Hannifin%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22parker.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D"
  },
  "responses": {
   "aio_searchqueries": "https://app.ahrefs.com/brand-radar/ai/responses?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Caterpillar%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22caterpillar.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=googleAiOverviewsKeywords&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22GE+Aerospace%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22geaerospace.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22GE+Vernova%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22gevernova.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22RTX%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22rtx.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Eaton%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22eaton.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Union+Pacific%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22up.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22John+Deere%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22deere.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Boeing%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22boeing.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Uber%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22uber.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Parker+Hannifin%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22parker.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
   "aio_prompts": "https://app.ahrefs.com/brand-radar/ai/responses?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Caterpillar%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22caterpillar.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=googleAiOverviews&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22GE+Aerospace%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22geaerospace.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22GE+Vernova%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22gevernova.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22RTX%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22rtx.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Eaton%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22eaton.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Union+Pacific%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22up.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22John+Deere%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22deere.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Boeing%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22boeing.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Uber%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22uber.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Parker+Hannifin%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22parker.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
   "aimode_searchqueries": "https://app.ahrefs.com/brand-radar/ai/responses?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Caterpillar%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22caterpillar.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=googleAiModeKeywords&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22GE+Aerospace%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22geaerospace.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22GE+Vernova%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22gevernova.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22RTX%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22rtx.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Eaton%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22eaton.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Union+Pacific%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22up.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22John+Deere%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22deere.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Boeing%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22boeing.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Uber%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22uber.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Parker+Hannifin%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22parker.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
   "aimode_prompts": "https://app.ahrefs.com/brand-radar/ai/responses?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Caterpillar%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22caterpillar.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=googleAiMode&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22GE+Aerospace%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22geaerospace.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22GE+Vernova%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22gevernova.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22RTX%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22rtx.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Eaton%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22eaton.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Union+Pacific%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22up.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22John+Deere%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22deere.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Boeing%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22boeing.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Uber%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22uber.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Parker+Hannifin%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22parker.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
   "chatgpt": "https://app.ahrefs.com/brand-radar/ai/responses?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Caterpillar%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22caterpillar.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=chatgpt&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22GE+Aerospace%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22geaerospace.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22GE+Vernova%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22gevernova.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22RTX%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22rtx.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Eaton%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22eaton.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Union+Pacific%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22up.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22John+Deere%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22deere.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Boeing%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22boeing.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Uber%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22uber.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Parker+Hannifin%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22parker.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
   "perplexity": "https://app.ahrefs.com/brand-radar/ai/responses?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Caterpillar%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22caterpillar.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=perplexity&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22GE+Aerospace%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22geaerospace.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22GE+Vernova%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22gevernova.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22RTX%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22rtx.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Eaton%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22eaton.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Union+Pacific%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22up.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22John+Deere%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22deere.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Boeing%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22boeing.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Uber%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22uber.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Parker+Hannifin%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22parker.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
   "gemini": "https://app.ahrefs.com/brand-radar/ai/responses?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Caterpillar%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22caterpillar.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=gemini&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22GE+Aerospace%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22geaerospace.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22GE+Vernova%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22gevernova.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22RTX%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22rtx.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Eaton%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22eaton.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Union+Pacific%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22up.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22John+Deere%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22deere.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Boeing%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22boeing.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Uber%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22uber.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Parker+Hannifin%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22parker.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
   "copilot": "https://app.ahrefs.com/brand-radar/ai/responses?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Caterpillar%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22caterpillar.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=copilot&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22GE+Aerospace%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22geaerospace.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22GE+Vernova%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22gevernova.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22RTX%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22rtx.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Eaton%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22eaton.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Union+Pacific%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22up.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22John+Deere%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22deere.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Boeing%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22boeing.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Uber%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22uber.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Parker+Hannifin%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22parker.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D"
  }
 },
 "xlp": {
  "sector": "Consumer Staples",
  "n_companies": 10,
  "overview": "https://app.ahrefs.com/brand-radar/overview?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Walmart%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22walmart.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Costco%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22costco.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Procter+%26+Gamble%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22pg.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Coca-Cola%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22coca-colacompany.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Philip+Morris+International%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22pmi.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Altria%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22altria.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Colgate-Palmolive%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22colgatepalmolive.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Target%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22target.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Mondelez%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22mondelezinternational.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22PepsiCo%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22pepsico.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
  "cited_pages": {
   "all": "https://app.ahrefs.com/brand-radar/ai/cited-pages?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Walmart%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22walmart.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Costco%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22costco.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Procter+%26+Gamble%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22pg.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Coca-Cola%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22coca-colacompany.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Philip+Morris+International%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22pmi.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Altria%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22altria.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Colgate-Palmolive%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22colgatepalmolive.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Target%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22target.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Mondelez%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22mondelezinternational.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22PepsiCo%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22pepsico.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
   "aio_searchqueries": "https://app.ahrefs.com/brand-radar/ai/cited-pages?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Walmart%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22walmart.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=googleAiOverviewsKeywords&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Costco%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22costco.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Procter+%26+Gamble%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22pg.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Coca-Cola%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22coca-colacompany.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Philip+Morris+International%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22pmi.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Altria%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22altria.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Colgate-Palmolive%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22colgatepalmolive.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Target%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22target.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Mondelez%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22mondelezinternational.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22PepsiCo%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22pepsico.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
   "aio_prompts": "https://app.ahrefs.com/brand-radar/ai/cited-pages?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Walmart%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22walmart.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=googleAiOverviews&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Costco%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22costco.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Procter+%26+Gamble%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22pg.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Coca-Cola%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22coca-colacompany.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Philip+Morris+International%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22pmi.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Altria%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22altria.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Colgate-Palmolive%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22colgatepalmolive.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Target%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22target.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Mondelez%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22mondelezinternational.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22PepsiCo%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22pepsico.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
   "aimode_searchqueries": "https://app.ahrefs.com/brand-radar/ai/cited-pages?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Walmart%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22walmart.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=googleAiModeKeywords&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Costco%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22costco.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Procter+%26+Gamble%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22pg.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Coca-Cola%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22coca-colacompany.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Philip+Morris+International%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22pmi.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Altria%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22altria.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Colgate-Palmolive%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22colgatepalmolive.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Target%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22target.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Mondelez%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22mondelezinternational.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22PepsiCo%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22pepsico.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
   "aimode_prompts": "https://app.ahrefs.com/brand-radar/ai/cited-pages?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Walmart%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22walmart.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=googleAiMode&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Costco%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22costco.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Procter+%26+Gamble%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22pg.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Coca-Cola%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22coca-colacompany.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Philip+Morris+International%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22pmi.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Altria%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22altria.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Colgate-Palmolive%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22colgatepalmolive.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Target%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22target.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Mondelez%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22mondelezinternational.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22PepsiCo%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22pepsico.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
   "chatgpt": "https://app.ahrefs.com/brand-radar/ai/cited-pages?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Walmart%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22walmart.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=chatgpt&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Costco%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22costco.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Procter+%26+Gamble%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22pg.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Coca-Cola%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22coca-colacompany.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Philip+Morris+International%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22pmi.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Altria%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22altria.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Colgate-Palmolive%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22colgatepalmolive.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Target%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22target.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Mondelez%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22mondelezinternational.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22PepsiCo%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22pepsico.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
   "perplexity": "https://app.ahrefs.com/brand-radar/ai/cited-pages?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Walmart%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22walmart.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=perplexity&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Costco%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22costco.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Procter+%26+Gamble%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22pg.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Coca-Cola%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22coca-colacompany.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Philip+Morris+International%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22pmi.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Altria%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22altria.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Colgate-Palmolive%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22colgatepalmolive.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Target%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22target.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Mondelez%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22mondelezinternational.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22PepsiCo%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22pepsico.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
   "gemini": "https://app.ahrefs.com/brand-radar/ai/cited-pages?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Walmart%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22walmart.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=gemini&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Costco%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22costco.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Procter+%26+Gamble%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22pg.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Coca-Cola%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22coca-colacompany.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Philip+Morris+International%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22pmi.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Altria%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22altria.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Colgate-Palmolive%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22colgatepalmolive.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Target%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22target.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Mondelez%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22mondelezinternational.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22PepsiCo%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22pepsico.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
   "copilot": "https://app.ahrefs.com/brand-radar/ai/cited-pages?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Walmart%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22walmart.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=copilot&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Costco%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22costco.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Procter+%26+Gamble%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22pg.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Coca-Cola%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22coca-colacompany.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Philip+Morris+International%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22pmi.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Altria%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22altria.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Colgate-Palmolive%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22colgatepalmolive.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Target%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22target.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Mondelez%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22mondelezinternational.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22PepsiCo%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22pepsico.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D"
  },
  "responses": {
   "aio_searchqueries": "https://app.ahrefs.com/brand-radar/ai/responses?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Walmart%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22walmart.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=googleAiOverviewsKeywords&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Costco%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22costco.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Procter+%26+Gamble%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22pg.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Coca-Cola%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22coca-colacompany.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Philip+Morris+International%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22pmi.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Altria%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22altria.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Colgate-Palmolive%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22colgatepalmolive.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Target%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22target.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Mondelez%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22mondelezinternational.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22PepsiCo%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22pepsico.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
   "aio_prompts": "https://app.ahrefs.com/brand-radar/ai/responses?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Walmart%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22walmart.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=googleAiOverviews&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Costco%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22costco.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Procter+%26+Gamble%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22pg.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Coca-Cola%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22coca-colacompany.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Philip+Morris+International%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22pmi.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Altria%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22altria.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Colgate-Palmolive%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22colgatepalmolive.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Target%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22target.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Mondelez%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22mondelezinternational.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22PepsiCo%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22pepsico.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
   "aimode_searchqueries": "https://app.ahrefs.com/brand-radar/ai/responses?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Walmart%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22walmart.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=googleAiModeKeywords&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Costco%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22costco.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Procter+%26+Gamble%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22pg.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Coca-Cola%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22coca-colacompany.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Philip+Morris+International%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22pmi.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Altria%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22altria.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Colgate-Palmolive%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22colgatepalmolive.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Target%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22target.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Mondelez%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22mondelezinternational.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22PepsiCo%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22pepsico.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
   "aimode_prompts": "https://app.ahrefs.com/brand-radar/ai/responses?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Walmart%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22walmart.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=googleAiMode&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Costco%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22costco.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Procter+%26+Gamble%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22pg.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Coca-Cola%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22coca-colacompany.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Philip+Morris+International%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22pmi.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Altria%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22altria.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Colgate-Palmolive%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22colgatepalmolive.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Target%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22target.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Mondelez%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22mondelezinternational.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22PepsiCo%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22pepsico.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
   "chatgpt": "https://app.ahrefs.com/brand-radar/ai/responses?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Walmart%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22walmart.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=chatgpt&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Costco%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22costco.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Procter+%26+Gamble%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22pg.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Coca-Cola%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22coca-colacompany.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Philip+Morris+International%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22pmi.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Altria%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22altria.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Colgate-Palmolive%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22colgatepalmolive.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Target%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22target.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Mondelez%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22mondelezinternational.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22PepsiCo%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22pepsico.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
   "perplexity": "https://app.ahrefs.com/brand-radar/ai/responses?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Walmart%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22walmart.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=perplexity&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Costco%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22costco.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Procter+%26+Gamble%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22pg.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Coca-Cola%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22coca-colacompany.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Philip+Morris+International%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22pmi.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Altria%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22altria.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Colgate-Palmolive%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22colgatepalmolive.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Target%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22target.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Mondelez%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22mondelezinternational.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22PepsiCo%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22pepsico.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
   "gemini": "https://app.ahrefs.com/brand-radar/ai/responses?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Walmart%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22walmart.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=gemini&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Costco%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22costco.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Procter+%26+Gamble%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22pg.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Coca-Cola%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22coca-colacompany.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Philip+Morris+International%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22pmi.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Altria%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22altria.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Colgate-Palmolive%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22colgatepalmolive.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Target%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22target.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Mondelez%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22mondelezinternational.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22PepsiCo%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22pepsico.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
   "copilot": "https://app.ahrefs.com/brand-radar/ai/responses?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Walmart%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22walmart.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=copilot&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Costco%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22costco.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Procter+%26+Gamble%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22pg.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Coca-Cola%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22coca-colacompany.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Philip+Morris+International%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22pmi.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Altria%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22altria.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Colgate-Palmolive%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22colgatepalmolive.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Target%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22target.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Mondelez%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22mondelezinternational.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22PepsiCo%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22pepsico.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D"
  }
 },
 "xle": {
  "sector": "Energy",
  "n_companies": 10,
  "overview": "https://app.ahrefs.com/brand-radar/overview?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22ExxonMobil%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22exxonmobil.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Chevron%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22chevron.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22ConocoPhillips%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22conocophillips.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Marathon+Petroleum%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22marathonpetroleum.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Valero%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22valero.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Phillips+66%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22phillips66.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Williams+Companies%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22williams.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22EOG+Resources%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22eogresources.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22SLB%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22slb.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Kinder+Morgan%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22kindermorgan.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
  "cited_pages": {
   "all": "https://app.ahrefs.com/brand-radar/ai/cited-pages?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22ExxonMobil%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22exxonmobil.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Chevron%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22chevron.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22ConocoPhillips%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22conocophillips.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Marathon+Petroleum%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22marathonpetroleum.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Valero%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22valero.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Phillips+66%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22phillips66.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Williams+Companies%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22williams.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22EOG+Resources%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22eogresources.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22SLB%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22slb.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Kinder+Morgan%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22kindermorgan.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
   "aio_searchqueries": "https://app.ahrefs.com/brand-radar/ai/cited-pages?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22ExxonMobil%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22exxonmobil.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=googleAiOverviewsKeywords&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Chevron%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22chevron.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22ConocoPhillips%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22conocophillips.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Marathon+Petroleum%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22marathonpetroleum.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Valero%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22valero.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Phillips+66%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22phillips66.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Williams+Companies%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22williams.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22EOG+Resources%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22eogresources.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22SLB%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22slb.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Kinder+Morgan%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22kindermorgan.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
   "aio_prompts": "https://app.ahrefs.com/brand-radar/ai/cited-pages?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22ExxonMobil%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22exxonmobil.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=googleAiOverviews&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Chevron%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22chevron.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22ConocoPhillips%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22conocophillips.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Marathon+Petroleum%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22marathonpetroleum.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Valero%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22valero.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Phillips+66%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22phillips66.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Williams+Companies%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22williams.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22EOG+Resources%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22eogresources.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22SLB%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22slb.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Kinder+Morgan%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22kindermorgan.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
   "aimode_searchqueries": "https://app.ahrefs.com/brand-radar/ai/cited-pages?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22ExxonMobil%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22exxonmobil.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=googleAiModeKeywords&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Chevron%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22chevron.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22ConocoPhillips%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22conocophillips.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Marathon+Petroleum%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22marathonpetroleum.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Valero%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22valero.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Phillips+66%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22phillips66.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Williams+Companies%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22williams.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22EOG+Resources%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22eogresources.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22SLB%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22slb.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Kinder+Morgan%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22kindermorgan.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
   "aimode_prompts": "https://app.ahrefs.com/brand-radar/ai/cited-pages?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22ExxonMobil%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22exxonmobil.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=googleAiMode&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Chevron%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22chevron.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22ConocoPhillips%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22conocophillips.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Marathon+Petroleum%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22marathonpetroleum.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Valero%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22valero.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Phillips+66%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22phillips66.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Williams+Companies%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22williams.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22EOG+Resources%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22eogresources.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22SLB%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22slb.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Kinder+Morgan%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22kindermorgan.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
   "chatgpt": "https://app.ahrefs.com/brand-radar/ai/cited-pages?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22ExxonMobil%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22exxonmobil.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=chatgpt&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Chevron%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22chevron.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22ConocoPhillips%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22conocophillips.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Marathon+Petroleum%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22marathonpetroleum.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Valero%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22valero.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Phillips+66%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22phillips66.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Williams+Companies%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22williams.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22EOG+Resources%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22eogresources.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22SLB%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22slb.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Kinder+Morgan%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22kindermorgan.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
   "perplexity": "https://app.ahrefs.com/brand-radar/ai/cited-pages?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22ExxonMobil%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22exxonmobil.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=perplexity&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Chevron%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22chevron.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22ConocoPhillips%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22conocophillips.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Marathon+Petroleum%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22marathonpetroleum.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Valero%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22valero.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Phillips+66%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22phillips66.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Williams+Companies%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22williams.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22EOG+Resources%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22eogresources.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22SLB%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22slb.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Kinder+Morgan%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22kindermorgan.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
   "gemini": "https://app.ahrefs.com/brand-radar/ai/cited-pages?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22ExxonMobil%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22exxonmobil.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=gemini&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Chevron%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22chevron.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22ConocoPhillips%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22conocophillips.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Marathon+Petroleum%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22marathonpetroleum.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Valero%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22valero.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Phillips+66%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22phillips66.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Williams+Companies%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22williams.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22EOG+Resources%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22eogresources.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22SLB%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22slb.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Kinder+Morgan%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22kindermorgan.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
   "copilot": "https://app.ahrefs.com/brand-radar/ai/cited-pages?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22ExxonMobil%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22exxonmobil.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=copilot&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Chevron%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22chevron.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22ConocoPhillips%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22conocophillips.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Marathon+Petroleum%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22marathonpetroleum.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Valero%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22valero.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Phillips+66%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22phillips66.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Williams+Companies%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22williams.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22EOG+Resources%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22eogresources.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22SLB%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22slb.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Kinder+Morgan%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22kindermorgan.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D"
  },
  "responses": {
   "aio_searchqueries": "https://app.ahrefs.com/brand-radar/ai/responses?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22ExxonMobil%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22exxonmobil.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=googleAiOverviewsKeywords&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Chevron%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22chevron.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22ConocoPhillips%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22conocophillips.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Marathon+Petroleum%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22marathonpetroleum.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Valero%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22valero.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Phillips+66%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22phillips66.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Williams+Companies%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22williams.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22EOG+Resources%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22eogresources.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22SLB%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22slb.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Kinder+Morgan%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22kindermorgan.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
   "aio_prompts": "https://app.ahrefs.com/brand-radar/ai/responses?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22ExxonMobil%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22exxonmobil.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=googleAiOverviews&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Chevron%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22chevron.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22ConocoPhillips%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22conocophillips.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Marathon+Petroleum%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22marathonpetroleum.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Valero%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22valero.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Phillips+66%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22phillips66.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Williams+Companies%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22williams.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22EOG+Resources%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22eogresources.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22SLB%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22slb.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Kinder+Morgan%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22kindermorgan.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
   "aimode_searchqueries": "https://app.ahrefs.com/brand-radar/ai/responses?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22ExxonMobil%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22exxonmobil.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=googleAiModeKeywords&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Chevron%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22chevron.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22ConocoPhillips%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22conocophillips.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Marathon+Petroleum%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22marathonpetroleum.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Valero%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22valero.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Phillips+66%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22phillips66.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Williams+Companies%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22williams.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22EOG+Resources%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22eogresources.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22SLB%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22slb.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Kinder+Morgan%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22kindermorgan.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
   "aimode_prompts": "https://app.ahrefs.com/brand-radar/ai/responses?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22ExxonMobil%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22exxonmobil.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=googleAiMode&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Chevron%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22chevron.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22ConocoPhillips%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22conocophillips.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Marathon+Petroleum%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22marathonpetroleum.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Valero%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22valero.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Phillips+66%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22phillips66.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Williams+Companies%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22williams.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22EOG+Resources%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22eogresources.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22SLB%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22slb.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Kinder+Morgan%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22kindermorgan.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
   "chatgpt": "https://app.ahrefs.com/brand-radar/ai/responses?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22ExxonMobil%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22exxonmobil.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=chatgpt&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Chevron%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22chevron.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22ConocoPhillips%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22conocophillips.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Marathon+Petroleum%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22marathonpetroleum.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Valero%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22valero.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Phillips+66%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22phillips66.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Williams+Companies%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22williams.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22EOG+Resources%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22eogresources.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22SLB%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22slb.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Kinder+Morgan%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22kindermorgan.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
   "perplexity": "https://app.ahrefs.com/brand-radar/ai/responses?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22ExxonMobil%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22exxonmobil.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=perplexity&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Chevron%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22chevron.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22ConocoPhillips%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22conocophillips.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Marathon+Petroleum%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22marathonpetroleum.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Valero%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22valero.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Phillips+66%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22phillips66.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Williams+Companies%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22williams.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22EOG+Resources%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22eogresources.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22SLB%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22slb.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Kinder+Morgan%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22kindermorgan.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
   "gemini": "https://app.ahrefs.com/brand-radar/ai/responses?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22ExxonMobil%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22exxonmobil.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=gemini&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Chevron%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22chevron.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22ConocoPhillips%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22conocophillips.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Marathon+Petroleum%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22marathonpetroleum.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Valero%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22valero.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Phillips+66%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22phillips66.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Williams+Companies%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22williams.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22EOG+Resources%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22eogresources.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22SLB%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22slb.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Kinder+Morgan%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22kindermorgan.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
   "copilot": "https://app.ahrefs.com/brand-radar/ai/responses?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22ExxonMobil%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22exxonmobil.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=copilot&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Chevron%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22chevron.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22ConocoPhillips%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22conocophillips.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Marathon+Petroleum%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22marathonpetroleum.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Valero%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22valero.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Phillips+66%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22phillips66.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Williams+Companies%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22williams.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22EOG+Resources%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22eogresources.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22SLB%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22slb.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Kinder+Morgan%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22kindermorgan.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D"
  }
 },
 "xlu": {
  "sector": "Utilities",
  "n_companies": 10,
  "overview": "https://app.ahrefs.com/brand-radar/overview?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22NextEra+Energy%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22nexteraenergy.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Southern+Company%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22southerncompany.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Constellation+Energy%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22constellationenergy.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Duke+Energy%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22duke-energy.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22American+Electric+Power%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22aep.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Dominion+Energy%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22dominionenergy.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Sempra%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22sempra.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Vistra%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22vistra.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Entergy%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22entergy.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Xcel+Energy%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22xcelenergy.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
  "cited_pages": {
   "all": "https://app.ahrefs.com/brand-radar/ai/cited-pages?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22NextEra+Energy%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22nexteraenergy.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Southern+Company%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22southerncompany.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Constellation+Energy%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22constellationenergy.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Duke+Energy%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22duke-energy.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22American+Electric+Power%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22aep.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Dominion+Energy%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22dominionenergy.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Sempra%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22sempra.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Vistra%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22vistra.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Entergy%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22entergy.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Xcel+Energy%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22xcelenergy.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
   "aio_searchqueries": "https://app.ahrefs.com/brand-radar/ai/cited-pages?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22NextEra+Energy%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22nexteraenergy.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=googleAiOverviewsKeywords&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Southern+Company%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22southerncompany.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Constellation+Energy%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22constellationenergy.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Duke+Energy%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22duke-energy.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22American+Electric+Power%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22aep.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Dominion+Energy%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22dominionenergy.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Sempra%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22sempra.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Vistra%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22vistra.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Entergy%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22entergy.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Xcel+Energy%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22xcelenergy.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
   "aio_prompts": "https://app.ahrefs.com/brand-radar/ai/cited-pages?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22NextEra+Energy%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22nexteraenergy.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=googleAiOverviews&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Southern+Company%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22southerncompany.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Constellation+Energy%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22constellationenergy.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Duke+Energy%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22duke-energy.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22American+Electric+Power%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22aep.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Dominion+Energy%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22dominionenergy.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Sempra%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22sempra.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Vistra%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22vistra.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Entergy%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22entergy.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Xcel+Energy%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22xcelenergy.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
   "aimode_searchqueries": "https://app.ahrefs.com/brand-radar/ai/cited-pages?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22NextEra+Energy%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22nexteraenergy.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=googleAiModeKeywords&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Southern+Company%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22southerncompany.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Constellation+Energy%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22constellationenergy.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Duke+Energy%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22duke-energy.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22American+Electric+Power%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22aep.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Dominion+Energy%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22dominionenergy.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Sempra%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22sempra.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Vistra%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22vistra.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Entergy%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22entergy.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Xcel+Energy%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22xcelenergy.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
   "aimode_prompts": "https://app.ahrefs.com/brand-radar/ai/cited-pages?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22NextEra+Energy%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22nexteraenergy.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=googleAiMode&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Southern+Company%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22southerncompany.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Constellation+Energy%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22constellationenergy.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Duke+Energy%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22duke-energy.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22American+Electric+Power%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22aep.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Dominion+Energy%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22dominionenergy.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Sempra%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22sempra.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Vistra%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22vistra.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Entergy%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22entergy.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Xcel+Energy%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22xcelenergy.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
   "chatgpt": "https://app.ahrefs.com/brand-radar/ai/cited-pages?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22NextEra+Energy%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22nexteraenergy.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=chatgpt&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Southern+Company%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22southerncompany.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Constellation+Energy%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22constellationenergy.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Duke+Energy%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22duke-energy.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22American+Electric+Power%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22aep.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Dominion+Energy%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22dominionenergy.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Sempra%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22sempra.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Vistra%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22vistra.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Entergy%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22entergy.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Xcel+Energy%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22xcelenergy.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
   "perplexity": "https://app.ahrefs.com/brand-radar/ai/cited-pages?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22NextEra+Energy%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22nexteraenergy.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=perplexity&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Southern+Company%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22southerncompany.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Constellation+Energy%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22constellationenergy.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Duke+Energy%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22duke-energy.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22American+Electric+Power%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22aep.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Dominion+Energy%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22dominionenergy.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Sempra%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22sempra.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Vistra%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22vistra.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Entergy%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22entergy.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Xcel+Energy%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22xcelenergy.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
   "gemini": "https://app.ahrefs.com/brand-radar/ai/cited-pages?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22NextEra+Energy%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22nexteraenergy.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=gemini&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Southern+Company%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22southerncompany.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Constellation+Energy%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22constellationenergy.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Duke+Energy%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22duke-energy.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22American+Electric+Power%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22aep.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Dominion+Energy%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22dominionenergy.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Sempra%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22sempra.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Vistra%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22vistra.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Entergy%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22entergy.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Xcel+Energy%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22xcelenergy.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
   "copilot": "https://app.ahrefs.com/brand-radar/ai/cited-pages?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22NextEra+Energy%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22nexteraenergy.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=copilot&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Southern+Company%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22southerncompany.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Constellation+Energy%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22constellationenergy.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Duke+Energy%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22duke-energy.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22American+Electric+Power%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22aep.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Dominion+Energy%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22dominionenergy.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Sempra%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22sempra.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Vistra%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22vistra.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Entergy%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22entergy.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Xcel+Energy%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22xcelenergy.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D"
  },
  "responses": {
   "aio_searchqueries": "https://app.ahrefs.com/brand-radar/ai/responses?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22NextEra+Energy%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22nexteraenergy.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=googleAiOverviewsKeywords&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Southern+Company%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22southerncompany.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Constellation+Energy%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22constellationenergy.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Duke+Energy%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22duke-energy.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22American+Electric+Power%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22aep.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Dominion+Energy%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22dominionenergy.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Sempra%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22sempra.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Vistra%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22vistra.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Entergy%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22entergy.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Xcel+Energy%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22xcelenergy.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
   "aio_prompts": "https://app.ahrefs.com/brand-radar/ai/responses?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22NextEra+Energy%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22nexteraenergy.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=googleAiOverviews&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Southern+Company%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22southerncompany.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Constellation+Energy%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22constellationenergy.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Duke+Energy%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22duke-energy.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22American+Electric+Power%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22aep.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Dominion+Energy%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22dominionenergy.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Sempra%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22sempra.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Vistra%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22vistra.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Entergy%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22entergy.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Xcel+Energy%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22xcelenergy.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
   "aimode_searchqueries": "https://app.ahrefs.com/brand-radar/ai/responses?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22NextEra+Energy%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22nexteraenergy.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=googleAiModeKeywords&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Southern+Company%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22southerncompany.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Constellation+Energy%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22constellationenergy.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Duke+Energy%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22duke-energy.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22American+Electric+Power%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22aep.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Dominion+Energy%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22dominionenergy.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Sempra%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22sempra.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Vistra%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22vistra.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Entergy%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22entergy.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Xcel+Energy%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22xcelenergy.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
   "aimode_prompts": "https://app.ahrefs.com/brand-radar/ai/responses?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22NextEra+Energy%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22nexteraenergy.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=googleAiMode&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Southern+Company%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22southerncompany.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Constellation+Energy%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22constellationenergy.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Duke+Energy%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22duke-energy.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22American+Electric+Power%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22aep.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Dominion+Energy%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22dominionenergy.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Sempra%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22sempra.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Vistra%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22vistra.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Entergy%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22entergy.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Xcel+Energy%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22xcelenergy.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
   "chatgpt": "https://app.ahrefs.com/brand-radar/ai/responses?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22NextEra+Energy%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22nexteraenergy.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=chatgpt&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Southern+Company%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22southerncompany.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Constellation+Energy%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22constellationenergy.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Duke+Energy%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22duke-energy.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22American+Electric+Power%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22aep.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Dominion+Energy%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22dominionenergy.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Sempra%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22sempra.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Vistra%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22vistra.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Entergy%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22entergy.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Xcel+Energy%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22xcelenergy.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
   "perplexity": "https://app.ahrefs.com/brand-radar/ai/responses?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22NextEra+Energy%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22nexteraenergy.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=perplexity&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Southern+Company%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22southerncompany.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Constellation+Energy%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22constellationenergy.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Duke+Energy%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22duke-energy.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22American+Electric+Power%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22aep.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Dominion+Energy%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22dominionenergy.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Sempra%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22sempra.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Vistra%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22vistra.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Entergy%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22entergy.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Xcel+Energy%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22xcelenergy.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
   "gemini": "https://app.ahrefs.com/brand-radar/ai/responses?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22NextEra+Energy%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22nexteraenergy.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=gemini&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Southern+Company%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22southerncompany.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Constellation+Energy%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22constellationenergy.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Duke+Energy%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22duke-energy.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22American+Electric+Power%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22aep.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Dominion+Energy%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22dominionenergy.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Sempra%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22sempra.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Vistra%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22vistra.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Entergy%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22entergy.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Xcel+Energy%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22xcelenergy.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
   "copilot": "https://app.ahrefs.com/brand-radar/ai/responses?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22NextEra+Energy%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22nexteraenergy.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=copilot&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Southern+Company%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22southerncompany.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Constellation+Energy%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22constellationenergy.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Duke+Energy%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22duke-energy.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22American+Electric+Power%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22aep.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Dominion+Energy%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22dominionenergy.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Sempra%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22sempra.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Vistra%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22vistra.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Entergy%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22entergy.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Xcel+Energy%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22xcelenergy.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D"
  }
 },
 "xlre": {
  "sector": "Real Estate",
  "n_companies": 10,
  "overview": "https://app.ahrefs.com/brand-radar/overview?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Welltower%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22welltower.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Prologis%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22prologis.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Equinix%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22equinix.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22American+Tower%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22americantower.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Public+Storage%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22publicstorage.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Simon+Property+Group%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22simon.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Digital+Realty%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22digitalrealty.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Vivmark+Residential%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22vivmarkresidential.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22CBRE%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22cbre.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Ventas%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22ventas.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
  "cited_pages": {
   "all": "https://app.ahrefs.com/brand-radar/ai/cited-pages?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Welltower%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22welltower.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Prologis%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22prologis.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Equinix%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22equinix.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22American+Tower%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22americantower.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Public+Storage%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22publicstorage.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Simon+Property+Group%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22simon.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Digital+Realty%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22digitalrealty.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Vivmark+Residential%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22vivmarkresidential.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22CBRE%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22cbre.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Ventas%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22ventas.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
   "aio_searchqueries": "https://app.ahrefs.com/brand-radar/ai/cited-pages?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Welltower%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22welltower.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=googleAiOverviewsKeywords&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Prologis%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22prologis.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Equinix%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22equinix.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22American+Tower%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22americantower.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Public+Storage%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22publicstorage.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Simon+Property+Group%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22simon.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Digital+Realty%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22digitalrealty.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Vivmark+Residential%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22vivmarkresidential.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22CBRE%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22cbre.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Ventas%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22ventas.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
   "aio_prompts": "https://app.ahrefs.com/brand-radar/ai/cited-pages?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Welltower%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22welltower.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=googleAiOverviews&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Prologis%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22prologis.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Equinix%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22equinix.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22American+Tower%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22americantower.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Public+Storage%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22publicstorage.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Simon+Property+Group%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22simon.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Digital+Realty%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22digitalrealty.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Vivmark+Residential%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22vivmarkresidential.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22CBRE%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22cbre.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Ventas%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22ventas.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
   "aimode_searchqueries": "https://app.ahrefs.com/brand-radar/ai/cited-pages?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Welltower%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22welltower.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=googleAiModeKeywords&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Prologis%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22prologis.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Equinix%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22equinix.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22American+Tower%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22americantower.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Public+Storage%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22publicstorage.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Simon+Property+Group%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22simon.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Digital+Realty%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22digitalrealty.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Vivmark+Residential%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22vivmarkresidential.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22CBRE%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22cbre.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Ventas%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22ventas.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
   "aimode_prompts": "https://app.ahrefs.com/brand-radar/ai/cited-pages?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Welltower%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22welltower.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=googleAiMode&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Prologis%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22prologis.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Equinix%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22equinix.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22American+Tower%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22americantower.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Public+Storage%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22publicstorage.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Simon+Property+Group%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22simon.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Digital+Realty%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22digitalrealty.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Vivmark+Residential%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22vivmarkresidential.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22CBRE%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22cbre.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Ventas%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22ventas.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
   "chatgpt": "https://app.ahrefs.com/brand-radar/ai/cited-pages?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Welltower%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22welltower.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=chatgpt&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Prologis%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22prologis.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Equinix%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22equinix.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22American+Tower%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22americantower.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Public+Storage%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22publicstorage.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Simon+Property+Group%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22simon.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Digital+Realty%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22digitalrealty.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Vivmark+Residential%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22vivmarkresidential.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22CBRE%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22cbre.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Ventas%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22ventas.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
   "perplexity": "https://app.ahrefs.com/brand-radar/ai/cited-pages?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Welltower%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22welltower.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=perplexity&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Prologis%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22prologis.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Equinix%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22equinix.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22American+Tower%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22americantower.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Public+Storage%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22publicstorage.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Simon+Property+Group%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22simon.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Digital+Realty%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22digitalrealty.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Vivmark+Residential%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22vivmarkresidential.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22CBRE%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22cbre.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Ventas%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22ventas.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
   "gemini": "https://app.ahrefs.com/brand-radar/ai/cited-pages?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Welltower%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22welltower.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=gemini&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Prologis%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22prologis.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Equinix%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22equinix.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22American+Tower%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22americantower.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Public+Storage%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22publicstorage.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Simon+Property+Group%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22simon.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Digital+Realty%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22digitalrealty.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Vivmark+Residential%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22vivmarkresidential.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22CBRE%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22cbre.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Ventas%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22ventas.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
   "copilot": "https://app.ahrefs.com/brand-radar/ai/cited-pages?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Welltower%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22welltower.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=copilot&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Prologis%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22prologis.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Equinix%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22equinix.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22American+Tower%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22americantower.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Public+Storage%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22publicstorage.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Simon+Property+Group%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22simon.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Digital+Realty%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22digitalrealty.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Vivmark+Residential%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22vivmarkresidential.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22CBRE%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22cbre.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Ventas%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22ventas.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D"
  },
  "responses": {
   "aio_searchqueries": "https://app.ahrefs.com/brand-radar/ai/responses?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Welltower%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22welltower.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=googleAiOverviewsKeywords&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Prologis%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22prologis.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Equinix%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22equinix.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22American+Tower%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22americantower.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Public+Storage%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22publicstorage.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Simon+Property+Group%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22simon.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Digital+Realty%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22digitalrealty.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Vivmark+Residential%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22vivmarkresidential.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22CBRE%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22cbre.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Ventas%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22ventas.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
   "aio_prompts": "https://app.ahrefs.com/brand-radar/ai/responses?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Welltower%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22welltower.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=googleAiOverviews&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Prologis%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22prologis.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Equinix%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22equinix.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22American+Tower%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22americantower.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Public+Storage%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22publicstorage.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Simon+Property+Group%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22simon.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Digital+Realty%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22digitalrealty.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Vivmark+Residential%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22vivmarkresidential.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22CBRE%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22cbre.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Ventas%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22ventas.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
   "aimode_searchqueries": "https://app.ahrefs.com/brand-radar/ai/responses?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Welltower%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22welltower.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=googleAiModeKeywords&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Prologis%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22prologis.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Equinix%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22equinix.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22American+Tower%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22americantower.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Public+Storage%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22publicstorage.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Simon+Property+Group%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22simon.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Digital+Realty%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22digitalrealty.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Vivmark+Residential%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22vivmarkresidential.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22CBRE%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22cbre.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Ventas%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22ventas.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
   "aimode_prompts": "https://app.ahrefs.com/brand-radar/ai/responses?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Welltower%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22welltower.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=googleAiMode&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Prologis%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22prologis.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Equinix%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22equinix.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22American+Tower%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22americantower.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Public+Storage%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22publicstorage.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Simon+Property+Group%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22simon.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Digital+Realty%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22digitalrealty.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Vivmark+Residential%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22vivmarkresidential.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22CBRE%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22cbre.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Ventas%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22ventas.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
   "chatgpt": "https://app.ahrefs.com/brand-radar/ai/responses?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Welltower%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22welltower.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=chatgpt&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Prologis%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22prologis.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Equinix%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22equinix.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22American+Tower%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22americantower.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Public+Storage%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22publicstorage.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Simon+Property+Group%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22simon.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Digital+Realty%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22digitalrealty.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Vivmark+Residential%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22vivmarkresidential.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22CBRE%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22cbre.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Ventas%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22ventas.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
   "perplexity": "https://app.ahrefs.com/brand-radar/ai/responses?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Welltower%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22welltower.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=perplexity&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Prologis%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22prologis.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Equinix%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22equinix.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22American+Tower%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22americantower.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Public+Storage%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22publicstorage.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Simon+Property+Group%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22simon.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Digital+Realty%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22digitalrealty.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Vivmark+Residential%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22vivmarkresidential.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22CBRE%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22cbre.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Ventas%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22ventas.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
   "gemini": "https://app.ahrefs.com/brand-radar/ai/responses?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Welltower%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22welltower.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=gemini&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Prologis%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22prologis.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Equinix%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22equinix.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22American+Tower%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22americantower.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Public+Storage%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22publicstorage.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Simon+Property+Group%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22simon.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Digital+Realty%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22digitalrealty.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Vivmark+Residential%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22vivmarkresidential.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22CBRE%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22cbre.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Ventas%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22ventas.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
   "copilot": "https://app.ahrefs.com/brand-radar/ai/responses?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Welltower%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22welltower.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=copilot&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Prologis%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22prologis.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Equinix%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22equinix.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22American+Tower%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22americantower.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Public+Storage%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22publicstorage.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Simon+Property+Group%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22simon.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Digital+Realty%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22digitalrealty.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Vivmark+Residential%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22vivmarkresidential.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22CBRE%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22cbre.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Ventas%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22ventas.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D"
  }
 },
 "xlb": {
  "sector": "Materials",
  "n_companies": 10,
  "overview": "https://app.ahrefs.com/brand-radar/overview?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Linde%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22linde.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Newmont%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22newmont.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Freeport-McMoRan%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22fcx.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Ecolab%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22ecolab.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Sherwin-Williams%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22sherwin-williams.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Steel+Dynamics%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22steeldynamics.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Vulcan+Materials%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22vulcanmaterials.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Nucor%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22nucor.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Air+Products%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22airproducts.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Martin+Marietta%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22martinmarietta.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
  "cited_pages": {
   "all": "https://app.ahrefs.com/brand-radar/ai/cited-pages?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Linde%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22linde.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Newmont%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22newmont.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Freeport-McMoRan%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22fcx.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Ecolab%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22ecolab.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Sherwin-Williams%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22sherwin-williams.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Steel+Dynamics%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22steeldynamics.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Vulcan+Materials%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22vulcanmaterials.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Nucor%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22nucor.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Air+Products%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22airproducts.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Martin+Marietta%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22martinmarietta.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
   "aio_searchqueries": "https://app.ahrefs.com/brand-radar/ai/cited-pages?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Linde%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22linde.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=googleAiOverviewsKeywords&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Newmont%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22newmont.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Freeport-McMoRan%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22fcx.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Ecolab%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22ecolab.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Sherwin-Williams%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22sherwin-williams.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Steel+Dynamics%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22steeldynamics.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Vulcan+Materials%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22vulcanmaterials.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Nucor%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22nucor.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Air+Products%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22airproducts.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Martin+Marietta%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22martinmarietta.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
   "aio_prompts": "https://app.ahrefs.com/brand-radar/ai/cited-pages?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Linde%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22linde.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=googleAiOverviews&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Newmont%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22newmont.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Freeport-McMoRan%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22fcx.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Ecolab%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22ecolab.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Sherwin-Williams%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22sherwin-williams.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Steel+Dynamics%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22steeldynamics.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Vulcan+Materials%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22vulcanmaterials.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Nucor%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22nucor.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Air+Products%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22airproducts.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Martin+Marietta%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22martinmarietta.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
   "aimode_searchqueries": "https://app.ahrefs.com/brand-radar/ai/cited-pages?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Linde%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22linde.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=googleAiModeKeywords&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Newmont%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22newmont.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Freeport-McMoRan%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22fcx.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Ecolab%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22ecolab.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Sherwin-Williams%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22sherwin-williams.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Steel+Dynamics%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22steeldynamics.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Vulcan+Materials%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22vulcanmaterials.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Nucor%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22nucor.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Air+Products%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22airproducts.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Martin+Marietta%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22martinmarietta.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
   "aimode_prompts": "https://app.ahrefs.com/brand-radar/ai/cited-pages?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Linde%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22linde.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=googleAiMode&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Newmont%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22newmont.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Freeport-McMoRan%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22fcx.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Ecolab%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22ecolab.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Sherwin-Williams%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22sherwin-williams.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Steel+Dynamics%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22steeldynamics.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Vulcan+Materials%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22vulcanmaterials.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Nucor%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22nucor.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Air+Products%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22airproducts.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Martin+Marietta%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22martinmarietta.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
   "chatgpt": "https://app.ahrefs.com/brand-radar/ai/cited-pages?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Linde%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22linde.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=chatgpt&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Newmont%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22newmont.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Freeport-McMoRan%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22fcx.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Ecolab%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22ecolab.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Sherwin-Williams%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22sherwin-williams.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Steel+Dynamics%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22steeldynamics.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Vulcan+Materials%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22vulcanmaterials.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Nucor%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22nucor.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Air+Products%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22airproducts.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Martin+Marietta%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22martinmarietta.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
   "perplexity": "https://app.ahrefs.com/brand-radar/ai/cited-pages?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Linde%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22linde.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=perplexity&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Newmont%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22newmont.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Freeport-McMoRan%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22fcx.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Ecolab%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22ecolab.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Sherwin-Williams%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22sherwin-williams.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Steel+Dynamics%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22steeldynamics.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Vulcan+Materials%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22vulcanmaterials.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Nucor%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22nucor.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Air+Products%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22airproducts.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Martin+Marietta%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22martinmarietta.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
   "gemini": "https://app.ahrefs.com/brand-radar/ai/cited-pages?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Linde%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22linde.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=gemini&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Newmont%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22newmont.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Freeport-McMoRan%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22fcx.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Ecolab%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22ecolab.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Sherwin-Williams%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22sherwin-williams.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Steel+Dynamics%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22steeldynamics.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Vulcan+Materials%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22vulcanmaterials.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Nucor%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22nucor.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Air+Products%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22airproducts.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Martin+Marietta%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22martinmarietta.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
   "copilot": "https://app.ahrefs.com/brand-radar/ai/cited-pages?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Linde%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22linde.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=copilot&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Newmont%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22newmont.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Freeport-McMoRan%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22fcx.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Ecolab%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22ecolab.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Sherwin-Williams%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22sherwin-williams.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Steel+Dynamics%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22steeldynamics.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Vulcan+Materials%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22vulcanmaterials.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Nucor%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22nucor.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Air+Products%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22airproducts.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Martin+Marietta%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22martinmarietta.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D"
  },
  "responses": {
   "aio_searchqueries": "https://app.ahrefs.com/brand-radar/ai/responses?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Linde%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22linde.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=googleAiOverviewsKeywords&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Newmont%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22newmont.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Freeport-McMoRan%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22fcx.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Ecolab%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22ecolab.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Sherwin-Williams%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22sherwin-williams.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Steel+Dynamics%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22steeldynamics.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Vulcan+Materials%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22vulcanmaterials.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Nucor%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22nucor.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Air+Products%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22airproducts.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Martin+Marietta%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22martinmarietta.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
   "aio_prompts": "https://app.ahrefs.com/brand-radar/ai/responses?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Linde%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22linde.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=googleAiOverviews&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Newmont%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22newmont.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Freeport-McMoRan%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22fcx.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Ecolab%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22ecolab.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Sherwin-Williams%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22sherwin-williams.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Steel+Dynamics%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22steeldynamics.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Vulcan+Materials%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22vulcanmaterials.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Nucor%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22nucor.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Air+Products%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22airproducts.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Martin+Marietta%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22martinmarietta.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
   "aimode_searchqueries": "https://app.ahrefs.com/brand-radar/ai/responses?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Linde%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22linde.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=googleAiModeKeywords&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Newmont%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22newmont.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Freeport-McMoRan%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22fcx.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Ecolab%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22ecolab.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Sherwin-Williams%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22sherwin-williams.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Steel+Dynamics%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22steeldynamics.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Vulcan+Materials%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22vulcanmaterials.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Nucor%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22nucor.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Air+Products%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22airproducts.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Martin+Marietta%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22martinmarietta.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
   "aimode_prompts": "https://app.ahrefs.com/brand-radar/ai/responses?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Linde%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22linde.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=googleAiMode&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Newmont%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22newmont.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Freeport-McMoRan%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22fcx.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Ecolab%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22ecolab.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Sherwin-Williams%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22sherwin-williams.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Steel+Dynamics%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22steeldynamics.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Vulcan+Materials%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22vulcanmaterials.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Nucor%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22nucor.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Air+Products%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22airproducts.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Martin+Marietta%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22martinmarietta.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
   "chatgpt": "https://app.ahrefs.com/brand-radar/ai/responses?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Linde%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22linde.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=chatgpt&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Newmont%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22newmont.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Freeport-McMoRan%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22fcx.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Ecolab%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22ecolab.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Sherwin-Williams%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22sherwin-williams.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Steel+Dynamics%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22steeldynamics.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Vulcan+Materials%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22vulcanmaterials.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Nucor%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22nucor.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Air+Products%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22airproducts.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Martin+Marietta%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22martinmarietta.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
   "perplexity": "https://app.ahrefs.com/brand-radar/ai/responses?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Linde%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22linde.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=perplexity&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Newmont%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22newmont.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Freeport-McMoRan%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22fcx.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Ecolab%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22ecolab.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Sherwin-Williams%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22sherwin-williams.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Steel+Dynamics%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22steeldynamics.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Vulcan+Materials%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22vulcanmaterials.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Nucor%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22nucor.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Air+Products%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22airproducts.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Martin+Marietta%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22martinmarietta.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
   "gemini": "https://app.ahrefs.com/brand-radar/ai/responses?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Linde%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22linde.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=gemini&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Newmont%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22newmont.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Freeport-McMoRan%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22fcx.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Ecolab%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22ecolab.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Sherwin-Williams%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22sherwin-williams.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Steel+Dynamics%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22steeldynamics.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Vulcan+Materials%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22vulcanmaterials.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Nucor%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22nucor.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Air+Products%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22airproducts.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Martin+Marietta%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22martinmarietta.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D",
   "copilot": "https://app.ahrefs.com/brand-radar/ai/responses?aggregation=total&brandFilter=mentioned%3D%26operator%3Dand%26pages%3D&brands=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Linde%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22linde.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&chartMetric=mentions&chatbotModel=copilot&comparisonBasis=Absolute&competitors=%5B%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Newmont%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22newmont.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Freeport-McMoRan%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22fcx.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Ecolab%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22ecolab.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Sherwin-Williams%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22sherwin-williams.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Steel+Dynamics%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22steeldynamics.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Vulcan+Materials%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22vulcanmaterials.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Nucor%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22nucor.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Air+Products%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22airproducts.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%2C%7B%22keywords%22%3A%5B%7B%22keyword%22%3A%22Martin+Marietta%22%2C%22match_mode%22%3A%5B%22MatchAsEntity%22%2C%7B%22match_mode%22%3A%5B%22EntityContains%22%5D%2C%22category%22%3A%5B%22AnyCategory%22%5D%7D%5D%7D%5D%2C%22urls_groups%22%3A%5B%7B%22urls%22%3A%5B%22martinmarietta.com%22%5D%2C%22mode%22%3A%22subdomains%22%7D%5D%7D%5D&country=us&date=latest&keywordVolume=&tagsFilter=%7B%22matchType%22%3A%22all%22%2C%22rules%22%3A%5B%5D%7D"
  }
 }
}

==> anc/ai_citation_cross_sector/scripts/cross_sector.py <==
"""Cross-sector AI-citation study: source mix by sector and answer surface.

Inputs
  02_DESIGN/cross_sector_companies.csv                       the ten companies per GICS sector
  03_DATA/raw/brand_radar_sectors_2026-10-12/<etf>/<platform>_top1000.csv
  03_DATA/raw/brand_radar_sectors_2026-10-12/sector_answer_counts.csv

Outputs
  03_DATA/processed/cross_sector_platform_metrics.csv       one row per sector x surface
  03_DATA/processed/cross_sector_predictions.json           the four registered predictions, scored
  stdout                                                    every number the manuscript quotes

Definitions follow 02_DESIGN/cross_sector_ai_citation_study.md. "Cited in" is the number of
AI responses citing a domain; shares are of the summed "Cited in" over the exported top
1,000 domains (Ahrefs caps this table's export at 1,000 rows). Domains are reduced to the
registrable domain (www.youtube.com and m.youtube.com both count as youtube.com).
"""
import csv
import json
import statistics
from itertools import combinations
from pathlib import Path

HERE = Path(__file__).resolve().parent
if (HERE.parent / "aggregates").is_dir():  # the released folder: scripts/, design/, aggregates/ (raw exports withheld)
    ROOT, DESIGN, OUT = HERE.parent, HERE.parent / "design", HERE.parent / "aggregates"
    RAW = HERE.parent / "raw_exports_withheld"
else:  # the research project
    ROOT = HERE.parents[1]
    DESIGN, OUT = ROOT / "02_DESIGN", ROOT / "03_DATA/processed"
    RAW = ROOT / "03_DATA/raw/brand_radar_sectors_2026-10-12"


def need_raw():
    if not RAW.is_dir():
        raise SystemExit("This step reads the raw vendor exports, which are not released. section7_from_aggregates.py "
                         "recomputes from the released aggregates every Section 7 number that does not need row-level "
                         "data; the sensitivities that do (listed in its docstring) are in this script's saved output only.")

SECTORS = ["xlk", "xlv", "xlf", "xly", "xlc", "xli", "xlp", "xle", "xlu", "xlre", "xlb"]
SECTOR_NAME = {
    "xlk": "Information Technology", "xlv": "Health Care", "xlf": "Financials",
    "xly": "Consumer Discretionary", "xlc": "Communication Services", "xli": "Industrials",
    "xlp": "Consumer Staples", "xle": "Energy", "xlu": "Utilities", "xlre": "Real Estate",
    "xlb": "Materials",
}
GOOGLE = ["aio_searchqueries", "aio_prompts", "aimode_searchqueries", "aimode_prompts"]
CHAT = ["chatgpt", "perplexity", "gemini", "copilot"]
SURFACES = GOOGLE + CHAT
SURFACE_NAME = {
    "aio_searchqueries": "AI Overviews (search queries)", "aio_prompts": "AI Overviews (prompts)",
    "aimode_searchqueries": "AI Mode (search queries)", "aimode_prompts": "AI Mode (prompts)",
    "chatgpt": "ChatGPT", "perplexity": "Perplexity", "gemini": "Gemini", "copilot": "Copilot",
}
CONSUMER = ["xly", "xlp", "xlc", "xlv", "xlk"]
NONCONSUMER = ["xle", "xlb", "xlu", "xlre", "xli"]

# Source types, as registered before collection (amendment-free).
TYPES = {
    "video": {"youtube.com", "tiktok.com", "vimeo.com"},
    "forum": {"reddit.com", "quora.com", "stackoverflow.com", "stackexchange.com"},
    "social": {"facebook.com", "instagram.com", "linkedin.com", "x.com", "twitter.com",
               "pinterest.com", "threads.net"},
    "user_publishing": {"medium.com", "substack.com", "dev.to", "github.com"},
    "reference": {"wikipedia.org", "britannica.com", "investopedia.com"},
    "news": {"reuters.com", "apnews.com", "bloomberg.com", "cnbc.com", "wsj.com", "nytimes.com",
             "forbes.com", "ft.com", "washingtonpost.com", "theverge.com", "techcrunch.com"},
}
COMMUNITY = ("video", "forum", "social", "user_publishing")
TWO_LEVEL = {"co", "com", "org", "net", "gov", "ac", "edu"}


def registrable(domain):
    d = domain.strip().lower().removeprefix("www.")
    if d.endswith("wikipedia.org"):
        return "wikipedia.org"
    parts = d.split(".")
    if len(parts) > 2 and parts[-2] in TWO_LEVEL and len(parts[-1]) == 2:
        return ".".join(parts[-3:])
    return ".".join(parts[-2:])


def kind(dom, brands):
    if dom in brands:
        return "report_brands"
    for t, ds in TYPES.items():
        if dom in ds:
            return t
    if dom.endswith(".gov"):
        return "government"
    return "other_web"


def brand_domains():
    out = {}
    for r in csv.DictReader((DESIGN / "cross_sector_companies.csv").open()):
        out.setdefault(r["etf"].lower(), set()).add(registrable(r["domain_used"]))
    return out


def load(folder, surface):
    need_raw()
    agg = {}
    with (RAW / folder / f"{surface}_top1000.csv").open(encoding="utf-8-sig") as f:
        for r in csv.DictReader(f):
            d = registrable(r["Domain"])
            agg[d] = agg.get(d, 0) + int(r["Cited in"])
    return agg


def metrics(folder, surface, brands):
    agg = load(folder, surface)
    total = sum(agg.values())
    ranked = [d for d, _ in sorted(agg.items(), key=lambda x: (-x[1], x[0]))]
    nonbrand = [d for d in ranked if d not in brands]
    by = {}
    for d, c in agg.items():
        k = kind(d, brands)
        by[k] = by.get(k, 0) + c

    def rank(lst, d):
        return lst.index(d) + 1 if d in lst else None

    row = {
        "domains": len(agg), "cited_in_sum": total,
        "yt_rank_all": rank(ranked, "youtube.com"), "yt_rank_nonbrand": rank(nonbrand, "youtube.com"),
        "yt_share": agg.get("youtube.com", 0) / total,
        "reddit_rank_nonbrand": rank(nonbrand, "reddit.com"),
        "wikipedia_rank_nonbrand": rank(nonbrand, "wikipedia.org"),
        "top1_nonbrand": nonbrand[0], "top2_nonbrand": nonbrand[1], "top3_nonbrand": nonbrand[2],
    }
    for k in list(TYPES) + ["government", "report_brands", "other_web"]:
        row[f"share_{k}"] = by.get(k, 0) / total
    row["share_community_video"] = sum(row[f"share_{k}"] for k in COMMUNITY)
    return row


def exact_mwu_p(a, b):
    """One-sided exact permutation p for mean(a) > mean(b)."""
    pooled = a + b
    obs = statistics.mean(a) - statistics.mean(b)
    n, k = len(pooled), len(a)
    hits = tot = 0
    for idx in combinations(range(n), k):
        s = set(idx)
        x = [pooled[i] for i in idx]
        y = [pooled[i] for i in range(n) if i not in s]
        tot += 1
        hits += (statistics.mean(x) - statistics.mean(y)) >= obs - 1e-12
    return hits / tot


def main():
    brands = brand_domains()
    rows = []
    M = {}
    for s in SECTORS:
        for p in SURFACES:
            m = metrics(s, p, brands[s])
            M[(s, p)] = m
            rows.append({"etf": s, "sector": SECTOR_NAME[s], "surface": p,
                         "surface_name": SURFACE_NAME[p], **m})
    # Robustness: Industrials with "RTX Corporation" (ChatGPT export unavailable, see MISSING_chatgpt.txt)
    R = {}
    for p in SURFACES:
        if (RAW / "xli_rtxcorp" / f"{p}_top1000.csv").exists():
            R[p] = metrics("xli_rtxcorp", p, brands["xli"])
            rows.append({"etf": "xli_rtxcorp", "sector": "Industrials (RTX Corporation)",
                         "surface": p, "surface_name": SURFACE_NAME[p], **R[p]})

    OUT.mkdir(parents=True, exist_ok=True)
    with (OUT / "cross_sector_platform_metrics.csv").open("w", newline="") as f:
        w = csv.DictWriter(f, fieldnames=list(rows[0]))
        w.writeheader()
        for r in rows:
            w.writerow({k: (round(v, 6) if isinstance(v, float) else v) for k, v in r.items()})

    counts = {r["etf"]: int(r["ai_responses_us_all_platforms"])
              for r in csv.DictReader((RAW / "sector_answer_counts.csv").open())}
    print(f"SECTORS {len(SECTORS)}; companies {sum(len(brands[s]) for s in SECTORS)}; "
          f"files {len(SECTORS) * (len(SURFACES) + 1)}; domain rows {len(SECTORS) * (len(SURFACES) + 1) * 1000:,}")
    print(f"AI response records (US, all platforms), summed over sectors: {sum(counts.values()):,}; "
          f"range {min(counts.values()):,} ({min(counts, key=counts.get)}) to "
          f"{max(counts.values()):,} ({max(counts, key=counts.get)})")

    # Headline contrasts
    g_comm = [M[(s, p)]["share_community_video"] for s in SECTORS for p in GOOGLE]
    c_comm = [M[(s, p)]["share_community_video"] for s in SECTORS for p in CHAT]
    print(f"community+video share: Google views median {statistics.median(g_comm):.1%} "
          f"(range {min(g_comm):.1%}-{max(g_comm):.1%}); chat median {statistics.median(c_comm):.1%} "
          f"(range {min(c_comm):.1%}-{max(c_comm):.1%})")
    for p in SURFACES:
        v = [M[(s, p)]["share_community_video"] for s in SECTORS]
        y = [M[(s, p)]["yt_rank_nonbrand"] or 9999 for s in SECTORS]
        print(f"  {SURFACE_NAME[p]:32s} comm+video median {statistics.median(v):5.1%}  "
              f"YouTube non-brand rank median {statistics.median(y):>5}  top3 in {sum(r <= 3 for r in y)}/11")
    higher = sum(min(M[(s, p)]["share_community_video"] for p in GOOGLE) >
                 max(M[(s, p)]["share_community_video"] for p in ("chatgpt", "copilot")) for s in SECTORS)
    print(f"sectors where every Google view exceeds both ChatGPT and Copilot on comm+video: {higher}/11")
    yt_g = sum((M[(s, p)]["yt_rank_nonbrand"] or 9999) <= 3 for s in SECTORS for p in GOOGLE)
    print(f"YouTube in non-brand top 3 on Google views: {yt_g}/44")

    # P1: YouTube is the most cited non-brand domain on AIO and AI Mode in a majority of sectors.
    p1_pairs = {p: [s for s in SECTORS if M[(s, p)]["yt_rank_nonbrand"] == 1] for p in GOOGLE}
    p1_sector = [s for s in SECTORS if any(M[(s, p)]["yt_rank_nonbrand"] == 1 for p in GOOGLE[:2])
                 and any(M[(s, p)]["yt_rank_nonbrand"] == 1 for p in GOOGLE[2:])]
    # P2: YouTube outside non-brand top 5 on ChatGPT, Perplexity and Copilot in a majority of sectors.
    p2 = {p: [s for s in SECTORS if (M[(s, p)]["yt_rank_nonbrand"] or 9999) > 5]
          for p in ("chatgpt", "perplexity", "copilot")}
    # P3: Reddit in non-brand top 10 on every surface except Copilot, in a majority of sectors.
    p3 = [s for s in SECTORS if all((M[(s, p)]["reddit_rank_nonbrand"] or 9999) <= 10
                                    for p in SURFACES if p != "copilot")]
    p3_fail = {s: [p for p in SURFACES if p != "copilot" and (M[(s, p)]["reddit_rank_nonbrand"] or 9999) > 10]
               for s in SECTORS if s not in p3}
    # P4: comm+video share on AI Overviews higher in consumer-facing than in other sectors.
    p4 = {}
    for p in ("aio_searchqueries", "aio_prompts"):
        a = [M[(s, p)]["share_community_video"] for s in CONSUMER]
        b = [M[(s, p)]["share_community_video"] for s in NONCONSUMER]
        p4[p] = {"consumer_mean": statistics.mean(a), "other_mean": statistics.mean(b),
                 "exact_one_sided_p": exact_mwu_p(a, b)}
    preds = {
        "P1": {"rule": "YouTube is the most cited non-brand domain on Google AI Overviews and Google AI Mode in a majority of sectors",
               "per_view_sectors_with_rank1": {k: len(v) for k, v in p1_pairs.items()},
               "sectors_rank1_on_both_products": p1_sector, "holds": len(p1_sector) >= 6},
        "P2": {"rule": "YouTube ranks outside the five most cited non-brand domains on ChatGPT, Perplexity and Copilot in a majority of sectors",
               "sectors_outside_top5": {k: len(v) for k, v in p2.items()},
               "holds_per_platform": {k: len(v) >= 6 for k, v in p2.items()}},
        "P3": {"rule": "Reddit is among the ten most cited non-brand domains on every platform except Copilot in a majority of sectors",
               "sectors_holding": p3, "failures": p3_fail, "holds": len(p3) >= 6},
        "P4": {"rule": "Video-plus-community share on Google AI Overviews is higher in consumer-facing sectors than in Energy, Materials, Utilities, Real Estate and Industrials",
               "tests": p4, "holds_search_queries": p4["aio_searchqueries"]["consumer_mean"] > p4["aio_searchqueries"]["other_mean"]},
    }
    (OUT / "cross_sector_predictions.json").write_text(json.dumps(preds, indent=1))
    print("P1", preds["P1"]["per_view_sectors_with_rank1"], "both products:", len(p1_sector), "->", preds["P1"]["holds"])
    print("P2", preds["P2"]["sectors_outside_top5"], "->", preds["P2"]["holds_per_platform"])
    print("P3 sectors holding:", len(p3), p3, "-> holds", preds["P3"]["holds"])
    print("   failures:", p3_fail)
    for p, t in p4.items():
        print(f"P4 {p}: consumer {t['consumer_mean']:.1%} vs other {t['other_mean']:.1%}, exact p {t['exact_one_sided_p']:.3f}")

    print("\nPer sector (Google 4 views | chat 4 views): YouTube non-brand rank; comm+video share")
    for s in SECTORS:
        g = [M[(s, p)]["yt_rank_nonbrand"] for p in GOOGLE]
        c = [M[(s, p)]["yt_rank_nonbrand"] for p in CHAT]
        gc = [M[(s, p)]["share_community_video"] for p in GOOGLE]
        cc = [M[(s, p)]["share_community_video"] for p in CHAT]
        tops = M[(s, "chatgpt")]["top1_nonbrand"], M[(s, "aio_searchqueries")]["top1_nonbrand"]
        print(f"{s:5s} G {g} {min(gc):.0%}-{max(gc):.0%} | C {c} {min(cc):.0%}-{max(cc):.0%} | "
              f"top non-brand ChatGPT {tops[0]}, AIO-sq {tops[1]}")
    # Exploratory, not registered: how much the non-brand top 10 overlaps between sectors.
    def top10(s, p):
        agg = load(s, p)
        r = [d for d, _ in sorted(agg.items(), key=lambda x: (-x[1], x[0])) if d not in brands[s]]
        return set(r[:10])
    jac = {}
    for p in SURFACES:
        js = [len(top10(a, p) & top10(b, p)) / len(top10(a, p) | top10(b, p))
              for a, b in combinations(SECTORS, 2)]
        jac[p] = statistics.mean(js)
    print("\nExploratory: mean pairwise Jaccard of the non-brand top 10 across the 55 sector pairs")
    for p in SURFACES:
        print(f"  {SURFACE_NAME[p]:32s} {jac[p]:.2f}")
    print(f"  Google views mean {statistics.mean(jac[p] for p in GOOGLE):.2f}; "
          f"chat mean {statistics.mean(jac[p] for p in CHAT):.2f}")
    preds["exploratory_top10_jaccard"] = jac
    (OUT / "cross_sector_predictions.json").write_text(json.dumps(preds, indent=1))

    if R:
        print("\nRobustness, Industrials with 'RTX Corporation' (ChatGPT unavailable):")
        for p, m in R.items():
            o = M[("xli", p)]
            print(f"  {SURFACE_NAME[p]:32s} YouTube rank {o['yt_rank_nonbrand']} -> {m['yt_rank_nonbrand']}; "
                  f"comm+video {o['share_community_video']:.1%} -> {m['share_community_video']:.1%}; "
                  f"top {o['top1_nonbrand']} -> {m['top1_nonbrand']}")


if __name__ == "__main__":
    main()


==> anc/ai_citation_cross_sector/scripts/cross_sector_output.txt <==
SECTORS 11; companies 109; files 99; domain rows 99,000
AI response records (US, all platforms), summed over sectors: 20,389,967; range 18,763 (xlu) to 7,766,466 (xly)
community+video share: Google views median 21.3% (range 8.1%-35.8%); chat median 2.1% (range 0.3%-16.7%)
  AI Overviews (search queries)    comm+video median 25.8%  YouTube non-brand rank median     1  top3 in 11/11
  AI Overviews (prompts)           comm+video median 32.4%  YouTube non-brand rank median     1  top3 in 10/11
  AI Mode (search queries)         comm+video median 17.8%  YouTube non-brand rank median     2  top3 in 9/11
  AI Mode (prompts)                comm+video median 24.1%  YouTube non-brand rank median     2  top3 in 8/11
  ChatGPT                          comm+video median  0.9%  YouTube non-brand rank median   151  top3 in 0/11
  Perplexity                       comm+video median  4.6%  YouTube non-brand rank median     7  top3 in 0/11
  Gemini                           comm+video median  9.2%  YouTube non-brand rank median     7  top3 in 0/11
  Copilot                          comm+video median  0.6%  YouTube non-brand rank median   161  top3 in 0/11
sectors where every Google view exceeds both ChatGPT and Copilot on comm+video: 11/11
YouTube in non-brand top 3 on Google views: 38/44
P1 {'aio_searchqueries': 9, 'aio_prompts': 8, 'aimode_searchqueries': 2, 'aimode_prompts': 2} both products: 4 -> False
P2 {'chatgpt': 11, 'perplexity': 6, 'copilot': 11} -> {'chatgpt': True, 'perplexity': True, 'copilot': True}
P3 sectors holding: 3 ['xlk', 'xly', 'xlp'] -> holds False
   failures: {'xlv': ['aimode_searchqueries', 'chatgpt', 'perplexity'], 'xlf': ['chatgpt'], 'xlc': ['chatgpt'], 'xli': ['chatgpt'], 'xle': ['chatgpt'], 'xlu': ['chatgpt', 'perplexity'], 'xlre': ['aimode_searchqueries', 'chatgpt'], 'xlb': ['chatgpt']}
P4 aio_searchqueries: consumer 26.9% vs other 24.2%, exact p 0.274
P4 aio_prompts: consumer 29.6% vs other 24.4%, exact p 0.210

Per sector (Google 4 views | chat 4 views): YouTube non-brand rank; comm+video share
xlk   G [1, 1, 2, 2] 24%-36% | C [54, 4, 6, 20] 1%-15% | top non-brand ChatGPT google.com, AIO-sq youtube.com
xlv   G [1, 1, 1, 2] 9%-14% | C [349, 30, 24, 360] 0%-5% | top non-brand ChatGPT fda.gov, AIO-sq youtube.com
xlf   G [1, 4, 1, 4] 14%-20% | C [242, 21, 10, 270] 0%-7% | top non-brand ChatGPT nerdwallet.com, AIO-sq youtube.com
xly   G [2, 1, 2, 2] 20%-34% | C [73, 4, 5, 42] 1%-17% | top non-brand ChatGPT justwatch.com, AIO-sq google.com
xlc   G [1, 1, 3, 2] 20%-32% | C [39, 7, 4, 27] 1%-15% | top non-brand ChatGPT go.com, AIO-sq youtube.com
xli   G [1, 1, 2, 2] 21%-34% | C [64, 5, 4, 43] 1%-15% | top non-brand ChatGPT nvidia.com, AIO-sq youtube.com
xlp   G [2, 1, 2, 3] 18%-32% | C [122, 4, 4, 55] 1%-14% | top non-brand ChatGPT reddit.com, AIO-sq google.com
xle   G [1, 1, 2, 1] 16%-23% | C [239, 5, 7, 161] 1%-9% | top non-brand ChatGPT sec.gov, AIO-sq youtube.com
xlu   G [1, 2, 4, 5] 8%-18% | C [825, 37, 24, None] 0%-3% | top non-brand ChatGPT sec.gov, AIO-sq youtube.com
xlre  G [1, 2, 5, 6] 9%-18% | C [781, 26, 12, 317] 1%-5% | top non-brand ChatGPT sec.gov, AIO-sq youtube.com
xlb   G [1, 1, 2, 1] 21%-33% | C [151, 13, 9, 342] 0%-6% | top non-brand ChatGPT benjaminmoore.com, AIO-sq youtube.com

Exploratory: mean pairwise Jaccard of the non-brand top 10 across the 55 sector pairs
  AI Overviews (search queries)    0.39
  AI Overviews (prompts)           0.36
  AI Mode (search queries)         0.39
  AI Mode (prompts)                0.40
  ChatGPT                          0.08
  Perplexity                       0.15
  Gemini                           0.23
  Copilot                          0.16
  Google views mean 0.38; chat mean 0.15

Robustness, Industrials with 'RTX Corporation' (ChatGPT unavailable):
  AI Overviews (search queries)    YouTube rank 1 -> 1; comm+video 31.3% -> 30.1%; top youtube.com -> youtube.com
  AI Overviews (prompts)           YouTube rank 1 -> 1; comm+video 33.9% -> 31.3%; top youtube.com -> youtube.com
  AI Mode (search queries)         YouTube rank 2 -> 2; comm+video 21.4% -> 20.7%; top google.com -> google.com
  AI Mode (prompts)                YouTube rank 2 -> 1; comm+video 27.6% -> 26.3%; top google.com -> youtube.com
  Perplexity                       YouTube rank 5 -> 4; comm+video 6.2% -> 5.5%; top wikipedia.org -> wikipedia.org
  Gemini                           YouTube rank 4 -> 5; comm+video 15.0% -> 13.4%; top reddit.com -> reddit.com
  Copilot                          YouTube rank 43 -> 78; comm+video 0.7% -> 0.8%; top amazon.com -> flightconnections.com


==> anc/ai_citation_cross_sector/scripts/cross_sector_sensitivity.py <==
"""Sensitivity checks for the cross-sector AI-citation study (Section 5.8), added after Round 9 review.

None of these checks is registered; each is reported as a sensitivity of a registered or descriptive
result, and the registered analysis in cross_sector.py is unchanged. Every number the manuscript
quotes from a sensitivity is printed here.

Inputs: as cross_sector.py, plus
  02_DESIGN/cross_sector_company_properties.csv   secondary domains owned by a listed company
                                                   (hand-built from the top-25 non-company lists)
  03_DATA/raw/brand_radar_cited_domains_us_2026-10-12/   the education per-platform export (pilot)
Outputs:
  03_DATA/processed/cross_sector_cells.csv         per-cell size, zero rows, tail mass, YouTube count
  03_DATA/processed/cross_sector_type_shares.csv   every registered source-type share, per cell
  03_DATA/processed/cross_sector_top10_nonbrand.csv  ranked top-10 non-company domains per cell (names only)
  stdout
"""
import csv
import random
import statistics
from pathlib import Path

import cross_sector as cs

ROOT = cs.ROOT
OUT = cs.OUT
B = cs.brand_domains()
PROPS = {}
for r in csv.DictReader((cs.DESIGN / "cross_sector_company_properties.csv").open()):
    PROPS.setdefault(r["etf"], set()).add(r["domain"])
TYPE_KEYS = list(cs.TYPES) + ["government", "report_brands", "other_web"]


def rows(folder, surface, base=None):
    if base is None:
        cs.need_raw()
        base = cs.RAW
    with (base / folder / f"{surface}_top1000.csv").open(encoding="utf-8-sig") as f:
        return list(csv.DictReader(f))


def agg_of(rs, col="Cited in", how="sum"):
    a = {}
    for r in rs:
        d = cs.registrable(r["Domain"])
        v = int(r[col])
        a[d] = a.get(d, 0) + v if how == "sum" else max(a.get(d, 0), v)
    return a


def comm_share(a, brands, exclude=()):
    tot = sum(a.values())
    num = sum(c for d, c in a.items()
              if d not in exclude and cs.kind(d, brands) in cs.COMMUNITY)
    return num / tot if tot else 0.0


def type_shares(a, brands):
    tot = sum(a.values())
    by = {}
    for d, c in a.items():
        k = cs.kind(d, brands)
        by[k] = by.get(k, 0) + c
    return {k: by.get(k, 0) / tot for k in TYPE_KEYS}


def nonbrand_rank(a, brands, dom):
    r = [d for d, _ in sorted(a.items(), key=lambda x: (-x[1], x[0])) if d not in brands]
    return r.index(dom) + 1 if dom in r and a[dom] > 0 else None  # zero count = not cited


def med(xs):
    return statistics.median(xs)


def pct(x):
    return f"{x:.1%}"


def headline(label, share):
    """share(s, p) -> comm+video share; print Google vs chat medians and per-surface medians."""
    g = [share(s, p) for s in cs.SECTORS for p in cs.GOOGLE]
    c = [share(s, p) for s in cs.SECTORS for p in cs.CHAT]
    per = {p: med([share(s, p) for s in cs.SECTORS]) for p in cs.SURFACES}
    every = sum(min(share(s, p) for p in cs.GOOGLE) > max(share(s, p) for p in cs.CHAT) for s in cs.SECTORS)
    print(f"{label}: Google median {pct(med(g))}, other four median {pct(med(c))}; "
          + ", ".join(f"{cs.SURFACE_NAME[p].split(' (')[0][:9]}{'-sq' if 'search' in p else '-pr' if 'prompts' in p else ''} {pct(v)}"
                      for p, v in per.items())
          + f"; lowest Google view above highest other surface in {every}/11 sectors")
    return g, c


def main():
    R = {(s, p): rows(s, p) for s in cs.SECTORS for p in cs.SURFACES}
    A = {k: agg_of(v) for k, v in R.items()}

    print("== Registered reduction (sum of 'Cited in' over hosts of a registrable domain)")
    g, c = headline("baseline", lambda s, p: comm_share(A[(s, p)], B[s]))
    mp = [comm_share(A[(s, p)], B[s]) for s in cs.SECTORS for p in ("aio_prompts", "aimode_prompts")]
    print(f"matched prompt views only: AIO+AI Mode prompts median {pct(med(mp))} vs other four {pct(med(c))}")

    # Bootstrap over sectors (cells within a sector move together).
    rnd = random.Random(20261013)
    bg, bc = [], []
    for _ in range(10000):
        ss = [rnd.choice(cs.SECTORS) for _ in cs.SECTORS]
        bg.append(med([comm_share(A[(s, p)], B[s]) for s in ss for p in cs.GOOGLE]))
        bc.append(med([comm_share(A[(s, p)], B[s]) for s in ss for p in cs.CHAT]))
    q = lambda xs: (sorted(xs)[249], sorted(xs)[9749])
    print(f"bootstrap over sectors, 95% interval of the median: Google {pct(q(bg)[0])} to {pct(q(bg)[1])}; "
          f"other four {pct(q(bc)[0])} to {pct(q(bc)[1])}")

    print("\n== Sensitivities of the headline contrast")
    headline("YouTube removed from numerator", lambda s, p: comm_share(A[(s, p)], B[s], exclude={"youtube.com"}))
    AF = {k: agg_of(v, col="Found in") for k, v in R.items()}
    headline("'Found in' instead of 'Cited in'", lambda s, p: comm_share(AF[(s, p)], B[s]))
    AM = {k: agg_of(v, how="max") for k, v in R.items()}
    headline("largest single host instead of summed hosts", lambda s, p: comm_share(AM[(s, p)], B[s]))
    BO = {s: B[s] | PROPS.get(s, set()) for s in cs.SECTORS}
    headline("company properties counted as company domains", lambda s, p: comm_share(A[(s, p)], BO[s]))
    for k in (100, 250, 500):
        Ak = {key: agg_of(v[:k]) for key, v in R.items()}
        headline(f"first {k} export rows only", lambda s, p: comm_share(Ak[(s, p)], B[s]))
    xlc = {p: (comm_share(A[("xlc", p)], B["xlc"]), comm_share(A[("xlc", p)], BO["xlc"])) for p in cs.SURFACES}
    print("Communication Services, entered domains -> with Alphabet and Meta properties as company: "
          + "; ".join(f"{cs.SURFACE_NAME[p]} {pct(a)} -> {pct(b)}" for p, (a, b) in xlc.items()))

    print("\n== Registered predictions under the sensitivities")
    for label, Agg, Bs in (("baseline", A, B), ("company properties", A, BO), ("largest host", AM, B)):
        yt = {(s, p): nonbrand_rank(Agg[(s, p)], Bs[s], "youtube.com") for s in cs.SECTORS for p in cs.SURFACES}
        rd = {(s, p): nonbrand_rank(Agg[(s, p)], Bs[s], "reddit.com") for s in cs.SECTORS for p in cs.SURFACES}
        p1v = {p: sum(yt[(s, p)] == 1 for s in cs.SECTORS) for p in cs.GOOGLE}
        p1 = sum(any(yt[(s, p)] == 1 for p in cs.GOOGLE[:2]) and any(yt[(s, p)] == 1 for p in cs.GOOGLE[2:])
                 for s in cs.SECTORS)
        p2 = {p: sum((yt[(s, p)] or 9999) > 5 for s in cs.SECTORS) for p in ("chatgpt", "perplexity", "copilot")}
        p3 = sum(all((rd[(s, p)] or 9999) <= 10 for p in cs.SURFACES if p != "copilot") for s in cs.SECTORS)
        print(f"{label:20s} P1 per view {p1v}, both products {p1}/11; P2 {p2}; P3 {p3}/11")
    # P1 with google.com set aside (Google's answer surfaces citing Google's own pages).
    yt_ng = {(s, p): nonbrand_rank(A[(s, p)], B[s] | {"google.com"}, "youtube.com") for s in cs.SECTORS for p in cs.GOOGLE}
    print("P1 with google.com set aside: per view", {p: sum(yt_ng[(s, p)] == 1 for s in cs.SECTORS) for p in cs.GOOGLE},
          "both products", sum(any(yt_ng[(s, p)] == 1 for p in cs.GOOGLE[:2]) and any(yt_ng[(s, p)] == 1 for p in cs.GOOGLE[2:]) for s in cs.SECTORS))
    xi = [s for s in cs.SECTORS if s != "xli"]
    print(f"ChatGPT without Industrials (RTX): comm+video median {pct(med([comm_share(A[(s, 'chatgpt')], B[s]) for s in xi]))} "
          f"(with: {pct(med([comm_share(A[(s, 'chatgpt')], B[s]) for s in cs.SECTORS]))}); "
          f"P2 ChatGPT {sum((nonbrand_rank(A[(s, 'chatgpt')], B[s], 'youtube.com') or 9999) > 5 for s in xi)}/10; "
          f"P3 holding {sum(all((nonbrand_rank(A[(s, p)], B[s], 'reddit.com') or 9999) <= 10 for p in cs.SURFACES if p != 'copilot') for s in xi)}/10")

    print("\n== RTX Corporation re-run, every available surface (registered 'RTX' -> 'RTX Corporation')")
    for p in cs.SURFACES:
        f = cs.RAW / "xli_rtxcorp" / f"{p}_top1000.csv"
        if not f.exists():
            print(f"  {cs.SURFACE_NAME[p]:30s} not available (vendor error, MISSING_chatgpt.txt)")
            continue
        a0, a1 = A[("xli", p)], agg_of(rows("xli_rtxcorp", p))
        t0 = [d for d, _ in sorted(a0.items(), key=lambda x: (-x[1], x[0])) if d not in B["xli"]][0]
        t1 = [d for d, _ in sorted(a1.items(), key=lambda x: (-x[1], x[0])) if d not in B["xli"]][0]
        print(f"  {cs.SURFACE_NAME[p]:30s} comm+video {pct(comm_share(a0, B['xli']))} -> {pct(comm_share(a1, B['xli']))}; "
              f"YouTube rank {nonbrand_rank(a0, B['xli'], 'youtube.com')} -> {nonbrand_rank(a1, B['xli'], 'youtube.com')}; "
              f"top {t0} -> {t1}")

    print("\n== Name contamination, domain-level screen (Financials, 'Visa')")
    for p in cs.SURFACES:
        a = A[("xlf", p)]
        tot = sum(a.values())
        imm = sum(a.get(d, 0) for d in ("state.gov", "uscis.gov", "cbp.gov", "dhs.gov"))
        print(f"  {cs.SURFACE_NAME[p]:30s} state.gov+uscis.gov+cbp.gov+dhs.gov {pct(imm / tot)}; "
              f"state.gov rank {nonbrand_rank(a, B['xlf'], 'state.gov')}")

    print("\n== Registered source types, median share by surface over sectors (chat half of the registered question)")
    TS = {(s, p): type_shares(A[(s, p)], B[s]) for s in cs.SECTORS for p in cs.SURFACES}
    print("surface".ljust(32) + "".join(k[:9].rjust(10) for k in TYPE_KEYS))
    for p in cs.SURFACES:
        print(cs.SURFACE_NAME[p].ljust(32) + "".join(pct(med([TS[(s, p)][k] for s in cs.SECTORS])).rjust(10) for k in TYPE_KEYS))
    for grp, ps in (("Google views", cs.GOOGLE), ("other four", cs.CHAT)):
        print(grp.ljust(32) + "".join(pct(med([TS[(s, p)][k] for s in cs.SECTORS for p in ps])).rjust(10) for k in TYPE_KEYS))

    print("\n== Cell sizes and truncation")
    cells = []
    for s in cs.SECTORS:
        for p in cs.SURFACES:
            rs = R[(s, p)]
            v = [int(r["Cited in"]) for r in rs]
            tot = sum(v)
            yt = A[(s, p)].get("youtube.com", 0)
            cells.append({"etf": s, "surface": p, "export_rows": len(rs), "registrable_domains": len(A[(s, p)]),
                          "cited_in_sum": tot, "rows_cited_in_zero": sum(x == 0 for x in v),
                          "mass_rows_501_1000": round(sum(v[500:]) / tot, 6) if tot else 0,
                          "mass_rows_901_1000": round(sum(v[900:]) / tot, 6) if tot else 0,
                          "youtube_cited_in": yt,
                          "youtube_rank_nonbrand": nonbrand_rank(A[(s, p)], B[s], "youtube.com") or "not cited"})
    with (OUT / "cross_sector_cells.csv").open("w", newline="") as f:
        w = csv.DictWriter(f, fieldnames=list(cells[0]))
        w.writeheader()
        w.writerows(cells)
    sz = [c["cited_in_sum"] for c in cells]
    print(f"cited_in_sum per cell: {min(sz):,} to {max(sz):,}; registrable domains per cell "
          f"{min(c['registrable_domains'] for c in cells)} to {max(c['registrable_domains'] for c in cells)}")
    for p in cs.SURFACES:
        cp = [c for c in cells if c["surface"] == p]
        print(f"  {cs.SURFACE_NAME[p]:30s} median mass in rows 501-1000 {pct(med([c['mass_rows_501_1000'] for c in cp]))}; "
              f"rows 901-1000 {pct(med([c['mass_rows_901_1000'] for c in cp]))}; cells where YouTube not cited "
              f"{sum(c['youtube_cited_in'] == 0 for c in cp)}")
    with (OUT / "cross_sector_type_shares.csv").open("w", newline="") as f:
        w = csv.writer(f)
        w.writerow(["etf", "surface"] + [f"share_{k}" for k in TYPE_KEYS])
        for (s, p), t in TS.items():
            w.writerow([s, p] + [round(t[k], 6) for k in TYPE_KEYS])
    with (OUT / "cross_sector_top10_nonbrand.csv").open("w", newline="") as f:
        w = csv.writer(f)
        w.writerow(["etf", "surface", "rank", "domain"])
        for (s, p), a in A.items():
            r = [d for d, _ in sorted(a.items(), key=lambda x: (-x[1], x[0])) if d not in B[s] and a[d] > 0]
            for i, d in enumerate(r[:10], 1):
                w.writerow([s, p, i, d])
    print("\nChatGPT top non-company domain, all eleven sectors: "
          + "; ".join(f"{cs.SECTOR_NAME[s]} {[d for d, _ in sorted(A[(s, 'chatgpt')].items(), key=lambda x: (-x[1], x[0])) if d not in B[s]][0]}"
                      for s in cs.SECTORS))

    print("\n== Company dominance proxy: largest company's share of the ten company domains' incidences, all-surface export")
    names = {(r["etf"].lower(), cs.registrable(r["domain_used"])): r["brand_name_used"]
             for r in csv.DictReader((cs.DESIGN / "cross_sector_companies.csv").open())}
    for s in cs.SECTORS:
        a = {d: c for d, c in agg_of(rows(s, "all")).items() if d in B[s]}
        top = max(a, key=a.get)
        print(f"  {cs.SECTOR_NAME[s]:24s} {names[(s, top)]:26s} {pct(a[top] / sum(a.values()))}")

    print("\n== Education per-platform export (12 Oct 22:21-22:26), the pilot that preceded the design")
    # The rest of this section is left out of the released copy (design amendment A3: it names the pilot's
    # competitor set). The lines it prints are released as pilot_section_output.txt.
    print("  (left out of the released copy; see pilot_section_output.txt)")


if __name__ == "__main__":
    main()


==> anc/ai_citation_cross_sector/scripts/cross_sector_sensitivity2.py <==
"""Second set of post-review checks for Section 5.8 (Round 9 verification). Not registered.

1. For each source type, the share of the variance of its 88 cell shares explained by answer surface
   and by sector (unweighted two-way decomposition of sums of squares; the remainder is interaction).
2. P4 under the company-property list and under the first 500 export rows.
3. Which hosts make up google.com on the AI Mode views.
4. P3 without Industrials, and P2 per arm without Industrials.
5. Per-surface median and range of every registered type share, and each cell's size (for Appendix C).
Prints everything; reads 03_DATA/processed and the raw exports.
"""
import csv
import statistics

import cross_sector as cs
import cross_sector_sensitivity as ss

TS = {(r["etf"], r["surface"]): {k: float(v) for k, v in r.items() if k.startswith("share_")}
      for r in csv.DictReader((cs.OUT / "cross_sector_type_shares.csv").open())}
TS2 = {}
for (s, p), t in TS.items():
    t = dict(t)
    t["share_video_community"] = t["share_video"] + t["share_forum"] + t["share_social"] + t["share_user_publishing"]
    TS2[(s, p)] = t
KEYS = ["share_video_community", "share_video", "share_forum", "share_social", "share_reference", "share_news",
        "share_government", "share_report_brands", "share_other_web"]

print("== Variance of cell shares explained by surface and by sector")
for k in KEYS:
    v = {(s, p): TS2[(s, p)][k] for s in cs.SECTORS for p in cs.SURFACES}
    g = statistics.mean(v.values())
    tot = sum((x - g) ** 2 for x in v.values())
    ssp = len(cs.SECTORS) * sum((statistics.mean(v[(s, p)] for s in cs.SECTORS) - g) ** 2 for p in cs.SURFACES)
    sss = len(cs.SURFACES) * sum((statistics.mean(v[(s, p)] for p in cs.SURFACES) - g) ** 2 for s in cs.SECTORS)
    print(f"  {k[6:]:18s} surface {ssp / tot:5.0%}  sector {sss / tot:5.0%}  interaction {1 - (ssp + sss) / tot:5.0%}")

print("\n== P4 under sensitivities (AI Overviews, consumer vs five others; exact one-sided p)")
BO = {s: ss.B[s] | ss.PROPS.get(s, set()) for s in cs.SECTORS}
for label, mk in (("company properties", lambda s, p: ss.comm_share(ss.agg_of(ss.rows(s, p)), BO[s])),
                  ("first 500 rows", lambda s, p: ss.comm_share(ss.agg_of(ss.rows(s, p)[:500]), ss.B[s]))):
    for p in ("aio_searchqueries", "aio_prompts"):
        a = [mk(s, p) for s in cs.CONSUMER]
        b = [mk(s, p) for s in cs.NONCONSUMER]
        print(f"  {label:20s} {cs.SURFACE_NAME[p]:30s} {statistics.mean(a):.1%} vs {statistics.mean(b):.1%}, p {cs.exact_mwu_p(a, b):.2f}")

print("\n== Hosts behind google.com on AI Mode (share of google.com incidences, median over sectors)")
for p in ("aimode_searchqueries", "aimode_prompts"):
    hosts = {}
    for s in cs.SECTORS:
        rs = [r for r in ss.rows(s, p) if cs.registrable(r["Domain"]) == "google.com"]
        tot = sum(int(r["Cited in"]) for r in rs) or 1
        for r in rs:
            hosts.setdefault(r["Domain"], []).append(int(r["Cited in"]) / tot)
    top = sorted(hosts.items(), key=lambda kv: -statistics.median(kv[1] + [0] * (11 - len(kv[1]))))[:5]
    print(f"  {cs.SURFACE_NAME[p]:30s} " + "; ".join(f"{h} {statistics.median(v + [0] * (11 - len(v))):.0%}" for h, v in top))

print("\n== Without Industrials (RTX)")
xi = [s for s in cs.SECTORS if s != "xli"]
A = {(s, p): ss.agg_of(ss.rows(s, p)) for s in xi for p in cs.SURFACES}
for p in ("chatgpt", "perplexity", "copilot"):
    print(f"  P2 {cs.SURFACE_NAME[p]:12s} {sum((ss.nonbrand_rank(A[(s, p)], ss.B[s], 'youtube.com') or 9999) > 5 for s in xi)}/10")
print(f"  P3 {sum(all((ss.nonbrand_rank(A[(s, p)], ss.B[s], 'reddit.com') or 9999) <= 10 for p in cs.SURFACES if p != 'copilot') for s in xi)}/10")

print("\n== Appendix C1: registered type shares by surface, median (min to max) over 11 sectors")
for p in cs.SURFACES:
    print(f"  {cs.SURFACE_NAME[p]:30s} " + " | ".join(
        f"{k[6:]} {statistics.median(TS2[(s, p)][k] for s in cs.SECTORS):.1%} ({min(TS2[(s, p)][k] for s in cs.SECTORS):.1%}-{max(TS2[(s, p)][k] for s in cs.SECTORS):.1%})"
        for k in KEYS if k not in ("share_video", "share_forum", "share_social")))
print("\n== Appendix C2: summed citation incidences per cell, thousands")
cells = {(r["etf"], r["surface"]): int(r["cited_in_sum"]) for r in csv.DictReader((cs.OUT / "cross_sector_cells.csv").open())}
for s in cs.SECTORS:
    print(f"  {cs.SECTOR_NAME[s]:24s} " + " ".join(f"{cells[(s, p)] / 1000:,.1f}" for p in cs.SURFACES))

print("\n== Bootstrap 95% intervals for the variance shares (sectors resampled, 10,000 times; independent measurement, 14 October 2026)")
import random
rng = random.Random(20261015)
for k in ("share_video_community", "share_news"):
    surf, sect = [], []
    for _ in range(10_000):
        S_ = [rng.choice(cs.SECTORS) for _ in cs.SECTORS]
        v = {(i, p): TS2[(s, p)][k] for i, s in enumerate(S_) for p in cs.SURFACES}
        g = statistics.mean(v.values())
        tot = sum((x - g) ** 2 for x in v.values())
        if tot == 0:
            continue
        surf.append(len(S_) * sum((statistics.mean(v[(i, p)] for i in range(len(S_))) - g) ** 2 for p in cs.SURFACES) / tot)
        sect.append(len(cs.SURFACES) * sum((statistics.mean(v[(i, p)] for p in cs.SURFACES) - g) ** 2 for i in range(len(S_))) / tot)
    surf.sort(); sect.sort()
    n = len(surf)
    print(f"  {k[6:]:18s} surface [{surf[int(0.025 * n)]:.0%}, {surf[int(0.975 * n) - 1]:.0%}]  sector [{sect[int(0.025 * n)]:.0%}, {sect[int(0.975 * n) - 1]:.0%}]")


==> anc/ai_citation_cross_sector/scripts/cross_sector_sensitivity2_output.txt <==
== Variance of cell shares explained by surface and by sector
  video_community    surface   77%  sector   14%  interaction    8%
  video              surface   79%  sector   12%  interaction    9%
  forum              surface   66%  sector   23%  interaction   11%
  social             surface   74%  sector   12%  interaction   14%
  reference          surface   48%  sector   34%  interaction   18%
  news               surface   12%  sector   73%  interaction   16%
  government         surface   26%  sector   49%  interaction   26%
  report_brands      surface   40%  sector   45%  interaction   15%
  other_web          surface   57%  sector   25%  interaction   18%

== P4 under sensitivities (AI Overviews, consumer vs five others; exact one-sided p)
  company properties   AI Overviews (search queries)  22.5% vs 24.2%, p 0.63
  company properties   AI Overviews (prompts)         25.6% vs 24.4%, p 0.44
  first 500 rows       AI Overviews (search queries)  28.7% vs 26.5%, p 0.32
  first 500 rows       AI Overviews (prompts)         31.9% vs 27.3%, p 0.23

== Hosts behind google.com on AI Mode (share of google.com incidences, median over sectors)
  AI Mode (search queries)       www.google.com 93%; play.google.com 2%; support.google.com 2%; books.google.com 0%; sites.google.com 0%
  AI Mode (prompts)              www.google.com 98%; play.google.com 1%; support.google.com 0%; books.google.com 0%; chromewebstore.google.com 0%

== Without Industrials (RTX)
  P2 ChatGPT      10/10
  P2 Perplexity   6/10
  P2 Copilot      10/10
  P3 3/10

== Appendix C1: registered type shares by surface, median (min to max) over 11 sectors
  AI Overviews (search queries)  video_community 25.8% (14.3%-34.3%) | reference 4.3% (1.3%-8.1%) | news 0.7% (0.2%-2.8%) | government 0.4% (0.2%-8.6%) | report_brands 11.9% (6.1%-23.5%) | other_web 55.6% (41.1%-62.0%)
  AI Overviews (prompts)         video_community 32.4% (13.4%-35.8%) | reference 2.6% (0.7%-3.9%) | news 1.0% (0.1%-5.8%) | government 0.3% (0.1%-3.8%) | report_brands 8.1% (2.7%-20.5%) | other_web 59.0% (42.0%-75.3%)
  AI Mode (search queries)       video_community 17.8% (9.0%-23.8%) | reference 4.2% (2.2%-10.4%) | news 1.0% (0.3%-4.2%) | government 0.4% (0.1%-8.6%) | report_brands 10.8% (5.1%-17.6%) | other_web 65.3% (53.1%-71.4%)
  AI Mode (prompts)              video_community 24.1% (8.1%-28.3%) | reference 2.7% (0.9%-4.5%) | news 1.4% (0.3%-5.6%) | government 0.4% (0.1%-5.0%) | report_brands 9.5% (2.7%-19.3%) | other_web 65.1% (50.1%-79.3%)
  ChatGPT                        video_community 0.9% (0.3%-2.5%) | reference 1.7% (0.5%-3.4%) | news 1.7% (0.7%-5.2%) | government 3.0% (1.6%-18.2%) | report_brands 27.4% (13.5%-38.2%) | other_web 61.5% (51.2%-76.1%)
  Perplexity                     video_community 4.6% (1.8%-7.7%) | reference 5.9% (2.8%-10.7%) | news 1.5% (0.3%-7.9%) | government 0.8% (0.1%-12.0%) | report_brands 15.6% (8.2%-29.8%) | other_web 67.8% (56.4%-73.9%)
  Gemini                         video_community 9.2% (2.9%-16.7%) | reference 3.7% (1.2%-6.9%) | news 0.5% (0.1%-3.8%) | government 0.3% (0.1%-2.4%) | report_brands 8.3% (3.2%-33.2%) | other_web 75.2% (49.5%-85.3%)
  Copilot                        video_community 0.6% (0.3%-1.0%) | reference 1.6% (0.3%-2.7%) | news 0.9% (0.2%-5.2%) | government 0.1% (0.0%-2.2%) | report_brands 4.5% (1.6%-27.0%) | other_web 89.9% (71.6%-94.6%)

== Appendix C2: summed citation incidences per cell, thousands
  Information Technology   10,891.5 294.3 1,128.4 352.4 317.5 186.8 147.9 405.6
  Health Care              604.2 10.1 69.8 16.5 13.9 8.5 7.4 20.9
  Financials               1,776.8 78.8 173.5 97.5 64.4 37.4 45.3 85.9
  Consumer Discretionary   18,381.8 790.0 1,752.1 660.9 347.0 441.7 128.8 1,581.3
  Communication Services   4,350.7 134.3 591.5 163.5 150.1 71.8 76.0 197.9
  Industrials              1,223.2 52.6 112.9 60.2 52.6 21.7 27.2 79.3
  Consumer Staples         8,832.0 395.4 982.3 446.6 351.7 215.6 149.8 1,295.6
  Energy                   103.6 3.8 14.8 5.5 5.1 2.0 2.9 9.0
  Utilities                50.3 2.1 7.2 2.6 2.1 0.9 1.5 3.2
  Real Estate              77.9 6.4 22.1 6.8 6.8 4.4 2.1 6.8
  Materials                337.5 15.6 24.3 17.5 18.5 5.6 6.5 18.7

== Bootstrap 95% intervals for the variance shares (sectors resampled, 10,000 times; independent measurement, 14 October 2026)
  video_community    surface [70%, 91%]  sector [5%, 20%]
  news               surface [7%, 50%]  sector [20%, 83%]


==> anc/ai_citation_cross_sector/scripts/cross_sector_sensitivity_output.txt <==
== Registered reduction (sum of 'Cited in' over hosts of a registrable domain)
baseline: Google median 21.3%, other four median 2.1%; AI Overvi-sq 25.8%, AI Overvi-pr 32.4%, AI Mode-sq 17.8%, AI Mode-pr 24.1%, ChatGPT 0.9%, Perplexit 4.6%, Gemini 9.2%, Copilot 0.6%; lowest Google view above highest other surface in 11/11 sectors
matched prompt views only: AIO+AI Mode prompts median 24.6% vs other four 2.1%
bootstrap over sectors, 95% interval of the median: Google 17.2% to 26.7%; other four 1.7% to 2.7%

== Sensitivities of the headline contrast
YouTube removed from numerator: Google median 12.7%, other four median 1.6%; AI Overvi-sq 14.1%, AI Overvi-pr 20.7%, AI Mode-sq 10.3%, AI Mode-pr 15.8%, ChatGPT 0.9%, Perplexit 3.1%, Gemini 7.8%, Copilot 0.4%; lowest Google view above highest other surface in 7/11 sectors
'Found in' instead of 'Cited in': Google median 21.5%, other four median 3.3%; AI Overvi-sq 26.1%, AI Overvi-pr 31.8%, AI Mode-sq 18.1%, AI Mode-pr 24.3%, ChatGPT 2.1%, Perplexit 9.3%, Gemini 8.7%, Copilot 0.5%; lowest Google view above highest other surface in 11/11 sectors
largest single host instead of summed hosts: Google median 22.0%, other four median 2.4%; AI Overvi-sq 26.3%, AI Overvi-pr 32.3%, AI Mode-sq 18.2%, AI Mode-pr 24.0%, ChatGPT 1.0%, Perplexit 4.8%, Gemini 9.4%, Copilot 0.6%; lowest Google view above highest other surface in 11/11 sectors
company properties counted as company domains: Google median 19.8%, other four median 2.1%; AI Overvi-sq 23.2%, AI Overvi-pr 23.2%, AI Mode-sq 16.0%, AI Mode-pr 20.0%, ChatGPT 0.9%, Perplexit 3.5%, Gemini 9.2%, Copilot 0.5%; lowest Google view above highest other surface in 10/11 sectors
first 100 export rows only: Google median 30.6%, other four median 3.0%; AI Overvi-sq 33.7%, AI Overvi-pr 40.6%, AI Mode-sq 24.9%, AI Mode-pr 31.5%, ChatGPT 1.3%, Perplexit 6.9%, Gemini 17.5%, Copilot 0.6%; lowest Google view above highest other surface in 10/11 sectors
first 250 export rows only: Google median 26.3%, other four median 2.6%; AI Overvi-sq 29.1%, AI Overvi-pr 36.9%, AI Mode-sq 20.5%, AI Mode-pr 28.0%, ChatGPT 1.1%, Perplexit 5.7%, Gemini 13.1%, Copilot 0.6%; lowest Google view above highest other surface in 11/11 sectors
first 500 export rows only: Google median 23.3%, other four median 2.3%; AI Overvi-sq 27.1%, AI Overvi-pr 34.5%, AI Mode-sq 18.9%, AI Mode-pr 26.1%, ChatGPT 1.0%, Perplexit 5.2%, Gemini 10.8%, Copilot 0.6%; lowest Google view above highest other surface in 11/11 sectors
Communication Services, entered domains -> with Alphabet and Meta properties as company: AI Overviews (search queries) 31.9% -> 10.3%; AI Overviews (prompts) 32.4% -> 12.7%; AI Mode (search queries) 20.2% -> 5.9%; AI Mode (prompts) 25.8% -> 10.8%; ChatGPT 1.7% -> 1.1%; Perplexity 4.9% -> 2.8%; Gemini 15.0% -> 9.2%; Copilot 0.9% -> 0.3%

== Registered predictions under the sensitivities
baseline             P1 per view {'aio_searchqueries': 9, 'aio_prompts': 8, 'aimode_searchqueries': 2, 'aimode_prompts': 2}, both products 4/11; P2 {'chatgpt': 11, 'perplexity': 6, 'copilot': 11}; P3 3/11
company properties   P1 per view {'aio_searchqueries': 8, 'aio_prompts': 7, 'aimode_searchqueries': 2, 'aimode_prompts': 2}, both products 4/11; P2 {'chatgpt': 11, 'perplexity': 6, 'copilot': 11}; P3 4/11
largest host         P1 per view {'aio_searchqueries': 9, 'aio_prompts': 8, 'aimode_searchqueries': 3, 'aimode_prompts': 3}, both products 5/11; P2 {'chatgpt': 11, 'perplexity': 5, 'copilot': 11}; P3 4/11
P1 with google.com set aside: per view {'aio_searchqueries': 11, 'aio_prompts': 8, 'aimode_searchqueries': 8, 'aimode_prompts': 6} both products 9
ChatGPT without Industrials (RTX): comm+video median 0.8% (with: 0.9%); P2 ChatGPT 10/10; P3 holding 3/10

== RTX Corporation re-run, every available surface (registered 'RTX' -> 'RTX Corporation')
  AI Overviews (search queries)  comm+video 31.3% -> 30.1%; YouTube rank 1 -> 1; top youtube.com -> youtube.com
  AI Overviews (prompts)         comm+video 33.9% -> 31.3%; YouTube rank 1 -> 1; top youtube.com -> youtube.com
  AI Mode (search queries)       comm+video 21.4% -> 20.7%; YouTube rank 2 -> 2; top google.com -> google.com
  AI Mode (prompts)              comm+video 27.6% -> 26.3%; YouTube rank 2 -> 1; top google.com -> youtube.com
  ChatGPT                        not available (vendor error, MISSING_chatgpt.txt)
  Perplexity                     comm+video 6.2% -> 5.5%; YouTube rank 5 -> 4; top wikipedia.org -> wikipedia.org
  Gemini                         comm+video 15.0% -> 13.4%; YouTube rank 4 -> 5; top reddit.com -> reddit.com
  Copilot                        comm+video 0.7% -> 0.8%; YouTube rank 43 -> 78; top amazon.com -> flightconnections.com

== Name contamination, domain-level screen (Financials, 'Visa')
  AI Overviews (search queries)  state.gov+uscis.gov+cbp.gov+dhs.gov 2.2%; state.gov rank 15
  AI Overviews (prompts)         state.gov+uscis.gov+cbp.gov+dhs.gov 0.2%; state.gov rank 72
  AI Mode (search queries)       state.gov+uscis.gov+cbp.gov+dhs.gov 1.4%; state.gov rank 24
  AI Mode (prompts)              state.gov+uscis.gov+cbp.gov+dhs.gov 0.3%; state.gov rank 54
  ChatGPT                        state.gov+uscis.gov+cbp.gov+dhs.gov 1.1%; state.gov rank 12
  Perplexity                     state.gov+uscis.gov+cbp.gov+dhs.gov 0.5%; state.gov rank 31
  Gemini                         state.gov+uscis.gov+cbp.gov+dhs.gov 0.2%; state.gov rank 64
  Copilot                        state.gov+uscis.gov+cbp.gov+dhs.gov 0.2%; state.gov rank 116

== Registered source types, median share by surface over sectors (chat half of the registered question)
surface                              video     forum    social user_publ reference      news governmen report_br other_web
AI Overviews (search queries)        12.9%      6.1%      5.7%      0.1%      4.3%      0.7%      0.4%     11.9%     55.6%
AI Overviews (prompts)               11.9%      7.9%      7.4%      0.1%      2.6%      1.0%      0.3%      8.1%     59.0%
AI Mode (search queries)              8.3%      3.4%      5.9%      0.1%      4.2%      1.0%      0.4%     10.8%     65.3%
AI Mode (prompts)                     8.3%      7.0%      5.0%      0.1%      2.7%      1.4%      0.4%      9.5%     65.1%
ChatGPT                               0.1%      0.5%      0.2%      0.0%      1.7%      1.7%      3.0%     27.4%     61.5%
Perplexity                            1.6%      1.5%      0.9%      0.1%      5.9%      1.5%      0.8%     15.6%     67.8%
Gemini                                1.4%      5.6%      2.2%      0.2%      3.7%      0.5%      0.3%      8.3%     75.2%
Copilot                               0.1%      0.0%      0.3%      0.0%      1.6%      0.9%      0.1%      4.5%     89.9%
Google views                          9.3%      5.7%      6.1%      0.1%      3.2%      1.1%      0.4%     10.4%     61.1%
other four                            0.5%      1.1%      0.5%      0.0%      2.7%      1.2%      0.6%     14.1%     71.7%

== Cell sizes and truncation
cited_in_sum per cell: 860 to 18,381,848; registrable domains per cell 760 to 975
  AI Overviews (search queries)  median mass in rows 501-1000 8.5%; rows 901-1000 1.3%; cells where YouTube not cited 0
  AI Overviews (prompts)         median mass in rows 501-1000 7.6%; rows 901-1000 1.1%; cells where YouTube not cited 0
  AI Mode (search queries)       median mass in rows 501-1000 8.5%; rows 901-1000 1.3%; cells where YouTube not cited 0
  AI Mode (prompts)              median mass in rows 501-1000 7.9%; rows 901-1000 1.2%; cells where YouTube not cited 0
  ChatGPT                        median mass in rows 501-1000 8.9%; rows 901-1000 1.2%; cells where YouTube not cited 1
  Perplexity                     median mass in rows 501-1000 9.5%; rows 901-1000 1.2%; cells where YouTube not cited 0
  Gemini                         median mass in rows 501-1000 11.1%; rows 901-1000 1.6%; cells where YouTube not cited 0
  Copilot                        median mass in rows 501-1000 13.8%; rows 901-1000 2.1%; cells where YouTube not cited 1

ChatGPT top non-company domain, all eleven sectors: Information Technology google.com; Health Care fda.gov; Financials nerdwallet.com; Consumer Discretionary justwatch.com; Communication Services go.com; Industrials nvidia.com; Consumer Staples reddit.com; Energy sec.gov; Utilities sec.gov; Real Estate sec.gov; Materials benjaminmoore.com

== Company dominance proxy: largest company's share of the ten company domains' incidences, all-surface export
  Information Technology   Apple                      62.2%
  Health Care              Thermo Fisher Scientific   37.4%
  Financials               American Express           30.0%
  Consumer Discretionary   Amazon                     75.4%
  Communication Services   Netflix                    47.4%
  Industrials              Uber                       54.8%
  Consumer Staples         Walmart                    65.4%
  Energy                   SLB                        32.3%
  Utilities                Duke Energy                29.5%
  Real Estate              Simon Property Group       49.9%
  Materials                Sherwin-Williams           93.9%

== Education per-platform export (12 Oct 22:21-22:26), the pilot that preceded the design
  (left out of the released copy; see pilot_section_output.txt)


==> anc/ai_citation_cross_sector/scripts/make_brand_radar_urls.py <==
"""Build Ahrefs Brand Radar report URLs for the cross-sector study.

One URL per (sector, platform) for the Cited pages report, plus the Overview and
AI responses report per sector. Brands and competitors are read from
02_DESIGN/cross_sector_companies.csv; the ETF rank-1 company is the brand, the rest
are competitors. The URL shape copies the one the Ahrefs UI itself produced on
2026-10-12 for the education pilot. These URLs were loaded in the browser for each export.

Correction, 13 October 2026: an earlier version of this docstring said "The UI is still driven by
hand". It was not. Every export was made by an AI browser assistant (Claude in Chrome) that loaded
these URLs in the owner's logged-in browser and clicked the interface's export control. Ahrefs'
terms prohibit automated use except through its API (clause 4.4(j)); see design amendment A3.
"""
import csv
import json
import urllib.parse
from pathlib import Path

import cross_sector as cs

COMPANIES = cs.DESIGN / "cross_sector_companies.csv"
OUT = cs.DESIGN / "cross_sector_report_urls.json"

PLATFORMS = {
    "all": "",
    "aio_searchqueries": "googleAiOverviewsKeywords",
    "aio_prompts": "googleAiOverviews",
    "aimode_searchqueries": "googleAiModeKeywords",
    "aimode_prompts": "googleAiMode",
    "chatgpt": "chatgpt",
    "perplexity": "perplexity",
    "gemini": "gemini",
    "copilot": "copilot",
}


def entity(name, domain):
    return {
        "keywords": [{"keyword": name, "match_mode": ["MatchAsEntity", {
            "match_mode": ["EntityContains"], "category": ["AnyCategory"]}]}],
        "urls_groups": [{"urls": [domain], "mode": "subdomains"}],
    }


def url(path, brand, competitors, model):
    q = {
        "aggregation": "total",
        "brandFilter": "mentioned=&operator=and&pages=",
        "brands": json.dumps([brand], separators=(",", ":")),
        "chartMetric": "mentions",
        "chatbotModel": model,
        "comparisonBasis": "Absolute",
        "competitors": json.dumps(competitors, separators=(",", ":")),
        "country": "us",
        "date": "latest",
        "keywordVolume": "",
        "tagsFilter": json.dumps({"matchType": "all", "rules": []}, separators=(",", ":")),
    }
    return "https://app.ahrefs.com/brand-radar/" + path + "?" + urllib.parse.urlencode(q)


sectors = {}
for r in csv.DictReader(COMPANIES.open()):
    if r["brand_name_used"] == "TO BE VERIFIED":
        continue
    sectors.setdefault((r["sector"], r["etf"]), []).append(r)

out = {}
for (sector, etf), rows in sectors.items():
    rows.sort(key=lambda r: int(r["rank"]))
    brand = entity(rows[0]["brand_name_used"], rows[0]["domain_used"])
    comps = [entity(r["brand_name_used"], r["domain_used"]) for r in rows[1:]]
    key = etf.lower()
    out[key] = {
        "sector": sector, "n_companies": len(rows),
        "overview": url("overview", brand, comps, ""),
        "cited_pages": {p: url("ai/cited-pages", brand, comps, m) for p, m in PLATFORMS.items()},
        "responses": {p: url("ai/responses", brand, comps, m) for p, m in PLATFORMS.items() if p != "all"},
    }

OUT.write_text(json.dumps(out, indent=1))
print(f"{len(out)} sectors; companies per sector:",
      {k: v["n_companies"] for k, v in out.items()})
print("example:", out["xlf"]["cited_pages"]["chatgpt"][:160], "...")


==> anc/ai_citation_cross_sector/scripts/make_fig_sources.py <==
"""Figure: what AI answers cite, by sector and answer surface (cross-sector study).

Reads 03_DATA/processed/cross_sector_platform_metrics.csv (written by cross_sector.py) and
cross_sector_cells.csv (written by cross_sector_sensitivity.py; marks cells where YouTube is not cited).
Grayscale-safe: values are printed in every cell; panel (b) uses marker shape, not hue.
Writes fig10_sources.pdf/.png to 05_FIGURES/ (in the released folder, beside this script).
"""
import csv
from pathlib import Path

import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
import numpy as np

import cross_sector as cs

SRC = cs.OUT / "cross_sector_platform_metrics.csv"
OUTS = [cs.ROOT / "05_FIGURES"] if (cs.ROOT / "05_FIGURES").is_dir() else [Path(__file__).resolve().parent]

plt.rcParams.update({
    "font.family": "serif", "font.serif": ["Times New Roman", "STIXGeneral", "DejaVu Serif"],
    "font.size": 7.5, "axes.titlesize": 8, "axes.labelsize": 7.5, "xtick.labelsize": 7,
    "ytick.labelsize": 7, "axes.linewidth": 0.6, "pdf.fonttype": 42,
    "axes.spines.top": False, "axes.spines.right": False,
})

SURF = ["aio_searchqueries", "aio_prompts", "aimode_searchqueries", "aimode_prompts",
        "chatgpt", "perplexity", "gemini", "copilot"]
SURF_LABEL = ["AIO\nsearch", "AIO\nprompt", "AIM\nsearch", "AIM\nprompt",
              "Chat-\nGPT", "Perplex-\nity", "Gem-\nini", "Co-\npilot"]
SECT_LABEL = {
    "xlk": "Information Technology", "xlv": "Health Care", "xlf": "Financials",
    "xly": "Consumer Discretionary", "xlc": "Communication Services", "xli": "Industrials",
    "xlp": "Consumer Staples", "xle": "Energy", "xlu": "Utilities", "xlre": "Real Estate",
    "xlb": "Materials",
}

rows = [r for r in csv.DictReader(SRC.open()) if r["etf"] in SECT_LABEL]
share = {(r["etf"], r["surface"]): float(r["share_community_video"]) for r in rows}
ytr = {(r["etf"], r["surface"]): (int(r["yt_rank_nonbrand"]) if r["yt_rank_nonbrand"] else None)
       for r in rows}
notcited = {(r["etf"], r["surface"]) for r in csv.DictReader((SRC.parent / "cross_sector_cells.csv").open())
            if int(r["youtube_cited_in"]) == 0}
order = sorted(SECT_LABEL, key=lambda s: -np.mean([share[(s, p)] for p in SURF[:4]]))

fig, (a1, a2) = plt.subplots(1, 2, figsize=(7.1, 3.15),
                             gridspec_kw={"width_ratios": [1.25, 1.0], "wspace": 0.42})

# (a) heatmap of video + community share
M = np.array([[share[(s, p)] * 100 for p in SURF] for s in order])
im = a1.imshow(M, cmap="Greys", vmin=0, vmax=40, aspect="auto")
for i in range(M.shape[0]):
    for j in range(M.shape[1]):
        v = M[i, j]
        a1.text(j, i, f"{v:.0f}", ha="center", va="center", fontsize=6.3,
                color="white" if v > 22 else "black")
a1.axvline(3.5, color="black", lw=1.0)
a1.set_xticks(range(len(SURF)))
a1.set_xticklabels(SURF_LABEL, fontsize=6.2)
a1.set_yticks(range(len(order)))
a1.set_yticklabels([SECT_LABEL[s] for s in order], fontsize=6.6)
a1.tick_params(length=0)
for sp in a1.spines.values():
    sp.set_visible(False)
a1.set_title("(a) Video and community share of\ncitation incidences, %", loc="left", pad=15)
a1.text(1.5, -0.85, "Google answer surfaces", ha="center", fontsize=6.6, style="italic")
a1.text(5.5, -0.85, "Other four surfaces", ha="center", fontsize=6.6, style="italic")

# (b) YouTube's rank among non-brand cited domains
CAP = 1000
for j, p in enumerate(SURF):
    ys = [None if (s, p) in notcited else ytr[(s, p)] for s in order]
    xs = j + np.linspace(-0.22, 0.22, len(ys))
    shown = [min(y, CAP) if y else CAP for y in ys]
    missing = [y is None for y in ys]
    a2.scatter([x for x, m in zip(xs, missing) if not m], [y for y, m in zip(shown, missing) if not m],
               s=10, marker="o" if j < 4 else "s", facecolor="0.15" if j < 4 else "white",
               edgecolor="0.1", lw=0.5, zorder=3)
    a2.scatter([x for x, m in zip(xs, missing) if m], [CAP] * sum(missing), s=14, marker="x",
               color="0.1", lw=0.7, zorder=3)
    med = np.median([y if y else CAP for y in ys])
    a2.plot([j - 0.3, j + 0.3], [med, med], color="black", lw=1.1, zorder=4)
a2.set_yscale("log")
a2.set_ylim(CAP * 1.6, 0.7)
a2.set_yticks([1, 3, 10, 30, 100, 300, 1000])
a2.set_yticklabels(["1", "3", "10", "30", "100", "300", "not\ncited"])
a2.axvline(3.5, color="black", lw=1.0)
a2.set_xticks(range(len(SURF)))
a2.set_xticklabels([l.replace("-\n", "").replace("\n", " ") for l in SURF_LABEL], fontsize=6.4, rotation=90)
a2.set_ylabel("rank of youtube.com among non-company domains (log)")
a2.grid(axis="y", color="0.88", lw=0.5)
a2.set_axisbelow(True)
a2.set_title("(b) Where YouTube ranks,\n11 sectors per surface", loc="left", pad=15)

for d in OUTS:
    d.mkdir(parents=True, exist_ok=True)
fig.savefig(OUTS[0] / "fig10_sources.pdf", bbox_inches="tight", pad_inches=0.02)
fig.savefig(OUTS[0] / "fig10_sources.png", dpi=300, bbox_inches="tight", pad_inches=0.02)
print("wrote fig10_sources.pdf/.png; sector order:", order)


==> anc/ai_citation_cross_sector/scripts/make_tables_sector_surface.py <==
"""Appendix C tables of which sources AI answers cite, by sector and answer surface (Section 7).

Reads 03_DATA/processed/cross_sector_top10_nonbrand.csv (ranked non-company domains per cell, written by
cross_sector_sensitivity.py) and prints Markdown for Table C3 (the most-cited non-company domain in every
sector and surface) and Table C4 (the three most-cited on AI Overviews, search queries, and on ChatGPT).
A dagger marks a property of one of the sector's own companies that was not entered as a company domain
(02_DESIGN/cross_sector_company_properties.csv); such domains count as non-company, as in Section 7.
"""
import csv
from pathlib import Path

import cross_sector as cs

top = {}
for r in csv.DictReader((cs.OUT / "cross_sector_top10_nonbrand.csv").open()):
    top.setdefault((r["etf"], r["surface"]), []).append((int(r["rank"]), r["domain"]))
top = {k: [d for _, d in sorted(v)] for k, v in top.items()}
props = {(r["etf"], r["domain"]) for r in csv.DictReader((cs.DESIGN / "cross_sector_company_properties.csv").open())}
cur = None  # sector being printed, for the property mark
sh = lambda d: (d[:-4] if d.endswith(".com") else d) + ("†" if (cur, d) in props else "")  # tables omit .com
short = {"aio_searchqueries": "AIO search", "aio_prompts": "AIO prompt", "aimode_searchqueries": "AIM search",
         "aimode_prompts": "AIM prompt", "chatgpt": "ChatGPT", "perplexity": "Perplexity", "gemini": "Gemini", "copilot": "Copilot"}
print("| Sector | " + " | ".join(short[p] for p in cs.SURFACES) + " |")
print("|---" * (len(cs.SURFACES) + 1) + "|")
for s in cs.SECTORS:
    cur = s
    print(f"| {cs.SECTOR_NAME[s]} | " + " | ".join(sh(top[(s, p)][0]) for p in cs.SURFACES) + " |")
print()
print("| Sector | AI Overviews (search queries) | ChatGPT |")
print("|---|---|---|")
for s in cs.SECTORS:
    cur = s
    print(f"| {cs.SECTOR_NAME[s]} | " + ", ".join(map(sh, top[(s, 'aio_searchqueries')][:3])) + " | " + ", ".join(map(sh, top[(s, 'chatgpt')][:3])) + " |")
print()
g = [top[(s, p)][0] for s in cs.SECTORS for p in cs.GOOGLE]
print(f"Google surfaces: top source youtube.com or google.com in {sum(d in ('youtube.com', 'google.com') for d in g)} of {len(g)} cells")
c = [top[(s, 'copilot')][0] for s in cs.SECTORS]
print(f"Copilot: top source walmart.com or amazon.com in {sum(d in ('walmart.com', 'amazon.com') for d in c)} of 11 sectors; msn.com in {c.count('msn.com')}")
gp = [top[(s, p)][0] for s in cs.SECTORS for p in ('perplexity', 'gemini')]
print(f"Perplexity and Gemini: top source wikipedia.org or reddit.com in {sum(d in ('wikipedia.org', 'reddit.com') for d in gp)} of 22 cells")
ch = [top[(s, 'chatgpt')][0] for s in cs.SECTORS]
print(f"ChatGPT: top source a .gov domain in {sum(d.endswith('.gov') for d in ch)} of 11 sectors")
c3 = [(s, top[(s, p)][0]) for s in cs.SECTORS for p in cs.SURFACES]
c4 = [(s, d) for s in cs.SECTORS for p in ("aio_searchqueries", "chatgpt") for d in top[(s, p)][:3]]
print(f"company properties marked: Table C3 {sum(x in props for x in c3)} of {len(c3)} cells; Table C4 {sum(x in props for x in c4)} of {len(c4)} entries")
print("  in Table C3:", sorted({f"{cs.SECTOR_NAME[s]}: {d}" for s, d in c3 if (s, d) in props}))
print("  in Table C4:", sorted({f"{cs.SECTOR_NAME[s]}: {d}" for s, d in c4 if (s, d) in props}))


==> anc/ai_citation_cross_sector/scripts/make_tables_sector_surface_output.txt <==
| Sector | AIO search | AIO prompt | AIM search | AIM prompt | ChatGPT | Perplexity | Gemini | Copilot |
|---|---|---|---|---|---|---|---|---|
| Information Technology | youtube | youtube | google | google | google | wikipedia.org | reddit | walmart |
| Health Care | youtube | youtube | youtube | goodrx | fda.gov | nih.gov | goodrx | msn |
| Financials | youtube | reddit | youtube | nerdwallet | nerdwallet | nerdwallet | wallethub | wallethub |
| Consumer Discretionary | google | youtube | google | google | justwatch | wikipedia.org | reddit | walmart |
| Communication Services | youtube† | youtube† | google† | google† | go† | wikipedia.org | reddit | walmart |
| Industrials | youtube | youtube | google | google | nvidia | wikipedia.org | reddit | amazon |
| Consumer Staples | google | youtube | google | google | reddit | amazon | reddit | amazon |
| Energy | youtube | youtube | google | youtube | sec.gov | wikipedia.org | reddit | walmart |
| Utilities | youtube | reddit | google | yahoo | sec.gov | wikipedia.org | wikipedia.org | msn |
| Real Estate | youtube | extraspace | google | google | sec.gov | wikipedia.org | wikipedia.org | extraspace |
| Materials | youtube | youtube | google | youtube | benjaminmoore | kylieminteriors.ca | facadecolorizer | facadecolorizer |

| Sector | AI Overviews (search queries) | ChatGPT |
|---|---|---|
| Information Technology | youtube, reddit, google | google, wikipedia.org, justwatch |
| Health Care | youtube, nih.gov, wikipedia.org | fda.gov, nih.gov, sec.gov |
| Financials | youtube, reddit, nerdwallet | nerdwallet, chase†, capitalone |
| Consumer Discretionary | google, youtube, reddit | justwatch, consumerreports.org, aboutamazon† |
| Communication Services | youtube†, wikipedia.org, reddit | go†, justwatch, wikipedia.org |
| Industrials | youtube, reddit, google | nvidia, tomshardware, techspot |
| Consumer Staples | google, youtube, amazon | reddit, wikipedia.org, consumerreports.org |
| Energy | youtube, wikipedia.org, google | sec.gov, chevronlubricants†, mobil† |
| Utilities | youtube, wikipedia.org, reddit | sec.gov, reuters, stockanalysis |
| Real Estate | youtube, google, wikipedia.org | sec.gov, extraspace, wikipedia.org |
| Materials | youtube, google, reddit | benjaminmoore, behr, plan-home |

Google surfaces: top source youtube.com or google.com in 38 of 44 cells
Copilot: top source walmart.com or amazon.com in 6 of 11 sectors; msn.com in 2
Perplexity and Gemini: top source wikipedia.org or reddit.com in 15 of 22 cells
ChatGPT: top source a .gov domain in 4 of 11 sectors
company properties marked: Table C3 5 of 88 cells; Table C4 6 of 66 entries
  in Table C3: ['Communication Services: go.com', 'Communication Services: google.com', 'Communication Services: youtube.com']
  in Table C4: ['Communication Services: go.com', 'Communication Services: youtube.com', 'Consumer Discretionary: aboutamazon.com', 'Energy: chevronlubricants.com', 'Energy: mobil.com', 'Financials: chase.com']


==> anc/ai_citation_cross_sector/scripts/pilot_section_output.txt <==
Printed by the project's copy of cross_sector_sensitivity.py (its last section, left out of the released copy,
design amendment A3). Copied verbatim from that script's output file.

== Education per-platform export (12 Oct 22:21-22:26), the pilot that preceded the design
  AI Overviews (search queries)  YouTube non-brand rank 1; Reddit 3; comm+video 25.9%
  AI Overviews (prompts)         YouTube non-brand rank 1; Reddit 2; comm+video 33.0%
  AI Mode (search queries)       YouTube non-brand rank 1; Reddit 2; comm+video 23.5%
  AI Mode (prompts)              YouTube non-brand rank 1; Reddit 2; comm+video 26.6%
  ChatGPT                        YouTube non-brand rank 28; Reddit 3; comm+video 2.2%
  Perplexity                     YouTube non-brand rank 4; Reddit 3; comm+video 4.1%
  Gemini                         YouTube non-brand rank 5; Reddit 1; comm+video 10.2%
  Copilot                        YouTube non-brand rank 9; Reddit 240; comm+video 1.7%


==> anc/ai_citation_cross_sector/scripts/section7_from_aggregates.py <==
"""Section 7's numbers recomputed from the released aggregates alone, so that a reader without the withheld raw vendor
exports can reproduce them (independent reproduction of 15 October 2026: no Section 7 script ran from the bundle).

The raw-export scripts (cross_sector.py, cross_sector_sensitivity.py, cross_sector_sensitivity2.py) wrote these
aggregates; this script reads only them, with the same definitions, seeds and quantiles, and prints every Section 7
headline, the predictions, the overlap, the variance split, Tables C1 and C2 and the RTX check. Runs in the project
(03_DATA/processed) or in the released folder (../aggregates). Sensitivities that need row-level data ("Found in",
largest host, company properties, truncation, the "Visa" check) are printed only by cross_sector_sensitivity.py.
"""
import csv
import json
import random
import statistics
from itertools import combinations
from pathlib import Path

HERE = Path(__file__).resolve().parent
for cand in (HERE.parent / "aggregates", HERE.parents[1] / "03_DATA/processed"):
    if (cand / "cross_sector_platform_metrics.csv").exists():
        AGG = cand
        break
else:
    raise SystemExit("aggregates not found (looked in ../aggregates and 03_DATA/processed)")
COUNTS = AGG / "sector_answer_counts.csv"
if not COUNTS.exists():
    COUNTS = HERE.parents[1] / "03_DATA/raw/brand_radar_sectors_2026-10-12/sector_answer_counts.csv"

SECTORS = ["xlk", "xlv", "xlf", "xly", "xlc", "xli", "xlp", "xle", "xlu", "xlre", "xlb"]
GOOGLE = ["aio_searchqueries", "aio_prompts", "aimode_searchqueries", "aimode_prompts"]
CHAT = ["chatgpt", "perplexity", "gemini", "copilot"]
SURFACES = GOOGLE + CHAT
CONSUMER, NONCONSUMER = ["xly", "xlp", "xlc", "xlv", "xlk"], ["xle", "xlb", "xlu", "xlre", "xli"]
med = statistics.median


def pct(x):
    return f"{x:.1%}"


def rank(v):
    return int(v) if v not in ("", None) else 9999  # empty: not cited


PM = {(r["etf"], r["surface"]): r for r in csv.DictReader((AGG / "cross_sector_platform_metrics.csv").open())}
TS = {(r["etf"], r["surface"]): {k: float(v) for k, v in r.items() if k.startswith("share_")}
      for r in csv.DictReader((AGG / "cross_sector_type_shares.csv").open())}
for t in TS.values():
    t["share_video_community"] = t["share_video"] + t["share_forum"] + t["share_social"] + t["share_user_publishing"]
CELLS = {(r["etf"], r["surface"]): r for r in csv.DictReader((AGG / "cross_sector_cells.csv").open())}
TOP = {}
for r in csv.DictReader((AGG / "cross_sector_top10_nonbrand.csv").open()):
    TOP.setdefault((r["etf"], r["surface"]), []).append((int(r["rank"]), r["domain"]))
TOP = {k: [d for _, d in sorted(v)] for k, v in TOP.items()}


def comm(s, p):
    return float(PM[(s, p)]["share_community_video"])


print("== Frame")
counts = {r["etf"]: int(r["ai_responses_us_all_platforms"]) for r in csv.DictReader(COUNTS.open())} if COUNTS.exists() else {}
if counts:
    print(f"  answer records, US, all platforms, summed over sectors {sum(counts.values()):,}; "
          f"range {min(counts.values()):,} ({min(counts, key=counts.get)}) to {max(counts.values()):,} ({max(counts, key=counts.get)})")
sizes = [int(CELLS[(s, p)]["cited_in_sum"]) for s in SECTORS for p in SURFACES]
doms = [int(CELLS[(s, p)]["registrable_domains"]) for s in SECTORS for p in SURFACES]
print(f"  88 cells; summed citation incidences per cell {min(sizes):,} to {max(sizes):,}; registrable domains per export {min(doms)} to {max(doms)}")

print("\n== Video and community share (registered reduction)")
g = [comm(s, p) for s in SECTORS for p in GOOGLE]
c = [comm(s, p) for s in SECTORS for p in CHAT]
print(f"  Google views median {pct(med(g))} (range {pct(min(g))} to {pct(max(g))}); other four median {pct(med(c))} (range {pct(min(c))} to {pct(max(c))})")
print("  per surface: " + ", ".join(f"{p} {pct(med([comm(s, p) for s in SECTORS]))}" for p in SURFACES))
every = sum(min(comm(s, p) for p in GOOGLE) > max(comm(s, p) for p in CHAT) for s in SECTORS)
print(f"  sectors where the lowest Google view exceeds the highest other surface: {every}/11")
mp = [comm(s, p) for s in SECTORS for p in ("aio_prompts", "aimode_prompts")]
print(f"  Google prompt views only: median {pct(med(mp))}")
rnd = random.Random(20261013)  # as cross_sector_sensitivity.py
bg, bc = [], []
for _ in range(10000):
    ss = [rnd.choice(SECTORS) for _ in SECTORS]
    bg.append(med([comm(s, p) for s in ss for p in GOOGLE]))
    bc.append(med([comm(s, p) for s in ss for p in CHAT]))
q = lambda xs: (sorted(xs)[249], sorted(xs)[9749])
print(f"  bootstrap over sectors, 95% interval of the median: Google {pct(q(bg)[0])} to {pct(q(bg)[1])}; other four {pct(q(bc)[0])} to {pct(q(bc)[1])}")
nyt = lambda s, p: comm(s, p) - float(PM[(s, p)]["yt_share"])
gn = [nyt(s, p) for s in SECTORS for p in GOOGLE]
cn = [nyt(s, p) for s in SECTORS for p in CHAT]
everyn = sum(min(nyt(s, p) for p in GOOGLE) > max(nyt(s, p) for p in CHAT) for s in SECTORS)
print(f"  without YouTube: Google median {pct(med(gn))}, other four {pct(med(cn))}; lowest Google view above highest other in {everyn}/11")

print("\n== YouTube among non-company domains")
for p in SURFACES:
    y = [rank(PM[(s, p)]["yt_rank_nonbrand"]) for s in SECTORS]
    print(f"  {p:22s} median rank {med(y):>5}; in the top three in {sum(r <= 3 for r in y)}/11")
print(f"  top three on Google views {sum(rank(PM[(s, p)]['yt_rank_nonbrand']) <= 3 for s in SECTORS for p in GOOGLE)}/44; "
      f"on the other four {sum(rank(PM[(s, p)]['yt_rank_nonbrand']) <= 3 for s in SECTORS for p in CHAT)}/44")

print("\n== Other source types, medians")
for k in ("share_reference", "share_forum", "share_report_brands", "share_other_web"):
    print(f"  {k[6:]:15s} Google {pct(med([TS[(s, p)][k] for s in SECTORS for p in GOOGLE]))}; other four {pct(med([TS[(s, p)][k] for s in SECTORS for p in CHAT]))}; "
          f"Copilot {pct(med([TS[(s, 'copilot')][k] for s in SECTORS]))}")


def exact_p(a, b):
    pooled, obs = a + b, statistics.mean(a) - statistics.mean(b)
    hits = tot = 0
    for idx in combinations(range(len(pooled)), len(a)):
        x = [pooled[i] for i in idx]
        y = [pooled[i] for i in range(len(pooled)) if i not in set(idx)]
        tot += 1
        hits += (statistics.mean(x) - statistics.mean(y)) >= obs - 1e-12
    return hits / tot


print("\n== Predictions written before collection")
p1 = {p: sum(rank(PM[(s, p)]["yt_rank_nonbrand"]) == 1 for s in SECTORS) for p in GOOGLE}
both = [s for s in SECTORS if any(rank(PM[(s, p)]["yt_rank_nonbrand"]) == 1 for p in GOOGLE[:2]) and any(rank(PM[(s, p)]["yt_rank_nonbrand"]) == 1 for p in GOOGLE[2:])]
print(f"  P1 sectors with YouTube first, per view {p1}; on both products {len(both)}/11 -> {'holds' if len(both) >= 6 else 'fails'}")
p2 = {p: sum(rank(PM[(s, p)]["yt_rank_nonbrand"]) > 5 for s in SECTORS) for p in ("chatgpt", "perplexity", "copilot")}
print(f"  P2 sectors with YouTube outside the top five {p2} -> {'holds' if all(v >= 6 for v in p2.values()) else 'fails'}")
p3 = [s for s in SECTORS if all(rank(PM[(s, p)]["reddit_rank_nonbrand"]) <= 10 for p in SURFACES if p != "copilot")]
chat_fail = sum(rank(PM[(s, "chatgpt")]["reddit_rank_nonbrand"]) > 10 for s in SECTORS if s not in p3)
print(f"  P3 sectors with Reddit in the top ten on every surface but Copilot {len(p3)}/11 -> {'holds' if len(p3) >= 6 else 'fails'}; ChatGPT fails in {chat_fail} of the {11 - len(p3)} others")
for p in ("aio_searchqueries", "aio_prompts"):
    a_, b_ = [comm(s, p) for s in CONSUMER], [comm(s, p) for s in NONCONSUMER]
    print(f"  P4 {p}: consumer {pct(statistics.mean(a_))} against other {pct(statistics.mean(b_))}; exact one-sided p {exact_p(a_, b_):.3f}")

print("\n== Exploratory: mean pairwise Jaccard of the non-company top ten across the 55 sector pairs")
jac = {p: statistics.mean(len(set(TOP[(a, p)]) & set(TOP[(b, p)])) / len(set(TOP[(a, p)]) | set(TOP[(b, p)])) for a, b in combinations(SECTORS, 2)) for p in SURFACES}
print("  " + ", ".join(f"{p} {v:.2f}" for p, v in jac.items()))
print(f"  Google views {min(jac[p] for p in GOOGLE):.2f} to {max(jac[p] for p in GOOGLE):.2f}; other four {min(jac[p] for p in CHAT):.2f} to {max(jac[p] for p in CHAT):.2f}")

print("\n== Variance of cell shares explained by surface and by sector (unweighted)")
KEYS = ["share_video_community", "share_news", "share_government", "share_report_brands"]


def split(v, sectors):
    gm = statistics.mean(v.values())
    tot = sum((x - gm) ** 2 for x in v.values())
    ssp = len(sectors) * sum((statistics.mean(v[(i, p)] for i in range(len(sectors))) - gm) ** 2 for p in SURFACES)
    sss = len(SURFACES) * sum((statistics.mean(v[(i, p)] for p in SURFACES) - gm) ** 2 for i in range(len(sectors)))
    return ssp / tot, sss / tot


for k in KEYS:
    sp_, ss_ = split({(i, p): TS[(s, p)][k] for i, s in enumerate(SECTORS) for p in SURFACES}, SECTORS)
    print(f"  {k[6:]:18s} surface {sp_:.0%}  sector {ss_:.0%}")
rng = random.Random(20261015)  # as cross_sector_sensitivity2.py
for k in ("share_video_community", "share_news"):
    a_, b_ = [], []
    for _ in range(10_000):
        S_ = [rng.choice(SECTORS) for _ in SECTORS]
        v = {(i, p): TS[(s, p)][k] for i, s in enumerate(S_) for p in SURFACES}
        if sum((x - statistics.mean(v.values())) ** 2 for x in v.values()) == 0:
            continue
        x_, y_ = split(v, S_)
        a_.append(x_)
        b_.append(y_)
    a_.sort()
    b_.sort()
    n = len(a_)
    print(f"  bootstrap {k[6:]:18s} surface [{a_[int(0.025 * n)]:.0%}, {a_[int(0.975 * n) - 1]:.0%}]  sector [{b_[int(0.025 * n)]:.0%}, {b_[int(0.975 * n) - 1]:.0%}]")

print("\n== Appendix C1: registered type shares by surface, median (min to max) over 11 sectors")
for p in SURFACES:
    print(f"  {p:22s} " + " | ".join(f"{k[6:]} {pct(med([TS[(s, p)][k] for s in SECTORS]))} ({pct(min(TS[(s, p)][k] for s in SECTORS))}-{pct(max(TS[(s, p)][k] for s in SECTORS))})"
                                     for k in ["share_video_community", "share_reference", "share_news", "share_government", "share_report_brands", "share_other_web"]))
print("\n== Appendix C2: summed citation incidences per cell, thousands")
for s in SECTORS:
    print(f"  {s:5s} " + " ".join(f"{int(CELLS[(s, p)]['cited_in_sum']) / 1000:,.1f}" for p in SURFACES))

print("\n== Truncation: median share of a cell's incidences in export rows 501 to 1,000")
m5 = {p: med([float(CELLS[(s, p)]["mass_rows_501_1000"]) for s in SECTORS]) for p in SURFACES}
print("  " + ", ".join(f"{p} {pct(v)}" for p, v in m5.items()) + f"; range of medians {pct(min(m5.values()))} to {pct(max(m5.values()))}")

if any(k[0] == "xli_rtxcorp" for k in PM):
    print("\n== Industrials re-run as 'RTX Corporation' (ChatGPT export unavailable)")
    for p in SURFACES:
        if ("xli_rtxcorp", p) in PM:
            o, r = PM[("xli", p)], PM[("xli_rtxcorp", p)]
            print(f"  {p:22s} video and community {pct(float(o['share_community_video']))} -> {pct(float(r['share_community_video']))}; "
                  f"YouTube rank {o['yt_rank_nonbrand'] or 'not cited'} -> {r['yt_rank_nonbrand'] or 'not cited'}; top non-company {o['top1_nonbrand']} -> {r['top1_nonbrand']}")
pj = AGG / "cross_sector_predictions.json"
if pj.exists():
    j = json.loads(pj.read_text())
    print(f"\n(check) predictions file: P1 per view {j['P1']['per_view_sectors_with_rank1']}; P2 {j['P2']['sectors_outside_top5']}; P3 {len(j['P3']['sectors_holding'])}")


==> anc/ai_citation_cross_sector/scripts/section7_from_aggregates_output.txt <==
== Frame
  answer records, US, all platforms, summed over sectors 20,389,967; range 18,763 (xlu) to 7,766,466 (xly)
  88 cells; summed citation incidences per cell 860 to 18,381,848; registrable domains per export 760 to 975

== Video and community share (registered reduction)
  Google views median 21.3% (range 8.1% to 35.8%); other four median 2.1% (range 0.3% to 16.7%)
  per surface: aio_searchqueries 25.8%, aio_prompts 32.4%, aimode_searchqueries 17.8%, aimode_prompts 24.1%, chatgpt 0.9%, perplexity 4.6%, gemini 9.2%, copilot 0.6%
  sectors where the lowest Google view exceeds the highest other surface: 11/11
  Google prompt views only: median 24.6%
  bootstrap over sectors, 95% interval of the median: Google 17.2% to 26.7%; other four 1.7% to 2.7%
  without YouTube: Google median 12.7%, other four 1.6%; lowest Google view above highest other in 7/11

== YouTube among non-company domains
  aio_searchqueries      median rank     1; in the top three in 11/11
  aio_prompts            median rank     1; in the top three in 10/11
  aimode_searchqueries   median rank     2; in the top three in 9/11
  aimode_prompts         median rank     2; in the top three in 8/11
  chatgpt                median rank   151; in the top three in 0/11
  perplexity             median rank     7; in the top three in 0/11
  gemini                 median rank     7; in the top three in 0/11
  copilot                median rank   161; in the top three in 0/11
  top three on Google views 38/44; on the other four 0/44

== Other source types, medians
  reference       Google 3.2%; other four 2.7%; Copilot 1.6%
  forum           Google 5.7%; other four 1.1%; Copilot 0.0%
  report_brands   Google 10.4%; other four 14.1%; Copilot 4.5%
  other_web       Google 61.1%; other four 71.7%; Copilot 89.9%

== Predictions written before collection
  P1 sectors with YouTube first, per view {'aio_searchqueries': 9, 'aio_prompts': 8, 'aimode_searchqueries': 2, 'aimode_prompts': 2}; on both products 4/11 -> fails
  P2 sectors with YouTube outside the top five {'chatgpt': 11, 'perplexity': 6, 'copilot': 11} -> holds
  P3 sectors with Reddit in the top ten on every surface but Copilot 3/11 -> fails; ChatGPT fails in 8 of the 8 others
  P4 aio_searchqueries: consumer 26.9% against other 24.2%; exact one-sided p 0.274
  P4 aio_prompts: consumer 29.6% against other 24.4%; exact one-sided p 0.210

== Exploratory: mean pairwise Jaccard of the non-company top ten across the 55 sector pairs
  aio_searchqueries 0.39, aio_prompts 0.36, aimode_searchqueries 0.39, aimode_prompts 0.40, chatgpt 0.08, perplexity 0.15, gemini 0.23, copilot 0.16
  Google views 0.36 to 0.40; other four 0.08 to 0.23

== Variance of cell shares explained by surface and by sector (unweighted)
  video_community    surface 77%  sector 14%
  news               surface 12%  sector 73%
  government         surface 26%  sector 49%
  report_brands      surface 40%  sector 45%
  bootstrap video_community    surface [70%, 91%]  sector [5%, 20%]
  bootstrap news               surface [7%, 50%]  sector [20%, 83%]

== Appendix C1: registered type shares by surface, median (min to max) over 11 sectors
  aio_searchqueries      video_community 25.8% (14.3%-34.3%) | reference 4.3% (1.3%-8.1%) | news 0.7% (0.2%-2.8%) | government 0.4% (0.2%-8.6%) | report_brands 11.9% (6.1%-23.5%) | other_web 55.6% (41.1%-62.0%)
  aio_prompts            video_community 32.4% (13.4%-35.8%) | reference 2.6% (0.7%-3.9%) | news 1.0% (0.1%-5.8%) | government 0.3% (0.1%-3.8%) | report_brands 8.1% (2.7%-20.5%) | other_web 59.0% (42.0%-75.3%)
  aimode_searchqueries   video_community 17.8% (9.0%-23.8%) | reference 4.2% (2.2%-10.4%) | news 1.0% (0.3%-4.2%) | government 0.4% (0.1%-8.6%) | report_brands 10.8% (5.1%-17.6%) | other_web 65.3% (53.1%-71.4%)
  aimode_prompts         video_community 24.1% (8.1%-28.3%) | reference 2.7% (0.9%-4.5%) | news 1.4% (0.3%-5.6%) | government 0.4% (0.1%-5.0%) | report_brands 9.5% (2.7%-19.3%) | other_web 65.1% (50.1%-79.3%)
  chatgpt                video_community 0.9% (0.3%-2.5%) | reference 1.7% (0.5%-3.4%) | news 1.7% (0.7%-5.2%) | government 3.0% (1.6%-18.2%) | report_brands 27.4% (13.5%-38.2%) | other_web 61.5% (51.2%-76.1%)
  perplexity             video_community 4.6% (1.8%-7.7%) | reference 5.9% (2.8%-10.7%) | news 1.5% (0.3%-7.9%) | government 0.8% (0.1%-12.0%) | report_brands 15.6% (8.2%-29.8%) | other_web 67.8% (56.4%-73.9%)
  gemini                 video_community 9.2% (2.9%-16.7%) | reference 3.7% (1.2%-6.9%) | news 0.5% (0.1%-3.8%) | government 0.3% (0.1%-2.4%) | report_brands 8.3% (3.2%-33.2%) | other_web 75.2% (49.5%-85.3%)
  copilot                video_community 0.6% (0.3%-1.0%) | reference 1.6% (0.3%-2.7%) | news 0.9% (0.2%-5.2%) | government 0.1% (0.0%-2.2%) | report_brands 4.5% (1.6%-27.0%) | other_web 89.9% (71.6%-94.6%)

== Appendix C2: summed citation incidences per cell, thousands
  xlk   10,891.5 294.3 1,128.4 352.4 317.5 186.8 147.9 405.6
  xlv   604.2 10.1 69.8 16.5 13.9 8.5 7.4 20.9
  xlf   1,776.8 78.8 173.5 97.5 64.4 37.4 45.3 85.9
  xly   18,381.8 790.0 1,752.1 660.9 347.0 441.7 128.8 1,581.3
  xlc   4,350.7 134.3 591.5 163.5 150.1 71.8 76.0 197.9
  xli   1,223.2 52.6 112.9 60.2 52.6 21.7 27.2 79.3
  xlp   8,832.0 395.4 982.3 446.6 351.7 215.6 149.8 1,295.6
  xle   103.6 3.8 14.8 5.5 5.1 2.0 2.9 9.0
  xlu   50.3 2.1 7.2 2.6 2.1 0.9 1.5 3.2
  xlre  77.9 6.4 22.1 6.8 6.8 4.4 2.1 6.8
  xlb   337.5 15.6 24.3 17.5 18.5 5.6 6.5 18.7

== Truncation: median share of a cell's incidences in export rows 501 to 1,000
  aio_searchqueries 8.5%, aio_prompts 7.6%, aimode_searchqueries 8.5%, aimode_prompts 7.9%, chatgpt 8.9%, perplexity 9.5%, gemini 11.1%, copilot 13.8%; range of medians 7.6% to 13.8%

== Industrials re-run as 'RTX Corporation' (ChatGPT export unavailable)
  aio_searchqueries      video and community 31.3% -> 30.1%; YouTube rank 1 -> 1; top non-company youtube.com -> youtube.com
  aio_prompts            video and community 33.9% -> 31.3%; YouTube rank 1 -> 1; top non-company youtube.com -> youtube.com
  aimode_searchqueries   video and community 21.4% -> 20.7%; YouTube rank 2 -> 2; top non-company google.com -> google.com
  aimode_prompts         video and community 27.6% -> 26.3%; YouTube rank 2 -> 1; top non-company google.com -> youtube.com
  perplexity             video and community 6.2% -> 5.5%; YouTube rank 5 -> 4; top non-company wikipedia.org -> wikipedia.org
  gemini                 video and community 15.0% -> 13.4%; YouTube rank 4 -> 5; top non-company reddit.com -> reddit.com
  copilot                video and community 0.7% -> 0.8%; YouTube rank 43 -> 78; top non-company amazon.com -> flightconnections.com

(check) predictions file: P1 per view {'aio_searchqueries': 9, 'aio_prompts': 8, 'aimode_searchqueries': 2, 'aimode_prompts': 2}; P2 {'chatgpt': 11, 'perplexity': 6, 'copilot': 11}; P3 3


==> anc/arxiv_abstract.txt <==
People say what they want to know in many places besides a search box, and the tools that search and AI-answer optimization (SEO and GEO/AEO) rely on see only part of that demand, through models reported as counts. This paper reports three measurements of such instruments and a framework. On the area-code section of a large US telecom provider's site, two commercial analytics platforms differed on estimated monthly visits by 7.5x to 27.1x (8.6x to 29.9x worldwide); across twelve sections of the domain the ratio ran from 0.20x to 7.24x with no detectable relation to section age, while they agreed on which section is larger in 60 of 66 pairs. On 37,193 reviews of 378 telecom stores linked to a 42,994-node keyword taxonomy, review demand and search volume agreed on branches to a varying degree (Spearman 0.47 to 0.75; 0.91 post hoc) and barely on topics (0.18), on links two blind AI annotators judged two-thirds correct; on the 372 area codes, a public count of Wikipedia requests for each code and vendor volume agreed roughly on ranking (0.45 over 240 articles, gone once keywords matched per code are held constant) and not on magnitudes, predictions fixed first. In one vendor's index of AI answers naming or citing the largest companies of each S&P 500 sector, of four predictions written first, one held, one in direction only and two failed; video and community sites took a median 21% of citation incidences on Google's AI Overviews and AI Mode against 0.6% to 9.2% on four other surfaces, in every sector, and in education answers in each of 13 countries read later. Estimates and sources need measuring per instrument and surface. User First Intelligence (UFI), built on that premise, collects what people ask beyond the website, links it to an industry ontology and scores where an organization does not answer; an open implementation is released, its score not evaluated. No causal claim is made.


==> anc/build_docx.sh <==
#!/bin/zsh
# Build the reviewer DOCX from the manuscript, using 300 dpi PNG figures (Word cannot show PDF figures).
set -e
cd "$(dirname "$0")"
# In the project the figures are in 05_FIGURES and the build in 06_MANUSCRIPT/build; in the source bundle both are here.
if [ -d ../../05_FIGURES ]; then FIGS=../../05_FIGURES; B=../build; else FIGS=.; B=build; fi
mkdir -p $B
SRC=${1:-manuscript_v50.md}
OUT=${2:-$B/paper.docx}
sed -E 's/\]\((fig[0-9]+_[a-z]+)\.pdf\)/](\1.png)/' "$SRC" > $B/manuscript_docx.md
pandoc $B/manuscript_docx.md -f markdown+pipe_tables+tex_math_dollars+implicit_figures -t docx \
  --resource-path=$FIGS -o "$OUT"
echo "wrote $OUT"


==> anc/build_tex.py <==
#!/usr/bin/env python3
"""Convert manuscript_clean.md (via pandoc JSON) into a two-column XeLaTeX paper and compile it."""
import json, re, math, os, subprocess, sys, unicodedata, shutil

ROOT = os.path.dirname(os.path.abspath(__file__))            # 06_MANUSCRIPT/src, or the source bundle's top folder
_FIGS = os.path.join(os.path.dirname(os.path.dirname(ROOT)), "05_FIGURES")
IN_PROJECT = os.path.basename(ROOT) == "src" and os.path.isdir(_FIGS)
# 06_MANUSCRIPT/build in the project; build/ inside the source bundle, which has no folder above it
TEX = os.environ.get("UFI_BUILD") or os.path.join(os.path.dirname(ROOT) if IN_PROJECT else ROOT, "build")
os.makedirs(TEX, exist_ok=True)
# Figures come from 05_FIGURES, the one place their scripts write; a hand-copied figure once went stale here
# (Figure 5 printed -0.09 while the text and script said -0.11), so every build refreshes them. In the source bundle
# the figures sit beside this script.
FIGDIR = _FIGS if IN_PROJECT else ROOT
for _f in sorted(os.listdir(FIGDIR)):
    if _f.startswith("fig") and _f.endswith(".pdf"):
        shutil.copy2(os.path.join(FIGDIR, _f), os.path.join(TEX, _f))
ENGINE = shutil.which("xelatex") and ["xelatex", "-interaction=nonstopmode", "-halt-on-error"] or ["tectonic", "--keep-logs", "--chatter", "minimal"]
SRC = os.path.join(ROOT, "manuscript_clean.md")
MD = os.path.join(TEX, "manuscript_tex.md")
AST = os.path.join(TEX, "ast_tex.json")
OUT = os.path.join(TEX, "paper.tex")

# ------------------------------------------------------------------ 1. source markdown (edited by edit_text.py)
SRC = os.path.join(ROOT, os.environ.get("UFI_SRC", "manuscript_v50.md"))
shutil.copy(SRC, MD)

subprocess.run(["pandoc", MD, "-f", "markdown+pipe_tables+tex_math_dollars+implicit_figures", "-t", "json", "-o", AST], check=True)
ast = json.load(open(AST))
blocks = ast["blocks"]

# ------------------------------------------------------------------ 2. inline rendering
SPECIAL = {"&": r"\&", "%": r"\%", "$": r"\$", "#": r"\#", "_": r"\_", "{": r"\{", "}": r"\}",
           "~": r"\textasciitilde{}", "^": r"\textasciicircum{}", "\\": r"\textbackslash{}"}
CJK = re.compile(r"([\u2e80-\u9fff\uf900-\ufaff\uff00-\uffef]+)")
URLISH = re.compile(r"^(https?://\S+|www\.\S+|[A-Za-z0-9.-]+\.[a-z]{2,4}/\S+|[A-Za-z0-9_./-]+/[A-Za-z0-9_./-]+\.[a-z]{1,5})$")

def esc(s):
    s = "".join(SPECIAL.get(ch, ch) for ch in s)
    s = CJK.sub(r"{\\cjkfont \1}", s)
    return s

def render_str(s):
    # allow line breaks inside URL-like and path-like tokens
    core, trail = s, ""
    m = re.match(r"^(.*?)([.,;:)\]]+)$", s)
    if m and URLISH.match(m.group(1)):
        core, trail = m.group(1), m.group(2)
    if URLISH.match(core) and len(core) > 12:
        parts = core.split("/")
        return r"\allowbreak{}".join(esc(x) for x in parts).replace(r"\allowbreak{}", r"/\allowbreak{}") + esc(trail)
    return esc(s)

def inl(il, strong=True):
    out = []
    for x in il:
        t = x["t"]
        if t == "Str":
            out.append(render_str(x["c"]))
        elif t == "Space" or t == "SoftBreak":
            out.append(" ")
        elif t == "LineBreak":
            out.append(r"\\ ")
        elif t == "Emph":
            out.append(r"\emph{" + inl(x["c"], strong) + "}")
        elif t == "Strong":
            inner = inl(x["c"], strong)
            out.append((r"\textbf{" + inner + "}") if strong else inner)
        elif t == "Code":
            out.append(r"\texttt{" + esc(x["c"][1]).replace(":", ":\\allowbreak{}") + "}")
        elif t == "Math":
            kind, body = x["c"][0]["t"], x["c"][1]
            out.append("$" + body + "$" if kind == "InlineMath" else display_math(body))
        elif t == "Link":
            url = x["c"][2][0]
            text = inl(x["c"][1], strong)
            href = url.replace("%", r"\%").replace("#", r"\#")
            out.append(r"\href{" + href + "}{" + text + "}")
        elif t == "Quoted":
            q = x["c"][0]["t"]
            inner = inl(x["c"][1], strong)
            out.append(("“" + inner + "”") if q == "DoubleQuote" else ("‘" + inner + "’"))
        elif t == "Cite":
            out.append(inl(x["c"][1], strong))
        elif t in ("Span", "Underline", "SmallCaps", "Strikeout", "Superscript", "Subscript"):
            out.append(inl(x["c"][-1], strong))
        elif t == "RawInline":
            pass
        elif t == "Image":
            pass
        else:
            raise SystemExit("unhandled inline " + t)
    return "".join(out)

def plain(il):
    out = []
    for x in il:
        t = x["t"]
        if t == "Str": out.append(x["c"])
        elif t in ("Space", "SoftBreak"): out.append(" ")
        elif t == "LineBreak": out.append(" ")
        elif t in ("Emph", "Strong", "Underline", "SmallCaps", "Strikeout", "Superscript", "Subscript"): out.append(plain(x["c"]))
        elif t == "Code": out.append(x["c"][1])
        elif t == "Math": out.append(x["c"][1])
        elif t == "Link": out.append(plain(x["c"][1]))
        elif t == "Quoted": out.append('"' + plain(x["c"][1]) + '"')
        elif t in ("Span", "Cite"): out.append(plain(x["c"][-1]))
    return "".join(out)

OPS = ["CGS", "SG", "prior", "own", "cov", "ans", "rel", "dem", "rank"]
def display_math(body):
    b = body.strip()
    for op in OPS:
        b = re.sub(r"(?<![A-Za-z\\])" + op + r"(?![A-Za-z])", r"\\operatorname{" + op + "}", b)
    if b.startswith(r"\operatorname{CGS}(e)"):
        b = (r"\begin{split}\operatorname{CGS}(e) = \operatorname{prior}(e)\,\big(1 - \operatorname{own}(e)\big)\Big[\alpha\,\big(1 - \operatorname{cov}_K(e)\big)"
             r"\\ \qquad + (1-\alpha)\,\frac{1}{|Q_e|}\sum_{q \in Q_e}\big(1 - \operatorname{ans}(q,e)\big)\Big]\end{split}")
    elif b.startswith(r"\pi ="):
        b = (r"\begin{split}\pi &= (1-d)\, v_S + d\, P^{\top} \pi,\\ v_S(e) &= \begin{cases} 1/|S| & e \in S \\ 0 & \text{otherwise} \end{cases}\end{split}")
    elif b.startswith(r"\operatorname{SG}(r)"):
        b = (r"\begin{split}\operatorname{SG}(r) = \frac{1}{|E_r|}\sum_{e \in E_r} \operatorname{prior}(e)\,\big(1 - \operatorname{own}(e)\big)\\ \qquad\times\big(1 - \operatorname{ans}(q_r, e)\big)\end{split}")
    return "\n\\begin{equation*}\n" + b + "\n\\end{equation*}\n"

# ------------------------------------------------------------------ 3. block rendering helpers
TEXTWIDTH_PT = 7.0 * 72.27      # letter, 0.75in margins
TEXTHEIGHT_PT = 9.4 * 72.27
TABCOLSEP = 4.0

def cell_tex(cell):
    bl = cell[4]
    parts = []
    for b in bl:
        if b["t"] in ("Plain", "Para"):
            parts.append(inl(b["c"]))
        else:
            parts.append(render_block_inline_only(b))
    return r" \newline ".join(parts)

def cell_plain(cell):
    return " ".join(plain(b["c"]) for b in cell[4] if b["t"] in ("Plain", "Para"))

def render_block_inline_only(b):
    if b["t"] == "BulletList":
        return " ".join("• " + " ".join(inl(x["c"]) for x in it if x["t"] in ("Plain", "Para")) for it in b["c"])
    return ""

TABLES = []   # collected table specs; rendered after measurement

def table_tex(tb, caption, label_prefix, counter):
    """Collect the table; return a placeholder token replaced after the measurement pass."""
    attr, cap, colspecs, head, bodies, foot = tb["c"]
    ncol = len(colspecs)
    header = [cell_tex(c) for c in head[1][0][1]] if head[1] else None
    header_plain = [cell_plain(c) for c in head[1][0][1]] if head[1] else [""] * ncol
    rows = [[cell_tex(c) for c in row[1]] for bd in bodies for row in bd[3]]
    rows_plain = [[cell_plain(c) for c in row[1]] for bd in bodies for row in bd[3]]
    fs = 8.0 if (ncol >= 5 or sum(len(x) for r in rows_plain for x in r) > 1800) else 9.0
    cw = 0.45 * fs
    lens = [[len(r[j]) if j < len(r) else 0 for r in rows_plain] for j in range(ncol)]
    avail = TEXTWIDTH_PT - 2 * TABCOLSEP * ncol
    # minimum width: any cell of up to 22 characters, and any unbreakable token, fits on one line
    mins = []
    for j in range(ncol):
        cells = [r[j] for r in rows_plain if j < len(r)] + [header_plain[j]]
        longest_cell = max((len(c) for c in cells), default=4)
        toks = [t for c in cells for t in c.split()]
        longest_tok = max((len(t) for t in toks if "/" not in t), default=4)
        mins.append(max(min(longest_cell, 22), min(longest_tok, 18)) * cw + 2 * TABCOLSEP)
    scores = []
    for j in range(ncol):
        body = [L for L in lens[j] if L > 0] or [1]
        scores.append(max(0.35 * max(body) + 0.65 * (sum(body) / len(body)), 0.6 * len(header_plain[j]), 6))
    # allocate: each column gets at least mins[j]; remaining width in proportion to score
    widths = list(mins)
    rem = avail - sum(widths)
    if rem < 0:   # cannot honour all minima; scale them
        widths = [m * avail / sum(mins) for m in mins]; rem = 0
    tot = sum(scores)
    widths = [w + rem * sc / tot for w, sc in zip(widths, scores)]
    weights = [w / avail for w in widths]
    def row_h(r):
        lines = 1
        for j in range(ncol):
            cpl = max(widths[j] / cw, 4)
            txt = r[j] if j < len(r) else ""
            lines = max(lines, math.ceil(len(txt) / cpl) if txt else 1)
        return lines * fs * 1.2 + 3
    spec = dict(caption=caption, ncol=ncol, header=header, rows=rows, fs=fs,
                colfmt="".join(r">{\hsize=%.3f\hsize\RaggedRight\arraybackslash}X" % (w * ncol) for w in weights),
                est_rows=[row_h(rp) for rp in rows_plain], est_head=row_h(header_plain) + 8)
    TABLES.append(spec)
    return "@@TABLE%d@@" % (len(TABLES) - 1)

def tabular_body(spec, rows):
    out = [r"\begin{tabularx}{\textwidth}{" + spec["colfmt"] + "}\n\\toprule\n"]
    if spec["header"]:
        out.append(" & ".join(r"\textbf{" + h + "}" for h in spec["header"]) + r" \\" + "\n\\midrule\n")
    for r in rows:
        r = r + [""] * (spec["ncol"] - len(r))
        out.append(" & ".join(r) + r" \\" + "\n")
    out.append("\\bottomrule\n\\end{tabularx}\n")
    return "".join(out)

def measure_tables(preamble_pkgs):
    """Typeset every table once in a one-column document and read back its height."""
    doc = [preamble_pkgs, r"\begin{document}"]
    for k, spec in enumerate(TABLES):
        size = r"\footnotesize" if spec["fs"] == 8.0 else r"\small"
        doc.append(r"\setbox0=\vbox{" + size + "\n" + tabular_body(spec, spec["rows"]) + "}")
        doc.append(r"\typeout{TABLEHEIGHT %d \the\ht0 \the\dp0}" % k)
    doc.append(r"\end{document}")
    open(os.path.join(TEX, "measure.tex"), "w", encoding="utf-8").write("\n".join(doc))
    subprocess.run(ENGINE + ["measure.tex"], cwd=TEX, stdout=subprocess.DEVNULL, stderr=subprocess.DEVNULL)
    heights = {}
    for line in open(os.path.join(TEX, "measure.log"), encoding="utf-8", errors="replace"):
        m = re.match(r"TABLEHEIGHT (\d+) ([\d.]+)pt ?([\d.]+)pt", line)
        if m: heights[int(m.group(1))] = float(m.group(2)) + float(m.group(3))
    return heights

def render_tables(heights):
    limit = TEXTHEIGHT_PT * 0.92 - 46       # room for caption and float separation
    rendered = []
    for k, spec in enumerate(TABLES):
        measured = heights.get(k)
        est_total = spec["est_head"] + sum(spec["est_rows"])
        scale = (measured / est_total) if measured else 1.0
        head_h = spec["est_head"] * scale
        chunks, cur, curh = [], [], head_h
        for r, eh in zip(spec["rows"], spec["est_rows"]):
            h = eh * scale
            if cur and curh + h > limit:
                chunks.append(cur); cur, curh = [], head_h
            cur.append(r); curh += h
        if cur: chunks.append(cur)
        size = r"\footnotesize" if spec["fs"] == 8.0 else r"\small"
        out = []
        for ci, chunk in enumerate(chunks):
            cap_tex = spec["caption"] if ci == 0 else re.sub(r"^(\\textbf\{[^}]*\})(.*)$", r"\1 (continued)", spec["caption"], flags=re.S)
            out.append(r"\begin{table*}[tp]" + "\n" + r"\centering" + size + "\n" + r"\caption*{" + cap_tex + "}\n")
            out.append(tabular_body(spec, chunk))
            out.append("\\end{table*}\n\n")
        rendered.append("".join(out))
        print("table %d: measured %s pt, est %.0f, chunks %d" % (k, measured, est_total, len(chunks)))
    return rendered

def list_tex(b):
    if b["t"] == "BulletList":
        items = b["c"]; env = "itemize"; opts = "[leftmargin=1.1em, itemsep=1.5pt, topsep=2pt, parsep=0pt]"
    else:
        items = b["c"][1]; env = "enumerate"; opts = "[leftmargin=1.6em, itemsep=1.5pt, topsep=2pt, parsep=0pt]"
    out = [r"\begin{" + env + "}" + opts + "\n"]
    for it in items:
        out.append(r"\item " + " ".join(block_tex_simple(x) for x in it) + "\n")
    out.append(r"\end{" + env + "}\n")
    return "".join(out)

def block_tex_simple(b):
    if b["t"] in ("Plain", "Para"):
        return inl(b["c"])
    if b["t"] in ("BulletList", "OrderedList"):
        return list_tex(b)
    return ""

CAP_RE = re.compile(r"^(Table\s+[A-Z]?\d+[a-z]?\.)\s*(.*)$", re.S)
FIG_RE = re.compile(r"^(Figure\s+\d+\.)\s*(.*)$", re.S)

def caption_from_para(b):
    """Return LaTeX caption if this paragraph is a 'Table N.' caption, else None."""
    txt = plain(b["c"])
    m = CAP_RE.match(txt)
    if not m: return None
    il = b["c"]
    nonspace = [x for x in il if x["t"] != "Space"]
    if len(nonspace) == 1 and nonspace[0]["t"] == "Emph":   # italic caption paragraph
        il = nonspace[0]["c"]
    tex = inl(il, strong=False)
    m2 = CAP_RE.match(tex)
    return r"\textbf{" + m2.group(1) + "} " + m2.group(2)

def sort_key(s):
    s = unicodedata.normalize("NFKD", s)
    s = "".join(ch for ch in s if not unicodedata.combining(ch))
    s = s.lower()
    return s[4:] if s.startswith("the ") else s  # "The Motley Fool" files under M, as its citation reads

# ------------------------------------------------------------------ 4. walk blocks
title = plain(blocks[0]["c"][2])
author_lines = [[]]
for x in blocks[1]["c"]:
    if x["t"] in ("LineBreak", "SoftBreak"): author_lines.append([])
    else: author_lines[-1].append(x)
author_tex = [inl(l, strong=False) for l in author_lines]

body = []
abstract = []
keywords = ""
i = 2
mode = None          # 'abstract' while collecting abstract paragraphs
in_appendix = False
in_refs = False
REFITEMS = []
while i < len(blocks):
    b = blocks[i]; t = b["t"]
    if t == "Header":
        lvl, txt = b["c"][0], plain(b["c"][2])
        if lvl == 2 and txt == "Abstract":
            mode = "abstract"; i += 1; continue
        mode = None
        if lvl == 2:
            if txt == "Acknowledgments":
                body.append("\n\\section*{Acknowledgments}\n")
            elif txt == "References":
                body.append("\n\\section*{References}\n"); in_refs = True
            elif txt.startswith("Appendix"):
                if in_refs and REFITEMS:
                    body.append("\\begin{reflist}\n" + "".join("\\item " + e + "\n" for _, e in sorted(REFITEMS)) + "\\end{reflist}\n\n")
                    REFITEMS.clear(); in_refs = False
                if not in_appendix:
                    body.append("\n\\appendix\n"); in_appendix = True
                name = re.sub(r"^Appendix\s+[A-Z]\s*[—–.:-]\s*", "", txt)
                if txt.startswith("Appendix E"):  # flush Table D1's floats so that Appendix D ends before E begins
                    body.append("\n\\FloatBarrier\n")
                body.append("\n\\section{" + esc(name) + "}\n")
            else:
                name = re.sub(r"^\d+\s+", "", txt)
                body.append("\n\\section{" + esc(name) + "}\n")
        else:
            name = re.sub(r"^(\d+|[A-Z])\.\d+\s+", "", txt)  # "6.2 ..." and, in an appendix, "E.1 ..."
            body.append("\n\\subsection{" + esc(name) + "}\n")
        i += 1; continue
    if t == "Para":
        # display-math paragraph?
        nonspace = [x for x in b["c"] if x["t"] != "Space"]
        if len(nonspace) == 1 and nonspace[0]["t"] == "Math":
            body.append(display_math(nonspace[0]["c"][1])); i += 1; continue
        # table caption?
        if i + 1 < len(blocks) and blocks[i + 1]["t"] == "Table":
            cap = caption_from_para(b)
            if cap:
                body.append(table_tex(blocks[i + 1], cap, None, None)); i += 2; continue
        ptxt = plain(b["c"])
        if ptxt.startswith("Keywords:"):
            keywords = ptxt[len("Keywords:"):].strip(); i += 1; continue
        # run-in paragraph heading: a leading bold phrase ending with a period
        il = b["c"]
        if (mode != "abstract" and il and il[0]["t"] == "Strong"):
            lead = plain(il[0]["c"]).strip()
            if lead.endswith(".") and 3 < len(lead) < 80 and not lead.startswith("RQ"):
                rest = inl(il[1:]).lstrip()
                body.append("\\paragraph{" + inl(il[0]["c"], strong=False).strip().rstrip(".") + "}" + rest + "\n\n")
                i += 1; continue
        tex = inl(b["c"])
        if mode == "abstract": abstract.append(tex)
        elif in_refs and re.match(r"^[A-Z][^\n]*?\((\d{4}|n\.d\.)", ptxt):  # "(2026" or "(n.d.-a)"
            REFITEMS.append((sort_key(ptxt), tex))
        else:
            if in_refs and REFITEMS:
                body.append("\\begin{reflist}\n" + "".join("\\item " + e + "\n" for _, e in sorted(REFITEMS)) + "\\end{reflist}\n\n")
                REFITEMS.clear(); in_refs = False
            body.append(tex + "\n\n")
        i += 1; continue
    if t == "Table":
        hp = [cell_plain(c) for c in b["c"][3][1][0][1]] if b["c"][3][1] else []
        if hp[:2] == ["Hypothesis", "Statement"]:
            cap = r"\textbf{Hypotheses H1--H7.} Statement of each hypothesis and the section, table or figure in which it is tested."
        elif hp[:2] == ["Source class", "Examples"]:
            cap = r"\textbf{Source classes.} The five source classes, examples of each, the role each plays in the score, and the access route."
        elif hp[:2] == ["Ontology term", "Alignment target"]:
            cap = r"\textbf{Alignment of the area-code excerpt.} Ontology terms aligned to Wikidata and schema.org, with the predicate used and notes."
        else:
            cap = r"\textbf{Table.}"
        body.append(table_tex(b, cap, None, None)); i += 1; continue
    if t == "Figure":
        capil = b["c"][1][1][0]["c"] if b["c"][1][1] else []
        captex = inl(capil, strong=False)
        m = FIG_RE.match(captex)
        captex = (r"\textbf{" + m.group(1) + "} " + m.group(2)) if m else captex
        img = b["c"][2][0]["c"][0]["c"][2][0]
        key = img.split("_")[0]
        FIGS = {"fig0": ("figure*", "\\includegraphics[width=\\textwidth]{fig0_framework.pdf}"),
                "fig1": ("figure", "\\includegraphics[width=\\columnwidth]{fig1_divergence.pdf}"),
                "fig2": ("figure*", "\\includegraphics[width=\\textwidth]{fig2_aio.pdf}"),
                "fig3": ("figure", "\\includegraphics[width=\\columnwidth]{fig3_refdomains.pdf}"),
                "fig4": ("figure*", "\\includegraphics[width=\\textwidth]{fig4_prefixes.pdf}"),
                "fig5": ("figure", "\\includegraphics[width=\\columnwidth]{fig5_cited.pdf}"),
                "fig6": ("figure*", "\\includegraphics[width=\\textwidth]{fig6_positions.pdf}"),
                "fig9": ("figure*", "\\includegraphics[width=\\textwidth]{fig9_reviews.pdf}"),
                "fig10": ("figure*", "\\includegraphics[width=\\textwidth]{fig10_sources.pdf}"),
                "fig11": ("figure", "\\includegraphics[width=\\columnwidth]{fig11_wikipedia.pdf}")}
        env, content = FIGS[key]
        body.append("\\begin{" + env + "}[t]\n\\centering\n" + content + "\n\\caption*{" + captex + "}\n\\end{" + env + "}\n\n")
        i += 1; continue
    if t in ("BulletList", "OrderedList"):
        if in_refs and t == "OrderedList":
            items = b["c"][1]
            entries = [(sort_key(plain(it[0]["c"])), " ".join(block_tex_simple(x) for x in it)) for it in items]
            entries.sort(key=lambda e: e[0])
            body.append("\\begin{reflist}\n")
            for _, e in entries:
                body.append("\\item " + e + "\n")
            body.append("\\end{reflist}\n\n")
            in_refs = False
        else:
            body.append(list_tex(b) + "\n")
        i += 1; continue
    raise SystemExit("unhandled block " + t)

KEYWORDS = keywords or "search measurement; instrument validity; AI Overviews; deployment measurement study"

PREAMBLE = r"""\documentclass[10pt,twocolumn]{article}
\usepackage[letterpaper,margin=0.75in,columnsep=0.25in,headheight=12pt,headsep=14pt,footskip=24pt]{geometry}
\usepackage{fontspec}
\setmainfont{texgyretermes-regular.otf}[BoldFont=texgyretermes-bold.otf,ItalicFont=texgyretermes-italic.otf,BoldItalicFont=texgyretermes-bolditalic.otf]
\newfontfamily\cjkfont{texgyretermes-regular.otf}
\usepackage{amsmath}
\usepackage{unicode-math}
\setmathfont{latinmodern-math.otf}
\usepackage{placeins}
\raggedbottom
\usepackage{microtype}
\usepackage{booktabs,tabularx,array,ragged2e}
\usepackage{graphicx}
\usepackage{tikz}
\usetikzlibrary{arrows.meta,patterns,positioning}
\usepackage{caption}
\captionsetup{font=small,labelfont=bf,justification=justified,singlelinecheck=false,skip=5pt}
\usepackage{enumitem}
\usepackage{titlesec}
\titleformat{\section}{\large\bfseries}{\thesection}{0.6em}{}
\titleformat{\subsection}{\normalsize\bfseries}{\thesubsection}{0.6em}{}
\titlespacing*{\section}{0pt}{1.4ex plus 0.6ex minus 0.3ex}{0.8ex}
\titlespacing*{\subsection}{0pt}{1.1ex plus 0.5ex minus 0.3ex}{0.5ex}
\titleformat{\paragraph}[runin]{\normalfont\normalsize\bfseries}{}{0pt}{}[.]
\titlespacing*{\paragraph}{0pt}{0.9ex plus 0.3ex minus 0.2ex}{0.55em}
\usepackage{fancyhdr}
\pagestyle{fancy}
\fancyhf{}
\renewcommand{\headrulewidth}{0.3pt}
\fancyhead[L]{\small\itshape HEADLEFT}
\fancyhead[R]{\small\itshape HEADRIGHT}
\fancyfoot[C]{\small\thepage}
\usepackage[hyphens]{url}
\usepackage[colorlinks=true,linkcolor=black,citecolor=black,urlcolor=blue!50!black,pdftitle={PDFTITLE},pdfauthor={Venkata Pagadala}]{hyperref}
\usepackage{balance}
\renewcommand{\topfraction}{0.95}
\renewcommand{\dbltopfraction}{0.95}
\renewcommand{\textfraction}{0.05}
\renewcommand{\floatpagefraction}{0.75}
\renewcommand{\dblfloatpagefraction}{0.75}
\setcounter{topnumber}{3}
\setcounter{dbltopnumber}{3}
\setcounter{totalnumber}{4}
\makeatletter
\setlength{\@fptop}{0pt}
\setlength{\@dblfptop}{0pt}
\makeatother
\setlength{\parindent}{1.1em}
\setlength{\parskip}{0pt plus 1pt}
\setlength{\tabcolsep}{4pt}
\renewcommand{\arraystretch}{1.15}
\newlist{reflist}{itemize}{1}
\setlist[reflist]{label={},leftmargin=1.2em,itemindent=-1.2em,itemsep=2.5pt,parsep=0pt,topsep=3pt,font=\small}
\usepackage{etoolbox}
\AtBeginEnvironment{reflist}{\small\sloppy}
\emergencystretch=2em
\hyphenpenalty=150
\tolerance=2000
@@BEGINDOC@@
\makeatletter
\twocolumn[{%
\begin{@twocolumnfalse}
\begin{center}
{\LARGE\bfseries TITLE\par}
\vspace{1.3em}
{\large AUTHOR\par}
\vspace{0.35em}
{\normalsize AFFIL\par}
\vspace{0.35em}
{\small\itshape VERSION\par}
\end{center}
\vspace{0.6em}
\begin{center}
\begin{minipage}{0.94\textwidth}
\small
\noindent\textbf{Abstract.} ABSTRACT
\vspace{0.7em}

\noindent\textbf{Keywords:} KEYWORDS
\end{minipage}
\end{center}
\vspace{1.6em}
\end{@twocolumnfalse}
}]
\makeatother
"""

PKGS = PREAMBLE.split("@@BEGINDOC@@")[0].replace("[10pt,twocolumn]{article}", "[10pt]{article}")
heights = measure_tables(PKGS)
rendered = render_tables(heights)
body = [re.sub(r"@@TABLE(\d+)@@", lambda m: rendered[int(m.group(1))], x) for x in body]
PREAMBLE = PREAMBLE.replace("@@BEGINDOC@@", "\\begin{document}")
doc = (PREAMBLE.replace("HEADLEFT", os.environ.get("UFI_HEAD_L", "User First Intelligence: Three Measurements and a Framework"))
       .replace("HEADRIGHT", os.environ.get("UFI_HEAD_R", "Pagadala, preprint v5.5, 14 November 2026"))
       .replace("PDFTITLE", title).replace("TITLE", esc(title)).replace("AUTHOR", author_tex[0]).replace("AFFIL", r" \\ ".join(author_tex[1:-1]))
       .replace("VERSION", author_tex[-1]).replace("ABSTRACT", " ".join(abstract)).replace("KEYWORDS", KEYWORDS))
doc += "".join(body)
doc += "\n\\balance\n\\end{document}\n"
open(OUT, "w", encoding="utf-8").write(doc)
print("wrote", OUT, len(doc), "chars")


==> anc/data/README.md <==
# Instrument divergence cross-section, 12 October 2026

Two commercial search-analytics instruments read for twelve URL prefixes on one
domain, on one day, through each vendor's own web interface under a paid
subscription. No API was used.

- `ahrefs_prefixes_2026-10-12.csv`: Ahrefs Site Explorer, prefix mode, all
  locations. Columns are the overview-card values as displayed. The
  `first_traffic_month` column is the first month with non-zero organic traffic
  in the all-time performance chart, read visually to the nearest month or
  quarter, and is the age proxy used in the paper. The instrument's history
  begins in September 2015, so one age (/es-us/local/, first month 2015-09) is left-censored at that horizon; /deals/ (2015-10) and /stores/ (2016-01) lie close to it.
  `ahrefs_us_share` is the United States share of the prefix's estimated
  visits from the overview's traffic-by-location table, read 12 October 2026,
  used to territory-match the two instruments.
- `semrush_prefixes_2026-10-12.csv`: Semrush Domain Overview, subfolder mode,
  US database. Columns are the summary-card values as displayed.

Semrush's AI-visibility panel (mentions, cited pages) returned identical values
for every subfolder queried and is therefore domain-scoped; those columns are
omitted from the Semrush file for that reason and the observation is recorded
in the paper.

`analyze.py` (run in this folder: `python3 analyze.py`) recomputes the cross-section statistics of Section 5.5 from
these files; the remaining Section 5.5 figures (the ordering significance and intervals, the spread, the size bands,
Table 4's ratio columns and the power) are printed by `instrument_extra.py`, released with the paper's data.

Known limits: ages are chart reads; one domain; one date.


==> anc/data/ahrefs_prefixes_2026-10-12.csv <==
prefix,ahrefs_organic_keywords,ahrefs_organic_traffic,ahrefs_pages_with_traffic,ahrefs_ai_responses,ahrefs_ref_domains,ahrefs_us_share,ahrefs_first_traffic_month,read_date,read_method
/local/area-codes/,28900,221000,440,17400,913,0.814,2026-07,2026-10-12,Ahrefs Site Explorer prefix mode overview; chart interval all; read in browser
/device-compare/,2400,26700,926,1300,47,0.826,2023-07,2026-10-12,same
/local/cell-phones/,3600,37300,1866,270,144,0.988,2022-01,2026-10-12,same
/local/internet/,13300,243000,5095,4500,1700,0.936,2017-04,2026-10-12,same
/local/fiber/,5400,102000,2344,1700,258,0.998,2018-11,2026-10-12,same
/local/bundles/,2100,25600,1615,323,115,0.992,2023-10,2026-10-12,same
/stores/,14700,312000,11814,2600,4100,0.994,2016-01,2026-10-12,same
/es-us/local/,1300,8900,1315,,284,0.426,2015-09,2026-10-12,same; AI responses cell not legible
/product-compare/,716,5500,12,171,187,0.696,2025-01,2026-10-12,same
/support/,38700,1900000,1666,30700,10600,0.987,2019-01,2026-10-12,same
/buy/,19800,644000,4443,14400,7400,0.985,2018-11,2026-10-12,same
/deals/,5300,214000,19,4200,1600,0.993,2015-10,2026-10-12,same


==> anc/data/analyze.py <==
"""Every number in Section 5.5 of the manuscript, computed from the two CSVs.

Run from this directory. Prints a block that the manuscript quotes verbatim, so
the prose cannot drift from the file. Section 5.5 of version 4.6 was written
from recollection of the table and miscounted it twice; this script exists so
that cannot happen again.
"""
import csv, math, random, sys
from itertools import combinations

A = {r["prefix"]: r for r in csv.DictReader(open("ahrefs_prefixes_2026-10-12.csv"))}
S = {r["prefix"]: r for r in csv.DictReader(open("semrush_prefixes_2026-10-12.csv"))}
rows = []
for p in A:
    a, s = A[p], S[p]
    y, m = map(int, a["ahrefs_first_traffic_month"].split("-"))
    age = (2026 - y) * 12 + (10 - m)
    at, st = float(a["ahrefs_organic_traffic"]), float(s["semrush_organic_traffic_us"])
    ak, sk = float(a["ahrefs_organic_keywords"]), float(s["semrush_organic_keywords_us"])
    us = a.get("ahrefs_us_share")
    us = float(us) if us else None
    rows.append(dict(prefix=p, age=age, at=at, st=st, vr=st / at, ak=ak, sk=sk, kr=sk / ak,
                     us=us, vr_us=(st / (at * us)) if us else None))
rows.sort(key=lambda r: r["age"])
n = len(rows)

def ranks(xs):
    order = sorted(range(len(xs)), key=lambda i: xs[i]); r = [0.0] * len(xs); i = 0
    while i < len(order):                       # average ranks for ties
        j = i
        while j + 1 < len(order) and xs[order[j + 1]] == xs[order[i]]: j += 1
        for k in range(i, j + 1): r[order[k]] = (i + j) / 2 + 1
        i = j + 1
    return r

def pearson(x, y):
    mx, my = sum(x) / len(x), sum(y) / len(y)
    sx = math.sqrt(sum((v - mx) ** 2 for v in x)); sy = math.sqrt(sum((v - my) ** 2 for v in y))
    return sum((a - mx) * (b - my) for a, b in zip(x, y)) / (sx * sy)

def spearman(x, y): return pearson(ranks(x), ranks(y))

def kendall(x, y):
    c = d = 0
    for i, j in combinations(range(len(x)), 2):
        s = (x[i] - x[j]) * (y[i] - y[j])
        if s > 0: c += 1
        elif s < 0: d += 1
    return (c - d) / (c + d), c, d

def fisher_ci(r, n, z=1.96):
    zr = math.atanh(r); se = 1 / math.sqrt(n - 3)
    return math.tanh(zr - z * se), math.tanh(zr + z * se)

def perm_p(x, y, stat, iters=20000, seed=1):
    rnd = random.Random(seed); obs = abs(stat(x, y)); yy = list(y); hits = 0
    for _ in range(iters):
        rnd.shuffle(yy)
        if abs(stat(x, yy)) >= obs: hits += 1
    return hits / iters

ages = [r["age"] for r in rows]; vr = [r["vr"] for r in rows]; kr = [r["kr"] for r in rows]
at = [r["at"] for r in rows]; st = [r["st"] for r in rows]
below = [r["prefix"] for r in rows if r["vr"] < 1]
top = sorted(rows, key=lambda r: -r["vr"])
rho = spearman(ages, vr); lo, hi = fisher_ci(rho, n); p = perm_p(ages, vr, spearman)
rows_x = [r for r in rows if "area-codes" not in r["prefix"]]
rho_x = spearman([r["age"] for r in rows_x], [r["vr"] for r in rows_x])
rho_kv = spearman(kr, vr); rho_kv_x = spearman([r["kr"] for r in rows_x], [r["vr"] for r in rows_x])
rho_vendors = spearman(at, st); tau, conc, disc = kendall(at, st)
vals = sorted(vr); median = (vals[n // 2 - 1] + vals[n // 2]) / 2 if n % 2 == 0 else vals[n // 2]

print(f"n = {n} prefixes, one domain, read 2026-10-12")
print(f"visits ratio Semrush/Ahrefs: min {min(vr):.2f}x ({top[-1]['prefix']}), max {max(vr):.2f}x ({top[0]['prefix']}), "
      f"second {top[1]['vr']:.2f}x ({top[1]['prefix']}), median {median:.2f}, spread {math.log10(max(vr)/min(vr)):.2f} decades")
print(f"prefixes with ratio below one: {len(below)} of {n}: {', '.join(below)}")
print(f"Spearman rho(age, visits ratio) = {rho:+.2f}; Fisher 95% CI [{lo:+.2f}, {hi:+.2f}]; permutation p = {p:.2f}")
print(f"  excluding the area-code section: rho = {rho_x:+.2f} (n = {n-1})")
print(f"Spearman rho(keyword ratio, visits ratio) = {rho_kv:+.2f}; excluding area-codes {rho_kv_x:+.2f}")
print(f"keyword ratio Semrush/Ahrefs: min {min(kr):.1f}x, max {max(kr):.1f}x, all above one")
print(f"Vendor agreement on ORDERING sections by visits: Spearman {rho_vendors:+.2f}, Kendall tau {tau:+.2f}, "
      f"{conc} of {conc+disc} pairs concordant, {disc} discordant")
print(f"Power note: n = {n} gives roughly 38% power to detect rho = 0.5 at alpha 0.05 (two-sided).")
if all(r["us"] for r in rows):
    vru = [r["vr_us"] for r in rows]; belowu = [r["prefix"] for r in rows if r["vr_us"] < 1]
    valsu = sorted(vru); medu = (valsu[n//2-1] + valsu[n//2]) / 2
    print(f"TERRITORY-MATCHED (Semrush US / Ahrefs US-only): min {min(vru):.2f}x, max {max(vru):.2f}x, median {medu:.2f}, "
          f"below one {len(belowu)} of {n}; rho(age, ratio) = {spearman(ages, vru):+.2f}")
    print("  US share of Ahrefs visits by prefix: " + ", ".join(f"{r['prefix']} {r['us']:.0%}" for r in rows))


==> anc/data/semrush_prefixes_2026-10-12.csv <==
prefix,semrush_organic_traffic_us,semrush_organic_keywords_us,semrush_ref_domains,read_date,read_method
/local/area-codes/,1600000,59000,81,2026-10-12,Semrush Domain Overview subfolder mode US database read in browser
/device-compare/,26400,12600,45,2026-10-12,same
/local/cell-phones/,135100,37500,225,2026-10-12,same
/local/internet/,220600,79700,516,2026-10-12,same
/local/fiber/,47300,31900,245,2026-10-12,same
/local/bundles/,5200,33800,194,2026-10-12,same
/stores/,2051269,306952,3527,2026-10-12,same
/es-us/local/,2200,4800,62,2026-10-12,same
/product-compare/,4100,2300,41,2026-10-12,same
/support/,1957880,351854,7056,2026-10-12,same
/buy/,1014124,206365,3246,2026-10-12,same
/deals/,219600,32000,2042,2026-10-12,same


==> anc/edit_v49.py <==
"""v4.8 -> v4.9: the cross-sector AI-citation study (Section 5.8), the framework stated (Section 1.4),
abstract and contributions updated, Previsible acknowledgment and conflict line, figure renumbering.
Every replacement must match exactly once; the script stops otherwise."""
import re
import sys
from pathlib import Path

P = Path(__file__).with_name("manuscript_v49.md")
s = P.read_text()


def rep(old, new, count=1):
    global s
    n = s.count(old)
    if n != count:
        sys.exit(f"expected {count} match(es), found {n}: {old[:90]!r}")
    s = s.replace(old, new)


# ---------------------------------------------------------------- title block, keywords
rep("Manuscript version 4.8, 12 October 2026. Preprint, not yet peer reviewed.",
    "Manuscript version 4.9, 13 October 2026. Preprint, not yet peer reviewed.")
rep("AI Overviews; generative engine optimization;",
    "AI Overviews; AI answer citations; generative engine optimization;")

# ---------------------------------------------------------------- abstract (both paragraphs)
start = s.index("## Abstract") + len("## Abstract")
end = s.index("## 1 Introduction")
ABSTRACT = """

People say what they want to know in many places that are not a search box: forum threads, question sites, video comments, reviews, support tickets, social groups. Keyword-volume tools see the part of that demand that reaches a search engine in a countable form, and AI answer surfaces now stand between the question and the page. User First Intelligence (UFI) is a framework built on that premise: collect what people ask beyond the website; link it to the entities of an industry held under an ontology; keep structure, coverage and demand sources in separate roles in a knowledge graph; express user needs as executable competency questions; and score where the organization does not answer, treating the form of the answer as something to measure. An open implementation reading thirteen demand surfaces is released.

Three measurements motivate the framework. On 381 area-code pages of a large US telecommunications provider, observed from zero, two commercial analytics platforms differed on estimated monthly visits by 7.5x to 27.1x; across twelve sections of the same domain the ratio ran from 0.20x to 7.24x, unrelated to section age (Spearman −0.11), while the platforms agreed on which section is larger in 60 of 66 pairs. On 37,193 reviews of 378 telecom stores linked to a 42,994-node keyword taxonomy, review demand and search volume agree across branches (Spearman +0.78) but barely across topics (+0.19). Across the eleven S&P 500 sectors, 109 companies and eight AI answer surfaces (99,000 cited-domain rows over 20.4 million recorded answers), video and community sites take a median 21% of citations on Google's AI Overviews and AI Mode against 2% on ChatGPT, Perplexity, Gemini and Copilot, and the Google figure is higher than ChatGPT's and Copilot's in every sector. Of four registered predictions, one held, one held in direction only and two failed. The scoring function is specified, not evaluated. No causal claim is made.

"""
s = s[:start] + ABSTRACT + s[end:]

# ---------------------------------------------------------------- introduction
rep("and AI answer surfaces now sit between many questions and any page at all. User First Intelligence",
    "and AI answer surfaces now sit between many questions and any page at all, citing different kinds of source depending on which answer engine is asked (Section 5.8). User First Intelligence")

# contributions: insert item 5, renumber 5-8 to 6-9
rep("Section 5.7.\n5. **A methodological consequence**",
    "Section 5.7.\n5. **A cross-sector measurement of what AI answers cite**, pre-registered: the eleven S&P 500 sectors, their ten largest companies and eight answer surfaces. Video and community sources take a median 21% of citations on Google's answer surfaces and 2% on chat assistants, and the most-cited sources on chat assistants are industry-specific. Section 5.8.\n6. **A methodological consequence**")
rep("Section 5.6.\n6. **A 77-day deployment series**", "Section 5.6.\n7. **A 77-day deployment series**")
rep("Section 6.\n7. **An observation about which pages AI answers cite**", "Section 6.\n8. **An observation about which pages AI answers cite**")
rep("Section 7.\n8. **The deployment's cost", "Section 7.\n9. **The deployment's cost")

# Figure 1 caption pointer to 5.8
rep("Section 5.7 adds a first run on business reviews. (b)",
    "Section 5.7 adds a first run on business reviews and Section 5.8 measures the answer layer across eleven industries. (b)")

# ---------------------------------------------------------------- 1.4 the framework, stated
rep("## 2 Related work\n", """### 1.4 The framework, stated

User First Intelligence has six components and three measures. Appendix B gives the formulas; the released implementation gives the code.

1. **Demand surfaces.** The places where people state a need, in their own words or as a tool's reconstruction of it: thirteen surface types in the released implementation (Figure 1a). Every record carries its surface, collection date and collection terms.
2. **Industry ontology.** The classes, relations and enumerable entity sets of one industry, with competency questions written against it before any demand data is collected.
3. **A knowledge graph with separated source roles.** Every assertion carries one of three roles: structure (what exists, from registries and taxonomies), coverage (who answers, from the organization's pages, competitors' pages and AI answers) and demand (who asks, from the demand surfaces). Coverage never counts as demand, which is the error lesson 1 of Section 9.2 records.
4. **Competency questions.** User needs expressed as executable queries over the graph. A question the ontology cannot express is reported as a declared gap with a reason, not scored as zero.
5. **Answer surfaces.** Where answers are delivered and cited: the organization's own pages, search results and AI answer engines. Which kinds of source a surface cites is measured per surface, not assumed; Section 5.8 shows that it differs sharply between surfaces.
6. **The Content Gap Score.** A ranking of entities by prior importance, the organization's own non-coverage and the share of competency questions left unanswered.

The three measures are the competency-question schema pass rate (can the ontology express the question), the instance coverage rate (does the graph answer it) and the Content Gap Score. In this paper the demand surfaces are exercised on two of the thirteen (competitor keyword exports in Section 6 and business reviews in Section 5.7), the answer surfaces on eleven industries (Section 5.8), and the score is specified but not evaluated.

## 2 Related work
""")

# ---------------------------------------------------------------- figure renumbering (8 -> 9 first, then 7 -> 8)
s = s.replace("Figure 8", "Figure 9").replace("Figure 7", "Figure 8")

# ---------------------------------------------------------------- 5.8 the cross-sector study
SEC58 = """### 5.8 What AI answers cite, across eleven sectors and eight answer surfaces

The framework treats the form of an answer as something to measure rather than assume. One measurable property is the kind of source an answer engine cites. A pilot on one market and a pre-registered study across the whole index measure it.

**Pilot.** A commercial AI-visibility dataset for the US online-learning market, computed by the author's own analytics platform from Ahrefs Brand Radar exports (snapshot 22 September 2026) and read through its dashboard, holds 372,853 AI answers to 348,450 prompts that name no tracked brand, carrying 2,343,022 citations. The 22 tracked course providers together drew 19.9% of citations; youtube.com alone drew 12.4%, the most of any single domain; and video, forum, social and user-publishing sites among the fifteen most-cited outside domains drew at least 20.1%. Google's AI Overviews and AI Mode produced 92.9% of those answers and 98.0% of the citations, so the pilot could not say whether the pattern belongs to the industry or to Google's answer products. The study below was designed to separate the two.

**Design.** The design was written and dated on 12 October 2026, before any sector data was collected, and two amendments made before the first export are recorded with it in the released design file. The frame is the eleven GICS sectors of the S&P 500, an exhaustive partition maintained by S&P Dow Jones Indices and MSCI, so no industry was chosen for its result. The companies are the ten largest holdings by index weight in each sector's Select Sector SPDR fund, read from State Street's public fund pages (holdings as of 9 October 2026): 109 companies, because Communication Services counts one issuer, Alphabet, through two share classes. The instrument is Ahrefs Brand Radar, Explore view, United States, read through its web interface on 12 and 13 October 2026 with no API. For each sector, the cited-domains table was exported for each of eight answer surfaces (AI Overviews and AI Mode, each on Ahrefs' prompt set and on its search-query set; ChatGPT; Perplexity; Gemini; Copilot) and for all surfaces together: 99 exports of the 1,000 domains found in the most answers, which is the most this table exports. The universe is the set of answers that name or cite at least one of the sector's ten companies: 20,389,967 answer records across the eleven sectors, from 18,763 (Utilities) to 7,766,466 (Consumer Discretionary), where an answer naming companies from two sectors is counted in both. Source types were fixed before collection: video, forums and question sites, social networks and user-publishing platforms (together, "video and community"), reference, news, government, the sector's own companies, and other web. Shares are of the summed count of answers citing each domain over the 1,000 exported domains, computed within each surface.

![Figure 7. What AI answers cite, by sector and answer surface: Ahrefs Brand Radar, United States, the ten largest companies of each S&P 500 sector, read 12 and 13 October 2026. (a) Share of citations going to video and community domains (YouTube, TikTok, Vimeo, Reddit, Quora, Stack Overflow and Stack Exchange, Facebook, Instagram, LinkedIn, X, Pinterest, Threads, Medium, Substack, DEV, GitHub), among the 1,000 domains found in the most answers; sectors ordered by the Google mean. AIO and AIM are Google's AI Overviews and AI Mode, each on Ahrefs' search-query and prompt sets. (b) The rank of youtube.com among domains that are not one of the sector's companies, one marker per sector; bars are medians; a cross marks a sector where YouTube is outside the exported 1,000.](fig10_sources.pdf)

**Results.** The answer surface decides the kind of source. In every one of the eleven sectors, each of the four Google views gave video and community domains a larger share of citations than ChatGPT and Copilot did. Across sectors and views, the median share was 21.3% on the Google surfaces (range 8.1% to 35.8%) against 2.1% on the four chat assistants (0.3% to 16.7%): 0.9% on ChatGPT, 0.6% on Copilot, 4.6% on Perplexity and 9.2% on Gemini (Figure 7a). youtube.com was among the three most-cited domains other than the sector's own companies in 38 of the 44 sector-by-Google-view cells and in none of the 44 chat cells; its median rank was 1 on AI Overviews, 2 on AI Mode, 7 on Perplexity and Gemini, 151 on ChatGPT and 161 on Copilot (Figure 7b). Gemini is a Google product and sits with the chat assistants, so the contrast is between search-based answer products and chat assistants, not between companies.

The industry decides which sources, most visibly on the chat assistants. The most-cited domain other than the sector's own companies on ChatGPT was the Food and Drug Administration in Health Care, the Securities and Exchange Commission in Energy, Utilities and Real Estate, a personal-finance publisher in Financials and a paint maker in Materials, while on Google's AI Overviews it was youtube.com in nine sectors. An exploratory measure that was not registered points the same way: the ten most-cited domains outside the sector's companies overlap between sectors far more on the Google surfaces (mean pairwise Jaccard 0.36 to 0.40 across the 55 sector pairs) than on the chat assistants (0.08 to 0.23).

**The registered predictions.** Of the four, one held, one held in direction only and two failed. P1, that youtube.com is the most-cited non-company domain on AI Overviews and AI Mode in a majority of sectors, failed as registered: it held on AI Overviews (9 of 11 sectors on search queries, 8 of 11 on prompts) and not on AI Mode (2 of 11 on each), where google.com usually ranked first and YouTube second. P2, that YouTube ranks outside the five most-cited non-company domains on ChatGPT, Perplexity and Copilot in a majority of sectors, held on all three (11, 6 and 11 of 11). P3, that Reddit is among the ten most-cited non-company domains on every surface except Copilot in a majority of sectors, failed: it held in 3 of 11, and ChatGPT was a failing surface in all eight sectors where it did not hold. P4, that the video and community share on AI Overviews is higher in five consumer-facing sectors than in the other five, held in direction (26.9% against 24.2% on search queries, 29.6% against 24.4% on prompts) and not beyond chance (exact one-sided permutation p = 0.27 and 0.21).

**Limits.** The universe is conditional on the sector's companies appearing in the answer, so answers built only from other sources are absent. The 1,000-domain export truncates each list; types are assigned from a fixed list, so every type share is a lower bound and the remainder sits in "other web". Company domains are those entered for the study, so other properties of the same company count as outside domains (for example go.com for Disney and google.com for Alphabet). The prompt and search-query sets are the vendor's, not observed user demand. The read is one date, one country and one vendor's answer index. One name was ambiguous: "RTX" also matched answers about graphics cards. A re-run with "RTX Corporation" left the Google results essentially unchanged (YouTube's rank on AI Overviews stayed 1; the video and community share moved from 31.3% to 30.1%); its ChatGPT export failed twice on the vendor's side and the registered file stands. Citations per answer differ by surface, so shares are compared within surfaces and not pooled.

What this establishes for the framework is narrow and usable: which forms of content an answer engine cites depend first on the engine and then on the industry, so a content plan for Google's answer surfaces and one for chat assistants are different plans, and the answer layer has to be measured per surface.

## 6 The deployment series
"""
rep("## 6 The deployment series\n", SEC58)

# ---------------------------------------------------------------- threats: external validity
rep("one vendor pair; one read date for the cross-section; no ground truth.",
    "one vendor pair; one read date for the cross-section; no ground truth. For Section 5.8: one vendor's answer index, one country, one read date, and a universe conditional on the sector's companies appearing in the answer.")

# ---------------------------------------------------------------- 11: registered studies
rep("**A persona study on AI answer surfaces.**",
    "**A prompt-level replication of Section 5.8.** The same eleven sectors and eight surfaces at the level of the individual answer, with the cited pages of each, so that the source mix can be split by question type (how-to, definition, comparison, purchase) and the format claim tested within each sector rather than across them.\n\n**A persona study on AI answer surfaces.**")

# ---------------------------------------------------------------- 12: data, ethics, acknowledgment, conflicts
rep("at `data/instrument_divergence/` in the repository named above.",
    "at `data/instrument_divergence/` in the repository named above. For Section 5.8, the design file, the 109-company list with its source, the analysis and figure scripts, and the per-sector, per-surface aggregates (shares, ranks and the scored predictions) are released; the 99 raw vendor exports are not redistributed, because the vendor's terms restrict redistribution of its data, and any Brand Radar subscriber can re-export them with the settings the design file records.")
rep("and only per-label aggregate counts are reported.",
    "and only per-label aggregate counts are reported. The Brand Radar exports in Section 5.8 were read through the vendor's web interface, with no API, under a subscription held by Previsible, a digital marketing agency, with its written permission of 11 October 2026; the pilot dataset in Section 5.8 was computed by the author's own analytics platform and is reported in aggregate with no client named.")
rep("**Conflicts of interest.** As stated in Section 10.",
    "**Conflicts of interest.** As stated in Section 10. In addition, the author works with Previsible, whose subscription supplied the Section 5.8 data, and built the analytics platform that computed its pilot.")

# ---------------------------------------------------------------- rounds of review
rep("**What has not been done, after seven rounds of internal review.**",
    "**What has not been done, after nine rounds of internal review.**")
rep("has been through seven rounds of adversarial internal review.",
    "has been through nine rounds of adversarial internal review.")

# ---------------------------------------------------------------- conclusion
rep("most for complaints: one in seven unhappy reviews named waiting, which the taxonomy records at 12 searches a month.",
    "most for complaints: one in seven unhappy reviews named waiting, which the taxonomy records at 12 searches a month. Across the eleven sectors of the S&P 500 and eight AI answer surfaces, which kinds of source an answer cites depended first on the answer engine: video and community sites took a median 21% of citations on Google's AI Overviews and AI Mode and 2% on chat assistants, and on chat assistants the most-cited sources were specific to each industry. That is why the framework measures the form of the answer per surface rather than assuming it.")

# ---------------------------------------------------------------- Appendix A
rep("The organization that operates the section is no longer named; the author's affiliation is given as KL University only.",
    "The organization that operates the section is no longer named; the author's affiliation is given as KL University only.\n\n**v4.9.** Section 5.8 and Figure 7 add a pilot on one market and a cross-sector study of what AI answers cite: the eleven S&P 500 sectors, their ten largest companies and eight answer surfaces, registered in a dated design file before collection, with two amendments made before the first export. Two of the four registered predictions failed and one held only in direction; all four are reported. Section 1.4 states the framework's components and measures. The abstract, contribution list, Section 10, Section 11, Section 12 and the conclusion were updated; former Figures 7 and 8 are now Figures 8 and 9. Section 12 now names the agency whose subscription supplied the Section 5.8 data and the author's role in the platform that computed its pilot.")

P.write_text(s)
abstract = s[s.index("## Abstract") + 11:s.index("## 1 Introduction")]
print("abstract words:", len(abstract.split()))
print("figure refs:", sorted(set(re.findall(r"Figure \d+", s)), key=lambda x: int(x.split()[1])))


==> anc/edit_v49_r9.py <==
"""Round 9 revision of manuscript_v49.md: every change made in response to panels A, B and C.

Each edit is an exact (old, new) replacement that must match exactly once; the script refuses
otherwise, so nothing is changed silently. The pre-review text is commit f6d93f8.
Numbers come from 04_ANALYSIS/ai_cited_sources/cross_sector_output.txt and
cross_sector_sensitivity_output.txt.
"""
from pathlib import Path

P = Path(__file__).with_name("manuscript_v49.md")
s = P.read_text()

E = []

# ---------------------------------------------------------------- abstract (A7, A20, A22, B M3, C11-C14, C16, C18, C25, C26)
E.append(("An open implementation reading thirteen demand surfaces is released.",
          "An open implementation is released; it declares thirteen demand-surface types and reads them through two generic file adapters."))
E.append(("Three measurements, made using two commercial analytics platforms, a review-to-taxonomy linkage and a pre-registered cross-sector export, motivate the framework.",
          "Three measurements motivate the framework: two commercial analytics platforms read on one website, a review-to-taxonomy linkage, and a cross-sector export from one vendor's index of AI answers."))
E.append(("the ratio ran from 0.20x to 7.24x, unrelated to section age (Spearman −0.11), while",
          "the ratio ran from 0.20x to 7.24x, with no detectable relationship to section age (Spearman −0.11, twelve sections), while"))
E.append(("Across the eleven S&P 500 sectors, 109 companies and eight AI answer surfaces (99,000 cited-domain rows over 20.4 million recorded answers), video and community sites take a median 21% of citations on Google's AI Overviews and AI Mode against 2% on ChatGPT, Perplexity, Gemini and Copilot, and the Google figure was higher than ChatGPT's and Copilot's in every sector. Of four registered predictions, one held, one held in direction only and two failed. The implication is that demand and the form of the answer have to be measured per surface and per industry rather than inferred from volume.",
          "In Ahrefs Brand Radar's US index, among answers that name the ten largest companies of each of the eleven S&P 500 sectors (88 exports of the 1,000 most-found cited domains, one per sector and answer surface), four predictions written down before collection gave one held, one held in direction only and two failed. Descriptively, video and community sites took a median 21% of citation incidences on Google's AI Overviews and AI Mode against 0.6% to 9.2% on ChatGPT, Copilot, Perplexity and Gemini, and in every sector the lowest Google figure exceeded the highest of the other four. Volume tools disagree by up to an order of magnitude about the same pages, and the sources AI answers cite differ sharply by answer surface; both have to be measured rather than inferred."))

# ---------------------------------------------------------------- introduction (A18, B M12, C15)
E.append(("citing different kinds of source depending on which answer engine is asked (Section 5.8).",
          "citing different kinds of source depending on which answer engine is asked, in one vendor's index (Section 5.8)."))
E.append(("What has not been reported is a direct, longitudinal comparison of two vendors on a single object with a known start date, or a measurement of whether different AI answer engines cite the same kinds of source; this paper reports both.",
          "What has not been reported, to the author's knowledge, is a direct, longitudinal comparison of two vendors on a single object with a known start date; this paper reports one. Which sources different AI answer engines cite has been audited on public-interest, news and real search queries [Li & Sinnamon 2024; Yang 2025; Huang et al. 2026; Allaham & Diakopoulos 2026]; this paper adds a comparison of eight vendor-collected answer surfaces across a sector frame fixed by an external rule."))
E.append(("(a) The thirteen demand surfaces the released implementation reads, grouped by whether they carry a user's own words or a tool's reconstruction of demand; the one surface this deployment collected is marked; Section 5.7 adds a first run on business reviews and Section 5.8 measures the answer layer across eleven industries.",
          "(a) The thirteen demand-surface types the released implementation declares, grouped by whether they carry a user's own words or a tool's reconstruction of demand; the one surface this deployment collected is marked, and business reviews, run separately in Section 5.7, are marked differently. Section 5.8 measures the answer layer outside the pipeline."))

# ---------------------------------------------------------------- contributions (A28, B M3, B M8, C11)
E.append(("collecting user questions beyond the website across thirteen demand surfaces, classifying and linking them to an industry ontology, holding structure, coverage and demand as separate source roles in a knowledge graph, and scoring unanswered questions with a Content Gap Score and two competency-question metrics (schema pass rate and instance coverage); released as a specification (Appendix B) and an open implementation (Section 12). This deployment collected one of the thirteen surfaces; Section 5.7 runs the framework's demand comparison on a second, business reviews, and the full multi-surface study is registered (Section 11).",
          "collecting user questions beyond the website, with thirteen declared demand-surface types, linking them to an industry ontology, holding structure, coverage, answerability and demand as separate source roles, and scoring unanswered questions with a Content Gap Score and two competency-question metrics (schema pass rate and instance coverage); the score is specified in Appendix B and the implementation is released (Section 12). This deployment collected one of the thirteen surface types, a tool-derived one; Section 5.7 runs the framework's demand comparison on a first-party one, business reviews, and Section 11 specifies the full multi-surface study."))
E.append(("5. **A cross-sector measurement of what AI answers cite**, pre-registered: the eleven S&P 500 sectors, their ten largest companies and eight answer surfaces. Video and community sources take a median 21% of citations on Google's answer surfaces and 2% on chat assistants, and the most-cited sources on chat assistants are industry-specific. Section 5.8.",
          "5. **A cross-sector measurement of what AI answers cite** in one vendor's index, with predictions written down before collection: the eleven S&P 500 sectors, their ten largest companies and eight answer surfaces. Of four predictions one held, one held in direction only and two failed; descriptively, video and community sources take a median 21% of citation incidences on Google's AI Overviews and AI Mode against 0.6% to 9.2% on the four other surfaces, and the contrast holds in every sector. It is a measurement outside the framework's pipeline. Section 5.8."))

# ---------------------------------------------------------------- Section 1.4 rewritten from the code (B2, B M1-M5, B M9, B M13, A28)
old14 = s[s.index("User First Intelligence has six components and three measures."):s.index("## 2 Related work")]
new14 = """User First Intelligence has six components and three measures. Appendix B gives the score's formula and the released implementation (Section 12) gives the code; where the two differ, the code is the reference and the difference is a defect of this text.

1. **Demand surfaces.** The places where people state a need, in their own words or as a tool's reconstruction of it. The implementation declares thirteen surface types (Figure 1a) and ships two generic file adapters, for CSV and JSON Lines; collection from each platform is left to the deployment. Every record carries its surface and collection date, and a licence field is optional. Demand records are held in a separate demand index and joined to entities by a linker; they are not graph assertions.
2. **Industry ontology.** The classes, relations and enumerable entity sets of one industry, with competency questions written against it [Ren et al. 2014; Keet & Ławrynowicz 2016]. The rule is that the questions are written before demand data is collected; in the released example they were elicited from a keyword export, contrary to that rule, and the example records it.
3. **A knowledge graph with separated source roles.** Every source carries one role from a closed list of four: structure (what exists, from registries, encyclopedias and standards bodies), coverage (who answers, from the organization's and competitors' pages), answerability (retrieved search results, judged for whether they answer a question) and demand (who asks). Coverage never counts as demand, which is the error lesson 1 of Section 9.2 records. Every graph statement carries its source, role and retrieval date, in the spirit of provenance-typed statements [Carroll et al. 2005; Lebo et al. 2013].
4. **Competency questions.** User needs expressed as questions over the ontology and compiled to SPARQL along property paths [Wiśniewski et al. 2019]. A question the ontology cannot express is reported as a declared gap with a reason, not scored as zero.
5. **Answer surfaces.** Where answers are delivered and cited: search results and AI answer engines. The framework does not yet model them: none of its three measures takes a per-surface input, and the implementation has no answer-surface component. Section 5.8 is a separate measurement study that uses none of the framework's ontology, graph, competency questions or score; it shows that the publisher types answer engines cite differ between engines, which motivates a per-surface term and does not test one.
6. **The Content Gap Score.** A ranking of entities by a prior (topic-sensitive PageRank over the structure graph, mixed with linked demand), multiplied by the organization's own non-coverage and by a deficit that mixes coverage by a declared set of competitors with the mean, over the entity's competency questions, of how far the best retrieved search result for any phrasing falls short of answering. Own coverage, competitor coverage and answerability are graded judgments that need a supplied grader; Appendix B gives both rubrics.

The three measures are the competency-question schema pass rate (the share of competency questions the ontology can express), the instance coverage rate (the mean, over expressible questions, of the share of subjects for which the graph returns an answer) and the Content Gap Score. In this paper one demand surface is exercised on real data, business reviews in Section 5.7, linked to a keyword taxonomy rather than an ontology; the deployment's competitor keyword exports count as coverage under the framework's own rule (Section 9.2, lesson 1); and the score is specified but not evaluated.

"""
E.append((old14, new14))

# ---------------------------------------------------------------- related work (A26, A18, B m7, C15)
E.append(("An audit of 55,393 queries found that 29.8% of the domains cited by Google's AI Overviews did not appear on the first page of organic results for the same query [Xu, Iqbal & Montgomery 2026];",
          "An audit of 55,393 queries found that nearly 30% of the domains cited by Google's AI Overviews did not appear on the first page of results shown with them [Xu, Iqbal & Montgomery 2026];"))
E.append(("A critical survey of 45 generative-engine-optimization studies finds no page-level technique with a stable cross-platform effect on visibility, and identifies topical relevance as the most reproducible lever [Martinez 2026].",
          "A critical survey of 45 generative-engine-optimization studies argues that the field's headline gains establish neither organic discoverability nor durable traffic effects, and identifies topical relevance and context position as the most reproducible levers [Martinez 2026]. Audits have compared which sources answer engines cite: ChatGPT, Bing Chat and Perplexity on public-interest queries, with sources classified [Li & Sinnamon 2024]; OpenAI, Perplexity and Google models on 366,000 citations from a public comparison arena, which cite distinct news sources [Yang 2025]; five systems including Google AI Overviews on 11,000 real queries, with Wikipedia over-represented and social media under-represented among cited sources [Huang et al. 2026]; and ChatGPT, Copilot, Gemini and Perplexity on 712 queries, about 16% of whose cited sources were AI-generated [Allaham & Diakopoulos 2026]. Section 5.8 differs in its frame, eleven sectors fixed by an external rule, in using eight vendor-collected surfaces, and in its universe, answers that name a sector's largest companies."))
E.append(("What has not been measured is personalization of AI answer surfaces, where the answer is composed rather than ranked and the user's stated situation enters the prompt; the behavioral evidence so far concerns clicks, not variation in the answer itself [Chapekis & Lieb 2025]. Whether AI answers vary with the persona of the asker is therefore an open question this paper does not answer and Section 11 registers.",
          "On AI answer surfaces the answer is composed rather than ranked and the user's stated situation enters the prompt. Chatbot responses have been shown to vary with users' demographic attributes [Eloundou et al. 2024]; the behavioral evidence on AI summaries concerns clicks [Chapekis & Lieb 2025]; and whether the sources an answer cites vary with the persona of the asker has not, to the author's knowledge, been measured. It is an open question this paper does not answer and Section 11 specifies."))

# ---------------------------------------------------------------- Table 1 (A25)
E.append(("| Monthly search volume | vendor-estimated monthly searches for a phrasing, summed over a set of phrasings | Ahrefs organic-keywords export, three carrier domains, US database | exported Oct 2025 |",
          "| Monthly search volume | vendor-estimated monthly searches for a phrasing, summed over a set of phrasings | Ahrefs organic-keywords export, three carrier domains, US database | exported Oct 2025 |\n| Review mentions (Section 5.7) | reviews whose text matches a taxonomy label, per label; volume is the vendor's monthly searches summed over the nodes carrying the label | DataForSEO Google reviews and keyword volume; released exact-match linker | exported 8 Sep 2026 |\n| Citation incidence (Section 5.8) | per domain, the number of stored answers citing it (\"Cited in\"), summed over the hosts of a registrable domain, among the 1,000 domains found in the most answers | Ahrefs Brand Radar, US, per answer surface | 12–13 Oct 2026 |"))

# ---------------------------------------------------------------- Section 4.2 scope of the share rule (A15, B M10)
E.append(("or a ratio between two instruments on the same object, which is this paper's primary result and is not affected, because both denominators are the same prefix.",
          "or a ratio between two instruments on the same object, which is this paper's primary result and is not affected, because both denominators are the same prefix. The rule governs the deployment universes of Sections 5.1 to 7. Section 5.8's shares are computed on a different universe, answers that name a sector's largest companies, which is selected separately for each answer surface but not on this deployment's outcome; its comparisons are stated as conditional on that universe and are comparisons within one instrument across surfaces, on the analogy of the ordering agreement in Section 5.5."))

# ---------------------------------------------------------------- Section 5 heading (C28)
E.append(("## 5 Two instruments on one prefix\n\nThis is the paper's primary result. It is reported first because",
          "## 5 Two instruments on one prefix, and two studies beyond it\n\nSections 5.1 to 5.6 are the paper's primary result. They are reported first because"))

# ---------------------------------------------------------------- Section 5.6 and 5.7 (B M8 wording; C9)
E.append(("is the framework's hypothesis, not a consequence of this measurement, and Section 11 registers its test.",
          "is the framework's hypothesis, not a consequence of this measurement, and Section 11 specifies its test."))
E.append(("Reviewer names were discarded before analysis and only per-label counts are reported.",
          "The licensed export contained reviewer display names; they were deleted before analysis, and only per-label counts are reported."))

# ---------------------------------------------------------------- Section 5.8 rewritten (A4-A16, A21-A24, A32, A34, B M8-M11, B M15, B m1-m6, C10-C14, C18-C23, C27)
old58 = s[s.index("The framework treats the form of an answer as something to measure rather than assume. One measurable property"):s.index("## 6 The deployment series")]
new58 = """This section is a measurement study that stands apart from the framework: it uses none of the framework's ontology, graph, competency questions or score. It asks one question the framework's design raises, whether the kinds of publisher an answer engine cites differ between engines, and it asks it in one vendor's index.

**Two pilots.** The first is a commercial AI-visibility dataset for the US online-learning market, computed on 7 October 2026 by the author's own analytics platform, in a pre-production dashboard, from Ahrefs Brand Radar data (snapshot 22 September 2026). It holds 372,853 AI answers to 348,450 prompts that name none of 22 tracked course providers, carrying 2,343,022 citations. The providers together drew 19.9% of citations; youtube.com drew 12.4%, the most of any outside domain; and video, forum, social and user-publishing sites among the fifteen most-cited outside domains drew at least 20.1%. Google's AI Overviews and AI Mode produced 92.9% of the answers and 98.0% of the citations. No provider is named, and the platform is not released, so no reader can rerun this pilot. The second is a per-surface export of the same Brand Radar table for six online-learning brands, made on 12 October between 22:21 and 22:26, under an hour before the first sector export: youtube.com was the most-cited non-brand domain on all four Google views and ranked 28th on ChatGPT, 4th on Perplexity, 5th on Gemini and 9th on Copilot, and reddit.com was in the top three on every surface except Copilot (240th). The predictions below were written after seeing it, so the cross-sector study is a replication across sectors of a pattern first seen in one market. The pilots' universe is prompts that name no brand; the cross-sector universe is answers that name companies, so they do not describe the same population.

**Design.** The design was written in a dated design file on 12 October 2026, before the first sector export, and amended once before that export (A1). The file was not deposited with any registry and was first committed to version control after collection, so its date rests on the author's attestation; the word used here is "written before collection", not "pre-registered". Amendment A2, made after collection and before any manuscript text, set aside eight exports that repeated a view or mixed two platforms, recorded the RTX re-run described under Limits, fixed how P1 is scored (YouTube first among non-company domains on at least one query set of each Google product), defined "non-company" as not one of the ten domains entered, and added the exploratory overlap measure. Two steps the design named were not completed: the per-surface answer counts were not read, only each sector's all-surface total, and the prompt-level sample was stopped after 14 of 88 exports (Section 11). The frame is the eleven GICS sectors of the S&P 500, an exhaustive partition maintained by S&P Dow Jones Indices and MSCI, so no industry was chosen for its result. The companies are the ten largest holdings by index weight in each sector's Select Sector SPDR fund, read from State Street's public fund pages (holdings as of 9 October 2026): 109 companies, because Communication Services counts one issuer, Alphabet, through two share classes. The organization studied in Sections 5.1 to 7 is one of them, by that rule. The instrument is Ahrefs Brand Radar, Explore view, United States, read in one collection session from 23:05 on 12 October to 01:05 on 13 October 2026 through its web interface, with no API; each export was triggered by an AI browser assistant operating the author's logged-in session (Section 12). For each sector, the cited-domains table was exported for eight vendor views of six answer products (AI Overviews and AI Mode, each on Ahrefs' prompt set and on its search-query set; ChatGPT; Perplexity; Gemini; Copilot). Each export holds the 1,000 domains found in the most answers, the most this table exports, which reduce to 760 to 975 registrable domains; the 88 exports are analysed, and an all-surfaces export per sector was made and is not used. The universe is the set of answers that name or cite at least one of the sector's ten companies. Summed over sectors it holds 20,389,967 answer records, from 18,763 (Utilities) to 7,766,466 (Consumer Discretionary), not distinct across sectors because an answer naming companies from two sectors is counted in both; the totals were transcribed from the vendor's overview page rather than exported. The vendor's collection conditions (model versions, search settings, how prompts are generated and refreshed) are its own and are not reported here. Source types were fixed before collection: video, forums and question sites, social networks and user-publishing platforms (together, "video and community"), reference, news, government, the sector's own companies, and other web. The quantity is a domain's citation incidence, the number of stored answers citing it ("Cited in"), summed over the hosts of a registrable domain; shares are of the summed incidence over the exported domains, within each surface, so an answer citing two domains counts once for each.

![Figure 7. What AI answers cite, by sector and answer surface: Ahrefs Brand Radar, United States, answers naming the ten largest holdings of each S&P 500 sector fund (nine companies in Communication Services), one collection session on 12 and 13 October 2026. (a) Share of citation incidences going to video and community domains (YouTube, TikTok, Vimeo, Reddit, Quora, Stack Overflow and Stack Exchange, Facebook, Instagram, LinkedIn, X, Pinterest, Threads, Medium, Substack, DEV, GitHub), among the 1,000 domains found in the most answers; sectors ordered by the Google mean. AIO and AIM are Google's AI Overviews and AI Mode, each on Ahrefs' search-query and prompt sets. (b) The rank of youtube.com among domains that are not one of the sector's companies, one marker per sector; bars are medians; a cross marks a sector where YouTube is not cited among the exported domains.](fig10_sources.pdf)

**Results, descriptive.** The kind of source differs most between answer surfaces. In every one of the eleven sectors, the lowest of the four Google views gave video and community domains a larger share of citation incidences than the highest of ChatGPT, Copilot, Perplexity and Gemini (Figure 7a). Across sectors and views, the median share was 21.3% on the Google views (range 8.1% to 35.8%; 95% bootstrap interval over sectors 17.2% to 26.7%) against 2.1% on the other four (range 0.3% to 16.7%; interval 1.7% to 2.7%), and by surface 0.6% on Copilot, 0.9% on ChatGPT, 4.6% on Perplexity and 9.2% on Gemini. Restricted to the two Google prompt views, which are the closest match to the prompt-based surfaces, the Google median is 24.6%. youtube.com was among the three most-cited domains other than the sector's own companies in 38 of the 44 sector-by-Google-view cells and in none of the 44 others; its median rank was 1 on AI Overviews, 2 on AI Mode, 7 on Perplexity and Gemini, 151 on ChatGPT and 161 on Copilot (Figure 7b), where a rank in a sparse cell can be a tie among domains cited little or not at all. The contrast is not YouTube alone: without it, the medians are 12.7% and 1.6%. The design cannot say whether the contrast belongs to search-integrated answer products or to Google: every high-share surface is Google's, Gemini, also Google's, is the highest of the other four, and Perplexity, which searches the web for every answer, is low.

**Results, the registered source types.** The design's question also expected reference, job and forum sources to lead on the chat products. That half is not supported: the median reference share was 2.7% on the other four surfaces against 3.2% on the Google views, and forum sites 1.1% against 5.7%. On those four, the largest classified type was the sector's own company domains (median 14.1%, against 10.4% on the Google views). "Other web", which the fixed list does not classify, held a median 61% of incidences on the Google views and 72% on the other four (90% on Copilot), so the classified types describe a minority of the mass, and the claim here is about the share going to seventeen named video and community platforms rather than about every kind of source.

**Results, by sector (exploratory).** The cited sources also differ between sectors, most visibly on ChatGPT, whose most-cited domain other than the sector's own companies was a search engine (Information Technology), the Food and Drug Administration (Health Care), a personal-finance publisher (Financials), a streaming guide (Consumer Discretionary), a Disney property (Communication Services), a graphics-card maker (Industrials, the ambiguous name described under Limits), reddit.com (Consumer Staples), the Securities and Exchange Commission (Energy, Utilities and Real Estate) and a paint maker (Materials). The ten most-cited non-company domains overlap between sectors more on the Google views (mean pairwise Jaccard 0.36 to 0.40 across the 55 sector pairs) than on the other four (0.08 to 0.23), a measure that was not registered. Three things limit this reading. The registered test of a sector difference, P4, did not exceed chance. In several sectors one company dominates: by the largest company domain's share of the ten companies' citation incidences in the all-surface export, Sherwin-Williams holds 94% of Materials, Amazon 75% of Consumer Discretionary, Walmart 65% of Consumer Staples, Apple 62% of Information Technology and Uber 55% of Industrials, so a sector difference here is a difference between company sets. And some of it is mechanical: properties of a sector's own companies that were not entered as company domains, such as go.com, chase.com and mobil.com among ChatGPT's top three, are sector-specific by construction.

**The registered predictions.** Of the four, one held, one held in direction only and two failed. P1, that youtube.com is the most-cited non-company domain on AI Overviews and AI Mode in a majority of sectors, failed as registered: it held on AI Overviews (9 of 11 sectors on search queries, 8 of 11 on prompts) and not on AI Mode (2 of 11 on each), where google.com usually ranked first and YouTube second. It fails under every domain reduction tried; it would hold (9 of 11) if google.com, Google's answer surfaces citing Google's own pages, were set aside, which the registration did not provide for. P2, that YouTube ranks outside the five most-cited non-company domains on ChatGPT, Perplexity and Copilot in a majority of sectors, held on all three (11, 6 and 11 of 11). P3, that Reddit is among the ten most-cited non-company domains on every surface except Copilot in a majority of sectors, failed: it held in 3 of 11, and ChatGPT was a failing surface in all eight sectors where it did not hold. P4, that the video and community share on AI Overviews is higher in five consumer-facing sectors than in five others named in the registration (Financials is in neither group), held in direction (26.9% against 24.2% on search queries, 29.6% against 24.4% on prompts) and not beyond chance (exact one-sided permutation p = 0.27 and 0.21).

**Sensitivity.** None of the following was registered. The descriptive contrast was recomputed with "Found in" in place of "Cited in" (Google median 21.5%, other four 3.3%; lowest Google view above the highest other surface in 11 of 11 sectors), with the largest single host in place of summed hosts (22.0%, 2.4%, 11 of 11), and with 64 properties of the sector's companies, from a hand-built list released with the design file, counted as company domains (19.8%, 2.1%, 10 of 11). The exception is Communication Services, where YouTube, Facebook and Instagram belong to two of the sector's companies: counted as theirs, the Google views fall from 20.2% to 32.4% to 5.9% to 12.7%, and Gemini's 9.2% exceeds AI Mode on search queries. Restricting each export to its first 100, 250 or 500 rows gives Google medians of 30.6%, 26.3% and 23.3% against 3.0%, 2.6% and 2.3%. Shares therefore fall as rows are added: truncation at 1,000 rows biases them upward, the fixed type list biases them downward, and the net direction is unknown, while the ratio between the two groups stays near ten. Ranks 501 to 1,000 carry a median 7.6% to 13.8% of each export's incidences, depending on the surface.

**Limits.** The universe is conditional on the sector's companies appearing in the answer, so answers built only from other sources are absent, and surfaces differ in how often they name companies, so each surface's universe is selected differently. The exports are ordered by "Found in" while the shares use "Cited in". Company domains are the ten entered; the property list behind the sensitivity was built from the exports and is not drawn from filings. Two entered names matched other things. "RTX" also matched answers about graphics cards; a re-run with "RTX Corporation" left the Google results essentially unchanged (video and community share 31.3% to 30.1% on AI Overviews search queries; YouTube's rank stayed 1 on AI Overviews and moved from 2 to 1 on AI Mode prompts), moved Perplexity from 6.2% to 5.5% and Gemini from 15.0% to 13.4%, and changed Copilot's top non-company domain from amazon.com to a flight-route site, while its ChatGPT export failed twice on the vendor's side, so the registered ChatGPT file, led by graphics-hardware sites, stands; without Industrials the ChatGPT median is 0.8% and P2 holds in 10 of 10 sectors. "Visa" also matched answers about travel visas: four immigration and border domains of the US government hold up to 2.2% of a Financials surface's incidences, as government sources outside the video and community share. The other names were screened only at the domain level, by reading each sector's 25 most-cited non-company domains on every surface; the screen found two possible further cases, a nutrition site among Information Technology's Copilot sources and a laboratory-supplies site of a different company named Merck, and it cannot detect off-topic answers that cite on-topic domains. The prompt and search-query sets are the vendor's, not observed user demand. The vendor's index refreshes, so a re-export reproduces the procedure and not the figures. The read is one collection session, one country and one vendor's answer index. Citations per answer differ by surface, so shares are compared within surfaces; medians over cells weight every sector equally, although cells range from 860 to 18,381,848 incidences (the per-cell sizes are released).

What this establishes is descriptive and narrow: in one vendor's index, in one collection session, among answers that name a sector's largest companies, the publisher types cited differ more between answer surfaces than between sectors, and Google's AI Overviews and AI Mode give video and community domains about ten times the share the other four surfaces do. If that holds outside this index, a coverage or answerability judgment made against one answer surface may not transfer to another; the framework has no term for that yet.

"""
E.append((old58, new58))

# ---------------------------------------------------------------- Section 7 (B2 form term)
E.append(("This is the framework's form question in miniature: the form in which a question is best answered is an empirical property to be measured, which is why the framework scores unanswered questions and leaves form to be tested, and why the Content Gap Score carries no form term (Appendix B).",
          "This is the framework's form question in miniature: the form in which a question is best answered is an empirical property to be measured. The released coverage rubric does not leave it open: it grades a dedicated page about an entity 1.0 and a list or section page carrying a fact about it 0.5, a preference for the per-entity form that this observation runs against (Appendix B)."))
E.append(("bounds nothing, as Section 7.2 sets out.", "bounds nothing, as Section 7.2 sets out."))  # anchor check only
E.append(("queried without reference to who is cited, so that each domain's presence is measured on a denominator none of them selected. Section 11 registers it.",
          "queried without reference to who is cited, so that each domain's presence is measured on a denominator none of them selected. Section 11 specifies it."))

# ---------------------------------------------------------------- Section 9.2 (B M3, C5)
E.append(("of the thirteen demand surfaces the released implementation reads (Figure 1a), only competitor keyword exports",
          "of the thirteen demand-surface types the released implementation declares (Figure 1a), only competitor keyword exports"))
E.append(("that layer is specified in Appendix B, exercised in the released example on synthetic records flagged as synthetic, and untested on this deployment's data;",
          "that layer is described in Section 1.4, exercised in the released example on synthetic records, flagged as synthetic, on four of the thirteen surface types, and untested on this deployment's data;"))
E.append(("Grading judgments with agents the author built,", "Grading judgments with AI agents the author built (Section 12),"))

# ---------------------------------------------------------------- Section 10 (C8, C13, C5)
E.append(("For Section 5.8: one vendor's answer index, one country, one read date, and a universe conditional on the sector's companies appearing in the answer.",
          "For Section 5.8: one vendor's answer index, one country, one collection session, a universe conditional on the sector's companies appearing in the answer, and company sets that one company dominates in several sectors."))
E.append(("The author designed the approach, deployed it as an employee of the organization studied, performed every measurement, wrote this paper,",
          "The author designed the approach, deployed it as an employee of the organization studied and remains employed there, directed every measurement, wrote this paper with the AI tools Section 12 names,"))

# ---------------------------------------------------------------- Section 11 (B M6, B M8, A30, C24, B m7)
E.append(("The parameters are already locked: **α = 0.5, β = 0.5, damping = 0.85, lock digest `7290a2235d8de05f`, locked 12 October 2026**, which is what would make this a test rather than a fit.",
          "Five scoring parameters are locked: **α = 0.5, β = 0.5, damping = 0.85, at least three phrasings per question and a mean class aggregate, lock digest `7290a2235d8de05f`, locked 12 October 2026**. The lock covers those five values; it does not cover the scoring code, which changed later that day (Appendix B), or the ontology, questions, rubrics and grader. A test rather than a fit needs all of them pinned to a tagged commit and the design deposited with a third-party timestamp before collection."))
E.append(("Section 5.7 is a first run on one surface; the registered study extends it.",
          "Section 5.7 is a first run on one surface; the study specified here extends it."))
E.append(("The registered prediction is that the two distributions differ", "The prediction is that the two distributions differ"))
E.append(("The released implementation reads every surface and prints which returned rows, so a run that collected nothing cannot be reported as one that did.",
          "The released implementation tags each imported record with its surface type and prints which surface types returned rows, so a run that collected nothing cannot be reported as one that did."))
E.append(("so that the source mix can be split by question type (how-to, definition, comparison, purchase) and the format claim tested within each sector rather than across them.",
          "so that the source mix can be split by question type (how-to, definition, comparison, purchase) and tested within each sector rather than across them. Its sampling rule was fixed in amendment A1, as the first 10,000 rows per sector and surface in the vendor's default order. Collection was stopped after the two smallest sectors, Energy and Utilities (14 of 88 exports, 44,463 answers), when the vendor-terms question in Section 12 arose; those rows are stored and unanalysed, the study's predictions are not yet written, and the remaining exports need the vendor's consent."))
E.append(("which classic web search audits found only weakly for demographic attributes [Hannak et al. 2013] and which no audit has measured for composed answers.",
          "which classic web search audits found only weakly for demographic attributes [Hannak et al. 2013], which has been measured for chatbot responses [Eloundou et al. 2024], and which, to the author's knowledge, has not been measured for the sources AI answer surfaces cite."))

# ---------------------------------------------------------------- Section 12 (A17, A19, B3, B M3, B M7, B M14, B m11, C1, C3-C5, C7-C9)
E.append(("under Apache 2.0, version 0.2.0: test suite, command line interface, and a worked example that runs offline on public data.",
          "under Apache 2.0, version 0.2.0, cited here as commit `149994a` of 12 October 2026, because the repository has no tags and later commits kept the version number: test suite, command line interface, and a worked example that runs offline on public data. Its OWL reasoning step uses HermiT through owlready2, which needs a Java runtime. Most of its code was written by an AI coding assistant under the author's direction (21 of the 22 commits at that point carry the assistant as author)."))
E.append(("The demand layer ships adapters for thirteen surfaces and a coverage report that prints which surfaces returned rows.",
          "The demand layer declares thirteen surface types, ships two generic file adapters (CSV and JSON Lines) and prints which surface types returned rows; collection from each platform is left to the deployment."))
E.append(("For Section 5.8, the design file, the 109-company list with its source, the analysis and figure scripts, and the per-sector, per-surface aggregates (shares, ranks and the scored predictions) are released; the 99 raw vendor exports are not redistributed, because the vendor's terms restrict redistribution of its data, and any Brand Radar subscriber can re-export them with the settings the design file records.",
          "For Section 5.8, the design file with its amendments, the 109-company list with its source, the company-property list, the report-URL file, the analysis, sensitivity and figure scripts, the per-cell sizes, the per-sector and per-surface aggregates, the ranked top-ten non-company domain names and the checksums of the raw exports are prepared for release in the same repository and **are not yet public**; this sentence is replaced by a commit hash when they are. The raw vendor exports are not redistributed, because the vendor's terms restrict use of its data; a Brand Radar subscriber can re-export them with the recorded settings, which reproduces the procedure and not the figures, because the index refreshes."))

old_eth = s[s.index("**Ethics, data collection and site terms.**"):s.index("*Competitive effects.*")]
new_eth = """**Ethics, data collection and vendor terms.** No experiment was run on people, and no user-level, session or cookie data was collected. The deployment published reference pages and ran no experiment on visitors. Page facts derive from the numbering plan administrator's public registry and US Census data, both public-domain US government sources. This study performed no crawl of any third-party site; the provider's own site crawl is an internal operation on the organization's own property. The review dataset in Section 5.7 was obtained through DataForSEO, a licensed data provider, under its terms; the export contained reviewer display names, which were deleted before analysis; no review text is reproduced, and only per-label aggregate counts are reported. No institutional ethics determination is reported for that analysis of public reviews; such analyses are commonly exempt, but the determination belongs to the institution.

Every vendor figure in Sections 5 and 6 was read from the vendors' web dashboards under paid subscriptions, and the Section 5.8 exports were made through Ahrefs' web interface under a subscription held by Previsible, a digital marketing agency, with its written permission of 11 October 2026. In both cases an AI browser assistant (Claude in Chrome, from Anthropic) operated the author's logged-in browser: it read the displayed figures for Sections 5 and 6, and for Section 5.8 it clicked the interface's own export control for each export. No API was used. Both vendors' terms limit use to the subscriber's internal business purposes (Ahrefs clause 12.4; Semrush clause 3.2) and restrict automated use: Ahrefs prohibits using its services through an automated means except through its API (clause 4.4(j)), and Semrush prohibits automated systems that send more requests than a human can reasonably produce and the harvesting or scraping of content (clause 3.3(k) and (p)). Written confirmation from either vendor that this access, and publication of the figures, are permitted has not been obtained; it is an open item below. The pilot dataset in Section 5.8 was computed on 7 October 2026, before Previsible's permission, by the author's own analytics platform from Brand Radar data the platform held; it is reported in aggregate with no provider named.

"""
E.append((old_eth, new_eth))

old_perm = s[s.index("**Organizational permission.**"):s.index("**Conflicts of interest.**")]
new_perm = """**Organizational permission.** Publication of the figures in this paper needs the approval of the organization that operates the section. Approval date: *[to be completed]*. Approving role and unit: *[to be completed]*. Scope: *[to be completed]*. Until these three fields are filled from a written approval, this paper does not state that approval was given. The organization is not named in this paper. Not naming it does not make it unidentifiable: the prefixes in Table 4 and the conflict-of-interest statement in Section 10 allow a reader with access to the same instruments to identify it, and that statement is kept because the disclosure is required. The name is withheld; the identity is not claimed to be concealed.

**Open items before submission.** The manuscript is not submitted anywhere, including a preprint server, until each of these is closed: (1) the three permission fields above, from a written approval whose scope covers every table and section that uses the organization's figures; (2) written confirmation from Ahrefs and Semrush that the browser-assistant access and the publication of the figures are permitted, or a re-collection by hand under a permission that covers publication; (3) the basis on which the author's platform held the pilot data, and the consent of any client for whom it was computed, or removal of the pilot; (4) public release of the Section 5.8 artifacts at a cited commit; and (5) an institutional ethics determination for Section 5.7.

"""
E.append((old_perm, new_perm))

E.append(("**Conflicts of interest.** As stated in Section 10. In addition, the author works with Previsible, whose subscription supplied the Section 5.8 data, and built the analytics platform that computed its pilot. The mitigations are weaker than the conflict:",
          "**Conflicts of interest.** As stated in Section 10: the author deployed the approach as an employee of the organization studied and remains employed there, and that organization is one of the 109 companies in Section 5.8, by the selection rule. In addition, the author works with Previsible, whose subscription supplied the Section 5.8 data, and built the analytics platform that computed its pilot; that platform is the author's own product and measures AI visibility, the same category as the vendor instrument it read. Whether Previsible's clients include the organization studied or any of the 109 companies is not known to this paper. The mitigations are weaker than the conflicts:"))
E.append(("and the designs in Section 11 are registered before their data exist.",
          "and the designs in Section 11 are written down before their data exist."))

E.append(("**What has not been done, after nine rounds of internal review.**",
          "**Use of AI tools.** Generative AI was used throughout this work under the author's direction and is disclosed here as part of the method. Anthropic's Claude models, through Claude Code and Claude in Chrome, drafted and edited manuscript text, including this version; wrote the analysis, figure and build scripts and most of the released implementation's code; drafted the Section 5.8 design and its amendments with the author; operated the browser for every vendor read and export, as stated above; and ran the nine review rounds recorded in Appendix A as simulated panels of AI reviewers, which are not peer review. The grading judgments of Section 9.2, lesson 5, were made by AI agents the author built. The author checked the numbers against their source files, and every number in Sections 5.5, 5.7 and 5.8 is printed by a released script. No AI tool is an author, and responsibility for the content is the author's.\n\n**What has not been done, after nine rounds of AI-simulated review.**"))

# ---------------------------------------------------------------- conclusion (C16, C13, C24, C26)
E.append(("It is specified in Appendix B and released as an open implementation reading thirteen demand surfaces, with executable competency questions",
          "Its score is specified in Appendix B, and it is released as an open implementation that declares thirteen demand-surface types, with executable competency questions"))
E.append(("Across the eleven sectors of the S&P 500 and eight AI answer surfaces, which kinds of source an answer cites depended first on the answer engine: video and community sites took a median 21% of citations on Google's AI Overviews and AI Mode and 2% on chat assistants, and on chat assistants the most-cited sources were specific to each industry. That is why the framework measures the form of the answer per surface rather than assuming it.",
          "In one vendor's index, among answers that name the largest companies of the eleven S&P 500 sectors, the sources cited differed most between answer surfaces: video and community sites took a median 21% of citation incidences on Google's AI Overviews and AI Mode and 0.6% to 9.2% on the four other surfaces, in every sector, while two of four predictions written before collection failed. That is why a per-surface term is the framework's next design question."))
E.append(("Section 11 registers the multi-platform demand study and the persona study on AI answers that would test the framework's two central claims, with parameters locked before any data exist.",
          "Section 11 specifies the multi-platform demand study and the persona study on AI answers that would test the framework's two central claims; only the scoring parameters are locked so far."))
E.append(("The disagreement is larger than the effects most applied search papers report, the correction factor between the vendors has no fixed sign or size, and it cannot be applied at the domain level;",
          "The disagreement is larger than the effects most applied search papers report, and on this domain the correction factor between the vendors has no fixed sign or size and cannot be applied at the domain level;"))

# ---------------------------------------------------------------- references (new, verified 13 Oct 2026 against arXiv and Crossref)
E.append(("Balaraman, V., Razniewski, S., & Nutt, W. (2018).",
          "Allaham, M., & Diakopoulos, N. (2026). *Synthetic sources?: Auditing generative search engine citations for evidence of AI-generated sources.* arXiv:2605.23684.\n\nBalaraman, V., Razniewski, S., & Nutt, W. (2018)."))
E.append(("Chapekis, A., & Lieb, A. (2025, July 22).",
          "Carroll, J. J., Bizer, C., Hayes, P., & Stickler, P. (2005). Named graphs, provenance and trust. In *Proceedings of the 14th International Conference on World Wide Web (WWW '05)*. ACM. https://doi.org/10.1145/1060745.1060835\n\nChapekis, A., & Lieb, A. (2025, July 22)."))
E.append(("Galárraga, L., Razniewski, S., Amarilli, A., & Suchanek, F. M. (2017).",
          "Eloundou, T., Beutel, A., Robinson, D. G., Gu-Lemberg, K., Brakman, A.-L., Mishkin, P., Shah, M., Heidecke, J., Weng, L., & Kalai, A. T. (2024). *First-person fairness in chatbots.* arXiv:2410.19803.\n\nGalárraga, L., Razniewski, S., Amarilli, A., & Suchanek, F. M. (2017)."))
E.append(("Hopkinson, A., Gurdasani, A., Palfrey, D., & Mittal, A. (2018).",
          "Hopkinson, A., Gurdasani, A., Palfrey, D., & Mittal, A. (2018)."))  # anchor check only
E.append(("Langridge, P. (2016, June 13).",
          "Huang, M., Goyal, A., Saha, K., & Chandrasekharan, E. (2026). *Answer bubbles: Information exposure in AI-mediated search.* arXiv:2603.16138.\n\nKeet, C. M., & Ławrynowicz, A. (2016). Test-driven development of ontologies. In *The Semantic Web: Latest Advances and New Domains (ESWC 2016)*, LNCS (pp. 642–657). Springer. https://doi.org/10.1007/978-3-319-34129-3_39\n\nLangridge, P. (2016, June 13)."))
E.append(("Linehan, L., & Guan, X. (2025, August 11).",
          "Lebo, T., Sahoo, S., & McGuinness, D. (Eds.). (2013). *PROV-O: The PROV ontology.* W3C Recommendation, 30 April 2013. https://www.w3.org/TR/prov-o/\n\nLi, A., & Sinnamon, L. (2024). *Generative AI search engines as arbiters of public knowledge: An audit of bias and authority.* arXiv:2405.14034.\n\nLinehan, L., & Guan, X. (2025, August 11)."))
E.append(("Redi, M., Gerlach, M., Johnson, I., Morgan, J., & Zia, L. (2020).",
          "Redi, M., Gerlach, M., Johnson, I., Morgan, J., & Zia, L. (2020)."))  # anchor check only
E.append(("Ripoll, M., Reeves, N., Kurteva, A., Simperl, E., Meroño Peñuela, A., & Diepold, K. (2025).",
          "Ren, Y., Parvizi, A., Mellish, C., Pan, J. Z., van Deemter, K., & Stevens, R. (2014). Towards competency question-driven ontology authoring. In *The Semantic Web: Trends and Challenges (ESWC 2014)*, LNCS (pp. 752–767). Springer. https://doi.org/10.1007/978-3-319-07443-6_50\n\nRipoll, M., Reeves, N., Kurteva, A., Simperl, E., Meroño Peñuela, A., & Diepold, K. (2025)."))
E.append(("Wulczyn, E., West, R., Zia, L., & Leskovec, J. (2016).",
          "Wiśniewski, D., Potoniec, J., Ławrynowicz, A., & Keet, C. M. (2019). Analysis of ontology competency questions and their formalizations in SPARQL-OWL. *Journal of Web Semantics, 59*, 100534. https://doi.org/10.1016/j.websem.2019.100534\n\nWulczyn, E., West, R., Zia, L., & Leskovec, J. (2016)."))
E.append(("Zobel, J. (1998).",
          "Yang, K.-C. (2025). *News source citing patterns in AI search systems.* arXiv:2507.05301.\n\nZobel, J. (1998)."))

# ---------------------------------------------------------------- Appendix A (C5, A4-A5)
E.append(("This manuscript is the fourth structural version and has been through nine rounds of adversarial internal review.",
          "This manuscript is the fourth structural version and has been through nine rounds of AI-simulated adversarial review; no human has reviewed it."))
old_a49 = s[s.index("**v4.9.** Section 5.8 and Figure 7 add"):s.index("## Appendix B")]
new_a49 = """**v4.9.** Section 5.8 and Figure 7 add two pilots and a cross-sector study of what AI answers cite in one vendor's index: the eleven S&P 500 sectors, their ten largest companies and eight answer surfaces, with predictions written in a dated design file before collection, one amendment before the first export and one after collection. Two of the four predictions failed and one held only in direction; all four are reported. Section 1.4 states the framework's components and measures. The ninth review round then found that the draft overstated several things, and they are corrected: the design was called pre-registered, though no third party timestamped it; the post-collection amendment was described as narrower than it was; the per-surface pilot that preceded the predictions was not reported; shares were called citations and lower bounds, though they are citation incidences biased upward by truncation; "decides" was used of a cross-section; the sector claim omitted that one company dominates several sectors, that company properties counted as outside sources and that "Visa" matched travel answers; the novelty claim about answer engines ignored four prior audits; Section 1.4 and Appendix B described the score's inputs, the source roles and the demand surfaces differently from the released code; Section 12 said the Section 5.8 artifacts were released when they were not, did not disclose the use of AI tools, including the browser assistant that read every vendor figure, and asserted that the organization approved publication while the approval fields were blank. Sensitivity checks and four released tables were added. Former Figures 7 and 8 are now Figures 8 and 9.

"""
E.append((old_a49, new_a49))

# ---------------------------------------------------------------- Appendix B rewritten from the code (B2, B M5, B M6, B m8, B m9)
old_b = s[s.index("where prior(*e*) = β · rel(*e*)"):]
new_b = """where prior(*e*) = β · rel(*e*) + (1 − β) · dem(*e*). rel is a topic-sensitive PageRank over the structure graph, with the instances of the ontology's core classes as the teleport set [Haveliwala 2002], rank-normalized. dem is the number of demand records linked to *e*, pooled over all surfaces without weights and rank-normalized; ranks are shared within ties, so an entity with no linked record scores above zero when other entities also have none (about 0.22 when 30 of 66 entities have none). own(*e*) is a grader's judgment of the organization's coverage of *e*; cov_K(*e*) is the mean of the same judgment over a declared set K of competitors; and ans(*q*,*e*) is the maximum, over the question's phrasings about *e*, of a grader's judgment of whether the retrieved search result answers it. Questions the ontology cannot express are excluded from mean_q.

The coverage rubric grades 1.0 for a dedicated page about *e* that answers the question directly, 0.5 for a list or section page with at least one specific fact about *e*, and 0 for absence or a bare mention. The answerability rubric grades 1.0 for an answer present, correct and immediate in the retrieved page, 0.5 for one the reader must derive by combining facts, and 0 for absent or wrong. Both rubrics are hashed into every cached judgment. The package does not ship a grader; a deployment supplies one.

Five parameters are locked: α = 0.5, β = 0.5, damping = 0.85, at least three phrasings per question, and the mean as the class aggregate that Section 11's class-level comparison uses (digest `7290a2235d8de05f`, set at 02:00 UTC on 12 October 2026). The scoring code changed at 03:45 UTC the same day (commit `02d7588`, which changed which questions enter mean_q), so the lock fixes the parameters and not the function.

Four properties a reader should know before using it. It takes the best of a question's phrasings, which biases upward when phrasings differ in difficulty. Its `rel` term correlates with node degree at roughly 0.8 in the released example, so on a hand-authored taxonomy it is close to a centrality ranking. It has no feasibility or business-relevance term, which Section 9.2 lesson 6 records as a practical failure. And the coverage rubric's preference for a dedicated page over a list page is a form term inside own and cov_K, in tension with Section 7.1's observation that enumerating pages are cited more; a deployment that wants the score to be neutral about form has to change the rubric.

The implementation reports competency-question performance as two separate rates, because they fail for different reasons: a schema rate, the share of questions the ontology can express (a property-path check, plus questions the author declares unsupported), and an instance coverage rate, the mean over expressible questions of the share of subjects for which the graph returns an answer. On the released example these are 4/5 and 70.4%, with two of the four expressible questions answered for every subject; that example's questions were elicited from a keyword export (Section 1.4). A question the ontology cannot express is reported as a declared gap with a reason rather than scored as zero.
"""
E.append((old_b, new_b))

for old, new in E:
    n = s.count(old)
    if n != 1:
        raise SystemExit(f"REFUSE: {n} matches for: {old[:90]!r}")
    s = s.replace(old, new)
P.write_text(s)
print(f"applied {len(E)} edits; {len(s.split()):,} words")


==> anc/edit_v49_r9b.py <==
"""Round 9 verification fixes to manuscript_v49.md (second pass, after 08_REVIEW/R9_verification.md).

Exact (old, new) replacements that must each match once. Numbers come from
04_ANALYSIS/ai_cited_sources/cross_sector_sensitivity_output.txt and cross_sector_sensitivity2_output.txt.

Edits made by hand between edit_v49_r9.py and this script, recorded here so the change log is complete
(verification finding N31): the abstract was rewritten to 334 words (dropping "social groups",
"executable", the form clause and the adapter sentence) and given the method, result and implication
cues; "analysed"/"unanalysed"/"licence" were changed to US spelling; the Lebo reference was moved above
Le Pochat; and three phrases in edit_v49_r9.py were corrected before it ran (Carroll page range removed,
"read by hand" changed to "transcribed", "commercial product" changed to "own product").

Edits made by hand after this script ran: three leftover phrases ("a measure that was not registered",
"Section 5's divergence result", "their ten largest companies" in Appendix A) were reworded; the
abstract was trimmed to 340 words ("made using two analytics platforms ... motivate it"; "gave" to
"yielded"; the implication sentence shortened to "traffic estimates and cited sources have to be
measured per instrument and per answer surface, not inferred").
"""
from pathlib import Path

P = Path(__file__).with_name("manuscript_v49.md")
s = P.read_text()
E = []

# abstract (N12, N16, N27)
E.append(("keep structure, coverage and demand sources in separate roles in a knowledge graph;",
          "keep structure, coverage, answerability and demand sources in separate roles;"))
E.append(("that name the ten largest companies of each S&P 500 sector,",
          "that name the ten largest holdings of each S&P 500 sector fund,"))
E.append(("The implication is that volume tools disagree by up to an order of magnitude about the same pages",
          "The implication is that commercial analytics platforms can disagree by up to 27 times about the same pages"))

# introduction (N3, N12, N21)
E.append(("classify and link them to the entities of an industry held under an ontology, keep the sources that establish structure, coverage and demand in separate roles",
          "link them to the entities of an industry held under an ontology, keep the sources that establish structure, coverage, answerability and demand in separate roles"))
E.append(("and score where the organization fails to answer, with the form of the answer measured rather than assumed (Figure 1).",
          "and score where the organization fails to answer, with the form of the answer meant to be measured rather than assumed (Figure 1); the released score does not yet do so, because its coverage rubric prefers per-entity pages (Section 7.1, Appendix B)."))
# Figure 1 caption (P1)
E.append(("are marked differently. Section 5.8 measures the answer layer outside the pipeline. (b) The pipeline from observed questions to content, with the two observation layers this paper reports (dashed)",
          "are marked differently. (b) The pipeline from observed questions to content, with the two observation layers this paper reports (dashed; the AI-answer layer is also measured outside the pipeline, in Section 5.8)"))
# contributions (N20, N27)
E.append(("(0.20x to 8.89x territory-matched), shows no relationship with section age,",
          "(0.20x to 8.89x territory-matched), shows no detectable relationship with section age,"))
E.append(("the eleven S&P 500 sectors, their ten largest companies and eight answer surfaces. Of four predictions",
          "the eleven S&P 500 sectors, their largest companies (109 in all) and eight answer surfaces. Of four predictions"))

# Section 1.4 (A28, M2, N11, P3)
E.append(("User First Intelligence has six components and three measures. Appendix B gives the score's formula",
          "User First Intelligence has six components, the last of which, the Content Gap Score, is its output, and two measures of how well the ontology serves the competency questions. Appendix B gives the score's formula"))
E.append(("in the spirit of provenance-typed statements [Carroll et al. 2005; Lebo et al. 2013].",
          "in the spirit of provenance-typed statements [Carroll et al. 2005; Lebo et al. 2013]. Each source has exactly one role; the implementation has no rule yet for a source that both asks and answers, such as a forum thread. Provenance is held on each statement in the implementation's graph and reported per source; its OWL and RDF export does not yet serialize it."))
E.append(("Own coverage, competitor coverage and answerability are graded judgments that need a supplied grader; Appendix B gives both rubrics.",
          "Own coverage, competitor coverage and answerability are graded judgments: the package ships a rule-based grader for its tests and example and no model client, and Appendix B gives both rubrics."))
E.append(("The three measures are the competency-question schema pass rate (the share of competency questions the ontology can express), the instance coverage rate (the mean, over expressible questions, of the share of subjects for which the graph returns an answer) and the Content Gap Score.",
          "The two measures are the competency-question schema pass rate (the share of competency questions the ontology can express) and the instance coverage rate (the mean, over expressible questions, of the share of subjects for which the graph returns an answer). They keep the implementation's names, so \"coverage\" names both a source role and the second rate."))

# related work (N24)
E.append(("argues that the field's headline gains establish neither organic discoverability nor durable traffic effects,",
          "argues that the foundational GEO paper's gains establish neither organic discoverability nor durable traffic effects,"))

# Section 4.2 (N19)
E.append(("its comparisons are stated as conditional on that universe and are comparisons within one instrument across surfaces, on the analogy of the ordering agreement in Section 5.5.",
          "its comparisons are stated as conditional on that universe, are made within one instrument across differently selected universes, and are descriptive. The share going to the sector's own company domains is partly fixed by that selection, and no comparison is drawn from it."))
# Table 1 caption (N22, A25)
E.append(("*Table 1. Instruments, definitions, denominators and read dates for every quantity reported in this paper.*",
          "*Table 1. Instruments, definitions, denominators and read dates for the measured quantities in Sections 4 to 8. Vendor authority scores (Domain Rating, Authority Score, URL Rating) are given with their instrument where they are used.*"))
# Section 5 opening (N30)
E.append(("They are reported first because it is the finding that does not rest on the author's judgment: every figure below is",
          "They are reported first because they do not rest on the author's judgment: every figure in them is"))
# 5.6 (N20)
E.append(("Section 5.5 tested that across twelve prefixes and found no relationship between age and the ratio.",
          "Section 5.5 tested that across twelve prefixes and found no detectable relationship between age and the ratio."))
# 5.7 (N4, N6)
E.append(("The licensed export contained reviewer display names; they were deleted before analysis, and only per-label counts are reported.",
          "The licensed export contains reviewer display names; they were excluded from the analysis and are held only in the author's private copy of the export, and only per-label counts are reported."))
E.append(("This is a first run, not the registered study.", "This is a first run, not the study specified in Section 11."))

# 5.8 pilots (N8, N15, N29)
E.append(("computed on 7 October 2026 by the author's own analytics platform, in a pre-production dashboard, from Ahrefs Brand Radar data (snapshot 22 September 2026).",
          "computed on 7 October 2026 (UTC) by the author's own analytics platform, in a pre-production dashboard, from Ahrefs Brand Radar data accessed through Previsible's account (snapshot 22 September 2026)."))
E.append(("The pilots' universe is prompts that name no brand; the cross-sector universe is answers that name companies, so they do not describe the same population.",
          "The first pilot covers answers that cite or name a tracked provider, to prompts that name none; the second, like the cross-sector study, covers answers that name or cite a listed brand, so the first describes a different population from the study below."))
# 5.8 design (N9, N23)
E.append(("and added the exploratory overlap measure. Two steps the design named",
          "and added the exploratory overlap measure. A third amendment, A3, made after the review of this section, records corrections: how the exports were made, the stopped prompt-level sample, and the company-property list used in one sensitivity check. Two steps the design named"))
E.append(("an all-surfaces export per sector was made and is not used.",
          "an all-surfaces export per sector was made and is used only for the company-dominance figures below."))
# 5.8 results (N2, N18)
E.append(("**Results, descriptive.** The kind of source differs most between answer surfaces.",
          "**Results, descriptive.** The share going to video and community platforms differs most between answer surfaces."))
E.append(("without it, the medians are 12.7% and 1.6%.",
          "without it, the medians are 12.7% and 1.6%, and the lowest Google view exceeds the highest other surface in 7 of 11 sectors."))
E.append(("**Results, the registered source types.**", "**Results, the source types fixed before collection.**"))
E.append(("On those four, the largest classified type was the sector's own company domains (median 14.1%, against 10.4% on the Google views).",
          "On those four, the largest classified type was the sector's own company domains (median 14.1%), a share the selection rule partly fixes, so it is not compared across surfaces."))
E.append(("and the claim here is about the share going to seventeen named video and community platforms rather than about every kind of source.",
          "and the claim here is about the share going to seventeen named video and community platforms rather than about every kind of source. Across the 88 cells, answer surface explains 77% of the variance of that share and sector 14%; for news (12% against 73%), government (26% against 49%) and the companies' own domains (40% against 45%), sector explains more (unweighted decomposition). Appendix C gives every type's median and range by surface."))
E.append(("Three things limit this reading. The registered test of a sector difference, P4, did not exceed chance.",
          "Three things limit this reading. The one prediction about a sector difference, P4, did not exceed chance; with the company-property list its direction reversed on search queries (22.5% against 24.2%), and in no check did it approach significance (p = 0.23 to 0.63)."))
# 5.8 predictions (N6, A24)
E.append(("**The registered predictions.** Of the four,", "**The predictions written before collection.** Of the four,"))
E.append(("failed as registered: it held on AI Overviews", "failed as written: it held on AI Overviews"))
E.append(("and not on AI Mode (2 of 11 on each), where google.com usually ranked first and YouTube second.",
          "and not on AI Mode (2 of 11 on each), where google.com, almost all of it www.google.com (median 93% and 98% of its incidences on the two views), usually ranked first and YouTube second."))
E.append(("which the registration did not provide for.", "which the design did not provide for."))
E.append(("than in five others named in the registration (Financials is in neither group)",
          "than in five others named in the design file (Financials is in neither group)"))
# 5.8 sensitivity (N1, N6)
E.append(("**Sensitivity.** None of the following was registered.", "**Sensitivity.** None of the following was planned before collection."))
E.append(("from a hand-built list released with the design file,", "from a hand-built list prepared for release with the design file (Section 12),"))
# 5.8 limits (N1, N17, A13, C19)
E.append(("so the registered ChatGPT file, led by graphics-hardware sites, stands; without Industrials the ChatGPT median is 0.8% and P2 holds in 10 of 10 sectors.",
          "so the original ChatGPT file, led by graphics-hardware sites, stands; without Industrials the ChatGPT median is 0.8%, P2 holds on ChatGPT and Copilot in 10 of 10 sectors and on Perplexity in 6 of 10, and P3 holds in 3 of 10."))
E.append(("The prompt and search-query sets are the vendor's, not observed user demand.",
          "The prompt and search-query sets are the vendor's, not observed user demand, and whether the Google prompt views and the other four surfaces draw on one prompt set is not established here, so the surfaces may differ in the questions asked as well as in how they answer."))
E.append(("(the per-cell sizes are released)", "(Appendix C gives each cell's size)"))
# 5.8 closing (N2, N26)
E.append(("the publisher types cited differ more between answer surfaces than between sectors, and Google's AI Overviews and AI Mode give video and community domains about ten times the share the other four surfaces do.",
          "the share of citations going to video and community platforms differs more between answer surfaces than between sectors, while news, government and company sources vary more by sector; and Google's AI Overviews and AI Mode give video and community domains about ten times the pooled median share of the other four surfaces, and more than twice Gemini's."))

# 9.2 lesson 1 (N21)
E.append(("Cost: an evaluated method claim; the framework is specified in Appendix B,",
          "Cost: an evaluated method claim; the score is specified in Appendix B,"))
# Section 10 (N13)
E.append(("should weight Section 5's instrument readings, which are independently reproducible from two commercial subscriptions, far above anything else in the paper. Section 5 is the primary result partly for that reason.",
          "should weight the instrument readings of Sections 5.1 to 5.6, which are independently reproducible from two commercial subscriptions, far above anything else in the paper. Those sections are the primary result partly for that reason."))
# Section 11 (N7, N10, N28)
E.append(("The lock covers those five values; it does not cover the scoring code,",
          "The lock covers those five values, two of which, the phrasing minimum and the class aggregate, the released code records but does not consult; it does not cover the scoring code,"))
E.append(("Its sampling rule was fixed in amendment A1, as the first 10,000 rows per sector and surface in the vendor's default order. Collection was stopped after the two smallest sectors, Energy and Utilities (14 of 88 exports, 44,463 answers),",
          "Amendment A1 fixed a sampling rule of the 10,000 highest-volume prompts per sector and surface; because the table keeps no volume sort, the exports took the first 10,000 rows in the vendor's default order, a change recorded after the design file's first commit (A2, A3). Collection was stopped after two small sectors, Energy and Utilities (14 of 88 exports, 44,463 answers),"))
E.append(("(for example parent, business owner, traveller)", "(for example parent, business owner, traveler)"))

# Section 12 (N1, N4, N5, N13, N14, N15, m11)
E.append(("(21 of the 22 commits at that point carry the assistant as author).",
          "(all 22 commits at that point are AI-assisted: 21 carry the assistant as author and one as co-author)."))
E.append(("Its OWL reasoning step uses HermiT through owlready2, which needs a Java runtime.",
          "Its OWL reasoning step uses HermiT through owlready2, which needs a Java runtime; the package declares Python 3.10 or later and minimum, not pinned, dependency versions."))
E.append(("Every figure in Sections 5 and 6 can be re-read", "Every figure in Sections 5.1 to 5.6 and 6 can be re-read"))
E.append(("No experiment was run on people, and no user-level, session or cookie data was collected.",
          "No experiment was run on people, and no data about visitors to the section was collected."))
E.append(("the export contained reviewer display names, which were deleted before analysis;",
          "the export contains reviewer display names, which were excluded from the analysis and are held only in the author's private copy of the licensed export;"))
E.append(("Every vendor figure in Sections 5 and 6 was read from the vendors' web dashboards under paid subscriptions,",
          "Every vendor figure in Sections 3 and 5.1 to 8 was read from the vendors' web dashboards under paid subscriptions held for other work (Section 9.1),"))
E.append(("it read the displayed figures for Sections 5 and 6,", "it read the displayed figures for those sections,"))
E.append(("Ahrefs prohibits using its services through an automated means except through its API (clause 4.4(j)),",
          "Ahrefs prohibits using its services through an automated means except through its API (clause 4.4(j)) and using them to develop a competing product (clause 4.4(l)),"))
E.append(("The pilot dataset in Section 5.8 was computed on 7 October 2026, before Previsible's permission, by the author's own analytics platform from Brand Radar data the platform held;",
          "The first pilot in Section 5.8 was computed on 7 October 2026 (UTC), before Previsible's permission, by the author's own analytics platform from Brand Radar data accessed through Previsible's account; because that platform measures AI visibility, clause 4.4(l) bears on it as well;"))
E.append(("(2) written confirmation from Ahrefs and Semrush that the browser-assistant access and the publication of the figures are permitted,",
          "(2) written confirmation from Ahrefs and Semrush that the browser-assistant access and the publication of the figures are permitted, and from Previsible that its permission covers publication,"))
E.append(("and (5) an institutional ethics determination for Section 5.7.",
          "(5) an institutional ethics determination for Section 5.7; and (6) withdrawal or correction of the earlier manuscript copies in the public repository that assert the organization's approval or name it."))
E.append(("Anthropic's Claude models, through Claude Code and Claude in Chrome,",
          "Anthropic's Claude models (Claude Opus 5, Opus 5.5, Fable 5 and Fable 5.1, in October 2026), through Claude Code and Claude in Chrome,"))
E.append(("operated the browser for every vendor read and export, as stated above;",
          "operated the browser for every vendor read and export, as stated above, and fetched the section's public pages for the page count in Section 3;"))
E.append(("and ran the nine review rounds recorded in Appendix A as simulated panels of AI reviewers, which are not peer review.",
          "and ran the nine review rounds, recorded in the project's review log, as simulated panels of AI reviewers, which are not peer review."))
E.append(("The grading judgments of Section 9.2, lesson 5, were made by AI agents the author built.",
          "The grading judgments of Section 9.2, lesson 5, were made by AI agents the author built; their models and prompts are not documented here."))
E.append(("The author checked the numbers against their source files, and every number in Sections 5.5, 5.7 and 5.8 is printed by a released script.",
          "The author checked the numbers against their source files. Every statistic in Sections 5.5 and 5.7, and every share, rank, prediction tally and sensitivity in Section 5.8, is printed by a script; the scripts for Sections 5.5 and 5.7 are public and those for Section 5.8 are prepared for release (open item 4)."))

# conclusion (N3, N12, N21)
E.append(("classifies and links them to an industry held under an ontology, keeps structure, coverage and demand in separate roles in a knowledge graph, asks that graph competency questions, and scores where the organization fails to answer, with the form of the answer treated as a property to measure rather than assume, as Section 7.1 shows in miniature.",
          "links them to an industry held under an ontology, keeps structure, coverage, answerability and demand sources in separate roles, with demand held in an index linked to the graph, asks that graph competency questions, and scores where the organization fails to answer. It is meant to treat the form of the answer as a property to measure rather than assume; Section 7.1 shows why, and the released score does not yet do so."))

# Appendix A (N1, N23)
E.append(("one amendment before the first export and one after collection.",
          "one amendment before the first export and two after collection (A2; A3, after review)."))
E.append(("Sensitivity checks and four released tables were added.",
          "Sensitivity checks, Appendix C and four tables prepared for release were added. A verification round then found five factual slips in that revision (among them a sector wrongly called one of the two smallest and an amendment misattributed) and narrowed the claim that sources differ more by surface than by sector to video and community sources; both are corrected."))

# Appendix B (N10, N11, M13, P3)
E.append(("The package does not ship a grader; a deployment supplies one.",
          "The package ships a rule-based grader for its tests and worked example and no model client; with no grader supplied, every judgment defaults to 0, so every entity scores as uncovered."))
E.append(("(digest `7290a2235d8de05f`, set at 02:00 UTC on 12 October 2026).",
          "(digest `7290a2235d8de05f`, set at 02:00 UTC on 12 October 2026). The code records the last two but does not consult them: the phrasing minimum is checked only as a warning, and the class aggregate step reports both mean and sum and ranks by the mean."))
E.append(("The implementation reports competency-question performance as two separate rates, because they fail for different reasons:",
          "The implementation reports competency-question performance as two separate rates, because they fail for different reasons, as in test-driven ontology development, which tests a question against the ontology's vocabulary and separately against its instances [Keet & Ławrynowicz 2016; Wiśniewski et al. 2019]:"))

# Appendix C (A7, A14, C21)
E.append(("A question the ontology cannot express is reported as a declared gap with a reason rather than scored as zero.\n",
          """A question the ontology cannot express is reported as a declared gap with a reason rather than scored as zero.

## Appendix C: Section 5.8 by source type and cell

*Table C1. Share of citation incidences by registered source type and answer surface: median over the eleven sectors, with the range in parentheses. Ahrefs Brand Radar, United States, one collection session on 12 and 13 October 2026; among the 1,000 domains found in the most answers that name a sector's largest companies. The company-domain share is partly fixed by the universe's selection rule and is not compared across surfaces.*

| Surface | Video and community | Reference | News | Government | Sector's companies | Other web |
|---|---|---|---|---|---|---|
| AI Overviews, search queries | 25.8% (14.3–34.3) | 4.3% (1.3–8.1) | 0.7% (0.2–2.8) | 0.4% (0.2–8.6) | 11.9% (6.1–23.5) | 55.6% (41.1–62.0) |
| AI Overviews, prompts | 32.4% (13.4–35.8) | 2.6% (0.7–3.9) | 1.0% (0.1–5.8) | 0.3% (0.1–3.8) | 8.1% (2.7–20.5) | 59.0% (42.0–75.3) |
| AI Mode, search queries | 17.8% (9.0–23.8) | 4.2% (2.2–10.4) | 1.0% (0.3–4.2) | 0.4% (0.1–8.6) | 10.8% (5.1–17.6) | 65.3% (53.1–71.4) |
| AI Mode, prompts | 24.1% (8.1–28.3) | 2.7% (0.9–4.5) | 1.4% (0.3–5.6) | 0.4% (0.1–5.0) | 9.5% (2.7–19.3) | 65.1% (50.1–79.3) |
| ChatGPT | 0.9% (0.3–2.5) | 1.7% (0.5–3.4) | 1.7% (0.7–5.2) | 3.0% (1.6–18.2) | 27.4% (13.5–38.2) | 61.5% (51.2–76.1) |
| Perplexity | 4.6% (1.8–7.7) | 5.9% (2.8–10.7) | 1.5% (0.3–7.9) | 0.8% (0.1–12.0) | 15.6% (8.2–29.8) | 67.8% (56.4–73.9) |
| Gemini | 9.2% (2.9–16.7) | 3.7% (1.2–6.9) | 0.5% (0.1–3.8) | 0.3% (0.1–2.4) | 8.3% (3.2–33.2) | 75.2% (49.5–85.3) |
| Copilot | 0.6% (0.3–1.0) | 1.6% (0.3–2.7) | 0.9% (0.2–5.2) | 0.1% (0.0–2.2) | 4.5% (1.6–27.0) | 89.9% (71.6–94.6) |

*Table C2. Size of each cell: summed citation incidences among the exported domains, in thousands. Medians in Section 5.8 weight every cell equally.*

| Sector | AIO search | AIO prompt | AIM search | AIM prompt | ChatGPT | Perplexity | Gemini | Copilot |
|---|---|---|---|---|---|---|---|---|
| Information Technology | 10,891.5 | 294.3 | 1,128.4 | 352.4 | 317.5 | 186.8 | 147.9 | 405.6 |
| Health Care | 604.2 | 10.1 | 69.8 | 16.5 | 13.9 | 8.5 | 7.4 | 20.9 |
| Financials | 1,776.8 | 78.8 | 173.5 | 97.5 | 64.4 | 37.4 | 45.3 | 85.9 |
| Consumer Discretionary | 18,381.8 | 790.0 | 1,752.1 | 660.9 | 347.0 | 441.7 | 128.8 | 1,581.3 |
| Communication Services | 4,350.7 | 134.3 | 591.5 | 163.5 | 150.1 | 71.8 | 76.0 | 197.9 |
| Industrials | 1,223.2 | 52.6 | 112.9 | 60.2 | 52.6 | 21.7 | 27.2 | 79.3 |
| Consumer Staples | 8,832.0 | 395.4 | 982.3 | 446.6 | 351.7 | 215.6 | 149.8 | 1,295.6 |
| Energy | 103.6 | 3.8 | 14.8 | 5.5 | 5.1 | 2.0 | 2.9 | 9.0 |
| Utilities | 50.3 | 2.1 | 7.2 | 2.6 | 2.1 | 0.9 | 1.5 | 3.2 |
| Real Estate | 77.9 | 6.4 | 22.1 | 6.8 | 6.8 | 4.4 | 2.1 | 6.8 |
| Materials | 337.5 | 15.6 | 24.3 | 17.5 | 18.5 | 5.6 | 6.5 | 18.7 |

Both tables are printed by `cross_sector_sensitivity2.py`.
"""))

for old, new in E:
    n = s.count(old)
    if n != 1:
        raise SystemExit(f"REFUSE: {n} matches for: {old[:100]!r}")
    s = s.replace(old, new)
P.write_text(s)
print(f"applied {len(E)} edits; {len(s.split()):,} words")


==> anc/edit_v49_r9c.py <==
"""Strengthen v4.9 as one paper: three measurements as their own sections, five contributions,
like-for-like ratio in the abstract, shorter retraction passages, Appendix A summarized (full history
moved to CHANGELOG_versions.md), and the vendor paragraph reduced to a factual method statement at the
author's decision (13 October 2026).

Order: (1) content edits written in the old numbering, (2) cross-references renumbered on every
non-heading line, (3) headings renumbered, (4) ranges whose meaning changed fixed by hand.
Old -> new: 5.7 -> 6, 5.8 -> 7, 6 -> 8, 7 -> 9, 8 -> 10, 9 -> 11, 10 -> 12, 11 -> 13, 12 -> 14, 13 -> 15.
"""
import re
from pathlib import Path

P = Path(__file__).with_name("manuscript_v49.md")
s = P.read_text()


def rep(text, pairs):
    for a, b in pairs:
        n = text.count(a)
        if n != 1:
            raise SystemExit(f"REFUSE: {n} matches for {a[:100]!r}")
        text = text.replace(a, b)
    return text


def between(text, start, end):
    i = text.index(start)
    return text[i:text.index(end, i)]


# ---------------------------------------------------------------- (1) content edits, old numbering
s = rep(s, [
    ("two commercial analytics platforms differed on estimated monthly visits by 7.5x to 27.1x;",
     "two commercial analytics platforms differed on estimated monthly visits by 7.5x to 27.1x, and by 8.6x to 29.9x with both read worldwide;"),
])

old12 = between(s, "### 1.2 What this paper reports\n", "### 1.3 What this paper does not report")
new12 = """### 1.2 What this paper reports

Each measurement bears on one component of the framework, and each is stated with what it does not show.

1. **The User First Intelligence framework** (Section 1.4, Figure 1): six components (demand surfaces, an industry ontology, a knowledge graph with separated source roles, competency questions, answer surfaces and a Content Gap Score) and two competency-question measures, with an open implementation (Section 12). The score is specified in Appendix B and not evaluated here; Section 11 specifies the studies that would test it.
2. **Measurement 1, two instruments on one prefix** (Sections 5.1 to 5.6), bearing on the premise that volume tools see demand only partly and imprecisely. Two commercial platforms observing one URL prefix from zero differ on estimated visits by 7.5x to 27.1x (8.6x to 29.9x worldwide against worldwide); across twelve sections of one domain the ratio spans 0.20x to 7.24x with no detectable relationship to section age, while the platforms agree on the ordering of sections in 60 of 66 pairs, so no domain-level factor converts one platform's magnitudes into the other's. This is the paper's main empirical result. It does not say which platform is closer to the truth.
3. **Measurement 2, reviews against keyword volume** (Section 5.7), bearing on the first-party demand surfaces. On 37,193 business reviews linked to a 42,994-node keyword taxonomy, the two demand signals agree across branches and diverge across topics, most for complaints. It is one surface in one industry, not the multi-surface study of Section 11.
4. **Measurement 3, what AI answers cite** (Section 5.8), bearing on the answer surfaces. In one vendor's index, across the eleven S&P 500 sectors and eight answer surfaces, Google's AI Overviews and AI Mode give video and community sites about ten times the pooled median share of the other four surfaces, in every sector; of four predictions written before collection, one held, one held in direction only and two failed. It motivates a per-surface term the framework does not yet have.
5. **The deployment as context** (Sections 3.1 and 6 to 9): a 77-day series with a primary checkpoint chosen to precede three identified disturbances, an observation that enumerating pages are cited in AI answers about twice as often as per-entity pages, the deployment's cost, its six enabling conditions, and six lessons stated as what it got wrong. It is a case of the kind of gap the framework targets, not a run of the framework, and no causal claim is made.

"""
s = s.replace(old12, new12)

old290 = next(x for x in s.split("\n") if x.startswith("Earlier versions of this paper, up to and including version 4.1, stated that 290"))
s = rep(s, [(old290, "Earlier versions of this paper stated 290 code pages and an 88-code control group of uncovered codes; both figures were wrong, and fetching every page corrected them (Appendix A).")])

oldwd = next(x for x in s.split("\n") if x.startswith("**A withdrawn comparison.**"))
s = rep(s, [(oldwd, "**A withdrawn comparison.** Earlier versions compared Brand Radar's 17,206 stored answers citing the section with Semrush's 158,100 mentions, a factor of 9.2. That ratio is a scope mismatch, not a divergence: Semrush's companion count of 29,600 cited pages is 68 times the 434 URLs the section holds, so its figures are scoped to the domain rather than the prefix, as Section 5.5 confirms by observation. That comparison, and a claim about platform ordering that rested on a breakdown whose figures did not sum to its total, are withdrawn.")])

s = rep(s, [("**Ethics, data collection and vendor terms.**", "**Ethics and data collection.**")])
oldvend = next(x for x in s.split("\n") if x.startswith("Every vendor figure in Sections 3 and 5.1 to 8 was read"))
s = rep(s, [(oldvend, "The vendor figures in Sections 3, 5.1 to 5.6 and 6 to 8 were read from the vendors' web dashboards under paid subscriptions held for other work (Section 9.1), and the Section 5.8 exports were made through the Ahrefs Brand Radar web interface, using its own export function, under a subscription held by Previsible, a digital marketing agency, with its written permission of 11 October 2026. In both cases the browser was operated by an AI browser assistant (Claude in Chrome, from Anthropic) under the author's direction: it read the displayed figures and, for Section 5.8, clicked the interface's export control for each export. No API was used, and raw vendor exports are not redistributed. The first pilot in Section 5.8 was computed on 7 October 2026 (UTC), before Previsible's permission, by the author's own analytics platform from Brand Radar data accessed through Previsible's account, and is reported in aggregate with no provider named.")])

oldopen = next(x for x in s.split("\n") if x.startswith("**Open items before submission.**"))
s = rep(s, [(oldopen, "**Open items before submission.** The manuscript is not submitted anywhere, including a preprint server, until each of these is closed: (1) the three permission fields above, from a written approval whose scope covers every table and section that uses the organization's figures; (2) the basis on which the author's platform held the pilot data, and the consent of any client for whom it was computed, or removal of the pilot; (3) public release of the Section 5.8 artifacts at a cited commit; (4) an institutional ethics determination for Section 5.7; and (5) withdrawal or correction of the earlier manuscript copies in the public repository that assert the organization's approval or name it.")])

s = rep(s, [
    ("Collection was stopped after two small sectors, Energy and Utilities (14 of 88 exports, 44,463 answers), when the vendor-terms question in Section 12 arose; those rows are stored and unanalyzed, the study's predictions are not yet written, and the remaining exports need the vendor's consent.",
     "Collection was stopped after two small sectors, Energy and Utilities (14 of 88 exports, 44,463 answers); those rows are stored and unanalyzed, and the study's predictions are not yet written."),
    ("**Corrections to earlier versions.** Appendix A is the single record of corrections across versions, including those that change how a figure must be read.",
     "**Corrections to earlier versions.** Appendix A summarizes the corrections that change how a figure or claim must be read; the full version history is released with the paper as a changelog."),
])

# Appendix A: full history to the changelog, summary in the paper
oldA = between(s, "## Appendix A: Version history\n", "## Appendix B")
Path(__file__).resolve().parents[1].joinpath("CHANGELOG_versions.md").write_text(
    "# User First Intelligence: version history (full)\n\nMoved out of the manuscript's Appendix A on 13 October 2026; section numbers are those of each version.\n\n"
    + oldA.split("\n", 1)[1].strip() + "\n")
newA = """## Appendix A: Corrections across versions

This manuscript is the fourth structural version and has been through nine rounds of AI-simulated adversarial review; no human has reviewed it. The full version history is released with it as a changelog. The corrections that change how a figure or claim must be read are these. Early versions (v1 to v2.2) stated that two independent annotators had graded audit samples (none had) and that the ontology had been released (it had not), and asserted organizational permission with the date blank. Later versions corrected the page count from 290 to 381, which removed the 88-code within-class control; moved the primary checkpoint from day 45 to day 37, because the automated link network had arrived by day 45; withdrew a 9.2x AI-answer comparison as a scope mismatch; restated divergence between instruments as a bound on the larger error rather than as error; retracted, after the twelve-prefix cross-section, the hypothesis that the vendor ratio narrows as a section ages; and regenerated Section 5.5 from its released script after it had been written from recollection. In version 4.9 the ninth review round found that the first draft of Section 5.8 and of the disclosures overstated several things: the design was called pre-registered, shares were called citations and lower bounds, the sector claim ignored single-company dominance and company properties, the framework's description did not match its code, artifacts were said to be released before they were, and the use of AI tools was not disclosed. All are corrected in this version.

"""
s = s.replace(oldA, newA)

s = rep(s, [("Sections 5.1 to 5.6 are the paper's primary result. They are reported first because they do not rest on the author's judgment: every figure in them is",
             "This section is the paper's primary result. It is reported first because it does not rest on the author's judgment: every figure in it is")])

# ---------------------------------------------------------------- (2) renumber cross-references
MAP = {"5.7": "6", "5.8": "7", "6": "8", "7": "9", "7.1": "9.1", "7.2": "9.2", "8": "10", "8.1": "10.1",
       "9": "11", "9.1": "11.1", "9.2": "11.2", "10": "12", "11": "13", "12": "14", "13": "15"}
NUM = r"\d+(?:\.\d+)?"
REF = re.compile(rf"\b(Sections?) ({NUM}(?:(?:, | to | and ){NUM})*)")


def remap(m):
    nums = re.sub(NUM, lambda k: MAP.get(k.group(0), k.group(0)), m.group(2))
    return f"{m.group(1)} {nums}"


lines = s.split("\n")
lines = [x if x.startswith("#") else REF.sub(remap, x) for x in lines]
s = "\n".join(lines)

# ---------------------------------------------------------------- (3) headings
s = rep(s, [
    ("## 5 Two instruments on one prefix, and two studies beyond it", "## 5 Measurement 1: two instruments on one prefix"),
    ("### 5.7 Two demand signals on one taxonomy: reviews against keyword volume", "## 6 Measurement 2: reviews against keyword volume on one taxonomy"),
    ("### 5.8 What AI answers cite, across eleven sectors and eight answer surfaces", "## 7 Measurement 3: what AI answers cite, across eleven sectors and eight answer surfaces"),
    ("## 6 The deployment series", "## 8 The deployment series"),
    ("## 7 What the answers cite, and what they do not", "## 9 What the answers cite, and what they do not"),
    ("### 7.1 Enumerating pages", "### 9.1 Enumerating pages"),
    ("### 7.2 Who else is cited", "### 9.2 Who else is cited"),
    ("## 8 The link profile", "## 10 The link profile"),
    ("### 8.1 What the link profile", "### 10.1 What the link profile"),
    ("## 9 What the deployment cost", "## 11 What the deployment cost"),
    ("### 9.1 Cost", "### 11.1 Cost"),
    ("### 9.2 Six lessons", "### 11.2 Six lessons"),
    ("## 10 Threats to validity", "## 12 Threats to validity"),
    ("## 11 What would test", "## 13 What would test"),
    ("## 12 Reproducibility, ethics", "## 14 Reproducibility, ethics"),
    ("## 13 Conclusion", "## 15 Conclusion"),
    ("## Appendix C: Section 5.8 by source type and cell", "## Appendix C: Section 7 by source type and cell"),
    ("**Two pilots.** The first is", "### 7.1 Two pilots\n\nThe first is"),
    ("**Design.** The design was written", "### 7.2 Design\n\nThe design was written"),
    ("**Results, descriptive.** The share going", "### 7.3 Results\n\n**Descriptive.** The share going"),
    ("**Results, the source types fixed before collection.**", "**Source types fixed before collection.**"),
    ("**Results, by sector (exploratory).**", "**By sector (exploratory).**"),
    ("**The predictions written before collection.** Of the four,", "### 7.4 The predictions written before collection\n\nOf the four,"),
    ("**Sensitivity.** None of the following", "### 7.5 Sensitivity\n\nNone of the following"),
    ("**Limits.** The universe is conditional", "### 7.6 Limits\n\nThe universe is conditional"),
])

# ---------------------------------------------------------------- (4) ranges whose meaning changed
s = rep(s, [
    ("The rule governs the deployment universes of Sections 5.1 to 9.", "The rule governs the deployment universes of Sections 5, 8 and 9."),
    ("rather than the area-code section of Sections 5.1 to 8,", "rather than the area-code section of Sections 5 and 8,"),
    ("The organization studied in Sections 5.1 to 9 is one of them,", "The organization studied in Sections 5 and 8 to 10 is one of them,"),
])

P.write_text(s)
print(f"{len(s.split()):,} words")


==> anc/edit_v50.py <==
"""Version 5.0: fixes from 08_REVIEW/R9_restructure_check.md (F1 to F32) and its three improvements
(one thread stated once with the conclusion in that order; threats to validity by measurement; related
work for Measurement 2), plus the 13 October Semrush re-read. Exact replacements, each must match once.
"""
from pathlib import Path

P = Path(__file__).with_name("manuscript_v49.md")
s = P.read_text()


def rep(pairs):
    global s
    for a, b in pairs:
        n = s.count(a)
        if n != 1:
            raise SystemExit(f"REFUSE: {n} matches for {a[:100]!r}")
        s = s.replace(a, b)


def between(start, end):
    i = s.index(start)
    return s[i:s.index(end, i)]


rep([
    ("Manuscript version 4.9, 13 October 2026.", "Manuscript version 5.0, 13 October 2026."),
    # F5
    ("For a framework whose premise is that volume tools see only part of demand, that number is not incidental: it is the size of the gap the framework's demand layer exists to fill, and it has to be measured before the framework can be evaluated against it.",
     "For a framework whose premise is that volume tools see demand only partly and imprecisely, that number matters: it shows that one tool's magnitudes cannot be trusted alone, which is why the framework does not rely on a single source of demand."),
    # F10 and improvement 1
    ("Each measurement bears on one component of the framework, and each is stated with what it does not show.",
     "Each measurement bears on one part of the framework and is stated with what it does not show: Measurement 1 on the premise that one volume tool's magnitudes do not transfer to another, Measurement 2 on the premise that what people write names different topics from what volume counts, and Measurement 3 on the answer surfaces, which cite different sources."),
    # F9, F17
    ("2. **Measurement 1, two instruments on one prefix** (Sections 5.1 to 5.6), bearing on the premise that volume tools see demand only partly and imprecisely.",
     "2. **Measurement 1, two instruments on one prefix** (Section 5), bearing on the premise that volume tools see demand only partly and imprecisely."),
    ("across twelve sections of one domain the ratio spans 0.20x to 7.24x with no detectable relationship to section age, while the platforms agree on the ordering of sections in 60 of 66 pairs, so no domain-level factor converts one platform's magnitudes into the other's.",
     "across twelve sections of one domain the ratio spans 0.20x to 7.24x with no detectable relationship to section age, so no domain-level factor converts one platform's magnitudes into the other's, while the platforms agree on the ordering of sections in 60 of 66 pairs."),
    # F1
    ("Google's AI Overviews and AI Mode give video and community sites about ten times the pooled median share of the other four surfaces, in every sector;",
     "Google's AI Overviews and AI Mode give video and community sites a larger share than every other surface in every sector, and about ten times their pooled median share (21.3% against 2.1%);"),
    # F2
    ("an observation that enumerating pages are cited in AI answers about twice as often as per-entity pages,",
     "an observation that each of the five most-cited enumerating hub pages is cited in more AI answers than any per-entity page (1.2 to 2.0 times the most-cited one),"),
    ("Section 9.1 reports that state hub pages are cited in AI answers roughly twice as often as the individual code pages they enumerate.",
     "Section 9.1 reports that each of the five most-cited hub pages is cited in more AI answers than any of the individual code pages they enumerate (1.2 to 2.0 times the most-cited code page)."),
    # F20
    ("Section 4 describes a deployment in which the operative distinction was granularity", "Section 8 describes a deployment in which the operative distinction was granularity"),
    # improvement 3: related work for Measurement 2 (references verified on Crossref, 13 October 2026)
    ("one need expressed as thousands of distinct strings.\n",
     "one need expressed as thousands of distinct strings.\n\n**Demand in users' own words.** Customer reviews have long been mined for the product aspects people raise and the opinions they attach to them [Hu & Liu 2004], and search volume has been used as a demand signal in its own right, for example to nowcast economic indicators [Choi & Varian 2012]. Measurement 2 compares the two on one taxonomy: which topics each signal names, rather than how well either predicts an outcome.\n"),
    # F22
    ("Everything in Sections 5 to 9 is an observation.", "Everything in Sections 5 to 11 is an observation."),
    ("The outcome quantities in Section 8 are therefore measured", "The outcome quantities in Sections 8 to 10 are therefore measured"),
    # F26
    ("The ratio labels are Semrush US over Ahrefs, as in Table 2.", "The ratio labels are Semrush US over Ahrefs worldwide, as in Table 2's first ratio column."),
    # F23, F31
    ("### 5.2 Ranking keywords: a factor of two, stable", "### 5.2 Ranking keywords: a factor of two, and three like for like"),
    (" Pages holding at least one position are 441 in Ahrefs. The two instruments agree on rank ordering of pages by traffic and disagree on every level.",
     " Pages holding at least one position are 441 in Ahrefs."),
    # F8, F15
    ("with Semrush's 158,100 mentions, a factor of 9.2.", "with Semrush's 158,100 mentions read on 10 October, a factor of 9.2."),
    ("That comparison, and a claim about platform ordering that rested on a breakdown whose figures did not sum to its total, are withdrawn.",
     "That comparison, and a claim that the two instruments disagree about the ordering of AI answer platforms, which rested on a breakdown whose figures did not sum to its total, are withdrawn."),
    # F21
    ("The Ahrefs figure of 17,206 stored answers on 455 distinct cited pages is reported in Section 8 as a single-instrument count and is not paired with a second reading.",
     "The Ahrefs figure of 17,206 stored answers is reported in Table 5 as a single-instrument count, with its 455 distinct cited pages in Section 3, and is not paired with a second reading."),
    # F16
    ("and Section 13 registered a cross-prefix replication as the test.", "and version 4.0 registered a cross-prefix replication as the test."),
    # F17
    ("rather than the area-code section of Sections 5 and 8,", "rather than the area-code section of Sections 5 and 8 to 11,"),
    ("The organization studied in Sections 5 and 8 to 10 is one of them,", "The organization studied in Sections 5 and 8 to 11 is one of them,"),
    ("Every figure in Sections 5.1 to 5.6 and 8 can be re-read", "Every figure in Sections 5 and 8 to 10 can be re-read"),
    ("The vendor figures in Sections 3, 5.1 to 5.6 and 8 to 10 were read", "The vendor figures in Sections 3, 5 and 8 to 10 were read"),
    # F10
    ("This section is a measurement study that stands apart from the framework: it uses none of the framework's ontology, graph, competency questions or score. It asks one question",
     "This measurement uses none of the framework's machinery (its ontology, graph, competency questions or score); it bears on the framework's answer-surface component. It asks one question"),
    # F30
    ("What this establishes is descriptive and narrow: in one vendor's index,", "**What Measurement 3 establishes.** The result is descriptive and narrow: in one vendor's index,"),
    # F14
    ("Collection was stopped after two small sectors, Energy and Utilities (14 of 88 exports, 44,463 answers); those rows",
     "Collection was stopped after two small sectors, Energy and Utilities (14 of 88 exports, 44,463 answers), a decision taken before any row was examined; those rows"),
    # F29: labels in Section 13
    ("Section 6 is a first run on one surface; the study specified here extends it.", "Measurement 2 (Section 6) is a first run on one surface; the study specified here extends it."),
    ("**A prompt-level replication of Section 7.**", "**A prompt-level replication of Measurement 3 (Section 7).**"),
    ("**A second domain for Section 5.5.**", "**A second domain for Measurement 1 (Section 5.5).**"),
    # F13
    ("with its written permission of 11 October 2026. In both cases the browser", "with its written permission of 11 October 2026 to use the agency's accounts and tools. In both cases the browser"),
    # re-read
    ("it is reported with its read date and is not claimed to be re-readable. The Ahrefs daily series",
     "it is reported with its read date and is not claimed to be re-readable. A re-read of Semrush on 13 October reproduced the July to September figures of Table 2 exactly, in both territories; the October run-rate had moved by about 3% (worldwide 1,910,867, US 1,659,636). The Ahrefs daily series"),
    # F3, F6, F24
    ("operated the browser for every vendor read and export, as stated above, and fetched",
     "operated the browser for the vendor reads and exports, as stated above (the author read Semrush's worldwide keyword count in Section 5.2), and fetched"),
    ("the scripts for Sections 5.5 and 6 are public and those for Section 7 are prepared for release (open item 4).",
     "the script for Section 5.5 is public, and those for Sections 6 and 7 are prepared for release (open item 3)."),
    ("the full version history is released with the paper as a changelog.", "the full version history is in a changelog included with the paper's source files."),
    # F28
    ("the prefixes in Table 4 and the conflict-of-interest statement in Section 12 allow", "the prefixes in Table 4 and the author-independence statement in Section 12 allow"),
    # F18
    ("*Table C1. Share of citation incidences by registered source type and answer surface:", "*Table C1. Share of citation incidences by source type fixed before collection and answer surface:"),
    # references
    ("Chapekis, A., & Lieb, A. (2025, July 22).",
     "Chapekis, A., & Lieb, A. (2025, July 22)."),
])

# references inserted in order
rep([
    ("\n\nEloundou, T., Beutel, A.,",
     "\n\nChoi, H., & Varian, H. (2012). Predicting the present with Google Trends. *Economic Record, 88*(s1), 2–9. https://doi.org/10.1111/j.1475-4932.2012.00809.x\n\nEloundou, T., Beutel, A.,"),
    ("\n\nHuang, M., Goyal, A.,",
     "\n\nHu, M., & Liu, B. (2004). Mining and summarizing customer reviews. In *Proceedings of the Tenth ACM SIGKDD International Conference on Knowledge Discovery and Data Mining (KDD '04)* (pp. 168–177). ACM. https://doi.org/10.1145/1014052.1014073\n\nHuang, M., Goyal, A.,"),
])

# improvement 2: Section 12 by measurement
old12 = between("## 12 Threats to validity\n", "## 13 What would test")
conf = next(x for x in old12.split("\n") if x.startswith("**Confounding, with directions.**"))
sel = next(x for x in old12.split("\n") if x.startswith("**Selection.**"))
auth = next(x for x in old12.split("\n") if x.startswith("**Author independence.**"))
auth = auth.replace("should weight the instrument readings of Sections 5.1 to 5.6, which are independently reproducible from two commercial subscriptions, far above anything else in the paper. Those sections are the primary result partly for that reason.",
                    "should weight the instrument readings of Section 5, which are independently reproducible from two commercial subscriptions, far above anything else in the paper. That section is the primary result partly for that reason.")
new12 = f"""## 12 Threats to validity

**Measurement 1 (Section 5).** Instrumentation is its subject rather than a caveat on it. No outcome is a measured visit. On the area-code prefix the two instruments differ by 7.5x to 27.1x on estimated visits (8.6x to 29.9x worldwide against worldwide), 2.0x on ranking keywords (3.2x worldwide) and 11.4x on referring domains; across twelve prefixes of the same domain the visits ratio runs from 0.20x to 7.24x (8.89x territory-matched). A fourth comparison, on AI answers, is withdrawn in Section 5.3 as a scope mismatch rather than a divergence. One instrument posted a data-reliability notice covering days 65 to 75. "AI Overview citation" has two operational definitions here, which differ by a factor that falls from 2.94 to 1.34; both are reported. The estimated-visit figures are vendor click models that do not distinguish automated from human requests, and a section attracting an automated link network may also attract automated requests; no instrument available here separates them. External validity: twelve prefixes on one domain, one of them followed for 77 days; one vendor pair; one read date for the cross-section; no ground truth. Internal analytics would resolve much of this and are not available.

**Measurement 2 (Section 6).** One first-party surface on one platform in one industry; exact-match linking whose precision has not been hand-checked; relative review dates; and a taxonomy whose labels are themselves search phrasings, which biases the comparison toward agreement. The reviews describe store locations rather than the area-code section.

**Measurement 3 (Section 7).** One vendor's answer index, one country, one collection session, a universe conditional on the sector's companies appearing in the answer, and company sets that one company dominates in several sectors. Section 7.6 lists the rest.

**The deployment (Sections 8 to 11).** {conf.replace("**Confounding, with directions.** ", "Confounding, with directions. ")} {sel.replace("**Selection.** ", "Selection: ")} "Visibility" is not value: no revenue, conversion or impression figure appears in this paper and none should be inferred. External validity: one organization, one industry, one class, a top-authority domain, 77 days, six stated conditions.

{auth}

"""
s = s.replace(old12, new12)

# improvement 1: conclusion in the paper's order
old15 = between("## 15 Conclusion\n", "## References")
new15 = """## 15 Conclusion

User First Intelligence starts from the observation that people ask most of what they want to know somewhere other than a search box, and that the tools which count search demand see only the countable part. The framework goes beyond the website to where the questions are, links them to an industry held under an ontology, keeps structure, coverage, answerability and demand sources in separate roles, with demand held in an index linked to the graph, asks that graph competency questions, and scores where the organization fails to answer. Its score is specified in Appendix B and released as an open implementation that declares thirteen demand-surface types; the score is not evaluated here. The framework is meant to treat the form of the answer as a property to measure rather than assume; Section 9.1 shows why, and the released score does not yet do so.

Measurement 1 is the paper's main result. Two commercial analytics platforms watched the same section from the day it appeared. Over four months they disagreed about its estimated traffic by factors between 7.5 and 27.1 with the territories mismatched, and between 8.6 and 29.9 with both read worldwide; read once, they disagreed about its ranking keywords by a factor of two (three worldwide) and about its referring domains by a factor of eleven. Read on the same day across twelve sections of the same domain, their ratio on estimated visits ran from one fifth to seven times, with no detectable relationship to how old each section was or to how many keywords each vendor had found, while they agreed on which of two sections was larger in 60 of 66 pairs. On this domain the correction factor between the vendors has no fixed sign or size, so a single-vendor study of magnitudes carries a range it cannot bound from its own data, while a single-vendor ranking of sections is usually right in direction. That is why the framework does not rely on one source of demand.

Measurement 2 compared what people write with what a volume tool counts, on one taxonomy. On 37,193 business reviews, the two agreed on the broad shape of demand (+0.78 across branches) and diverged on its topics (+0.19), most for complaints: one in seven unhappy reviews named waiting, which the taxonomy records at 12 searches a month.

Measurement 3 found, in one vendor's index of answers that name the largest companies of the eleven S&P 500 sectors, that the share of citations going to video and community platforms differs most between answer surfaces: a median 21% on Google's AI Overviews and AI Mode against 0.6% to 9.2% on the four other surfaces, higher on every Google view than on every other surface in every sector, while news, government and company sources varied more by sector and two of four predictions written before collection failed. That is why a per-surface term is the framework's next design question.

The deployment underneath these measurements is reported as context. Following the publication of one page per member of a finite enumerable class, templated from a free registry on a top-decile domain that no comparable competitor covered and no one defended, the section held 15,830 ranking positions with nineteen referring domains at day 37, and by day 77 appeared in 17,206 recorded AI answers having earned no editorial link. The pages most cited were the ones that enumerate rather than the ones that answer. What that conjunction depended on, and in what proportion, is not estimated here. Section 13 specifies the multi-platform demand study and the persona study on AI answers that would test the framework's two central claims; only the scoring parameters are locked so far.

"""
s = s.replace(old15, new15)

# Appendix A: F4, F7, F11, F12, F16, version 5.0
rep([
    ("This manuscript is the fourth structural version and has been through nine rounds of AI-simulated adversarial review; no human has reviewed it. The full version history is released with it as a changelog. The corrections that change how a figure or claim must be read are these.",
     "This manuscript has been through nine rounds of AI-simulated adversarial review; no human has reviewed it. The full version history is in a changelog included with the paper's source files. The principal corrections that change how a figure or claim must be read are these."),
    ("and asserted organizational permission with the date blank.",
     "and asserted organizational permission with the date blank; the same unsupported assertion reappeared in the public versions 4.6 to 4.8 and is withdrawn here (open item 5)."),
    ("withdrew a 9.2x AI-answer comparison as a scope mismatch;",
     "withdrew a 9.2x AI-answer comparison as a scope mismatch; relabeled Table 2's October row as a monthly run-rate rather than month-to-date; withdrew a claim that the deployment's results were broad rather than concentrated in a few pages;"),
    ("restated divergence between instruments as a bound on the larger error rather than as error;",
     "restated divergence between instruments as a bound on the larger error rather than as error, and corrected that bound from 13 times to a factor of 5.2;"),
    ("found that the first draft of Section 7 and of the disclosures overstated several things:",
     "found that the first draft of Section 7 (then Section 5.8) and of the disclosures overstated several things, including that the per-surface pilot that preceded the predictions was not reported:"),
    ("All are corrected in this version.", "All are corrected. Version 5.0 restructured the paper around its three measurements (Sections 5 to 7) and stated its single thread in Section 1.2 and the conclusion; no number changed."),
])

P.write_text(s)
cl = Path(__file__).resolve().parents[1] / "CHANGELOG_versions.md"
cl.write_text(cl.read_text().rstrip() + "\n\n**v5.0 (13 October 2026).** Restructured as one paper around three measurements: the instrument comparison (Section 5), reviews against keyword volume (Section 6, formerly 5.7) and what AI answers cite (Section 7, formerly 5.8), with the deployment as context (Sections 8 to 11). Five contributions instead of nine, each mapped to the part of the framework it bears on; threats to validity grouped by measurement; a related-work paragraph for the reviews measurement; the conclusion in the paper's order; Appendix A reduced to the principal corrections, with this changelog holding the full history; Table 2 gained worldwide and estimated US-to-US ratio columns; a 13 October Semrush re-read reproduced Table 2's completed months exactly; the vendor-terms clause analysis was replaced by a factual method statement at the author's decision. No result changed.\n")
print(f"{len(s.split()):,} words")


==> anc/edit_v50b.py <==
"""Version 5.0, Round 10 fixes: the PhD examiner (08_REVIEW/R10_phd_examiner.md, E1 to E28) and the TOIS
editorial panel (08_REVIEW/R10_editorial_TOIS.md, E2 to E26) items fixable by editing or by analysis of
data already held. New numbers come from 04_ANALYSIS/instrument_divergence/instrument_extra_output.txt and
04_ANALYSIS/review_demand/supplement_r10_output.txt; new references were verified on Crossref, arXiv and
OpenAlex on 13 October 2026. Exact replacements; each must match once.
"""
from pathlib import Path

P = Path(__file__).with_name("manuscript_v50.md")
s = P.read_text()


def rep(pairs):
    global s
    for a, b in pairs:
        n = s.count(a)
        if n != 1:
            raise SystemExit(f"REFUSE: {n} matches for {a[:110]!r}")
        if b in s:  # already applied: an insertion keeps its anchor, so a second run would insert twice
            raise SystemExit(f"REFUSE: already applied: {b[:110]!r}")
        s = s.replace(a, b)


rep([
    # abstract (TOIS E2, PhD E24)
    ("review demand and search volume agree across branches (Spearman +0.78) but barely across topics (+0.19)",
     "review demand and search volume rank the taxonomy's branches alike (Spearman +0.75) but barely agree on topics (+0.19)"),
    # introduction (TOIS E6, PhD E5, click models)
    ("Almost every empirical claim in applied search research rests on a commercial analytics platform.",
     "Much of the empirical evidence in applied search research rests on commercial analytics platforms."),
    ("What has not been reported, to the author's knowledge, is a direct, longitudinal comparison of two vendors on a single object with a known start date; this paper reports one.",
     "What has not been reported, to the author's knowledge, is a direct comparison of two vendors' records of a single object from a known start date; this paper reports one."),
    ("which describes click models over estimated volumes at estimated positions.",
     "which describes click models, of the kind studied in information retrieval [Chuklin, Markov & de Rijke 2015], applied to estimated volumes at estimated positions."),
    # Measurement 1 as an instrument-validity result on the outcome layer (PhD E1, E2; TOIS E9)
    ("For a framework whose premise is that volume tools see demand only partly and imprecisely, that number matters: it shows that one tool's magnitudes cannot be trusted alone, which is why the framework does not rely on a single source of demand.",
     "For a framework that reads its outcomes on such instruments (Figure 1b), that number matters: it bounds how far one platform's magnitudes can be trusted, which is why the framework reads its outcomes on more than one."),
    ("Each measurement bears on one part of the framework and is stated with what it does not show: Measurement 1 on the premise that one volume tool's magnitudes do not transfer to another,",
     "The paper's original contribution is Measurement 1: two commercial analytics platforms' estimates of the same pages differ by up to thirty times, in no fixed direction across sections, while the platforms mostly agree on how the sections rank, so no constant converts one into the other. Around it, the paper specifies, and does not evaluate, a framework for finding content gaps from demand observed beyond the search box. Each measurement bears on one part of the framework and is stated with what it does not show: Measurement 1 on the outcome layer, where a content program's results are read on analytics platforms,"),
    ("2. **Measurement 1, two instruments on one prefix** (Section 5), bearing on the premise that volume tools see demand only partly and imprecisely.",
     "2. **Measurement 1, two instruments on one prefix** (Section 5), an instrument-validity result bearing on the framework's outcome layer."),
    ("the two demand signals agree across branches and diverge across topics, most for complaints.",
     "the two demand signals rank the taxonomy's branches alike but size them very differently, and barely agree on topics, most for complaints."),
    ("an observation that each of the five most-cited enumerating hub pages is cited in more AI answers than any per-entity page (1.2 to 2.0 times the most-cited one),",
     "an observation, offered as a hypothesis because a hub pools questions about many codes, that each of the five most-cited hub pages is cited in more AI answers than any per-entity page (1.2 to 2.0 times the most-cited one),"),
    # Section 1.4 (PhD E17)
    ("none of its three measures takes a per-surface input,", "neither its two measures nor its score takes a per-surface input,"),
    # related work (PhD E11, TOIS E7)
    ("which separates disagreement about a site from disagreement about a section of it.",
     "which separates disagreement about a site from disagreement about a section of it. Comparisons of estimators with first-party analytics have found large and variable errors: Compete and Quantcast underestimated traffic for 18 sites, with occasional overestimates [Kamerer 2013], and neither Alexa nor SimilarWeb ranked Czech websites accurately, although both indicated their approximate size [Prantl & Prantl 2018]. Closest to this paper, a comparison of SimilarWeb with Google Analytics on 86 sites found significant differences in level, rank orderings that correlated, and differences systematic enough to estimate one service's figures from the other's for related sites [Jansen, Jung & Salminen 2022]. Section 5.5 finds the same agreement on ordering between two estimators and the opposite on calibration: across twelve sections of one site, the ratio between them is not systematic."),
    ("Users click less when a summary appears and rarely click its sources:",
     "Generative engine optimization was introduced as a way to raise a source's visibility in generated answers [Aggarwal et al. 2024]; the citations of generative search engines have been audited for whether they support the statements they accompany [Liu, Zhang & Liang 2023]; and the evaluation of retrieval has been reframed for systems that generate rather than rank [Gienapp et al. 2024]. Users click less when a summary appears and rarely click its sources:"),
    ("argues that the foundational GEO paper's gains establish neither", "argues that the foundational paper's gains establish neither"),
    ("The gap between the unit a user has in mind and the unit a retrieval system indexes is old ground [Belkin, Oddy & Brooks 1982; Taylor 1968],",
     "People take questions to their social networks [Morris, Teevan & Panovich 2010] and to question-answering sites when web search fails [Liu et al. 2012], and phrase questions differently from queries [White, Richardson & Yih 2015]. The gap between the unit a user has in mind and the unit a retrieval system indexes is old ground [Belkin, Oddy & Brooks 1982; Taylor 1968],"),
    ("one need expressed as thousands of distinct strings.", "one need expressed as many distinct strings (the 381 code pages rank for 29,000 keywords on one instrument)."),
    # Section 4.1 (TOIS E11, E21)
    ("The section ranks in 105 countries with 18.5% of Ahrefs' estimated visits from outside the US,",
     "The section ranks in 105 countries with 18.5% of Ahrefs' estimated visits from outside the US (18.6% in the 12 October read of Table 4),"),
    ("**They are models, not counters.** Estimated visits are a click model over an estimated volume at an estimated position. No figure in this paper is a measured visit.",
     "**They are models, not counters.** Estimated visits are a click model over an estimated volume at an estimated position. No figure in this paper is a measured visit.\n\n**How the figures were read.** Every vendor figure was read from the vendors' web interfaces by an AI browser assistant operating the author's logged-in browser, under the author's direction, with no API (Section 14). Monthly figures are each instrument's own history as read on the stated date, not values captured month by month; a vendor may revise its history, and the 13 October re-read of Semrush found its completed months unrevised."),
    # Section 5.1 (PhD E3, E5; TOIS E5)
    ("**The October row is each instrument's current monthly run-rate as read on 10–11 October, not eleven days of accumulated traffic**, and is marked accordingly.",
     "**The October row is each instrument's current monthly run-rate as read on 10–11 October, not eleven days of accumulated traffic**, and is marked accordingly. Every row is the instrument's history as read on that date."),
    ("**The disagreement is larger than the quantity most papers report.** An applied paper reporting a 40% lift from a technique, measured on one of these instruments, is reporting an effect roughly one twentieth the size of the disagreement between instruments about the level.",
     "**The instruments disagree about change as well as level.** A constant difference in level would cancel in a comparison of growth within one instrument, so the question for an applied study is whether the two agree on how much a section grew. From July to August they did (8.4x on Ahrefs, 8.8x on Semrush US); from August to September Ahrefs' estimate grew 4.65x and Semrush's 1.75x, and into October's run-rate 1.44x against 1.05x. A month's lift measured on one instrument can therefore differ from the same lift on the other by a factor of more than two."),
    # Section 5.3 intervals (PhD E20, TOIS E12)
    ("It is reported because numerator and denominator come from one instrument on one date, and no trend is drawn from it.",
     "It is reported because numerator and denominator come from one instrument on one date, and no trend is drawn from it. Its Wilson interval treats the month's AI Overview keywords as draws from a stable process: it shows binomial noise in the ratio, not the instrument's error."),
    # Section 5.4 (PhD E19)
    ("against 913 on 11 October, and its new-and-lost report for September gives 917 new against 95 lost, which with nineteen at day 37 implies 841.",
     "against 913 on 11 October, and its new-and-lost report for September gives 917 new against 95 lost, which with nineteen at day 37 implies about 841 at the end of September, an earlier date; the three figures are consistent with a count still rising."),
    ("which with nineteen at day 37 implies 841. Three figures for quantities that should nearly agree. The gap is partly explained by domains gained and lost within the month counting in both columns, and not wholly.",
     "which with nineteen at day 37 implies about 841 at the end of September. The three figures are for different dates (the end of September, day 75 and day 77), so they need not agree, and their order is consistent with the network still arriving."),
    # Section 5.5 (PhD E12, E13, E14; TOIS E17; PhD E4)
    ("the area-code section and eleven others chosen to span ages from under two years to the instrument's horizon.",
     "the area-code section and eleven others chosen by the author to span ages from under two years to the instrument's horizon; the selection was purposive, not random, and the results describe these twelve."),
    ("and no single correction factor maps one onto the other.",
     "and no single correction factor maps one onto the other. Taken across the twelve, the unmatched ratio has a geometric mean of 1.13 and a geometric standard deviation of 3.1; read as a spread for another section of this domain, it runs from about 0.12x to 10.6x."),
    ("The consequence for practice is restated in Section 5.6 in that form.",
     "The agreement depends on how different two sections are in size: of the pairs whose sizes, taken as the geometric mean of the two estimates, differ by more than a factor of three, all 51 are ordered alike; of the 15 pairs within a factor of three, 9 are. The consequence for practice is restated in Section 5.6 in that form."),
    ("The larger part of the disagreement is therefore in what each vendor's click model assigns to a discovered keyword, not in how many keywords it discovered, which is consistent with the decomposition in Section 5.6 and inconsistent with the mechanism version 4.0 proposed.",
     "Across sections, then, the keyword universe does not predict the visits ratio, which is inconsistent with the mechanism version 4.0 proposed; how much of the area-code section's own divergence the keyword universe accounts for depends on the territory pairing (Section 5.6)."),
    # Section 5.6 (PhD E18, E4, E2, E12; TOIS E16, E4)
    ("In absolute terms the bound is larger: the two readings differ by at least 13 times the smaller one.",
     "In absolute terms the bound is larger: the larger of the two errors is at least 13 times the smaller reading."),
    ("The index-coverage hypothesis is also the minority term where it can be checked. On 10–11 October, the only date both the visits and the keyword-universe figures were read, the divergence decomposes as",
     "Where it can be checked, the index-coverage term is not negligible, and its size depends on the territory pairing. With Semrush's US figures against Ahrefs' worldwide ones, read on 10 and 11 October, the divergence decomposes as"),
    ("so the keyword universe accounts for about 35% of the divergence in log terms and the click model applied to each discovered keyword accounts for 65%. Whatever drives the narrowing, the larger component at that date is not how much surface each vendor has discovered.",
     "so the keyword universe accounts for about 35% of the divergence in log terms. With both read worldwide (keywords read on 12 October), it is 8.62x = 3.19x (keyword universe) × 2.70x (per keyword), and the keyword universe accounts for about 54%. How Semrush aggregates its worldwide keyword count across national databases is not documented in the report, so the decomposition is reported both ways and no claim is made about which component is larger."),
    ("so a single-vendor ranking of sections is usually right in direction; the magnitude of any difference,",
     "so a single-vendor ranking of sections is right in direction when sections differ several-fold in size and less reliable when they are within a factor of three (9 of 15 pairs); the magnitude of any difference,"),
    ("An effect of the size applied papers usually report is small against that.",
     "Growth measured on the two instruments also differed, by a factor of 2.7 in one month (Section 5.1)."),
    ("It is also the measurement that motivates the framework in Figure 1: a content program that needs the magnitude of demand for a topic cannot read it from one volume tool alone. That the demand which never reaches a search box differs in which topics it names and in what form it takes is the framework's hypothesis, not a consequence of this measurement, and Section 13 specifies its test.",
     "It bears on the framework's outcome layer (Figure 1b): a content program that reads its results on one platform cannot take the magnitudes at face value. Whether demand that never reaches a search box differs in topic and form is the framework's separate hypothesis, which Measurement 2 begins to test and Section 13 specifies."),
    # Section 6 (TOIS E2, E3, E18; PhD E9, E27)
    ("At the level of the taxonomy's 17 top-level branches the two signals agree: the share of review mentions and the share of search volume have a rank correlation of +0.78 (p < 0.001; Figure 6b). At the level of topics they barely do. Across the 1,008 labels the rank correlation between review mentions and monthly volume is +0.19 (Kendall's tau +0.13), +0.28 among the 213 labels with at least twenty mentions,",
     "At the level of the taxonomy's 17 top-level branches the two signals rank alike and size differently. The taxonomy's volumes are hierarchical, so each branch's volume is taken from its own top node, and each label's mentions are split across the branches where the label occurs; the rank correlation between the share of review mentions and the share of search volume is then +0.75 (p < 0.001, 17 branches; Figure 6b), against +0.78 in an earlier computation that summed each label's volume over every level and assigned it to one branch. The shares differ widely: carriers draw 66.8% of review mentions and 14.9% of search volume, devices 11.0% and 32.7%, broadband 4.0% and 18.1%. At the level of topics the two barely agree. Across the 1,008 labels that at least one review mentions, the rank correlation between review mentions and monthly volume is +0.19 (Kendall's tau +0.13); counting the 26,809 linkable labels that no review mentions as zero, it is +0.27. It is +0.28 among the 213 labels with at least twenty mentions,"),
    (" Reviews concentrate on carriers and the store experience, 73.0% of mentions against 29.4% of search volume; broadband is 18.8% of search volume and 0.7% of mentions.",
     " A label's volume is summed over the nodes that carry it, which can include nested nodes."),
    ("Of 6,620 one- and two-star reviews, 924 (14.0%) mention waiting, against 1.9% of five-star reviews; the taxonomy built from 1.9 million keywords holds one label containing \"wait\", at 12 searches a month.",
     "Of 6,620 one- and two-star reviews, 924 (14.0%) match a pattern for waiting (wait, waited, waiting, long line, hours in line), against 1.9% of five-star reviews; the matches have not been checked by hand. The whole taxonomy, built from 1.9 million keywords, holds 11 labels containing \"wait\", with 622 searches a month between them, and most concern call waiting or waitlists rather than waiting in a store; the one that reviews mention carries 12."),
    ("Within those limits it establishes the framework's narrowest claim: on one industry, what people write in their own words and what a volume tool counts agree on the broad shape of demand and disagree on its topics, and the disagreement is largest for complaints.",
     "Within those limits it is consistent with the framework's narrowest claim: on one industry, what people write in their own words and what a volume tool counts rank the broad areas of demand alike, size them very differently and barely agree on topics, and the disagreement is largest for complaints."),
    # Section 7 (PhD E22, E10, E20; TOIS E15)
    ("read in one collection session from 23:05 on 12 October to 01:05 on 13 October 2026",
     "read in one collection session from 23:05 on 12 October to 01:15 on 13 October 2026 (exports until 01:05, answer counts from 01:10)"),
    ("The vendor's collection conditions (model versions, search settings, how prompts are generated and refreshed) are its own and are not reported here.",
     "By the vendor's own description, which is vendor documentation [Bek 2026], its queries come from Google's \"People Also Ask\" corpus and its keyword database; it tracks about 282 million queries a month on AI Overviews, 24 million on AI Mode and 13 to 15 million on each chat assistant; chat answers are refreshed monthly over a 90-day reporting window and Google's continuously. Whether the surfaces share one query set is not stated, and model versions and search settings are not documented."),
    ("and by surface 0.6% on Copilot, 0.9% on ChatGPT, 4.6% on Perplexity and 9.2% on Gemini.",
     "and by surface 0.6% on Copilot, 0.9% on ChatGPT, 4.6% on Perplexity and 9.2% on Gemini. The bootstrap resamples sectors: it shows how much the median depends on which sectors are in the frame, not sampling error in the vendor's index."),
    ("The prompt and search-query sets are the vendor's, not observed user demand, and whether the Google prompt views and the other four surfaces draw on one prompt set is not established here, so the surfaces may differ in the questions asked as well as in how they answer.",
     "The prompt and search-query sets are the vendor's, not observed user demand. The surfaces are tracked on query sets of very different size (Section 7.2), and whether they share one set is not established, so a difference between surfaces may partly reflect the questions each is asked as well as how it answers."),
    # Section 8 Table 5 (TOIS E20) and verification (TOIS E14)
    ("\"n/r\" means not recorded: the quantity was not captured on that date, the daily series does not retain it, and it is not interpolated here.*",
     "\"n/r\" means not recorded: the quantity was not captured on that date, the daily series does not retain it, and it is not interpolated here. \"≈\" marks a value read from the daily chart rather than from a table.*"),
    ("It closes every full column.", "It closes every full column. The row is small, and the instrument does not document its band definitions in the report, so the row is not interpreted."),
    ("The Ahrefs daily series reproduces the checkpoint rows until it ages out of the six-month window.",
     "The Ahrefs daily series should reproduce the checkpoint rows until it ages out of the six-month window; it was not re-read for this version. The series in Tables 2, 3, 5 and 6 are kept as CSV files with the paper's data, prepared for release with the Section 7 artifacts (open item 3)."),
    # Section 9.1 hubs (PhD E7; TOIS E8)
    ("### 9.1 Enumerating pages outrank per-entity pages", "### 9.1 Enumerating pages are cited more often than any single code page"),
    ("Each exceeds any individual code page: 214 Dallas 238, 786 Miami 228, 404 Atlanta 218 (Figure 8).",
     "Each exceeds any individual code page: 214 Dallas 238, 786 Miami 228, 404 Atlanta 218 (Figure 8). A hub lists many codes, so it pools the questions about all of them: per code it lists, a state hub is cited less often than the most-cited code pages. The observation is about which page an answer engine cites, not about which page answers a given question better."),
    ("A per-entity content strategy predicts the opposite. The question \"where is area code 214\" is answered most directly by the 214 page, and that page is cited less than the page listing every Texas code. If this generalizes, enumerating pages are more citable than per-entity pages for this class of question, and the unit a content program should publish is not the unit the question names.",
     "A per-entity content strategy predicts that per-entity pages are cited most. The question \"where is area code 214\" is answered most directly by the 214 page, and that page is cited less than the page listing every Texas code. The hypothesis this raises, to be tested per question rather than per page, is that an answer engine prefers a page that answers a family of questions to pages that each answer one; if it holds, the unit a content program should publish is not the unit the question names."),
    ("It is an observation on one section. It is the finding in this paper most worth testing elsewhere,",
     "It is a hypothesis from one section. It is the observation in this paper most worth testing elsewhere, per question,"),
    ("can test whether that ordering holds, on either instrument,", "can test whether that ordering holds per question, on either instrument,"),
    ("in tension with Section 9.1's observation that enumerating pages are cited more;", "which Section 9.1's observation questions but does not test;"),
    # Section 10.1 links (PhD E8; TOIS E19)
    ("That result does not depend on link acquisition, and it is this paper's negative result about links, stated at the checkpoint that supports it.",
     "It was reached before the automated network arrived, so the early positions did not need that network; it does not show that links played no part, because nineteen referring domains are not none and their quality is not assessed here."),
    # Section 12 (consolidated additions)
    ("External validity: twelve prefixes on one domain, one of them followed for 77 days; one vendor pair; one read date for the cross-section; no ground truth.",
     "The two instruments also disagree about growth, by a factor of 2.7 in one month, and the share of the divergence the keyword universe explains depends on the territory pairing (35% or 54%). Ordering agreement holds for sections that differ several-fold in size and is weaker within a factor of three. External validity: twelve purposively chosen prefixes on one domain, one of them followed for 77 days; one vendor pair; one read date for the cross-section; no ground truth."),
    ("The reviews describe store locations rather than the area-code section.",
     "The reviews describe store locations rather than the area-code section. The links and the waiting matches have not been checked by hand, and a review is a different construct from an information need."),
    # conclusion (PhD E5, E2, E7; TOIS E2, E19)
    ("Two commercial analytics platforms watched the same section from the day it appeared.",
     "Two commercial analytics platforms' histories of the same section begin on the day it appeared."),
    ("while a single-vendor ranking of sections is usually right in direction. That is why the framework does not rely on one source of demand.",
     "while a single-vendor ranking of sections is right in direction when sections differ several-fold in size. The two also disagreed about growth, by a factor of 2.7 in one month. That is why the framework reads its outcomes on more than one instrument."),
    ("the two agreed on the broad shape of demand (+0.78 across branches) and diverged on its topics (+0.19), most for complaints: one in seven unhappy reviews named waiting, which the taxonomy records at 12 searches a month.",
     "the two ranked the taxonomy's branches alike (+0.75) while sizing them very differently, and barely agreed on topics (+0.19, or +0.27 counting labels no review mentions), most for complaints: one in seven unhappy reviews matched a waiting pattern, while the whole taxonomy holds 11 labels mentioning waiting, mostly about call waiting and waitlists, with 622 searches a month."),
    ("and by day 77 appeared in 17,206 recorded AI answers having earned no editorial link. The pages most cited were the ones that enumerate rather than the ones that answer.",
     "and by day 77 appeared in 17,206 recorded AI answers, with no link built or solicited by the author. The pages cited most were hubs that list many codes, which raises a hypothesis about the unit an answer engine prefers rather than establishing one."),
    ("Section 9.1 shows why, and the released score does not yet do so.", "Section 9.1 suggests why, and the released score does not yet do so."),
])

# references, each verified on 13 October 2026
REFS = {
    "Aggarwal": "Aggarwal, P., Murahari, V., Rajpurohit, T., Kalyan, A., Narasimhan, K., & Deshpande, A. (2024). GEO: Generative engine optimization. In *Proceedings of the 30th ACM SIGKDD Conference on Knowledge Discovery and Data Mining (KDD '24)* (pp. 5–16). ACM. https://doi.org/10.1145/3637528.3671900",
    "Bek": "Bek, R. (2026, updated February 26). *Ahrefs Brand Radar methodology: How we collect and model AI visibility data.* Ahrefs. https://ahrefs.com/blog/brand-radar-methodology/ (vendor documentation; accessed 13 October 2026.)",
    "Chuklin": "Chuklin, A., Markov, I., & de Rijke, M. (2015). *Click models for web search.* Synthesis Lectures on Information Concepts, Retrieval, and Services. Morgan & Claypool.",
    "Gienapp": "Gienapp, L., Scells, H., Deckers, N., Bevendorff, J., Wang, S., Kiesel, J., Syed, S., Fröbe, M., Zuccon, G., Stein, B., Hagen, M., & Potthast, M. (2024). *Evaluating generative ad hoc information retrieval.* arXiv:2311.04694.",
    "Jansen": "Jansen, B. J., Jung, S.-G., & Salminen, J. (2022). Measuring user interactions with websites: A comparison of two industry standard analytics approaches using data of 86 websites. *PLOS ONE, 17*(5), e0268212. https://doi.org/10.1371/journal.pone.0268212",
    "Kamerer": "Kamerer, D. (2013). Estimating online audiences: Understanding the limitations of competitive intelligence services. *First Monday, 18*(5). https://doi.org/10.5210/fm.v18i5.3986",
    "Liu, N.": "Liu, N. F., Zhang, T., & Liang, P. (2023). *Evaluating verifiability in generative search engines.* arXiv:2304.09848.",
    "Liu, Q.": "Liu, Q., Agichtein, E., Dror, G., Maarek, Y., & Szpektor, I. (2012). When web search fails, searchers become askers. In *Proceedings of the 35th International ACM SIGIR Conference on Research and Development in Information Retrieval* (pp. 801–810). ACM. https://doi.org/10.1145/2348283.2348390",
    "Morris": "Morris, M. R., Teevan, J., & Panovich, K. (2010). What do people ask their social networks, and why? In *Proceedings of the SIGCHI Conference on Human Factors in Computing Systems (CHI '10)* (pp. 1739–1748). ACM. https://doi.org/10.1145/1753326.1753587",
    "Prantl": "Prantl, D., & Prantl, M. (2018). Website traffic measurement and rankings: Competitive intelligence tools examination. *International Journal of Web Information Systems, 14*(4), 423–437. https://doi.org/10.1108/IJWIS-01-2018-0001",
    "White": "White, R. W., Richardson, M., & Yih, W. (2015). Questions vs. queries in informational search tasks. In *Proceedings of the 24th International Conference on World Wide Web (WWW '15 Companion)* (pp. 135–136). ACM. https://doi.org/10.1145/2740908.2742769",
}
i0 = s.index("## References\n\n") + len("## References\n\n")
i1 = s.index("\n\n## Appendix A")
entries = [e for e in s[i0:i1].split("\n\n") if e.strip()] + list(REFS.values())
import re
entries.sort(key=lambda e: (re.sub(r"[^a-z]", "", e.split(",")[0].lower()), re.sub(r"[^a-z]", "", e.split("(")[0].lower())))
s = s[:i0] + "\n\n".join(entries) + s[i1:]

P.write_text(s)
print(f"{len(s.split()):,} words; {len(entries)} references")


==> anc/edit_v50c.py <==
"""Version 5.0, fixes from the TOIS re-review (08_REVIEW/R10_editorial_TOIS.md, "Re-review after revision":
N-R1 to N-R8 and the partly fixed E6, E7, E12, E24) and, where they overlap, the PhD re-examination.
New numbers: 04_ANALYSIS/review_demand/supplement_r10_output.txt (modal attribution +0.468, p 0.058) and
04_ANALYSIS/instrument_divergence/instrument_extra_output.txt (Spearman +0.937, p 7e-06; two reversed pairs).
Edits made by hand after this script ran: "call-centre" to "call-center"; the abstract's first two sentences merged
into one ("People say what they want to know in many places that are not a search box, and keyword-volume
tools see only the part that reaches a search engine in countable form.") to keep it near 340 words.
"""
from pathlib import Path

P = Path(__file__).with_name("manuscript_v50.md")
s = P.read_text()


def rep(pairs):
    global s
    for a, b in pairs:
        n = s.count(a)
        if n != 1:
            raise SystemExit(f"REFUSE: {n} matches for {a[:110]!r}")
        if b in s:  # already applied: an insertion keeps its anchor, so a second run would insert twice
            raise SystemExit(f"REFUSE: already applied: {b[:110]!r}")
        s = s.replace(a, b)


rep([
    # branch correlation depends on attribution (TOIS E2 residual)
    ("review demand and search volume rank the taxonomy's branches alike (Spearman +0.75) but barely agree on topics (+0.19)",
     "review demand and search volume agree only roughly on the taxonomy's branches (Spearman +0.47 to +0.78, depending on how labels are assigned to branches) and barely on topics (+0.19)"),
    ("the two demand signals rank the taxonomy's branches alike but size them very differently, and barely agree on topics, most for complaints.",
     "the two demand signals agree only roughly on the taxonomy's branches, size them very differently, and barely agree on topics, most for complaints."),
    ("At the level of the taxonomy's 17 top-level branches the two signals rank alike and size differently.",
     "At the level of the taxonomy's 17 top-level branches the two signals agree only roughly, and size the branches very differently."),
    ("against +0.78 in an earlier computation that summed each label's volume over every level and assigned it to one branch.",
     "against +0.78 in an earlier computation that summed each label's volume over every level and assigned it to one branch, and +0.47 (p = 0.06) if each label's mentions go to the branch holding most of its nodes; the branch-level agreement therefore depends on how a label that occurs in several branches is attributed."),
    ("counting the 26,809 linkable labels that no review mentions as zero, it is +0.27. It is +0.28 among the 213 labels with at least twenty mentions,",
     "counting the 26,809 linkable labels that no review mentions as zero, it is +0.27; both p < 0.001. It is +0.28 (p < 0.001) among the 213 labels with at least twenty mentions,"),
    ("what people write in their own words and what a volume tool counts rank the broad areas of demand alike, size them very differently and barely agree on topics,",
     "what people write in their own words and what a volume tool counts agree only roughly on the broad areas of demand, size them very differently and barely agree on topics,"),
    ("the two ranked the taxonomy's branches alike (+0.75) while sizing them very differently,",
     "the two agreed only roughly on the taxonomy's branches (+0.47 to +0.78, depending on attribution) while sizing them very differently,"),
    # N-R1: the eleven "wait" labels
    ("and most concern call waiting or waitlists rather than waiting in a store; the one that reviews mention carries 12.",
     "and none concerns waiting in a store: they cover call waiting, waitlists, activation and unlock delays, call-centre wait times and a campaign name; the one that reviews mention carries 12."),
    ("while the whole taxonomy holds 11 labels mentioning waiting, mostly about call waiting and waitlists, with 622 searches a month.",
     "while the whole taxonomy holds 11 labels mentioning waiting, none about waiting in a store, with 622 searches a month."),
    # N-R2: ordering on one instrument
    ("so a single-vendor ranking of sections is right in direction when sections differ several-fold in size and less reliable when they are within a factor of three (9 of 15 pairs);",
     "so a single-vendor ranking of sections is right in direction when sections differ several-fold on both instruments and less reliable when they are within a factor of three (9 of 15 pairs); measured on one instrument alone, two pairs six to seven times apart were ordered the other way on the second;"),
    ("while a single-vendor ranking of sections is right in direction when sections differ several-fold in size.",
     "while a single-vendor ranking of sections is right in direction when sections differ several-fold on both instruments; on one instrument alone, two pairs six to seven times apart were reversed on the other."),
    ("Ordering agreement holds for sections that differ several-fold in size and is weaker within a factor of three.",
     "Ordering agreement holds for sections that differ several-fold on both instruments and is weaker within a factor of three; on one instrument alone, two pairs six to seven times apart were reversed."),
    # N-R3: the spread describes these twelve
    ("Taken across the twelve, the unmatched ratio has a geometric mean of 1.13 and a geometric standard deviation of 3.1; read as a spread for another section of this domain, it runs from about 0.12x to 10.6x.",
     "Taken across the twelve, the unmatched ratio has a geometric mean of 1.13 and a geometric standard deviation of 3.1, a normal range on the log scale of about 0.12x to 10.6x; with twelve purposively chosen sections this describes them and is not a prediction for another section."),
    # N-R4: which script prints which statistic
    ("**every statistic quoted in this section is printed by the script `analyze.py` released beside them**.",
     "**every statistic quoted in this section is printed by the script `analyze.py` released beside them**, except the spread and the size-banded agreement, which are printed by `instrument_extra.py`, prepared for release."),
    # N-R5: "should"
    ("which is why the framework reads its outcomes on more than one.",
     "which is why the framework should read its outcomes on more than one."),
    ("That is why the framework reads its outcomes on more than one instrument.",
     "That is why the framework should read its outcomes on more than one instrument; the released implementation has no outcome layer yet."),
    # N-R6: capture mode per quantity
    ("Monthly figures are each instrument's own history as read on the stated date, not values captured month by month; a vendor may revise its history, and the 13 October re-read of Semrush found its completed months unrevised.",
     "The monthly figures in Tables 2 and 3 are each instrument's own history as read on 10 and 11 October, not values captured month by month; Table 5 states the source of each checkpoint value. A vendor may revise its history, and the 13 October re-read of Semrush found its completed months unrevised."),
    # N-R8
    ("two commercial analytics platforms' estimates of the same pages differ by up to thirty times,",
     "two commercial analytics platforms' estimates of the same pages differ by up to about 30 times worldwide (33 times US to US, estimated),"),
    # E6 residual: cite the single-vendor practice to the paper's own related work
    ("and they are reported the way measurements are reported: as quantities, sometimes to five significant figures, usually from one vendor, rarely with any statement of uncertainty.",
     "and they are often reported the way measurements are reported: as quantities, usually from one vendor and without a statement of uncertainty, a practice the validity studies in Section 2 caution against [Kamerer 2013; Prantl & Prantl 2018; Jansen, Jung & Salminen 2022]."),
    # E12: p-values and the variance decomposition defined
    ("is +0.94 (Kendall's tau +0.82, 60 of 66 pairs concordant).", "is +0.94 (p < 0.001; Kendall's tau +0.82, 60 of 66 pairs concordant)."),
    ("(unweighted decomposition).", "(the share of the total sum of squares of the 88 cell shares explained by the surface means and by the sector means, unweighted; the remainder is interaction)."),
    # E24: the 455 pointer and the Table 1 caption
    ("The Ahrefs figure of 17,206 stored answers is reported in Table 5 as a single-instrument count, with its 455 distinct cited pages in Section 3, and is not paired with a second reading.",
     "The Ahrefs figure of 17,206 stored answers is reported in Table 5 as a single-instrument count and is not paired with a second reading."),
    ("for the measured quantities in Sections 4 to 10.", "for the measured quantities in Sections 5 to 10."),
    # E7: published versions
    ("Gienapp, L., Scells, H., Deckers, N., Bevendorff, J., Wang, S., Kiesel, J., Syed, S., Fröbe, M., Zuccon, G., Stein, B., Hagen, M., & Potthast, M. (2024). *Evaluating generative ad hoc information retrieval.* arXiv:2311.04694.",
     "Gienapp, L., Scells, H., Deckers, N., Bevendorff, J., Wang, S., Kiesel, J., Syed, S., Fröbe, M., Zuccon, G., Stein, B., Hagen, M., & Potthast, M. (2024). Evaluating generative ad hoc information retrieval. In *Proceedings of the 47th International ACM SIGIR Conference on Research and Development in Information Retrieval (SIGIR '24)* (pp. 1916–1929). ACM. https://doi.org/10.1145/3626772.3657849"),
    ("Liu, N. F., Zhang, T., & Liang, P. (2023). *Evaluating verifiability in generative search engines.* arXiv:2304.09848.",
     "Liu, N. F., Zhang, T., & Liang, P. (2023). Evaluating verifiability in generative search engines. In *Findings of the Association for Computational Linguistics: EMNLP 2023* (pp. 7001–7025). ACL. https://doi.org/10.18653/v1/2023.findings-emnlp.467"),
    # PhD re-examination items
    ("observed for 77 days, with ranking positions captured daily and the other quantities at seven checkpoints and monthly.",
     "observed for 77 days, with ranking positions from the instrument's daily series and the other quantities at seven checkpoints and as monthly histories (Section 4.1 states how each was read)."),
    ("Primary outcome: top-ten presence on the frozen set at day 37.", "Primary outcome: top-ten presence on the frozen set at day 37, read on both instruments."),
    ("Like for like, Semrush's worldwide count", "Like for like in territory (Section 5.6 notes that how Semrush aggregates its worldwide count is not documented), Semrush's worldwide count"),
    ("a preference for the per-entity form that this observation runs against (Appendix B)", "a preference for the per-entity form that this observation questions (Appendix B)"),
    ("A label's volume is summed over the nodes that carry it, which can include nested nodes.",
     "A label's volume is summed over the nodes that carry it, which can include nested nodes; computed instead on each node's own volume (its volume less its children's), the two label-level correlations are +0.16 and +0.26."),
    ("the one that reviews mention carries 12.",
     "the one that reviews mention carries 12. Labels for the remedies, appointments, queues and check-in, number 15 with 13,520 searches a month, among them one for scheduling a store appointment."),
    ("prepared for release with the Section 7 artifacts (open item 3).",
     "prepared for release with the Section 7 artifacts (open item 3); they are transcribed from those tables, and the dashboard reads behind them are not archived."),
    ("Manuscript version 5.0, 13 October 2026.", "Manuscript version 5.1, 13 October 2026."),
    ("Version 5.0 restructured the paper around its three measurements (Sections 5 to 7) and stated its single thread in Section 1.2 and the conclusion; no number changed.",
     "Version 5.0 restructured the paper around its three measurements (Sections 5 to 7) and stated its single thread in Section 1.2 and the conclusion. Version 5.1 corrected the reviews analysis (branch agreement reported as +0.47 to +0.78 depending on how labels are attributed, branch shares recomputed on each branch's own volume, and the taxonomy-wide count of waiting labels, 11 rather than one); added analyses of growth, of the decomposition under both territory pairings, of ordering by size and of dispersion to Measurement 1; framed the hub observation as a hypothesis; stated the vendor's collection method for Measurement 3; and added eleven references."),
])
lines = s.split("\n")
idx = {k: next(i for i, x in enumerate(lines) if x.startswith(k)) for k in
       ("1. **The User First Intelligence framework**", "2. **Measurement 1,", "3. **Measurement 2,", "4. **Measurement 3,", "5. **The deployment as context**")}
items = [lines[idx[k]] for k in idx]
fw, m1, m2, m3, dep = items
new = ["1." + m1[2:], "2." + m2[2:], "3." + m3[2:], "4." + fw[2:], "5." + dep[2:]]
for k, v in zip(idx, new):
    lines[idx[k]] = v
s = "\n".join(lines)
P.write_text(s)
print(f"{len(s.split()):,} words")


==> anc/edit_v51.py <==
"""Version 5.1, fixes from the PhD examiner's final review (08_REVIEW/R10_phd_examiner.md, "Final review", F1 to F16).
F1 (title) and F3 (first pilot, scope of the agency's permission) are the author's decisions and are not applied here;
only F1's request to define "query discovery" in the body is.
New numbers: 04_ANALYSIS/review_demand/supplement_r10_output.txt, section 7 (the fifteen labels split 7 waiting,
8 appointments/queues/callbacks with 13,170 searches, 0 check-in); 04_ANALYSIS/ai_cited_sources/
make_tables_sector_surface_output.txt (company properties marked). New reference: Gottfried & Park 2025 (Pew Research
Center, read 13 October 2026).
"""
from pathlib import Path

HERE = Path(__file__).parent
P = HERE / "manuscript_v50.md"
s = P.read_text()


def rep(text, pairs):
    for a, b in pairs:
        n = text.count(a)
        if n != 1:
            raise SystemExit(f"REFUSE: {n} matches for {a[:110]!r}")
        text = text.replace(a, b)
    return text


s = rep(s, [
    # F2: the range is due to attribution only between +0.47 and +0.75; +0.78 used a different volume measure
    ("(Spearman +0.47 to +0.78, depending on how labels are assigned to branches)",
     "(Spearman +0.47 to +0.75, depending on how labels are attributed to branches)"),
    ("against +0.78 in an earlier computation that summed each label's volume over every level and assigned it to one branch, and +0.47 (p = 0.06) if each label's mentions go to the branch holding most of its nodes; the branch-level agreement therefore depends on how a label that occurs in several branches is attributed.",
     "and +0.47 (p = 0.06) if each label's mentions go to the branch holding most of its nodes; the branch-level agreement therefore depends on how a label that occurs in several branches is attributed. An earlier computation gave +0.78; it summed nested volumes over only the labels that reviews mention, which selects the volume measure on the outcome, and it is superseded."),
    ("(+0.47 to +0.78, depending on attribution)", "(+0.47 to +0.75, depending on attribution)"),
    ("branch agreement reported as +0.47 to +0.78 depending on how labels are attributed,",
     "branch agreement reported as +0.47 to +0.75 depending on how labels are attributed, replacing an earlier +0.78 computed on review-mentioned labels only,"),
    ("| M2 branch agreement | Spearman between branch shares, by attribution rule | +0.47 (modal), +0.75 (split), +0.78 (earlier) | `supplement_r10` |",
     "| M2 branch agreement | Spearman between branch shares on each branch's own volume, by attribution rule | +0.47 (modal), +0.75 (split) | `supplement_r10` |"),
    # F5: seven of the fifteen are waiting labels; eight name a remedy; none concerns check-in
    ("Labels for the remedies, appointments, queues and check-in, number 15 with 13,520 searches a month, among them one for scheduling a store appointment.",
     "Eight labels name a remedy, appointments, queues or callbacks, with 13,170 searches a month between them, most of it for appointment reminders; the label for scheduling a store appointment carries none, and no label concerns check-in."),
    # F6: Table 5 is an 11 October read, as its caption says
    ("and its trajectory over time is observable.", "and its trajectory over time can be read from each instrument's history."),
    ("; Table 5 states the source of each checkpoint value.",
     "; so are the checkpoint values in Table 5, read on 11 October from the Ahrefs daily series and from Brand Radar's stored answers, as its caption states."),
    ("it was not one of the fifteen-day checkpoints at which the full quantity set was captured, so it is reported on four quantities and not nine.",
     "it is not one of the fifteen-day checkpoints, and the 11 October read gives four of the nine quantities for it, not all nine."),
    ("\"n/r\" means not recorded: the quantity was not captured on that date, the daily series does not retain it, and it is not interpolated here.",
     "\"n/r\" means not recorded: the 11 October read gives no value for that date, and none is interpolated here."),
    # F7: script attribution
    ("except the spread and the size-banded agreement, which are printed by `instrument_extra.py`, prepared for release.",
     "except the p-value of the ordering correlation, the spread and the size-banded agreement, which are printed by `instrument_extra.py`, prepared for release."),
    ("the script for Section 5.5 is public, and those for Sections 6 and 7 are prepared for release (open item 3).",
     "the script for Section 5.5, `analyze.py`, is public; `instrument_extra.py`, which prints the further Measurement 1 statistics, and the scripts for Sections 6 and 7 are prepared for release (open item 3)."),
    # F8: ten rounds, nineteen references, title and conflicts statement
    ("and ran the nine review rounds,", "and ran the ten review rounds,"),
    ("**What has not been done, after nine rounds of AI-simulated review.**", "**What has not been done, after ten rounds of AI-simulated review.**"),
    ("This manuscript has been through nine rounds of AI-simulated adversarial review;", "This manuscript has been through ten rounds of AI-simulated adversarial review;"),
    ("stated the vendor's collection method for Measurement 3; and added eleven references.",
     "stated the vendor's collection method for Measurement 3; corrected the conflict-of-interest statement, which had described a business relationship with the agency that does not exist; changed the title to name the framework's purpose; and added Appendix D and the tables of cited sources by sector and surface (Appendix C). Versions 5.0 and 5.1 together added 19 references."),
    # F9: Appendix D coverage and script column
    ("Every quantity the paper reports, with its definition, its value here and the script that prints it.",
     "The principal quantities the paper reports, with their definitions, their values here and the script that prints each, or the table it is computed from."),
    ("*Table D1. Metrics, definitions, values in this paper and the scripts that print them.",
     "*Table D1. Metrics, definitions, values in this paper and the scripts that print them; \"arithmetic on\" names the table a value is computed from where no script prints it."),
    ("| 7.5x to 27.1x; 8.6x to 29.9x; 9.2x to 33.3x | Table 2 |", "| 7.5x to 27.1x; 8.6x to 29.9x; 9.2x to 33.3x | arithmetic on Table 2 |"),
    ("| 5.2 at 27.1x | Section 5.6 |", "| 5.2 at 27.1x | arithmetic on Table 2 |"),
    ("| 12.6% to 20.0% | Table 3 |", "| 12.6% to 20.0% | arithmetic on Table 3 |"),
    ("| Table C1 | `cross_sector` |", "| Table C1 | `cross_sector`, `cross_sector_sensitivity2` |"),
    # F10, F11: the protocol paragraph aligned with Section 13 and with the selection rule
    ("for the Content Gap Score, precision at k and nDCG at k [Järvelin & Kekäläinen 2002] of the score's ranking against top-ten presence on a frozen query set at day 37, read on both instruments, with volume-ranked and random rankings as comparisons and inter-annotator agreement reported as weighted kappa [Cohen 1968];",
     "for the Content Gap Score, the three classes of Section 13 (top by score, top by volume, bottom quartile of the score) compared on top-ten presence on a frozen query set at day 37, read on both instruments, with precision at k and nDCG at k [Järvelin & Kekäläinen 2002] of the score's ranking of entities against each entity's outcome, and inter-annotator agreement reported as weighted kappa [Cohen 1968];"),
    ("and for business disclosures, the correlation over quarters between what companies say about AI search and their citation shares.",
     "and for business disclosures, the correlation over quarters between what companies say about AI search and how often answers cite their domains on a prompt set fixed in advance, since the shares of Section 7 are partly fixed by the selection rule."),
    # F12: future work as further directions, with a source and without presuming the result
    ("**Where demand will be: surfaces that move.**",
     "### 13.1 Further directions\n\nThe three directions below do not test a claim made here; they follow the framework's premise to where demand is moving.\n\n**Where demand will be: surfaces that move.**"),
    ("and which of them a given community uses changes over time.",
     "and which of them people use changes over time: among US adults, use of TikTok rose from 21% in 2021 to 37% in 2025 and use of Reddit from 18% to 26% over the same four years, while use of YouTube and Facebook held steady [Gottfried & Park 2025]."),
    ("Companies now report how AI search affects them, on the record and with a date.",
     "Some companies, Costco among them, now report how AI search affects them, on the record and with a date."),
    ("Logging what those companies say about AI search each quarter, beside their citation shares, would show whether what companies report about AI answers moves with what the answers cite, and would let a content program anticipate a shift rather than read it afterwards.",
     "Logging what those companies say about AI search each quarter, beside how often AI answers cite their domains on a prompt set fixed in advance (the shares of Section 7 are partly fixed by the selection rule and cannot serve), would show whether what companies report about AI answers moves with what the answers cite, and would test whether a content program could anticipate a shift rather than read it afterwards."),
    # F14
    ("on ChatGPT, the two surfaces whose source mix differs most. Same source and rules as Table C3.*",
     "on ChatGPT, two contrasting surfaces. Same source and rules as Table C3.*"),
    # F13: company properties marked in Tables C3 and C4
    ("Properties of a sector's companies that were not entered as company domains (for example go.com, a Disney property) count as non-company, and",
     "Properties of a sector's companies that were not entered as company domains count as non-company and are marked with a dagger (†); the largest case is Communication Services, where the top source on all four Google views, youtube.com or google.com, belongs to Alphabet, which was entered as abc.xyz; and"),
    ("On Google's surfaces the top source is youtube.com or google.com in 38 of the 44 sector-by-view cells.",
     "On Google's surfaces the top source is youtube.com or google.com in 38 of the 44 sector-by-view cells, four of them Alphabet's own properties in Communication Services."),
    # F15: GEO cited, AEO labeled a practitioner term
    ("known as generative or answer engine optimization (GEO/AEO).",
     "known as generative engine optimization (GEO) [Aggarwal et al. 2024] or, in practitioner usage, answer engine optimization (AEO)."),
    # F1, in part: define query discovery in the body
    ("User First Intelligence has six components, the last of which, the Content Gap Score, is its output,",
     "Query discovery, as the term is used in the title, is the framework's first task: finding the questions people ask about an industry's entities, on any surface and in their own words, before deciding which of them an organization should answer. A content gap is one outcome of discovery, not its object; Measurement 2 (Section 6) is a first run of discovery on one surface, and Section 13 specifies the run across surfaces. User First Intelligence has six components, the last of which, the Content Gap Score, is its output,"),
    # new reference, alphabetical after Golebiewski
    ("Golebiewski, M., & boyd, d. (2018).", "GOLEBIEWSKI_ANCHOR"),
])
lines = s.split("\n")
i = next(k for k, x in enumerate(lines) if x.startswith("GOLEBIEWSKI_ANCHOR"))
lines[i] = lines[i].replace("GOLEBIEWSKI_ANCHOR", "Golebiewski, M., & boyd, d. (2018).")
lines[i + 1:i + 1] = ["", "Gottfried, J., & Park, E. (2025, November 20). *Americans' social media use 2025.* Pew Research Center. https://www.pewresearch.org/internet/2025/11/20/americans-social-media-use-2025/"]  # references are separated by blank lines
s = "\n".join(lines)

# F13: replace the two Appendix C tables with the script's marked output
out = (HERE.parents[1] / "04_ANALYSIS/ai_cited_sources/make_tables_sector_surface_output.txt").read_text().split("\n")
blocks, cur = [], []
for x in out:
    if x.startswith("|"):
        cur.append(x)
    elif cur:
        blocks.append(cur)
        cur = []
c3_new, c4_new = blocks[0], blocks[1]
lines = s.split("\n")
for cap, new in (("*Table C3.", c3_new), ("*Table C4.", c4_new)):
    caps = [k for k, x in enumerate(lines) if x.startswith(cap)]
    if len(caps) != 1:
        raise SystemExit(f"REFUSE: {len(caps)} captions start with {cap!r}")
    a = next(k for k in range(caps[0] + 1, len(lines)) if lines[k].startswith("|"))
    if lines[a] != new[0]:
        raise SystemExit(f"REFUSE: header after {cap!r} differs from the script's")
    b = a
    while b < len(lines) and lines[b].startswith("|"):
        b += 1
    if b - a != len(new):
        raise SystemExit(f"REFUSE: table at {head!r} has {b - a} rows, new has {len(new)}")
    lines[a:b] = new
s = "\n".join(lines)
P.write_text(s)

# The companion protocol: F2, F5, F7, F10, F11, F16
Q = HERE.parent / "UFI_Metrics_and_Evaluation_Protocol_v1.0.md"
q = rep(Q.read_text(), [
    ("runs from +0.47 to +0.78 depending on how a label is assigned to a branch.",
     "runs from +0.47 to +0.75 depending on how a label is attributed to a branch."),
    ("| Spearman $\\rho$ between branch shares of mentions and of volume, under a declared attribution rule | $+0.47$ ($p = 0.06$, modal branch), $+0.75$ (mentions split across branches, own branch volumes), $+0.78$ (earlier rule) |",
     "| Spearman $\\rho$ between branch shares of mentions and of each branch's own volume, under a declared attribution rule | $+0.47$ ($p = 0.06$, modal branch), $+0.75$ (mentions split across branches); an earlier $+0.78$ used summed volumes of review-mentioned labels only and is superseded |"),
    ("| Share gap | review share minus volume share per branch | carriers 66.8% against 14.9%; broadband 4.0% against 18.1% |",
     "| Share gap | review share minus volume share per branch, in percentage points | carriers $+51.9$ (66.8% against 14.9%); devices $-21.7$ (11.0% against 32.7%); broadband $-14.1$ (4.0% against 18.1%) |"),
    ("none about waiting in a store; 15 labels for appointments, queues and check-in (13,520 searches)",
     "none about waiting in a store; 8 labels for appointments, queues or callbacks (13,170 searches), none for check-in"),
    ("| $+0.94$ ($p < 0.001$), $\\tau = +0.82$, 60 of 66 pairs | `analyze.py` |",
     "| $+0.94$ ($p < 0.001$), $\\tau = +0.82$, 60 of 66 pairs | `analyze.py`; $p$ from `instrument_extra.py` |"),
    ("| Visits ratio, worldwide | both instruments worldwide | 8.6x to 29.9x | Table 2 |",
     "| Visits ratio, worldwide | both instruments worldwide | 8.6x to 29.9x | Table 2 (arithmetic) |"),
    ("| 9.2x to 33.3x | Table 2 |", "| 9.2x to 33.3x | Table 2 (arithmetic) |"),
    ("| 12.6% to 20.0% by month | Table 3 |", "| 12.6% to 20.0% by month | Table 3 (arithmetic) |"),
    ("branch $\\rho$ $+0.47$ to $+0.78$.", "branch $\\rho$ $+0.47$ to $+0.75$."),
    ("Freeze and hash a query set before launch; publish pages for classes ranked by the score, by volume and at random; measure top-ten presence on the frozen set at day 37 on both instruments. Report precision at $k$ and nDCG at $k$ [Järvelin & Kekäläinen 2002] of each ranking against the observed outcome,",
     "Freeze and hash a query set before launch; publish pages for the three classes of the manuscript's Section 13 (top class by score, top class by volume, a class in the bottom quartile of the score), with matched page counts; measure top-ten presence on the frozen set at day 37 on both instruments. Compare the classes on that outcome, and, at the level of entities, report precision at $k$ and nDCG at $k$ [Järvelin & Kekäläinen 2002] of the score's ranking of entities and of the volume ranking against each entity's observed outcome,"),
    ("*Comparison:* the score against volume ranking and random ranking, with parameters locked before collection.",
     "*Comparison:* the score against volume ranking, with parameters locked before collection; a random ranking of entities may be added as a floor."),
    ("and report the correlation, over quarters, between disclosure and the company's citation share by surface.",
     "and report the correlation, over quarters, between disclosure and the number of answers citing the company's domains, by surface, on a prompt set fixed in advance that does not depend on whether the answer names the company. The citation shares of Measurement 3 are partly fixed by its selection rule and cannot serve."),
])
Q.write_text(q)
print(f"{len(s.split()):,} words in the manuscript")


==> anc/edit_v51b.py <==
"""Version 5.1, the author's decisions on the PhD examiner's final review (13 October 2026):
F1, keep the title (no change); F3, remove the first pilot of Section 7 (the author's platform dataset of 7 October).
Open item 2 (the pilot's data basis and consent) is closed by the removal, so the open items are renumbered 1 to 4.
The scope of the agency's permission (the rest of F3) awaits the author's information and is not written here.
"""
from pathlib import Path

P = Path(__file__).with_name("manuscript_v50.md")
s = P.read_text()


def rep(pairs):
    global s
    for a, b in pairs:
        n = s.count(a)
        if n != 1:
            raise SystemExit(f"REFUSE: {n} matches for {a[:110]!r}")
        if b in s:  # already applied: an insertion keeps its anchor, so a second run would insert twice
            raise SystemExit(f"REFUSE: already applied: {b[:110]!r}")
        s = s.replace(a, b)


rep([
    ("### 7.1 Two pilots", "### 7.1 Pilot"),
    ("The first is a commercial AI-visibility dataset for the US online-learning market, computed on 7 October 2026 (UTC) by the author's own analytics platform, in a pre-production dashboard, from Ahrefs Brand Radar data accessed through Previsible's account (snapshot 22 September 2026). It holds 372,853 AI answers to 348,450 prompts that name none of 22 tracked course providers, carrying 2,343,022 citations. The providers together drew 19.9% of citations; youtube.com drew 12.4%, the most of any outside domain; and video, forum, social and user-publishing sites among the fifteen most-cited outside domains drew at least 20.1%. Google's AI Overviews and AI Mode produced 92.9% of the answers and 98.0% of the citations. No provider is named, and the platform is not released, so no reader can rerun this pilot. The second is a per-surface export of the same Brand Radar table for six online-learning brands,",
     "The pilot is a per-surface export of the Brand Radar cited-domains table for six online-learning brands,"),
    ("The predictions below were written after seeing it, so the cross-sector study is a replication across sectors of a pattern first seen in one market. The first pilot covers answers that cite or name a tracked provider, to prompts that name none; the second, like the cross-sector study, covers answers that name or cite a listed brand, so the first describes a different population from the study below.",
     "The predictions below were written after seeing it, so the cross-sector study is a replication across sectors of a pattern first seen in one market. Like the cross-sector study, the pilot covers answers that name or cite a listed brand. An earlier pilot, computed by the author's own analytics platform, was withdrawn in version 5.1 (Appendix A)."),
    (" The first pilot in Section 7 was computed on 7 October 2026 (UTC), before Previsible's permission, by the author's own analytics platform from Brand Radar data accessed through Previsible's account, and is reported in aggregate with no provider named.", ""),
    ("(2) the basis on which the author's platform held the pilot data, and the consent of any client for whom it was computed, or removal of the pilot; (3) public release of the Section 7 artifacts at a cited commit; (4) an institutional ethics determination for Section 6; and (5) withdrawal or correction",
     "(2) public release of the Section 7 artifacts at a cited commit; (3) an institutional ethics determination for Section 6; and (4) withdrawal or correction"),
    ("prepared for release with the Section 7 artifacts (open item 3);", "prepared for release with the Section 7 artifacts (open item 2);"),
    ("and the scripts for Sections 6 and 7 are prepared for release (open item 3).", "and the scripts for Sections 6 and 7 are prepared for release (open item 2)."),
    ("is withdrawn here (open item 5).", "is withdrawn here (open item 4)."),
    ("The author owns an AI-visibility analytics platform, which computed the first pilot in Section 7, and may develop commercial tools and a book based on the framework.",
     "The author owns an AI-visibility analytics platform, which computed a pilot for Section 7 that was withdrawn in version 5.1, and may develop commercial tools and a book based on the framework."),
    ("changed the title to name the framework's purpose;",
     "changed the title to name the framework's purpose; removed the first pilot of Section 7, a dataset the author's own analytics platform computed on 7 October 2026 from vendor data accessed through the agency's account before its permission was given;"),
])
P.write_text(s)
print(f"{len(s.split()):,} words")


==> anc/edit_v52.py <==
"""Version 5.2 cycle (14 October 2026). Byline and acknowledgments from the author's information:
the KL University line in full with the author's title and email, as the author gave it; the employer line is
left out until the organization's written permission is in hand (author's decision, 14 October). The mentor is
thanked as the author worded it, without the clause about an April 2026 version, which this paper did not have.
Trailing backslashes make the byline lines hard breaks, so the DOCX keeps them on separate lines.
"""
from pathlib import Path

P = Path(__file__).with_name("manuscript_v50.md")
s = P.read_text()


def rep(pairs):
    global s
    for a, b in pairs:
        n = s.count(a)
        if n != 1:
            raise SystemExit(f"REFUSE: {n} matches for {a[:110]!r}")
        if b in s:  # already applied: an insertion keeps its anchor, so a second run would insert twice
            raise SystemExit(f"REFUSE: already applied: {b[:110]!r}")
        s = s.replace(a, b)


rep([
    ("**Venkata Pagadala**\nKL University (doctoral program), Andhra Pradesh, India\n",
     "**Venkata Pagadala**\\\nResearch Scholar (Ph.D. in progress, Artificial Intelligence), KL University (Koneru Lakshmaiah Education Foundation), India\\\nvdepagadala@gmail.com\\\n"),
    ("\n## References\n",
     "\n## Acknowledgments\n\nThe author thanks Dr. Kurra Rajasekhara Rao, the author's doctoral mentor at KL University, for guidance.\n\n## References\n"),
])
P.write_text(s)
print(f"{len(s.split()):,} words")


==> anc/edit_v52b.py <==
"""Version 5.2 cycle, fixes from the first independent measurement (06_MANUSCRIPT/measurements/
2026-10-14_5df347a7_224253.md; paper-measure skill, blind assessor). Applied here: version-history narration taken
out of the results and kept in Appendix A, which gains the three withdrawals it lacked; the "455 cited pages"
cross-reference, which pointed to a section that does not carry the count, now points to the released single-read
file (03_DATA/single_reads_2026-10.csv). Figure 5 is rebuilt separately, so its panel shows the -0.11 the text
reports.
"""
from pathlib import Path

P = Path(__file__).with_name("manuscript_v50.md")
s = P.read_text()


def rep(pairs):
    global s
    for a, b in pairs:
        n = s.count(a)
        if n != 1:
            raise SystemExit(f"REFUSE: {n} matches for {a[:110]!r}")
        if b in s:  # already applied: an insertion keeps its anchor, so a second run would insert twice
            raise SystemExit(f"REFUSE: already applied: {b[:110]!r}")
        s = s.replace(a, b)


rep([
    ("An earlier version of this work claimed a bound from a comparison with two carriers of similar authority; that comparison is computed within a set selected on the provider's own presence and bounds nothing, as Section 9.2 sets out.",
     "A comparison with two carriers of similar authority does not bound it either, because it is computed within a set selected on the provider's own presence (Section 9.2)."),
    ("Brand Radar's count of 455 distinct cited pages (Section 5.3) exceeds 434 by 21;",
     "Brand Radar's count of 455 distinct cited pages, read on 11 October and listed with the paper's other single dashboard reads in the released data, exceeds 434 by 21;"),
    ("Version 4.0 proposed that the narrowing of the visits ratio reflected section age and index coverage, and version 4.0 registered a cross-prefix replication as the test. It was run on 12 October 2026, on both instruments,",
     "That the narrowing of the visits ratio there reflects section age, each vendor's index filling in at its own rate, was stated as a hypothesis, with a cross-prefix test, before the test was run (Appendix A). The test was run on 12 October 2026, on both instruments,"),
    ("Six things follow (Figure 5), and the first retracts a claim this paper made in version 4.0.",
     "Six things follow (Figure 5); the first is that the age hypothesis fails."),
    ("The hypothesis in version 4.0, that each vendor's index fills in at its own rate and the ratio settles as a section ages, is withdrawn, and the narrowing",
     "The age hypothesis, that each vendor's index fills in at its own rate and the ratio settles as a section ages, is therefore withdrawn, and the narrowing"),
    ("which is inconsistent with the mechanism version 4.0 proposed;",
     "which is inconsistent with the index-coverage mechanism behind the age hypothesis;"),
    ("Section 5.3's withdrawal of the 9.2x AI-answer comparison, made in version 4.1 by inference from the page count, is confirmed by observation.",
     "This confirms by observation what Section 5.3 infers from the page count: the two instruments' AI-answer counts cannot be compared at the prefix level."),
    ("**A withdrawn comparison.** Earlier versions compared Brand Radar's 17,206 stored answers citing the section with Semrush's 158,100 mentions read on 10 October, a factor of 9.2. That ratio is a scope mismatch, not a divergence:",
     "**AI-answer counts are not comparable at the prefix level.** Brand Radar's 17,206 stored answers citing the section and Semrush's 158,100 mentions read on 10 October differ by a factor of 9.2, but that ratio is a scope mismatch, not a divergence:"),
    ("That comparison, and a claim that the two instruments disagree about the ordering of AI answer platforms, which rested on a breakdown whose figures did not sum to its total, are withdrawn.",
     "No comparison is drawn from those counts, nor about the ordering of AI answer platforms, whose per-platform breakdown did not sum to its total (Appendix A)."),
    ("Version 4.0 attributed this to section age and proposed index coverage as the mechanism. Section 5.5 tested that across twelve prefixes and found no detectable relationship between age and the ratio.",
     "Section age, with index coverage as the mechanism, was the hypothesis; Section 5.5 tested it across twelve prefixes and found no detectable relationship between age and the ratio."),
    ("**This establishes nothing about necessity**, and earlier versions of this work claimed that it did.",
     "**This establishes nothing about necessity.**"),
    ("**What does not.** Any claim about the full series. An earlier version concluded that link acquisition plays no part in explaining the outcome; most of the series postdates the network.",
     "**What does not.** Any claim about the full series, including that link acquisition plays no part in the outcome: most of the series postdates the network."),
    ("An earlier version named the carrier comparison in Section 9.2 as a bound; that comparison is computed on a set selected on the provider's presence and bounds nothing.",
     "The carrier comparison in Section 9.2 is not a bound: it is computed on a set selected on the provider's presence."),
    ("The cross-prefix replication registered in version 4.0 was performed on 12 October 2026 (Section 5.5);",
     "The cross-prefix replication, registered before it was run, was performed on 12 October 2026 (Section 5.5);"),
    ("An earlier pilot, computed by the author's own analytics platform, was withdrawn in version 5.1 (Appendix A).",
     "An earlier pilot, computed by the author's own analytics platform, has been withdrawn (Appendix A)."),
    ("which computed a pilot for Section 7 that was withdrawn in version 5.1,",
     "which computed a pilot for Section 7 that has been withdrawn (Appendix A),"),
    ("\n\nEarlier versions of this paper stated 290 code pages and an 88-code control group of uncovered codes; both figures were wrong, and fetching every page corrected them (Appendix A).", ""),
    ("**The within-class control, withdrawn.** Versions 3.1 to 4.1 registered a within-class control: the geographic codes for which no page was published, queried on the same instruments as the published ones. Section 3 records that no such set exists.",
     "**No within-class control exists.** A control of geographic codes with no page, queried on the same instruments as the published ones, would test whether publishing a page did anything; Section 3 records that no such set exists (Appendix A records the control that was registered and withdrawn)."),
    ("The design is withdrawn, and the paper no longer claims a permission-free test of whether publishing a page did anything.",
     "The paper therefore claims no test of whether publishing a page did anything."),
    # Appendix A: the withdrawals the body no longer narrates
    ("withdrew a 9.2x AI-answer comparison as a scope mismatch;",
     "withdrew a 9.2x AI-answer comparison as a scope mismatch, and a claim about the ordering of AI answer platforms that rested on a breakdown whose figures did not sum to its total; withdrew a claim that a comparison with two carriers of similar authority bounded the effect of domain authority, and a claim that the deployment showed content on the topic to be necessary; withdrew the conclusion that link acquisition played no part in the outcome once the primary checkpoint moved to day 37;"),
])
P.write_text(s)
print(f"{len(s.split()):,} words")


==> anc/edit_v52c.py <==
"""Version 5.2 cycle, novelty and positioning (first independent measurement, novelty 6.5: "novelty claims are scoped
'to the author's knowledge' with no search described; the framework is not positioned against existing gap-scoring
methods"). A search of OpenAlex and Crossref on 14 October 2026 (01_LITERATURE/novelty_search_2026-10-14/) found six
relevant works the paper did not cite; each was checked against Crossref or arXiv. The novelty sentence now states
the search; Section 2 cites the closest prior comparisons of SEO tools; Appendix B carries the positioning that
Section 2 promised it would.
"""
from pathlib import Path

P = Path(__file__).with_name("manuscript_v50.md")
s = P.read_text()


def rep(pairs):
    global s
    for a, b in pairs:
        n = s.count(a)
        if n != 1:
            raise SystemExit(f"REFUSE: {n} matches for {a[:110]!r}")
        if b in s:  # already applied: an insertion keeps its anchor, so a second run would insert twice
            raise SystemExit(f"REFUSE: already applied: {b[:110]!r}")
        s = s.replace(a, b)


rep([
    ("What has not been reported, to the author's knowledge, is a direct comparison of two vendors' records of a single object from a known start date; this paper reports one.",
     "A search of OpenAlex and Crossref on 14 October 2026, whose queries and screened results are released with the paper's data, found vendor tools compared with first-party analytics and with each other on established domains (Section 2), but no comparison of two vendors' records of a single object followed from a known start date; this paper reports one."),
    ("which motivated a ranking built to be stable and hard to manipulate [Le Pochat et al. 2019]. Those studies compare an estimate with a ground truth across many sites, or compare lists across the whole web. This paper does neither:",
     "which motivated a ranking built to be stable and hard to manipulate [Le Pochat et al. 2019]. Tools have also been compared with one another directly: the domain-authority scores of Moz, Semrush and Ahrefs [Reyes-Lillo, Morales-Vargas & Rovira 2023], and the organic keyword counts, keyword search volumes and URL-level traffic that Ahrefs, Semrush, Serpstat and Ubersuggest report for two academic publishers' domains, which overlapped so little that the choice of tool determined the findings [Font-Julián et al. 2026]. Analytical results and simulation show that the processing behind third-party traffic estimates can shrink, inflate or reverse an estimated treatment effect, and caution against their use for causal inference [Khosravi & Yoganarasimhan 2026]. Those studies compare an estimate with a ground truth across many sites, compare lists across the whole web, or compare tools on established domains at one time. This paper does none of these:"),
    ("Section 7 differs in its frame, eleven sectors fixed by an external rule,",
     "Vendor-tracked brand visibility has also been measured: in more than 100,000 prompt responses for over 100 brands, about 78% of the sources engines cited were corporate websites, with YouTube leading the others ahead of Reddit, editorial media and Wikipedia [Kumar 2026], and a scoping review of 23 studies, mostly preprints, maps how such presence and citation are measured [Romero Ramos et al. 2026]. Section 7 differs in its frame, eleven sectors fixed by an external rule,"),
    ("Measurement 2 compares the two on one taxonomy: which topics each signal names, rather than how well either predicts an outcome.",
     "Studies of search increasingly sample their queries, and the queries' volumes, from keyword research tools [Schultheiß et al. 2023]. Measurement 2 compares the two signals on one taxonomy: which topics each names, rather than how well either predicts an outcome."),
    ("Since the function is not evaluated here, that discussion sits with the specification in the appendix.",
     "Since the function is not evaluated here, Appendix B positions it against the closest of these methods."),
    ("This function is not evaluated anywhere in this paper. It was not computed when the build decision was taken, nothing in Sections 5 to 10 tests it, and no published study has tested whether it predicts anything. It appears here because the reference implementation is released and a reader may want the specification it implements.",
     "This function is not evaluated anywhere in this paper. It was not computed when the build decision was taken, nothing in Sections 5 to 10 tests it, and no published study has tested whether it predicts anything. It appears here because the reference implementation is released and a reader may want the specification it implements.\n\n"
     "**Position against the closest methods.** Demand-weighted completeness estimates how complete a knowledge base is with respect to how it is used, predicting from usage data which relations each class of entity requires [Hopkinson et al. 2018]; the score shares the demand weighting, but it scores an organization's own coverage, its competitors' coverage and the web's answerability rather than a knowledge base's facts, and it takes demand from surfaces outside the organization rather than from the system's own usage. Recommender systems for encyclopedias rank missing articles by importance, validated in a controlled experiment with 12,000 French Wikipedia editors in which recommending an article raised its chance of being created by a factor of 3.2 [Wulczyn et al. 2016], and recommend sections for existing articles from similar ones, with a precision of about 80% in human evaluation [Piccardi et al. 2018]; the score ranks an organization's entities against a market rather than an encyclopedia's articles against its sister editions, and, unlike those systems, it has not been evaluated. Completeness estimators for open-world knowledge bases [Galárraga et al. 2017; Luggen et al. 2019; Razniewski et al. 2024] measure what a knowledge base lacks, which corresponds to the score's coverage term when an organization's content is represented as a knowledge base."),
])

NEW = {  # inserted after the reference that precedes each alphabetically; the build sorts the list again
    "Galárraga, L.": None,
    "Kendall, M. G.": ["Khosravi, M., & Yoganarasimhan, H. (2026). *Do third-party web traffic estimates preserve causal variation?* arXiv:2609.30481.",
                       "Kumar, P. (2026). *Generative engine optimization at scale: Measuring brand visibility across AI search engines.* arXiv:2606.20065."],
    "Ren, Y.": ["Reyes-Lillo, D., Morales-Vargas, A., & Rovira, C. (2023). Reliability of domain authority scores calculated by Moz, Semrush, and Ahrefs. *El Profesional de la Información*, e320403. https://doi.org/10.3145/epi.2023.jul.03"],
    "Ripoll, M.": ["Romero Ramos, N., Lobach, Y., Abreu Abreu, D., Castillo Hernández, I., García-Cordero, J. C., & García-Cordero, D. (2026). Measuring brand presence in generative engine optimization (GEO): A scoping review of metrics and validity. *Latitude, 2*(24), 23–39. https://doi.org/10.55946/latitude.v2i24.295"],
    "Scheitle, Q.": ["Schultheiß, S., Lewandowski, D., von Mach, S., & Yagci, N. (2023). Query sampler: Generating query sets for analyzing search engines using keyword research tools. *PeerJ Computer Science, 9*, e1421. https://doi.org/10.7717/peerj-cs.1421"],
}
BEFORE_GALARRAGA = "Font-Julián, C. I., Lopezosa, C., Orduña-Malea, E., & Aguillo, I. F. (2026). Assessing discrepancies across SEO tools in the collection of scholarly web metrics. *Journal of Information Science, 52*(4), 1075–1088. https://doi.org/10.1177/01655515261445903"
lines = s.split("\n")
for anchor, entries in NEW.items():
    idx = [i for i, x in enumerate(lines) if x.startswith(anchor)]
    if len(idx) != 1:
        raise SystemExit(f"REFUSE: {len(idx)} reference lines start with {anchor!r}")
    i = idx[0]
    if entries is None:
        lines[i:i] = [BEFORE_GALARRAGA, ""]
    else:
        add = []
        for e in entries:
            add += ["", e]
        lines[i + 1:i + 1] = add
s = "\n".join(lines)
P.write_text(s)
print(f"{len(s.split()):,} words")


==> anc/edit_v52d.py <==
"""Version 5.2: the version line, Appendix A's record of what 5.2 changed, and the AI-use statement's account of the
independent measurement that prompted it."""
from pathlib import Path

P = Path(__file__).with_name("manuscript_v50.md")
s = P.read_text()


def rep(pairs):
    global s
    for a, b in pairs:
        n = s.count(a)
        if n != 1:
            raise SystemExit(f"REFUSE: {n} matches for {a[:110]!r}")
        if b in s:  # already applied: an insertion keeps its anchor, so a second run would insert twice
            raise SystemExit(f"REFUSE: already applied: {b[:110]!r}")
        s = s.replace(a, b)


rep([
    ("Manuscript version 5.1, 13 October 2026. Preprint, not yet peer reviewed.",
     "Manuscript version 5.2, 14 October 2026. Preprint, not yet peer reviewed."),
    ("Versions 5.0 and 5.1 together added 19 references.",
     "Versions 5.0 and 5.1 together added 19 references. Version 5.2 followed the first measurement of the manuscript by a separate scoring agent that saw only the paper and its released files: it moved the history of withdrawn claims out of the results into this appendix; added the closest prior comparisons of SEO tools, found by a documented search (Section 2), and the score's position against the closest methods (Appendix B), with six references; released every single dashboard read the paper quotes as a data file; made the script that prints the ordering significance and the reversed pairs print them, since those lines had been in its saved output without being produced by it (the values are unchanged); and replaced a stale copy of Figure 5 whose panel showed −0.09 for the −0.11 the text reports."),
    ("and ran the ten review rounds, recorded in the project's review log, as simulated panels of AI reviewers, which are not peer review.",
     "and ran the ten review rounds, recorded in the project's review log, as simulated panels of AI reviewers, which are not peer review; a separate scoring agent, given only the paper and its released files and none of the review history, measured the manuscript against a fixed rubric, and version 5.2 responds to that measurement."),
])
P.write_text(s)
print(f"{len(s.split()):,} words")


==> anc/edit_v52e.py <==
"""Version 5.2, the author's decisions of 14 October 2026 and two corrections found while checking them against the data.

1. Vendor terms (integrity gate of the first independent measurement): the paper now discloses Ahrefs' clause 4.4(j),
   as the released design file (A3) already did, and the design file records the author's decision as A4.
2. Table 1: the October 2025 search volumes came from DataForSEO ranked-keyword exports, not an Ahrefs export (author's
   answer, checked: the three files on disk are DataForSEO exports dated 12 to 19 October 2025, and their area-code
   rows sum to 62.1 million monthly searches, the "62.2M" an earlier version reported; no Ahrefs export of that date
   exists in the project or on the machine).
3. Measurement 2's locations: the export holds 379 locations, of which 378 have a text review, so "47,485 reviews of
   378 locations" was off by one; the selection rule was not recorded (author's answer) and the export's composition
   is now stated (04_ANALYSIS/review_demand/supplement_r10_output.txt, section 9).
"""
from pathlib import Path

P = Path(__file__).with_name("manuscript_v50.md")
s = P.read_text()


def rep(pairs):
    global s
    for a, b in pairs:
        n = s.count(a)
        if n != 1:
            raise SystemExit(f"REFUSE: {n} matches for {a[:110]!r}")
        if b in s:  # already applied: an insertion keeps its anchor, so a second run would insert twice
            raise SystemExit(f"REFUSE: already applied: {b[:110]!r}")
        s = s.replace(a, b)


rep([
    ("No API was used, and raw vendor exports are not redistributed.",
     "No API was used, and raw vendor exports are not redistributed. Ahrefs' terms of service prohibit using its services \"through an automated means\" except through its API (clause 4.4(j), read 13 October 2026); the Ahrefs reads and exports were made through its web interface by the browser assistant, no confirmation from the vendor has been obtained, and the prompt-level collection of Section 13 was stopped when the clause was found."),
    ("Collection was stopped after two small sectors, Energy and Utilities (14 of 88 exports, 44,463 answers), a decision taken before any row was examined;",
     "Collection was stopped after two small sectors, Energy and Utilities (14 of 88 exports, 44,463 answers), when the vendor's terms on automated use were found (Section 14), before any row was examined;"),
    ("| Ahrefs organic-keywords export, three carrier domains, US database | exported Oct 2025 |",
     "| DataForSEO ranked-keyword exports, three carrier domains, US database | exported 12 to 19 Oct 2025 |"),
    ("It holds 47,485 Google reviews of 378 retail locations of major US telecom carriers, obtained through DataForSEO under its license and exported on 8 September 2026, of which 37,193 carry text;",
     "It holds 47,485 Google reviews of 379 retail locations of major US telecom carriers, obtained through DataForSEO under its license and exported on 8 September 2026, of which 37,193 carry text, at 378 of the locations. The rule by which the locations were chosen was not recorded. The export holds between 1 and 201 reviews per location (median 145) and dates reviews only relatively (for example \"a year ago\"), so the period they cover is not known; where owner responses name a carrier, at 26 locations, they name five different carriers. It also holds"),
])
# the sentence continued "; and a 42,994-node telecom taxonomy ..." after the replaced clause
s = s.replace("It also holds and a 42,994-node telecom taxonomy", "It also holds a 42,994-node telecom taxonomy", 1)
if "It also holds a 42,994-node telecom taxonomy" not in s:
    raise SystemExit("REFUSE: the taxonomy clause did not join as expected")
P.write_text(s)
print(f"{len(s.split()):,} words")


==> anc/edit_v52f.py <==
"""Version 5.2, the stakes of Measurement 1 shown rather than asserted (independent measurement, relevance 6.0: "the
stakes are asserted ... no evidence of how many studies or decisions rest on single-vendor magnitudes"). Counts from
04_ANALYSIS/stakes/vendor_reliance_output.txt (OpenAlex, read 14 October 2026)."""
from pathlib import Path

P = Path(__file__).with_name("manuscript_v50.md")
s = P.read_text()
if 'works name Ahrefs, Semrush or Similarweb in their title or abstract' in s:  # this script inserts the stakes sentence; later edits changed its wording, so check for the passage itself
    raise SystemExit("REFUSE: already applied (the stakes sentence is present)")


def rep(pairs):
    global s
    for a, b in pairs:
        n = s.count(a)
        if n != 1:
            raise SystemExit(f"REFUSE: {n} matches for {a[:110]!r}")
        if b in s:  # already applied: an insertion keeps its anchor, so a second run would insert twice
            raise SystemExit(f"REFUSE: already applied: {b[:110]!r}")
        s = s.replace(a, b)


rep([
    ("a practice the validity studies in Section 2 caution against [Kamerer 2013; Prantl & Prantl 2018; Jansen, Jung & Salminen 2022].",
     "a practice the validity studies in Section 2 caution against [Kamerer 2013; Prantl & Prantl 2018; Jansen, Jung & Salminen 2022]. The practice is growing: in OpenAlex, 459 works name Ahrefs, Semrush or Similarweb in their title or abstract, 28 of them published in 2020, 88 in 2025 and 111 in 2026 to mid-October, and 86% name only one of the three, which suggests, without proving, reliance on a single vendor's figures (`vendor_reliance.py`, released with the paper's data)."),
    ("| M1 visits ratio | Semrush over Ahrefs estimated monthly visits: unmatched; worldwide; US to US (estimated) |",
     "| Stakes | works in OpenAlex naming Ahrefs, Semrush or Similarweb in title or abstract; share naming only one | 459; 86% (read 14 October 2026) | `vendor_reliance` |\n| M1 visits ratio | Semrush over Ahrefs estimated monthly visits: unmatched; worldwide; US to US (estimated) |"),
])
P.write_text(s)
print(f"{len(s.split()):,} words")


==> anc/edit_v52g.py <==
"""Version 5.2, Section 3's page count checked against the numbering plan registry (14 October 2026): the section's
index and state hubs link exactly 381 code pages (03_DATA/section_code_pages_2026-10-14.csv); every one of the 372 US
geographic codes in service outside the territories has a page, as do two codes assigned but not yet in service (565,
761) and the seven toll-free codes. Code 451, assigned to North Carolina on 15 September 2026, after launch, and not
yet in service, has none, so "the only geographic codes with no page are the six territory codes" was off by one."""
from pathlib import Path

P = Path(__file__).with_name("manuscript_v50.md")
s = P.read_text()


def rep(pairs):
    global s
    for a, b in pairs:
        n = s.count(a)
        if n != 1:
            raise SystemExit(f"REFUSE: {n} matches for {a[:110]!r}")
        if b in s:  # already applied: an insertion keeps its anchor, so a second run would insert twice
            raise SystemExit(f"REFUSE: already applied: {b[:110]!r}")
        s = s.replace(a, b)


rep([
    ("the section holds 381 code pages**: 374 for geographic codes assigned to US states and the District of Columbia, and 7 for toll-free codes.",
     "the section holds 381 code pages**: 374 for geographic codes assigned to US states and the District of Columbia (all 372 in service and two assigned but not yet in service), and 7 for toll-free codes; a re-fetch on 14 October 2026 found the same 381 and matched them to the numbering plan administrator's registry of that date."),
    ("The only geographic codes in the plan with no page are the six assigned to US territories.",
     "The only geographic codes in the plan with no page are the six assigned to US territories and 451, assigned to North Carolina on 15 September 2026, after launch, and not yet in service."),
    ("The section holds a page for every geographic code assigned to a US state or the District of Columbia;",
     "The section holds a page for every geographic code in service in a US state or the District of Columbia;"),
])
P.write_text(s)
print(f"{len(s.split()):,} words")


==> anc/edit_v52h.py <==
"""Version 5.2, the abstract reordered to lead with the three measurements, which are the paper's evidence, and to
present the framework as built on them (independent measurement, writing and relevance: "the title and the first half
of the abstract present a framework the paper does not evaluate"). The title is the author's and is unchanged; no
number changes."""
from pathlib import Path

P = Path(__file__).with_name("manuscript_v50.md")
s = P.read_text()
old_open = ("People say what they want to know in many places that are not a search box, and keyword-volume tools see only the part that reaches a search engine in countable form. User First Intelligence (UFI) is a framework built on that premise: collect what people ask beyond the website; link it to the entities of an industry held under an ontology; keep structure, coverage, answerability and demand sources in separate roles; express user needs as competency questions; and score where the organization does not answer. An open implementation is released.\n\n"
            "Three measurements, made using two analytics platforms, a review dataset and a vendor index of AI answers, motivate it. On 381 area-code pages")
new_open = ("People say what they want to know in many places that are not a search box, and the commercial tools that search and AI-answer optimization rely on see only part of that demand, through models whose figures are often reported as if they were counts. This paper reports three measurements of what such instruments show and builds a framework on them.\n\n"
            "On 381 area-code pages")
old_close = ("The implication is that traffic estimates and cited sources have to be measured per instrument and per answer surface, not inferred. The scoring function is specified, not evaluated. No causal claim is made.")
new_close = ("Traffic estimates and cited sources therefore have to be measured per instrument and per answer surface, not inferred.\n\n"
             "User First Intelligence (UFI) is the framework built on that premise: collect what people ask beyond the website; link it to the entities of an industry held under an ontology; keep structure, coverage, answerability and demand sources in separate roles; express user needs as competency questions; and score where the organization does not answer. An open implementation is released; its scoring function is specified, not evaluated. No causal claim is made.")
for a, b in ((old_open, new_open), (old_close, new_close)):
    if s.count(a) != 1:
        raise SystemExit(f"REFUSE: {s.count(a)} matches for {a[:80]!r}")
    s = s.replace(a, b)
P.write_text(s)
i = s.index("## Abstract")
ab = s[i:s.index("\n## ", i + 5)]
print(f"abstract words: {len(ab.split()) - 2}")


==> anc/edit_v52i.py <==
"""Version 5.2, intervals on the headline statistics (independent measurement, statistics: the 8 anchor asks for
intervals on the main claims). New values printed by instrument_extra.py section 7, supplement_r10.py section 10 and
cross_sector_sensitivity2.py (last block), all percentile bootstraps with a fixed seed, and Wilson intervals."""
from pathlib import Path

P = Path(__file__).with_name("manuscript_v50.md")
s = P.read_text()


def rep(pairs):
    global s
    for a, b in pairs:
        n = s.count(a)
        if n != 1:
            raise SystemExit(f"REFUSE: {n} matches for {a[:110]!r}")
        if b in s:  # already applied: an insertion keeps its anchor, so a second run would insert twice
            raise SystemExit(f"REFUSE: already applied: {b[:110]!r}")
        s = s.replace(a, b)


rep([
    ("is +0.94 (p < 0.001; Kendall's tau +0.82, 60 of 66 pairs concordant).",
     "is +0.94 (bootstrap 95% interval over prefixes +0.70 to +1.00; p < 0.001; Kendall's tau +0.82, interval +0.57 to +1.00; 60 of 66 pairs concordant)."),
    ("the unmatched ratio has a geometric mean of 1.13 and a geometric standard deviation of 3.1,",
     "the unmatched ratio has a geometric mean of 1.13 (bootstrap 95% interval 0.62 to 2.12) and a geometric standard deviation of 3.1 (1.9 to 4.1),"),
    ("is +0.19 (Kendall's tau +0.13); counting the 26,809 linkable labels that no review mentions as zero, it is +0.27; both p < 0.001.",
     "is +0.19 (bootstrap 95% interval +0.12 to +0.25; Kendall's tau +0.13); counting the 26,809 linkable labels that no review mentions as zero, it is +0.27 (+0.26 to +0.29); both p < 0.001."),
    ("is then +0.75 (p < 0.001, 17 branches; Figure 6b), and +0.47 (p = 0.06) if each label's mentions go to the branch holding most of its nodes;",
     "is then +0.75 (bootstrap 95% interval over branches +0.44 to +0.90; p < 0.001, 17 branches; Figure 6b), and +0.47 (+0.01 to +0.78; p = 0.06) if each label's mentions go to the branch holding most of its nodes;"),
    ("924 (14.0%) match a pattern for waiting (wait, waited, waiting, long line, hours in line), against 1.9% of five-star reviews;",
     "924 (14.0%, Wilson 95% interval 13.1% to 14.8%) match a pattern for waiting (wait, waited, waiting, long line, hours in line), against 1.9% (1.8% to 2.1%) of five-star reviews;"),
    ("answer surface explains 77% of the variance of that share and sector 14%;",
     "answer surface explains 77% of the variance of that share (bootstrap 95% interval over sectors 70% to 91%) and sector 14% (5% to 20%);"),
])
P.write_text(s)
print(f"{len(s.split()):,} words")


==> anc/edit_v52j.py <==
"""Version 5.2, Section 13: the two studies registered on 14 and 15 October 2026 (the retrospective test of the score,
Study R1, and the second-domain protocol for Measurement 1), both fixed and stamped with OpenTimestamps before any
outcome or reading under them; and Section 13.1 tightened and tied to the measurements (independent measurement,
writing: "off-thread material is included (Section 13.1 ...)"). The directions, the Pew figures and the Costco
material the author asked for are kept; the Costco detail about cleaning up product data is dropped as not needed for
the direction."""
from pathlib import Path

P = Path(__file__).with_name("manuscript_v50.md")
s = P.read_text()
if 'A retrospective test of the score on this deployment, fixed before its outcomes were read.' in s:  # this script inserts the Study R1 paragraph; later edits changed its wording, so check for the passage itself
    raise SystemExit("REFUSE: already applied (the Study R1 paragraph is present)")


def rep(pairs):
    global s
    for a, b in pairs:
        n = s.count(a)
        if n != 1:
            raise SystemExit(f"REFUSE: {n} matches for {a[:110]!r}")
        if b in s:  # already applied: an insertion keeps its anchor, so a second run would insert twice
            raise SystemExit(f"REFUSE: already applied: {b[:110]!r}")
        s = s.replace(a, b)


rep([
    ("**An annotation study**, two graders independent of the author,",
     "**A retrospective test of the score on this deployment, fixed before its outcomes were read.** Every one of the 372 geographic codes in service received a page, so the score cannot be tested here as a guide to which pages to build, but it can be tested as a ranking: whether, from data dated nine months before launch, it orders the codes' later outcomes better than search volume alone, on each instrument. The plan, the score of every code under the locked parameters and the analysis script were committed on 14 October 2026 and stamped with OpenTimestamps before any per-page outcome was read (`02_DESIGN/framework_retro_test_381.md` and its manifest). The test waits on the vendors' per-page exports, which have not been made; its result will be reported whichever way it falls.\n\n"
     "**An annotation study**, two graders independent of the author,"),
    ("Anyone with both subscriptions and any multi-section site can do it in a day; the data file released with this paper gives the read method.",
     "Anyone with both subscriptions and any multi-section site can do it in a day; the data file released with this paper gives the read method. A protocol that chooses the second domain and its prefixes by rules fixed in advance, and re-reads the original twelve on a later date, was stamped with OpenTimestamps on 15 October 2026 before any reading under it."),
])

old_131 = s[s.index("### 13.1 Further directions"):s.index("## 14 Reproducibility")]
new_131 = """### 13.1 Further directions

Three directions follow from the measurements' finding that demand and answers sit on several surfaces and move between them; none tests a claim made here.

**Surfaces that move.** The thirteen surface types the implementation declares are a snapshot. People ask on video, forum, newsletter, professional and short-video platforms (for example YouTube, Reddit, Substack, LinkedIn, X, Snapchat and TikTok), and which of them people use changes: among US adults, use of TikTok rose from 21% in 2021 to 37% in 2025 and use of Reddit from 18% to 26% over the same four years, while use of YouTube and Facebook held steady [Gottfried & Park 2025]. A demand layer therefore has to be re-measured rather than fixed, keeping the relations between people, questions, entities and answers in the graph so that a shift between surfaces shows up as a change in the graph rather than as missing data. Tracking one industry's questions by surface over time, with the same linker and ontology, would show how quickly a demand layer goes stale.

**Agents as askers.** AI agents that research, compare, plan, book and buy for a person are both a demand surface, through the questions they ask, and an answer surface, through the sources they consult. Whether they ask what the people they serve would ask, and rely on the sources Measurement 3 counts, is measurable and not addressed here.

**Business disclosures.** Some companies, Costco among them, now report how AI search affects them, on the record and with a date: on its fourth-quarter fiscal 2026 earnings call, Costco's chief financial officer said that traffic to its site from AI search had grown by triple digits for the second consecutive quarter, from a low base [Motley Fool 2026], in a quarter with net sales of $93.9 billion, up 11.2% [Costco Wholesale Corporation 2026]. The author's reading of the call, as evidence that AI answers have become a sales channel a large retailer measures, is set out in a separate note [Pagadala 2026]. Costco is one of the 109 companies of Section 7. Logging what those companies say about AI search each quarter, beside how often AI answers cite their domains on a prompt set fixed in advance (Section 7's shares are partly fixed by its selection rule), would test whether disclosures move with citations and whether a content program could anticipate a shift rather than read it afterwards.

"""
s = s.replace(old_131, new_131, 1)
P.write_text(s)
print(f"13.1: {len(old_131.split())} -> {len(new_131.split())} words; total {len(s.split()):,}")


==> anc/edit_v52k.py <==
"""Version 5.2, Measurement 2's text matching measured (independent measurement, statistics: "every Measurement 2
statistic rests on exact-match links whose precision was never measured"). Two blind annotators, separate AI agents on
different models given only random samples and a fixed protocol, judged 200 of the 46,517 links and 100 of the 924
waiting matches (04_ANALYSIS/review_demand/r2_link_check_output.txt; the analysis script was committed before either
annotator's judgments were read). The multi-word sensitivity, run after the check and labelled post hoc, is section 11
of supplement_r10_output.txt."""
from pathlib import Path

P = Path(__file__).with_name("manuscript_v50.md")
s = P.read_text()


def rep(pairs):
    global s
    for a, b in pairs:
        n = s.count(a)
        if n != 1:
            raise SystemExit(f"REFUSE: {n} matches for {a[:110]!r}")
        if b in s:  # already applied: an insertion keeps its anchor, so a second run would insert twice
            raise SystemExit(f"REFUSE: already applied: {b[:110]!r}")
        s = s.replace(a, b)


rep([
    ("the two label-level correlations are +0.16 and +0.26.",
     "the two label-level correlations are +0.16 and +0.26.\n\n"
     "**How good the links are.** Two blind annotators, separate AI agents on different models given only a random sample and a fixed protocol and none of the hypotheses, judged 200 links drawn uniformly from the 46,517: 65% to 67% are correct (Wilson 95% intervals about 58% to 73%), and the two agree on 95.5% of the items (Cohen's kappa 0.90). The errors lie almost entirely in single-word labels, which are right about half the time (for example \"Thanks\", \"People\", \"Customers\" and place names that are also first names), while multi-word labels are 95% to 96% right. Restricted, after this check, to multi-word labels, the branch-level correlation is +0.91 (bootstrap 95% interval +0.74 to +0.98) with split attribution and +0.65 with modal attribution, the label-level correlation over mentioned labels is +0.24 (+0.16 to +0.33), and carriers still draw 56% of review mentions against 15% of search volume. The conclusions hold, and the branch-level agreement is stronger when the links are cleaner. The annotators are models, not people; a check of the same sample by a person is outstanding."),
    ("against 1.9% (1.8% to 2.1%) of five-star reviews; the matches have not been checked by hand.",
     "against 1.9% (1.8% to 2.1%) of five-star reviews. The same annotators judged 100 of the 924 matches: 83% to 85% are complaints about waiting (Cohen's kappa 0.93), and about nine in ten of those concern waiting in the store, so roughly 12% of one- and two-star reviews complain about a wait, most of them in a store."),
    ("It uses one first-party surface on one platform in one industry, exact-match linking whose precision has not been hand-checked, relative review dates,",
     "It uses one first-party surface on one platform in one industry, exact-match links of which about two in three are correct, relative review dates,"),
    ("One first-party surface on one platform in one industry; exact-match linking whose precision has not been hand-checked;",
     "One first-party surface on one platform in one industry; exact-match links of measured but modest precision (about two in three correct, half for single-word labels; judged by blind AI annotators, not by people);"),
    ("The links and the waiting matches have not been checked by hand, and a review is a different construct from an information need.",
     "No person has checked the links or the waiting matches, and a review is a different construct from an information need."),
    ("and barely on topics (+0.19).",
     "and barely on topics (+0.19), on links two blind annotators judged about two-thirds correct."),
    ("| M2 complaint rate | one- and two-star reviews matching a waiting pattern, against five-star | 14.0% against 1.9% | `analyze_reviews` |",
     "| M2 complaint rate | one- and two-star reviews matching a waiting pattern, against five-star | 14.0% against 1.9% | `analyze_reviews` |\n"
     "| M2 link precision | sampled links judged correct by two blind annotators; their agreement | 65% to 67%; kappa 0.90 (single-word labels about 50%, multi-word 95% to 96%) | `r2_link_check` |\n"
     "| M2 waiting-match precision | sampled waiting matches judged complaints about waiting; share in store | 83% to 85%, kappa 0.93; about 90% in store | `r2_link_check` |"),
    ("measured the manuscript against a fixed rubric, and version 5.2 responds to that measurement.",
     "measured the manuscript against a fixed rubric, and version 5.2 responds to that measurement; two further agents, on different models and blind to the analysis, annotated the samples of Section 6's link check."),
    ("see only part of that demand, through models whose figures are often reported as if they were counts.",
     "see only part of it, through models whose figures are often reported as counts."),
    ("two failed; descriptively, video and community sites", "two failed; video and community sites"),
])
P.write_text(s)
i = s.index("## Abstract")
print(f"{len(s.split()):,} words; abstract {len(s[i:s.index(chr(10) + '## ', i + 5)].split()) - 2} words")


==> anc/edit_v52l.py <==
"""Version 5.2, fixes from the independent reproduction of the source bundle (08_REVIEW/reproduction_v5.2_2026-10-15/;
136 of 173 quoted numbers matched, none mismatched, 37 need withheld data) and from the independent literature search
(01_LITERATURE/novelty_search_scout_2026-10-15/; verdict PARTLY for both novelty claims, with close works named).

- Stakes: the OpenAlex work list held three duplicates; 456 works, not 459 (86% unchanged).
- Section 5.5's attribution: what analyze.py prints, and what instrument_extra.py now prints (Table 4's ratio columns,
  the per-prefix figures, the intervals); power is now computed (37.8%).
- Appendix C: Tables C1 and C2 are also printed from the released aggregates (section7_from_aggregates.py).
- Section 7.1: the pilot's figures come from a script section that is not released.
- Section 14: the reproducibility statement reports the independent reproduction.
- Section 2 and the introduction: the independent search, and the close works it found, each checked against
  Crossref, DataCite, arXiv or the publisher's page (Tinuiti's report could not be opened and is not cited).
"""
from pathlib import Path

P = Path(__file__).with_name("manuscript_v50.md")
s = P.read_text()


def rep(pairs):
    global s
    for a, b in pairs:
        n = s.count(a)
        if n != 1:
            raise SystemExit(f"REFUSE: {n} matches for {a[:110]!r}")
        if b in s:  # already applied: an insertion keeps its anchor, so a second run would insert twice
            raise SystemExit(f"REFUSE: already applied: {b[:110]!r}")
        s = s.replace(a, b)


rep([
    ("in OpenAlex, 459 works name Ahrefs, Semrush or Similarweb in their title or abstract, 28 of them published in 2020, 88 in 2025 and 111 in 2026 to mid-October, and 86% name only one of the three,",
     "in OpenAlex, 456 works name Ahrefs, Semrush or Similarweb in their title or abstract, 27 of them published in 2020, 87 in 2025 and 110 in 2026 to mid-October, and 86% name only one of the three,"),
    ("| 459; 86% (read 14 October 2026) | `vendor_reliance` |", "| 456; 86% (read 14 October 2026) | `vendor_reliance` |"),
    ("and **every statistic quoted in this section is printed by the script `analyze.py` released beside them**, except the p-value of the ordering correlation, the spread and the size-banded agreement, which are printed by `instrument_extra.py`, prepared for release.",
     "and **every statistic quoted in this section is printed by a script**: `analyze.py`, released beside them, or `instrument_extra.py`, prepared for release, which prints the ordering correlation's significance and intervals, the spread, the size-banded agreement, the ratio columns of Table 4 and the remaining per-prefix figures."),
    ("Twelve prefixes give roughly 38% power to detect a correlation of 0.5,",
     "Twelve prefixes give about 38% power to detect a correlation of 0.5 (37.8% by the Fisher approximation),"),
    ("The script `cross_sector_sensitivity2.py` prints Tables C1 and C2.",
     "The script `cross_sector_sensitivity2.py` prints Tables C1 and C2 from the raw exports, and `section7_from_aggregates.py` prints them, with every other Section 7 number the aggregates allow, from the released aggregates alone."),
    ("and reddit.com was in the top three on every surface except Copilot (240th). The predictions below were written after seeing it,",
     "and reddit.com was in the top three on every surface except Copilot (240th); these figures are printed by the project's copy of `cross_sector_sensitivity.py`, whose pilot section is not released because the pilot's brand set and exports are withheld. The predictions below were written after seeing it,"),
    ("Every statistic in Sections 5.5 and 6, and every share, rank, prediction tally and sensitivity in Section 7, is printed by a script; the script for Section 5.5, `analyze.py`, is public; `instrument_extra.py`, which prints the further Measurement 1 statistics, and the scripts for Sections 6 and 7 are prepared for release (open item 2).",
     "Every statistic in Sections 5.5 and 6, and every share, rank, prediction tally and sensitivity in Section 7, is printed by a script; the script for Section 5.5, `analyze.py`, is public; `instrument_extra.py`, which prints the further Measurement 1 statistics, and the scripts for Sections 6 and 7 are prepared for release (open item 2), with `section7_from_aggregates.py` printing Section 7's numbers from the released aggregates for readers without the withheld exports. A separate agent reproduced the source bundle in a clean folder on 15 October 2026: of 173 numbers the paper quotes, 136 matched what the released scripts and data give, none differed, and 37 could not be checked because they need withheld data (`08_REVIEW/reproduction_v5.2_2026-10-15/`)."),
    ("A search of OpenAlex and Crossref on 14 October 2026, whose queries and screened results are released with the paper's data, found vendor tools compared with first-party analytics and with each other on established domains (Section 2), but no comparison of two vendors' records of a single object followed from a known start date; this paper reports one.",
     "A search of OpenAlex and Crossref on 14 October 2026, and an independent search of five databases with citation chasing by a separate agent on 15 October, both released with the paper's data, found vendor tools compared with first-party analytics and with each other on established domains (Section 2), but no comparison of two vendors' records of a single object followed from a known start date; to the extent of those searches, this paper reports the first."),
    ("which overlapped so little that the choice of tool determined the findings [Font-Julián et al. 2026].",
     "which overlapped so little that the choice of tool determined the findings [Font-Julián et al. 2026], with traffic compared at global and country level for the same two publishers [Font-Julián et al. 2025]; SEO tools have also been used to compare the visibility of university library sites with that of their universities [Vállez & Ventura 2020]."),
    ("Vendor-tracked brand visibility has also been measured:",
     "Comparisons across industries exist, in frames their authors chose: a fixed panel of 480 questions across eight industries sent to Google's AI Overviews, ChatGPT, Perplexity and Gemini [Hendricks 2026]; controlled experiments across verticals that found AI search engines favoring earned, third-party sources over brand-owned and social content, unlike Google [Chen et al. 2025]; query intent and Google rank as predictors of citation across four chat assistants and eight verticals [Lee 2026]; and a vendor index of 6,095,520 citations from seven engines in 17 undefined industries [OtterlyAI 2026]. Vendor-tracked brand visibility has also been measured:"),
])

NEW = {  # inserted after the reference that precedes each alphabetically (accents ignored, as the build sorts)
    "Chapekis, A.": "Chen, M., Wang, X., Chen, K., & Koudas, N. (2025). *Generative engine optimization: How to dominate AI search.* arXiv:2509.08919.",
    "Font-Julián, C. I., Lopezosa": "Font-Julián, C. I., Orduña-Malea, E., Lopezosa, C., & Aguillo, I. F. (2025). *SEO metrics for enhanced academic research visibility: A comparative study of global and country-level traffic* [Preprint]. SocArXiv. https://doi.org/10.31235/osf.io/j4ryx_v1",
    "Haveliwala, T. H.": "Hendricks, B. L. (2026). *The Answer Index: What AI answer engines cite across eight industries* [Data set and report]. Zenodo. https://doi.org/10.5281/zenodo.22242102",
    "Le Pochat, V.": "Lee, A. (2026). *Query intent and Google rank as joint predictors of AI citation: A multi-platform observational study.* Zenodo. https://doi.org/10.5281/zenodo.18653093",
    "Morris, M. R.": "OtterlyAI. (2026, updated September 8). *AI search index.* https://otterly.ai/blog/ai-search-index/ (vendor report: seven engines, 6,095,520 citations, US, July and August 2026; accessed 15 October 2026.)",
    "Taylor, R. S.": "Vállez, M., & Ventura, A. (2020). Analysis of the SEO visibility of university libraries and how they impact the web visibility of their universities. *The Journal of Academic Librarianship, 46*(4), 102171. https://doi.org/10.1016/j.acalib.2020.102171",
}
lines = s.split("\n")
for anchor, entry in NEW.items():
    idx = [i for i, x in enumerate(lines) if x.startswith(anchor)]
    if len(idx) != 1:
        raise SystemExit(f"REFUSE: {len(idx)} reference lines start with {anchor!r}")
    lines[idx[0] + 1:idx[0] + 1] = ["", entry]
s = "\n".join(lines)
P.write_text(s)
print(f"{len(s.split()):,} words")


==> anc/edit_v52m.py <==
"""Version 5.2, 15 October 2026: the date of the version, the Bitcoin anchoring of the two OpenTimestamps stamps (both
proofs were upgraded on 15 October 2026 and attest Bitcoin block 971,506, mined 04:05 UTC that day; merkle root
7bdc6025...59a3 checked against a public block explorer), and Appendix A's record of the independent reproduction."""
from pathlib import Path

P = Path(__file__).with_name("manuscript_v50.md")
s = P.read_text()


def rep(pairs):
    global s
    for a, b in pairs:
        n = s.count(a)
        if n != 1:
            raise SystemExit(f"REFUSE: {n} matches for {a[:110]!r}")
        if b in s:  # already applied: an insertion keeps its anchor, so a second run would insert twice
            raise SystemExit(f"REFUSE: already applied: {b[:110]!r}")
        s = s.replace(a, b)


rep([
    ("Manuscript version 5.2, 14 October 2026. Preprint, not yet peer reviewed.",
     "Manuscript version 5.2, 15 October 2026. Preprint, not yet peer reviewed."),
    ("were committed on 14 October 2026 and stamped with OpenTimestamps before any per-page outcome was read (`02_DESIGN/framework_retro_test_381.md` and its manifest).",
     "were committed on 14 October 2026 and stamped with OpenTimestamps before any per-page outcome was read (`02_DESIGN/framework_retro_test_381.md` and its manifest); the stamp is anchored in Bitcoin block 971,506, mined at 04:05 UTC on 15 October 2026."),
    ("was stamped with OpenTimestamps on 15 October 2026 before any reading under it.",
     "was stamped with OpenTimestamps before any reading under it, in the same Bitcoin block."),
    ("and replaced a stale copy of Figure 5 whose panel showed −0.09 for the −0.11 the text reports.",
     "and replaced a stale copy of Figure 5 whose panel showed −0.09 for the −0.11 the text reports. A separate agent then reproduced the source bundle in a clean folder: no number differed from what the released scripts and data give, but the count of works naming the vendor tools included three duplicates (456, not 459), several Section 5.5 statistics were printed by no script, and the Section 7 and figure scripts did not run from the bundle; all are corrected, and Section 7's numbers are now also printed from the released aggregates."),
    ("**What has not been done, after ten rounds of AI-simulated review.** No independent party has checked any number in this paper. The one check that would change that",
     "**What has not been done, after ten rounds of AI-simulated review.** No person other than the author has checked any number in this paper; the checks above were made by AI agents working from the released files, which cannot catch a misread dashboard. The one check that would change that"),
])
P.write_text(s)
print(f"{len(s.split()):,} words")


==> anc/edit_v52n.py <==
"""Version 5.2, 15 October 2026: responses to the three blind paper-measure runs on the packaged v5.2 (median 6.8;
06_MANUSCRIPT/measurements/), the AI-simulated editorial gate at Information Processing & Management
(08_REVIEW/R11_editorial_IPM.md) and the second independent reproduction (08_REVIEW/reproduction_v5.2_run2_2026-10-15/).

- Abstract: the age test's low power, the ordering agreement within a factor of three, and that the annotators are AI.
- Section 1.2: the three research questions stated.
- Section 2: three works the reviews found missing, each verified (Rasool, Thakur & Nabi 2026 on Crossref; Zhao &
  Berman 2025 v4 on arXiv, full text; Kakimov et al. 2026 on PMLR), and a closest-work paragraph per measurement.
- Section 3: the 52 hubs traced to the released code list.
- Section 5.5: "does not predict" narrowed to what +0.17 and +0.52 support, with p-values (instrument_extra.py section 9).
- Sections 5.6 and 15: "right in direction" replaced by agreement with the other instrument (no ground truth).
- Table 2: the days-live column sums to 78 (days 0 to 77), not 77.
- Section 6: label-level p-values dropped (labels are not independent), multiplicity stated, anonymized counts noted.
- Section 7.2 and 14: amendment A4 and Semrush's terms disclosed; the permission placeholders restated as a status.
- Section 13: Study R1's claim made exact about which per-page information had been seen; dated amendment cited.
- Section 14: what is released for Section 6; the second reproduction.
- Appendix A condensed to the corrections themselves (the narrative is in the changelog).
- References: three preprints replaced by their peer-reviewed versions (AIES 2026, ICLR 2025, Proc. ASIS&T 61),
  each checked on the publisher's page or Crossref; three references added.
"""
from pathlib import Path

P = Path(__file__).with_name("manuscript_v50.md")
s = P.read_text()
if "Three questions organize the measurements." in s:
    raise SystemExit("REFUSE: already applied")


def rep(pairs):
    global s
    for a, b in pairs:
        n = s.count(a)
        if n != 1:
            raise SystemExit(f"REFUSE: {n} matches for {a[:110]!r}")
        if b in s:
            raise SystemExit(f"REFUSE: already applied: {b[:110]!r}")
        s = s.replace(a, b)


rep([
    # abstract
    ("with no detectable relationship to section age (Spearman −0.11), while the platforms agreed on which section is larger in 60 of 66 pairs.",
     "with no detectable relationship to section age (Spearman −0.11, a test of low power with twelve sections), while the platforms agreed on which section is larger in 60 of 66 pairs, though in only 9 of the 15 pairs within a factor of three."),
    ("on links two blind annotators judged about two-thirds correct.",
     "on links that two blind AI annotators judged about two-thirds correct."),
    # Section 1.2
    ("Measurement 3 on the answer surfaces, which cite different sources.\n\n1. **Measurement 1, two instruments on one prefix** (Section 5), an instrument-validity result",
     "Measurement 3 on the answer surfaces, which cite different sources.\n\n"
     "Three questions organize the measurements. RQ1: how far apart are two commercial platforms' estimates of the same pages, and is the gap a constant a researcher could correct for? RQ2: do the topics people raise in their own words, in reviews, rank as keyword volume ranks them? RQ3: do AI answer surfaces cite the same kinds of sources, in industries chosen by an external rule? Each is answered once below, with what the answer does not show.\n\n"
     "1. **Measurement 1, two instruments on one prefix** (Section 5; RQ1), an instrument-validity result"),
    ("2. **Measurement 2, reviews against keyword volume** (Section 6), bearing", "2. **Measurement 2, reviews against keyword volume** (Section 6; RQ2), bearing"),
    ("3. **Measurement 3, what AI answers cite** (Section 7), bearing", "3. **Measurement 3, what AI answers cite** (Section 7; RQ3), bearing"),
    # stakes
    ("and 86% name only one of the three, which suggests, without proving, reliance on a single vendor's figures",
     "and 86% name only one of the three; the list is a keyword match, not screened for whether a work uses a tool's figures as data, so this suggests, without proving, reliance on a single vendor's figures"),
    # Section 2
    ("differences systematic enough to estimate one service's figures from the other's for related sites [Jansen, Jung & Salminen 2022].",
     "differences systematic enough to estimate one service's figures from the other's for related sites [Jansen, Jung & Salminen 2022]. The pattern recurs between two estimators: on 50 open-access repositories, SimilarWeb and Semrush differed significantly in level, by about 4% on average for visits and for visitors, while ranking the repositories almost identically (Spearman 0.997 on total visits) [Rasool, Thakur & Nabi 2026]; and a study of news publishers found the same traffic effect of blocking generative-AI crawlers, a decline of about 7% within six weeks, on SimilarWeb and on Semrush [Zhao & Berman 2025]."),
    ("; and ChatGPT, Copilot, Gemini and Perplexity on 712 queries, about 16% of whose cited sources were AI-generated [Allaham & Diakopoulos 2026].",
     "; ChatGPT, Copilot, Gemini and Perplexity on 712 queries, about 16% of whose cited sources were AI-generated [Allaham & Diakopoulos 2026]; and Google's AI Overviews on \"your money or your life\" queries drawn from MS MARCO Web Search, which cited AI-generated documents more often than human-authored ones at the same retrieval rank [Kakimov et al. 2026]."),
    ("Since the function is not evaluated here, Appendix B positions it against the closest of these methods.\n\n## 3 Setting",
     "Since the function is not evaluated here, Appendix B positions it against the closest of these methods.\n\n"
     "**Closest prior work, by measurement.** For Measurement 1: comparisons of estimators with first-party analytics or with one another, across many established sites at one time [Jansen, Jung & Salminen 2022; Rasool, Thakur & Nabi 2026; Font-Julián et al. 2026]; this paper holds one site fixed, follows one section from its first day on two instruments, and compares twelve sections of the site on one date. For Measurement 2: aspect mining of reviews [Hu & Liu 2004] and keyword tools as a source of queries and volumes [Schultheiß et al. 2023]; this paper places the two signals on one taxonomy and compares the topics each ranks. For Measurement 3: comparisons of cited sources across engines in industries or query sets their authors chose [Hendricks 2026; Lee 2026; Huang et al. 2026]; this paper fixes the industries by an external rule, the eleven GICS sectors, and compares eight vendor-collected surfaces.\n\n## 3 Setting"),
    # Section 3
    ("the section holds 381 code pages**: 374 for geographic codes assigned to US states and the District of Columbia (all 372 in service and two assigned but not yet in service), and 7 for toll-free codes;",
     "the section holds 381 code pages**: 374 for geographic codes assigned to US states and the District of Columbia (all 372 in service and two assigned but not yet in service), and 7 for toll-free codes (the released list of the pages gives each code's registry location, which takes 52 values: the 50 states, the District, and the plan-wide toll-free codes);"),
    # Section 5.5
    ("Across sections, then, the keyword universe does not predict the visits ratio, which is inconsistent with the index-coverage mechanism behind the age hypothesis;",
     "Across sections, then, the keyword-universe ratio has no detectable relationship with the visits ratio (two-sided p = 0.60 over all twelve and 0.10 without the area-code section; `instrument_extra.py`), so the index-coverage mechanism behind the age hypothesis finds no support here;"),
    # Sections 5.6 and 15
    ("so a single-vendor ranking of sections is right in direction when sections differ several-fold on both instruments and less reliable when they are within a factor of three (9 of 15 pairs);",
     "so a single-vendor ranking of sections agrees in direction with the other instrument's when sections differ several-fold on both instruments and less often when they are within a factor of three (9 of 15 pairs); with no ground truth, agreement between the two is all that can be shown;"),
    ("while a single-vendor ranking of sections is right in direction when sections differ several-fold on both instruments;",
     "while a single-vendor ranking of sections agrees in direction with the other instrument's when sections differ several-fold on both;"),
    # Table 2
    ("| October 2026 (run-rate) | 11 (77 cumulative) |", "| October 2026 (run-rate) | 11 (78 in all, days 0 to 77) |"),
    # Section 6
    ("is +0.19 (bootstrap 95% interval +0.12 to +0.25; Kendall's tau +0.13); counting the 26,809 linkable labels that no review mentions as zero, it is +0.27 (+0.26 to +0.29); both p < 0.001. It is +0.28 (p < 0.001) among the 213 labels with at least twenty mentions, and +0.16 (p = 0.10) among the 106 labels mentioned at least twenty times in one- and two-star reviews (Figure 6a).",
     "is +0.19 (bootstrap 95% interval over labels +0.12 to +0.25; Kendall's tau +0.13); counting the 26,809 linkable labels that no review mentions as zero, it is +0.27 (+0.26 to +0.29). It is +0.28 among the 213 labels with at least twenty mentions, and +0.16 among the 106 labels mentioned at least twenty times in one- and two-star reviews (Figure 6a). Labels share reviews and nest in one taxonomy, so they are not independent draws: these intervals, and the p-values below 0.001 the scripts print, are too narrow, and the label-level figures are descriptive. A bootstrap over reviews does not repair this here, because label counts are small integers and resampling or reweighting reviews shifts their ties, and the rank correlation with them (`supplement_r10.py`, section 12)."),
    ("computed instead on each node's own volume (its volume less its children's), the two label-level correlations are +0.16 and +0.26.",
     "computed instead on each node's own volume (its volume less its children's), the two label-level correlations are +0.16 and +0.26. Several variants are reported (attribution rule, nested or own volumes, mentioned or all labels, and, after the link check, multi-word labels only); none is adjusted for multiple comparisons, and the multi-word variants are post hoc. The per-label counts behind every correlation in this section are released in anonymized form, without label names and with volumes as ranks, with a script that recomputes them (Section 14)."),
    # Section 7.2
    ("A third amendment, A3, made after the review of this section, records corrections: how the exports were made, the stopped prompt-level sample, and the company-property list used in one sensitivity check.",
     "A third amendment, A3, made after the review of this section, records corrections: how the exports were made, the stopped prompt-level sample, and the company-property list used in one sensitivity check. A fourth, A4, records the author's decision not to wait for the vendor's written confirmation before using the data (Section 14)."),
    # Section 13
    ("were committed on 14 October 2026 and stamped with OpenTimestamps before any per-page outcome was read (`02_DESIGN/framework_retro_test_381.md` and its manifest); the stamp is anchored in Bitcoin block 971,506, mined at 04:05 UTC on 15 October 2026.",
     "were committed on 14 October 2026 and stamped with OpenTimestamps before any of its registered outcomes (each code page's ranking keywords, visits and query coverage) was read for any code (`02_DESIGN/framework_retro_test_381.md` and its manifest); the stamp is anchored in Bitcoin block 971,506, mined at 04:05 UTC on 15 October 2026. Earlier reads for this paper had shown some per-page information, the pages most cited in AI answers (Figure 8) and the share of visits held by the highest-traffic URLs (Section 8); a dated amendment kept apart from the stamped plan records this (`02_DESIGN/framework_retro_test_381_amendment_2026-10-15.md`)."),
    # Section 14: vendor terms
    ("and the prompt-level collection of Section 13 was stopped when the clause was found.",
     "and the prompt-level collection of Section 13 was stopped when the clause was found. The Section 7 design had made using and publishing the collected data conditional on the vendor's written confirmation (amendment A3); amendment A4 records the author's decision of 13 October 2026 not to treat that confirmation as a precondition. Semrush's terms prohibit using or launching \"any automated system\" that sends more requests than a person could reasonably produce, and to \"harvest or scrape any content of the Services\" (section 3.3, items (k) and (p), read 15 October 2026); the Semrush figures were read from its dashboards by the same browser assistant, and Semrush has not been asked whether that falls within those terms."),
    # Section 14: permission
    ("Approval date: *[to be completed]*. Approving role and unit: *[to be completed]*. Scope: *[to be completed]*. Until these three fields are filled from a written approval, this paper does not state that approval was given.",
     "No written approval has been received. When it is, this paragraph will give its date, the approving role and unit, and its scope; until then, this paper does not state that approval was given."),
    ("(1) the three permission fields above, from a written approval whose scope covers every table and section that uses the organization's figures;",
     "(1) the organization's written approval, with its date, approving role and unit, and a scope covering every table and section that uses the organization's figures;"),
    # Section 14: data released
    ("The raw vendor exports are not redistributed, because the vendor's terms restrict use of its data; a Brand Radar subscriber can re-export them with the recorded settings, which reproduces the procedure and not the figures, because the index refreshes.",
     "The raw vendor exports are not redistributed, because the vendor's terms restrict use of its data; a Brand Radar subscriber can re-export them with the recorded settings, which reproduces the procedure and not the figures, because the index refreshes. For Section 6, the per-label counts behind its correlations, anonymized (no label names; volumes as ranks, which is all a rank correlation uses), the link-check judgments and the annotators' protocol are prepared for release alongside, and `m2_from_counts.py` recomputes from them every Section 6 correlation, branch share and interval that does not need the review text; the licensed review export itself is not released."),
    # Section 14: reproduction
    ("A separate agent reproduced the source bundle in a clean folder on 15 October 2026: of 173 numbers the paper quotes, 136 matched what the released scripts and data give, none differed, and 37 could not be checked because they need withheld data (`08_REVIEW/reproduction_v5.2_2026-10-15/`).",
     "A separate agent reproduced the source bundle twice in a clean folder on 15 October 2026. In the second, fuller run, of 1,056 numbers the paper quotes, 899 matched what the released scripts and data give or what the agent recomputed from them, one differed (Table 2's day count, now corrected) and 156 could not be checked because they need withheld data; the paper builds from the bundle (`08_REVIEW/reproduction_v5.2_2026-10-15/` and `reproduction_v5.2_run2_2026-10-15/`)."),
])

# Appendix A, condensed: the corrections themselves; the narrative of each round is in the changelog
i, j = s.index("## Appendix A: Corrections across versions"), s.index("## Appendix B")
s = s[:i] + """## Appendix A: Corrections across versions

The full version history, including ten rounds of AI-simulated review (not peer review), is in the changelog released with the paper's source files. These are the corrections that change how a figure or claim must be read.

- **Integrity.** Early versions (v1 to v2.2) said that two independent annotators had graded audit samples (none had) and that the ontology had been released (it had not), and asserted organizational permission with the date blank; the same unsupported assertion reappeared in the public versions 4.6 to 4.8 and is withdrawn (open item 4). Version 4.9 had called the Section 7 design pre-registered, called its shares citations and lower bounds, said artifacts were released before they were and did not disclose the use of AI tools; version 5.1 corrected a conflict-of-interest statement that described a business relationship with the agency that does not exist, and removed a first Section 7 pilot, a dataset the author's own analytics platform computed on 7 October 2026 from vendor data accessed through the agency's account before its permission was given.
- **Measurement 1.** The page count is 381, not 290, which removed the 88-code within-class control. The primary checkpoint is day 37, not day 45, because the automated link network had arrived by day 45. A 9.2x AI-answer comparison was withdrawn as a scope mismatch, and a claim about the ordering of AI answer platforms was withdrawn because its breakdown did not sum to its total. Table 2's October row is a monthly run-rate, and its days-live column sums to 78 (days 0 to 77). Disagreement between instruments is a bound on the larger error, by a factor of 5.2 at 27.1x, not 13 times. The hypothesis that the vendor ratio narrows as a section ages was stated with a cross-prefix test before the test was run, and was retracted after it; Section 5.5 was regenerated from its released script after being written from recollection, and a stale copy of Figure 5 that printed −0.09 for −0.11 was replaced.
- **The deployment.** Withdrawn: that link acquisition played no part in the outcome (once the checkpoint moved to day 37), that the results were broad rather than concentrated in a few pages, that a comparison with two carriers of similar authority bounded the effect of domain authority, and that the deployment showed content on the topic to be necessary.
- **Measurement 2.** Branch agreement is +0.47 to +0.75 depending on how labels are attributed, replacing an earlier +0.78 computed on review-mentioned labels only, with branch shares on each branch's own volume; the taxonomy holds 11 labels containing "wait", not one.
- **Measurement 3.** The sector claim now accounts for single-company dominance and company properties, and the per-surface pilot that preceded the predictions is reported.
- **Version 5.2**, after an independent scoring agent, two independent reproductions of the source bundle and an independent literature search, all by separate AI agents: the count of works naming the vendor tools is 456, not 459 (three works were counted twice); statistics that no script printed are now printed; the Section 7 and figure scripts run from the bundle, and Section 7's numbers are also printed from the released aggregates; every quoted single dashboard read is in a released data file; and the closest prior work found by the searches is cited (Section 2).


""" + s[j:]

# references: peer-reviewed versions, and three additions
rep([
    ("Allaham, M., & Diakopoulos, N. (2026). *Synthetic sources?: Auditing generative search engine citations for evidence of AI-generated sources.* arXiv:2605.23684.",
     "Allaham, M., & Diakopoulos, N. (2026). Synthetic sources?: Auditing generative search engine citations for evidence of AI-generated sources. *Proceedings of the AAAI/ACM Conference on AI, Ethics, and Society, 9*(1), 142–154. https://doi.org/10.1609/aies.v9i1.43129"),
    ("Eloundou, T., Beutel, A., Robinson, D. G., Gu-Lemberg, K., Brakman, A.-L., Mishkin, P., Shah, M., Heidecke, J., Weng, L., & Kalai, A. T. (2024). *First-person fairness in chatbots.* arXiv:2410.19803.",
     "Eloundou, T., Beutel, A., Robinson, D., Gu, K., Brakman, A.-L., Mishkin, P., Shah, M., Heidecke, J., Weng, L., & Kalai, A. T. (2025). First-person fairness in chatbots. In *The Thirteenth International Conference on Learning Representations (ICLR 2025)*. https://proceedings.iclr.cc/paper_files/paper/2025/hash/92af0c8c2664429de2bb44c2692d84ae-Abstract-Conference.html"),
    ("Li, A., & Sinnamon, L. (2024). *Generative AI search engines as arbiters of public knowledge: An audit of bias and authority.* arXiv:2405.14034.",
     "Li, A., & Sinnamon, L. (2024). Generative AI search engines as arbiters of public knowledge: An audit of bias and authority. *Proceedings of the Association for Information Science and Technology, 61*(1), 205–217. https://doi.org/10.1002/pra2.1021"),
])
n = s.count("[Eloundou et al. 2024]")
if n != 2:
    raise SystemExit(f"REFUSE: {n} citations of Eloundou et al. 2024")
s = s.replace("[Eloundou et al. 2024]", "[Eloundou et al. 2025]")

NEW = {  # inserted before the reference that follows each alphabetically
    "Kamerer, D.": "Kakimov, R., Tan, X., Gillham, J., & Bejtic, N. (2026). Auditing citation behavior in AI-generated search summaries: A framework and a case study of Google AI Overviews. In *Proceedings of the 39th Canadian Conference on Artificial Intelligence* (Proceedings of Machine Learning Research, Vol. 318, pp. 224–235). https://proceedings.mlr.press/v318/kakimov26a.html",
    "Razniewski, S., Arnaout": "Rasool, A., Thakur, K., & Nabi, S. (2026). Digital performance of global repositories: A comparative webometric analysis. *Performance Measurement and Metrics*, 1–19. https://doi.org/10.1108/pmm-07-2026-0065",
    "Zobel, J.": "Zhao, H., & Berman, R. (2025). *Strategic response of news publishers to generative AI* (Version 4, revised 15 April 2026) [Preprint]. arXiv:2512.24968.",
}
lines = s.split("\n")
for anchor, entry in NEW.items():
    idx = [i for i, x in enumerate(lines) if x.startswith(anchor)]
    if len(idx) != 1:
        raise SystemExit(f"REFUSE: {len(idx)} reference lines start with {anchor!r}")
    lines[idx[0]:idx[0]] = [entry, ""]
s = "\n".join(lines)
P.write_text(s)
k = s.index("## Abstract")
print(f"{len(s.split()):,} words; abstract {len(s[k:s.index(chr(10) + '## ', k + 5)].split()) - 2} words")


==> anc/edit_v52o.py <==
"""Version 5.2, 15 October 2026: writing (the three blind paper-measure runs: "collapse the restatements of
Measurement 1 (Sections 1.2, 5.6, 12 and 15)"). Section 12 states Measurement 1's threats without restating its
numbers, and adds the unarchived dashboard reads; the conclusion's Measurement 1 paragraph is shortened; the
author-independence statement is made exact about the checks AI agents made."""
from pathlib import Path

P = Path(__file__).with_name("manuscript_v50.md")
s = P.read_text()
if "dashboard reads that were not archived" in s:
    raise SystemExit("REFUSE: already applied")


def rep(pairs):
    global s
    for a, b in pairs:
        n = s.count(a)
        if n != 1:
            raise SystemExit(f"REFUSE: {n} matches for {a[:110]!r}")
        if b in s:
            raise SystemExit(f"REFUSE: already applied: {b[:110]!r}")
        s = s.replace(a, b)


i = s.index("**Measurement 1 (Section 5).** Instrumentation is its subject rather than a caveat on it.")
j = s.index("\n\n**Measurement 2 (Section 6).**", i)
s = s[:i] + ("**Measurement 1 (Section 5).** Instrumentation is its subject rather than a caveat on it, and no outcome is a "
             "measured visit. One instrument posted a data-reliability notice covering days 65 to 75. \"AI Overview citation\" "
             "has two operational definitions here, which differ by a factor that falls from 2.94 to 1.34; both are reported, "
             "and a comparison of AI-answer counts is withdrawn as a scope mismatch (Section 5.3). The estimated-visit figures "
             "are vendor click models that do not distinguish automated from human requests, and a section attracting an "
             "automated link network may also attract automated requests; no instrument available here separates them. "
             "Ordering agreement is weaker for sections within a factor of three of each other, and the share of the "
             "divergence the keyword universe explains depends on the territory pairing. External validity: twelve "
             "purposively chosen prefixes on one domain, one of them followed for 77 days; one vendor pair; one read date for "
             "the cross-section; no ground truth; and dashboard reads that were not archived, so they can be checked only by "
             "reading the dashboards again. Internal analytics would resolve much of this and are not available.") + s[j:]

rep([
    ("Measurement 1 is the paper's main result. Two commercial analytics platforms' histories of the same section begin on the day it appeared. Over four months they disagreed about its estimated traffic by factors between 7.5 and 27.1 with the territories mismatched, and between 8.6 and 29.9 with both read worldwide; read once, they disagreed about its ranking keywords by a factor of two (three worldwide) and about its referring domains by a factor of eleven. Read on the same day across twelve sections of the same domain, their ratio on estimated visits ran from one fifth to seven times, with no detectable relationship to how old each section was or to how many keywords each vendor had found, while they agreed on which of two sections was larger in 60 of 66 pairs. On this domain the correction factor between the vendors has no fixed sign or size, so a single-vendor study of magnitudes carries a range it cannot bound from its own data, while a single-vendor ranking of sections agrees in direction with the other instrument's when sections differ several-fold on both; on one instrument alone, two pairs six to seven times apart were reversed on the other. The two also disagreed about growth, by a factor of 2.7 in one month.",
     "Measurement 1 is the paper's main result. Two commercial analytics platforms, reading the same section from the day it appeared, disagreed about its estimated traffic by factors of 7.5 to 27.1 over four months (8.6 to 29.9 with both read worldwide), about its growth by a factor of 2.7 in one month, and about its referring domains by a factor of eleven. Across twelve sections of the same domain, read on one day, their ratio on estimated visits ran from one fifth to seven times, with no detectable relationship to section age or to the keyword universe each vendor had found, while they agreed on which of two sections was larger in 60 of 66 pairs, less often when the sections were close in size. On this domain the correction factor between the vendors has no fixed sign or size: a single-vendor study of magnitudes carries a range it cannot bound from its own data, while a single-vendor ranking of sections that differ several-fold agrees in direction with the other instrument."),
    ("No part of the evaluation has been performed by anyone else.",
     "No person other than the author has performed any part of the evaluation; the reproduction and annotation checks of Sections 6 and 14 were made by AI agents the author ran."),
])
P.write_text(s)
print(f"{len(s.split()):,} words")


==> anc/edit_v52p.py <==
"""Version 5.2, 15 October 2026: from the final blind paper-measure runs on the packaged v5.2 (sha 499b89df). Two
paraphrases made exact against their sources (Kumar 2026: YouTube leads among non-corporate sources; Zhao & Berman
2025 v4: "a 7% post-blocking decline in weekly visits measured by SimilarWeb or Semrush within the 6 weeks after
blocking"), and the second-domain protocol's stamped files located (they are now released in protocols/)."""
from pathlib import Path

P = Path(__file__).with_name("manuscript_v50.md")
s = P.read_text()


def rep(pairs):
    global s
    for a, b in pairs:
        n = s.count(a)
        if n != 1:
            raise SystemExit(f"REFUSE: {n} matches for {a[:110]!r}")
        if b in s:
            raise SystemExit(f"REFUSE: already applied: {b[:110]!r}")
        s = s.replace(a, b)


rep([
    ("with YouTube leading the others ahead of Reddit, editorial media and Wikipedia [Kumar 2026]",
     "with YouTube leading the non-corporate sources, ahead of Reddit, editorial media and Wikipedia [Kumar 2026]"),
    ("and a study of news publishers found the same traffic effect of blocking generative-AI crawlers, a decline of about 7% within six weeks, on SimilarWeb and on Semrush [Zhao & Berman 2025].",
     "and a study of news publishers reported a decline of about 7% in weekly visits within six weeks of blocking generative-AI crawlers, measured by SimilarWeb or by Semrush [Zhao & Berman 2025]."),
    ("was stamped with OpenTimestamps before any reading under it, in the same Bitcoin block.",
     "was stamped with OpenTimestamps before any reading under it, in the same Bitcoin block; the protocol and every file its stamped manifest lists are released with the paper's data."),
])
P.write_text(s)
print(f"{len(s.split()):,} words")


==> anc/edit_v52q.py <==
"""Version 5.2, 15 October 2026: from the final blind paper-measure runs on the packaged v5.2 (sha 499b89df; median
7.2). Each source below was checked at the source on 15 October 2026.

- Abstract: the estimates cover the whole section (381 code pages and 53 hubs), not the code pages alone.
- Section 4.1: one vendor figure (Semrush's worldwide keyword count) was read by the author, not the assistant.
- Section 5.1: the vendor ratios are ratios of two point estimates and carry no stated uncertainty.
- Section 13: the amendment's long path ran across the column gap; it is described instead.
- Section 2 and 7.6: three vendor reports with author-chosen frames (Tinuiti 2026, built on Profound; Punturo et al.
  2026 for Profound; Yext 2025), and the contrast between their Perplexity social shares and Section 7's.
- Appendix B: the score positioned against the practitioner method, competitor keyword-gap analysis, from the
  vendors' own documentation (Ahrefs Help Center; Semrush Knowledge Base).
"""
from pathlib import Path

P = Path(__file__).with_name("manuscript_v50.md")
s = P.read_text()


def rep(pairs):
    global s
    for a, b in pairs:
        n = s.count(a)
        if n != 1:
            raise SystemExit(f"REFUSE: {n} matches for {a[:110]!r}")
        if b in s:
            raise SystemExit(f"REFUSE: already applied: {b[:110]!r}")
        s = s.replace(a, b)


rep([
    ("On 381 area-code pages of a large US telecommunications provider, observed from zero, two commercial analytics platforms",
     "On the area-code section of a large US telecommunications provider's website (381 code pages and 53 hubs), observed from zero, two commercial analytics platforms"),
    ("**How the figures were read.** Every vendor figure was read from the vendors' web interfaces by an AI browser assistant",
     "**How the figures were read.** Every vendor figure but one (Semrush's worldwide keyword count in Section 5.2, read by the author) was read from the vendors' web interfaces by an AI browser assistant"),
    ("Estimated visits are a click model over an estimated volume at an estimated position. No figure in this paper is a measured visit.",
     "Estimated visits are a click model over an estimated volume at an estimated position. No figure in this paper is a measured visit. Neither vendor states an uncertainty for its estimates, so the ratios between them are ratios of two point estimates and carry none; what the paper can show is how they range across months and sections."),
    ("a dated amendment kept apart from the stamped plan records this (`02_DESIGN/framework_retro_test_381_amendment_2026-10-15.md`).",
     "a dated amendment, stamped separately and released with the plan's manifest, records this."),
    ("and a vendor index of 6,095,520 citations from seven engines in 17 undefined industries [OtterlyAI 2026].",
     "and a vendor index of 6,095,520 citations from seven engines in 17 undefined industries [OtterlyAI 2026]. Other vendor reports, built on their own tools, publish source shares by platform for categories they define: social sources made up 31% of Perplexity's citations against about 7% of ChatGPT's in nine consumer categories in January 2026 [Tinuiti 2026], 19.4% against 5.3% across 15 industries [Punturo et al. 2026], and brand-managed sources 86% of the citations of three engines in four industries [Yext 2025]."),
    ("medians over cells weight every sector equally, although cells range from 860 to 18,381,848 incidences (Appendix C gives each cell's size).",
     "medians over cells weight every sector equally, although cells range from 860 to 18,381,848 incidences (Appendix C gives each cell's size). Vendor reports on other universes and tools put Perplexity's share of social sources far higher (19.4% to 31%; Section 2) than the 4.6% median video-and-community share found here, so how a surface ranks on source mix depends on the instrument and the universe of answers, which is Measurement 1's lesson applied to answer surfaces."),
    ("which corresponds to the score's coverage term when an organization's content is represented as a knowledge base.",
     "which corresponds to the score's coverage term when an organization's content is represented as a knowledge base. The practitioner method closest to the score is competitor gap analysis in commercial SEO tools, which lists the keywords that competitors rank for and a site does not [Ahrefs 2026; Semrush n.d.]; the deployment's own gap was found from competitor keyword exports (Section 1). The score differs in three respects: it scores the entities of an industry's ontology rather than keyword strings, so one entity's many phrasings count once; it takes demand from surfaces beyond keyword tools; and it keeps the organization's coverage, competitors' coverage and answerability as separate terms, competitor coverage being only one of them. Study R1's second hypothesis tests the competitor-gap signal (`cov_K`) directly."),
])

NEW = {  # inserted before the reference that follows each alphabetically
    "Allaham, M.": "Ahrefs. (2026, September 3). *How to use Content Gap to find keyword ideas from competitor websites* [Help center article]. https://help.ahrefs.com/en/articles/9025740-how-to-use-content-gap-to-find-keyword-ideas-from-competitor-websites",
    "Rasool, A.": "Punturo, B., Torres Llorca, D., & Fishkin, G. (2026, January 8). *Who shapes AI answers? Introducing enhanced citation categories* [Vendor report]. Profound. https://tryprofound.com/blog/enhanced-citation-categories",
    "Shao, Y.": "Semrush. (n.d.). *How to use Keyword Gap?* [Knowledge base article]. Retrieved October 15, 2026, from https://www.semrush.com/kb/28-keyword-gap",
    "Vállez, M.": "Tinuiti. (2026). *Q1 2026 AI citation trends report* [Vendor report; data from the Profound tool]. https://tinuiti.com/research-insights/research/ai-citation-trends-report-q1-2026/",
    "Zhao, H.": "Yext. (2025, October 9). *Yext research: 86% of AI citations come from brand-managed sources, clarifying how marketers can compete in the AI search era* [Press release]. https://yext.com/about/news-media/ai-citations-release",
}
lines = s.split("\n")
for anchor, entry in NEW.items():
    idx = [i for i, x in enumerate(lines) if x.startswith(anchor)]
    if len(idx) != 1:
        raise SystemExit(f"REFUSE: {len(idx)} reference lines start with {anchor!r}")
    lines[idx[0]:idx[0]] = [entry, ""]
s = "\n".join(lines)
P.write_text(s)
k = s.index("## Abstract")
print(f"{len(s.split()):,} words; abstract {len(s[k:s.index(chr(10) + '## ', k + 5)].split()) - 2} words")


==> anc/edit_v52r.py <==
"""Version 5.2, 15 October 2026: two rounding errors found by the third independent reproduction
(08_REVIEW/reproduction_v5.2_run3_2026-10-15/). The topic-level correlation is 0.1849 (m2_from_counts.py and
supplement_r10.py print +0.185), so +0.18, not +0.19, which rounded the printed value a second time; the upper end of
the all-labels interval is 0.2850 printed from 0.284982, so +0.28, not +0.29."""
from pathlib import Path

P = Path(__file__).with_name("manuscript_v50.md")
s = P.read_text()


def rep(pairs):
    global s
    for a, b in pairs:
        n = s.count(a)
        if n != 1:
            raise SystemExit(f"REFUSE: {n} matches for {a[:110]!r}")
        if b in s:
            raise SystemExit(f"REFUSE: already applied: {b[:110]!r}")
        s = s.replace(a, b)


rep([
    ("and barely on topics (+0.19), on links that two blind AI annotators", "and barely on topics (+0.18), on links that two blind AI annotators"),
    ("the rank correlation between review mentions and monthly volume is +0.19 (bootstrap 95% interval over labels",
     "the rank correlation between review mentions and monthly volume is +0.18 (bootstrap 95% interval over labels"),
    ("it is +0.27 (+0.26 to +0.29).", "it is +0.27 (+0.26 to +0.28)."),
    ("and barely agreed on topics (+0.19, or +0.27 counting labels no review mentions)",
     "and barely agreed on topics (+0.18, or +0.27 counting labels no review mentions)"),
    ("| +0.19 (mentioned), +0.27 (all linkable) |", "| +0.18 (mentioned), +0.27 (all linkable) |"),
])
P.write_text(s)
print("ok")


==> anc/edit_v52s.py <==
"""Version 5.2, 15 October 2026: the stakes count screened (final blind paper-measure runs: "the evidence that the
field needs this answer now is an unscreened keyword count"), and the third independent reproduction reported.

Screen: a random sample of 120 of the 456 works (seed 20261015, stakes_screen_sample.py), judged from title and
abstract by two blind AI annotators on different models under a fixed protocol (stakes_screen_protocol.md), analysed
by stakes_screen_check.py, committed before either annotator's judgments existed (commit 5c5807e).
Third reproduction: 08_REVIEW/reproduction_v5.2_run3_2026-10-15/ (1,696 values; 1,555 matched, 7 differed, 134 need
withheld data; the 7 are corrected by edit_v52r.py and a regenerated table file)."""
from pathlib import Path

P = Path(__file__).with_name("manuscript_v50.md")
s = P.read_text()


def rep(pairs):
    global s
    for a, b in pairs:
        n = s.count(a)
        if n != 1:
            raise SystemExit(f"REFUSE: {n} matches for {a[:110]!r}")
        if b in s:
            raise SystemExit(f"REFUSE: already applied: {b[:110]!r}")
        s = s.replace(a, b)


rep([
    ("and 110 in 2026 to mid-October, and 86% name only one of the three; the list is a keyword match, not screened for whether a work uses a tool's figures as data, so this suggests, without proving, reliance on a single vendor's figures (`vendor_reliance.py`, released with the paper's data).",
     "and 110 in 2026 to mid-October. Screened from title and abstract by two blind AI annotators, a random sample of 120 of them gives 82% to 87% that use a vendor's figures as data (Wilson 95% intervals 75% to 92%; Cohen's kappa 0.63), and of those, 87% to 88% use one vendor's figures only, while five to seven compare vendors (`vendor_reliance.py` and `stakes_screen_check.py`, released with the paper's data)."),
    ("| Stakes | works in OpenAlex naming Ahrefs, Semrush or Similarweb in title or abstract; share naming only one | 456; 86% (read 14 October 2026) | `vendor_reliance` |",
     "| Stakes | works in OpenAlex naming Ahrefs, Semrush or Similarweb in title or abstract (read 14 October 2026); in a screened random sample of 120, the share using a vendor's figures as data, and of those, the share using one vendor only | 456; 82% to 87% (kappa 0.63); 87% to 88% | `vendor_reliance`, `stakes_screen_check` |"),
    ("two further agents, on different models and blind to the analysis, annotated the samples of Section 6's link check.",
     "two further agents, on different models and blind to the analysis, annotated the samples of Section 6's link check, and two more the screened sample of Section 1's count of works."),
    ("A separate agent reproduced the source bundle twice in a clean folder on 15 October 2026. In the second, fuller run, of 1,056 numbers the paper quotes, 899 matched what the released scripts and data give or what the agent recomputed from them, one differed (Table 2's day count, now corrected) and 156 could not be checked because they need withheld data; the paper builds from the bundle (`08_REVIEW/reproduction_v5.2_2026-10-15/` and `reproduction_v5.2_run2_2026-10-15/`).",
     "Separate agents reproduced the source bundle three times in clean folders on 15 October 2026. In the third, of 1,696 values the paper quotes, 1,555 matched what the released scripts and data give or what the agent recomputed from them, seven differed (a correlation and an interval end rounded twice, +0.19 and +0.29 for +0.18 and +0.28, and a stale cell in a released table; all are corrected) and 134 could not be checked because they need withheld data; the paper builds from the bundle (`08_REVIEW/reproduction_v5.2_run3_2026-10-15/`, with the two earlier runs beside it)."),
    ("the count of works naming the vendor tools is 456, not 459 (three works were counted twice);",
     "the count of works naming the vendor tools is 456, not 459 (three works were counted twice), and a screened sample now measures how many use a vendor's figures; the topic-level correlation of Measurement 2 is +0.18, not +0.19, which had rounded a printed +0.185 a second time;"),
])
P.write_text(s)
print(f"{len(s.split()):,} words")


==> anc/edit_v52t.py <==
"""Version 5.2, 15 October 2026: from the final-version blind paper-measure runs (sha 728d784d). Two close works the
released independent search found are cited after checking each (Kirsten et al. 2026, Findings of ACL, on Crossref;
Grossman et al. 2026 on arXiv), and "released with the paper's data" is made consistent with Section 14, which says the
files are prepared for public release: they are in the source bundle distributed with the manuscript."""
from pathlib import Path

P = Path(__file__).with_name("manuscript_v50.md")
s = P.read_text()


def rep(pairs):
    global s
    for a, b in pairs:
        n = s.count(a)
        if n != 1:
            raise SystemExit(f"REFUSE: {n} matches for {a[:110]!r}")
        if b in s:
            raise SystemExit(f"REFUSE: already applied: {b[:110]!r}")
        s = s.replace(a, b)


rep([
    ("(`vendor_reliance.py` and `stakes_screen_check.py`, released with the paper's data).",
     "(`vendor_reliance.py` and `stakes_screen_check.py`, in the source bundle)."),
    ("and an independent search of five databases with citation chasing by a separate agent on 15 October, both released with the paper's data,",
     "and an independent search of five databases with citation chasing by a separate agent on 15 October, both recorded in the source bundle,"),
    ("The per-label counts behind every correlation in this section are released in anonymized form,",
     "The per-label counts behind every correlation in this section are in the source bundle in anonymized form,"),
    ("the protocol and every file its stamped manifest lists are released with the paper's data.",
     "the protocol and every file its stamped manifest lists are in the source bundle."),
    ("this sentence is replaced by a commit hash when they are.",
     "this sentence is replaced by a commit hash when they are. Until then, every file prepared for release is in the source bundle distributed with this manuscript, which carries no licensed rows, review text or reviewer names."),
    ("did not appear on the first page of results shown with them [Xu, Iqbal & Montgomery 2026];",
     "did not appear on the first page of results shown with them [Xu, Iqbal & Montgomery 2026]; on 11,500 queries, the sources retrieved by Google Search, AI Overviews and Gemini overlapped little (Jaccard similarity below 0.2 on average), with the generative systems favoring Google-owned content [Grossman et al. 2026]; five generative search systems from three providers reached topical coverage comparable to Google's organic results through markedly different retrieval footprints [Kirsten et al. 2026];"),
])

NEW = {  # inserted before the reference that follows each alphabetically
    "Hannak, A.": "Grossman, R., Liu, S., Chen, M. K., Smith, M., Borcea, C., & Chen, Y. (2026). *How generative AI disrupts search: An empirical study of Google Search, Gemini, and AI Overviews* [Preprint]. arXiv:2604.27790.",
    "Kumar, P.": "Kirsten, E., Grosse Perdekamp, J., Wu, Q., Upadhyay, M., Gummadi, K. P., & Zafar, M. B. (2026). Characterizing web search in the age of generative AI. In *Findings of the Association for Computational Linguistics: ACL 2026* (pp. 10827–10848). https://doi.org/10.18653/v1/2026.findings-acl.526",
}
lines = s.split("\n")
for anchor, entry in NEW.items():
    idx = [i for i, x in enumerate(lines) if x.startswith(anchor)]
    if len(idx) != 1:
        raise SystemExit(f"REFUSE: {len(idx)} reference lines start with {anchor!r}")
    lines[idx[0]:idx[0]] = [entry, ""]
s = "\n".join(lines)
P.write_text(s)
print(f"{len(s.split()):,} words")


==> anc/edit_v52u.py <==
"""Version 5.2, 15 October 2026: the Study R1 amendment's proof was upgraded and attests Bitcoin block 971,522 (mined
06:10 UTC on 15 October 2026; merkle root 6069d88e...9692c, checked against a public block explorer), and the fourth
independent reproduction (08_REVIEW/reproduction_v5.2_run4_2026-10-15/) found no mismatch."""
from pathlib import Path

P = Path(__file__).with_name("manuscript_v50.md")
s = P.read_text()


def rep(pairs):
    global s
    for a, b in pairs:
        n = s.count(a)
        if n != 1:
            raise SystemExit(f"REFUSE: {n} matches for {a[:110]!r}")
        if b in s:
            raise SystemExit(f"REFUSE: already applied: {b[:110]!r}")
        s = s.replace(a, b)


rep([
    ("a dated amendment, stamped separately and released with the plan's manifest, records this.",
     "a dated amendment, released with the plan's manifest and anchored separately in Bitcoin block 971,522 (06:10 UTC on 15 October 2026), records this."),
    ("Separate agents reproduced the source bundle three times in clean folders on 15 October 2026. In the third, of 1,696 values the paper quotes, 1,555 matched what the released scripts and data give or what the agent recomputed from them, seven differed (a correlation and an interval end rounded twice, +0.19 and +0.29 for +0.18 and +0.28, and a stale cell in a released table; all are corrected) and 134 could not be checked because they need withheld data; the paper builds from the bundle (`08_REVIEW/reproduction_v5.2_run3_2026-10-15/`, with the two earlier runs beside it).",
     "Separate agents reproduced the source bundle four times in clean folders on 15 October 2026. The third found seven values that differed (a correlation and an interval end rounded twice, +0.19 and +0.29 for +0.18 and +0.28, and a stale cell in a released table), all since corrected; in the fourth, of 1,479 values the paper quotes from its own study, 1,342 matched what the released scripts and data give or what the agent recomputed from them, none differed, and 137 could not be checked because they need withheld data; the paper builds from the bundle (`08_REVIEW/reproduction_v5.2_run4_2026-10-15/`, with the three earlier runs beside it)."),
])
P.write_text(s)
print("ok")


==> anc/edit_v53a.py <==
"""Version 5.3, 31 October 2026, first edit: the version line; Section 6 split into 6.1 (the reviews, unchanged text)
and, in edit_v53b.py, 6.2 (Study W, a counted public signal against the vendor's volume on the 372 area codes); the
figures of Sections 7 to 10 renumbered 8 to 10 to make room for Figure 7 in Section 6.2. No result changes here."""
from pathlib import Path

P = Path(__file__).with_name("manuscript_v50.md")
s = P.read_text()


def rep(pairs):
    global s
    for a, b in pairs:
        n = s.count(a)
        if n != 1:
            raise SystemExit(f"REFUSE: {n} matches for {a[:110]!r}")
        if b in s:
            raise SystemExit(f"REFUSE: already applied: {b[:110]!r}")
        s = s.replace(a, b)


rep([
    ("Manuscript version 5.2, 15 October 2026. Preprint, not yet peer reviewed.",
     "Manuscript version 5.3, 31 October 2026. Preprint, not yet peer reviewed."),
    ("## 6 Measurement 2: reviews against keyword volume on one taxonomy\n\nThe framework's premise can be tested wherever",
     "## 6 Measurement 2: reviews and a counted public signal against keyword volume\n\n### 6.1 Reviews against keyword volume on one taxonomy\n\nThe framework's premise can be tested wherever"),
    # figures 7, 8 and 9 become 8, 9 and 10 (captions first, then the references, each with its own context)
    ("![Figure 7. What AI answers cite, by sector and answer surface:", "![Figure 8. What AI answers cite, by sector and answer surface:"),
    ("![Figure 8. The eight pages under the prefix most often cited", "![Figure 9. The eight pages under the prefix most often cited"),
    ("![Figure 9. Ranking positions and the link profile over 77 days.", "![Figure 10. Ranking positions and the link profile over 77 days."),
    ("Perplexity and Gemini (Figure 7a). Across sectors and views,", "Perplexity and Gemini (Figure 8a). Across sectors and views,"),
    ("151 on ChatGPT and 161 on Copilot (Figure 7b), where a rank", "151 on ChatGPT and 161 on Copilot (Figure 8b), where a rank"),
    ("214 Dallas 238, 786 Miami 228, 404 Atlanta 218 (Figure 8). A hub lists many codes,", "214 Dallas 238, 786 Miami 228, 404 Atlanta 218 (Figure 9). A hub lists many codes,"),
    ("were acquired after the network began arriving (Figure 9). Because the arrival is dated", "were acquired after the network began arriving (Figure 10). Because the arrival is dated"),
    ("the pages most cited in AI answers (Figure 8) and the share of visits held", "the pages most cited in AI answers (Figure 9) and the share of visits held"),
])
P.write_text(s)
print(f"{len(s.split()):,} words")


==> anc/edit_v53b.py <==
"""Version 5.3, 31 October 2026: Study W (Section 6.2), a public request count against the vendor's modeled volume on
the 372 area codes, with its plan, predictions and analysis stamped before collection (02_DESIGN/wikipedia_demand_372.md;
04_ANALYSIS/wikipedia_demand/). Every number below is printed by wiki_demand_analysis.py (its output and
wiki_demand_headline.json are beside it). Edits: abstract, RQ2, contribution 2, the new subsection and Figure 7, the
threats, Section 13, Section 14 (release and AI use), the conclusion and Table D1."""
from pathlib import Path

P = Path(__file__).with_name("manuscript_v50.md")
s = P.read_text()


def rep(pairs):
    global s
    for a, b in pairs:
        n = s.count(a)
        if n != 1:
            raise SystemExit(f"REFUSE: {n} matches for {a[:110]!r}")
        if b in s:
            raise SystemExit(f"REFUSE: already applied: {b[:110]!r}")
        s = s.replace(a, b)


SEC62 = """### 6.2 A public request count against the vendor's volume on the 372 area codes

The reviews above are one first-party surface. A second comparison uses a demand signal that is tallied from request logs rather than estimated from a model, and that anyone can re-read to the digit. Every one of the 372 geographic area codes in service at the section's launch has an English Wikipedia article, alone or shared with the codes of its overlay complex (240 articles: 125 about one code, 102 about two, 13 about three to five), and the Wikimedia Foundation publishes for each article the monthly number of requests it classifies as human. The vendor side is the table frozen for Study R1 on 14 October 2026 (Section 13): for each code, the sum of DataForSEO monthly search volume over the pre-launch keywords that name it. The plan, four predictions and the analysis script were committed and stamped with OpenTimestamps on 31 October 2026, before any request count was collected and after four AI reviewers had read a draft of them (`02_DESIGN/wikipedia_demand_372.md`). The collection, 1,497 requests to two public APIs on the same day, read the article title, every redirect to it and every title on each code's resolution path, so that a request by any name for an article is counted once; no title was missing and none lacked data. The window is October 2024 to September 2025, the twelve months before the vendor exports.

**The two instruments agree roughly on the ranking and not at all on the magnitudes.** Across the 240 articles, the rank correlation between the vendor's summed volume and the year's requests is +0.45 (bootstrap 95% interval +0.34 to +0.54; Kendall's tau +0.30; Figure 7), and +0.54 (+0.45 to +0.62) between the number of matched keywords and requests. Prediction P1 (positive, with an interval excluding zero) held; P2 (a point estimate between +0.40 and +0.80, the band inside which Measurement 2's branch-level estimates fall) held at its boundary, because the interval crosses +0.40; P4 (every code covered by an article that names it) held. The magnitudes are another matter. Requests vary little across articles, a geometric standard deviation of 1.5 (7,989 to 120,065 in the year, 87.5% of articles between 15,000 and 50,000), while the vendor's summed volumes vary by a factor of 16.7 (50 to 3,704,650 searches a month), so monthly searches per monthly request run from 0.3 at the 10th percentile to 244 at the 90th (median 35), a geometric standard deviation of 14.5 against the 3.1 that Measurement 1 reports for the vendor pair across twelve prefixes (P3, held; the plan calls this bar lax, since it fails only if log requests track log volume at a Pearson correlation above about 0.9). Whatever the public count measures, it is not a scaled copy of the vendor's volume: the vendor's figure spreads the class across five orders of magnitude where the count spreads it across one.

![Figure 7. A public request count against the vendor's volume on the 372 area codes. Each marker is one English Wikipedia article (240): its requests per month, Wikimedia pageviews API, agent type user, October 2024 to September 2025, summed over the article's title and every redirect to it, against the DataForSEO monthly search volume summed over the codes the article covers, from the table frozen for Study R1. Filled squares are articles shared by several codes; both axes logarithmic. Data and scripts in the source bundle (`wikipedia_demand/`).](fig11_wikipedia.pdf)

**The ranking agreement holds under every pre-specified variation and is weaker among single-code articles.** Shifting the window a month earlier gives +0.45; the six months outside the Foundation's reclassification of automated traffic, +0.45; twelve times the median month, which removes single-month spikes (one article, for codes 327 and 870, had a month 4.6 times its median), +0.44; dropping the six articles that hold a code entering service after October 2025 or a code with no matched keyword, +0.46; the first two full months after the section's launch, +0.39 (+0.29 to +0.49), with the public count itself stable between the windows (+0.85). Counting an article's current title alone gives +0.32, because ten articles carry their current title only since January 2025 or later, renamed as overlay codes were added, and their former titles, now redirects, carry most of their requests (pooled, 9.3% of requests arrive through redirect titles; for the median article, 0.7%). Among the 125 articles about one code the correlation is +0.30 (+0.12 to +0.46): a shared article pools several codes' demand on both sides, which raises agreement.

**What this does and does not show.** A Wikipedia request and a keyword search are different acts joined by the search result page: how many searches become article visits depends on whether the engine answers the query in place and on which sources it cites, which varies by code, so the two readings are coupled rather than independent, and the dispersion cannot be attributed to either alone. Requests are worldwide where the volume is the US database; the Foundation's human and automated split uses rules it revised inside the window; and the query universe behind the vendor side inherits Study R1's selection on the carriers' rankings. Within those limits the result has the same shape as Section 6.1's: on the same 372 entities, a free public count and a commercial volume model agree only roughly on which carry more demand (+0.45, against +0.47 to +0.75 for the taxonomy's branches) and size them very differently. The exploratory correlation between the Content Gap Score and the count, +0.41, is not a test of the score, which contains the vendor's volume. The plan was written, stamped and run by AI agents (Section 14). Everything here is public data: the per-title monthly counts, the API responses they came from, the per-article and per-code tables and the scripts are released, and the analysis reruns from them.

"""

rep([
    # abstract
    ("on links that two blind AI annotators judged about two-thirds correct. In one vendor's index of AI answers",
     "on links that two blind AI annotators judged about two-thirds correct. On the 372 area codes the section covers, a public count of requests for each code's Wikipedia article and the vendor's keyword volume agreed roughly on the ranking (Spearman +0.45, bootstrap 95% interval +0.34 to +0.54, over 240 articles) and not on the magnitudes (searches per request from 0.3 to 244 between the 10th and 90th percentiles), in a comparison whose predictions and analysis were stamped before collection. In one vendor's index of AI answers"),
    # research question and contribution
    ("RQ2: do the topics people raise in their own words, in reviews, rank as keyword volume ranks them?",
     "RQ2: do other observations of demand, people's own words in reviews and a public count of requests for the same entities, rank topics and entities as keyword volume ranks them?"),
    ("2. **Measurement 2, reviews against keyword volume** (Section 6; RQ2), bearing on the first-party demand surfaces. On 37,193 business reviews linked to a 42,994-node keyword taxonomy, the two demand signals agree only roughly on the taxonomy's branches, size them very differently, and barely agree on topics, most for complaints. It is one surface in one industry, not the multi-surface study of Section 13.",
     "2. **Measurement 2, reviews and a public count against keyword volume** (Section 6; RQ2), bearing on the demand surfaces. On 37,193 business reviews linked to a 42,994-node keyword taxonomy, the two demand signals agree only roughly on the taxonomy's branches, size them very differently, and barely agree on topics, most for complaints (Section 6.1). On the 372 area codes, a public count of requests for each code's Wikipedia article and the vendor's volume agree roughly on the ranking (+0.45 over 240 articles) and not on the magnitudes, in a comparison stamped before collection (Section 6.2). These are two surfaces in one industry, not the multi-surface study of Section 13."),
    # the subsection
    ("## 7 Measurement 3: what AI answers cite, across eleven sectors and eight answer surfaces\n",
     SEC62 + "## 7 Measurement 3: what AI answers cite, across eleven sectors and eight answer surfaces\n"),
    # threats
    ("No person has checked the links or the waiting matches, and a review is a different construct from an information need.",
     "No person has checked the links or the waiting matches, and a review is a different construct from an information need. Section 6.2's public count is coupled to search demand through the result page, worldwide where the vendor's volume is US-only, and split from automated traffic by rules the Foundation revised inside the window; its plan was written, stamped and run by AI agents, and the author had not read it when it was stamped."),
    # Section 13
    ("Measurement 2 (Section 6) is a first run on one surface; the study specified here extends it.",
     "Measurement 2 (Section 6) is a first run on one first-party surface, with a public count as a second (Section 6.2); the study specified here extends it."),
    # Section 14: release and AI use
    ("the licensed review export itself is not released.",
     "the licensed review export itself is not released. For Section 6.2, everything is public data and is released: the plan with its stamped manifest, the per-title monthly request counts and the API responses they came from, the per-article and per-code tables and the scripts; the per-article sums of vendor volume are derived aggregates, and no keyword, per-keyword volume or per-code score is released."),
    ("and two more the screened sample of Section 1's count of works.",
     "and two more the screened sample of Section 1's count of works. Section 6.2's plan, predictions, scripts and collection were made by AI agents under the author's standing instruction to complete what could be completed without the author; four further agents reviewed the plan before it was stamped, and the author had not read it when it was stamped."),
    # conclusion
    ("with 622 searches a month.\n",
     "with 622 searches a month. On the 372 area codes, a public count of requests for each code's Wikipedia article agreed with the vendor's volume roughly on the ranking (+0.45 over 240 articles) and not at all on magnitudes, the count spreading the class across a factor of 1.5 and the vendor's volume across a factor of 16.7, in a comparison whose predictions were stamped before its data were read.\n"),
    # Table D1
    ("| M2 waiting-match precision | sampled waiting matches judged complaints about waiting; share in store | 83% to 85%, kappa 0.93; about 90% in store | `r2_link_check` |\n",
     "| M2 waiting-match precision | sampled waiting matches judged complaints about waiting; share in store | 83% to 85%, kappa 0.93; about 90% in store | `r2_link_check` |\n"
     "| M2 public count agreement | Spearman between the vendor's summed volume and Wikipedia requests per article (240 articles, October 2024 to September 2025), bootstrap 95% interval; the matched keyword count against requests | +0.45 (+0.34 to +0.54); +0.54 (+0.45 to +0.62) | `wiki_demand_analysis` |\n"
     "| M2 public count dispersion | monthly searches per monthly request across articles: median; 10th and 90th percentiles; geometric SD | 35; 0.3 to 244; 14.5 | `wiki_demand_analysis` |\n"
     "| M2 public count predictions | P1 to P4 as stamped before collection | P1, P3 and P4 held; P2 held at its boundary | `wiki_demand_analysis` |\n"),
])
P.write_text(s)
print(f"{len(s.split()):,} words")


==> anc/edit_v53c.py <==
"""Version 5.3, 31 October 2026: Study W positioned against the closest prior work on third-party web counts as research
instruments, each checked at Crossref on 31 October 2026 (Thelwall 2008 on search-engine hit counts; Hölzl, Keusch &
Sajons 2025 on Google Trends; Alibudbud 2023 on Wikipedia page views), found by the independent literature search
recorded in 01_LITERATURE/checklist_search_2026-10-31/. References inserted in alphabetical order."""
import unicodedata
from pathlib import Path

P = Path(__file__).with_name("manuscript_v50.md")
s = P.read_text()


def rep(pairs):
    global s
    for a, b in pairs:
        n = s.count(a)
        if n != 1:
            raise SystemExit(f"REFUSE: {n} matches for {a[:110]!r}")
        if b in s:
            raise SystemExit(f"REFUSE: already applied: {b[:110]!r}")
        s = s.replace(a, b)


rep([
    ("this paper places the two signals on one taxonomy and compares the topics each ranks. For Measurement 3:",
     "this paper places the two signals on one taxonomy and compares the topics each ranks; its second comparison (Section 6.2) follows the work that treats search-engine hit counts [Thelwall 2008], Google Trends [Hölzl, Keusch & Sajons 2025] and Wikipedia page views [Alibudbud 2023] as instruments whose settings, access dates and handling of crawlers and redirects must be reported, and checks one such count against a vendor's volume on a fixed class of entities. For Measurement 3:"),
    ("so that a request by any name for an article is counted once; no title was missing and none lacked data.",
     "so that a request by any name for an article is counted once; no title was missing and none lacked data. The items a review of page-view studies asks authors to state, the pages, the language, the dates, the agent type and whether crawlers and redirects were included [Alibudbud 2023], are fixed in the plan."),
])

NEW = [
    "Alibudbud, R. (2023). Wikipedia page views for health research: A review. *Frontiers in Big Data, 6*, 1199060. https://doi.org/10.3389/fdata.2023.1199060",
    "Hölzl, J., Keusch, F., & Sajons, C. (2025). The (mis)use of Google Trends data in the social sciences: A systematic review, critique, and recommendations. *Social Science Research, 126*, 103099. https://doi.org/10.1016/j.ssresearch.2024.103099",
    "Thelwall, M. (2008). Quantitative comparisons of search engine results. *Journal of the American Society for Information Science and Technology, 59*(11), 1702–1710. https://doi.org/10.1002/asi.20834",
]


def key(line):
    return unicodedata.normalize("NFKD", line).encode("ascii", "ignore").decode().lower()


head, refs_and_rest = s.split("\n## References\n", 1)
refs, rest = refs_and_rest.split("\n## Appendix A", 1)
lines = refs.split("\n")
entries = [i for i, x in enumerate(lines) if x.strip() and not x.startswith("#")]
for entry in NEW:
    if any(x.startswith(entry[:25]) for x in lines):
        raise SystemExit(f"REFUSE: already present: {entry[:40]}")
    pos = next((i for i in entries if key(lines[i]) > key(entry)), None)
    if pos is None:
        raise SystemExit("no insertion point")
    lines[pos:pos] = [entry, ""]
    entries = [i for i, x in enumerate(lines) if x.strip() and not x.startswith("#")]
s = head + "\n## References\n" + "\n".join(lines) + "\n## Appendix A" + rest
P.write_text(s)
print(f"{len(s.split()):,} words")


==> anc/edit_v53d.py <==
"""Version 5.3, 31 October 2026: Appendix E, a reporting checklist for studies that use a commercial search-analytics
instrument's figures as data, with an accounting identity for the gap between two instruments and its positioning
against the closest prior checklists (search record 01_LITERATURE/checklist_search_2026-10-31/, by a separate agent;
every cited work checked at Crossref on 31 October 2026). Pointers from Sections 1.2, 5.6 and 14; Table D1's
decomposition row labelled by its pairing as Section 5.6 states it; three references added in alphabetical order."""
import unicodedata
from pathlib import Path

P = Path(__file__).with_name("manuscript_v50.md")
s = P.read_text()


def rep(pairs):
    global s
    for a, b in pairs:
        n = s.count(a)
        if n != 1:
            raise SystemExit(f"REFUSE: {n} matches for {a[:110]!r}")
        if b in s:
            raise SystemExit(f"REFUSE: already applied: {b[:110]!r}")
        s = s.replace(a, b)


APPENDIX_E = """
## Appendix E: Reporting what a search-analytics instrument measured

### E.1 A reporting checklist

Ten items for any study that uses a commercial search-analytics instrument's figures as data. Each instruction is followed by the finding or disclosure in this paper that motivates it.

1. **Instrument, report, mode and territory.** Name the vendor, the product, the report, the query mode (domain, prefix or subfolder) and the territory or database. One vendor's AI-visibility panel returned the same domain-scoped figures for every one of twelve subfolders queried (Section 5.5).
2. **Dates and a capture.** Date each read, state the period it covers, record the instrument's own index or database date where the report shows one, and keep a dated capture. The dashboard reads here were not archived, and one stored-answer count moved from 14,823 to 17,206 to 17,400 between 9 and 12 October 2026 as the index refreshed (Section 14).
3. **The vendor's definition, counted or modeled.** Quote the definition and say whether the figure is a count or a model's output. Both visit figures here are vendor click models over estimated volumes at estimated positions (Section 4.1).
4. **A second instrument for any magnitude.** Report a second instrument's reading of the same unit, or state that the figure carries a range the study cannot bound. Two instruments differed on one prefix by 7.5x to 27.1x, and across twelve prefixes of one domain by 0.20x to 7.24x (Sections 5.1 and 5.5).
5. **Orderings.** Report an ordering read on one instrument with the factor between the units, and as unresolved unless a second instrument shares it or the units are several-fold apart on both. Here the two instruments agreed on which of two sections was larger in 60 of 66 pairs, in all 51 pairs more than three times apart and in 9 of 15 within a factor of three, while two pairs six to seven times apart on one instrument were ordered the other way on the second (Sections 5.5 and 5.6).
6. **Territory pairing.** State every figure's territory and pair like with like before comparing instruments. Matching changed how many of twelve prefixes fell below a ratio of one, from six to four (Section 5.5).
7. **The keyword universe beside the visits.** Report each instrument's ranking-keyword count next to its visits, so that the gap can be split as in E.2. On the area-code prefix the universe term was about 35% of the log gap with Semrush US against Ahrefs worldwide and about 54% with both worldwide (Section 5.6); across the twelve prefixes the keyword ratio had no detectable relationship with the visits ratio (Section 5.5).
8. **What volume omits.** Where volume stands for demand, say what it cannot see, and report any counted or first-party signal read beside it, with its source and period. Here 14.0% of one- and two-star reviews matched a waiting pattern while the taxonomy's 11 labels mentioning waiting carried 622 searches a month (Section 6.1), and a public request count agreed with the vendor's volume roughly on ranking and not on magnitude (Section 6.2).
9. **How the interface was operated, and the terms.** State whether figures came from an API, an export or a dashboard, who or what operated the interface, and which clauses of the vendor's terms were read. Here an AI browser assistant read the dashboards and made the Section 7 exports, one figure was read by the author, no API was used, and the clauses on automated use are quoted with each vendor's position (Sections 4.1 and 14).
10. **Release.** Release every value read, with its date and method, and the script that prints each quoted statistic. Here the twelve-prefix reads and `analyze.py` are public, and the other read values and scripts are in the source bundle pending release (Section 14).

### E.2 What a gap between two instruments is made of

On the model the vendors describe (Section 4.1), an instrument X's estimated visits for a prefix, V(X), is a sum over its ranking-keyword universe U(X) of an estimated volume times an estimated click share at the keyword's estimated position. Whatever the model, V(X) equals the size of U(X) times m(X), the mean estimated visits per ranking keyword, so for two instruments A and B the log gap splits exactly in two: ln V(B)/V(A) = ln |U(B)|/|U(A)| + ln m(B)/m(A). A dashboard gives the first term, since it reports the ranking-keyword count; the second pools the volume model, the positions and the click model, and separating those needs per-keyword exports, which this paper does not have. The identity is written for one position per keyword; where an instrument counts a keyword once per location, the multiplicity sits in the second term. It is an accounting, not an attribution: the first term reads as a share of the gap only when the two terms have the same sign, as they do on the area-code prefix under both pairings (35% and 54%; Section 5.6). On the six prefixes whose visits ratio is below one, the keyword ratio is still at least 2.0 (Section 5.5), so there the two terms pull in opposite directions and no share reading exists. Report both terms.

### E.3 Positioning

A search on 31 October 2026 of OpenAlex, Crossref, the EQUATOR library and the web (72 logged queries; Semantic Scholar unreachable; one screener, an AI agent; indexed English-language literature; recorded in `01_LITERATURE/checklist_search_2026-10-31/` in the source bundle) found no reporting checklist for commercial search-analytics figures. The closest are documentation checklists for Google Trends [Nuti et al. 2014; Hölzl, Keusch & Sajons 2025], reporting items for Wikipedia page views [Alibudbud 2023], and reporting and disclosure standards for social-media data, including data obtained through commercial intermediaries [Kim, Huang & Emery 2016; Kostygina et al. 2023]; none names a search-analytics vendor. Items 1, 2 and 10 restate their access-date, parameter and data-sharing items for these instruments; item 4 extends to a second instrument the repeated samples from one opaque instrument that Hölzl, Keusch and Sajons recommend, and applies to vendors the design of comparing engines on one query set [Thelwall 2008]; the other items are this paper's findings. The checklist is written for the works Section 1 counts: in a screened sample of 120, 82% to 87% use a vendor's figures as data, and 87% to 88% of those use one vendor's only.
"""

rep([
    ("This is the paper's main empirical result. It does not say which platform is closer to the truth.",
     "This is the paper's main empirical result. It does not say which platform is closer to the truth. Appendix E turns it into a reporting checklist for studies that use such figures."),
    ("Reporting both makes the range of estimates visible; reporting one does not.",
     "Reporting both makes the range of estimates visible; reporting one does not. Appendix E states these consequences as a reporting checklist, with an accounting identity for the gap between two instruments."),
    ("and an independent search of five databases with citation chasing by a separate agent on 15 October, both recorded in the source bundle,",
     "an independent search of five databases with citation chasing by a separate agent on 15 October, and a search for reporting guidelines by another on 31 October (Appendix E), all recorded in the source bundle,"),
    ("| M1 decomposition | share of the log visits ratio due to the keyword-universe ratio | 35% (US pairing), 54% (worldwide) | `instrument_extra` |",
     "| M1 decomposition | share of the log visits ratio due to the keyword-universe ratio (Appendix E.2) | 35% (Semrush US against Ahrefs worldwide), 54% (both worldwide) | `instrument_extra` |"),
])
if "## Appendix E:" in s:
    raise SystemExit("REFUSE: Appendix E already present")
s = s.rstrip("\n") + "\n" + APPENDIX_E

NEW = [
    "Kim, Y., Huang, J., & Emery, S. (2016). Garbage in, garbage out: Data collection, quality assessment and reporting standards for social media data use in health research, infodemiology and digital disease detection. *Journal of Medical Internet Research, 18*(2), e41. https://doi.org/10.2196/jmir.4738",
    "Kostygina, G., Kim, Y., Seeskin, Z. H., LeClere, F. B., & Emery, S. (2023). Disclosure standards for social media and generative artificial intelligence research: Toward transparency and replicability. *Social Media + Society, 9*(4). https://doi.org/10.1177/20563051231216947",
    "Nuti, S. V., Wayda, B., Ranasinghe, I., Wang, S., Dreyer, R. P., Chen, S. I., & Murugiah, K. (2014). The use of Google Trends in health care research: A systematic review. *PLoS ONE, 9*(10), e109583. https://doi.org/10.1371/journal.pone.0109583",
]


def key(line):
    return unicodedata.normalize("NFKD", line).encode("ascii", "ignore").decode().lower()


head, refs_and_rest = s.split("\n## References\n", 1)
refs, rest = refs_and_rest.split("\n## Appendix A", 1)
lines = refs.split("\n")
for entry in NEW:
    if any(x.startswith(entry[:25]) for x in lines):
        raise SystemExit(f"REFUSE: already present: {entry[:40]}")
    entries = [i for i, x in enumerate(lines) if x.strip() and not x.startswith("#")]
    pos = next((i for i in entries if key(lines[i]) > key(entry)), None)
    if pos is None:
        raise SystemExit("no insertion point")
    lines[pos:pos] = [entry, ""]
s = head + "\n## References\n" + "\n".join(lines) + "\n## Appendix A" + rest
P.write_text(s)
print(f"{len(s.split()):,} words")


==> anc/edit_v53e.py <==
"""Version 5.3, dated 3 November 2026: from the second adversarial check of Appendix E (31 October; its skeptics were cut off
by a session limit, so the author's agent checked the remaining findings against the files itself on 3 November) and from
the Bitcoin anchor of Study W's stamp, which came after the collection and is disclosed. Also: one value rounded twice
(+0.32 for +0.31, from a printed 0.315; the exact value is 0.31498, wiki_demand_supplement.py), a causal "because" narrowed
to what the supplement shows, geometric standard deviations no longer called factors, and the ordering agreement
printed by the factor on each instrument (instrument_extra.py, section 10)."""
from pathlib import Path

P = Path(__file__).with_name("manuscript_v50.md")
s = P.read_text()


def rep(pairs):
    global s
    for a, b in pairs:
        n = s.count(a)
        if n != 1:
            raise SystemExit(f"REFUSE: {n} matches for {a[:110]!r}")
        if b in s:
            raise SystemExit(f"REFUSE: already applied: {b[:110]!r}")
        s = s.replace(a, b)


rep([
    ("Manuscript version 5.3, 31 October 2026. Preprint, not yet peer reviewed.",
     "Manuscript version 5.3, 3 November 2026. Preprint, not yet peer reviewed."),
    # abstract, contribution, conclusion, Table D1: fixed first, with the stamp's timing in Section 6.2
    ("in a comparison whose predictions and analysis were stamped before collection. In one vendor's index",
     "in a comparison whose predictions and analysis were fixed before collection. In one vendor's index"),
    ("and not on the magnitudes, in a comparison stamped before collection (Section 6.2).",
     "and not on the magnitudes, in a comparison whose predictions were fixed before collection (Section 6.2)."),
    ("not at all on magnitudes, the count spreading the class across a factor of 1.5 and the vendor's volume across a factor of 16.7, in a comparison whose predictions were stamped before its data were read.",
     "not at all on magnitudes (geometric standard deviations across articles of 1.5 for the count and 16.7 for the volume), in a comparison whose predictions were fixed before its data were read."),
    ("| M2 public count predictions | P1 to P4 as stamped before collection |", "| M2 public count predictions | P1 to P4 as fixed before collection |"),
    # Section 1: the third search did not test the priority claim
    ("A search of OpenAlex and Crossref on 14 October 2026, an independent search of five databases with citation chasing by a separate agent on 15 October, and a search for reporting guidelines by another on 31 October (Appendix E), all recorded in the source bundle, found vendor tools compared",
     "A search of OpenAlex and Crossref on 14 October 2026 and an independent search of five databases with citation chasing by a separate agent on 15 October, both recorded in the source bundle, found vendor tools compared"),
    ("to the extent of those searches, this paper reports the first.",
     "to the extent of those two searches, this paper reports the first. A third search, for reporting guidelines, on 31 October found none specific to such figures (Appendix E)."),
    # Section 5.5, 5.6, Table D1: the factor on each instrument
    ("of the 15 pairs within a factor of three, 9 are. The consequence for practice",
     "of the 15 pairs within a factor of three, 9 are. Read by the factor on each instrument instead, all 40 pairs more than three times apart on both are ordered alike, as are 16 of the 18 more than three times apart on exactly one (the other two are six to seven times apart on one instrument and about equal on the other) and 4 of the 8 within a factor of three on both (`instrument_extra.py`, section 10). The consequence for practice"),
    ("when sections differ several-fold on both instruments and less often when they are within a factor of three (9 of 15 pairs);",
     "when sections differ several-fold on both instruments (all 40 pairs more than three times apart on both) and less often when they are close (9 of the 15 pairs within a factor of three on the geometric mean of the two estimates);"),
    ("+0.94, +0.82, 60 of 66; 51 of 51 beyond 3x, 9 of 15 within |", "+0.94, +0.82, 60 of 66; 51 of 51 beyond 3x, 9 of 15 within; 40 of 40 beyond 3x on both instruments |"),
    ("| M1 decomposition | share of the log visits ratio due to the keyword-universe ratio (Appendix E.2) |",
     "| M1 decomposition | share of the log visits ratio carried by the keyword-universe term (Appendix E.2; defined only where both terms have the same sign) |"),
    # Section 6.2: the stamp's timing
    ("The plan, four predictions and the analysis script were committed and stamped with OpenTimestamps on 31 October 2026, before any request count was collected and after four AI reviewers had read a draft of them (`02_DESIGN/wikipedia_demand_372.md`). The collection, 1,497 requests to two public APIs on the same day, read",
     "The plan, four predictions and the analysis script were reviewed in draft by four AI agents, committed, and submitted for an OpenTimestamps stamp at 05:10 UTC on 31 October 2026, before any request count was collected apart from a few probes of the endpoints that the plan lists (`02_DESIGN/wikipedia_demand_372.md`). The collection followed at once, 1,497 requests to two public APIs from 05:11 to 05:19 UTC, before the stamp reached a Bitcoin block (block 973,943, mined at 06:51 UTC): the proof dates the plan to within two hours of the read, and the order of the two within that span rests on the commit history and the collection log, which the author's agents wrote. It read"),
    ("while the vendor's summed volumes vary by a factor of 16.7 (50 to 3,704,650 searches a month),",
     "while the vendor's summed volumes have one of 16.7 (50 to 3,704,650 searches a month),"),
    ("Counting an article's current title alone gives +0.32, because ten articles carry their current title only since January 2025 or later, renamed as overlay codes were added, and their former titles, now redirects, carry most of their requests (pooled, 9.3% of requests arrive through redirect titles; for the median article, 0.7%).",
     "Counting an article's current title alone gives +0.31, partly because ten articles carry their current title only since January 2025 or later, apparently renamed as overlay codes were added, with 44% to 100% of their requests arriving through former titles that are now redirects (without those ten, +0.37 on the title alone against +0.43 on all titles; `wiki_demand_supplement.py`, written after the data were read, prints these and the other descriptive figures the stamped script does not). Pooled, 9.3% of requests arrive through redirect titles; for the median article, 0.7%."),
    # Section 14
    ("(Claude Opus 5, Opus 5.5, Fable 5 and Fable 5.1, in October 2026)", "(Claude Opus 5, Opus 5.5, Fable 5 and Fable 5.1, in October and November 2026)"),
    # Appendix E
    ("Report an ordering read on one instrument with the factor between the units, and as unresolved unless a second instrument shares it or the units are several-fold apart on both. Here the two instruments agreed on which of two sections was larger in 60 of 66 pairs, in all 51 pairs more than three times apart and in 9 of 15 within a factor of three, while two pairs six to seven times apart on one instrument were ordered the other way on the second (Sections 5.5 and 5.6).",
     "Report an ordering read on one instrument with the factor between the units, and as unconfirmed until a second instrument shares it, since a large factor on one instrument does not settle it. Here all 40 pairs of sections more than three times apart on both instruments were ordered alike, as were 16 of the 18 more than three times apart on exactly one and 4 of the 8 within that factor on both; the two exceptions were six to seven times apart on one instrument and about equal on the other (Sections 5.5 and 5.6)."),
    ("Here an AI browser assistant read the dashboards and made the Section 7 exports, one figure was read by the author, no API was used, and the clauses on automated use are quoted with each vendor's position (Sections 4.1 and 14).",
     "Here an AI browser assistant read the Ahrefs and Semrush dashboards and made the Section 7 exports, one figure was read by the author, no vendor API was used for those figures, and the clauses on automated use are quoted, with the statement that neither vendor has confirmed whether these reads fall within them (Sections 4.1 and 14)."),
    ("as they do on the area-code prefix under both pairings (35% and 54%; Section 5.6). On the six prefixes whose visits ratio is below one, the keyword ratio is still at least 2.0 (Section 5.5), so there the two terms pull in opposite directions and no share reading exists.",
     "as they do on the area-code prefix under both pairings (35% and 54%, the second approximate because its keyword counts were read after its visits; Section 5.6). On the six prefixes whose unmatched visits ratio is below one, the keyword ratio is still at least 3.2 (`instrument_extra.py`, section 10), so there the two terms pull in opposite directions and no share reading exists."),
    ("(72 logged queries; Semantic Scholar unreachable; one screener, an AI agent; indexed English-language literature; recorded in",
     "(72 logged API queries; Semantic Scholar and DBLP not searched, being unreachable; vendor and practitioner grey literature sampled, not searched systematically; one screener, an AI agent; indexed English-language literature; recorded in"),
    ("none names a search-analytics vendor. Items 1, 2 and 10 restate their access-date, parameter and data-sharing items for these instruments; item 4 extends to a second instrument the repeated samples from one opaque instrument that Hölzl, Keusch and Sajons recommend, and applies to vendors the design of comparing engines on one query set [Thelwall 2008]; the other items are this paper's findings.",
     "none names a commercial SEO or web-analytics tool such as Ahrefs, Semrush or Similarweb. Items 1, 2, 9 and 10 restate their access-date, parameter, access-path and data-sharing items for these instruments, item 9 adding who operated the interface and which of the vendor's terms were read; item 3 adds the distinction between counted and modeled figures; item 4 extends to a second instrument the repeated samples from one opaque instrument that Hölzl, Keusch and Sajons recommend, and applies to vendors the design of comparing engines on one query set [Thelwall 2008]; item 8 extends their external-validation item to a counted or first-party signal read beside the volume; items 5, 6 and 7 rest on this paper's findings."),
])
# Appendix A: this version's bullet follows version 5.2's
a = "and the closest prior work found by the searches is cited (Section 2).\n"
b = a + "- **Version 5.3** adds Section 6.2 and Appendix E and changes no earlier result; Table D1's label for the first decomposition pairing now names it as Section 5.6 does (Semrush US against Ahrefs worldwide), and the first-comparison claim of Section 1 now rests on the two searches that tested it.\n"
if s.count(a) != 1:
    raise SystemExit(f"REFUSE: {s.count(a)} matches for the Appendix A anchor")
if "- **Version 5.3**" in s:
    raise SystemExit("REFUSE: Appendix A bullet already present")
s = s.replace(a, b)
P.write_text(s)
print(f"{len(s.split()):,} words")


==> anc/edit_v53f.py <==
"""Version 5.3, 3 November 2026: from three blind paper-measure runs on the package of that morning (sha bcf09851; 7.3, 7.3,
7.2). Each item was checked at its source before the edit. The main one is a novelty error: the paper said no reporting
guidance exists for these tools, while a work it cites closes with such recommendations (Font-Julian et al. 2026, Section
5.2, read in the open-access copy at RiuNet on 3 November). Also: comparatives no script tests are withdrawn; the +0.91 of
the multi-word check reaches the abstract and conclusion; both vendors' traffic definitions are quoted from their own
documentation; Goel et al. 2010 is cited for what it shows; "registered" is replaced where no registry exists; Study W's
earliest Bitcoin anchor is 973,934, not 973,943; Ahrefs clause 4.4(i) is disclosed; the public Table 4 files are stated."""
import unicodedata
from pathlib import Path

P = Path(__file__).with_name("manuscript_v50.md")
s = P.read_text()


def rep(pairs):
    global s
    for a, b in pairs:
        n = s.count(a)
        if n != 1:
            raise SystemExit(f"REFUSE: {n} matches for {a[:110]!r}")
        if b in s:
            raise SystemExit(f"REFUSE: already applied: {b[:110]!r}")
        s = s.replace(a, b)


rep([
    # abstract
    ("review demand and search volume agree only roughly on the taxonomy's branches (Spearman +0.47 to +0.75, depending on how labels are attributed to branches) and barely on topics (+0.18), on links that two blind AI annotators judged about two-thirds correct.",
     "review demand and search volume agree on the taxonomy's branches to a degree that depends on attribution and link quality (Spearman +0.47 to +0.75 on all links, up to +0.91 on multi-word labels in a post hoc check), size them very differently, and barely agree on topics (+0.18), on links that two blind AI annotators judged about two-thirds correct."),
    ("In one vendor's index of AI answers (Ahrefs Brand Radar, US, October 2026) that name the ten largest holdings", "In one vendor's index of AI answers (Ahrefs Brand Radar, US, October 2026) that name or cite the ten largest holdings"),
    # Section 1
    ("The place it was asked is increasingly not a search engine:", "The place it was asked is often not a search engine:"),
    ("The vendors do not claim otherwise in their documentation, which describes click models, of the kind studied in information retrieval [Chuklin, Markov & de Rijke 2015], applied to estimated volumes at estimated positions.",
     "The vendors do not claim otherwise in their documentation, which describes click models, of the kind studied in information retrieval [Chuklin, Markov & de Rijke 2015], applied to estimated volumes at estimated positions (Section 4.1)."),
    ("both recorded in the source bundle, found vendor tools compared", "both recorded in the source bundle, the second rating its own saturation partial, found vendor tools compared"),
    ("A third search, for reporting guidelines, on 31 October found none specific to such figures (Appendix E).",
     "A third search, on 31 October, looked for reporting guidelines for such figures and found no checklist; the nearest guidance is the set of recommendations closing one empirical comparison of the tools [Font-Julián et al. 2026], which Appendix E credits."),
    ("and barely agree on topics, most for complaints (Section 6.1).", "and barely agree on topics (Section 6.1)."),
    ("the two demand signals agree only roughly on the taxonomy's branches, size them very differently,", "the two demand signals agree on the taxonomy's branches to a degree that depends on attribution and link quality, size them very differently,"),
    # Section 2
    ("social sources made up 31% of Perplexity's citations against about 7% of ChatGPT's in nine consumer categories in January 2026 [Tinuiti 2026]", "social sources made up 31% of Perplexity's citations against about 7% of ChatGPT's in nine categories it chose in January 2026 [Tinuiti 2026]"),
    ("Section 7 differs in its frame, eleven sectors fixed by an external rule,", "One working paper a search found by title, on 80 global brands in LLM answers, could bear on the frame and could not be read [Cook 2025]. Section 7 differs in its frame, eleven sectors fixed by an external rule,"),
    ("has one documented component, one observation and one open question. Demand that never reaches a search engine in a countable phrasing is documented by the long-tail literature [Goel et al. 2010]; Section 8 adds",
     "has one adjacent documented finding, one observation and one open question. Long-tail studies show demand spread widely across rare items, in web search among other settings [Goel et al. 2010], though they do not measure demand that never reaches a search engine; Section 8 adds"),
    # Section 3.1
    ("and none mounted a visible response during the window.", "and none mounted a visible response during the window; this is an observation, with no archived record."),
    # Section 4.1
    ("**They are models, not counters.** Estimated visits are a click model over an estimated volume at an estimated position. No figure in this paper is a measured visit.",
     "**They are models, not counters, and not of the same unit.** Estimated visits are a click model over an estimated volume at an estimated position. Ahrefs describes its metric as an estimate of the clicks from Google that a target gets each month, summed over the keywords it ranks for from position, monthly search volume and an estimated click-through rate [Ahrefs 2026b]. Semrush describes its figure as the estimated number of visitors a domain receives from unpaid search results each month [Semrush n.d.-b], computed for its domain rankings from the click-through rate at the domain's positions and each keyword's monthly volume [Semrush n.d.-c]. Clicks and visitors are different units, and this paper cannot say how much of the ratios below that difference explains. No figure in this paper is a measured visit."),
    # Section 5.6
    ("and that keyword-universe size does not predict them.", "and that no relationship with keyword-universe size is detectable across them."),
    # Section 6.1
    ("carriers draw 66.8% of review mentions and 14.9% of search volume, devices 11.0% and 32.7%, broadband 4.0% and 18.1%.",
     "carriers draw 66.8% of review mentions and 14.9% of search volume, devices 11.0% and 32.7%, broadband 4.0% and 18.1%; the reviews are of carrier stores, which may itself raise the carriers' share of mentions."),
    ("The conclusions hold, and the branch-level agreement is stronger when the links are cleaner.",
     "The conclusions about topics and about shares hold; the branch-level rank agreement is much stronger when the links are cleaner, so what survives at that level is the difference in shares."),
    ("The pain point most often named by unhappy customers is close to invisible to the volume tool, and what it calls for",
     "A complaint named in about one in eight one- and two-star reviews, though no script ranks it against other complaints, is close to invisible in this taxonomy's volumes, and what it calls for"),
    ("agree only roughly on the broad areas of demand, size them very differently and barely agree on topics, and the disagreement is largest for complaints.",
     "agree on the broad areas of demand to a degree that depends on attribution and link quality, size them very differently and barely agree on topics; agreement among complaint labels (+0.16) is lower than among all frequent labels (+0.28), a difference these data do not test."),
    # Section 6.2
    ("before any request count was collected apart from a few probes of the endpoints that the plan lists (`02_DESIGN/wikipedia_demand_372.md`).",
     "before any request count was collected apart from a few probes of the endpoints that the plan lists (`wikipedia_demand/wikipedia_demand_372.md`)."),
    ("before the stamp reached a Bitcoin block (block 973,943, mined at 06:51 UTC): the proof dates the plan to within two hours of the read, and the order of the two within that span rests on the commit history and the collection log, which the author's agents wrote.",
     "before the stamp reached a Bitcoin block (the earliest is block 973,934, mined at 05:44 UTC): the proof shows that the plan existed within 25 minutes of the end of the read and does not by itself order the two; the order rests on the commit history and the collection log, which the author's agents wrote."),
    ("(+0.45, against +0.47 to +0.75 for the taxonomy's branches)", "(+0.45, against +0.47 to +0.75 on all links for the taxonomy's branches)"),
    ("the per-title monthly counts, the API responses they came from, the per-article and per-code tables and the scripts are released, and the analysis reruns from them.",
     "the per-title monthly counts, the API responses they came from, the per-article and per-code tables and the scripts are in the source bundle and prepared for release, and the analysis reruns from them."),
    # Section 13
    ("(Appendix A records the control that was registered and withdrawn)", "(Appendix A records the control that was planned and withdrawn)"),
    # Section 14
    ("For Section 6.2, everything is public data and is released: the plan", "For Section 6.2, everything is public data and is prepared for release alongside: the plan"),
    ("except through its API (clause 4.4(j), read 13 October 2026);", "except through its API (clause 4.4(j), read 13 October 2026), and searching, scraping or harvesting its data through any \"engine, software, tool, agent, device or mechanism\" other than its own (clause 4.4(i), read 3 November 2026);"),
    ("No written approval has been received. When it is, this paragraph will give its date, the approving role and unit, and its scope; until then, this paper does not state that approval was given.",
     "No written approval has been received. When it is, this paragraph will give its date, the approving role and unit, and its scope; until then, this paper does not state that approval was given. The twelve-prefix reads of Table 4 are already in the public repository, published on 12 October 2026 without that approval, so the approval has to cover them, or they have to be withdrawn."),
    ("The cross-prefix replication, registered before it was run, was performed on 12 October 2026 (Section 5.5); the within-class control registered with it was found not to exist (Section 3).",
     "The cross-prefix replication, planned in an earlier draft before it was run (its date rests on the author's records, with no third-party timestamp), was performed on 12 October 2026 (Section 5.5); the within-class control planned with it was found not to exist (Section 3)."),
    # conclusion
    ("User First Intelligence starts from the observation that people ask most of what they want to know somewhere other than a search box,", "User First Intelligence starts from the observation that people say what they want to know in many places that are not a search box,"),
    ("Two commercial analytics platforms, reading the same section from the day it appeared, disagreed", "Two commercial analytics platforms, in their records of the same section from the month it appeared, disagreed"),
    ("the two agreed only roughly on the taxonomy's branches (+0.47 to +0.75, depending on attribution) while sizing them very differently, and barely agreed on topics (+0.18, or +0.27 counting labels no review mentions), most for complaints: one in seven unhappy reviews matched",
     "the two agreed on the taxonomy's branches to a degree that depends on attribution and link quality (+0.47 to +0.75 on all links, up to +0.91 on multi-word labels, post hoc) while sizing them very differently, and barely agreed on topics (+0.18, or +0.27 counting labels no review mentions). One in seven unhappy reviews matched"),
    ("that would test the framework's two central claims;", "that would test two of the framework's claims;"),
    # Table D1
    ("| M2 branch agreement | Spearman between branch shares on each branch's own volume, by attribution rule | +0.47 (modal), +0.75 (split) |", "| M2 branch agreement | Spearman between branch shares on each branch's own volume, by attribution rule; multi-word labels only (post hoc) | +0.47 (modal), +0.75 (split); +0.65, +0.91 |"),
    # Appendix E
    ("Quote the definition and say whether the figure is a count or a model's output. Both visit figures here are vendor click models over estimated volumes at estimated positions (Section 4.1).",
     "Quote the definition and say whether the figure is a count or a model's output. Both visit figures here are vendor click models over estimated volumes at estimated positions, one defined in clicks and the other in visitors (Section 4.1)."),
    ("recorded in `01_LITERATURE/checklist_search_2026-10-31/` in the source bundle) found no reporting checklist for commercial search-analytics figures. The closest are documentation checklists for Google Trends [Nuti et al. 2014; Hölzl, Keusch & Sajons 2025], reporting items for Wikipedia page views [Alibudbud 2023], and reporting and disclosure standards for social-media data, including data obtained through commercial intermediaries [Kim, Huang & Emery 2016; Kostygina et al. 2023]; none names a commercial SEO or web-analytics tool such as Ahrefs, Semrush or Similarweb. Items 1, 2, 9 and 10 restate their access-date, parameter, access-path and data-sharing items for these instruments, item 9 adding who operated the interface and which of the vendor's terms were read; item 3 adds the distinction between counted and modeled figures; item 4 extends to a second instrument the repeated samples from one opaque instrument that Hölzl, Keusch and Sajons recommend, and applies to vendors the design of comparing engines on one query set [Thelwall 2008]; item 8 extends their external-validation item to a counted or first-party signal read beside the volume; items 5, 6 and 7 rest on this paper's findings.",
     "recorded in `literature/checklist_search_2026-10-31/` in the source bundle) found no reporting checklist for commercial search-analytics figures. Guidance on these tools does exist, and the search record passed over it: an empirical comparison of four SEO tools closes with methodological recommendations [Font-Julián et al. 2026, Section 5.2], to use several tools where possible, to prefer what several detect, to read traffic as relative rather than precise, and to report the tool, the extraction date, the market settings and each metric's definition. Items 1 to 4 cover the same ground and owe it that credit. Where those recommendations advise averaging traffic estimates across tools, this paper's ratios, which run in no fixed direction within one domain, suggest reporting the range. Further off are documentation checklists for Google Trends [Nuti et al. 2014; Hölzl, Keusch & Sajons 2025], reporting items for Wikipedia page views [Alibudbud 2023], and reporting and disclosure standards for social-media data, including data obtained through commercial intermediaries [Kim, Huang & Emery 2016; Kostygina et al. 2023], which name no commercial SEO or web-analytics tool. Items 1, 2, 9 and 10 share their access-date, parameter, access-path and data-sharing items, and item 8 extends their external-validation item to a counted or first-party signal read beside the volume. What this appendix adds is a numbered checklist motivated item by item by measured disagreement: the orderings of item 5, the territory pairing of item 6, the keyword universe of item 7 with the identity of E.2, and in item 9 who operated the interface and which of the vendor's terms were read; item 4 also applies to vendors the design of comparing engines on one query set [Thelwall 2008]."),
])

NEW = [
    ("Ahrefs. (2026). *What is Organic Traffic in Ahrefs and how do we calculate it?* [Help center article]. Retrieved November 3, 2026, from https://help.ahrefs.com/en/articles/1863206-what-is-organic-traffic-in-ahrefs-and-how-do-we-calculate-it", "Chuklin, A."),
    ("Cook, N. (2025). *Mind the invisibility gap: An analysis of 80 leading global brands in LLM answers* [Working paper; not read]. SSRN. https://doi.org/10.2139/ssrn.5698748", "Costco Wholesale"),
    ("Semrush. (n.d.-b). *Overview report* [Knowledge base article on Domain Overview]. Retrieved November 3, 2026, from https://www.semrush.com/kb/1202-domain-overview-overview-report", None),
    ("Semrush. (n.d.-c). *Semrush Rank* [Knowledge base article]. Retrieved November 3, 2026, from https://www.semrush.com/kb/semrush-reports-tools/domain-analytics/ranks/traffic-ranks/", None),
]
head, refs_and_rest = s.split("\n## References\n", 1)
refs, rest = refs_and_rest.split("\n## Appendix A", 1)
lines = refs.split("\n")


def key(line):
    return unicodedata.normalize("NFKD", line).encode("ascii", "ignore").decode().lower()


for entry, _ in NEW:
    if any(x.startswith(entry[:32]) for x in lines):
        raise SystemExit(f"REFUSE: already present: {entry[:40]}")
    ents = [i for i, x in enumerate(lines) if x.strip() and not x.startswith("#")]
    pos = next((i for i in ents if key(lines[i]) > key(entry)), None)
    if pos is None:
        raise SystemExit("no insertion point")
    lines[pos:pos] = [entry, ""]
s = head + "\n## References\n" + "\n".join(lines) + "\n## Appendix A" + rest
# the two existing vendor entries become the a-items of their years, with their one in-text citation each
for a, b in (("Ahrefs. (2026, September 3). *How to use Content Gap", "Ahrefs. (2026a, September 3). *How to use Content Gap"),
             ("Semrush. (n.d.). *How to use Keyword Gap?*", "Semrush. (n.d.-a). *How to use Keyword Gap?*")):
    if s.count(a) != 1:
        raise SystemExit(f"REFUSE: {s.count(a)} matches for {a!r}")
    s = s.replace(a, b)
if s.count("[Ahrefs 2026; Semrush n.d.]") == 1:  # in-text, Appendix B
    s = s.replace("[Ahrefs 2026; Semrush n.d.]", "[Ahrefs 2026a; Semrush n.d.-a]")
P.write_text(s)
print(f"{len(s.split()):,} words")


==> anc/edit_v53g.py <==
"""Version 5.3, 3 November 2026: from the fifth independent reproduction (08_REVIEW/reproduction_v5.3_run5_2026-11-03/; 1,781
values on the morning's package: 1,628 matched, 2 differed, the Study W block and its time, both already corrected by
edit_v53f.py; 151 need inputs the bundle does not hold). P3's bar could not have failed at the spreads observed, which
the paper now says (printed by wiki_demand_supplement.py); the +0.41 is marked as needing the withheld scores."""
from pathlib import Path

P = Path(__file__).with_name("manuscript_v50.md")
s = P.read_text()


def rep(pairs):
    global s
    for a, b in pairs:
        n = s.count(a)
        if n != 1:
            raise SystemExit(f"REFUSE: {n} matches for {a[:110]!r}")
        if b in s:
            raise SystemExit(f"REFUSE: already applied: {b[:110]!r}")
        s = s.replace(a, b)


rep([
    ("(P3, held; the plan calls this bar lax, since it fails only if log requests track log volume at a Pearson correlation above about 0.9).",
     "(P3, held; the plan calls this bar lax, since at comparable spreads it fails only if log requests track log volume at a Pearson correlation above about 0.9, and at the spreads observed it could not have failed: the ratio's geometric standard deviation cannot fall below 11.1 at any correlation)."),
    ("The exploratory correlation between the Content Gap Score and the count, +0.41, is not a test of the score, which contains the vendor's volume.",
     "The exploratory correlation between the Content Gap Score and the count, +0.41, is not a test of the score, which contains the vendor's volume; it needs the per-code scores held back with Study R1, so a run on the released files prints every other figure and not this one."),
    ("and version 5.2 responds to that measurement;", "and versions 5.2 and 5.3 respond to that measurement;"),
    ("Separate agents reproduced the source bundle four times in clean folders on 15 October 2026.", "Separate agents reproduced the source bundle four times in clean folders on 15 October 2026 and once more on 3 November."),
    ("the paper builds from the bundle (`08_REVIEW/reproduction_v5.2_run4_2026-10-15/`, with the three earlier runs beside it).",
     "the paper builds from the bundle. The fifth, on the package before this version's last corrections, checked 1,781 values: 1,628 matched, 2 differed (one block number and its time in Section 6.2, since corrected) and 151 need inputs the bundle does not hold. Of the matches, 146 cannot fail, because those series files are parsed from the paper's own tables, and 220 confirm a value only against a released file recording a dashboard read or a plan, so none of these checks can catch a misread dashboard (`08_REVIEW/reproduction_v5.3_run5_2026-11-03/`, with the four earlier runs beside it)."),
])
P.write_text(s)
print(f"{len(s.split()):,} words")


==> anc/edit_v53h.py <==
"""Version 5.3, 3 November 2026: from the blind paper-measure runs on the package of that afternoon (sha 58881ff6). Each item
was checked first. Google's Search Status Dashboard lists an August 2026 spam update on 18 to 21 August (days 23 to 26) that the
paper had missed, so day 37 does not precede every disturbance. Trade-press reports of altered result pages served to rank trackers
since September 2026 are stated as a threat to test. The modal attribution's tie-break is disclosed and its effect printed
(m2_tiebreak_check.py); the waiting finding is checked at the level of keywords as well as labels (waiting_keywords_check.py);
much of the vendor side's spread in Section 6.2 is the number of keywords matched (wiki_demand_supplement.py)."""
import unicodedata
from pathlib import Path

P = Path(__file__).with_name("manuscript_v50.md")
s = P.read_text()


def rep(pairs):
    global s
    for a, b in pairs:
        n = s.count(a)
        if n != 1:
            raise SystemExit(f"REFUSE: {n} matches for {a[:110]!r}")
        if b in s:
            raise SystemExit(f"REFUSE: already applied: {b[:110]!r}")
        s = s.replace(a, b)


rep([
    # the missed disturbance
    ("a 77-day series with a primary checkpoint chosen to precede three identified disturbances,", "a 77-day series with a primary checkpoint chosen to precede three of the four identified disturbances,"),
    ("Three disturbances fall in the observation window. The September 2026 spam update began on 24 September, day 60,",
     "Four disturbances fall in the observation window. Google's August 2026 spam update ran from 18 to 21 August, days 23 to 26 [Google 2026]. The September 2026 spam update began on 24 September, day 60,"),
    ("**Day 37 (1 September 2026) is the primary checkpoint**: the last observation preceding all three.",
     "**Day 37 (1 September 2026) is the primary checkpoint**: the last observation preceding the last three. It does not precede the August update, which falls in the month of the largest visits ratio (27.1x), and whose effect on this section is not estimated."),
    ("Algorithm updates: one named, dated update falls in the window, on the day of the traffic peak; whether unannounced ones did is not knowable from here.",
     "Algorithm updates: two named, dated updates fall in the window, the August spam update (days 23 to 26), before the primary checkpoint and inside its fastest interval, and the September one, on the day of the traffic peak; whether unannounced ones did is not knowable from here."),
    ("The fastest clean interval, 768 a day across days 15 to 30,", "The fastest clean interval, 768 a day across days 15 to 30, which holds the August spam update,"),
    ("the vertical rules mark the primary checkpoint (day 37), the September 2026 spam update (day 60) and the vendor data-reliability notice (day 65);", "the vertical rules mark the primary checkpoint (day 37), the September 2026 spam update (day 60) and the vendor data-reliability notice (day 65), and the August 2026 spam update (days 23 to 26) is not drawn;"),
    # altered result pages
    ("**Measurement 1 (Section 5).** Instrumentation is its subject rather than a caveat on it, and no outcome is a measured visit.",
     "**Measurement 1 (Section 5).** Instrumentation is its subject rather than a caveat on it, and no outcome is a measured visit. Trade press reports that Google has served altered result pages to suspected rank trackers since September 2026, with social and forum sites replacing tracked ones: 8.0% of one tracker's pages since 13 September [Rijo 2026a] and 5% to 20% by Ahrefs' account, depending on the provider, with Ahrefs cleaning up past results and Semrush dating the problem to late summer [Rijo 2026b]. These are secondary reports, and the effect here is not measured. Every read in this paper falls after that start; the day-37 figures describe earlier dates but were read from histories a vendor may revise, and a swap favoring social and forum sites would bear on Sections 5, 7 and 8 to 10 alike."),
    # "first day"
    ("this paper holds one site fixed, follows one section from its first day on two instruments, and compares twelve sections of the site on one date.",
     "this paper holds one site fixed, reads back two instruments' stored histories of one section to its first month, in a single retrospective read, and compares twelve sections of the site on one date."),
    # Section 6.1: keyword source, tie-break, keyword-level check
    ("built by the author's clustering engine from 1,898,584 keywords, each node carrying DataForSEO monthly search volume.",
     "built by the author's clustering engine from 1,898,584 keywords (the export labels 1,895,189 of them \"corpus\", 2,781 ranked keywords of three carrier domains and 614 authored), each node carrying DataForSEO monthly search volume."),
    ("and +0.47 (+0.01 to +0.78; p = 0.06) if each label's mentions go to the branch holding most of its nodes;",
     "and +0.47 (+0.01 to +0.78; p = 0.06) if each label's mentions go to the branch holding most of its nodes, with ties broken by the script's fixed order (59 of the 1,008 labels tie; under random tie-breaks the figure has a median of +0.50, and 95% of draws lie between +0.42 and +0.55; `m2_tiebreak_check.py`);"),
    ("with split attribution and +0.65 with modal attribution,", "with split attribution and +0.65 with modal attribution (at the top of its range under random tie-breaks, median +0.53, 95% of draws +0.44 to +0.645),"),
    ("and none concerns waiting in a store: they cover", "and none concerns waiting in a store (at the level of keywords, 532 of the 1,898,584 match the waiting pattern, with 114,329 searches, 0.01% of the file's volume, and nine name a store, shop or location, with 205 searches, some of them about an app store; `waiting_keywords_check.py`): they cover"),
    # Section 6.2
    ("Whatever the public count measures, it is not a scaled copy of the vendor's volume: the vendor's figure spreads the class across five orders of magnitude where the count spreads it across one.",
     "Whatever the public count measures, it is not a scaled copy of the vendor's volume: the vendor's figure spreads the class across five orders of magnitude where the count spreads it across one. Much of that spread is not the volume model alone: summed volume and the number of matched keywords rank the articles nearly alike (+0.90), and the logarithm of the keyword count accounts for 77% of the variance in the logarithm of volume, so the spread reflects how many keywords the carriers' exports matched for each code as well as the volume per keyword, whose geometric standard deviation is 7.0 (a post hoc check; `wiki_demand_supplement.py`)."),
    # Section 14
    ("amendment A4 records the author's decision of 13 October 2026 not to treat that confirmation as a precondition.",
     "amendment A4 records the author's decision of 13 October 2026 not to treat that confirmation as a precondition, so it is not among the open items below, and a reader should weigh that decision."),
])

NEW = [
    "Google. (2026). *Google Search Status Dashboard: Ranking incidents* [August 2026 spam update, 18 to 21 August]. Retrieved November 3, 2026, from https://status.search.google.com/products/rGHU1u87FJnkP6W2GwMi/history",
    "Rijo, L. (2026a, October 19). *Google feeds rank trackers swapped results on 8% of pages, Nozzle finds.* PPC Land. https://ppc.land/google-feeds-rank-trackers-swapped-results-on-8-of-pages-nozzle-finds/",
    "Rijo, L. (2026b, October 22). *Ahrefs says Google poisons 5% to 20% of results served to SEO data tools.* PPC Land. https://ppc.land/ahrefs-says-google-poisons-5-to-20-of-results-served-to-seo-data-tools/",
]


def key(line):
    line = unicodedata.normalize("NFKD", line).encode("ascii", "ignore").decode().lower()
    return line[4:] if line.startswith("the ") else line


head, refs_and_rest = s.split("\n## References\n", 1)
refs, rest = refs_and_rest.split("\n## Appendix A", 1)
lines = refs.split("\n")
# the reference label that an assessor found not matching its citation
a = "Ahrefs. (2026). *What is Organic Traffic in Ahrefs"
hits = [i for i, x in enumerate(lines) if x.startswith(a)]
if len(hits) != 1:
    raise SystemExit("REFUSE: Ahrefs organic-traffic entry not found once")
entry = lines[hits[0]].replace("Ahrefs. (2026).", "Ahrefs. (2026b).")
del lines[hits[0]:hits[0] + 2]
NEW.insert(0, entry)
# two Semrush entries added by edit_v53f.py were filed before The Motley Fool; they follow the first Semrush entry
for start in ("Semrush. (n.d.-b)", "Semrush. (n.d.-c)"):
    hits = [i for i, x in enumerate(lines) if x.startswith(start)]
    if len(hits) != 1:
        raise SystemExit(f"REFUSE: {start} not found once")
    NEW.append(lines[hits[0]])
    del lines[hits[0]:hits[0] + 2]
for entry in NEW:
    if any(x.startswith(entry[:32]) for x in lines):
        raise SystemExit(f"REFUSE: already present: {entry[:40]}")
    ents = [i for i, x in enumerate(lines) if x.strip() and not x.startswith("#")]
    pos = next((i for i in ents if key(lines[i]) > key(entry)), None)
    if pos is None:
        raise SystemExit("no insertion point")
    lines[pos:pos] = [entry, ""]
s = head + "\n## References\n" + "\n".join(lines) + "\n## Appendix A" + rest
P.write_text(s)
print(f"{len(s.split()):,} words")


==> anc/edit_v53i.py <==
"""Version 5.3, 3 November 2026: from the last of the blind runs on sha 58881ff6 (7.3, 7.3, 7.1). Holding the number of matched
keywords constant, Section 6.2's rank agreement disappears (-0.12; a post hoc check, wiki_demand_supplement.py), so the
abstract, the contribution, the section and the conclusion now say so. The abstract is rewritten shorter; Section 5's "does
not rest on the author's judgment" excepts the choice of sections; the bound of Section 5.6 states its one-quantity assumption;
the stakes counts are marked as raw; Font-Julian et al. gets its open-access copy."""
from pathlib import Path

P = Path(__file__).with_name("manuscript_v50.md")
s = P.read_text()


def rep(pairs):
    global s
    for a, b in pairs:
        n = s.count(a)
        if n != 1:
            raise SystemExit(f"REFUSE: {n} matches for {a[:110]!r}")
        if b in s:
            raise SystemExit(f"REFUSE: already applied: {b[:110]!r}")
        s = s.replace(a, b)


# the abstract's two long paragraphs
L = s.split("\n")
i = next(k for k, x in enumerate(L) if x.startswith("On the area-code section of a large US telecommunications provider's website"))
j = next(k for k, x in enumerate(L) if x.startswith("User First Intelligence (UFI) is the framework built on that premise:"))
L[i] = ("On the area-code section of a large US telecommunications provider's website (381 code pages and 53 hubs), two commercial analytics platforms' stored records from the section's first month differ on estimated monthly visits by 7.5x to 27.1x (8.6x to 29.9x with both read worldwide). Across twelve sections of the domain the ratio runs from 0.20x to 7.24x, with no detectable relationship to section age (Spearman −0.11, a test of low power), while the platforms agree on which section is larger in 60 of 66 pairs, though in only 9 of the 15 within a factor of three. "
        "On 37,193 reviews of 378 telecom stores linked to a 42,994-node keyword taxonomy, on links two blind AI annotators judged about two-thirds correct, review demand and search volume barely agree on topics (+0.18) and agree on branches to a degree that depends on attribution and link quality (+0.47 to +0.91), while sizing them very differently. "
        "On the 372 area codes, in a comparison whose predictions were fixed before collection, a public count of requests for each code's Wikipedia article and the vendor's keyword volume agree roughly on ranking (+0.45, bootstrap 95% interval +0.34 to +0.54, over 240 articles), an agreement that disappears once the number of keywords matched per code is held constant (−0.12, post hoc), and not on magnitudes (searches per request from 0.3 to 244 between the 10th and 90th percentiles). "
        "In one vendor's index of AI answers (Ahrefs Brand Radar, US, October 2026) that name or cite the ten largest holdings of each S&P 500 sector fund, of four predictions written before collection one held, one held in direction only and two failed; video and community sites took a median 21% of citation incidences on Google's AI Overviews and AI Mode against 0.6% to 9.2% on ChatGPT, Copilot, Perplexity and Gemini, in every sector. "
        "Traffic estimates and cited sources therefore have to be measured per instrument and per answer surface.")
L[j] = ("User First Intelligence (UFI), the framework built on that premise, collects what people ask beyond the website, links it to an industry's entities under an ontology, and scores where the organization does not answer. An open implementation is released; its scoring function is specified, not evaluated. No causal claim is made.")
s = "\n".join(L)

rep([
    ("27 of them published in 2020, 87 in 2025 and 110 in 2026 to mid-October.", "27 of them published in 2020, 87 in 2025 and 110 in 2026 to mid-October (raw counts, not normalized for the growth of the index)."),
    ("agree roughly on the ranking (+0.45 over 240 articles) and not on the magnitudes, in a comparison whose predictions were fixed before collection (Section 6.2).",
     "agree roughly on the ranking (+0.45 over 240 articles), an agreement that disappears given the number of keywords matched per code, and not on the magnitudes, in a comparison whose predictions were fixed before collection (Section 6.2)."),
    ("It is reported first because it does not rest on the author's judgment: every figure in it is one of two vendors' readings", "It is reported first because its figures do not rest on the author's judgment, though the choice of the twelve sections of Section 5.5 does: every figure in it is one of two vendors' readings"),
    ("from the quantity both are estimating, and this study cannot say which.", "from the quantity both are estimating, and this study cannot say which. This treats the two figures as readings of one quantity, which is an approximation: they differ in territory, which only strengthens the bound, and in unit (Section 4.1), which it does not carry."),
    ("so the spread reflects how many keywords the carriers' exports matched for each code as well as the volume per keyword, whose geometric standard deviation is 7.0 (a post hoc check; `wiki_demand_supplement.py`).",
     "so the spread reflects how many keywords the carriers' exports matched for each code as well as the volume per keyword, whose geometric standard deviation is 7.0. The same goes for the ranking: holding the keyword count constant, the rank correlation between volume and requests is −0.12 (bootstrap 95% interval −0.24 to 0.00), so the agreement above may reflect how many keywords the carriers ranked for rather than the volume model (post hoc checks; `wiki_demand_supplement.py`). A vendor side built from the same phrasings for all 372 codes, not conditioned on the carriers' rankings, would separate the two; it needs vendor data this study did not buy."),
    ("a free public count and a commercial volume model agree only roughly on which carry more demand (+0.45, against +0.47 to +0.75 on all links for the taxonomy's branches) and size them very differently.",
     "a free public count and a commercial volume model agree only roughly on which carry more demand (+0.45, against +0.47 to +0.75 on all links for the taxonomy's branches), an agreement carried by the keyword count, and size them very differently."),
    ("agreed with the vendor's volume roughly on the ranking (+0.45 over 240 articles) and not at all on magnitudes", "agreed with the vendor's volume roughly on the ranking (+0.45 over 240 articles, an agreement that disappears given the number of keywords matched per code) and not at all on magnitudes"),
    ("| M2 public count dispersion |", "| M2 public count, keywords held constant | partial rank correlation of volume and requests given the matched keyword count (post hoc); share of the variance of log volume in log keyword count | −0.12; 77% | `wiki_demand_supplement` |\n| M2 public count dispersion |"),
    ("*Journal of Information Science, 52*(4), 1075–1088. https://doi.org/10.1177/01655515261445903", "*Journal of Information Science, 52*(4), 1075–1088. https://doi.org/10.1177/01655515261445903 (open-access copy: https://riunet.upv.es/handle/10251/236956)"),
])
P.write_text(s)
print(f"{len(s.split()):,} words")


==> anc/edit_v54a.py <==
"""Version 5.4, 14 November 2026: Section 7.7, Measurement 3's registered source types applied to the author's education
exports for thirteen countries (3,724,208 answers; 04_ANALYSIS/edu_ai_citations/), read after the author had analysed and
published them, so not predicted; and Appendix F, the author's inventory of one hundred sources the framework is meant
to collect, of which this paper has read eight. Every number of Section 7.7 and Table C5 is printed by intl_from_cells.py."""
import unicodedata
from pathlib import Path

P = Path(__file__).with_name("manuscript_v50.md")
s = P.read_text()


def rep(pairs):
    global s
    for a, b in pairs:
        n = s.count(a)
        if n != 1:
            raise SystemExit(f"REFUSE: {n} matches for {a[:110]!r}")
        if b in s:
            raise SystemExit(f"REFUSE: already applied: {b[:110]!r}")
        s = s.replace(a, b)


SEC77 = """### 7.7 The same contrast in one category across thirteen countries

Section 7's contrast was read in one country, in a universe conditional on companies. A later collection relaxes both limits for one category. On 13 and 14 November 2026 the author exported from the same vendor's index every answer whose prompt the vendor files under Jobs and Education > Education, with no site or company filter, for thirteen countries: 3,724,208 answers dated 17 August to 14 November 2026, in 44 export files, each checked against the row count the interface showed (one slice, 1,492 ChatGPT answers for France, failed to export and is missing). These are answer-level rows with each answer's cited pages, not the cited-domain tables of Section 7.2. The author analysed and published the collection, with different source categories, before it was read for this paper [Pagadala 2026b], so nothing here was predicted and this subsection is a replication read after the fact. What was fixed in advance is the measure: the source types registered on 12 October 2026 and Section 7's statistic, applied unchanged by a script that stops if the lists differ (`intl_surface_cells.py`).

**The contrast holds in every country.** Over the 104 cells (thirteen countries by eight vendor views; the smallest holds 1,335 answers), video and community sources take a median 14.0% of citation incidences on Google's four views (bootstrap 95% interval over countries 10.5% to 17.0%) against 0.6% (0.4% to 1.0%) on ChatGPT, Copilot, Perplexity and Gemini. The lowest Google view is above the highest of the other four in 13 of 13 countries, by the narrowest margin in Japan (1.2% against 0.6%; Table C5). The view accounts for 76% of the sum of squares of the cell shares and the country for 13%, against 77% for surface and 14% for sector in Section 7.5. Counted by answers, a median 36.8% of the answers on Google's views cite at least one such source, against 1.3% on the others.

**Limits.** This is one vendor's index, one category and the vendor's own filing of prompts: by a labelled sample the author reports, roughly one answer in ten is not about education [Pagadala 2026b]. The registered lists name platforms prominent in the United States, so community sources local to a country, a question site in Japan for example, count as other websites, and the shares outside the United States are floors. Google's views hold 91.6% of the answers. The surfaces are again tracked on query sets of different size, so a difference between surfaces may partly reflect the questions each is asked. Shares here are over every cited domain of every answer, not over a cell's 1,000 most-cited domains, so their levels are not comparable with Section 7.3's; the ordering of surfaces is. How the exports were made, and under which permission and terms, is stated in Section 14; the rows are not redistributed, and the per-cell counts are in the source bundle (`edu_ai_citations_intl/`).

"""

TABLE_C5 = """*Table C5. Section 7.7 by country: answers, and the video and community share of citation incidences on the lowest of Google's four views against the highest of the other four surfaces. Source: Ahrefs Brand Radar, AI responses, education prompts, exported 13 and 14 November 2026; source types as registered for Section 7; printed by `intl_from_cells.py`.*

| Country | Answers | Lowest Google view | Highest other surface |
|---|---|---|---|
| United States | 1,456,743 | 9.3% | 2.8% |
| India | 629,880 | 9.5% | 2.1% |
| Japan | 274,068 | 1.2% | 0.6% |
| United Kingdom | 222,184 | 4.9% | 2.4% |
| Indonesia | 170,993 | 14.0% | 1.5% |
| Brazil | 161,570 | 15.7% | 2.9% |
| Mexico | 141,634 | 17.0% | 2.5% |
| Canada | 131,414 | 7.2% | 3.6% |
| Australia | 128,845 | 4.5% | 2.3% |
| France | 111,959 | 3.6% | 1.1% |
| Germany | 109,804 | 4.2% | 1.5% |
| Philippines | 93,035 | 16.7% | 4.7% |
| Spain | 92,079 | 7.7% | 2.3% |

"""

APPENDIX_F = """
## Appendix F: The sources the framework is meant to collect

The framework's first step is to go where an industry's customers already talk. The implementation declares thirteen surface types (Figure 1a); the inventory below is the author's working list, of November 2026, of the concrete sources behind them: one hundred, in ten groups. It is a plan for collection and not a record of it. This paper has read eight of the hundred, in four of the ten groups, each through the instrument its section names; the other ninety-two are unread. Search is one group of ten, and the framework's premise is that the other nine hold what search volume does not show, which Sections 6 and 7 begin to test and Section 13 specifies.

*Table F1. One hundred sources in ten groups (the author's inventory, November 2026). Bold marks the eight read in this paper: Google Search through two vendors' rankings and a third's keyword volume (Sections 5 and 6), five AI answer engines through one vendor's index (Section 7), Wikipedia through its public request counts (Section 6.2) and Google Business reviews through a licensed export (Section 6.1).*

| Group | Sources |
|---|---|
| 1. Search and discovery | **Google Search**, Google autocomplete, People also ask, Google Trends, Bing, DuckDuckGo, YouTube search, Amazon search, App Store search, Pinterest |
| 2. AI answer engines | **ChatGPT**, **Perplexity**, **Gemini**, Claude, **Copilot**, **Google AI Overviews**, Meta AI, Grok, You.com, DeepSeek |
| 3. Video and audio | YouTube videos, YouTube comments, YouTube live chat, TikTok, Instagram Reels, Twitch, Spotify podcasts, Apple Podcasts, Vimeo, webinar replays |
| 4. Social | X posts and replies, LinkedIn posts, LinkedIn comments, Facebook groups, Facebook pages, Instagram comments, Threads, Bluesky, Snapchat, Nextdoor |
| 5. Communities and Q&A | Reddit, Quora, Stack Exchange, Stack Overflow, Discord servers, Slack communities, Hacker News, Product Hunt, brand support forums, XDA and niche forums |
| 6. Expert and long-form | Substack, Medium, Hugging Face, GitHub issues, arXiv, Google Scholar, **Wikipedia**, Wikidata, conference notes, industry newsletters |
| 7. Company and market | SEC filings, earnings calls, investor presentations, press releases, job postings, competitor sitemaps, competitor pricing pages, Crunchbase, patents, analyst reports |
| 8. Marketplace reviews | Amazon reviews and Q&A, Best Buy reviews, Target reviews, Costco reviews, Walmart reviews, Home Depot reviews, eBay listings, Etsy reviews, Wayfair reviews, Newegg reviews |
| 9. Ratings and responses | **Google Business reviews**, owner responses to reviews, Yelp, Trustpilot, Better Business Bureau, G2, Capterra, Glassdoor, App Store reviews, Google Play reviews |
| 10. Your own and public data | Site search logs, support tickets, chat transcripts, call center logs, sales call notes, surveys and NPS verbatims, Regulations.gov, Census and data.gov, court records, Common Crawl |
"""

rep([
    ("Manuscript version 5.3, 3 November 2026. Preprint, not yet peer reviewed.", "Manuscript version 5.4, 14 November 2026. Preprint, not yet peer reviewed."),
    # abstract and contribution
    ("in every sector. Traffic estimates and cited sources therefore have to be measured",
     "in every sector; a later read of education answers in thirteen countries, not predicted, shows the same contrast in every country (14.0% against 0.6%). Traffic estimates and cited sources therefore have to be measured"),
    ("It motivates a per-surface term the framework does not yet have.",
     "A later read of one category in thirteen countries, with the same registered source types and no prediction, shows the same contrast in every country (Section 7.7). It motivates a per-surface term the framework does not yet have."),
    # framework: the inventory
    ("The implementation declares thirteen surface types (Figure 1a) and ships two generic file adapters, for CSV and JSON Lines; collection from each platform is left to the deployment.",
     "The implementation declares thirteen surface types (Figure 1a) and ships two generic file adapters, for CSV and JSON Lines; collection from each platform is left to the deployment. Appendix F lists the one hundred concrete sources the framework is meant to collect, of which this paper has read eight."),
    ("The thirteen surface types the implementation declares are a snapshot.", "The thirteen surface types the implementation declares, and the hundred sources of Appendix F, are a snapshot."),
    # the subsection and its table
    ("## 8 The deployment series\n", SEC77 + "## 8 The deployment series\n"),
    ("## Appendix D: Metrics, values and scripts\n", TABLE_C5 + "## Appendix D: Metrics, values and scripts\n"),
    # threats and Section 13
    ("Section 7.6 lists the rest.", "Section 7.6 lists the rest. Section 7.7 relaxes two of these for one category, after the fact and with no prediction: thirteen countries, and no company filter."),
    ("those rows are stored and unanalyzed, and the study's predictions are not yet written.",
     "those rows are stored and unanalyzed, and the study's predictions are not yet written. Section 7.7 is a partial step of this kind in one category: answer-level rows for thirteen countries, read after the fact."),
    # Section 14
    ("and Semrush has not been asked whether that falls within those terms.",
     "and Semrush has not been asked whether that falls within those terms. The exports of Section 7.7 were made on 13 and 14 November 2026 from the same vendor's web interface, by the author according to the author's statement; the records kept with them show a script, run by an AI coding assistant, filing each downloaded file and checking its row count, and no script operating the vendor's interface. By the collection's own notes they were made in the agency's workspace; whether the agency's permission of 11 October covers them and their publication is not established here. An earlier set of education exports for 33 named sites, made on 1 October 2026 before that permission, is not used in this paper."),
    ("no keyword, per-keyword volume or per-code score is released.",
     "no keyword, per-keyword volume or per-code score is released. For Section 7.7, the counts per country and view and the scripts are prepared for release alongside; the answer-level rows are not redistributed."),
    ("four further agents reviewed the plan before it was stamped, and the author had not read it when it was stamped.",
     "four further agents reviewed the plan before it was stamped, and the author had not read it when it was stamped. Section 7.7's scripts and text were written by an AI agent from the author's exports, and Appendix F transcribes the author's inventory."),
    # conclusion and Table D1
    ("That is why a per-surface term is the framework's next design question.",
     "A later read of education answers in thirteen countries, not predicted, shows the same contrast in every one of them. That is why a per-surface term is the framework's next design question."),
    ("| M3 predictions | P1 to P4 as written before collection | one held, one in direction, two failed | `cross_sector` |\n",
     "| M3 predictions | P1 to P4 as written before collection | one held, one in direction, two failed | `cross_sector` |\n"
     "| M3 across countries (Section 7.7; not predicted) | median video and community share of citation incidences, Google's four views against the other four, over 104 cells in thirteen countries, bootstrap over countries; countries where the lowest Google view exceeds the highest other surface | 14.0% (10.5 to 17.0) against 0.6% (0.4 to 1.0); 13 of 13 | `intl_surface_cells`, `intl_from_cells` |\n"),
    # Appendix A and the author's two notes
    ("and the first-comparison claim of Section 1 now rests on the two searches that tested it.\n",
     "and the first-comparison claim of Section 1 now rests on the two searches that tested it.\n- **Version 5.4** adds Section 7.7, Table C5 and Appendix F and changes no earlier result.\n"),
    ("is set out in a separate note [Pagadala 2026].", "is set out in a separate note [Pagadala 2026a]."),
])
if "## Appendix F:" in s:
    raise SystemExit("REFUSE: Appendix F already present")
s = s.rstrip("\n") + "\n" + APPENDIX_F

head, refs_and_rest = s.split("\n## References\n", 1)
refs, rest = refs_and_rest.split("\n## Appendix A", 1)
lines = refs.split("\n")
hits = [i for i, x in enumerate(lines) if x.startswith("Pagadala, V.")]
if len(hits) != 1 or "(2026" not in lines[hits[0]] or "(2026a" in lines[hits[0]]:
    raise SystemExit("REFUSE: the author's note is not in the reference list once")
lines[hits[0]] = lines[hits[0]].replace("(2026", "(2026a", 1)
lines[hits[0] + 1:hits[0] + 1] = ["", "Pagadala, V. (2026b). *AI search citations in education by country (2026)* [Author's study page, with data files]. Retrieved November 14, 2026, from https://venkatapagadala.com/ai-retrieval-citations-research/education-industry/by-country"]
s = head + "\n## References\n" + "\n".join(lines) + "\n## Appendix A" + rest
P.write_text(s)
print(f"{len(s.split()):,} words")


==> anc/edit_v54b.py <==
"""Version 5.4, 14 November 2026: Section 7.7's sentence on the row-count check said more than the exports' ledger shows.
Thirty-four of the 44 files match the count the vendor's interface showed exactly; ten fall short by one to seven rows,
19 rows in all (03_DATA/raw/edu_ai_citations_2026-11/ledger.jsonl)."""
from pathlib import Path

P = Path(__file__).with_name("manuscript_v50.md")
s = P.read_text()
a = "in 44 export files, each checked against the row count the interface showed (one slice, 1,492 ChatGPT answers for France, failed to export and is missing)."
b = "in 44 export files, each checked against the row count the interface showed: 34 match it exactly and ten fall short by one to seven rows, 19 in all (one further slice, 1,492 ChatGPT answers for France, failed to export and is missing)."
if s.count(a) != 1:
    raise SystemExit(f"REFUSE: {s.count(a)} matches")
if b in s:
    raise SystemExit("REFUSE: already applied")
P.write_text(s.replace(a, b))
print(f"{len(s.split()):,} words before")


==> anc/edit_v55a.py <==
"""Version 5.5 (14 November 2026). Two things.

1. The author's determination on organizational permission, in the author's words to the assistant on 14 November 2026:
   no approval of the employer is needed, because the paper uses none of its first-party data and does not name it.
   The paragraphs that made that approval, a public release, an ethics determination and the removal of old public
   copies conditions of submission are replaced by a statement of the determination and of what is open at posting.
   Nothing is removed from the paper's evidence. The data and scripts are posted with the preprint as ancillary files,
   so "prepared for release" becomes "in the source bundle".
2. Defects found by the blind measurements of version 5.4 (three runs, 14 November): a wrong cross-reference in
   Section 7.7, "441-page" for 434 in Section 10.1, a positioning sentence that overreached, Study R1 not named in
   Section 13, +0.91 not marked post hoc in the abstract, the linker's filter not stated in Section 6.1, and a project
   path in the text. (The reference list's broken tail is fixed in build_tex.py.)

Each replacement must match exactly once and must not already be applied.
"""
import pathlib

p = pathlib.Path(__file__).with_name("manuscript_v50.md")
s = p.read_text()


def rep(pairs):
    global s
    for a, b in pairs:
        n = s.count(a)
        if n != 1:
            raise SystemExit(f"REFUSE: {n} matches for {a[:110]!r}")
        if b in s:
            raise SystemExit(f"REFUSE: already applied: {b[:110]!r}")
        s = s.replace(a, b)


def rep_par(prefix, new, must):
    """Replace the one paragraph (one line) that starts with prefix and contains every string in must."""
    global s
    lines = s.split("\n")
    hits = [i for i, l in enumerate(lines) if l.startswith(prefix)]
    if len(hits) != 1:
        raise SystemExit(f"REFUSE: {len(hits)} paragraphs start with {prefix!r}")
    old = lines[hits[0]]
    for m in must:
        if m not in old:
            raise SystemExit(f"REFUSE: paragraph {prefix!r} lacks {m[:80]!r} (already applied or changed)")
    lines[hits[0]] = new
    s = "\n".join(lines)


rep([
    ("Manuscript version 5.4, 14 November 2026.", "Manuscript version 5.5, 14 November 2026."),
    # abstract: the top of the range is a post hoc restriction
    ("agree on branches to a degree that depends on attribution and link quality (+0.47 to +0.91), while sizing them very differently.",
     "agree on branches to a degree that depends on attribution and link quality (+0.47 to +0.75 on all links, up to +0.91 on multi-word labels, post hoc), while sizing them very differently."),
    # first mention of the source bundle says where it is
    ("(`vendor_reliance.py` and `stakes_screen_check.py`, in the source bundle).",
     "(`vendor_reliance.py` and `stakes_screen_check.py`, in the source bundle, which is posted with this preprint as its ancillary files)."),
    # positioning: the cross-section is a comparison of tools at one time, like the prior studies; what differs is the unit
    ("This paper does none of these: it has no ground truth, and it holds the site fixed. What it adds is a reading of two vendors on an object both observed from zero, and a cross-section of twelve sections of one domain on one day, which separates disagreement about a site from disagreement about a section of it.",
     "This paper has no ground truth and does not compare across sites. Its cross-section is, like the last of those, a comparison of two tools at one time; what differs is the unit, twelve sections of one domain, which separates disagreement about a site from disagreement about a section of it. It adds a reading of two vendors on a section both observed from zero, made in a single retrospective read."),
    ("or `instrument_extra.py`, prepared for release, which prints", "or `instrument_extra.py`, in the source bundle, which prints"),
    # Section 6.1: which labels the linker can match
    ("with the released exact-match linker (`TokenLinker`), so every attribution is auditable from the label. The taxonomy repeats",
     "with the released exact-match linker (`TokenLinker`), so every attribution is auditable from the label. A label is linkable if it has at least two words or at least six characters and is not one of ten generic terms the script lists (among them \"phone\", \"store\", \"service\" and \"internet\"). The taxonomy repeats"),
    ("the per-article and per-code tables and the scripts are in the source bundle and prepared for release, and the analysis reruns from them.",
     "the per-article and per-code tables and the scripts are in the source bundle, and the analysis reruns from them."),
    ("from a hand-built list prepared for release with the design file (Section 14)", "from a hand-built list in the source bundle beside the design file (Section 14)"),
    ("against 77% for surface and 14% for sector in Section 7.5.", "against 77% for surface and 14% for sector in Section 7.3."),
    ("failed to export and is missing). These are answer-level rows",
     "failed to export and is missing; the collection's ledger of files, row counts and checksums is in the source bundle). These are answer-level rows"),
    ("A 441-page section entering an index does not grow linearly.", "A section of 434 pages entering an index does not grow linearly."),
    ("**A retrospective test of the score on this deployment, fixed before its outcomes were read.**",
     "**A retrospective test of the score on this deployment (Study R1), fixed before its outcomes were read.**"),
    ("was read for any code (`02_DESIGN/framework_retro_test_381.md` and its manifest);",
     "was read for any code (the plan names the website and is held back; the manifest of its files' digests and its proof are in `framework_test_r1/` in the source bundle);"),
    ("The series in Tables 2, 3, 5 and 6 are kept as CSV files with the paper's data, prepared for release with the Section 7 artifacts (open item 2); they are transcribed from those tables,",
     "The series in Tables 2, 3, 5 and 6 are in the source bundle as CSV files; they are transcribed from those tables,"),
    ("not to treat that confirmation as a precondition, so it is not among the open items below, and a reader should weigh that decision.",
     "not to treat that confirmation as a precondition, and a reader should weigh that decision."),
    ("the full version history is in a changelog included with the paper's source files.", "the full version history is in the changelog in the source bundle."),
    ("(Claude Opus 5, Opus 5.5, Fable 5 and Fable 5.1, in October and November 2026)", "(Claude Opus 5, Opus 5.5, Fable 5, Fable 5.1 and Fable 5.2, in October and November 2026)"),
    ("measured the manuscript against a fixed rubric, and versions 5.2 and 5.3 respond to that measurement;",
     "measured the manuscript against a fixed rubric, and versions 5.2, 5.3 and 5.5 respond to its measurements;"),
    ("and Appendix F transcribes the author's inventory.",
     "and Appendix F transcribes the author's inventory. This version's statement on organizational permission is the author's determination, given to the assistant in the author's words on 14 November 2026; the assistant drafted the paragraph."),
    ("and the scripts for Sections 6 and 7 are prepared for release (open item 2), with", "and the scripts for Sections 6 and 7 are in the source bundle, with"),
    ("(`08_REVIEW/reproduction_v5.3_run5_2026-11-03/`, with the four earlier runs beside it)", "(the reports of all five runs are in the source bundle)"),
    ("(not peer review), is in the changelog released with the paper's source files.", "(not peer review), is in the changelog in the source bundle."),
    ("the same unsupported assertion reappeared in the public versions 4.6 to 4.8 and is withdrawn (open item 4).",
     "the same unsupported assertion reappeared in the public versions 4.6 to 4.8 and is withdrawn; the public copies had not been removed when version 5.5 was built. Versions 4.9 to 5.4 said that publication needed the organization's approval and that the manuscript would not be submitted until that approval, a public release of the Section 7 artifacts, an ethics determination and the removal of the public copies were in hand; version 5.5 replaces this with the author's determination that the approval is not needed, posts the artifacts with the preprint, and states the rest as open (Section 14)."),
    ("*User First Intelligence: Metrics and Evaluation Protocol*, distributed with the source files,", "*User First Intelligence: Metrics and Evaluation Protocol*, in the source bundle,"),
    ("Here the twelve-prefix reads and `analyze.py` are public, and the other read values and scripts are in the source bundle pending release (Section 14).",
     "Here the twelve-prefix reads and `analyze.py` are in the public repository, and the other read values and scripts are in the source bundle (Section 14)."),
])

rep_par("**Data released with this version.**",
        "**Data released with this version.** The twelve-prefix cross-section (Table 4) is released as two CSV files, one per instrument, each row carrying the prefix, the figures read, the read date and the read method, at `data/instrument_divergence/` in the repository named above. Everything else this paragraph names is in the source bundle, which is posted with this preprint as its ancillary files and carries no licensed rows, review text or reviewer names; it is not in the repository at the cited commit, and it has no DOI. For Section 7, the bundle holds the design file with its amendments, the 109-company list with its source, the company-property list, the report-URL file, the analysis, sensitivity and figure scripts, the per-cell sizes, the per-sector and per-surface aggregates, the ranked top-ten non-company domain names and the checksums of the raw exports. The raw vendor exports are not redistributed, because the vendor's terms restrict use of its data; a Brand Radar subscriber can re-export them with the recorded settings, which reproduces the procedure and not the figures, because the index refreshes. For Section 6, the bundle holds the per-label counts behind its correlations, anonymized (no label names; volumes as ranks, which is all a rank correlation uses), the link-check judgments and the annotators' protocol, and `m2_from_counts.py` recomputes from them every Section 6 correlation, branch share and interval that does not need the review text; the licensed review export itself is not released. For Section 6.2, everything is public data and is in the bundle: the plan with its stamped manifest, the per-title monthly request counts and the API responses they came from, the per-article and per-code tables and the scripts; the per-article sums of vendor volume are derived aggregates, and no keyword, per-keyword volume or per-code score is released. For Section 7.7, the bundle holds the counts per country and view, the scripts and the collection's ledger of export files with their row counts and checksums; the answer-level rows are not redistributed.",
        ["**are not yet public**", "prepared for release alongside; the answer-level rows are not redistributed."])

rep_par("**Organizational permission.**",
        "**Organizational permission.** The organization that operates the section has not been asked to approve this paper and has not approved it. The author's determination is that its approval is not needed, on two grounds a reader can check against the paper. First, the paper uses none of the organization's own data: none of its analytics, logs, crawl output or internal databases (*What is not released*, above); every figure about the section is a commercial vendor's estimate for public URL prefixes, which any subscriber can re-read, or a count of the section's public pages. Second, the organization is not named. This determination is the author's alone: the organization has not confirmed it, and no legal review of it is reported. What does come from the author's employment is marked where it appears: the publishing history in Section 3, the account of the deployment in Section 11, and the cost figures of Table 7, which the author reconstructed from project records. The twelve-prefix reads of Table 4 have been in the public repository since 12 October 2026. Not naming the organization does not make it unidentifiable: the prefixes in Table 4 and the author-independence statement in Section 12 allow a reader with access to the same instruments to identify it, and that statement is kept because the disclosure is required. The name is withheld; the identity is not claimed to be concealed.",
        ["needs the approval of the organization", "No written approval has been received."])

rep_par("**Open items before submission.**",
        "**Matters open at posting.** This preprint is posted with four matters unsettled, each stated where it arises: no institutional ethics determination is reported for the analysis of public reviews in Section 6; neither vendor has confirmed that reads and exports made through a browser assistant fall within its terms, and the agency's permission is not established to cover the Section 7.7 exports; earlier manuscript copies in the public repository that assert the organization's approval or name it had not been removed when this version was built; and no person other than the author has re-read a dashboard figure (below). Versions 4.9 to 5.4 made the first and third of these, with the organization's approval and a public release of the Section 7 artifacts, conditions of submission; the author has since decided to post with them stated instead (Appendix A).",
        ["The manuscript is not submitted anywhere, including a preprint server"])

for stale in ("open item", "prepared for release", "pending release", "not yet public", "needs the approval", "is not submitted anywhere"):
    if stale in s:
        raise SystemExit(f"REFUSE: stale wording survives: {stale!r}")
if "—" in s:
    raise SystemExit("REFUSE: em dash")
p.write_text(s)
print("edit_v55a applied")


==> anc/edit_v55b.py <==
"""Version 5.5, second edit (14 November 2026). The mentor's name in the Acknowledgments, in the form the author gave on
14 November 2026 ("Dr. K. Rajasekhara Rao"), which is also the form KL University's pages use. The expanded first name in
earlier versions could not be confirmed from a public source. No title is added: the author gave "Vice-Chancellor", while
the university's Academic Council page (undated, read 14 November 2026) lists him as Pro Vice-Chancellor, and the
acknowledgment needs neither. Authorship is unchanged."""
import pathlib

p = pathlib.Path(__file__).with_name("manuscript_v50.md")
s = p.read_text()
a = "The author thanks Dr. Kurra Rajasekhara Rao, the author's doctoral mentor at KL University, for guidance."
b = "The author thanks Dr. K. Rajasekhara Rao, the author's doctoral mentor at KL University, for guidance."
if s.count(a) != 1:
    raise SystemExit(f"REFUSE: {s.count(a)} matches")
p.write_text(s.replace(a, b))
print("edit_v55b applied")


==> anc/edit_v55c.py <==
"""Version 5.5, third edit (14 November 2026): points raised by the three blind measurements of version 5.5 and by a
mechanical check of citations, links and cross-references.

1. Table 2's monthly rows were called "completed-month totals". How either vendor forms a month's figure was not
   recorded, and the first instrument's own daily series (Table 5) shows its monthly point lying inside months in which
   the daily estimate more than doubled. Section 5.1 now says so and gives the August and September ratios against
   the daily series (17.0x and 6.3x, from 876,153/51,517 and 1,534,362/244,041), so that a reader does not take the
   whole of 27.1x for a difference between instruments. Section 12, Appendix A and Table D1 point to it.
2. Appendix F names its table (Table F1), which the text introduced only as "the inventory below".
(The reference list's filing of "The Motley Fool" under M is a change in build_tex.py.)

Each replacement must match exactly once and must not already be applied.
"""
import pathlib

p = pathlib.Path(__file__).with_name("manuscript_v50.md")
s = p.read_text()


def rep(pairs):
    global s
    for a, b in pairs:
        n = s.count(a)
        if n != 1:
            raise SystemExit(f"REFUSE: {n} matches for {a[:110]!r}")
        if b in s:
            raise SystemExit(f"REFUSE: already applied: {b[:110]!r}")
        s = s.replace(a, b)


NEW = ("**What a month's figure is was not recorded, and in a section's first months it matters.** The reads took each "
       "dashboard's monthly view as displayed and did not record how either vendor forms a month's point. The first "
       "instrument's own daily series (Table 5) reads 22,016 on day 15 and 51,517 on day 30 against 32,281 for August, and "
       "92,897 on day 45 and 244,041 on day 60 against 150,113 for September, so its monthly point sits inside a month in "
       "which its daily estimate more than doubled, as an average over the month would. If the second instrument's monthly "
       "point describes a date late in the month, part of the August and September ratios is a difference of dates and not "
       "of instruments: against the first instrument's values on day 30 (25 August) and day 60 (24 September) they are "
       "17.0x and 6.3x, not 27.1x and 10.2x (18.7x and 7.2x worldwide against worldwide). The growth comparison above "
       "carries the same caution. The October row and the cross-section of Section 5.5 are read on one date for both "
       "instruments and do not. The range 7.5x to 27.1x is therefore the range of the two monthly views as displayed, and "
       "the bound of Section 5.6 holds at 17.0x with a factor of 4.1 in place of 5.2.")

rep([
    ("The June to September rows are completed-month totals.",
     "The June to September rows are each dashboard's figure for the completed month, labelled \"total\" in the rows; how a month's figure is formed was not recorded (fourth note below)."),
    ("June to September are completed-month totals; October is each instrument's current monthly run-rate.",
     "June to September are each dashboard's figure for the completed month; October is each instrument's current monthly run-rate."),
    ("Three things about this table and Figure 2.", "Four things about this table and Figure 2."),
    ("Section 5.6 takes up what the narrowing can and cannot be attributed to.\n\n### 5.2",
     "Section 5.6 takes up what the narrowing can and cannot be attributed to.\n\n" + NEW + "\n\n### 5.2"),
    ("**Measurement 1 (Section 5).** Instrumentation is its subject rather than a caveat on it, and no outcome is a measured visit.",
     "**Measurement 1 (Section 5).** Instrumentation is its subject rather than a caveat on it, and no outcome is a measured visit. The July to September ratios of Table 2 compare monthly points whose construction was not recorded, and part of them may be a difference of dates (Section 5.1)."),
    ("and a stale copy of Figure 5 that printed −0.09 for −0.11 was replaced.",
     "and a stale copy of Figure 5 that printed −0.09 for −0.11 was replaced. Version 5.5 adds that Table 2's monthly rows are the dashboards' monthly views, whose construction was not recorded, and gives the August and September ratios against the first instrument's daily series, 17.0x and 6.3x (Section 5.1)."),
    ("| M1 visits ratio | Semrush over Ahrefs estimated monthly visits: unmatched; worldwide; US to US (estimated) |",
     "| M1 visits ratio | Semrush over Ahrefs estimated monthly visits, monthly views as displayed: unmatched; worldwide; US to US (estimated). Against Ahrefs' daily series, August 17.0x and September 6.3x (Section 5.1) |"),
    ("the inventory below is the author's working list, of November 2026,", "the inventory in Table F1 is the author's working list, of November 2026,"),
])
if "—" in s:
    raise SystemExit("REFUSE: em dash")
p.write_text(s)
print("edit_v55c applied")


==> anc/edit_v55d.py <==
"""Version 5.5, fourth edit (14 November 2026): three facts the author stated on 14 November 2026, which the paper had
left vague and an independent assessor had asked for.

1. The Ahrefs and Semrush subscriptions behind the Section 5 reads are the author's own personal accounts.
2. The DataForSEO review export and the telecom taxonomy of Section 6 were made under the author's own license and on
   the author's own platform, not for the organization.
3. The author made every export of 13 and 14 November 2026 (Section 7.7) by hand in the vendor's web interface.

Each replacement must match exactly once and must not already be applied.
"""
import pathlib

p = pathlib.Path(__file__).with_name("manuscript_v50.md")
s = p.read_text()


def rep(pairs):
    global s
    for a, b in pairs:
        n = s.count(a)
        if n != 1:
            raise SystemExit(f"REFUSE: {n} matches for {a[:110]!r}")
        if b in s:
            raise SystemExit(f"REFUSE: already applied: {b[:110]!r}")
        s = s.replace(a, b)


rep([
    ("were read from the vendors' web dashboards under paid subscriptions held for other work (Section 11.1), and the Section 7 exports",
     "were read from the vendors' web dashboards under the author's own paid subscriptions, held for other work (Section 11.1), and the Section 7 exports"),
    ("Ahrefs and Semrush subscriptions already held for other work; no incremental spend attributable to this deployment",
     "the author's own Ahrefs and Semrush subscriptions, already held for other work; no incremental spend attributable to this deployment"),
    ("obtained through DataForSEO under its license and exported on 8 September 2026",
     "obtained through DataForSEO under the author's own license and exported on 8 September 2026"),
    ("built by the author's clustering engine from 1,898,584 keywords",
     "built by the author's clustering engine, on the author's own platform, from 1,898,584 keywords"),
    ("The review dataset in Section 6 was obtained through DataForSEO, a licensed data provider, under its terms;",
     "The review dataset in Section 6 was obtained through DataForSEO, a licensed data provider, under the author's own license and its terms;"),
    ("The exports of Section 7.7 were made on 13 and 14 November 2026 from the same vendor's web interface, by the author according to the author's statement; the records kept with them show a script, run by an AI coding assistant, filing each downloaded file and checking its row count, and no script operating the vendor's interface.",
     "The author made the exports of Section 7.7 by hand on 13 and 14 November 2026 in the same vendor's web interface; a script, run by an AI coding assistant, filed each downloaded file and checked its row count, and no script or assistant operated the vendor's interface."),
    ("which any subscriber can re-read, or a count of the section's public pages. Second, the organization is not named.",
     "which any subscriber can re-read, or a count of the section's public pages. The accounts behind the figures are not the organization's either: the Section 5 reads were made under the author's own subscriptions, the Section 6 export and taxonomy under the author's own license and on the author's own platform, and the Section 7 exports under the agency's subscription. Second, the organization is not named."),
])
if "—" in s:
    raise SystemExit("REFUSE: em dash")
p.write_text(s)
print("edit_v55d applied")


==> anc/edit_v55e.py <==
"""Version 5.5, fifth edit (14 November 2026): the exhaustive source check.

Three checking agents compared all 97 reference entries with the sources' own records and all 133 sentences that cite
them with the sources themselves (08_REVIEW/factcheck_v5.5_2026-11-14/report_1.md to report_3.md). No entry was
fabricated or pointed to the wrong work. One attributed statement was not supported (Shao et al. 2024, cited for gap
discovery; it drafts articles from scratch) and twenty said somewhat more than the source does; each is reworded here
to what the source supports. Three entries cited as preprints have since been published; DOIs, pages, subtitles and
current URLs are added where the record has them; two corporate entries get the page's own byline. Every DOI added
was resolved at Crossref first. Three-author sources are now all cited with three names.

Each replacement must match exactly once and must not already be applied.
"""
import pathlib

p = pathlib.Path(__file__).with_name("manuscript_v50.md")
s = p.read_text()


def rep(pairs):
    global s
    for a, b in pairs:
        n = s.count(a)
        if n != 1:
            raise SystemExit(f"REFUSE: {n} matches for {a[:120]!r}")
        if b in s:
            raise SystemExit(f"REFUSE: already applied: {b[:120]!r}")
        s = s.replace(a, b)


def move_entry(starts_with, before_starts_with):
    """Move one reference paragraph so that it stands just before another (keeps the Markdown list alphabetical)."""
    global s
    lines = s.split("\n")
    i = [k for k, l in enumerate(lines) if l.startswith(starts_with)]
    if len(i) != 1:
        raise SystemExit(f"REFUSE: {len(i)} entries start with {starts_with!r}")
    entry = lines[i[0]]
    del lines[i[0]:i[0] + 2]  # the entry and the blank line after it
    j = [k for k, l in enumerate(lines) if l.startswith(before_starts_with)]
    if len(j) != 1:
        raise SystemExit(f"REFUSE: {len(j)} entries start with {before_starts_with!r}")
    lines[j[0]:j[0]] = [entry, ""]
    s = "\n".join(lines)


# ---------------------------------------------------------------- statements reworded to what the source supports
rep([
    # Section 1
    ("a practice the validity studies in Section 2 caution against [Kamerer 2013; Prantl & Prantl 2018; Jansen, Jung & Salminen 2022]",
     "a practice the validity studies in Section 2 caution against [Kamerer 2013; Jansen, Jung & Salminen 2022] or show to be unreliable [Prantl & Prantl 2018]"),
    ("the nearest guidance is the set of recommendations closing one empirical comparison of the tools",
     "the nearest guidance is the set of recommendations in the discussion of one empirical comparison of the tools"),
    ("has been audited on public-interest, news and real search queries [Li & Sinnamon 2024; Yang 2025; Huang et al. 2026; Allaham & Diakopoulos 2026]",
     "has been audited on public-interest queries, for news sources, and on real search queries [Li & Sinnamon 2024; Yang 2025; Huang et al. 2026; Allaham & Diakopoulos 2026]"),
    # Section 1.4
    ("[Carroll et al. 2005; Lebo et al. 2013]", "[Carroll et al. 2005; Lebo, Sahoo & McGuinness 2013]"),
    # Section 2, measurement validity
    ("report for two academic publishers' domains, which overlapped so little that the choice of tool determined the findings [Font-Julián et al. 2026]",
     "report for two academic publishers' domains, where the keywords and URLs the tools returned overlapped so little that the choice of tool determined the findings [Font-Julián et al. 2026]"),
    ("Comparisons of estimators with first-party analytics have found large and variable errors: Compete and Quantcast underestimated traffic for 18 sites, with occasional overestimates [Kamerer 2013], and neither Alexa nor SimilarWeb ranked Czech websites accurately, although both indicated their approximate size [Prantl & Prantl 2018]",
     "Comparisons of estimators with first-party analytics or reference traffic data have found large and variable errors: Compete and Quantcast underestimated traffic in a panel of 18 sites (Quantcast reported on eight of them), with occasional overestimates [Kamerer 2013], and neither Alexa nor SimilarWeb ranked Czech websites accurately, although both indicated a site's approximate significance [Prantl & Prantl 2018]"),
    ("measures robust to incomplete judgments were proposed for exactly that case [Buckley & Voorhees 2004]",
     "a measure robust to incomplete judgments was proposed for exactly that case [Buckley & Voorhees 2004]"),
    # Section 2, AI answer surfaces
    ("five systems including Google AI Overviews on 11,000 real queries, with Wikipedia over-represented and social media under-represented among cited sources [Huang et al. 2026]",
     "five systems including Google AI Overviews on 11,000 real queries, with Wikipedia the most-cited domain and over-represented in the generated summaries, and cited social media under-represented in the summaries of Google's AI Overviews [Huang et al. 2026]"),
    ("about 16% of whose cited sources were AI-generated [Allaham & Diakopoulos 2026]",
     "about 16% of whose unique cited sources an AI-text detector classed as AI-generated [Allaham & Diakopoulos 2026]"),
    ("OpenAI, Perplexity and Google models on 366,000 citations from a public comparison arena",
     "OpenAI, Perplexity and Google models on over 366,000 citations from a public comparison arena"),
    ("more often than human-authored ones at the same retrieval rank [Kakimov et al. 2026]",
     "more often than human-authored ones even after controlling for retrieval rank [Kakimov et al. 2026]"),
    ("query intent and Google rank as predictors of citation across four chat assistants and eight verticals [Lee 2026]",
     "query intent and Google rank as predictors of citation, intent across four chat assistants and eight verticals and rank on two assistants and ten verticals [Lee 2026]"),
    ("vendor measurement across 15,000 prompts reports that only 12% of URLs cited by ChatGPT, Gemini and Copilot rank in Google's top ten for the same prompt, with Perplexity at 28.6% [Linehan & Guan 2025]",
     "vendor measurement across 15,000 prompts reports that on average only 12% of the URLs cited by ChatGPT, Gemini, Copilot and Perplexity rank in Google's top ten for the same prompt, 28.6% for Perplexity and about 8% for the others [Linehan 2025]"),
    ("in 17 undefined industries [OtterlyAI 2026]", "in 17 undefined industries [Tousseyn 2026]"),
    ("19.4% against 5.3% across 15 industries [Punturo et al. 2026]",
     "19.4% against 5.3% in a report that also breaks citations down for 15 industries [Punturo, Torres Llorca & Fishkin 2026]"),
    # Section 2, persona
    ("Chatbot responses have been shown to vary with users' demographic attributes [Eloundou et al. 2025];",
     "Chatbot responses have been shown to vary with the gender and race associated with a user's name [Eloundou et al. 2025];"),
    # Section 2, information needs
    ("The gap between the unit a user has in mind and the unit a retrieval system indexes is old ground [Belkin, Oddy & Brooks 1982; Taylor 1968],",
     "The gap between the need a user has in mind and the request a retrieval system can match is old ground [Belkin, Oddy & Brooks 1982; Taylor 1968],"),
    # Section 2, demand measurement
    ("Studies of search increasingly sample their queries, and the queries' volumes, from keyword research tools [Schultheiß et al. 2023].",
     "Some studies of search sample their queries, and the queries' volumes, from keyword research tools, and a systematic method for doing so has been proposed [Schultheiß et al. 2023]."),
    # Section 2, completeness
    ("[Razniewski et al. 2016; Galárraga et al. 2017; Balaraman et al. 2018; Luggen et al. 2019; Razniewski et al. 2024]",
     "[Razniewski, Suchanek & Nutt 2016; Galárraga et al. 2017; Balaraman, Razniewski & Nutt 2018; Luggen et al. 2019; Razniewski et al. 2024]"),
    ("and on gap discovery for encyclopedias [Wulczyn et al. 2016; Piccardi et al. 2018; Redi et al. 2020; Shao et al. 2024], with Ripoll et al. [2025] giving the most recent typology of content gaps",
     "on the discovery and classification of gaps in encyclopedias [Wulczyn et al. 2016; Piccardi et al. 2018; Redi et al. 2020] and on the question-driven drafting of encyclopedia articles from scratch [Shao et al. 2024], with Ripoll et al. [2025] giving a recent typology of content gaps"),
    # Section 2, closest prior work
    ("comparisons of estimators with first-party analytics or with one another, across many established sites at one time [Jansen,",
     "comparisons of estimators with first-party analytics or with one another, on established sites at one time [Jansen,"),
    ("follows the work that treats search-engine hit counts [Thelwall 2008], Google Trends [Hölzl, Keusch & Sajons 2025] and Wikipedia page views [Alibudbud 2023] as instruments whose settings, access dates and handling of crawlers and redirects must be reported,",
     "follows the work that treats search-engine hit counts as an instrument whose consistency must be checked before use [Thelwall 2008], and Google Trends [Hölzl, Keusch & Sajons 2025] and Wikipedia page views [Alibudbud 2023] as instruments whose settings and access dates, and for page views the handling of crawlers and redirects, should be reported,"),
    # Section 6.2
    ("The items a review of page-view studies asks authors to state, the pages, the language, the dates, the agent type and whether crawlers and redirects were included [Alibudbud 2023], are fixed in the plan.",
     "The items a review of page-view studies asks authors to state, the pages, the language, the collection dates and the period covered, the type of data (monthly here), the agent type and whether crawlers and redirects were included [Alibudbud 2023], are fixed in the plan."),
    # Section 7.2
    ("Whether the surfaces share one query set is not stated, and model versions and search settings are not documented.",
     "Whether the surfaces share one query set is not stated, and model versions are not documented; of the search settings, the vendor states that prompts run through the free, public web interfaces."),
    # Section 7.7
    ("The author analysed and published the collection, with different source categories, before it was read for this paper [Pagadala 2026b],",
     "The author analysed and published the collection, with different source categories, on 14 November 2026 [Pagadala 2026b], before it was read for this paper,"),
    # Section 13
    ("which classic web search audits found only weakly for demographic attributes [Hannak et al. 2013], which has been measured for chatbot responses [Eloundou et al. 2025],",
     "which a classic web search audit did not find for demographic attributes such as gender and age [Hannak et al. 2013], which has been measured for chatbot responses, for the gender and race a user's name suggests [Eloundou et al. 2025],"),
    # Appendix B
    ("as in test-driven ontology development, which tests a question against the ontology's vocabulary and separately against its instances [Keet & Ławrynowicz 2016; Wiśniewski et al. 2019]:",
     "as in test-driven ontology development, which first checks that a question's vocabulary is present in the ontology and then tests whether the ontology entails the answer, at the schema level or through individuals [Keet & Ławrynowicz 2016], and as in the finding that many published competency questions cannot be translated into queries for want of vocabulary in the ontology [Wiśniewski et al. 2019]:"),
    # Appendix E
    ("an empirical comparison of four SEO tools closes with methodological recommendations [Font-Julián et al. 2026, Section 5.2], to use several tools where possible,",
     "an empirical comparison of four SEO tools sets out five methodological recommendations in its discussion [Font-Julián et al. 2026, Section 5.2], among them to use several tools where possible,"),
])

# ---------------------------------------------------------------- reference entries
rep([
    ("Ahrefs. (2026b). *What is Organic Traffic in Ahrefs and how do we calculate it?*", "Ahrefs. (2026b, September 3). *What is Organic Traffic in Ahrefs and how do we calculate it?*"),
    ("In *Companion Proceedings of The Web Conference 2018* (pp. 1787–1792). ACM.", "In *Companion Proceedings of The Web Conference 2018* (pp. 1787–1792). ACM. https://doi.org/10.1145/3184558.3191641"),
    ("*Journal of Documentation, 38*(2), 61–71.", "*Journal of Documentation, 38*(2), 61–71. https://doi.org/10.1108/eb026722"),
    ("*SIGIR Forum, 36*(2), 3–10.", "*SIGIR Forum, 36*(2), 3–10. https://doi.org/10.1145/792550.792552"),
    ("Retrieval evaluation with incomplete information. In *Proceedings of the 27th Annual International ACM SIGIR Conference on Research and Development in Information Retrieval* (pp. 25–32). ACM.",
     "Retrieval evaluation with incomplete information. In *Proceedings of the 27th Annual International ACM SIGIR Conference on Research and Development in Information Retrieval* (pp. 25–32). ACM. https://doi.org/10.1145/1008992.1009000"),
    ("In *Proceedings of the 14th International Conference on World Wide Web (WWW '05)*. ACM. https://doi.org/10.1145/1060745.1060835",
     "In *Proceedings of the 14th International Conference on World Wide Web (WWW '05)* (pp. 613–622). ACM. https://doi.org/10.1145/1060745.1060835"),
    ("*Google users are less likely to click on links when an AI summary appears in the results.* Pew Research Center.",
     "*Google users are less likely to click on links when an AI summary appears in the results.* Pew Research Center. https://www.pewresearch.org/short-reads/2025/07/22/google-users-are-less-likely-to-click-on-links-when-an-ai-summary-appears-in-the-results/"),
    ("Synthesis Lectures on Information Concepts, Retrieval, and Services. Morgan & Claypool.",
     "Synthesis Lectures on Information Concepts, Retrieval, and Services. Morgan & Claypool. https://doi.org/10.2200/S00654ED1V01Y201507ICR043"),
    ("Eloundou, T., Beutel, A., Robinson, D., Gu, K., Brakman, A.-L.,", "Eloundou, T., Beutel, A., Robinson, D. G., Gu-Lemberg, K., Brakman, A.-L.,"),
    ("Font-Julián, C. I., Orduña-Malea, E., Lopezosa, C., & Aguillo, I. F. (2025).", "Font-Julián, C. I., Orduña-Malea, E., Lopezosa, C., & Aguillo, I. (2025)."),
    ("In *WSDM '17* (pp. 375–383). ACM.", "In *WSDM '17* (pp. 375–383). ACM. https://doi.org/10.1145/3018661.3018739"),
    ("In *WSDM '10* (pp. 201–210). ACM.", "In *WSDM '10* (pp. 201–210). ACM. https://doi.org/10.1145/1718487.1718513"),
    ("*Data voids: Where missing data can easily be exploited.* Data & Society Research Institute.",
     "*Data voids: Where missing data can easily be exploited.* Data & Society Research Institute. https://datasociety.net/research-library/data-voids-where-missing-data-can-easily-be-exploited/"),
    ("Grossman, R., Liu, S., Chen, M. K., Smith, M., Borcea, C., & Chen, Y. (2026). *How generative AI disrupts search: An empirical study of Google Search, Gemini, and AI Overviews* [Preprint]. arXiv:2604.27790.",
     "Grossman, R., Liu, S., Chen, M. K., Smith, M., Borcea, C., & Chen, Y. (2026). How generative AI disrupts search: An empirical study of Google Search, Gemini, and AI Overviews. In *Proceedings of the 49th International ACM SIGIR Conference on Research and Development in Information Retrieval (SIGIR '26)* (pp. 448–459). ACM. https://doi.org/10.1145/3805712.3809667"),
    ("In *Proceedings of the 22nd International Conference on World Wide Web (WWW 2013)* (pp. 527–538). ACM.",
     "In *Proceedings of the 22nd International Conference on World Wide Web (WWW 2013)* (pp. 527–538). ACM. https://doi.org/10.1145/2488388.2488435"),
    ("In *WWW '02* (pp. 517–526). ACM.", "In *WWW '02* (pp. 517–526). ACM. https://doi.org/10.1145/511446.511513"),
    ("*The Answer Index: What AI answer engines cite across eight industries* [Data set and report]. Zenodo.", "*The Answer Index: What AI answer engines cite across eight industries* [Data set]. Zenodo."),
    ("In *NAACL-HLT 2018, Industry Papers* (pp. 200–207). ACL.", "In *NAACL-HLT 2018, Industry Papers* (pp. 200–207). ACL. https://doi.org/10.18653/v1/N18-3025"),
    ("Huang, M., Goyal, A., Saha, K., & Chandrasekharan, E. (2026). *Answer bubbles: Information exposure in AI-mediated search.* arXiv:2603.16138.",
     "Huang, M., Goyal, A., Saha, K., & Chandrasekharan, E. (2026). Answer bubbles: Information exposure in AI-mediated search. In *Findings of the Association for Computational Linguistics: EMNLP 2026* (pp. 147–162). ACL. https://doi.org/10.18653/2026.findings-emnlp.8"),
    ("In *The Semantic Web: Latest Advances and New Domains (ESWC 2016)*, LNCS (pp. 642–657). Springer.", "In *The Semantic Web. Latest Advances and New Domains (ESWC 2016)*, LNCS 9678 (pp. 642–657). Springer."),
    ("Kostygina, G., Kim, Y., Seeskin, Z. H., LeClere, F. B., & Emery, S. (2023).", "Kostygina, G., Kim, Y., Seeskin, Z., LeClere, F., & Emery, S. (2023)."),
    ("*Social Media + Society, 9*(4). https://doi.org/10.1177/20563051231216947", "*Social Media + Society, 9*(4), 20563051231216947. https://doi.org/10.1177/20563051231216947"),
    ("https://www.screamingfrog.co.uk/how-accurate-are-website-traffic-estimators/", "https://www.screamingfrog.co.uk/blog/how-accurate-are-website-traffic-estimators/"),
    ("In *Proceedings of the Network and Distributed System Security Symposium (NDSS 2019)*. Internet Society.",
     "In *Proceedings of the Network and Distributed System Security Symposium (NDSS 2019)*. Internet Society. https://doi.org/10.14722/ndss.2019.23386"),
    ("Linehan, L., & Guan, X. (2025, August 11). *Only 12% of AI cited URLs rank in Google's top 10 for the original prompt.* Ahrefs. https://ahrefs.com/blog/ai-search-overlap/ (15,000 long-tail prompts across ChatGPT, Gemini, Copilot and Perplexity; accessed 12 October 2026.)",
     "Linehan, L. (2025, August 11). *Only 12% of AI cited URLs rank in Google's top 10 for the original prompt.* Ahrefs. https://ahrefs.com/blog/ai-search-overlap/ (15,000 long-tail prompts across ChatGPT, Gemini, Copilot and Perplexity; X. Guan is listed as contributor; accessed 12 October 2026.)"),
    ("When web search fails, searchers become askers. In *Proceedings of the 35th", "When web search fails, searchers become askers: Understanding the transition. In *Proceedings of the 35th"),
    ("In *ISWC 2019* (pp. 453–469). Springer.", "In *ISWC 2019* (pp. 453–469). Springer. https://doi.org/10.1007/978-3-030-30793-6_26"),
    ("What do people ask their social networks, and why? In *Proceedings of the SIGCHI", "What do people ask their social networks, and why? A survey study of status message Q&A behavior. In *Proceedings of the SIGCHI"),
    ("OtterlyAI. (2026, updated September 8). *AI search index.* https://otterly.ai/blog/ai-search-index/",
     "Tousseyn, R. (2026, updated September 8). *The AI search index: What ChatGPT, Gemini, Perplexity and Google actually cite in 17 industries.* OtterlyAI. https://otterly.ai/blog/ai-search-index/"),
    ("In *SIGIR '18* (pp. 665–674). ACM.", "In *SIGIR '18* (pp. 665–674). ACM. https://doi.org/10.1145/3209978.3209984"),
    ("Profound. https://tryprofound.com/blog/enhanced-citation-categories", "Profound. https://www.tryprofound.com/blog/enhanced-citation-categories"),
    ("But what do we actually know? In *AKBC 2016* (pp. 40–44). ACL.", "But what do we actually know? In *Proceedings of the 5th Workshop on Automated Knowledge Base Construction (AKBC 2016)* (pp. 40–44). ACL. https://doi.org/10.18653/v1/W16-1308"),
    ("*A taxonomy of knowledge gaps for Wikimedia projects.* arXiv:2008.12314.", "*A taxonomy of knowledge gaps for Wikimedia projects (first draft).* arXiv:2008.12314v1."),
    ("In *The Semantic Web: Trends and Challenges (ESWC 2014)*, LNCS (pp. 752–767). Springer.", "In *The Semantic Web: Trends and Challenges (ESWC 2014)*, LNCS 8465 (pp. 752–767). Springer."),
    ("*El Profesional de la Información*, e320403.", "*El Profesional de la información, 32*(4), e320403."),
    ("In *Proceedings of the Internet Measurement Conference 2018 (IMC '18)*. ACM.", "In *Proceedings of the Internet Measurement Conference 2018 (IMC '18)* (pp. 478–493). ACM. https://doi.org/10.1145/3278532.3278574"),
    ("https://www.semrush.com/kb/semrush-reports-tools/domain-analytics/ranks/traffic-ranks/", "https://www.semrush.com/kb/27-rank"),
    ("In *NAACL 2024.* ACL.", "In *NAACL 2024* (pp. 6252–6278). ACL. https://doi.org/10.18653/v1/2024.naacl-long.347"),
    ("*College & Research Libraries, 29*(3), 178–194.", "*College & Research Libraries, 29*(3), 178–194. https://doi.org/10.5860/crl_29_03_178"),
    ("Tinuiti. (2026). *Q1 2026 AI citation trends report*", "Tinuiti. (2026, February 25). *Q1 2026 AI citation trends report*"),
    ("*Journal of Informetrics, 7*(3), 699–711.", "*Journal of Informetrics, 7*(3), 699–711. https://doi.org/10.1016/j.joi.2013.04.005"),
    ("Score adjustment for correction of pooling bias. In *Proceedings of the 32nd International ACM SIGIR Conference on Research and Development in Information Retrieval* (pp. 444–451). ACM.",
     "Score adjustment for correction of pooling bias. In *Proceedings of the 32nd International ACM SIGIR Conference on Research and Development in Information Retrieval* (pp. 444–451). ACM. https://doi.org/10.1145/1571941.1572018"),
    ("In *WWW '16* (pp. 975–985). ACM.", "In *Proceedings of the 25th International Conference on World Wide Web (WWW '16)* (pp. 975–985). International World Wide Web Conferences Steering Committee. https://doi.org/10.1145/2872427.2883077"),
    ("Xu, H., Iqbal, U., & Montgomery, J. M. (2026). *Measuring Google AI Overviews: Activation, source quality, claim fidelity, and publisher impact.* arXiv:2605.14021.",
     "Xu, H., Iqbal, U., & Montgomery, J. M. (2026). Measuring Google AI Overviews: Activation, source quality, claim fidelity, and publisher impact. In *Proceedings of the 2026 ACM Internet Measurement Conference (IMC '26)* (pp. 529–546). ACM. https://doi.org/10.1145/3777912.3839818"),
    ("[Press release]. https://yext.com/about/news-media/ai-citations-release", "[Press release]. https://www.yext.com/about/news-media/ai-citations-release"),
    ("In *Proceedings of the 21st Annual International ACM SIGIR Conference on Research and Development in Information Retrieval* (pp. 307–314). ACM.",
     "In *Proceedings of the 21st Annual International ACM SIGIR Conference on Research and Development in Information Retrieval* (pp. 307–314). ACM. https://doi.org/10.1145/290941.291014"),
])

# keep the Markdown list in the order the built paper prints
move_entry("The Motley Fool. (2026", "Nuti, S. V.")
move_entry("Tousseyn, R. (2026", "Vállez, M.")

for stale in ("Linehan & Guan", "OtterlyAI 2026]", "Punturo et al.", "Lebo et al.", "Balaraman et al.", "Razniewski et al. 2016"):
    if stale in s:
        raise SystemExit(f"REFUSE: old citation key survives: {stale!r}")
if "—" in s:
    raise SystemExit("REFUSE: em dash")
p.write_text(s)
print("edit_v55e applied")


==> anc/edit_v55f.py <==
"""Version 5.5, sixth edit (14 November 2026): the use of AI agents for the source check is disclosed in Section 14."""
import pathlib

p = pathlib.Path(__file__).with_name("manuscript_v50.md")
s = p.read_text()
a = "and two more the screened sample of Section 1's count of works."
b = ("and two more the screened sample of Section 1's count of works. Before posting, three further agents compared every "
     "reference entry with the source's own record and every sentence that cites a source with the source itself; the "
     "statements they found to say more than a source does were reworded, and their reports are in the source bundle.")
if s.count(a) != 1:
    raise SystemExit(f"REFUSE: {s.count(a)} matches")
if b in s:
    raise SystemExit("REFUSE: already applied")
p.write_text(s.replace(a, b))
print("edit_v55f applied")


==> anc/edit_v55g.py <==
"""Version 5.5, seventh edit (14 November 2026): the title.

Every independent assessment since October noted that the title named a framework the paper specifies and partly
exercises but does not evaluate, while its results are three measurements. On the author's instruction to do what is
needed before the preprint is announced, the title now leads with the measurements and keeps the framework, the
author's name for it, the knowledge graph and "query discovery beyond search volume". Nothing else changes.
"""
import pathlib

p = pathlib.Path(__file__).with_name("manuscript_v50.md")
s = p.read_text()
a = "# User First Intelligence for Traditional and AI Search (SEO and GEO/AEO): Ontology-Driven Query Discovery from Multi-Source Knowledge Graphs Beyond Search Volume\n"
b = "# User First Intelligence: Three Measurements of Search and AI-Answer Analytics (SEO and GEO/AEO), and a Knowledge-Graph Framework for Query Discovery Beyond Search Volume\n"
if not s.startswith(a):
    raise SystemExit("REFUSE: the first line is not the expected title (already applied or changed)")
p.write_text(b + s[len(a):])
print("edit_v55g applied")


==> anc/edit_v55h.py <==
"""Version 5.5, eighth edit (14 November 2026): how the class was found.

The paper said only that the gap was "identified through competitor keyword exports" and that the deployment was "not a
run of the framework". On 14 November 2026 the author gave the account of how the area-code class was found: the
industry's competitors, direct and indirect, and their topics and queries were connected in one graph, and the class
became visible there after it had not been visible in lists read by hand. The author's platform holds dated records
consistent with that (read by the assistant on the same day and noted in the project, outside this bundle): a build-log entry and a rescoring note of 4 July 2026, and a snapshot committed on 18 July, eight days
before the section launched. A new Section 3.2 gives the account and the records, labelled as the author's and as not
released, and says what they do not show. The employer's commercial reasons for the content are not in the paper.

Each replacement must match exactly once and must not already be applied.
"""
import pathlib

p = pathlib.Path(__file__).with_name("manuscript_v50.md")
s = p.read_text()


def rep(pairs):
    global s
    for a, b in pairs:
        n = s.count(a)
        if n != 1:
            raise SystemExit(f"REFUSE: {n} matches for {a[:110]!r}")
        if b in s:
            raise SystemExit(f"REFUSE: already applied: {b[:110]!r}")
        s = s.replace(a, b)


SEC = ("### 3.2 How the class was found\n\n"
       "This is the author's account, with the dated records that bear on it. The records belong to the author's own platform "
       "and are not released, and nothing in this subsection tests the framework's score. The author gathered the industry's "
       "competitors, direct and indirect, collected the topics they are found on, and connected those topics and their queries "
       "in one graph on that platform; the taxonomy of Section 6.1 was exported from the same platform. By the author's account "
       "the class had not been visible in keyword lists read by hand and became visible in the graph: the area-code queries "
       "gathered in one node, the carriers ranked for them only with pages about other things, such as store pages, and the "
       "pages written for the topic belonged to third parties, the directories and voice vendors of condition 6. The graph also "
       "showed what the topic connects to; in the snapshot named below its sub-topics include location and international "
       "calling. The platform's records are consistent with the account. On 4 July 2026 its build log records 1,196 area-code "
       "keywords carrying 6.7 million monthly searches being gathered into one node, and a note of the same day records a "
       "competitor's store pages ranking for area-code lookups; a snapshot committed on 18 July shows that node with 14,164 "
       "keywords. The section launched on 26 July. This is discovery from one kind of source, keyword data joined to a list of "
       "competitors. Section 11.2 states what the deployment did not do, and Section 13 describes the test that would show "
       "whether the score ranks such opportunities better than search volume does.\n\n")

rep([
    ("The deployment reported here was built from a gap identified through one of those surfaces, competitor keyword exports, before the framework's other surfaces were implemented; it is a case of the kind of gap the framework targets, not a run of the framework.",
     "The deployment reported here was built from a gap found in the framework's graph when it held one of those surfaces, competitor keyword exports, and before the others were implemented (Section 3.2); it is a case of the graph finding the kind of gap the framework targets, not a run of the whole framework and not a test of its score."),
    ("and Section 14 treats it as an ethics question rather than a tactic.\n\n## 4 Measurement design",
     "and Section 14 treats it as an ethics question rather than a tactic.\n\n" + SEC + "## 4 Measurement design"),
    ("No figure in this paper is drawn from them; the cost figures in Section 11.1 are the author's reconstruction from project records.",
     "No figure in this paper is drawn from them; the cost figures in Section 11.1 are the author's reconstruction from project records. The build log and snapshot of the author's platform cited in Section 3.2 are not released either."),
    ("and Appendix F transcribes the author's inventory.",
     "and Appendix F transcribes the author's inventory. Section 3.2 is the author's account as given to the assistant on 14 November 2026; the assistant read the platform's records it cites."),
])
if "—" in s:
    raise SystemExit("REFUSE: em dash")
p.write_text(s)
print("edit_v55h applied")


==> anc/edit_v55i.py <==
"""Version 5.5, ninth edit (14 November 2026): one sentence in Section 3.2, from the author's account of the same day.

The topic had been on the backlog for some time and was taken up only after the author saw it in the graph; the author
judged it evergreen and likely to add to the site's authority on the industry's topics. The employer's commercial
reasons (which products the pages might promote) are left out of the paper."""
import pathlib

p = pathlib.Path(__file__).with_name("manuscript_v50.md")
s = p.read_text()
a = "the directories and voice vendors of condition 6. The graph also showed what the topic connects to;"
b = ("the directories and voice vendors of condition 6. By the same account the topic had been on the content backlog for "
     "some time without being taken up, and it was taken up after the graph showed it; the author judged it evergreen and "
     "likely to add to the site's authority on the industry's topics. The graph also showed what the topic connects to;")
if s.count(a) != 1:
    raise SystemExit(f"REFUSE: {s.count(a)} matches")
if b in s:
    raise SystemExit("REFUSE: already applied")
p.write_text(s.replace(a, b))
print("edit_v55i applied")


==> anc/edu_ai_citations_intl/README.md <==
# Section 7.7: Measurement 3's source types on education answers in thirteen countries

| File | What it is |
|---|---|
| `intl_surface_cells.py`, `intl_surface_cells_output.txt` | reads the 44 raw exports (not redistributed; they stay with the author) and counts, per country and vendor view, answers, citation incidences and the incidences and answers on Section 7's registered source types; stops if the type lists differ from Section 7's; its output shows every file's row count against the exports' ledger |
| `edu_intl_cells.csv` (in `03_DATA/processed/`; beside this file in the release) | the counts: 104 cells, no prompt, answer text or URL |
| `intl_from_cells.py`, `intl_from_cells_output.txt` | prints every number of Section 7.7 and Table C5 from the counts |
| `export_ledger.jsonl`, `export_gaps.json` | the collection's own record of each export file: name, rows returned and rows the interface showed, checksum, counts per vendor view, and the one slice that failed to export. 45 rows: the 44 files of Section 7.7 (`selection` is `educat`) and one further export for Spain that Section 7.7 does not use. No prompt, answer text or URL |
| `site_surface_contrast.py`, `verify_spain_from_raw.py` and outputs (project only) | checks of the author's published figures: the per-platform video shares on the published pages, and Spain's published counts against its raw export |

The exports were analysed and published by the author before these scripts were written (venkatapagadala.com, "AI Search
Citations in Education by Country"), so nothing here was predicted. What was fixed in advance is the measure: the source
types and the domain rule of `04_ANALYSIS/ai_cited_sources/cross_sector.py`, registered on 12 October 2026.

Run: `python3 intl_from_cells.py` (needs only the counts). `intl_surface_cells.py` needs the raw exports.


==> anc/edu_ai_citations_intl/edu_intl_cells.csv <==
country,view,answers,answers_citing,incidences,inc_video,inc_forum,inc_social,inc_user_publishing,ans_video,ans_forum,ans_social,ans_user_publishing,ans_video_community,ans_youtube
au,ChatGPT,3141,2901,7738,1,5,26,2,1,5,26,2,34,1
au,Copilot,3409,2758,10441,15,1,28,1,15,1,27,1,43,15
au,Gemini,3315,1245,3519,11,61,2,8,11,61,2,8,76,11
au,Google AI Mode,3213,3022,7070,83,249,162,7,82,243,148,7,413,78
au,Google AI Mode (search queries),30437,29376,74549,1066,415,1833,22,1048,403,1711,22,2845,1036
au,Google AI Overviews,3250,3240,21788,1269,945,1361,46,1218,876,1129,46,2084,1150
au,Google AI Overviews (search queries),79103,78025,452550,30705,11615,20460,476,30007,10890,17861,467,44419,29420
au,Perplexity,2977,2951,7151,7,21,2,2,7,21,2,2,32,6
br,ChatGPT,4189,3267,7542,4,2,22,2,4,2,22,2,29,4
br,Copilot,4420,4254,10645,14,0,29,0,14,0,27,0,41,10
br,Gemini,4205,1253,4102,74,39,1,3,74,39,1,3,116,74
br,Google AI Mode,3929,3405,11701,829,134,947,5,773,127,865,5,1462,692
br,Google AI Mode (search queries),31246,26961,89297,5953,274,7820,17,5512,268,6888,17,10400,5263
br,Google AI Overviews,4082,4048,23363,2846,359,2781,23,2512,342,2236,23,3380,2300
br,Google AI Overviews (search queries),105578,99466,546180,70248,3674,56117,247,64636,3592,44977,241,80631,62102
br,Perplexity,3921,3875,8627,82,11,22,1,82,11,21,1,107,82
ca,ChatGPT,2501,2276,5659,2,14,24,0,2,14,24,0,38,2
ca,Copilot,2733,2286,8720,15,2,24,5,15,2,24,5,45,13
ca,Gemini,2605,945,2664,20,61,3,11,20,61,3,11,87,20
ca,Google AI Mode,2561,2380,5277,109,357,124,18,106,347,117,17,508,104
ca,Google AI Mode (search queries),23181,21794,55397,1403,1028,1503,33,1374,999,1366,33,3125,1360
ca,Google AI Overviews,2496,2483,15477,1127,938,1008,60,1086,828,865,58,1780,1030
ca,Google AI Overviews (search queries),92968,91506,516764,41926,23017,24053,903,40837,21200,21053,875,59293,40088
ca,Perplexity,2369,2362,5295,14,33,8,5,14,32,8,5,59,14
de,ChatGPT,3060,2578,6293,0,3,11,1,0,3,11,1,15,0
de,Copilot,3288,2420,9595,5,0,8,1,5,0,8,1,14,5
de,Gemini,3447,905,3262,16,29,0,3,16,29,0,3,47,16
de,Google AI Mode,3236,2993,10912,225,116,110,2,219,116,106,2,389,212
de,Google AI Mode (search queries),25404,23986,83952,2537,264,1097,19,2475,258,1026,19,3420,2421
de,Google AI Overviews,3036,2999,18920,1282,325,554,10,1223,320,490,10,1589,1184
de,Google AI Overviews (search queries),65305,64491,388932,31849,3260,8783,122,30970,3168,7916,115,36100,30475
de,Perplexity,3028,3008,7775,6,3,5,0,6,3,5,0,14,6
es,ChatGPT,1962,1782,4376,0,2,24,1,0,2,24,1,27,0
es,Copilot,2029,1898,7264,6,0,5,1,6,0,5,1,12,6
es,Gemini,2023,594,1871,15,25,0,3,15,25,0,2,39,15
es,Google AI Mode,1901,1785,6154,218,72,199,6,205,72,186,6,411,152
es,Google AI Mode (search queries),21613,20591,62695,1711,95,3016,5,1581,95,2677,5,3935,1462
es,Google AI Overviews,1906,1894,11125,1099,214,842,6,947,204,701,6,1285,784
es,Google AI Overviews (search queries),58811,57861,317624,32373,2073,18966,123,29357,2010,15631,118,36651,27351
es,Perplexity,1834,1814,4095,10,1,3,0,10,1,3,0,14,10
fr,ChatGPT,1841,1611,3792,1,0,6,0,1,0,6,0,6,1
fr,Copilot,3659,2801,11320,7,0,9,1,7,0,9,1,16,6
fr,Gemini,3754,948,3270,20,14,1,2,20,14,1,2,37,20
fr,Google AI Mode,3485,3449,12220,182,80,164,9,177,77,158,9,388,162
fr,Google AI Mode (search queries),19353,18226,58388,1485,85,1267,9,1408,82,1158,8,2313,1358
fr,Google AI Overviews,3509,3483,21809,1514,270,1035,5,1423,267,902,5,1998,1354
fr,Google AI Overviews (search queries),73130,72031,408156,35020,2049,17293,109,33258,1999,15137,101,41296,31811
fr,Perplexity,3228,3197,7807,7,3,4,1,7,3,4,1,15,7
gb,ChatGPT,6363,5288,12444,4,9,42,4,4,9,42,4,57,4
gb,Copilot,7218,4723,18878,29,3,43,3,29,3,43,3,78,27
gb,Gemini,7265,2448,6612,33,114,3,10,33,114,3,10,157,33
gb,Google AI Mode,6829,6367,14679,209,638,312,17,203,620,300,17,1008,192
gb,Google AI Mode (search queries),59260,56862,157619,3455,1360,2849,69,3344,1269,2578,68,6080,3259
gb,Google AI Overviews,6908,6874,45741,3028,2174,2812,123,2869,1983,2406,123,4723,2686
gb,Google AI Overviews (search queries),122317,120635,722594,51721,15833,24388,720,50111,14573,21574,693,66958,48824
gb,Perplexity,6024,5963,14115,31,42,17,3,31,41,17,3,88,26
id,ChatGPT,3217,2669,5542,2,1,26,2,2,1,26,2,31,2
id,Copilot,3130,2790,6742,6,1,16,2,6,1,16,2,25,5
id,Gemini,3033,636,2029,23,4,0,3,23,4,0,3,30,23
id,Google AI Mode,2828,2406,7834,395,70,626,7,374,68,560,7,868,282
id,Google AI Mode (search queries),35645,30912,98498,5469,242,8074,54,5075,225,7266,54,10762,4450
id,Google AI Overviews,2963,2925,15368,1520,232,1908,10,1347,209,1581,10,2262,1057
id,Google AI Overviews (search queries),117131,113632,555617,62283,2963,49850,362,57662,2845,42448,357,79848,52168
id,Perplexity,3046,3005,6108,56,3,8,0,56,3,8,0,66,56
in,ChatGPT,12344,9989,23187,29,38,143,22,29,38,143,21,230,29
in,Copilot,13498,8749,23400,51,1,128,6,51,1,128,6,179,49
in,Gemini,12978,4805,12532,108,106,4,40,107,106,4,38,249,107
in,Google AI Mode,12662,11662,27427,878,1257,1126,56,877,1150,1036,55,2637,876
in,Google AI Mode (search queries),151138,138008,388473,13820,4561,18311,246,13807,4188,15733,237,28133,13796
in,Google AI Overviews,12693,12589,75346,5470,4873,6202,243,5451,4039,4925,235,9356,5438
in,Google AI Overviews (search queries),402562,386664,1998335,141479,50299,119842,2235,141304,45061,98320,2179,214662,141148
in,Perplexity,12005,11792,27796,312,95,144,11,311,95,141,11,536,308
jp,ChatGPT,6928,5745,12546,9,0,0,1,9,0,0,1,10,9
jp,Copilot,7296,5013,18069,11,0,10,0,11,0,9,0,20,11
jp,Gemini,7319,2657,9328,45,9,1,4,45,9,1,4,59,45
jp,Google AI Mode,7062,6616,21066,95,24,131,1,95,24,127,1,240,92
jp,Google AI Mode (search queries),71906,68435,223186,3168,109,2439,7,3146,106,2337,7,5326,3095
jp,Google AI Overviews,7178,7121,36772,1530,83,517,2,1512,82,490,2,1901,1475
jp,Google AI Overviews (search queries),159390,156431,783752,40684,1467,9091,33,40378,1439,8581,33,47342,39847
jp,Perplexity,6989,6930,17268,14,3,9,1,14,3,9,1,27,13
mx,ChatGPT,2441,2095,4643,2,5,18,3,2,5,18,3,28,2
mx,Copilot,2553,2337,5816,4,0,16,0,4,0,15,0,19,3
mx,Gemini,2491,633,2017,26,18,4,3,26,17,4,3,49,26
mx,Google AI Mode,2278,1957,6336,465,97,505,8,413,96,462,8,817,281
mx,Google AI Mode (search queries),26178,22220,68545,5086,204,8417,10,4526,200,7456,10,10083,3945
mx,Google AI Overviews,2376,2364,13172,1751,238,1807,11,1447,223,1420,11,1984,1054
mx,Google AI Overviews (search queries),101214,97879,502556,68730,3014,62033,96,60634,2899,50546,94,81419,54463
mx,Perplexity,2103,2073,4222,50,4,2,0,50,4,2,0,55,50
ph,ChatGPT,1579,1420,3216,6,12,12,1,6,12,12,1,30,3
ph,Copilot,1536,1477,3670,7,1,13,1,6,1,13,1,21,5
ph,Gemini,1471,452,1166,9,30,12,4,9,30,12,4,53,8
ph,Google AI Mode,1397,1136,2743,97,142,355,7,95,137,351,7,508,79
ph,Google AI Mode (search queries),15678,13522,40324,1942,635,4105,38,1860,610,3875,38,5285,1714
ph,Google AI Overviews,1489,1472,8580,850,522,1001,46,808,461,868,46,1300,652
ph,Google AI Overviews (search queries),68550,65459,379012,36065,9970,31059,700,34617,9267,27727,697,51090,32553
ph,Perplexity,1335,1321,2844,18,17,2,1,18,17,2,1,38,17
us,ChatGPT,28298,25721,57427,42,167,146,37,42,167,144,36,381,40
us,Copilot,30493,22175,80066,95,19,199,29,93,19,198,29,333,88
us,Gemini,30027,11216,30511,202,542,11,86,202,542,11,86,808,201
us,Google AI Mode,26838,24583,60238,1855,4413,1848,135,1790,4203,1738,134,6372,1732
us,Google AI Mode (search queries),309579,289941,812308,27690,20100,27298,727,26873,18630,24504,716,54278,26343
us,Google AI Overviews,22069,21930,135445,11608,11367,10240,431,10992,9500,8720,417,17159,10546
us,Google AI Overviews (search queries),990892,970864,5408736,456530,263442,283146,8682,441807,230344,244230,8478,631475,432744
us,Perplexity,18547,16352,42286,102,352,121,35,102,351,121,34,580,95


==> anc/edu_ai_citations_intl/export_gaps.json <==
{"fr": {"missing": 1492, "slice": "ChatGPT answers with keyword volume 101 and up", "reason": "Ahrefs export returned an error on every attempt (6 tries, none charged)"}}


==> anc/edu_ai_citations_intl/export_ledger.jsonl <==
{"file": "brand-radar_ai-responses_es_edu33_all_2026-11-14.csv", "country": "es", "chunk": "all", "rows": 65021, "expected": 65022, "match": true, "bytes": 238224513, "sha256": "832d2a9092ed51439245fc3d41d14817b82cdb5e2ddd16388fa687e2443ddf61", "header": ["Country", "Keyword", "Intent", "Funnel stage", "Category", "Volume", "Response", "Model", "Mentions", "Cited pages", "Found but not cited", "Updated"], "models": {"Google AI Overviews (search queries)": 51361, "Google AI Mode (search queries)": 5825, "Perplexity": 2566, "ChatGPT": 2222, "Google AI Overviews": 1108, "Google AI Mode": 883, "Copilot": 729, "Gemini": 327}, "country_col": {"es": 65021}, "updated_from": "2026-08-17", "updated_to": "2026-11-14", "filed_at_utc": "2026-11-14T00:26:28Z", "delta": -1, "note": "Ahrefs showed 65,022; export returned 65,021 well-formed rows (all 12 columns, 65,021 lines start with 'es,'). Accepted within tolerance."}
{"file": "brand-radar_ai-responses_es_educat_all_2026-11-14.csv", "selection": "educat", "country": "es", "chunk": "all", "rows": 92079, "expected": 92079, "delta": 0, "match": true, "bytes": 295910695, "sha256": "21348e364e98de87f4a5914e911f05893be134179ddcde2572db6a23f45a2241", "header": ["Country", "Keyword", "Intent", "Funnel stage", "Category", "Volume", "Response", "Model", "Mentions", "Cited pages", "Found but not cited", "Updated"], "models": {"Google AI Overviews (search queries)": 58811, "Google AI Mode (search queries)": 21613, "Copilot": 2029, "Gemini": 2023, "ChatGPT": 1962, "Google AI Overviews": 1906, "Google AI Mode": 1901, "Perplexity": 1834}, "country_col": {"es": 92079}, "updated_from": "2026-08-17", "updated_to": "2026-11-14", "filed_at_utc": "2026-11-14T00:38:39Z"}
{"file": "brand-radar_ai-responses_mx_educat_all_2026-11-14.csv", "selection": "educat", "country": "mx", "chunk": "all", "rows": 141634, "expected": 141634, "delta": 0, "match": true, "bytes": 476717657, "sha256": "541ae6424f14d8665e48a0262fe9fbf79bebba009098eec683a582c7700163db", "header": ["Country", "Keyword", "Intent", "Funnel stage", "Category", "Volume", "Response", "Model", "Mentions", "Cited pages", "Found but not cited", "Updated"], "models": {"Google AI Overviews (search queries)": 101214, "Google AI Mode (search queries)": 26178, "Copilot": 2553, "Gemini": 2491, "ChatGPT": 2441, "Google AI Overviews": 2376, "Google AI Mode": 2278, "Perplexity": 2103}, "country_col": {"mx": 141634}, "updated_from": "2026-08-17", "updated_to": "2026-11-14", "filed_at_utc": "2026-11-14T00:41:30Z"}
{"file": "brand-radar_ai-responses_ca_educat_all_2026-11-14.csv", "selection": "educat", "country": "ca", "chunk": "all", "rows": 131414, "expected": 131414, "delta": 0, "match": true, "bytes": 436260597, "sha256": "45b6be5407c943b9354b6fc76c140c989da4a404dd619626d9f9c872e21f0259", "header": ["Country", "Keyword", "Intent", "Funnel stage", "Category", "Volume", "Response", "Model", "Mentions", "Cited pages", "Found but not cited", "Updated"], "models": {"Google AI Overviews (search queries)": 92968, "Google AI Mode (search queries)": 23181, "Copilot": 2733, "Gemini": 2605, "Google AI Mode": 2561, "ChatGPT": 2501, "Google AI Overviews": 2496, "Perplexity": 2369}, "country_col": {"ca": 131414}, "updated_from": "2026-08-17", "updated_to": "2026-11-14", "filed_at_utc": "2026-11-14T00:44:33Z"}
{"file": "brand-radar_ai-responses_au_educat_all_2026-11-14.csv", "selection": "educat", "country": "au", "chunk": "all", "rows": 128845, "expected": 128845, "delta": 0, "match": true, "bytes": 436460742, "sha256": "c3c003526e5771b5d60de31628f493515da85d7eab69f2f09142a607fc80de32", "header": ["Country", "Keyword", "Intent", "Funnel stage", "Category", "Volume", "Response", "Model", "Mentions", "Cited pages", "Found but not cited", "Updated"], "models": {"Google AI Overviews (search queries)": 79103, "Google AI Mode (search queries)": 30437, "Copilot": 3409, "Gemini": 3315, "Google AI Overviews": 3250, "Google AI Mode": 3213, "ChatGPT": 3141, "Perplexity": 2977}, "country_col": {"au": 128845}, "updated_from": "2026-08-17", "updated_to": "2026-11-14", "filed_at_utc": "2026-11-14T00:47:07Z"}
{"file": "brand-radar_ai-responses_de_educat_all_2026-11-14.csv", "selection": "educat", "country": "de", "chunk": "all", "rows": 109804, "expected": 109804, "delta": 0, "match": true, "bytes": 376200163, "sha256": "7d98b8652ebe1262c49bd413536d745fd2e2ef3984d0e17adb99a7d9d92ca775", "header": ["Country", "Keyword", "Intent", "Funnel stage", "Category", "Volume", "Response", "Model", "Mentions", "Cited pages", "Found but not cited", "Updated"], "models": {"Google AI Overviews (search queries)": 65305, "Google AI Mode (search queries)": 25404, "Gemini": 3447, "Copilot": 3288, "Google AI Mode": 3236, "ChatGPT": 3060, "Google AI Overviews": 3036, "Perplexity": 3028}, "country_col": {"de": 109804}, "updated_from": "2026-08-17", "updated_to": "2026-11-14", "source_name": "_2026-11-14_csv_2026-11-13_19-52-46.csv", "filed_at_utc": "2026-11-14T00:54:35Z"}
{"file": "brand-radar_ai-responses_fr_educat_O_2026-11-14.csv", "selection": "educat", "country": "fr", "chunk": "O", "rows": 73130, "expected": 73130, "delta": 0, "match": true, "bytes": 255903715, "sha256": "c3dc240a7894ace6e9d47289c106d2e2a29dee183a8c373a684d27fc8d7ff38f", "header": ["Country", "Keyword", "Intent", "Funnel stage", "Category", "Volume", "Response", "Model", "Mentions", "Cited pages", "Found but not cited", "Updated"], "models": {"Google AI Overviews (search queries)": 73130}, "country_col": {"fr": 73130}, "updated_from": "2026-08-17", "updated_to": "2026-11-14", "source_name": "_2026-11-14_csv_2026-11-13_19-55-16.csv", "filed_at_utc": "2026-11-14T00:56:21Z"}
{"file": "brand-radar_ai-responses_ph_educat_all_2026-11-14.csv", "selection": "educat", "country": "ph", "chunk": "all", "rows": 93035, "expected": 93035, "delta": 0, "match": true, "bytes": 320592808, "sha256": "478dfd5cefc603cc29e76e994981ed543b9e7f001321fa1b262f01ef617bce5e", "header": ["Country", "Keyword", "Intent", "Funnel stage", "Category", "Volume", "Response", "Model", "Mentions", "Cited pages", "Found but not cited", "Updated"], "models": {"Google AI Overviews (search queries)": 68550, "Google AI Mode (search queries)": 15678, "ChatGPT": 1579, "Copilot": 1536, "Google AI Overviews": 1489, "Gemini": 1471, "Google AI Mode": 1397, "Perplexity": 1335}, "country_col": {"ph": 93035}, "updated_from": "2026-08-17", "updated_to": "2026-11-14", "source_name": "_2026-11-14_csv_2026-11-13_19-55-52.csv", "filed_at_utc": "2026-11-14T00:57:05Z"}
{"file": "brand-radar_ai-responses_jp_educat_O-v0-100_2026-11-14.csv", "selection": "educat", "country": "jp", "chunk": "O-v0-100", "rows": 113539, "expected": 113539, "delta": 0, "match": true, "bytes": 361993167, "sha256": "19ed816e4d58a162715792e86148da305c1d53f2edf665f57f12f43ff8e4c5f3", "header": ["Country", "Keyword", "Intent", "Funnel stage", "Category", "Volume", "Response", "Model", "Mentions", "Cited pages", "Found but not cited", "Updated"], "models": {"Google AI Overviews (search queries)": 113539}, "country_col": {"jp": 113539}, "updated_from": "2026-08-17", "updated_to": "2026-11-14", "source_name": "_2026-11-14_csv_2026-11-13_19-56-19.csv", "filed_at_utc": "2026-11-14T00:58:31Z"}
{"file": "brand-radar_ai-responses_jp_educat_O-v101_2026-11-14.csv", "selection": "educat", "country": "jp", "chunk": "O-v101", "rows": 45851, "expected": 45851, "delta": 0, "match": true, "bytes": 142584955, "sha256": "7d5d802277c431e21c77899c7e5abe7ee3c831a404b2b9c3f245e4b9746c0c08", "header": ["Country", "Keyword", "Intent", "Funnel stage", "Category", "Volume", "Response", "Model", "Mentions", "Cited pages", "Found but not cited", "Updated"], "models": {"Google AI Overviews (search queries)": 45851}, "country_col": {"jp": 45851}, "updated_from": "2026-08-17", "updated_to": "2026-11-14", "source_name": "_2026-11-14_csv_2026-11-13_19-57-39.csv", "filed_at_utc": "2026-11-14T00:58:39Z"}
{"file": "brand-radar_ai-responses_fr_educat_M_2026-11-14.csv", "selection": "educat", "country": "fr", "chunk": "M", "rows": 19353, "expected": 19353, "delta": 0, "match": true, "bytes": 60711958, "sha256": "7f1f021730f235409c0885ea95a7c7b66f6d392cc654f23d746926f68c511fc7", "header": ["Country", "Keyword", "Intent", "Funnel stage", "Category", "Volume", "Response", "Model", "Mentions", "Cited pages", "Found but not cited", "Updated"], "models": {"Google AI Mode (search queries)": 19353}, "country_col": {"fr": 19353}, "updated_from": "2026-10-08", "updated_to": "2026-11-14", "source_name": "_2026-11-14_csv_2026-11-13_19-59-47.csv", "filed_at_utc": "2026-11-14T01:00:08Z"}
{"file": "brand-radar_ai-responses_gb_educat_O_2026-11-14.csv", "selection": "educat", "country": "gb", "chunk": "O", "rows": 122317, "expected": 122318, "delta": -1, "match": true, "bytes": 445480038, "sha256": "6707346fa6e08fe4cec6e9d875d0be1342db569adeea5500135139fc492fada4", "header": ["Country", "Keyword", "Intent", "Funnel stage", "Category", "Volume", "Response", "Model", "Mentions", "Cited pages", "Found but not cited", "Updated"], "models": {"Google AI Overviews (search queries)": 122317}, "country_col": {"gb": 122317}, "updated_from": "2026-08-17", "updated_to": "2026-11-14", "source_name": "_2026-11-14_csv_2026-11-13_19-59-19 (1).csv", "filed_at_utc": "2026-11-14T01:01:14Z"}
{"file": "brand-radar_ai-responses_jp_educat_MP_2026-11-14.csv", "selection": "educat", "country": "jp", "chunk": "MP", "rows": 114678, "expected": 114678, "delta": 0, "match": true, "bytes": 359413473, "sha256": "a76b34afb0c0676f23a6ed1c2779f34fe6199f6e1cfc16f86c0476f2080db6d4", "header": ["Country", "Keyword", "Intent", "Funnel stage", "Category", "Volume", "Response", "Model", "Mentions", "Cited pages", "Found but not cited", "Updated"], "models": {"Google AI Mode (search queries)": 71906, "Gemini": 7319, "Copilot": 7296, "Google AI Overviews": 7178, "Google AI Mode": 7062, "Perplexity": 6989, "ChatGPT": 6928}, "country_col": {"jp": 114678}, "updated_from": "2026-08-17", "updated_to": "2026-11-14", "source_name": "_2026-11-14_csv_2026-11-13_19-59-19.csv", "filed_at_utc": "2026-11-14T01:01:28Z"}
{"file": "brand-radar_ai-responses_fr_educat_PG_2026-11-14.csv", "selection": "educat", "country": "fr", "chunk": "PG", "rows": 6994, "expected": 6994, "delta": 0, "match": true, "bytes": 25370836, "sha256": "79e7a78d4a88d6c34773978a87375eab1e00237846fd64c53cf47146a763a65d", "header": ["Country", "Keyword", "Intent", "Funnel stage", "Category", "Volume", "Response", "Model", "Mentions", "Cited pages", "Found but not cited", "Updated"], "models": {"Google AI Overviews": 3509, "Google AI Mode": 3485}, "country_col": {"fr": 6994}, "updated_from": "2026-08-19", "updated_to": "2026-11-14", "source_name": "_2026-11-14_csv_2026-11-13_20-00-50.csv", "filed_at_utc": "2026-11-14T01:01:42Z"}
{"file": "brand-radar_ai-responses_id_educat_O_2026-11-14.csv", "selection": "educat", "country": "id", "chunk": "O", "rows": 117131, "expected": 117131, "delta": 0, "match": true, "bytes": 378193059, "sha256": "2c1e598ccbef6be72e78139d70989c67c04e69add0bf504eca5219b346520e46", "header": ["Country", "Keyword", "Intent", "Funnel stage", "Category", "Volume", "Response", "Model", "Mentions", "Cited pages", "Found but not cited", "Updated"], "models": {"Google AI Overviews (search queries)": 117131}, "country_col": {"id": 117131}, "updated_from": "2026-08-17", "updated_to": "2026-11-14", "source_name": "_2026-11-14_csv_2026-11-13_20-05-09.csv", "filed_at_utc": "2026-11-14T01:06:33Z"}
{"file": "brand-radar_ai-responses_fr_educat_perplexity_2026-11-14.csv", "selection": "educat", "country": "fr", "chunk": "perplexity", "rows": 3228, "expected": 3228, "delta": 0, "match": true, "bytes": 6604953, "sha256": "a8cf461b165af02a60e8dd9bdb68f534f3310fd0cbb74466afae38a053f3cec5", "header": ["Country", "Keyword", "Intent", "Funnel stage", "Category", "Volume", "Response", "Model", "Mentions", "Cited pages", "Found but not cited", "Updated"], "models": {"Perplexity": 3228}, "country_col": {"fr": 3228}, "updated_from": "2026-08-22", "updated_to": "2026-11-13", "source_name": "_2026-11-14_csv_2026-11-13_20-15-58.csv", "filed_at_utc": "2026-11-14T01:16:50Z"}
{"file": "brand-radar_ai-responses_gb_educat_MP_2026-11-14.csv", "selection": "educat", "country": "gb", "chunk": "MP", "rows": 99867, "expected": 99867, "delta": 0, "match": true, "bytes": 299816791, "sha256": "fefae21b023aad5423cbd70b5271ed75d6beae1156cdea2ec899bb3975a18bfe", "header": ["Country", "Keyword", "Intent", "Funnel stage", "Category", "Volume", "Response", "Model", "Mentions", "Cited pages", "Found but not cited", "Updated"], "models": {"Google AI Mode (search queries)": 59260, "Gemini": 7265, "Copilot": 7218, "Google AI Overviews": 6908, "Google AI Mode": 6829, "ChatGPT": 6363, "Perplexity": 6024}, "country_col": {"gb": 99867}, "updated_from": "2026-08-17", "updated_to": "2026-11-14", "source_name": "_2026-11-14_csv_2026-11-13_20-15-50.csv", "filed_at_utc": "2026-11-14T01:17:20Z"}
{"file": "brand-radar_ai-responses_fr_educat_gemini_2026-11-14.csv", "selection": "educat", "country": "fr", "chunk": "gemini", "rows": 3754, "expected": 3755, "delta": -1, "match": true, "bytes": 8971498, "sha256": "e9cac369351bc095a92abf65eb37b172057ac49daa0005a53b9989b0de3ce372", "header": ["Country", "Keyword", "Intent", "Funnel stage", "Category", "Volume", "Response", "Model", "Mentions", "Cited pages", "Found but not cited", "Updated"], "models": {"Gemini": 3754}, "country_col": {"fr": 3754}, "updated_from": "2026-08-24", "updated_to": "2026-11-14", "source_name": "_2026-11-14_csv_2026-11-13_20-18-40.csv", "filed_at_utc": "2026-11-14T01:20:33Z"}
{"file": "brand-radar_ai-responses_br_educat_O_2026-11-14.csv", "selection": "educat", "country": "br", "chunk": "O", "rows": 105578, "expected": 105578, "delta": 0, "match": true, "bytes": 374233793, "sha256": "e9b2ca256db9cc96363855a6723cf2373c801bd4919553f13d82bfc5b06d2442", "header": ["Country", "Keyword", "Intent", "Funnel stage", "Category", "Volume", "Response", "Model", "Mentions", "Cited pages", "Found but not cited", "Updated"], "models": {"Google AI Overviews (search queries)": 105578}, "country_col": {"br": 105578}, "updated_from": "2026-08-17", "updated_to": "2026-11-14", "source_name": "_2026-11-14_csv_2026-11-13_20-18-32.csv", "filed_at_utc": "2026-11-14T01:25:42Z"}
{"file": "brand-radar_ai-responses_fr_educat_copilot_2026-11-14.csv", "selection": "educat", "country": "fr", "chunk": "copilot", "rows": 3659, "expected": 3659, "delta": 0, "match": true, "bytes": 14609588, "sha256": "034bb640ffd1a77ad05455b148d334a73ab3402d674c62b9d02827056433434e", "header": ["Country", "Keyword", "Intent", "Funnel stage", "Category", "Volume", "Response", "Model", "Mentions", "Cited pages", "Found but not cited", "Updated"], "models": {"Copilot": 3659}, "country_col": {"fr": 3659}, "updated_from": "2026-08-19", "updated_to": "2026-11-03", "source_name": "_2026-11-14_csv_2026-11-13_20-21-01.csv", "filed_at_utc": "2026-11-14T01:25:49Z"}
{"file": "brand-radar_ai-responses_fr_educat_chatgpt-v0-100_2026-11-14.csv", "selection": "educat", "country": "fr", "chunk": "chatgpt-v0-100", "rows": 1841, "expected": 1841, "delta": 0, "match": true, "bytes": 6083586, "sha256": "c10043cf37ab0681cbbf7e473e87ce529329f7b7a52995229d1cf3781696a036", "header": ["Country", "Keyword", "Intent", "Funnel stage", "Category", "Volume", "Response", "Model", "Mentions", "Cited pages", "Found but not cited", "Updated"], "models": {"ChatGPT": 1841}, "country_col": {"fr": 1841}, "updated_from": "2026-08-24", "updated_to": "2026-11-14", "source_name": "_2026-11-14_csv_2026-11-13_20-26-28.csv", "filed_at_utc": "2026-11-14T01:26:48Z"}
{"file": "brand-radar_ai-responses_br_educat_MP_2026-11-14.csv", "selection": "educat", "country": "br", "chunk": "MP", "rows": 55992, "expected": 55993, "delta": -1, "match": true, "bytes": 175008454, "sha256": "1ba6c45c359e4386858c12cc6bf4f007b0c5fedd7a604cb2006ee9bacffe0e56", "header": ["Country", "Keyword", "Intent", "Funnel stage", "Category", "Volume", "Response", "Model", "Mentions", "Cited pages", "Found but not cited", "Updated"], "models": {"Google AI Mode (search queries)": 31246, "Copilot": 4420, "Gemini": 4205, "ChatGPT": 4189, "Google AI Overviews": 4082, "Google AI Mode": 3929, "Perplexity": 3921}, "country_col": {"br": 55992}, "updated_from": "2026-08-17", "updated_to": "2026-11-14", "source_name": "_2026-11-14_csv_2026-11-13_20-26-28.csv", "filed_at_utc": "2026-11-14T01:27:26Z"}
{"file": "brand-radar_ai-responses_id_educat_MP_2026-11-14.csv", "selection": "educat", "country": "id", "chunk": "MP", "rows": 53862, "expected": 53864, "delta": -2, "match": true, "bytes": 158080576, "sha256": "2ee7270450562eef6cea3429a7af702e27734af25c76a3ac6b002ee60ccdf1fc", "header": ["Country", "Keyword", "Intent", "Funnel stage", "Category", "Volume", "Response", "Model", "Mentions", "Cited pages", "Found but not cited", "Updated"], "models": {"Google AI Mode (search queries)": 35645, "ChatGPT": 3217, "Copilot": 3130, "Perplexity": 3046, "Gemini": 3033, "Google AI Overviews": 2963, "Google AI Mode": 2828}, "country_col": {"id": 53862}, "updated_from": "2026-08-17", "updated_to": "2026-11-14", "source_name": "_2026-11-14_csv_2026-11-13_20-27-44.csv", "filed_at_utc": "2026-11-14T01:32:37Z"}
{"file": "brand-radar_ai-responses_in_educat_O-v0-5_2026-11-14.csv", "selection": "educat", "country": "in", "chunk": "O-v0-5", "rows": 116572, "expected": 116572, "delta": 0, "match": true, "bytes": 366346423, "sha256": "d993175e85565653396b1f5bbe7e730cdf380bbfa86d8f28962250f1bf7df94f", "header": ["Country", "Keyword", "Intent", "Funnel stage", "Category", "Volume", "Response", "Model", "Mentions", "Cited pages", "Found but not cited", "Updated"], "models": {"Google AI Overviews (search queries)": 116572}, "country_col": {"in": 116572}, "updated_from": "2026-08-17", "updated_to": "2026-11-14", "source_name": "_2026-11-14_csv_2026-11-13_20-28-07.csv", "filed_at_utc": "2026-11-14T01:32:43Z"}
{"file": "brand-radar_ai-responses_in_educat_O-v21-50_2026-11-14.csv", "selection": "educat", "country": "in", "chunk": "O-v21-50", "rows": 71459, "expected": 71459, "delta": 0, "match": true, "bytes": 249288758, "sha256": "d52a38b9edde88a3f6218bdd7a63af60fbd276fc3ed7c98c73b1da63a22e51a8", "header": ["Country", "Keyword", "Intent", "Funnel stage", "Category", "Volume", "Response", "Model", "Mentions", "Cited pages", "Found but not cited", "Updated"], "models": {"Google AI Overviews (search queries)": 71459}, "country_col": {"in": 71459}, "updated_from": "2026-08-17", "updated_to": "2026-11-14", "source_name": "_2026-11-14_csv_2026-11-13_20-33-29.csv", "filed_at_utc": "2026-11-14T01:34:46Z"}
{"file": "brand-radar_ai-responses_in_educat_O-v6-20_2026-11-14.csv", "selection": "educat", "country": "in", "chunk": "O-v6-20", "rows": 85591, "expected": 85591, "delta": 0, "match": true, "bytes": 296338853, "sha256": "561b76e8f54041e1ebbca1685ccd79ab4fcdc259042c5835fd53ef1e7e63d7c9", "header": ["Country", "Keyword", "Intent", "Funnel stage", "Category", "Volume", "Response", "Model", "Mentions", "Cited pages", "Found but not cited", "Updated"], "models": {"Google AI Overviews (search queries)": 85591}, "country_col": {"in": 85591}, "updated_from": "2026-08-17", "updated_to": "2026-11-14", "source_name": "_2026-11-14_csv_2026-11-13_20-33-29.csv", "filed_at_utc": "2026-11-14T01:38:50Z"}
{"file": "brand-radar_ai-responses_in_educat_O-v51_2026-11-14.csv", "selection": "educat", "country": "in", "chunk": "O-v51", "rows": 128940, "expected": 128940, "delta": 0, "match": true, "bytes": 434825222, "sha256": "ac73ba171dae80002b9bfa0c80116d5ae2f2db9c025be006419ad12fdf9d4ff6", "header": ["Country", "Keyword", "Intent", "Funnel stage", "Category", "Volume", "Response", "Model", "Mentions", "Cited pages", "Found but not cited", "Updated"], "models": {"Google AI Overviews (search queries)": 128940}, "country_col": {"in": 128940}, "updated_from": "2026-08-17", "updated_to": "2026-11-14", "source_name": "_2026-11-14_csv_2026-11-13_20-35-21.csv", "filed_at_utc": "2026-11-14T01:38:58Z"}
{"file": "brand-radar_ai-responses_in_educat_M-v101_2026-11-14.csv", "selection": "educat", "country": "in", "chunk": "M-v101", "rows": 12488, "expected": 12488, "delta": 0, "match": true, "bytes": 39635952, "sha256": "6bd5febbba867581c165f4d6746ffa1d1b132b731c833b1d55363192fbc607db", "header": ["Country", "Keyword", "Intent", "Funnel stage", "Category", "Volume", "Response", "Model", "Mentions", "Cited pages", "Found but not cited", "Updated"], "models": {"Google AI Mode (search queries)": 12488}, "country_col": {"in": 12488}, "updated_from": "2026-08-21", "updated_to": "2026-11-14", "source_name": "_2026-11-14_csv_2026-11-13_20-40-12.csv", "filed_at_utc": "2026-11-14T01:42:18Z"}
{"file": "brand-radar_ai-responses_us_educat_O-v0-2_2026-11-14.csv", "selection": "educat", "country": "us", "chunk": "O-v0-2", "rows": 133064, "expected": 133064, "delta": 0, "match": true, "bytes": 430738307, "sha256": "12e87f3493453f3e8df8a1776ce50d6cabb32252f940a2954b6cc778d98309b9", "header": ["Country", "Keyword", "Intent", "Funnel stage", "Category", "Volume", "Response", "Model", "Mentions", "Cited pages", "Found but not cited", "Updated"], "models": {"Google AI Overviews (search queries)": 133064}, "country_col": {"us": 133064}, "updated_from": "2026-08-17", "updated_to": "2026-11-14", "source_name": "_2026-11-14_csv_2026-11-13_20-42-49.csv", "filed_at_utc": "2026-11-14T01:44:41Z"}
{"file": "brand-radar_ai-responses_in_educat_P_2026-11-14.csv", "selection": "educat", "country": "in", "chunk": "P", "rows": 76180, "expected": 76187, "delta": -7, "match": true, "bytes": 235224500, "sha256": "2b68655927e3c769fb4d8277e477e4bac27b09a174a5607c0c32a25be89b0829", "header": ["Country", "Keyword", "Intent", "Funnel stage", "Category", "Volume", "Response", "Model", "Mentions", "Cited pages", "Found but not cited", "Updated"], "models": {"Copilot": 13498, "Gemini": 12978, "Google AI Overviews": 12693, "Google AI Mode": 12662, "ChatGPT": 12344, "Perplexity": 12005}, "country_col": {"in": 76180}, "updated_from": "2026-08-17", "updated_to": "2026-11-14", "source_name": "_2026-11-14_csv_2026-11-13_20-45-32.csv", "filed_at_utc": "2026-11-14T01:46:40Z"}
{"file": "brand-radar_ai-responses_us_educat_O-v3-5_2026-11-14.csv", "selection": "educat", "country": "us", "chunk": "O-v3-5", "rows": 82974, "expected": 82974, "delta": 0, "match": true, "bytes": 279473163, "sha256": "a4bc4940aaa0b24708efeb6bf1d04bdf666be9dfdb2d9e7d144b95b96181a240", "header": ["Country", "Keyword", "Intent", "Funnel stage", "Category", "Volume", "Response", "Model", "Mentions", "Cited pages", "Found but not cited", "Updated"], "models": {"Google AI Overviews (search queries)": 82974}, "country_col": {"us": 82974}, "updated_from": "2026-08-17", "updated_to": "2026-11-14", "source_name": "_2026-11-14_csv_2026-11-13_20-45-25.csv", "filed_at_utc": "2026-11-14T01:49:32Z"}
{"file": "brand-radar_ai-responses_us_educat_O-v11-15_2026-11-14.csv", "selection": "educat", "country": "us", "chunk": "O-v11-15", "rows": 87627, "expected": 87627, "delta": 0, "match": true, "bytes": 311109356, "sha256": "dd98a57d5f159a3682ab10d67fa565beeb83ca53aa3efce84f53013b9ab914f1", "header": ["Country", "Keyword", "Intent", "Funnel stage", "Category", "Volume", "Response", "Model", "Mentions", "Cited pages", "Found but not cited", "Updated"], "models": {"Google AI Overviews (search queries)": 87627}, "country_col": {"us": 87627}, "updated_from": "2026-08-17", "updated_to": "2026-11-14", "source_name": "_2026-11-14_csv_2026-11-13_20-50-06.csv", "filed_at_utc": "2026-11-14T01:51:20Z"}
{"file": "brand-radar_ai-responses_in_educat_M-v0-100_2026-11-14.csv", "selection": "educat", "country": "in", "chunk": "M-v0-100", "rows": 138650, "expected": 138651, "delta": -1, "match": true, "bytes": 418429838, "sha256": "a6ed3fe051ca5a20dec9b92cbc7b47f8d59b6630acc27054556078bc1acabd32", "header": ["Country", "Keyword", "Intent", "Funnel stage", "Category", "Volume", "Response", "Model", "Mentions", "Cited pages", "Found but not cited", "Updated"], "models": {"Google AI Mode (search queries)": 138650}, "country_col": {"in": 138650}, "updated_from": "2026-08-17", "updated_to": "2026-11-14", "source_name": "_2026-11-14_csv_2026-11-13_20-49-11.csv", "filed_at_utc": "2026-11-14T01:52:30Z"}
{"file": "brand-radar_ai-responses_us_educat_O-v6-10_2026-11-14.csv", "selection": "educat", "country": "us", "chunk": "O-v6-10", "rows": 106408, "expected": 106408, "delta": 0, "match": true, "bytes": 370914286, "sha256": "7bd1d1181dca2ed4599785208fa84265925154b3841b691abd03e9ba4f29dd22", "header": ["Country", "Keyword", "Intent", "Funnel stage", "Category", "Volume", "Response", "Model", "Mentions", "Cited pages", "Found but not cited", "Updated"], "models": {"Google AI Overviews (search queries)": 106408}, "country_col": {"us": 106408}, "updated_from": "2026-08-17", "updated_to": "2026-11-14", "source_name": "_2026-11-14_csv_2026-11-13_20-49-25.csv", "filed_at_utc": "2026-11-14T01:52:41Z"}
{"file": "brand-radar_ai-responses_us_educat_O-v16-20_2026-11-14.csv", "selection": "educat", "country": "us", "chunk": "O-v16-20", "rows": 71742, "expected": 71742, "delta": 0, "match": true, "bytes": 255144050, "sha256": "a4ff823774b9a09ca401c8bbda1236e6e0c94ad0e943fb9d49d9ef9ba9b45384", "header": ["Country", "Keyword", "Intent", "Funnel stage", "Category", "Volume", "Response", "Model", "Mentions", "Cited pages", "Found but not cited", "Updated"], "models": {"Google AI Overviews (search queries)": 71742}, "country_col": {"us": 71742}, "updated_from": "2026-08-17", "updated_to": "2026-11-14", "source_name": "_2026-11-14_csv_2026-11-13_20-51-54.csv", "filed_at_utc": "2026-11-14T01:53:49Z"}
{"file": "brand-radar_ai-responses_us_educat_O-v21-30_2026-11-14.csv", "selection": "educat", "country": "us", "chunk": "O-v21-30", "rows": 101826, "expected": 101826, "delta": 0, "match": true, "bytes": 361110674, "sha256": "369dc78d9fdcbec40dd2746bf86aa87a90ddc1e5b355f2df9a102653bbe650bb", "header": ["Country", "Keyword", "Intent", "Funnel stage", "Category", "Volume", "Response", "Model", "Mentions", "Cited pages", "Found but not cited", "Updated"], "models": {"Google AI Overviews (search queries)": 101826}, "country_col": {"us": 101826}, "updated_from": "2026-08-17", "updated_to": "2026-11-14", "source_name": "_2026-11-14_csv_2026-11-13_20-53-19.csv", "filed_at_utc": "2026-11-14T01:59:47Z"}
{"file": "brand-radar_ai-responses_us_educat_O-v31-50_2026-11-14.csv", "selection": "educat", "country": "us", "chunk": "O-v31-50", "rows": 113168, "expected": 113168, "delta": 0, "match": true, "bytes": 400836734, "sha256": "414058c2ea810056ce90676a0a10cd9ecb31b39aa73ed48d6da0e3d17e0f49ff", "header": ["Country", "Keyword", "Intent", "Funnel stage", "Category", "Volume", "Response", "Model", "Mentions", "Cited pages", "Found but not cited", "Updated"], "models": {"Google AI Overviews (search queries)": 113168}, "country_col": {"us": 113168}, "updated_from": "2026-08-17", "updated_to": "2026-11-14", "source_name": "_2026-11-14_csv_2026-11-13_20-53-21.csv", "filed_at_utc": "2026-11-14T01:59:56Z"}
{"file": "brand-radar_ai-responses_us_educat_O-v51-70_2026-11-14.csv", "selection": "educat", "country": "us", "chunk": "O-v51-70", "rows": 61137, "expected": 61137, "delta": 0, "match": true, "bytes": 216176313, "sha256": "68c7c31bf34b1512c3fd96095940253729d2a978500a9d543c664ff1bdaeb0d9", "header": ["Country", "Keyword", "Intent", "Funnel stage", "Category", "Volume", "Response", "Model", "Mentions", "Cited pages", "Found but not cited", "Updated"], "models": {"Google AI Overviews (search queries)": 61137}, "country_col": {"us": 61137}, "updated_from": "2026-08-17", "updated_to": "2026-11-14", "source_name": "_2026-11-14_csv_2026-11-13_20-59-22.csv", "filed_at_utc": "2026-11-14T02:01:12Z"}
{"file": "brand-radar_ai-responses_us_educat_O-v71-200_2026-11-14.csv", "selection": "educat", "country": "us", "chunk": "O-v71-200", "rows": 127111, "expected": 127113, "delta": -2, "match": true, "bytes": 449399213, "sha256": "787ad1a6346a296d8932aa8c9cb2ac945070a55e1ee49424b5f4586293ec5d13", "header": ["Country", "Keyword", "Intent", "Funnel stage", "Category", "Volume", "Response", "Model", "Mentions", "Cited pages", "Found but not cited", "Updated"], "models": {"Google AI Overviews (search queries)": 127111}, "country_col": {"us": 127111}, "updated_from": "2026-08-17", "updated_to": "2026-11-14", "source_name": "_2026-11-14_csv_2026-11-13_21-00-34.csv", "filed_at_utc": "2026-11-14T02:02:25Z"}
{"file": "brand-radar_ai-responses_us_educat_O-v201+_2026-11-14.csv", "selection": "educat", "country": "us", "chunk": "O-v201+", "rows": 105835, "expected": 105835, "delta": 0, "match": true, "bytes": 357007693, "sha256": "3d923f98cbd1649f2285c514c73ab5332392b22cc1530432fb8c34b68fa86629", "header": ["Country", "Keyword", "Intent", "Funnel stage", "Category", "Volume", "Response", "Model", "Mentions", "Cited pages", "Found but not cited", "Updated"], "models": {"Google AI Overviews (search queries)": 105835}, "country_col": {"us": 105835}, "updated_from": "2026-08-17", "updated_to": "2026-11-14", "source_name": "_2026-11-14_csv_2026-11-13_21-00-37.csv", "filed_at_utc": "2026-11-14T02:02:36Z"}
{"file": "brand-radar_ai-responses_us_educat_M-v0-10_2026-11-14.csv", "selection": "educat", "country": "us", "chunk": "M-v0-10", "rows": 78941, "expected": 78942, "delta": -1, "match": true, "bytes": 227735376, "sha256": "6030832a2887ec1a4a9beacad00367e4a25e3a742eb56252c98674b6caa6a0bb", "header": ["Country", "Keyword", "Intent", "Funnel stage", "Category", "Volume", "Response", "Model", "Mentions", "Cited pages", "Found but not cited", "Updated"], "models": {"Google AI Mode (search queries)": 78941}, "country_col": {"us": 78941}, "updated_from": "2026-08-17", "updated_to": "2026-11-14", "source_name": "_2026-11-14_csv_2026-11-13_21-02-05.csv", "filed_at_utc": "2026-11-14T02:04:11Z"}
{"file": "brand-radar_ai-responses_us_educat_M-v11-20_2026-11-14.csv", "selection": "educat", "country": "us", "chunk": "M-v11-20", "rows": 95369, "expected": 95370, "delta": -1, "match": true, "bytes": 288934529, "sha256": "ad08330d698062103a707dc31d30f600baf465e25250ca6cdebaa811d35d2595", "header": ["Country", "Keyword", "Intent", "Funnel stage", "Category", "Volume", "Response", "Model", "Mentions", "Cited pages", "Found but not cited", "Updated"], "models": {"Google AI Mode (search queries)": 95369}, "country_col": {"us": 95369}, "updated_from": "2026-08-17", "updated_to": "2026-11-14", "source_name": "_2026-11-14_csv_2026-11-13_21-03-15.csv", "filed_at_utc": "2026-11-14T02:05:05Z"}
{"file": "brand-radar_ai-responses_us_educat_M-v21+_2026-11-14.csv", "selection": "educat", "country": "us", "chunk": "M-v21+", "rows": 135269, "expected": 135271, "delta": -2, "match": true, "bytes": 383121079, "sha256": "ad910eefc7e5272f42e0b2420e94bdb74c66374b65c79a366b54e100b2d59104", "header": ["Country", "Keyword", "Intent", "Funnel stage", "Category", "Volume", "Response", "Model", "Mentions", "Cited pages", "Found but not cited", "Updated"], "models": {"Google AI Mode (search queries)": 135269}, "country_col": {"us": 135269}, "updated_from": "2026-08-17", "updated_to": "2026-11-14", "source_name": "_2026-11-14_csv_2026-11-13_21-03-17.csv", "filed_at_utc": "2026-11-14T02:05:13Z"}
{"file": "brand-radar_ai-responses_us_educat_PG_2026-11-14.csv", "selection": "educat", "country": "us", "chunk": "PG", "rows": 48907, "expected": 48907, "delta": 0, "match": true, "bytes": 160493049, "sha256": "5946d3a964371e015cb8c27797d22f111bbb7f4a702a3a2f1301c00207056966", "header": ["Country", "Keyword", "Intent", "Funnel stage", "Category", "Volume", "Response", "Model", "Mentions", "Cited pages", "Found but not cited", "Updated"], "models": {"Google AI Mode": 26838, "Google AI Overviews": 22069}, "country_col": {"us": 48907}, "updated_from": "2026-08-18", "updated_to": "2026-11-14", "source_name": "_2026-11-14_csv_2026-11-13_21-04-51.csv", "filed_at_utc": "2026-11-14T02:06:34Z"}
{"file": "brand-radar_ai-responses_us_educat_PA_2026-11-14.csv", "selection": "educat", "country": "us", "chunk": "PA", "rows": 107365, "expected": 107365, "delta": 0, "match": true, "bytes": 311280217, "sha256": "0072a5d80d12b87d22536c47fc291c9cf8f0fc44106b4ab0462fc1bab0fb933e", "header": ["Country", "Keyword", "Intent", "Funnel stage", "Category", "Volume", "Response", "Model", "Mentions", "Cited pages", "Found but not cited", "Updated"], "models": {"Copilot": 30493, "Gemini": 30027, "ChatGPT": 28298, "Perplexity": 18547}, "country_col": {"us": 107365}, "updated_from": "2026-08-17", "updated_to": "2026-11-14", "source_name": "_2026-11-14_csv_2026-11-13_21-06-01.csv", "filed_at_utc": "2026-11-14T02:18:39Z"}


==> anc/edu_ai_citations_intl/intl_from_cells.py <==
"""Section 7.7's numbers from the released aggregates (edu_intl_cells.csv: one row per country and vendor view, counts only).
The measure is Section 7's: the share of a cell's citation incidences that fall on video and community sources, with the
source types registered on 12 October 2026. Also printed: the share of answers citing at least one such source. Bootstrap over
countries, 10,000 resamples, seed 20261114. Exploratory: the data had been analysed and published by the author before this
script was written. Usage: python3 intl_from_cells.py"""
import csv
import statistics
from pathlib import Path

import numpy as np

HERE = Path(__file__).resolve().parent
ROOT = HERE.parents[1]
CELLS = ROOT / "03_DATA/processed/edu_intl_cells.csv" if (ROOT / "03_DATA/processed/edu_intl_cells.csv").is_file() else HERE / "edu_intl_cells.csv"
GOOGLE = ["Google AI Overviews (search queries)", "Google AI Overviews", "Google AI Mode (search queries)", "Google AI Mode"]
OTHER = ["ChatGPT", "Copilot", "Perplexity", "Gemini"]
NAMES = {"us": "United States", "in": "India", "jp": "Japan", "gb": "United Kingdom", "id": "Indonesia", "br": "Brazil", "mx": "Mexico",
         "ca": "Canada", "au": "Australia", "fr": "France", "de": "Germany", "ph": "Philippines", "es": "Spain"}
COMM = ("video", "forum", "social", "user_publishing")
R = {(r["country"], r["view"]): {k: int(v) for k, v in r.items() if k not in ("country", "view")} for r in csv.DictReader(CELLS.open())}
C = sorted({c for c, _ in R}, key=lambda c: -sum(R[(c, v)]["answers"] for v in GOOGLE + OTHER if (c, v) in R))
OUT = []


def say(s=""):
    print(s)
    OUT.append(s)


def inc(c, v):
    x = R[(c, v)]
    return sum(x["inc_" + k] for k in COMM) / x["incidences"]


def ans(c, v):
    return R[(c, v)]["ans_video_community"] / R[(c, v)]["answers"]


say("== 1. Cells")
tot = sum(x["answers"] for x in R.values())
missing = [(c, v) for c in C for v in GOOGLE + OTHER if (c, v) not in R]
sizes = sorted((x["answers"], k) for k, x in R.items())
say(f"  countries {len(C)}; cells {len(R)} of {len(C) * 8}; missing {missing}; answers {tot:,}; citation incidences {sum(x['incidences'] for x in R.values()):,}")
say(f"  smallest cell {sizes[0][0]:,} answers ({NAMES[sizes[0][1][0]]}, {sizes[0][1][1]}); largest {sizes[-1][0]:,}; cells under 1,000 answers: {sum(n < 1000 for n, _ in sizes)}")
say(f"  answers on Google's four views: {100 * sum(x['answers'] for (c, v), x in R.items() if v in GOOGLE) / tot:.1f}%")

for label, f in (("share of citation incidences on video and community sources (Section 7's measure)", inc),
                 ("share of answers citing at least one video or community source", ans)):
    say(f"\n== {label}")
    g = [f(c, v) for c in C for v in GOOGLE]
    o = [f(c, v) for c in C for v in OTHER]
    say(f"  median over cells: Google's four views {100 * statistics.median(g):.1f}%, the other four {100 * statistics.median(o):.1f}%")
    rng = np.random.default_rng(20261114)
    bg, bo = [], []
    for _ in range(10000):
        idx = rng.integers(0, len(C), len(C))
        bg.append(statistics.median(f(C[i], v) for i in idx for v in GOOGLE))
        bo.append(statistics.median(f(C[i], v) for i in idx for v in OTHER))
    say(f"  bootstrap over countries, 95%: Google {100 * np.percentile(bg, 2.5):.1f}% to {100 * np.percentile(bg, 97.5):.1f}%; others {100 * np.percentile(bo, 2.5):.1f}% to {100 * np.percentile(bo, 97.5):.1f}%")
    for v in GOOGLE + OTHER:
        x = [f(c, v) for c in C]
        say(f"    {v}: median {100 * statistics.median(x):.1f}%, range {100 * min(x):.1f}% to {100 * max(x):.1f}%")
    k = 0
    say("  per country, lowest of Google's views against highest of the other four:")
    for c in C:
        lo, hi = min(f(c, v) for v in GOOGLE), max(f(c, v) for v in OTHER)
        k += lo > hi
        say(f"    {NAMES[c]} ({sum(R[(c, v)]['answers'] for v in GOOGLE + OTHER):,} answers): {100 * lo:.1f}% against {100 * hi:.1f}%" + ("" if lo > hi else "   NOT higher"))
    say(f"  countries where the lowest Google view exceeds the highest other surface: {k} of {len(C)}")
    M = np.array([[f(c, v) for v in GOOGLE + OTHER] for c in C])
    gm = M.mean()
    ss = ((M - gm) ** 2).sum()
    say(f"  two-way split of the sum of squares of cell shares: view {100 * len(C) * ((M.mean(0) - gm) ** 2).sum() / ss:.0f}%, country {100 * 8 * ((M.mean(1) - gm) ** 2).sum() / ss:.0f}%")

say("\n== Video alone (YouTube, TikTok, Vimeo): share of answers citing at least one, platforms pooled as on the published pages")
for c in C:
    row = []
    for name, vs in (("AI Overviews", GOOGLE[:2]), ("AI Mode", GOOGLE[2:]), ("ChatGPT", ["ChatGPT"]), ("Perplexity", ["Perplexity"]), ("Copilot", ["Copilot"]), ("Gemini", ["Gemini"])):
        a = sum(R[(c, v)]["answers"] for v in vs)
        row.append(f"{name} {100 * sum(R[(c, v)]['ans_video'] for v in vs) / a:.1f}")
    say(f"  {NAMES[c]}: " + "; ".join(row))
(HERE / "intl_from_cells_output.txt").write_text("\n".join(OUT) + "\n")


==> anc/edu_ai_citations_intl/intl_from_cells_output.txt <==
== 1. Cells
  countries 13; cells 104 of 104; missing []; answers 3,724,208; citation incidences 16,437,905
  smallest cell 1,335 answers (Philippines, Perplexity); largest 990,892; cells under 1,000 answers: 0
  answers on Google's four views: 91.6%

== share of citation incidences on video and community sources (Section 7's measure)
  median over cells: Google's four views 14.0%, the other four 0.6%
  bootstrap over countries, 95%: Google 10.5% to 17.0%; others 0.4% to 1.0%
    Google AI Overviews (search queries): median 16.9%, range 6.5% to 26.6%
    Google AI Overviews: median 20.2%, range 5.8% to 28.9%
    Google AI Mode (search queries): median 7.7%, range 2.6% to 20.0%
    Google AI Mode: median 11.5%, range 1.2% to 21.9%
    ChatGPT: median 0.6%, range 0.1% to 1.0%
    Copilot: median 0.4%, range 0.1% to 0.8%
    Perplexity: median 1.1%, range 0.2% to 2.0%
    Gemini: median 2.3%, range 0.6% to 4.7%
  per country, lowest of Google's views against highest of the other four:
    United States (1,456,743 answers): 9.3% against 2.8%
    India (629,880 answers): 9.5% against 2.1%
    Japan (274,068 answers): 1.2% against 0.6%
    United Kingdom (222,184 answers): 4.9% against 2.4%
    Indonesia (170,993 answers): 14.0% against 1.5%
    Brazil (161,570 answers): 15.7% against 2.9%
    Mexico (141,634 answers): 17.0% against 2.5%
    Canada (131,414 answers): 7.2% against 3.6%
    Australia (128,845 answers): 4.5% against 2.3%
    France (111,959 answers): 3.6% against 1.1%
    Germany (109,804 answers): 4.2% against 1.5%
    Philippines (93,035 answers): 16.7% against 4.7%
    Spain (92,079 answers): 7.7% against 2.3%
  countries where the lowest Google view exceeds the highest other surface: 13 of 13
  two-way split of the sum of squares of cell shares: view 76%, country 13%

== share of answers citing at least one video or community source
  median over cells: Google's four views 36.8%, the other four 1.3%
  bootstrap over countries, 95%: Google 28.1% to 46.6%; others 0.9% to 1.6%
    Google AI Overviews (search queries): median 62.3%, range 29.7% to 80.4%
    Google AI Overviews: median 71.3%, range 26.5% to 87.3%
    Google AI Mode (search queries): median 17.5%, range 7.4% to 38.5%
    Google AI Mode: median 20.8%, range 3.4% to 37.2%
    ChatGPT: median 1.1%, range 0.1% to 1.9%
    Copilot: median 0.9%, range 0.3% to 1.6%
    Perplexity: median 2.2%, range 0.4% to 4.5%
    Gemini: median 2.0%, range 0.8% to 3.6%
  per country, lowest of Google's views against highest of the other four:
    United States (1,456,743 answers): 17.5% against 3.1%
    India (629,880 answers): 18.6% against 4.5%
    Japan (274,068 answers): 3.4% against 0.8%
    United Kingdom (222,184 answers): 10.3% against 2.2%
    Indonesia (170,993 answers): 30.2% against 2.2%
    Brazil (161,570 answers): 33.3% against 2.8%
    Mexico (141,634 answers): 35.9% against 2.6%
    Canada (131,414 answers): 13.5% against 3.3%
    Australia (128,845 answers): 9.3% against 2.3%
    France (111,959 answers): 11.1% against 1.0%
    Germany (109,804 answers): 12.0% against 1.4%
    Philippines (93,035 answers): 33.7% against 3.6%
    Spain (92,079 answers): 18.2% against 1.9%
  countries where the lowest Google view exceeds the highest other surface: 13 of 13
  two-way split of the sum of squares of cell shares: view 90%, country 5%

== Video alone (YouTube, TikTok, Vimeo): share of answers citing at least one, platforms pooled as on the published pages
  United States: AI Overviews 44.7; AI Mode 8.5; ChatGPT 0.1; Perplexity 0.5; Copilot 0.3; Gemini 0.7
  India: AI Overviews 35.3; AI Mode 9.0; ChatGPT 0.2; Perplexity 2.6; Copilot 0.4; Gemini 0.8
  Japan: AI Overviews 25.1; AI Mode 4.1; ChatGPT 0.1; Perplexity 0.2; Copilot 0.2; Gemini 0.6
  United Kingdom: AI Overviews 41.0; AI Mode 5.4; ChatGPT 0.1; Perplexity 0.5; Copilot 0.4; Gemini 0.5
  Indonesia: AI Overviews 49.1; AI Mode 14.2; ChatGPT 0.1; Perplexity 1.8; Copilot 0.2; Gemini 0.8
  Brazil: AI Overviews 61.2; AI Mode 17.9; ChatGPT 0.1; Perplexity 2.1; Copilot 0.3; Gemini 1.8
  Mexico: AI Overviews 59.9; AI Mode 17.4; ChatGPT 0.1; Perplexity 2.4; Copilot 0.2; Gemini 1.0
  Canada: AI Overviews 43.9; AI Mode 5.7; ChatGPT 0.1; Perplexity 0.6; Copilot 0.5; Gemini 0.8
  Australia: AI Overviews 37.9; AI Mode 3.4; ChatGPT 0.0; Perplexity 0.2; Copilot 0.4; Gemini 0.3
  France: AI Overviews 45.3; AI Mode 6.9; ChatGPT 0.1; Perplexity 0.2; Copilot 0.2; Gemini 0.5
  Germany: AI Overviews 47.1; AI Mode 9.4; ChatGPT 0.0; Perplexity 0.2; Copilot 0.2; Gemini 0.5
  Philippines: AI Overviews 50.6; AI Mode 11.4; ChatGPT 0.4; Perplexity 1.3; Copilot 0.4; Gemini 0.6
  Spain: AI Overviews 49.9; AI Mode 7.6; ChatGPT 0.0; Perplexity 0.5; Copilot 0.3; Gemini 0.7


==> anc/edu_ai_citations_intl/intl_surface_cells.py <==
"""Section 7.7: Measurement 3's source types, unchanged, on the author's education exports for thirteen countries.

Reads the 44 Ahrefs Brand Radar "AI responses" exports of 13 to 14 November 2026 (every answer the vendor files under Jobs and
Education > Education, no site filter; 3,724,208 answers), which stay in ~/Downloads/edu_intl_2026-11-14/ and are not
redistributed (03_DATA/raw/edu_ai_citations_2026-11/). For each country and each of the eight vendor views it counts answers,
citation incidences (an answer citing a registrable domain at least once, Section 7's "Cited in") and the incidences and
answers that fall on Section 7's registered source types. The type lists and the domain rule are those of
04_ANALYSIS/ai_cited_sources/cross_sector.py, fixed on 12 October 2026, and this script stops if they differ.

Writes 03_DATA/processed/edu_intl_cells.csv (aggregates only: no prompt, answer text or URL) and prints row checks against
the exports' ledger. Usage: python3 intl_surface_cells.py"""
import ast
import collections
import csv
import gzip
import json
import sys
from pathlib import Path
from urllib.parse import urlsplit

csv.field_size_limit(10**9)
HERE = Path(__file__).resolve().parent
ROOT = HERE.parents[1]
RAW = Path.home() / "Downloads/edu_intl_2026-11-14/brand_radar_educat"
LEDGER = ROOT / "03_DATA/raw/edu_ai_citations_2026-11/ledger.jsonl"
if not RAW.is_dir() or not LEDGER.is_file():
    raise SystemExit("needs the research project and the raw exports in ~/Downloads/edu_intl_2026-11-14/ (not redistributed); "
                     "intl_from_cells.py prints Section 7.7's numbers from the released aggregates")

TYPES = {
    "video": {"youtube.com", "tiktok.com", "vimeo.com"},
    "forum": {"reddit.com", "quora.com", "stackoverflow.com", "stackexchange.com"},
    "social": {"facebook.com", "instagram.com", "linkedin.com", "x.com", "twitter.com", "pinterest.com", "threads.net"},
    "user_publishing": {"medium.com", "substack.com", "dev.to", "github.com"},
}
COMMUNITY = ("video", "forum", "social", "user_publishing")
TWO_LEVEL = {"co", "com", "org", "net", "gov", "ac", "edu"}
src = ROOT / "04_ANALYSIS/ai_cited_sources/cross_sector.py"
if src.is_file():  # the registered lists, read from the Section 7 script itself
    reg = {}
    for node in ast.parse(src.read_text()).body:
        if isinstance(node, ast.Assign) and node.targets[0].id in ("TYPES", "COMMUNITY", "TWO_LEVEL"):
            reg[node.targets[0].id] = ast.literal_eval(node.value)
    if {k: reg["TYPES"][k] for k in COMMUNITY} != TYPES or tuple(reg["COMMUNITY"]) != COMMUNITY or reg["TWO_LEVEL"] != TWO_LEVEL:
        raise SystemExit("REFUSE: the source types differ from Section 7's registered lists")
KIND = {d: t for t, ds in TYPES.items() for d in ds}


def registrable(host):  # Section 7's rule (cross_sector.py), unchanged
    d = host.strip().lower().removeprefix("www.")
    if d.endswith("wikipedia.org"):
        return "wikipedia.org"
    parts = d.split(".")
    if len(parts) > 2 and parts[-2] in TWO_LEVEL and len(parts[-1]) == 2:
        return ".".join(parts[-3:])
    return ".".join(parts[-2:])


cells = collections.defaultdict(collections.Counter)
files = sorted(RAW.glob("brand-radar_ai-responses_*_educat_*_2026-11-14.csv.gz"))
per_file = {}
for f in files:
    n = 0
    with gzip.open(f, "rt", encoding="utf-8-sig", newline="") as h:
        rd = csv.reader(h)
        head = next(rd)
        iC, iM, iP = head.index("Country"), head.index("Model"), head.index("Cited pages")
        for r in rd:
            n += 1
            c = cells[(r[iC], r[iM])]
            c["answers"] += 1
            doms = {registrable(urlsplit(u.strip()).netloc) for u in r[iP].split("\n") if u.strip()}
            doms.discard("")
            if not doms:
                continue
            c["answers_citing"] += 1
            c["incidences"] += len(doms)
            kinds = set()
            for d in doms:
                k = KIND.get(d)
                if k:
                    c["inc_" + k] += 1
                    kinds.add(k)
            for k in kinds:
                c["ans_" + k] += 1
            if kinds:
                c["ans_video_community"] += 1
            if "youtube.com" in doms:
                c["ans_youtube"] += 1
    per_file[f.name] = n
    print(f"{f.name}: {n:,} rows", flush=True)

led = {}
for line in LEDGER.read_text().splitlines():
    r = json.loads(line)
    if r.get("selection") == "educat":
        led[r["file"] + ".gz"] = r["rows"]
bad = [f for f in per_file if per_file[f] != led.get(f)]
print(f"files {len(per_file)}; rows {sum(per_file.values()):,}; files whose row count differs from the ledger: {len(bad)} {bad}")
cols = ["answers", "answers_citing", "incidences"] + ["inc_" + k for k in COMMUNITY] + ["ans_" + k for k in COMMUNITY] + ["ans_video_community", "ans_youtube"]
out = ROOT / "03_DATA/processed/edu_intl_cells.csv"
with out.open("w", newline="") as f:
    w = csv.writer(f)
    w.writerow(["country", "view"] + cols)
    for (cc, view) in sorted(cells):
        w.writerow([cc, view] + [cells[(cc, view)][k] for k in cols])
print(f"wrote {out.relative_to(ROOT)}: {len(cells)} cells")


==> anc/edu_ai_citations_intl/intl_surface_cells_output.txt <==
brand-radar_ai-responses_au_educat_all_2026-11-14.csv.gz: 128,845 rows
brand-radar_ai-responses_br_educat_MP_2026-11-14.csv.gz: 55,992 rows
brand-radar_ai-responses_br_educat_O_2026-11-14.csv.gz: 105,578 rows
brand-radar_ai-responses_ca_educat_all_2026-11-14.csv.gz: 131,414 rows
brand-radar_ai-responses_de_educat_all_2026-11-14.csv.gz: 109,804 rows
brand-radar_ai-responses_es_educat_all_2026-11-14.csv.gz: 92,079 rows
brand-radar_ai-responses_fr_educat_M_2026-11-14.csv.gz: 19,353 rows
brand-radar_ai-responses_fr_educat_O_2026-11-14.csv.gz: 73,130 rows
brand-radar_ai-responses_fr_educat_PG_2026-11-14.csv.gz: 6,994 rows
brand-radar_ai-responses_fr_educat_chatgpt-v0-100_2026-11-14.csv.gz: 1,841 rows
brand-radar_ai-responses_fr_educat_copilot_2026-11-14.csv.gz: 3,659 rows
brand-radar_ai-responses_fr_educat_gemini_2026-11-14.csv.gz: 3,754 rows
brand-radar_ai-responses_fr_educat_perplexity_2026-11-14.csv.gz: 3,228 rows
brand-radar_ai-responses_gb_educat_MP_2026-11-14.csv.gz: 99,867 rows
brand-radar_ai-responses_gb_educat_O_2026-11-14.csv.gz: 122,317 rows
brand-radar_ai-responses_id_educat_MP_2026-11-14.csv.gz: 53,862 rows
brand-radar_ai-responses_id_educat_O_2026-11-14.csv.gz: 117,131 rows
brand-radar_ai-responses_in_educat_M-v0-100_2026-11-14.csv.gz: 138,650 rows
brand-radar_ai-responses_in_educat_M-v101_2026-11-14.csv.gz: 12,488 rows
brand-radar_ai-responses_in_educat_O-v0-5_2026-11-14.csv.gz: 116,572 rows
brand-radar_ai-responses_in_educat_O-v21-50_2026-11-14.csv.gz: 71,459 rows
brand-radar_ai-responses_in_educat_O-v51_2026-11-14.csv.gz: 128,940 rows
brand-radar_ai-responses_in_educat_O-v6-20_2026-11-14.csv.gz: 85,591 rows
brand-radar_ai-responses_in_educat_P_2026-11-14.csv.gz: 76,180 rows
brand-radar_ai-responses_jp_educat_MP_2026-11-14.csv.gz: 114,678 rows
brand-radar_ai-responses_jp_educat_O-v0-100_2026-11-14.csv.gz: 113,539 rows
brand-radar_ai-responses_jp_educat_O-v101_2026-11-14.csv.gz: 45,851 rows
brand-radar_ai-responses_mx_educat_all_2026-11-14.csv.gz: 141,634 rows
brand-radar_ai-responses_ph_educat_all_2026-11-14.csv.gz: 93,035 rows
brand-radar_ai-responses_us_educat_M-v0-10_2026-11-14.csv.gz: 78,941 rows
brand-radar_ai-responses_us_educat_M-v11-20_2026-11-14.csv.gz: 95,369 rows
brand-radar_ai-responses_us_educat_M-v21+_2026-11-14.csv.gz: 135,269 rows
brand-radar_ai-responses_us_educat_O-v0-2_2026-11-14.csv.gz: 133,064 rows
brand-radar_ai-responses_us_educat_O-v11-15_2026-11-14.csv.gz: 87,627 rows
brand-radar_ai-responses_us_educat_O-v16-20_2026-11-14.csv.gz: 71,742 rows
brand-radar_ai-responses_us_educat_O-v201+_2026-11-14.csv.gz: 105,835 rows
brand-radar_ai-responses_us_educat_O-v21-30_2026-11-14.csv.gz: 101,826 rows
brand-radar_ai-responses_us_educat_O-v3-5_2026-11-14.csv.gz: 82,974 rows
brand-radar_ai-responses_us_educat_O-v31-50_2026-11-14.csv.gz: 113,168 rows
brand-radar_ai-responses_us_educat_O-v51-70_2026-11-14.csv.gz: 61,137 rows
brand-radar_ai-responses_us_educat_O-v6-10_2026-11-14.csv.gz: 106,408 rows
brand-radar_ai-responses_us_educat_O-v71-200_2026-11-14.csv.gz: 127,111 rows
brand-radar_ai-responses_us_educat_PA_2026-11-14.csv.gz: 107,365 rows
brand-radar_ai-responses_us_educat_PG_2026-11-14.csv.gz: 48,907 rows
files 44; rows 3,724,208; files whose row count differs from the ledger: 0 []
wrote 03_DATA/processed/edu_intl_cells.csv: 104 cells
exit 0


==> anc/framework_test_r1/README.md <==
# Study R1: the retrospective test of the Content Gap Score (held back)

The plan, the frozen predictions and the analysis script of Study R1 name the website studied, which the paper does not
name (manuscript Section 14). They are held back
from this release. What is released now is the manifest of their SHA-256 digests and its OpenTimestamps proof, which
show that the files existed, as committed, before any outcome was read. When the files are released, anyone can check
them against this manifest: `ots verify framework_retro_test_381_manifest.txt.ots`, then compare each file's SHA-256
with the manifest. `framework_retro_test_381_amendment_2026-10-15.md`, released here with its own timestamp (Bitcoin block 971,522,
mined at 06:10 UTC on 15 October 2026), discloses
the per-page information the author had seen before the plan was written; it changes no analysis decision, and it is
kept apart from the plan so that the plan still matches the manifest. The manifest's proof attests Bitcoin block 971,506, mined at 04:05 UTC on 15 October 2026 (merkle root
7bdc60257b41068f09d1157f28005268d7430ba65143d263243a5d46a24659a3, which `ots info` prints and any block explorer shows).


==> anc/framework_test_r1/framework_retro_test_381_amendment_2026-10-15.md <==
# Study R1, amendment of 15 October 2026 (disclosure; no analysis decision changed)

Written 15 October 2026, before any of Study R1's registered outcomes (O1 to O3, per code page) has been read for any
code. Kept in its own file so that `framework_retro_test_381.md` stays byte-identical to the version whose SHA-256 is in
the stamped manifest (`framework_retro_test_381_manifest.txt`, OpenTimestamps proof anchored in Bitcoin block 971,506).

**What had been seen before the plan was written.** The plan says that per-page outcomes "have not been read for this
study" and that the author had seen section-level totals (Table 5). That is true of O1 to O3, but it leaves out per-page
information that earlier reads for the paper had shown, on 11 October 2026, three days before the plan:

- Ahrefs Brand Radar's count of stored AI answers citing each page, for the eight most-cited pages under the prefix:
  five hub pages and the code pages for 214, 786 and 404 (manuscript Section 9.1, Figure 8). AI citation is not one of
  R1's outcomes.
- Ahrefs Site Explorer's top-pages report for the prefix, from which the share of estimated visits held by the ten and
  the fifty highest-traffic URLs was computed (Section 8). That report lists URLs with their estimated traffic, so it
  showed which pages led on traffic at day 77; O2 is estimated visits per page at day 37.

**Why the analysis is unchanged.** The predictors use only the October 2025 exports and the NANPA registry, with the
Content Gap Score's parameters taken from the lock committed to the released implementation on 12 October 2026 (digest
`7290a2235d8de05f`), before the plan; the hypotheses and the analysis follow the score's published specification. The
predictor table was frozen by checksum (`65c5c3cb...`) on 14 October. Nothing above was used to choose a predictor, a
parameter, an outcome or a hypothesis, but a reader cannot verify that, and the test should be read as one whose
author had seen this much.

**Reported in the paper.** Section 13 states which per-page information had been seen and cites this file.


==> anc/framework_test_r1/framework_retro_test_381_manifest.txt <==
Study R1 (02_DESIGN/framework_retro_test_381.md): manifest stamped with OpenTimestamps before any per-page outcome of the section was read.
Written 2026-10-15 03:45 UTC. The author's outcome exports (03_DATA/raw/r1_outcomes/) did not exist at this time.

Commits: plan 331b22a; frozen predictors 02d1bee; outcome analysis script 0d320d2 (repository Research-Papers, Paper-03-user-first-intelligence).

SHA-256 of the files as committed:
0aedcb5c6a45d2b68fa95d18f32242c29f449d07a6b778bda8b7ef912fc413c7  02_DESIGN/framework_retro_test_381.md
65c5c3cb2ca76e1e681acf4086703696b91293f4d8b7063310881da1f6e69cd4  03_DATA/processed/r1_predictors.csv
2780561886b7bfb4cd76216b4f8ec229a4d95bd193cf524fada7cd0e36fc948a  03_DATA/processed/r1_query_universe.csv
2dae6f4806c1ee782197cff839413d9236dbd4456ed6a7a16d52fcd14a3eb3a1  04_ANALYSIS/framework_test/r1_predictors.py
4eede2296bfe019b68670a66a857c1f31f837597c7f432128c39f7b8c321f2f0  04_ANALYSIS/framework_test/r1_outcomes.py
100b8d3fb1cc36aa1dad3f3a485306e207b7f9f1bf45c826724693ce5b4482be  03_DATA/raw/nanpa_2026-10-14/npa_report.csv


==> anc/instrument_divergence_extra/instrument_extra.py <==
"""Round 10 analyses for Measurement 1 (Section 5), on data already held. Not registered.

1. Growth per instrument month on month (Table 2): a constant level bias cancels in a within-instrument
   lift, so the question is whether the two instruments agree on growth.
2. The keyword-universe decomposition under both territory pairings.
3. Ordering agreement by size band across the twelve prefixes (Table 4).
4. The spread of the unmatched visits ratio: geometric SD and an illustrative 95% range.
5. Writes Tables 2, 3, 5 and 6 of the manuscript to 03_DATA as CSV, parsed from the manuscript, so the
   series exists as data and not only as text.
"""
import csv
import math
import re
import statistics
from itertools import combinations
from pathlib import Path

HERE = Path(__file__).resolve().parent
if (HERE.parent / "manuscript_v50.md").is_file():  # the paper's source bundle: the manuscript one level up, the prefix data in ../data
    MS = HERE.parent / "manuscript_v50.md"
    A_CSV = HERE.parent / "data/ahrefs_prefixes_2026-10-12.csv"
    S_CSV = HERE.parent / "data/semrush_prefixes_2026-10-12.csv"
    D = HERE
elif (HERE / "ahrefs_prefixes_2026-10-12.csv").is_file():  # the released data folder: the prefix data beside this script
    MS = None
    A_CSV = HERE / "ahrefs_prefixes_2026-10-12.csv"
    S_CSV = HERE / "semrush_prefixes_2026-10-12.csv"
    D = HERE
else:  # the research project
    ROOT = HERE.parents[1]
    MS = ROOT / "06_MANUSCRIPT/src/manuscript_v50.md"
    A_CSV = ROOT / "03_DATA/instrument_divergence_ahrefs_prefixes_2026-10-12.csv"
    S_CSV = ROOT / "03_DATA/instrument_divergence_semrush_prefixes_2026-10-12.csv"
    D = ROOT / "03_DATA"

# Table 2 (read 10 and 11 October 2026; Semrush completed months re-read unchanged on 13 October)
T2 = {"July": (3862, 100012, 103045), "August": (32281, 876153, 963937),
      "September": (150113, 1534362, 1765077), "October (run-rate)": (215577, 1610284, 1858297)}
print("== 1. Growth per instrument (Table 2)")
ms = list(T2)
for a, b in zip(ms, ms[1:]):
    ga = T2[b][0] / T2[a][0]
    gu = T2[b][1] / T2[a][1]
    gw = T2[b][2] / T2[a][2]
    print(f"  {a} -> {b}: Ahrefs worldwide {ga:.2f}x; Semrush US {gu:.2f}x; Semrush worldwide {gw:.2f}x; "
          f"Ahrefs growth / Semrush US growth {ga / gu:.2f}")

print("\n== 2. Decomposition of the October visits ratio")
v_us = 1610284 / 215577
k_us = 58586 / 29000
print(f"  Semrush US vs Ahrefs worldwide (10-11 Oct): visits {v_us:.2f}x = keywords {k_us:.2f}x x per-keyword {v_us / k_us:.2f}x; "
      f"keyword share of log ratio {math.log(k_us) / math.log(v_us):.0%}")
v_ww = 1858297 / 215577
k_ww = 92300 / 28900
print(f"  worldwide vs worldwide (visits 10-11 Oct; keywords 12 Oct): visits {v_ww:.2f}x = keywords {k_ww:.2f}x x per-keyword {v_ww / k_ww:.2f}x; "
      f"keyword share of log ratio {math.log(k_ww) / math.log(v_ww):.0%}")

print("\n== 3 and 4. Twelve prefixes (Table 4)")
A = {r["prefix"]: r for r in csv.DictReader(A_CSV.open())}
S = {r["prefix"]: r for r in csv.DictReader(S_CSV.open())}
P = list(A)
a = {p: float(A[p]["ahrefs_organic_traffic"]) for p in P}
s = {p: float(S[p]["semrush_organic_traffic_us"]) for p in P}
size = {p: math.sqrt(a[p] * s[p]) for p in P}
bands = {"within 3x": [], "3x to 10x": [], "over 10x": []}
for x, y in combinations(P, 2):
    gap = max(size[x], size[y]) / min(size[x], size[y])
    agree = (a[x] - a[y]) * (s[x] - s[y]) > 0
    key = "within 3x" if gap <= 3 else "3x to 10x" if gap <= 10 else "over 10x"
    bands[key].append(agree)
for k, v in bands.items():
    print(f"  pairs whose sizes (geometric mean of the two estimates) differ {k}: {sum(v)} of {len(v)} ordered alike")
lr = [math.log(s[p] / a[p]) for p in P]
m, sd = statistics.mean(lr), statistics.stdev(lr)
print(f"  unmatched ratio: geometric mean {math.exp(m):.2f}x, geometric SD {math.exp(sd):.2f}; "
      f"normal range on the log scale (describes these twelve; not a prediction) {math.exp(m - 1.96 * sd):.2f}x to {math.exp(m + 1.96 * sd):.2f}x")

print("\n== 5. Tables to CSV")
text = MS.read_text() if MS else ""
for n, name in ((2, "visits_by_month"), (3, "ai_overview_citation_by_month"), (5, "checkpoints"), (6, "intervals")):
    if not MS:
        print(f"  instrument_series_table{n}_{name}.csv: released beside this script (the manuscript, from which this section writes it, is not in this folder)")
        continue
    i = text.index(f"*Table {n}.")
    block = text[i:].split("\n\n")[1]
    rows = [[c.strip().replace("**", "") for c in ln.strip("|").split("|")] for ln in block.splitlines() if ln.startswith("|") and not ln.startswith("|---")]
    out = D / f"instrument_series_table{n}_{name}.csv"
    with out.open("w", newline="") as f:
        csv.writer(f).writerows(rows)
    print(f"  wrote {out.name}: {len(rows) - 1} rows")

# 6. Significance of the ordering agreement, and the pairs the two instruments order oppositely. (Until 14 October
# 2026 these lines were in the saved output without being printed by this file; they are now computed here.)
from scipy.stats import kendalltau, spearmanr
sp, kt = spearmanr([a[p] for p in P], [s[p] for p in P]), kendalltau([a[p] for p in P], [s[p] for p in P])
print(f"\n== 6. Ordering agreement significance: Spearman {sp.statistic:+.3f} (p={sp.pvalue:.1g}); Kendall {kt.statistic:+.3f} (p={kt.pvalue:.2g})")
for x, y in combinations(P, 2):
    if (a[x] - a[y]) * (s[x] - s[y]) < 0:
        ga, gs = max(a[x], a[y]) / min(a[x], a[y]), max(s[x], s[y]) / min(s[x], s[y])
        flag = "three or more times apart on one instrument" if max(ga, gs) >= 3 else "within 3x on both"
        print(f"  ordered oppositely: {x} vs {y}: Ahrefs {a[x]:,.0f} vs {a[y]:,.0f} ({ga:.1f}x); "
              f"Semrush {s[x]:,.0f} vs {s[y]:,.0f} ({gs:.1f}x); {flag}")

# 7. Intervals for the cross-section statistics (independent measurement, 14 October 2026: intervals on every headline).
# Percentile bootstrap over prefixes, 10,000 resamples, fixed seed; with twelve prefixes these are wide by construction.
import random
rng, B = random.Random(20261015), 10_000
sp_b, tau_b, gm_b, gsd_b = [], [], [], []
for _ in range(B):
    idx = [rng.randrange(len(P)) for _ in P]
    xa, xs = [a[P[i]] for i in idx], [s[P[i]] for i in idx]
    r = spearmanr(xa, xs).statistic
    if r == r:
        sp_b.append(r)
    t = kendalltau(xa, xs).statistic
    if t == t:
        tau_b.append(t)
    lrb = [math.log(xs[k] / xa[k]) for k in range(len(idx))]
    gm_b.append(math.exp(statistics.mean(lrb)))
    gsd_b.append(math.exp(statistics.stdev(lrb)))


def ci(v):
    v = sorted(v)
    return v[int(0.025 * len(v))], v[int(0.975 * len(v)) - 1]


print(f"\n== 7. Bootstrap 95% intervals over the twelve prefixes ({B:,} resamples)")
print(f"  Spearman (ordering) {sp.statistic:+.2f} [{ci(sp_b)[0]:+.2f}, {ci(sp_b)[1]:+.2f}]; Kendall {kt.statistic:+.2f} [{ci(tau_b)[0]:+.2f}, {ci(tau_b)[1]:+.2f}]")
print(f"  geometric mean of the ratio {math.exp(m):.2f}x [{ci(gm_b)[0]:.2f}x, {ci(gm_b)[1]:.2f}x]; geometric SD {math.exp(sd):.2f} [{ci(gsd_b)[0]:.2f}, {ci(gsd_b)[1]:.2f}]")

# 8. Table 4's ratio columns and the Section 5.5 figures that analyze.py does not print (independent reproduction of
# 15 October 2026 found them printed by no script). Age in months as analyze.py computes it (to October 2026).
from statistics import NormalDist
print("\n== 8. Table 4 ratios and the remaining Section 5.5 figures")
age = {p: (2026 - int(A[p]["ahrefs_first_traffic_month"][:4])) * 12 + (10 - int(A[p]["ahrefs_first_traffic_month"][5:7])) for p in P}
us = {p: float(A[p]["ahrefs_us_share"]) for p in P}
kr = {p: float(S[p]["semrush_organic_keywords_us"]) / float(A[p]["ahrefs_organic_keywords"]) for p in P}
rd = {p: float(A[p]["ahrefs_ref_domains"]) / float(S[p]["semrush_ref_domains"]) for p in P}
print(f"  {'prefix':22} {'age (months)':>12} {'US share':>9} {'visits ratio':>13} {'matched':>8} {'keyword ratio':>14} {'ref. domains A/S':>17}")
for p in sorted(P, key=lambda x: age[x]):
    print(f"  {p:22} {age[p]:>12} {us[p]:>9.1%} {s[p] / a[p]:>12.2f}x {s[p] / (a[p] * us[p]):>7.2f}x {kr[p]:>13.1f}x {rd[p]:>16.1f}x")
mid = [p for p in P if 84 <= age[p] < 144]
print(f"  sections aged seven to eleven years: {len(mid)}; unmatched ratio {min(s[p] / a[p] for p in mid):.2f}x to {max(s[p] / a[p] for p in mid):.2f}x; "
      f"matched {min(s[p] / (a[p] * us[p]) for p in mid):.2f}x to {max(s[p] / (a[p] * us[p]) for p in mid):.2f}x")
print(f"  prefixes under twenty-one months old: {sum(age[p] < 21 for p in P)}")
krs = sorted(P, key=lambda p: -kr[p])
print(f"  keyword ratio, largest two: {krs[0]} {kr[krs[0]]:.1f}x, {krs[1]} {kr[krs[1]]:.1f}x")
rds = sorted(P, key=lambda p: -rd[p])
print(f"  referring-domain ratio (Ahrefs over Semrush), largest two: {rds[0]} {rd[rds[0]]:.1f}x, {rds[1]} {rd[rds[1]]:.1f}x")
zr, se = math.atanh(0.5), 1 / math.sqrt(len(P) - 3)
nd = NormalDist()
power = nd.cdf(zr / se - 1.96) + nd.cdf(-zr / se - 1.96)
print(f"  power of a two-sided test at 5% to detect a Spearman correlation of 0.5 with {len(P)} prefixes (Fisher approximation): {power:.1%}")

# 9. Significance of the keyword-ratio correlation (independent measurement of 15 October 2026: "the keyword universe
# does not predict the visits ratio" was stronger than +0.17 over twelve and +0.52 over eleven support). Two-sided
# p-values from scipy's t approximation and from 100,000 random permutations, fixed seed.
vr = {p: s[p] / a[p] for p in P}
prng = random.Random(20261015)
print("\n== 9. Keyword ratio against visits ratio across prefixes")
for label, Q in (("all twelve prefixes", P), ("without /local/area-codes/", [p for p in P if p != "/local/area-codes/"])):
    xs, ys = [kr[p] for p in Q], [vr[p] for p in Q]
    res = spearmanr(xs, ys)
    obs, hits, ys2 = abs(res.statistic), 0, list(ys)
    for _ in range(100_000):
        prng.shuffle(ys2)
        hits += abs(spearmanr(xs, ys2).statistic) >= obs - 1e-12
    print(f"  {label} (n={len(Q)}): Spearman {res.statistic:+.2f}; two-sided p {res.pvalue:.2f} (t approximation), "
          f"{hits / 100_000:.2f} (permutation)")

# 10. Ordering agreement by how far apart a pair is on each instrument (review of Appendix E, 3 November 2026: section 3's
# bands are on the geometric mean of the two estimates, while a reader holding one instrument sees only that instrument).
print("\n== 10. Ordering agreement by the factor between a pair on each instrument")
bands = {"more than 3x apart on both instruments": [0, 0], "more than 3x apart on exactly one instrument": [0, 0],
         "within 3x on both instruments": [0, 0]}
for p, q in combinations(P, 2):
    fa, fs = max(a[p], a[q]) / min(a[p], a[q]), max(s[p], s[q]) / min(s[p], s[q])
    n = (fa > 3) + (fs > 3)
    key = "more than 3x apart on both instruments" if n == 2 else "more than 3x apart on exactly one instrument" if n == 1 else "within 3x on both instruments"
    bands[key][1] += 1
    concordant = (a[p] - a[q]) * (s[p] - s[q]) > 0
    bands[key][0] += concordant
    if not concordant:
        print(f"  reversed: {p} and {q}: {fa:.2f}x apart on Ahrefs, {fs:.2f}x on Semrush")
for k, (c, n) in bands.items():
    print(f"  {k}: {c} of {n} pairs concordant")
sub1 = [p for p in P if s[p] / a[p] < 1]
print(f"  prefixes with an unmatched visits ratio below one: {len(sub1)}; smallest keyword ratio among them {min(kr[p] for p in sub1):.1f}x")


==> anc/instrument_divergence_extra/instrument_extra_output.txt <==
== 1. Growth per instrument (Table 2)
  July -> August: Ahrefs worldwide 8.36x; Semrush US 8.76x; Semrush worldwide 9.35x; Ahrefs growth / Semrush US growth 0.95
  August -> September: Ahrefs worldwide 4.65x; Semrush US 1.75x; Semrush worldwide 1.83x; Ahrefs growth / Semrush US growth 2.66
  September -> October (run-rate): Ahrefs worldwide 1.44x; Semrush US 1.05x; Semrush worldwide 1.05x; Ahrefs growth / Semrush US growth 1.37

== 2. Decomposition of the October visits ratio
  Semrush US vs Ahrefs worldwide (10-11 Oct): visits 7.47x = keywords 2.02x x per-keyword 3.70x; keyword share of log ratio 35%
  worldwide vs worldwide (visits 10-11 Oct; keywords 12 Oct): visits 8.62x = keywords 3.19x x per-keyword 2.70x; keyword share of log ratio 54%

== 3 and 4. Twelve prefixes (Table 4)
  pairs whose sizes (geometric mean of the two estimates) differ within 3x: 9 of 15 ordered alike
  pairs whose sizes (geometric mean of the two estimates) differ 3x to 10x: 19 of 19 ordered alike
  pairs whose sizes (geometric mean of the two estimates) differ over 10x: 32 of 32 ordered alike
  unmatched ratio: geometric mean 1.13x, geometric SD 3.13; normal range on the log scale (describes these twelve; not a prediction) 0.12x to 10.61x

== 5. Tables to CSV
  wrote instrument_series_table2_visits_by_month.csv: 5 rows
  wrote instrument_series_table3_ai_overview_citation_by_month.csv: 4 rows
  wrote instrument_series_table5_checkpoints.csv: 9 rows
  wrote instrument_series_table6_intervals.csv: 6 rows

== 6. Ordering agreement significance: Spearman +0.937 (p=7e-06); Kendall +0.818 (p=4.4e-05)
  ordered oppositely: /local/area-codes/ vs /local/internet/: Ahrefs 221,000 vs 243,000 (1.1x); Semrush 1,600,000 vs 220,600 (7.3x); three or more times apart on one instrument
  ordered oppositely: /local/area-codes/ vs /buy/: Ahrefs 221,000 vs 644,000 (2.9x); Semrush 1,600,000 vs 1,014,124 (1.6x); within 3x on both
  ordered oppositely: /local/cell-phones/ vs /local/fiber/: Ahrefs 37,300 vs 102,000 (2.7x); Semrush 135,100 vs 47,300 (2.9x); within 3x on both
  ordered oppositely: /stores/ vs /support/: Ahrefs 312,000 vs 1,900,000 (6.1x); Semrush 2,051,269 vs 1,957,880 (1.0x); three or more times apart on one instrument
  ordered oppositely: /stores/ vs /buy/: Ahrefs 312,000 vs 644,000 (2.1x); Semrush 2,051,269 vs 1,014,124 (2.0x); within 3x on both
  ordered oppositely: /es-us/local/ vs /product-compare/: Ahrefs 8,900 vs 5,500 (1.6x); Semrush 2,200 vs 4,100 (1.9x); within 3x on both

== 7. Bootstrap 95% intervals over the twelve prefixes (10,000 resamples)
  Spearman (ordering) +0.94 [+0.70, +1.00]; Kendall +0.82 [+0.57, +1.00]
  geometric mean of the ratio 1.13x [0.62x, 2.12x]; geometric SD 3.13 [1.92, 4.14]

== 8. Table 4 ratios and the remaining Section 5.5 figures
  prefix                 age (months)  US share  visits ratio  matched  keyword ratio  ref. domains A/S
  /local/area-codes/                3     81.4%         7.24x    8.89x           2.0x             11.3x
  /product-compare/                21     69.6%         0.75x    1.07x           3.2x              4.6x
  /local/bundles/                  36     99.2%         0.20x    0.20x          16.1x              0.6x
  /device-compare/                 39     82.6%         0.99x    1.20x           5.2x              1.0x
  /local/cell-phones/              57     98.8%         3.62x    3.67x          10.4x              0.6x
  /support/                        93     98.7%         1.03x    1.04x           9.1x              1.5x
  /local/fiber/                    95     99.8%         0.46x    0.46x           5.9x              1.1x
  /buy/                            95     98.5%         1.57x    1.60x          10.4x              2.3x
  /local/internet/                114     93.6%         0.91x    0.97x           6.0x              3.3x
  /stores/                        129     99.4%         6.57x    6.61x          20.9x              1.2x
  /deals/                         132     99.3%         1.03x    1.03x           6.0x              0.8x
  /es-us/local/                   133     42.6%         0.25x    0.58x           3.7x              4.6x
  sections aged seven to eleven years: 7; unmatched ratio 0.25x to 6.57x; matched 0.46x to 6.61x
  prefixes under twenty-one months old: 1
  keyword ratio, largest two: /stores/ 20.9x, /local/bundles/ 16.1x
  referring-domain ratio (Ahrefs over Semrush), largest two: /local/area-codes/ 11.3x, /es-us/local/ 4.6x
  power of a two-sided test at 5% to detect a Spearman correlation of 0.5 with 12 prefixes (Fisher approximation): 37.8%

== 9. Keyword ratio against visits ratio across prefixes
  all twelve prefixes (n=12): Spearman +0.17; two-sided p 0.60 (t approximation), 0.60 (permutation)
  without /local/area-codes/ (n=11): Spearman +0.52; two-sided p 0.10 (t approximation), 0.11 (permutation)

== 10. Ordering agreement by the factor between a pair on each instrument
  reversed: /local/area-codes/ and /local/internet/: 1.10x apart on Ahrefs, 7.25x on Semrush
  reversed: /local/area-codes/ and /buy/: 2.91x apart on Ahrefs, 1.58x on Semrush
  reversed: /local/cell-phones/ and /local/fiber/: 2.73x apart on Ahrefs, 2.86x on Semrush
  reversed: /stores/ and /support/: 6.09x apart on Ahrefs, 1.05x on Semrush
  reversed: /stores/ and /buy/: 2.06x apart on Ahrefs, 2.02x on Semrush
  reversed: /es-us/local/ and /product-compare/: 1.62x apart on Ahrefs, 1.86x on Semrush
  more than 3x apart on both instruments: 40 of 40 pairs concordant
  more than 3x apart on exactly one instrument: 16 of 18 pairs concordant
  within 3x on both instruments: 4 of 8 pairs concordant
  prefixes with an unmatched visits ratio below one: 6; smallest keyword ratio among them 3.2x


==> anc/instrument_divergence_extra/instrument_series_table2_visits_by_month.csv <==
Month,Days live,"Ahrefs, worldwide","Semrush, US (worldwide)",Semrush US / Ahrefs worldwide,Worldwide vs worldwide,US vs US (estimated)
June 2026,0,0,0 (0),n/a,n/a,n/a
July 2026 (total),6,"3,862","100,012 (103,045)",25.9x,26.7x,31.8x
August 2026 (total),31,"32,281","876,153 (963,937)",27.1x,29.9x,33.3x
September 2026 (total),30,"150,113","1,534,362 (1,765,077)",10.2x,11.8x,12.5x
October 2026 (run-rate),"11 (78 in all, days 0 to 77)","215,577","1,610,284 (1,858,297)",7.5x,8.6x,9.2x


==> anc/instrument_divergence_extra/instrument_series_table3_ai_overview_citation_by_month.csv <==
Month,(a) Ahrefs: cited / all AIO keywords,"(a) as %, 95% Wilson CI",(b) Semrush count,(b) / (a) numerator
July 2026,47 of 284,"16.5% [12.7, 21.3]",138,2.94x
August 2026,"851 of 6,749","12.6% [11.8, 13.4]","2,221",2.61x
September 2026,"3,380 of 22,665","14.9% [14.5, 15.4]","8,187",2.42x
October 2026 (run-rate),"7,455 of 37,238","20.0% [19.6, 20.4]","10,018",1.34x


==> anc/instrument_divergence_extra/instrument_series_table5_checkpoints.csv <==
Metric,Day 0 (26 Jul),Day 15 (10 Aug),Day 30 (25 Aug),Day 37 (1 Sep),Day 45 (9 Sep),Day 60 (24 Sep),Day 75 (9 Oct),Day 77 (11 Oct)
Pages holding a position,2,210,365,n/r,391,414,440,441
"Ranking positions, all",2,"3,385","14,905","15,830","20,326","37,141","43,302","43,980"
Positions 1–3,0,727,"1,801","1,874","2,649","5,822","8,753","9,239"
Positions 4–10,1,"1,494","10,151",n/r,"15,104","28,733","33,203","33,560"
Positions 11–20,0,909,"2,639",n/r,"2,331","2,336","1,276",n/r
Positions 21–100 (derived),1,255,314,n/r,242,250,70,n/r
Estimated visits (Ahrefs),2,"22,016","51,517","≈51,800","92,897","244,041","221,933",n/r
Live referring domains,0,1,19,19,415,828,909,913
AI answers citing the section,0,"1,603","3,725",n/r,"6,390","10,266","14,823","17,206"


==> anc/instrument_divergence_extra/instrument_series_table6_intervals.csv <==
Interval,Referring domains,Domains gained,Positions gained,Rate,Link status
Day 0 to 15,0 to 1,1,"3,383",226 / day,clean
Day 15 to 30,1 to 19,18,"11,520",768 / day,clean
Day 30 to 37,19 to 19,0,925,132 / day,clean
Day 37 to 45,19 to 415,396,"4,496",562 / day,network arriving
Day 45 to 60,415 to 828,413,"16,815","1,121 / day",network present
Day 60 to 75,828 to 909,81,"6,161",411 / day,"network present, data notice"


==> anc/instrument_divergence_extra/section_code_pages_2026-10-14.csv <==
code,registry_use,location,in_service,in_service_date,assigned_date,group
201,G,NJ,Y,01-Jan-1947,01-Jan-1947,"geographic, in service"
202,G,DC,Y,01-Jan-1947,01-Jan-1947,"geographic, in service"
203,G,CT,Y,01-Jan-1947,01-Jan-1947,"geographic, in service"
205,G,AL,Y,01-Jan-1947,01-Jan-1947,"geographic, in service"
206,G,WA,Y,01-Jan-1947,01-Jan-1947,"geographic, in service"
207,G,ME,Y,01-Jan-1947,01-Jan-1947,"geographic, in service"
208,G,ID,Y,01-Jan-1947,01-Jan-1947,"geographic, in service"
209,G,CA,Y,01-Jan-1958,01-Jan-1958,"geographic, in service"
210,G,TX,Y,01-Nov-1992,01-Nov-1992,"geographic, in service"
212,G,NY,Y,01-Jan-1947,01-Jan-1947,"geographic, in service"
213,G,CA,Y,01-Jan-1947,01-Jan-1947,"geographic, in service"
214,G,TX,Y,01-Jan-1947,01-Jan-1947,"geographic, in service"
215,G,PA,Y,01-Jan-1947,01-Jan-1947,"geographic, in service"
216,G,OH,Y,01-Jan-1947,01-Jan-1947,"geographic, in service"
217,G,IL,Y,01-Jan-1947,01-Jan-1947,"geographic, in service"
218,G,MN,Y,01-Jan-1947,01-Jan-1947,"geographic, in service"
219,G,IN,Y,01-Jan-1948,01-Jan-1948,"geographic, in service"
220,G,OH,Y,22-Apr-2015,11-Dec-2013,"geographic, in service"
223,G,PA,Y,26-Sep-2017,28-Oct-2016,"geographic, in service"
224,G,IL,Y,05-Jan-2002,01-May-1998,"geographic, in service"
225,G,LA,Y,17-Aug-1998,09-Jun-1998,"geographic, in service"
227,G,MD,Y,14-Jun-2023,17-Jan-2001,"geographic, in service"
228,G,MS,Y,15-Sep-1997,31-Jul-1997,"geographic, in service"
229,G,GA,Y,01-Aug-2000,01-Oct-1999,"geographic, in service"
231,G,MI,Y,05-Jun-1999,11-Mar-1999,"geographic, in service"
234,G,OH,Y,30-Oct-2000,05-Nov-1999,"geographic, in service"
235,G,MO,Y,24-Mar-2024,02-May-2022,"geographic, in service"
239,G,FL,Y,11-Mar-2002,06-Sep-2001,"geographic, in service"
240,G,MD,Y,01-Jun-1997,21-Jun-1996,"geographic, in service"
248,G,MI,Y,10-May-1997,08-Nov-1996,"geographic, in service"
251,G,AL,Y,18-Jun-2001,03-Oct-2000,"geographic, in service"
252,G,NC,Y,22-Mar-1998,27-Feb-1998,"geographic, in service"
253,G,WA,Y,27-Apr-1997,31-Oct-1996,"geographic, in service"
254,G,TX,Y,25-May-1997,22-Jan-1997,"geographic, in service"
256,G,AL,Y,23-Mar-1998,10-Oct-1997,"geographic, in service"
260,G,IN,Y,15-Jan-2002,20-Jun-2001,"geographic, in service"
262,G,WI,Y,25-Sep-1999,19-Mar-1999,"geographic, in service"
267,G,PA,Y,01-Jul-1999,31-Jul-1998,"geographic, in service"
269,G,MI,Y,13-Jul-2002,05-Jun-2001,"geographic, in service"
270,G,KY,Y,19-Apr-1999,01-Feb-1999,"geographic, in service"
272,G,PA,Y,21-Oct-2013,19-Jul-2010,"geographic, in service"
274,G,WI,Y,05-May-2023,06-Nov-2008,"geographic, in service"
276,G,VA,Y,01-Sep-2001,07-Mar-2001,"geographic, in service"
279,G,CA,Y,10-Mar-2018,09-Feb-2017,"geographic, in service"
281,G,TX,Y,02-Nov-1996,19-Aug-1994,"geographic, in service"
283,G,OH,Y,28-Apr-2023,31-Oct-2000,"geographic, in service"
301,G,MD,Y,01-Jan-1947,01-Jan-1947,"geographic, in service"
302,G,DE,Y,01-Jan-1947,01-Jan-1947,"geographic, in service"
303,G,CO,Y,01-Jan-1947,01-Jan-1947,"geographic, in service"
304,G,WV,Y,01-Jan-1947,01-Jan-1947,"geographic, in service"
305,G,FL,Y,01-Jan-1947,01-Jan-1947,"geographic, in service"
307,G,WY,Y,01-Jan-1947,01-Jan-1947,"geographic, in service"
308,G,NE,Y,01-Jan-1955,01-Jan-1955,"geographic, in service"
309,G,IL,Y,01-Jan-1957,01-Jan-1957,"geographic, in service"
310,G,CA,Y,02-Nov-1991,31-Aug-1990,"geographic, in service"
312,G,IL,Y,01-Jan-1947,01-Jan-1947,"geographic, in service"
313,G,MI,Y,01-Jan-1947,01-Jan-1947,"geographic, in service"
314,G,MO,Y,01-Jan-1947,01-Jan-1947,"geographic, in service"
315,G,NY,Y,01-Jan-1947,01-Jan-1947,"geographic, in service"
316,G,KS,Y,01-Jan-1947,01-Jan-1947,"geographic, in service"
317,G,IN,Y,01-Jan-1947,01-Jan-1947,"geographic, in service"
318,G,LA,Y,01-Jan-1957,01-Jan-1957,"geographic, in service"
319,G,IA,Y,01-Jan-1947,01-Jan-1947,"geographic, in service"
320,G,MN,Y,17-Mar-1996,15-Sep-1995,"geographic, in service"
321,G,FL,Y,01-Nov-1999,10-Feb-1999,"geographic, in service"
323,G,CA,Y,13-Jun-1998,19-May-1997,"geographic, in service"
324,G,FL,Y,26-Feb-2024,03-Jun-2022,"geographic, in service"
325,G,TX,Y,05-Apr-2003,13-Mar-2002,"geographic, in service"
326,G,OH,Y,08-Mar-2020,24-May-2018,"geographic, in service"
327,G,AR,Y,20-Feb-2024,15-Dec-2009,"geographic, in service"
329,G,NY,Y,24-Mar-2023,15-Apr-2022,"geographic, in service"
330,G,OH,Y,09-Mar-1996,17-Nov-1995,"geographic, in service"
331,G,IL,Y,07-Oct-2007,23-Jul-1999,"geographic, in service"
332,G,NY,Y,10-Jun-2017,24-Nov-2015,"geographic, in service"
334,G,AL,Y,15-Jan-1995,26-Jan-1994,"geographic, in service"
336,G,NC,Y,15-Dec-1997,10-Dec-1997,"geographic, in service"
337,G,LA,Y,11-Oct-1999,15-Apr-1999,"geographic, in service"
339,G,MA,Y,02-May-2001,03-May-2000,"geographic, in service"
341,G,CA,Y,22-Jul-2019,25-Jun-2018,"geographic, in service"
346,G,TX,Y,01-Jul-2014,27-Apr-2013,"geographic, in service"
347,G,NY,Y,01-Oct-1999,19-Feb-1999,"geographic, in service"
350,G,CA,Y,28-Nov-2022,19-May-2022,"geographic, in service"
351,G,MA,Y,02-May-2001,03-May-2000,"geographic, in service"
352,G,FL,Y,03-Dec-1995,27-Sep-1995,"geographic, in service"
353,G,WI,Y,15-Sep-2023,20-Sep-2022,"geographic, in service"
357,G,CA,Y,26-Mar-2025,19-Dec-2023,"geographic, in service"
360,G,WA,Y,15-Jan-1995,21-Jan-1994,"geographic, in service"
361,G,TX,Y,13-Feb-1999,01-Feb-1999,"geographic, in service"
363,G,NY,Y,20-Jan-2023,21-Jan-2022,"geographic, in service"
364,G,KY,Y,03-Mar-2014,17-Dec-2012,"geographic, in service"
369,G,CA,Y,01-Feb-2023,23-Jun-2022,"geographic, in service"
380,G,OH,Y,27-Feb-2016,20-Jun-2001,"geographic, in service"
385,G,UT,Y,29-Mar-2009,03-May-2000,"geographic, in service"
386,G,FL,Y,15-Feb-2001,09-Nov-2000,"geographic, in service"
401,G,RI,Y,01-Jan-1947,01-Jan-1947,"geographic, in service"
402,G,NE,Y,01-Jan-1947,01-Jan-1947,"geographic, in service"
404,G,GA,Y,01-Jan-1947,01-Jan-1947,"geographic, in service"
405,G,OK,Y,01-Jan-1947,01-Jan-1947,"geographic, in service"
406,G,MT,Y,01-Jan-1947,01-Jan-1947,"geographic, in service"
407,G,FL,Y,16-Apr-1988,20-Mar-1987,"geographic, in service"
408,G,CA,Y,01-Jan-1959,01-Jan-1959,"geographic, in service"
409,G,TX,Y,01-Nov-1982,01-Nov-1982,"geographic, in service"
410,G,MD,Y,06-Oct-1991,28-Dec-1990,"geographic, in service"
412,G,PA,Y,01-Jan-1947,01-Jan-1947,"geographic, in service"
413,G,MA,Y,01-Jan-1947,01-Jan-1947,"geographic, in service"
414,G,WI,Y,01-Jan-1947,01-Jan-1947,"geographic, in service"
415,G,CA,Y,01-Jan-1947,01-Jan-1947,"geographic, in service"
417,G,MO,Y,01-Jan-1950,01-Jan-1950,"geographic, in service"
419,G,OH,Y,01-Jan-1947,01-Jan-1947,"geographic, in service"
423,G,TN,Y,11-Sep-1995,22-Nov-1994,"geographic, in service"
424,G,CA,Y,26-Aug-2006,26-May-1998,"geographic, in service"
425,G,WA,Y,27-Apr-1997,31-Oct-1996,"geographic, in service"
430,G,TX,Y,15-Feb-2003,24-Dec-2001,"geographic, in service"
432,G,TX,Y,05-Apr-2003,13-Mar-2002,"geographic, in service"
434,G,VA,Y,01-Jun-2001,14-Dec-2000,"geographic, in service"
435,G,UT,Y,21-Sep-1997,30-May-1997,"geographic, in service"
436,G,OH,Y,01-Mar-2024,21-Dec-2022,"geographic, in service"
440,G,OH,Y,16-Aug-1997,12-Mar-1997,"geographic, in service"
442,G,CA,Y,21-Nov-2009,22-Jul-1999,"geographic, in service"
443,G,MD,Y,01-Jun-1997,21-Jun-1996,"geographic, in service"
445,G,PA,Y,03-Mar-2018,10-Nov-2016,"geographic, in service"
447,G,IL,Y,27-Mar-2021,17-Aug-2006,"geographic, in service"
448,G,FL,Y,22-Jun-2021,05-Nov-2019,"geographic, in service"
457,G,LA,Y,25-Sep-2025,09-May-2023,"geographic, in service"
458,G,OR,Y,10-Feb-2010,21-Oct-2008,"geographic, in service"
463,G,IN,Y,15-Nov-2016,08-Apr-2015,"geographic, in service"
464,G,IL,Y,21-Jan-2022,23-Jul-1999,"geographic, in service"
465,G,NY,Y,18-Jun-2026,30-Jan-2025,"geographic, in service"
469,G,TX,Y,01-Jul-1999,15-Oct-1998,"geographic, in service"
470,G,GA,Y,26-Feb-2010,13-Feb-2001,"geographic, in service"
471,G,MS,Y,30-Jan-2026,20-Jun-2024,"geographic, in service"
472,G,NC,Y,07-Oct-2022,28-Jun-2021,"geographic, in service"
475,G,CT,Y,12-Dec-2009,04-Oct-1999,"geographic, in service"
478,G,GA,Y,01-Aug-2000,01-Oct-1999,"geographic, in service"
479,G,AR,Y,19-Jan-2002,10-Jul-2001,"geographic, in service"
480,G,AZ,Y,01-Mar-1999,11-Jan-1999,"geographic, in service"
483,G,AL,Y,23-Feb-2026,12-Mar-2024,"geographic, in service"
484,G,PA,Y,05-Jun-1999,31-Jul-1998,"geographic, in service"
501,G,AR,Y,01-Jan-1947,01-Jan-1947,"geographic, in service"
502,G,KY,Y,01-Jan-1947,01-Jan-1947,"geographic, in service"
503,G,OR,Y,01-Jan-1947,01-Jan-1947,"geographic, in service"
504,G,LA,Y,01-Jan-1947,01-Jan-1947,"geographic, in service"
505,G,NM,Y,01-Jan-1947,01-Jan-1947,"geographic, in service"
507,G,MN,Y,01-Jan-1954,01-Jan-1954,"geographic, in service"
508,G,MA,Y,16-Jul-1988,02-Jul-1987,"geographic, in service"
509,G,WA,Y,01-Jan-1957,01-Jan-1957,"geographic, in service"
510,G,CA,Y,02-Sep-1991,25-Apr-1990,"geographic, in service"
512,G,TX,Y,01-Jan-1947,01-Jan-1947,"geographic, in service"
513,G,OH,Y,01-Jan-1947,01-Jan-1947,"geographic, in service"
515,G,IA,Y,01-Jan-1947,01-Jan-1947,"geographic, in service"
516,G,NY,Y,01-Jan-1951,01-Jan-1951,"geographic, in service"
517,G,MI,Y,01-Jan-1947,01-Jan-1947,"geographic, in service"
518,G,NY,Y,01-Jan-1947,01-Jan-1947,"geographic, in service"
520,G,AZ,Y,19-Mar-1995,21-Jan-1994,"geographic, in service"
530,G,CA,Y,01-Nov-1997,23-Jun-1997,"geographic, in service"
531,G,NE,Y,26-Mar-2011,01-Jul-2009,"geographic, in service"
534,G,WI,Y,14-Aug-2010,06-Nov-2008,"geographic, in service"
539,G,OK,Y,01-Apr-2011,04-Jan-2010,"geographic, in service"
540,G,VA,Y,15-Jul-1995,09-Aug-1994,"geographic, in service"
541,G,OR,Y,05-Nov-1995,19-May-1995,"geographic, in service"
551,G,NJ,Y,29-Dec-2001,02-Apr-2001,"geographic, in service"
557,G,MO,Y,12-Aug-2022,30-Oct-2000,"geographic, in service"
559,G,CA,Y,14-Nov-1998,06-Nov-1997,"geographic, in service"
561,G,FL,Y,13-May-1996,08-Feb-1996,"geographic, in service"
562,G,CA,Y,25-Jan-1997,28-Dec-1994,"geographic, in service"
563,G,IA,Y,25-Mar-2001,20-Nov-2000,"geographic, in service"
564,G,WA,Y,28-Aug-2017,20-Sep-1999,"geographic, in service"
565,G,GA,N,06-Dec-2027,27-May-2025,"geographic, assigned, not in service"
567,G,OH,Y,01-Jan-2002,14-Jul-2000,"geographic, in service"
570,G,PA,Y,05-Dec-1998,31-Jul-1998,"geographic, in service"
571,G,VA,Y,01-Mar-2000,01-Jun-1999,"geographic, in service"
572,G,OK,Y,24-May-2021,08-Jan-2020,"geographic, in service"
573,G,MO,Y,07-Jan-1996,31-Aug-1995,"geographic, in service"
574,G,IN,Y,15-Jan-2002,20-Jun-2001,"geographic, in service"
575,G,NM,Y,07-Oct-2007,09-Nov-2006,"geographic, in service"
580,G,OK,Y,01-Nov-1997,11-Sep-1997,"geographic, in service"
582,G,PA,Y,01-May-2021,14-May-2020,"geographic, in service"
585,G,NY,Y,15-Nov-2001,23-Mar-2001,"geographic, in service"
586,G,MI,Y,22-Sep-2001,08-Jul-1999,"geographic, in service"
601,G,MS,Y,01-Jan-1947,01-Jan-1947,"geographic, in service"
602,G,AZ,Y,01-Jan-1947,01-Jan-1947,"geographic, in service"
603,G,NH,Y,01-Jan-1947,01-Jan-1947,"geographic, in service"
605,G,SD,Y,01-Jan-1947,01-Jan-1947,"geographic, in service"
606,G,KY,Y,01-Jan-1955,01-Jan-1955,"geographic, in service"
607,G,NY,Y,01-Jan-1954,01-Jan-1954,"geographic, in service"
608,G,WI,Y,01-Jan-1955,01-Jan-1955,"geographic, in service"
609,G,NJ,Y,01-Jan-1957,01-Jan-1957,"geographic, in service"
610,G,PA,Y,08-Jan-1994,05-Jan-1993,"geographic, in service"
612,G,MN,Y,01-Jan-1947,01-Jan-1947,"geographic, in service"
614,G,OH,Y,01-Jan-1947,01-Jan-1947,"geographic, in service"
615,G,TN,Y,01-Jan-1954,01-Jan-1954,"geographic, in service"
616,G,MI,Y,01-Jan-1947,01-Jan-1947,"geographic, in service"
617,G,MA,Y,01-Jan-1947,01-Jan-1947,"geographic, in service"
618,G,IL,Y,01-Jan-1947,01-Jan-1947,"geographic, in service"
619,G,CA,Y,01-Jan-1982,01-Jan-1982,"geographic, in service"
620,G,KS,Y,03-Feb-2001,14-Sep-2000,"geographic, in service"
621,G,TX,Y,23-Jan-2025,13-Oct-2023,"geographic, in service"
623,G,AZ,Y,01-Mar-1999,11-Jan-1999,"geographic, in service"
624,G,NY,Y,16-Nov-2023,13-Oct-2022,"geographic, in service"
626,G,CA,Y,14-Jun-1997,02-Jan-1997,"geographic, in service"
628,G,CA,Y,21-Mar-2015,19-Dec-2013,"geographic, in service"
629,G,TN,Y,28-Mar-2015,23-Oct-2013,"geographic, in service"
630,G,IL,Y,03-Aug-1996,09-Aug-1994,"geographic, in service"
631,G,NY,Y,01-Nov-1999,05-May-1999,"geographic, in service"
636,G,MO,Y,22-May-1999,15-Apr-1999,"geographic, in service"
640,G,NJ,Y,17-Sep-2018,21-Apr-2017,"geographic, in service"
641,G,IA,Y,09-Jul-2000,25-Feb-2000,"geographic, in service"
645,G,FL,Y,04-Aug-2023,24-Feb-2022,"geographic, in service"
646,G,NY,Y,01-Jul-1999,07-May-1999,"geographic, in service"
650,G,CA,Y,02-Aug-1997,22-Nov-1996,"geographic, in service"
651,G,MN,Y,12-Jul-1998,21-Apr-1998,"geographic, in service"
656,G,FL,Y,22-Feb-2022,04-May-2020,"geographic, in service"
657,G,CA,Y,23-Sep-2008,01-Apr-1999,"geographic, in service"
659,G,AL,Y,12-Nov-2019,12-Apr-2001,"geographic, in service"
660,G,MO,Y,12-Oct-1997,28-Jul-1997,"geographic, in service"
661,G,CA,Y,13-Feb-1999,12-Feb-1998,"geographic, in service"
662,G,MS,Y,19-Apr-1999,18-Sep-1998,"geographic, in service"
667,G,MD,Y,24-Mar-2012,03-Jan-2001,"geographic, in service"
669,G,CA,Y,20-Nov-2012,20-Nov-1998,"geographic, in service"
678,G,GA,Y,06-Jan-1998,21-Nov-1997,"geographic, in service"
679,G,MI,Y,07-Nov-2025,02-Sep-1999,"geographic, in service"
680,G,NY,Y,11-Mar-2017,17-Jul-2015,"geographic, in service"
681,G,WV,Y,28-Mar-2009,30-Jan-2008,"geographic, in service"
682,G,TX,Y,07-Oct-2000,22-Jan-2000,"geographic, in service"
686,G,VA,Y,01-Feb-2024,16-Nov-2022,"geographic, in service"
689,G,FL,Y,04-Jun-2019,26-Mar-2002,"geographic, in service"
701,G,ND,Y,01-Jan-1947,01-Jan-1947,"geographic, in service"
702,G,NV,Y,01-Jan-1947,01-Jan-1947,"geographic, in service"
703,G,VA,Y,01-Jan-1947,01-Jan-1947,"geographic, in service"
704,G,NC,Y,01-Jan-1947,01-Jan-1947,"geographic, in service"
706,G,GA,Y,03-May-1992,03-May-1992,"geographic, in service"
707,G,CA,Y,01-Jan-1959,01-Jan-1959,"geographic, in service"
708,G,IL,Y,11-Nov-1989,04-Apr-1988,"geographic, in service"
712,G,IA,Y,01-Jan-1947,01-Jan-1947,"geographic, in service"
713,G,TX,Y,01-Jan-1947,01-Jan-1947,"geographic, in service"
714,G,CA,Y,01-Jan-1951,01-Jan-1951,"geographic, in service"
715,G,WI,Y,01-Jan-1947,01-Jan-1947,"geographic, in service"
716,G,NY,Y,01-Jan-1947,01-Jan-1947,"geographic, in service"
717,G,PA,Y,01-Jan-1947,01-Jan-1947,"geographic, in service"
718,G,NY,Y,01-Sep-1984,06-Apr-1984,"geographic, in service"
719,G,CO,Y,05-Mar-1988,27-Mar-1987,"geographic, in service"
720,G,CO,Y,01-Jun-1998,03-Mar-1998,"geographic, in service"
724,G,PA,Y,01-Feb-1998,23-Sep-1997,"geographic, in service"
725,G,NV,Y,03-Jun-2014,15-Nov-2012,"geographic, in service"
726,G,TX,Y,23-Oct-2017,20-Jul-2016,"geographic, in service"
727,G,FL,Y,01-Jul-1998,06-Jan-1998,"geographic, in service"
728,G,FL,Y,10-Mar-2023,05-Jan-2022,"geographic, in service"
729,G,TN,Y,05-Sep-2025,02-Jun-2023,"geographic, in service"
730,G,IL,Y,07-Jul-2023,21-Apr-2005,"geographic, in service"
731,G,TN,Y,12-Feb-2001,17-Aug-2000,"geographic, in service"
732,G,NJ,Y,01-Jun-1997,23-Jan-1997,"geographic, in service"
734,G,MI,Y,13-Dec-1997,30-May-1997,"geographic, in service"
737,G,TX,Y,01-Jul-2013,25-Apr-2000,"geographic, in service"
738,G,CA,Y,01-Nov-2024,16-Mar-2023,"geographic, in service"
740,G,OH,Y,06-Dec-1997,11-Sep-1998,"geographic, in service"
743,G,NC,Y,23-May-2016,13-Aug-2014,"geographic, in service"
747,G,CA,Y,18-May-2009,26-Oct-1999,"geographic, in service"
748,G,CO,Y,07-Jul-2025,18-Dec-2023,"geographic, in service"
754,G,FL,Y,01-Aug-2001,20-Nov-2000,"geographic, in service"
757,G,VA,Y,01-Jul-1996,29-Feb-1996,"geographic, in service"
760,G,CA,Y,22-Mar-1997,22-Apr-1996,"geographic, in service"
761,G,KY,N,,07-Aug-2025,"geographic, assigned, not in service"
762,G,GA,Y,16-May-2006,24-Jun-2005,"geographic, in service"
763,G,MN,Y,27-Feb-2000,22-Jul-1999,"geographic, in service"
765,G,IN,Y,01-Feb-1997,03-Sep-1996,"geographic, in service"
769,G,MS,Y,14-Mar-2005,05-Mar-2004,"geographic, in service"
770,G,GA,Y,01-Aug-1995,22-Jun-1995,"geographic, in service"
771,G,DC,Y,09-Nov-2021,22-Sep-2020,"geographic, in service"
772,G,FL,Y,11-Feb-2002,25-Aug-2001,"geographic, in service"
773,G,IL,Y,12-Oct-1996,29-Feb-1996,"geographic, in service"
774,G,MA,Y,02-May-2001,03-May-2000,"geographic, in service"
775,G,NV,Y,12-Dec-1998,25-Mar-1998,"geographic, in service"
779,G,IL,Y,17-Mar-2007,06-Feb-2004,"geographic, in service"
781,G,MA,Y,01-Sep-1997,16-Jun-1997,"geographic, in service"
785,G,KS,Y,20-Jul-1997,24-Apr-1997,"geographic, in service"
786,G,FL,Y,01-Mar-1998,06-Jan-1998,"geographic, in service"
800,N,NANP AREA,Y,01-Jan-1966,01-Jan-1966,toll-free
801,G,UT,Y,01-Jan-1947,01-Jan-1947,"geographic, in service"
802,G,VT,Y,01-Jan-1947,01-Jan-1947,"geographic, in service"
803,G,SC,Y,01-Jan-1947,01-Jan-1947,"geographic, in service"
804,G,VA,Y,24-Jun-1973,24-Jun-1973,"geographic, in service"
805,G,CA,Y,01-Jan-1957,01-Jan-1957,"geographic, in service"
806,G,TX,Y,01-Jan-1957,01-Jan-1957,"geographic, in service"
808,G,HI,Y,01-Jan-1957,01-Jan-1957,"geographic, in service"
810,G,MI,Y,01-Dec-1993,23-Nov-1992,"geographic, in service"
812,G,IN,Y,01-Jan-1947,01-Jan-1947,"geographic, in service"
813,G,FL,Y,01-Jan-1953,01-Jan-1953,"geographic, in service"
814,G,PA,Y,01-Jan-1947,01-Jan-1947,"geographic, in service"
815,G,IL,Y,01-Jan-1947,01-Jan-1947,"geographic, in service"
816,G,MO,Y,01-Jan-1947,01-Jan-1947,"geographic, in service"
817,G,TX,Y,01-Jan-1953,01-Jan-1953,"geographic, in service"
818,G,CA,Y,07-Jan-1984,07-Jan-1984,"geographic, in service"
820,G,CA,Y,30-Jun-2018,25-May-2017,"geographic, in service"
821,G,SC,Y,19-Aug-2024,04-Oct-2022,"geographic, in service"
826,G,VA,Y,14-Jun-2022,17-Jun-2020,"geographic, in service"
828,G,NC,Y,22-Mar-1998,08-Jan-1998,"geographic, in service"
830,G,TX,Y,07-Jul-1997,22-Jan-1997,"geographic, in service"
831,G,CA,Y,11-Jul-1998,22-May-1997,"geographic, in service"
832,G,TX,Y,16-Jan-1999,15-Oct-1998,"geographic, in service"
833,N,NANP AREA,Y,03-Jun-2017,23-Feb-2000,toll-free
835,G,PA,Y,02-Sep-2022,02-Dec-2021,"geographic, in service"
837,G,CA,Y,31-Jan-2025,08-Jun-2023,"geographic, in service"
838,G,NY,Y,19-Sep-2017,16-Sep-2016,"geographic, in service"
839,G,SC,Y,26-May-2020,18-Jul-2018,"geographic, in service"
840,G,CA,Y,23-Feb-2021,13-Jun-2019,"geographic, in service"
843,G,SC,Y,22-Mar-1998,05-Sep-1997,"geographic, in service"
844,N,NANP AREA,Y,07-Dec-2013,23-Feb-2000,toll-free
845,G,NY,Y,05-Jun-2000,03-Dec-1999,"geographic, in service"
847,G,IL,Y,20-Jan-1996,27-Jul-1995,"geographic, in service"
848,G,NJ,Y,29-Dec-2001,02-Apr-2001,"geographic, in service"
850,G,FL,Y,23-Jun-1997,12-May-1997,"geographic, in service"
854,G,SC,Y,19-Oct-2015,16-Dec-2013,"geographic, in service"
855,N,NANP AREA,Y,09-Oct-2010,07-Nov-1999,toll-free
856,G,NJ,Y,12-Jun-1999,05-May-1999,"geographic, in service"
857,G,MA,Y,02-May-2001,03-May-2000,"geographic, in service"
858,G,CA,Y,12-Jun-1999,30-Jun-1998,"geographic, in service"
859,G,KY,Y,01-Apr-2000,09-Aug-1999,"geographic, in service"
860,G,CT,Y,28-Aug-1995,06-Apr-1995,"geographic, in service"
861,G,IL,Y,24-Feb-2023,19-Nov-2021,"geographic, in service"
862,G,NJ,Y,29-Dec-2001,02-Apr-2001,"geographic, in service"
863,G,FL,Y,20-Sep-1999,26-May-1999,"geographic, in service"
864,G,SC,Y,03-Dec-1995,14-Mar-1995,"geographic, in service"
865,G,TN,Y,01-Nov-1999,15-Apr-1999,"geographic, in service"
866,N,NANP AREA,Y,29-Jul-2000,07-Nov-1999,toll-free
870,G,AR,Y,14-Apr-1997,22-Jan-1997,"geographic, in service"
872,G,IL,Y,07-Nov-2009,23-Jul-1999,"geographic, in service"
877,N,NANP AREA,Y,04-Apr-1998,02-Jul-1997,toll-free
878,G,PA,Y,17-Aug-2001,15-Dec-1999,"geographic, in service"
888,N,NANP AREA,Y,01-Mar-1996,25-May-1995,toll-free
901,G,TN,Y,01-Jan-1947,01-Jan-1947,"geographic, in service"
903,G,TX,Y,04-Nov-1990,26-May-1989,"geographic, in service"
904,G,FL,Y,11-Jul-1965,01-Jan-1965,"geographic, in service"
906,G,MI,Y,19-Mar-1961,01-Jan-1961,"geographic, in service"
907,G,AK,Y,01-Jan-1957,01-Jan-1957,"geographic, in service"
908,G,NJ,Y,01-Nov-1990,01-Sep-1989,"geographic, in service"
909,G,CA,Y,14-Nov-1992,18-Feb-1992,"geographic, in service"
910,G,NC,Y,14-Nov-1993,13-Nov-1992,"geographic, in service"
912,G,GA,Y,01-Jan-1954,01-Jan-1954,"geographic, in service"
913,G,KS,Y,01-Jan-1947,01-Jan-1947,"geographic, in service"
914,G,NY,Y,01-Jan-1947,01-Jan-1947,"geographic, in service"
915,G,TX,Y,01-Jan-1947,01-Jan-1947,"geographic, in service"
916,G,CA,Y,01-Jan-1947,01-Jan-1947,"geographic, in service"
917,G,NY,Y,01-Jan-1992,01-Jan-1992,"geographic, in service"
918,G,OK,Y,01-Jan-1953,01-Jan-1953,"geographic, in service"
919,G,NC,Y,01-Jan-1954,01-Jan-1954,"geographic, in service"
920,G,WI,Y,26-Jul-1997,15-Jan-1997,"geographic, in service"
924,G,MN,Y,30-Aug-2024,13-Apr-2023,"geographic, in service"
925,G,CA,Y,14-Mar-1998,19-May-1997,"geographic, in service"
928,G,AZ,Y,23-Jun-2001,13-Feb-2001,"geographic, in service"
929,G,NY,Y,16-Apr-2011,09-Jan-2010,"geographic, in service"
930,G,IN,Y,07-Mar-2015,31-Jul-2013,"geographic, in service"
931,G,TN,Y,15-Sep-1997,15-Aug-1997,"geographic, in service"
934,G,NY,Y,16-Jul-2016,17-Dec-2014,"geographic, in service"
936,G,TX,Y,19-Feb-2000,02-Sep-1999,"geographic, in service"
937,G,OH,Y,28-Sep-1996,28-Jun-1996,"geographic, in service"
938,G,AL,Y,10-Jul-2010,04-Mar-2009,"geographic, in service"
940,G,TX,Y,25-May-1997,22-Jan-1997,"geographic, in service"
941,G,FL,Y,28-May-1995,21-Sep-1994,"geographic, in service"
943,G,GA,Y,15-Mar-2022,06-Oct-2020,"geographic, in service"
945,G,TX,Y,15-Jan-2021,28-Feb-2020,"geographic, in service"
947,G,MI,Y,07-Sep-2002,02-Sep-1999,"geographic, in service"
948,G,VA,Y,09-May-2022,05-Feb-2020,"geographic, in service"
949,G,CA,Y,18-Apr-1998,06-Mar-1997,"geographic, in service"
951,G,CA,Y,17-Jul-2004,01-Apr-1999,"geographic, in service"
952,G,MN,Y,27-Feb-2000,22-Jul-1999,"geographic, in service"
954,G,FL,Y,11-Sep-1995,23-Aug-1995,"geographic, in service"
956,G,TX,Y,07-Jul-1997,22-Jan-1997,"geographic, in service"
959,G,CT,Y,30-Aug-2014,04-Oct-1999,"geographic, in service"
970,G,CO,Y,02-Apr-1995,21-Sep-1994,"geographic, in service"
971,G,OR,Y,01-Oct-2000,01-May-1999,"geographic, in service"
972,G,TX,Y,14-Sep-1996,08-Mar-1995,"geographic, in service"
973,G,NJ,Y,01-Jun-1997,23-Jan-1997,"geographic, in service"
975,G,MO,Y,13-Oct-2023,01-Nov-2000,"geographic, in service"
978,G,MA,Y,01-Sep-1997,16-Jun-1997,"geographic, in service"
979,G,TX,Y,19-Feb-2000,02-Sep-1999,"geographic, in service"
980,G,NC,Y,01-Apr-2001,20-Sep-1999,"geographic, in service"
983,G,CO,Y,17-Jun-2022,27-May-2021,"geographic, in service"
984,G,NC,Y,30-Apr-2012,26-Mar-2001,"geographic, in service"
985,G,LA,Y,12-Feb-2001,13-Sep-2000,"geographic, in service"
986,G,ID,Y,05-Sep-2017,02-Nov-2015,"geographic, in service"
989,G,MI,Y,07-Apr-2001,02-Sep-1999,"geographic, in service"


==> anc/instrument_divergence_extra/single_reads_2026-10.csv <==
quantity,value,instrument,read date as stated in the paper,where in the paper,archived,note
distinct pages under the prefix cited in stored AI answers,455,Ahrefs Brand Radar,2026-10-11,Section 3,no,exceeds the 434 section URLs by 21; the instrument does not document how it normalizes URL variants
mentions in the AI-visibility panel (identical for all twelve subfolders),158.3K,Semrush,2026-10-12,Section 5.5,no,domain-scoped whatever subfolder is queried
cited pages in the AI-visibility panel (identical for all twelve subfolders),29.5K,Semrush,2026-10-12,Section 5.5,no,domain-scoped whatever subfolder is queried
mentions in the AI-visibility panel,"158,100",Semrush,2026-10-10,Section 5.3,no,the earlier read of the same panel
cited pages in the AI-visibility panel,"29,600",Semrush,2026-10-10,Section 5.3,no,the earlier read of the same panel
countries in which the section ranks,105,Ahrefs Site Explorer,not stated in the text (the US share quoted with it was read 11 October 2026),Sections 4.1 and 8,no,
share of Ahrefs-estimated visits from outside the US,18.5%,Ahrefs Site Explorer,2026-10-11,Sections 4.1 and 8,no,18.6% in the 12 October read of Table 4 (released twelve-prefix file)
Ahrefs' US share of its own visits used for the US-to-US ratios,81.5%,Ahrefs Site Explorer,2026-10-11,Section 4.1 and Table 2,no,applied to every month; an estimate until the US-only monthly figures are read
answers citing the section that also cite wikipedia.org,"about 11,000",Ahrefs Brand Radar,not stated in the text (Table 1 dates the section's Brand Radar reads 11 October 2026),Section 9.2,no,co-citation within the set of answers that cite the section
answers citing the section that also cite a national carrier (Domain Rating 91),9,Ahrefs Brand Radar,not stated in the text (Table 1 dates the section's Brand Radar reads 11 October 2026),Section 9.2,no,co-citation within a selected set; bounds nothing
answers citing the section that also cite a national carrier (Domain Rating 87),240,Ahrefs Brand Radar,not stated in the text (Table 1 dates the section's Brand Radar reads 11 October 2026),Section 9.2,no,co-citation within a selected set; bounds nothing
ranking positions at day 6,984,Ahrefs daily series,2026-10-11,Figure 10 caption,no,186 in positions 1 to 3
positions 1 to 3 at day 6,186,Ahrefs daily series,2026-10-11,Figure 10 caption,no,
ranking positions at day 67,"38,801",Ahrefs daily series,2026-10-11,Figure 10 caption,no,"6,942 in positions 1 to 3"
positions 1 to 3 at day 67,"6,942",Ahrefs daily series,2026-10-11,Figure 10 caption,no,
share of estimated visits carried by the ten highest-traffic URLs of the 441 holding a position,22.8%,Ahrefs Site Explorer,2026-10-11,Section 8,no,universe selected on the outcome
share of estimated visits carried by the top 50 of the 441 URLs,64.9%,Ahrefs Site Explorer,2026-10-11,Section 8,no,universe selected on the outcome
October run-rate visits on the Semrush re-read (worldwide),"1,910,867",Semrush,2026-10-13,Section 14,no,July to September reproduced Table 2 exactly; October moved by about 3%
October run-rate visits on the Semrush re-read (US),"1,659,636",Semrush,2026-10-13,Section 14,no,July to September reproduced Table 2 exactly; October moved by about 3%
live referring domains to the prefix,913,Ahrefs Site Explorer,2026-10-11,Sections 5.4 and 10; Figure 4,no,the same instrument's daily series gives 909 at day 75 (Table 5); 913 again in the 12 October read of Table 4
share of those referring domains on .info,61.9%,Ahrefs Site Explorer,2026-10-11,Sections 5.4 and 10; Figure 4,no,by top-level domain
share of those referring domains on .asia,26.4%,Ahrefs Site Explorer,2026-10-11,Sections 5.4 and 10; Figure 4,no,by top-level domain
share of those referring domains on .xyz,10.2%,Ahrefs Site Explorer,2026-10-11,Sections 5.4 and 10; Figure 4,no,by top-level domain
URL Rating of the linking pages,every linking page below 10,Ahrefs Site Explorer,not stated in the text (Table 1 dates the referring-domain reads 11 October 2026),Section 10,no,with top anchors advertising link sellers
new referring domains in September (new-and-lost report),917,Ahrefs Site Explorer,not stated in the text (Table 1 dates the referring-domain reads 11 October 2026),Sections 5.4 and 10,no,"with 95 lost and nineteen at day 37, implies about 841 at the end of September"
lost referring domains in September (new-and-lost report),95,Ahrefs Site Explorer,not stated in the text (Table 1 dates the referring-domain reads 11 October 2026),Sections 5.4 and 10,no,
referring domains to the subfolder,80,Semrush Backlink Analytics,2026-10-11,Sections 5.4 and 10; Figure 4,no,81 in the 12 October read of Table 4
share of those referring domains on .xyz,75%,Semrush Backlink Analytics,2026-10-11,Sections 5.4 and 10; Figure 4,no,the instrument does not break down the remainder
share of those referring domains at Authority Score 0 to 10,88%,Semrush Backlink Analytics,2026-10-11,Sections 5.4 and 10,no,
stored AI answers citing the page: New York state hub,474,Ahrefs Brand Radar,2026-10-11,Section 9.1; Figure 9,no,drawn in Figure 9 by make_figs_v4.py
stored AI answers citing the page: California state hub,337,Ahrefs Brand Radar,2026-10-11,Section 9.1; Figure 9,no,drawn in Figure 9 by make_figs_v4.py
stored AI answers citing the page: Texas state hub,322,Ahrefs Brand Radar,2026-10-11,Section 9.1; Figure 9,no,drawn in Figure 9 by make_figs_v4.py
stored AI answers citing the page: Florida state hub,304,Ahrefs Brand Radar,2026-10-11,Section 9.1; Figure 9,no,drawn in Figure 9 by make_figs_v4.py
stored AI answers citing the page: national hub,294,Ahrefs Brand Radar,2026-10-11,Section 9.1; Figure 9,no,drawn in Figure 9 by make_figs_v4.py
stored AI answers citing the page: 214 (Dallas) code page,238,Ahrefs Brand Radar,2026-10-11,Section 9.1; Figure 9,no,drawn in Figure 9 by make_figs_v4.py
stored AI answers citing the page: 786 (Miami) code page,228,Ahrefs Brand Radar,2026-10-11,Section 9.1; Figure 9,no,drawn in Figure 9 by make_figs_v4.py
stored AI answers citing the page: 404 (Atlanta) code page,218,Ahrefs Brand Radar,2026-10-11,Section 9.1; Figure 9,no,drawn in Figure 9 by make_figs_v4.py
Domain Rating of the domain,90,Ahrefs Site Explorer,not stated in the text,Sections 1.3 and 3.1,no,
Authority Score of the domain,86,Semrush,not stated in the text,Sections 1.3 and 3.1,no,
distinct keywords on which a URL under the prefix ranks 1 to 100 (all locations),"29,000",Ahrefs Site Explorer,2026-10-11,Sections 5.2 and 8; Table 1,no,"28,900 in the 12 October read of Table 4"
distinct keywords on which a URL under the prefix ranks 1 to 100 (US database),"58,586",Semrush,2026-10-10,Sections 5.2 and 8; Table 1,no,
distinct keywords on which a URL under the prefix ranks 1 to 100 (worldwide),92.3K,Semrush,2026-10-12,Section 5.2; Table 1,no,read by the author; the interface rounds to the hundred
stored AI answers citing the section,"17,400",Ahrefs Brand Radar,2026-10-12,Section 14,no,"14,823 on 9 October and 17,206 on 11 October are in Table 5; the count moves as stored answers are refreshed"
"Domain Rating of the five domains with the largest keyword overlap with the section (two area-code directories, a time-zone reference, two voice vendors)",13 to 83,Ahrefs Site Explorer,not stated in the text,"Sections 3.1, 9.2 and 14",no,the incumbent pages the deployment displaced
Domain Rating of wikipedia.org,97,Ahrefs Site Explorer,not stated in the text,Section 9.2,no,
Domain Ratings of the two national carriers co-cited with the section,87 and 91,Ahrefs Site Explorer,not stated in the text,Sections 3.1 and 9.2,no,see the co-citation rows above
"reported monthly searches of the lowest-traffic rows among the US keywords (misspellings, non-English forms, numeric fragments, question forms)","40 to 170, or none",Semrush,not stated in the text,Section 8,no,rows of the US-database keyword list for the prefix
"live referring domains to the prefix, 26 to 31 July (days 0 to 5)",0,Ahrefs daily series,2026-10-11,Section 10,no,"the later values in that sentence (1, 19, 19) are Table 5's day 15, 30 and 37"


==> anc/literature/checklist_search_2026-10-31/raw/NOT_RELEASED.txt <==
abstracts_a.json, abstracts_b.json, abstracts_c.json and fulltext_extracts.md reproduce third-party abstracts and full-text
extracts. They stay in the research project and are left out of the source bundle and the public release; the search
record cites them only for what it reports from them, and the DOIs in doi_verification.csv lead to the sources.


==> anc/literature/checklist_search_2026-10-31/raw/chase/chase_log.csv <==
nuti2014,10.1371/journal.pone.0109583,W2080630525,2026-10-31 05:07 UTC,1085,"checklist OR guideline OR guidelines OR ""reporting"" OR recommendations OR ""minimum information""",230,95,93,https://api.openalex.org/works?filter=cites%3AW2080630525%2Ctitle_and_abstract.search%3Achecklist+OR+guideline+OR+guidelines+OR+%22reporting%22+OR+recommendations+OR+%22minimum+information%22&per-page=50&mailto=vdepagadala%40gmail.com&sort=cited_by_count%3Adesc
mavragani2019,10.2196/13439,W2947051005,2026-10-31 05:07 UTC,517,"checklist OR guideline OR guidelines OR ""reporting standards"" OR ""reporting"" OR recommendations OR framework",145,64,64,https://api.openalex.org/works?filter=cites%3AW2947051005%2Ctitle_and_abstract.search%3Achecklist+OR+guideline+OR+guidelines+OR+%22reporting+standards%22+OR+%22reporting%22+OR+recommendations+OR+framework&per-page=50&mailto=vdepagadala%40gmail.com&sort=cited_by_count%3Adesc
kim2016,10.2196/jmir.4738,W2283694230,2026-10-31 05:07 UTC,177,"checklist OR guideline OR guidelines OR ""reporting standards"" OR ""reporting"" OR disclosure OR transparency",60,37,35,https://api.openalex.org/works?filter=cites%3AW2283694230%2Ctitle_and_abstract.search%3Achecklist+OR+guideline+OR+guidelines+OR+%22reporting+standards%22+OR+%22reporting%22+OR+disclosure+OR+transparency&per-page=50&mailto=vdepagadala%40gmail.com&sort=cited_by_count%3Adesc
holzl2024,10.1016/j.ssresearch.2024.103099,W4405942062,2026-10-31 05:07 UTC,34,checklist OR guideline OR recommendations OR reliability OR reproducibility OR inconsistencies,6,90,86,https://api.openalex.org/works?filter=cites%3AW4405942062%2Ctitle_and_abstract.search%3Achecklist+OR+guideline+OR+recommendations+OR+reliability+OR+reproducibility+OR+inconsistencies&per-page=50&mailto=vdepagadala%40gmail.com&sort=cited_by_count%3Adesc
thelwall2016,10.2200/s00733ed1v01y201609icr052,W2528525856,2026-10-31 05:07 UTC,44,"commercial OR SEO OR traffic OR ""data quality"" OR reliability OR guide",3,125,124,https://api.openalex.org/works?filter=cites%3AW2528525856%2Ctitle_and_abstract.search%3Acommercial+OR+SEO+OR+traffic+OR+%22data+quality%22+OR+reliability+OR+guide&per-page=50&mailto=vdepagadala%40gmail.com&sort=cited_by_count%3Adesc
prantl2018,10.1108/ijwis-01-2018-0001,W2900611678,2026-10-31 05:09 UTC,28,recommendations OR guideline OR methodology OR reliability OR validity OR accuracy OR comparison,8,31,29,https://api.openalex.org/works?filter=cites%3AW2900611678%2Ctitle_and_abstract.search%3Arecommendations+OR+guideline+OR+methodology+OR+reliability+OR+validity+OR+accuracy+OR+comparison&per-page=50&mailto=vdepagadala%40gmail.com&sort=cited_by_count%3Adesc
jansen2022,10.1371/journal.pone.0268212,W4281739847,2026-10-31 05:09 UTC,47,recommendations OR guideline OR methodology OR reliability OR validity OR accuracy OR comparison OR estimates,20,74,74,https://api.openalex.org/works?filter=cites%3AW4281739847%2Ctitle_and_abstract.search%3Arecommendations+OR+guideline+OR+methodology+OR+reliability+OR+validity+OR+accuracy+OR+comparison+OR+estimates&per-page=50&mailto=vdepagadala%40gmail.com&sort=cited_by_count%3Adesc
fontjulian2026,10.1177/01655515261445903,W7162874630,2026-10-31 05:09 UTC,0,SEO OR tools OR methodology OR reliability,0,33,33,https://api.openalex.org/works?filter=cites%3AW7162874630%2Ctitle_and_abstract.search%3ASEO+OR+tools+OR+methodology+OR+reliability&per-page=50&mailto=vdepagadala%40gmail.com&sort=cited_by_count%3Adesc
sen2021,10.1093/poq/nfab018,W3196504734,2026-10-31 05:11 UTC,88,"""Google Trends"" OR ""search volume"" OR ""web traffic"" OR ""search engine"" OR Wikipedia OR ""search data""",2,73,69,https://api.openalex.org/works?filter=cites%3AW3196504734%2Ctitle_and_abstract.search%3A%22Google+Trends%22+OR+%22search+volume%22+OR+%22web+traffic%22+OR+%22search+engine%22+OR+Wikipedia+OR+%22search+data%22&per-page=50&mailto=vdepagadala%40gmail.com&sort=cited_by_count%3Adesc
reyeslillo2023,10.3145/epi.2023.jul.03,W4382986991,2026-10-31 05:11 UTC,10,SEO OR reliability OR tools OR metrics OR recommendations,8,32,32,https://api.openalex.org/works?filter=cites%3AW4382986991%2Ctitle_and_abstract.search%3ASEO+OR+reliability+OR+tools+OR+metrics+OR+recommendations&per-page=50&mailto=vdepagadala%40gmail.com&sort=cited_by_count%3Adesc


==> anc/literature/checklist_search_2026-10-31/raw/chase/fontjulian2026.json <==
{
 "label": "fontjulian2026",
 "seed_doi": "10.1177/01655515261445903",
 "seed_id": "W7162874630",
 "datetime_utc": "2026-10-31 05:09 UTC",
 "forward_filter": "SEO OR tools OR methodology OR reliability",
 "forward_url": "https://api.openalex.org/works?filter=cites%3AW7162874630%2Ctitle_and_abstract.search%3ASEO+OR+tools+OR+methodology+OR+reliability&per-page=50&mailto=vdepagadala%40gmail.com&sort=cited_by_count%3Adesc",
 "forward_total": 0,
 "forward": [],
 "backward": [
  {
   "title": "Which academic search systems are suitable for systematic reviews or meta\u2010analyses? Evaluating retrieval qualities of Google Scholar, PubMed, and 26 other resources",
   "year": 2019,
   "doi": "10.1002/jrsm.1378",
   "venue": "Research Synthesis Methods",
   "cited_by": 2372,
   "id": "https://openalex.org/W2981077025"
  },
  {
   "title": "The journal coverage of Web of Science, Scopus and Dimensions: A comparative analysis",
   "year": 2021,
   "doi": "10.1007/s11192-021-03948-5",
   "venue": "Scientometrics",
   "cited_by": 2094,
   "id": "https://openalex.org/W3097763105"
  },
  {
   "title": "Google Scholar, Web of Science, and Scopus: A systematic comparison of citations in 252 subject categories",
   "year": 2018,
   "doi": "10.1016/j.joi.2018.09.002",
   "venue": "Journal of Informetrics",
   "cited_by": 1990,
   "id": "https://openalex.org/W2886599162"
  },
  {
   "title": "Large-scale comparison of bibliographic data sources: Scopus, Web of Science, Dimensions, Crossref, and Microsoft Academic",
   "year": 2021,
   "doi": "10.1162/qss_a_00112",
   "venue": "Quantitative Science Studies",
   "cited_by": 865,
   "id": "https://openalex.org/W3123554164"
  },
  {
   "title": "Scientific research activity and communication measured with cybermetrics indicators",
   "year": 2006,
   "doi": "10.1002/asi.20433",
   "venue": "Journal of the American Society for Information Science and Technology",
   "cited_by": 153,
   "id": "https://openalex.org/W2048538744"
  },
  {
   "title": "Invisible institutional repositories",
   "year": 2012,
   "doi": "10.1108/07378831211213210",
   "venue": "Library Hi Tech",
   "cited_by": 105,
   "id": "https://openalex.org/W1510913464"
  },
  {
   "title": "Evaluating state tourism websites using Search Engine Optimization tools",
   "year": 2019,
   "doi": "10.1016/j.tourman.2019.01.019",
   "venue": "Tourism Management",
   "cited_by": 104,
   "id": "https://openalex.org/W2912449442"
  },
  {
   "title": "Where you search determines what you find: the effects of bibliographic databases on systematic reviews",
   "year": 2021,
   "doi": "10.1080/13645579.2021.1892378",
   "venue": "International Journal of Social Research Methodology",
   "cited_by": 103,
   "id": "https://openalex.org/W3135876726"
  },
  {
   "title": "Digital methods in a post-API environment",
   "year": 2019,
   "doi": "10.1080/13645579.2019.1682840",
   "venue": "International Journal of Social Research Methodology",
   "cited_by": 84,
   "id": "https://openalex.org/W2981762745"
  },
  {
   "title": "Ranking by Relevance and Citation Counts, a Comparative Study: Google Scholar, Microsoft Academic, WoS and Scopus",
   "year": 2019,
   "doi": "10.3390/fi11090202",
   "venue": "Future Internet",
   "cited_by": 78,
   "id": "https://openalex.org/W2974086499"
  },
  {
   "title": "A study of the Web visibility of the SDGs and the 2030 Agenda on university websites",
   "year": 2021,
   "doi": "10.1108/ijshe-09-2021-0361",
   "venue": "International Journal of Sustainability in Higher Education",
   "cited_by": 64,
   "id": "https://openalex.org/W4206115818"
  },
  {
   "title": "GEO: Generative Engine Optimization",
   "year": 2024,
   "doi": "10.1145/3637528.3671900",
   "venue": "ACM SIGKDD Conference on Knowledge Discovery and Data Mining (KDD)",
   "cited_by": 61,
   "id": "https://openalex.org/W4401864200"
  },
  {
   "title": "Universities of the Kyrgyz Republic on the Web: accessibility and usability",
   "year": 2016,
   "doi": "10.1007/s10209-016-0481-0",
   "venue": "Universal Access in the Information Society",
   "cited_by": 55,
   "id": "https://openalex.org/W2467841929"
  },
  {
   "title": "Analysis of the SEO visibility of university libraries and how they impact the web visibility of their universities",
   "year": 2020,
   "doi": "10.1016/j.acalib.2020.102171",
   "venue": "The Journal of Academic Librarianship",
   "cited_by": 39,
   "id": "https://openalex.org/W3022484358"
  },
  {
   "title": "Firm web visibility and its business value",
   "year": 2014,
   "doi": "10.1108/intr-01-2013-0016",
   "venue": "Internet Research",
   "cited_by": 38,
   "id": "https://openalex.org/W1972161212"
  },
  {
   "title": "Increasing visibility and discoverability of scholarly publications with academic search engine optimization",
   "year": 2021,
   "doi": "10.1629/uksg.534",
   "venue": "Insights the UKSG journal",
   "cited_by": 33,
   "id": "https://openalex.org/W3137434656"
  },
  {
   "title": "Herramientas e indicadores SEO: caracter\u00edsticas y aplicaci\u00f3n para an\u00e1lisis de cibermedios",
   "year": 2016,
   "doi": "10.3145/epi.2016.may.19",
   "venue": "El Profesional de la Informacion",
   "cited_by": 30,
   "id": "https://openalex.org/W2432884830"
  },
  {
   "title": "Received citations as a main SEO factor of Google Scholar results ranking",
   "year": 2018,
   "doi": "10.3145/epi.2018.may.09",
   "venue": "El Profesional de la Informacion",
   "cited_by": 29,
   "id": "https://openalex.org/W2809355755"
  },
  {
   "title": "Dot-science top level domain: Academic websites or dumpsites?",
   "year": 2021,
   "doi": "10.1007/s11192-020-03832-8",
   "venue": "Scientometrics",
   "cited_by": 17,
   "id": "https://openalex.org/W3128292606"
  },
  {
   "title": "Analysis of Keywords Used in Internet Searches for Melanoma Information: Observational Study",
   "year": 2021,
   "doi": "10.2196/25720",
   "venue": "JMIR Dermatology",
   "cited_by": 10,
   "id": "https://openalex.org/W3163685844"
  },
  {
   "title": "The bubble of web visibility",
   "year": 2005,
   "doi": "10.1145/1047671.1047715",
   "venue": "Communications of the ACM",
   "cited_by": 53,
   "id": "https://openalex.org/W2097362268"
  },
  {
   "title": "Who needs to be more visible online? The value implications of web visibility and firm heterogeneity",
   "year": 2016,
   "doi": "10.1016/j.im.2016.11.002",
   "venue": "Information & Management",
   "cited_by": 22,
   "id": "https://openalex.org/W2553527443"
  },
  {
   "title": "Covering artificial intelligence: the role of European Union, British, and American media outlets in generative AI Visibility",
   "year": 2024,
   "doi": "10.15581/003.37.2.279-291",
   "venue": "Communication & Society",
   "cited_by": 6,
   "id": "https://openalex.org/W4396228397"
  },
  {
   "title": "Open access publications drive few visits from Google Search results to institutional repositories",
   "year": 2024,
   "doi": "10.1007/s11192-024-05175-0",
   "venue": "Scientometrics",
   "cited_by": 3,
   "id": "https://openalex.org/W4403359610"
  },
  {
   "title": "ChatGPT Search as a tool for scholarly tasks: evolution or devolution?",
   "year": 2024,
   "doi": "10.3145/infonomy.24.059",
   "venue": "INFONOMY",
   "cited_by": 2,
   "id": "https://openalex.org/W4404537677"
  },
  {
   "title": "Collaborative engineering decision-making for building information channels and improving Web visibility of product manufacturers",
   "year": 2018,
   "doi": "10.1016/j.aei.2018.07.003",
   "venue": "Advanced Engineering Informatics",
   "cited_by": 9,
   "id": "https://openalex.org/W2884761662"
  },
  {
   "title": "Universidades en Google: hacia un modelo de an\u00e1lisis multinivel del posicionamiento web acad\u00e9mico",
   "year": 2020,
   "doi": "10.3989/redc.2020.2.1691",
   "venue": "Revista espa\u00f1ola de Documentaci\u00f3n Cient\u00edfica",
   "cited_by": 6,
   "id": "https://openalex.org/W3034392288"
  },
  {
   "title": "An optimal method for URL design of webpage journals",
   "year": 2018,
   "doi": "10.1007/s13278-018-0532-z",
   "venue": "Social Network Analysis and Mining",
   "cited_by": 5,
   "id": "https://openalex.org/W2888506910"
  },
  {
   "title": "Are link-based and citation-based journal metrics correlated? An Open Access megapublisher case study",
   "year": 2022,
   "doi": "10.1162/qss_a_00199",
   "venue": "Quantitative Science Studies",
   "cited_by": 5,
   "id": "https://openalex.org/W4286383362"
  },
  {
   "title": "Can we use link-based indicators to find highly cited publications? The case of the Trust Flow score",
   "year": 2022,
   "doi": "10.1177/01655515221141032",
   "venue": "Journal of Information Science",
   "cited_by": 3,
   "id": "https://openalex.org/W4313321677"
  },
  {
   "title": "Audiencias amplias y visibilidad web: c\u00f3mo posicionan las revistas acad\u00e9micas de Comunicaci\u00f3n en Google",
   "year": 2023,
   "doi": "10.33732/ixc/13/01audien",
   "venue": "INDEX COMUNICACI\u00d3N",
   "cited_by": 3,
   "id": "https://openalex.org/W4316037717"
  },
  {
   "title": "Search engine optimization as a tool to increase the competitiveness of pharmaceutical companies in modern conditions",
   "year": 2020,
   "doi": "10.26425/2658-3445-2020-2-32-39",
   "venue": "E-Management",
   "cited_by": 2,
   "id": "https://openalex.org/W3081736365"
  },
  {
   "title": "Estudio de visibilidad web 2013 de los museos de Catalu\u00f1a",
   "year": 2014,
   "doi": "10.54886/ibersid.v8i0.4178",
   "venue": "Ibersid revista de sistemas de informaci\u00f3n y documentaci\u00f3n",
   "cited_by": 1,
   "id": "https://openalex.org/W2136906770"
  }
 ]
}

==> anc/literature/checklist_search_2026-10-31/raw/chase/holzl2024.json <==
{
 "label": "holzl2024",
 "seed_doi": "10.1016/j.ssresearch.2024.103099",
 "seed_id": "W4405942062",
 "datetime_utc": "2026-10-31 05:07 UTC",
 "forward_filter": "checklist OR guideline OR recommendations OR reliability OR reproducibility OR inconsistencies",
 "forward_url": "https://api.openalex.org/works?filter=cites%3AW4405942062%2Ctitle_and_abstract.search%3Achecklist+OR+guideline+OR+recommendations+OR+reliability+OR+reproducibility+OR+inconsistencies&per-page=50&mailto=vdepagadala%40gmail.com&sort=cited_by_count%3Adesc",
 "forward_total": 6,
 "forward": [
  {
   "title": "A Frugal Path Forward: Developing a Conceptual Framework for Sustainable Food Behaviours",
   "year": 2026,
   "doi": "10.1002/bse.70668",
   "venue": "Business Strategy and the Environment",
   "cited_by": 1,
   "id": "https://openalex.org/W7129526811"
  },
  {
   "title": "Mapping Sustainable Digital Commerce: A PRISMA-Guided Semantic Network Review Triangulated with an Anchored Search-Interest Landscape (2022\u20132026)",
   "year": 2026,
   "doi": "10.3390/jtaer21110393",
   "venue": "Journal of theoretical and applied electronic commerce research",
   "cited_by": 0,
   "id": "https://openalex.org/W7224656992"
  },
  {
   "title": "Maxxing Culture: A Preliminary Conceptual Mapping",
   "year": 2026,
   "doi": "10.3390/culture2030026",
   "venue": "Culture",
   "cited_by": 0,
   "id": "https://openalex.org/W7213866408"
  },
  {
   "title": "Where You Are Is What You Get! Inconsistencies of Digital Trace Data across Download Locations",
   "year": 2026,
   "doi": "10.1177/08944393261469494",
   "venue": "Social Science Computer Review",
   "cited_by": 0,
   "id": "https://openalex.org/W7172149172"
  },
  {
   "title": "Assessing Climate Hazard Resilience Through AI-Based Analysis of Online Data: Empirical Evidence from Galicia",
   "year": 2026,
   "doi": "10.3390/soc16060188",
   "venue": "Societies",
   "cited_by": 0,
   "id": "https://openalex.org/W7164549275"
  },
  {
   "title": "Refractive datasets as a sensemaking methodology in closed data ecosystems",
   "year": 2025,
   "doi": "10.1177/20539517251406193",
   "venue": "Big Data & Society",
   "cited_by": 0,
   "id": "https://openalex.org/W4417466025"
  }
 ],
 "backward": [
  {
   "title": "The Psychology of Survey Response",
   "year": 2000,
   "doi": "10.1017/cbo9780511819322",
   "venue": "Cambridge University Press eBooks",
   "cited_by": 4734,
   "id": "https://openalex.org/W1873057782"
  },
  {
   "title": "Determinants of social desirability bias in sensitive surveys: a literature review",
   "year": 2011,
   "doi": "10.1007/s11135-011-9640-9",
   "venue": "Quality & Quantity",
   "cited_by": 2860,
   "id": "https://openalex.org/W1966850535"
  },
  {
   "title": "The Parable of Google Flu: Traps in Big Data Analysis",
   "year": 2014,
   "doi": "10.1126/science.1248506",
   "venue": "Science",
   "cited_by": 2512,
   "id": "https://openalex.org/W2068181924"
  },
  {
   "title": "On making causal claims: A review and recommendations",
   "year": 2010,
   "doi": "10.1016/j.leaqua.2010.10.010",
   "venue": "The Leadership Quarterly",
   "cited_by": 2441,
   "id": "https://openalex.org/W2098756964"
  },
  {
   "title": "The Use of Google Trends in Health Care Research: A Systematic Review",
   "year": 2014,
   "doi": "10.1371/journal.pone.0109583",
   "venue": "PLoS ONE",
   "cited_by": 1085,
   "id": "https://openalex.org/W2080630525"
  },
  {
   "title": "Ten years of research change using Google Trends: From the perspective of big data utilizations and applications",
   "year": 2017,
   "doi": "10.1016/j.techfore.2017.11.009",
   "venue": "Technological Forecasting and Social Change",
   "cited_by": 532,
   "id": "https://openalex.org/W2768273372"
  },
  {
   "title": "Google Trends in Infodemiology and Infoveillance: Methodology Framework",
   "year": 2019,
   "doi": "10.2196/13439",
   "venue": "JMIR Public Health and Surveillance",
   "cited_by": 517,
   "id": "https://openalex.org/W2947051005"
  },
  {
   "title": "The cost of racial animus on a black candidate: Evidence using Google search data",
   "year": 2014,
   "doi": "10.1016/j.jpubeco.2014.04.010",
   "venue": "Journal of Public Economics",
   "cited_by": 443,
   "id": "https://openalex.org/W2060738507"
  },
  {
   "title": "Bit by Bit: Social Research in the Digital Age",
   "year": 2018,
   "doi": "10.1111/rssa.12375",
   "venue": "Journal of the Royal Statistical Society Series A (Statistics in Society)",
   "cited_by": 421,
   "id": "https://openalex.org/W2806125611"
  },
  {
   "title": "Assessing the Methods, Tools, and Statistical Approaches in Google Trends Research: Systematic Review",
   "year": 2018,
   "doi": "10.2196/jmir.9366",
   "venue": "Journal of Medical Internet Research",
   "cited_by": 389,
   "id": "https://openalex.org/W2809572048"
  },
  {
   "title": "Everybody Lies: Big Data, New Data, and What the Internet Can Tell Us About Who We Really Are",
   "year": 2017,
   "doi": "",
   "venue": null,
   "cited_by": 348,
   "id": "https://openalex.org/W2928661038"
  },
  {
   "title": "Using web-based search data to predict macroeconomic statistics",
   "year": 2005,
   "doi": "10.1145/1096000.1096010",
   "venue": "Communications of the ACM",
   "cited_by": 260,
   "id": "https://openalex.org/W2036048505"
  },
  {
   "title": "Capturing Curiosity: Using Internet Search Trends to Measure Public Attentiveness",
   "year": 2011,
   "doi": "10.1111/j.1541-0072.2011.00406.x",
   "venue": "Policy Studies Journal",
   "cited_by": 260,
   "id": "https://openalex.org/W2118341952"
  },
  {
   "title": "Public Attention to Environmental Issues and Stock Market Returns",
   "year": 2020,
   "doi": "10.1016/j.ecolecon.2020.106836",
   "venue": "Ecological Economics",
   "cited_by": 216,
   "id": "https://openalex.org/W2981558537"
  },
  {
   "title": "\u201cNo Fracking Way!\u201d Documentary Film, Discursive Opportunity, and Local Opposition against Hydraulic Fracturing in the United States, 2010 to 2013",
   "year": 2015,
   "doi": "10.1177/0003122415598534",
   "venue": "American Sociological Review",
   "cited_by": 210,
   "id": "https://openalex.org/W2224000202"
  },
  {
   "title": "Internet Search Data and Issue Salience: The Properties of Google Trends as a Measure of Issue Salience",
   "year": 2013,
   "doi": "10.1080/17457289.2013.846346",
   "venue": "Journal of Elections Public Opinion and Parties",
   "cited_by": 193,
   "id": "https://openalex.org/W1967592835"
  },
  {
   "title": "Association between an Internet-Based Measure of Area Racism and Black Mortality",
   "year": 2015,
   "doi": "10.1371/journal.pone.0122963",
   "venue": "PLoS ONE",
   "cited_by": 189,
   "id": "https://openalex.org/W1986288127"
  },
  {
   "title": "Social Media Analyses for Social Measurement",
   "year": 2016,
   "doi": "10.1093/poq/nfv048",
   "venue": "Public Opinion Quarterly",
   "cited_by": 188,
   "id": "https://openalex.org/W2254247457"
  },
  {
   "title": "Measuring the Public Agenda using Search Engine Queries",
   "year": 2011,
   "doi": "10.1093/ijpor/edq048",
   "venue": "International Journal of Public Opinion Research",
   "cited_by": 171,
   "id": "https://openalex.org/W2327795576"
  },
  {
   "title": "Internet monitoring of suicide risk in the population",
   "year": 2009,
   "doi": "10.1016/j.jad.2009.08.015",
   "venue": "Journal of Affective Disorders",
   "cited_by": 156,
   "id": "https://openalex.org/W1970648146"
  },
  {
   "title": "PoliTwi: Early detection of emerging political topics on twitter and the impact on concept-level sentiment analysis",
   "year": 2014,
   "doi": "10.1016/j.knosys.2014.05.008",
   "venue": "Knowledge-Based Systems",
   "cited_by": 150,
   "id": "https://openalex.org/W2048101063"
  },
  {
   "title": "Area racism and birth outcomes among Blacks in the United States",
   "year": 2017,
   "doi": "10.1016/j.socscimed.2017.04.019",
   "venue": "Social Science & Medicine",
   "cited_by": 117,
   "id": "https://openalex.org/W2607082918"
  },
  {
   "title": "Searching for a better life: Predicting international migration with online search keywords",
   "year": 2019,
   "doi": "10.1016/j.jdeveco.2019.04.002",
   "venue": "Journal of Development Economics",
   "cited_by": 108,
   "id": "https://openalex.org/W2944000849"
  },
  {
   "title": "Do American States with More Religious or Conservative Populations Search More for Sexual Content on Google?",
   "year": 2014,
   "doi": "10.1007/s10508-014-0361-8",
   "venue": "Archives of Sexual Behavior",
   "cited_by": 86,
   "id": "https://openalex.org/W2061869991"
  },
  {
   "title": "Public interest in climate change over the past decade and the effects of the \u2018climategate\u2019 media event",
   "year": 2014,
   "doi": "10.1088/1748-9326/9/5/054005",
   "venue": "Environmental Research Letters",
   "cited_by": 103,
   "id": "https://openalex.org/W2094905698"
  },
  {
   "title": "The possibility of using search traffic information to explore consumer product attitudes and forecast consumer preference",
   "year": 2013,
   "doi": "10.1016/j.techfore.2013.10.021",
   "venue": "Technological Forecasting and Social Change",
   "cited_by": 74,
   "id": "https://openalex.org/W2058892455"
  },
  {
   "title": "The Validity of Google Trends Search Volumes for Behavioral Forecasting of National Suicide Rates in Ireland",
   "year": 2019,
   "doi": "10.3390/ijerph16173201",
   "venue": "International Journal of Environmental Research and Public Health",
   "cited_by": 72,
   "id": "https://openalex.org/W2972276740"
  },
  {
   "title": "Sleep and moral awareness",
   "year": 2014,
   "doi": "10.1111/jsr.12231",
   "venue": "Journal of Sleep Research",
   "cited_by": 67,
   "id": "https://openalex.org/W2025428023"
  },
  {
   "title": "Income Inequality and White-on-Black Racial Bias in the United States: Evidence From Project Implicit and Google Trends",
   "year": 2019,
   "doi": "10.1177/0956797618815441",
   "venue": "Psychological Science",
   "cited_by": 56,
   "id": "https://openalex.org/W2910897812"
  },
  {
   "title": "On the predictability of the U.S. elections through search volume activity",
   "year": 2011,
   "doi": "",
   "venue": "Wellesley College Digital RepositoryWellesley (Wellesley College)",
   "cited_by": 54,
   "id": "https://openalex.org/W1792679419"
  },
  {
   "title": "Search trends preceding increases in suicide: A cross-correlation study of monthly Google search volume and suicide rate using transfer function models",
   "year": 2019,
   "doi": "10.1016/j.jad.2019.11.014",
   "venue": "Journal of Affective Disorders",
   "cited_by": 40,
   "id": "https://openalex.org/W2982960605"
  },
  {
   "title": "Building News Measures from Textual Data and an Application to Volatility Forecasting",
   "year": 2017,
   "doi": "10.3390/econometrics5030035",
   "venue": "Econometrics",
   "cited_by": 39,
   "id": "https://openalex.org/W2745672448"
  },
  {
   "title": "Adoption of green electricity policies: Investigating the role of environmental attitudes via big data-driven search-queries",
   "year": 2016,
   "doi": "10.1016/j.enpol.2015.12.021",
   "venue": "Energy Policy",
   "cited_by": 35,
   "id": "https://openalex.org/W2205275345"
  },
  {
   "title": "Conversing and searching: the causal relationship between social media and web search",
   "year": 2017,
   "doi": "10.1108/intr-07-2016-0228",
   "venue": "Internet Research",
   "cited_by": 35,
   "id": "https://openalex.org/W2755528699"
  },
  {
   "title": "Well-being through the lens of the internet",
   "year": 2019,
   "doi": "10.1371/journal.pone.0209562",
   "venue": "PLoS ONE",
   "cited_by": 32,
   "id": "https://openalex.org/W2910660583"
  },
  {
   "title": "Using Internet Search Data to Produce State-level Measures: The Case of Tea Party Mobilization",
   "year": 2015,
   "doi": "10.1177/0049124115610348",
   "venue": "Sociological Methods & Research",
   "cited_by": 31,
   "id": "https://openalex.org/W2345691305"
  },
  {
   "title": "Measuring Christian Religiosity by Google Trends",
   "year": 2019,
   "doi": "10.1007/s13644-019-00379-w",
   "venue": "Review of Religious Research",
   "cited_by": 20,
   "id": "https://openalex.org/W2944701384"
  },
  {
   "title": "Prestige, Proximity, and Prejudice: How Google Search Terms Diffuse across the World",
   "year": 2019,
   "doi": "10.1086/702007",
   "venue": "American Journal of Sociology",
   "cited_by": 29,
   "id": "https://openalex.org/W2942627539"
  },
  {
   "title": "The half-life of a \u201cteachable moment\u201d: The case of Nobel laureates",
   "year": 2013,
   "doi": "10.1177/0963662513491369",
   "venue": "Public Understanding of Science",
   "cited_by": 22,
   "id": "https://openalex.org/W1989282043"
  },
  {
   "title": "Discovery and classification of user interests on social media",
   "year": 2017,
   "doi": "10.1108/idd-03-2017-0023",
   "venue": "Information Discovery and Delivery",
   "cited_by": 21,
   "id": "https://openalex.org/W2751793116"
  },
  {
   "title": "Does social selection explain the association between state-level racial animus and racial disparities in self-rated health in the United States?",
   "year": 2017,
   "doi": "10.1016/j.annepidem.2017.07.002",
   "venue": "Annals of Epidemiology",
   "cited_by": 18,
   "id": "https://openalex.org/W2735915597"
  },
  {
   "title": "Internet Search Intensity and Its Relation with Trading Activity and Stock Returns*",
   "year": 2019,
   "doi": "10.1111/irfi.12268",
   "venue": "International Review of Finance",
   "cited_by": 16,
   "id": "https://openalex.org/W2942550617"
  },
  {
   "title": "Lifestyle Disease Surveillance Using Population Search Behavior: Feasibility Study",
   "year": 2019,
   "doi": "10.2196/13347",
   "venue": "Journal of Medical Internet Research",
   "cited_by": 12,
   "id": "https://openalex.org/W2990170152"
  },
  {
   "title": "Filtering and prediction of noisy and unstable signals: The case of Google Trends data",
   "year": 2019,
   "doi": "10.1002/for.2626",
   "venue": "Journal of Forecasting",
   "cited_by": 7,
   "id": "https://openalex.org/W2964966005"
  },
  {
   "title": "Nowcasting and Forecasting the Monthly Food Stamps Data in the US Using Online Search Data",
   "year": 2014,
   "doi": "10.1371/journal.pone.0111894",
   "venue": "PLoS ONE",
   "cited_by": 15,
   "id": "https://openalex.org/W2095610628"
  },
  {
   "title": "Quantifying Anecdotes: Google Search Data and Political Developments in Egypt",
   "year": 2013,
   "doi": "10.1017/s1049096513000267",
   "venue": "PS Political Science & Politics",
   "cited_by": 12,
   "id": "https://openalex.org/W2064588236"
  },
  {
   "title": "How Does the World Google the Internet, Anxiety, and Happiness?",
   "year": 2018,
   "doi": "10.1089/cyber.2018.0206",
   "venue": "Cyberpsychology Behavior and Social Networking",
   "cited_by": 11,
   "id": "https://openalex.org/W2879628679"
  },
  {
   "title": "Digital news-seeking during wartime: Unobtrusive measures of Pakistani and American attention to drone strikes",
   "year": 2017,
   "doi": "10.1080/19331681.2016.1261265",
   "venue": "Journal of Information Technology & Politics",
   "cited_by": 4,
   "id": "https://openalex.org/W2570154698"
  },
  {
   "title": "The FAIR Guiding Principles for scientific data management and stewardship",
   "year": 2016,
   "doi": "10.1038/sdata.2016.18",
   "venue": "Scientific Data",
   "cited_by": 18409,
   "id": "https://openalex.org/W2302501749"
  },
  {
   "title": "Mostly Harmless Econometrics: An Empiricist's Companion",
   "year": 2010,
   "doi": "10.1057/be.2009.37",
   "venue": "Business Economics",
   "cited_by": 2495,
   "id": "https://openalex.org/W1978371266"
  },
  {
   "title": "Content Analysis: An Introduction to Its Methodology",
   "year": 2019,
   "doi": "10.4135/9781071878781",
   "venue": "Sage eBooks",
   "cited_by": 15448,
   "id": "https://openalex.org/W3021916629"
  },
  {
   "title": "The PRISMA 2020 statement: an updated guideline for reporting systematic reviews",
   "year": 2021,
   "doi": "10.1186/s13643-021-01626-4",
   "venue": "Systematic Reviews",
   "cited_by": 13863,
   "id": "https://openalex.org/W3144543375"
  },
  {
   "title": "PRISMA 2020 explanation and elaboration: updated guidance and exemplars for reporting systematic reviews",
   "year": 2021,
   "doi": "10.1136/bmj.n160",
   "venue": "BMJ",
   "cited_by": 11692,
   "id": "https://openalex.org/W3123893780"
  },
  {
   "title": "The Oxford Handbook of Leadership and Organizations",
   "year": 2014,
   "doi": "10.1093/oxfordhb/9780199755615.001.0001",
   "venue": "Oxford University Press eBooks",
   "cited_by": 929,
   "id": "https://openalex.org/W3214771829"
  },
  {
   "title": "COVID-19, lockdowns and well-being: Evidence from Google Trends",
   "year": 2020,
   "doi": "10.1016/j.jpubeco.2020.104346",
   "venue": "Journal of Public Economics",
   "cited_by": 637,
   "id": "https://openalex.org/W3025968556"
  },
  {
   "title": "Measuring Stability and Change in Personal Culture Using Panel Data",
   "year": 2020,
   "doi": "10.1177/0003122420921538",
   "venue": "American Sociological Review",
   "cited_by": 263,
   "id": "https://openalex.org/W3033970921"
  },
  {
   "title": "How Saudi Crackdowns Fail to Silence Online Dissent",
   "year": 2019,
   "doi": "10.1017/s0003055419000650",
   "venue": "American Political Science Review",
   "cited_by": 167,
   "id": "https://openalex.org/W2998440571"
  },
  {
   "title": "Cross-Country Comparison of Public Awareness, Rumors, and Behavioral Responses to the COVID-19 Epidemic: Infodemiology Study",
   "year": 2020,
   "doi": "10.2196/21143",
   "venue": "Journal of Medical Internet Research",
   "cited_by": 92,
   "id": "https://openalex.org/W3046729981"
  },
  {
   "title": "Obtaining consistent time series from Google Trends",
   "year": 2021,
   "doi": "10.1111/ecin.13049",
   "venue": "Economic Inquiry",
   "cited_by": 90,
   "id": "https://openalex.org/W3217545913"
  },
  {
   "title": "Does Protest Against Police Violence Matter? Evidence from U.S. Cities, 1990 through 2019",
   "year": 2021,
   "doi": "10.1177/00031224211056966",
   "venue": "American Sociological Review",
   "cited_by": 53,
   "id": "https://openalex.org/W3215113909"
  },
  {
   "title": "Do economic downturns fuel racial animus?",
   "year": 2020,
   "doi": "10.1016/j.jebo.2020.04.004",
   "venue": "Journal of Economic Behavior & Organization",
   "cited_by": 51,
   "id": "https://openalex.org/W3025608804"
  },
  {
   "title": "Increased Internet Searches for Insomnia as an Indicator of Global Mental Health During the COVID-19 Pandemic: Multinational Longitudinal Study",
   "year": 2020,
   "doi": "10.2196/22181",
   "venue": "Journal of Medical Internet Research",
   "cited_by": 44,
   "id": "https://openalex.org/W3085278411"
  },
  {
   "title": "The demise of the survey? A research note on trends in the use of survey data in the social sciences, 1939 to 2015",
   "year": 2020,
   "doi": "10.1080/13645579.2020.1844896",
   "venue": "International Journal of Social Research Methodology",
   "cited_by": 31,
   "id": "https://openalex.org/W3107396188"
  },
  {
   "title": "Spikes and Variance: Using Google Trends to Detect and Forecast Protests",
   "year": 2021,
   "doi": "10.1017/pan.2021.7",
   "venue": "Political Analysis",
   "cited_by": 30,
   "id": "https://openalex.org/W3154644855"
  },
  {
   "title": "Big data, big problems: Why scientists should refrain from using Google Trends",
   "year": 2023,
   "doi": "10.1177/00016993221151118",
   "venue": "Acta Sociologica",
   "cited_by": 26,
   "id": "https://openalex.org/W4318474637"
  },
  {
   "title": "Now-casting Romanian migration into the United Kingdom by using Google Search engine data",
   "year": 2021,
   "doi": "10.4054/demres.2021.45.40",
   "venue": "Demographic Research",
   "cited_by": 18,
   "id": "https://openalex.org/W3217535042"
  },
  {
   "title": "Using absolutist word frequency from online searches to measure population mental health dynamics",
   "year": 2022,
   "doi": "10.1038/s41598-022-06392-4",
   "venue": "Scientific Reports",
   "cited_by": 14,
   "id": "https://openalex.org/W4213204536"
  },
  {
   "title": "Big data in crime statistics: Using Google Trends to measure victimization in designated market areas across the United States",
   "year": 2023,
   "doi": "10.1177/20597991231183962",
   "venue": "Methodological Innovations",
   "cited_by": 8,
   "id": "https://openalex.org/W4387302713"
  },
  {
   "title": "Shining the light on abortion: Drivers of online abortion searches across the United States in 2018",
   "year": 2020,
   "doi": "10.1371/journal.pone.0231672",
   "venue": "PLoS ONE",
   "cited_by": 15,
   "id": "https://openalex.org/W3028191647"
  },
  {
   "title": "Understanding the role of religion in shaping cross-national and domestic attitudes and interest in abortion, homosexuality, and pornography using traditional and Google search data",
   "year": 2021,
   "doi": "10.1016/j.ssresearch.2021.102602",
   "venue": "Social Science Research",
   "cited_by": 15,
   "id": "https://openalex.org/W3181255996"
  },
  {
   "title": "Experimental Evaluation of Scale, and Patterns of Systematic Inconsistencies in Google Trends Data",
   "year": 2020,
   "doi": "10.1007/978-3-030-65965-3_25",
   "venue": "Communications in computer and information science",
   "cited_by": 14,
   "id": "https://openalex.org/W3126954992"
  },
  {
   "title": "Happiness lost: Was the decision to implement lockdown the correct one?",
   "year": 2021,
   "doi": "10.4102/sajems.v24i1.3795",
   "venue": "South African Journal of Economic and Management Sciences",
   "cited_by": 13,
   "id": "https://openalex.org/W3157311926"
  },
  {
   "title": "COVID-19 and the intentions to migrate from developing countries: Evidence from online search activities in Southeast Asia",
   "year": 2021,
   "doi": "10.1016/j.asieco.2021.101348",
   "venue": "Journal of Asian Economics",
   "cited_by": 13,
   "id": "https://openalex.org/W3177539030"
  },
  {
   "title": "Hidden internet-based measure of discrimination and mental health of Black people",
   "year": 2021,
   "doi": "10.1016/j.socscimed.2021.113776",
   "venue": "Social Science & Medicine",
   "cited_by": 9,
   "id": "https://openalex.org/W3129861814"
  },
  {
   "title": "The role of ingroup assortative sociality in the COVID-19 pandemic: A multilevel analysis of google trends data in the United States",
   "year": 2021,
   "doi": "10.1016/j.ijintrel.2021.07.010",
   "venue": "International Journal of Intercultural Relations",
   "cited_by": 12,
   "id": "https://openalex.org/W3189865714"
  },
  {
   "title": "Tracking online searches for emotional wellbeing concerns and coping strategies in the UK during the COVID-19 pandemic: a Google Trends analysis",
   "year": 2020,
   "doi": "10.12688/wellcomeopenres.16147.1",
   "venue": "Wellcome Open Research",
   "cited_by": 9,
   "id": "https://openalex.org/W3088930246"
  },
  {
   "title": "Sexism, household decisions, and the gender wage gap",
   "year": 2021,
   "doi": "10.1016/j.labeco.2021.102062",
   "venue": "Labour Economics",
   "cited_by": 9,
   "id": "https://openalex.org/W3196558284"
  },
  {
   "title": "Google Trends as a Tool for Public Opinion Research: An Illustration of the Perceived Threats of Immigration",
   "year": 2022,
   "doi": "10.1007/978-3-031-01319-5_10",
   "venue": "IMISCOE research series",
   "cited_by": 7,
   "id": "https://openalex.org/W4285059233"
  },
  {
   "title": "Using Google Trends Data to Learn More About Survey Participation",
   "year": 2022,
   "doi": "10.1177/08944393221129179",
   "venue": "Social Science Computer Review",
   "cited_by": 7,
   "id": "https://openalex.org/W4296714046"
  },
  {
   "title": "Racial animosity and Black financial advisor underrepresentation",
   "year": 2023,
   "doi": "10.1002/cfp2.1164",
   "venue": "Financial Planning Review",
   "cited_by": 3,
   "id": "https://openalex.org/W4378379332"
  },
  {
   "title": "The Role of Time, Weather and Google Trends in Understanding and Predicting Web Survey Response",
   "year": 2020,
   "doi": "10.18148/srm/2021.v15i1.7633",
   "venue": "Survey research methods",
   "cited_by": 2,
   "id": "https://openalex.org/W3157979227"
  },
  {
   "title": "The PRISMA 2020 statement: an updated guideline for reporting systematic reviews",
   "year": 2020,
   "doi": "10.31222/osf.io/v7gm2_v1",
   "venue": null,
   "cited_by": 8071,
   "id": "https://openalex.org/W4409152208"
  },
  {
   "title": "An LSTM approach to Forecast Migration using Google Trends",
   "year": 2020,
   "doi": "10.48550/arxiv.2005.09902",
   "venue": "arXiv (Cornell University)",
   "cited_by": 15,
   "id": "https://openalex.org/W3036280425"
  },
  {
   "title": "The Proper Use of Google Trends in Forecasting Models",
   "year": 2021,
   "doi": "10.48550/arxiv.2104.03065",
   "venue": "RePEc: Research Papers in Economics",
   "cited_by": 14,
   "id": "https://openalex.org/W3148185471"
  },
  {
   "title": "Calling the Greek Referendum on the Nose with Google Trends",
   "year": 2015,
   "doi": "10.2139/ssrn.2708382",
   "venue": "SSRN Electronic Journal",
   "cited_by": 8,
   "id": "https://openalex.org/W3124642584"
  },
  {
   "title": "Predicting the Irish 'Gay Marriage' Referendum",
   "year": 2015,
   "doi": "10.2139/ssrn.2708383",
   "venue": "SSRN Electronic Journal",
   "cited_by": 4,
   "id": "https://openalex.org/W3125158808"
  }
 ]
}

==> anc/literature/checklist_search_2026-10-31/raw/chase/jansen2022.json <==
{
 "label": "jansen2022",
 "seed_doi": "10.1371/journal.pone.0268212",
 "seed_id": "W4281739847",
 "datetime_utc": "2026-10-31 05:09 UTC",
 "forward_filter": "recommendations OR guideline OR methodology OR reliability OR validity OR accuracy OR comparison OR estimates",
 "forward_url": "https://api.openalex.org/works?filter=cites%3AW4281739847%2Ctitle_and_abstract.search%3Arecommendations+OR+guideline+OR+methodology+OR+reliability+OR+validity+OR+accuracy+OR+comparison+OR+estimates&per-page=50&mailto=vdepagadala%40gmail.com&sort=cited_by_count%3Adesc",
 "forward_total": 20,
 "forward": [
  {
   "title": "Leveraging Big Data Analytics for Understanding Consumer Behavior in Digital Marketing: A Systematic Review",
   "year": 2024,
   "doi": "10.1155/2024/3641502",
   "venue": "Human Behavior and Emerging Technologies",
   "cited_by": 153,
   "id": "https://openalex.org/W4403706662"
  },
  {
   "title": "The illusion of data validity: Why numbers about people are likely wrong",
   "year": 2022,
   "doi": "10.1016/j.dim.2022.100020",
   "venue": "Data and Information Management",
   "cited_by": 20,
   "id": "https://openalex.org/W4298009453"
  },
  {
   "title": "The Impact of Web Analytics Tools on Knowledge Management",
   "year": 2023,
   "doi": "10.1016/j.procs.2023.10.335",
   "venue": "Procedia Computer Science",
   "cited_by": 9,
   "id": "https://openalex.org/W4389493061"
  },
  {
   "title": "CAWAL: A novel unified analytics framework for enterprise web applications and multi-server environments",
   "year": 2023,
   "doi": "10.1016/j.ipm.2023.103617",
   "venue": "Information Processing & Management",
   "cited_by": 7,
   "id": "https://openalex.org/W4390225931"
  },
  {
   "title": "Measuring the Effectiveness of Online Sales by Conducting A/B Testing",
   "year": 2023,
   "doi": "10.22598/mt/2023.35.2.223",
   "venue": "Market-Tr\u017ei\u0161te",
   "cited_by": 7,
   "id": "https://openalex.org/W4391286706"
  },
  {
   "title": "Harnessing Digital Marketing Analytics for Knowledge-Driven Digital Transformation in the Hospitality Industry",
   "year": 2025,
   "doi": "10.3390/info16100868",
   "venue": "Information",
   "cited_by": 6,
   "id": "https://openalex.org/W4414889009"
  },
  {
   "title": "SEO mix 6 O\u2019s model and categorization of search engine marketing factors for websites ranking on search engine result pages",
   "year": 2024,
   "doi": "10.33545/26633329.2024.v6.i1a.146",
   "venue": "International Journal of Research in Marketing Management and Sales",
   "cited_by": 5,
   "id": "https://openalex.org/W4391619782"
  },
  {
   "title": "Real-World User Demographics of Three Web-Based Digital Mental Health Interventions Provided by the US Department of Veterans Affairs: Observational Study Using Web Analytics Data",
   "year": 2023,
   "doi": "10.2196/48365",
   "venue": "JMIR Formative Research",
   "cited_by": 3,
   "id": "https://openalex.org/W4385472854"
  },
  {
   "title": "A Data-Driven Approach to Estimating the Impact of Audiovisual Art Events Through Web Presence",
   "year": 2025,
   "doi": "10.3390/info16020088",
   "venue": "Information",
   "cited_by": 2,
   "id": "https://openalex.org/W4406805877"
  },
  {
   "title": "Comparison of Google Analytics with Similar Web for Statistical Analysis of Website Traffic",
   "year": 2025,
   "doi": "10.1007/978-3-031-86072-0_5",
   "venue": "Communications in computer and information science",
   "cited_by": 2,
   "id": "https://openalex.org/W4409186683"
  },
  {
   "title": "Innovation-Driven Evolution of the Sharing Economy in a Russian Region: The Case of Sverdlovsk Region",
   "year": 2023,
   "doi": "10.15826/recon.2023.9.3.018",
   "venue": "R-Economy",
   "cited_by": 2,
   "id": "https://openalex.org/W4389150704"
  },
  {
   "title": "Substitution or complementarity? Understanding the role of ChatGPT in transforming news media traffic in the United States and Taiwan",
   "year": 2025,
   "doi": "10.1108/dta-02-2025-0151",
   "venue": "Data Technologies and Applications",
   "cited_by": 1,
   "id": "https://openalex.org/W4414520451"
  },
  {
   "title": "Measurement of the Functional Size of Web Analytics Implementation: A COSMIC-Based Case Study Using Machine Learning",
   "year": 2025,
   "doi": "10.3390/fi17070280",
   "venue": "Future Internet",
   "cited_by": 1,
   "id": "https://openalex.org/W4411623604"
  },
  {
   "title": "Data Quality Assessment",
   "year": 2023,
   "doi": "10.1007/978-3-031-41933-1_5",
   "venue": "Synthesis lectures on information concepts, retrieval, and services",
   "cited_by": 1,
   "id": "https://openalex.org/W4386462015"
  },
  {
   "title": "Digital performance of global repositories: a comparative webometric analysis",
   "year": 2026,
   "doi": "10.1108/pmm-07-2026-0065",
   "venue": "Performance Measurement and Metrics",
   "cited_by": 0,
   "id": "https://openalex.org/W7213326157"
  },
  {
   "title": "Establishing a web site environment-controlled three-layer monitoring system for observational quality assessment of web analytics measurement",
   "year": 2026,
   "doi": "10.7717/peerj-cs.4045",
   "venue": "PeerJ Computer Science",
   "cited_by": 0,
   "id": "https://openalex.org/W7197045192"
  },
  {
   "title": "The Vanishing User: Web Analytics in an Agent-Dominated Internet",
   "year": 2026,
   "doi": "10.3390/info17050453",
   "venue": "Information",
   "cited_by": 0,
   "id": "https://openalex.org/W7160608392"
  },
  {
   "title": "An audiovisual representation of a geomagnetic excursion for public engagement",
   "year": 2026,
   "doi": "10.3389/feart.2025.1727273",
   "venue": "Frontiers in Earth Science",
   "cited_by": 0,
   "id": "https://openalex.org/W7122768799"
  },
  {
   "title": "From Hype to Judgment: Reassessing the Gartner Cycle for Decision-Making in the Age of Generative AI",
   "year": 2026,
   "doi": "10.1007/978-3-032-21811-7_19",
   "venue": "Lecture notes in computer science",
   "cited_by": 0,
   "id": "https://openalex.org/W7161818815"
  },
  {
   "title": "Analyzing an immunization resource website: User browsing trends",
   "year": 2023,
   "doi": "10.1016/j.vaccine.2023.11.019",
   "venue": "Vaccine",
   "cited_by": 0,
   "id": "https://openalex.org/W4388714054"
  }
 ],
 "backward": [
  {
   "title": "An Analysis of Transformations",
   "year": 1964,
   "doi": "10.1111/j.2517-6161.1964.tb00553.x",
   "venue": "Journal of the Royal Statistical Society Series B (Statistical Methodology)",
   "cited_by": 15122,
   "id": "https://openalex.org/W129305155"
  },
  {
   "title": "Mixing Qualitative and Quantitative Methods: Triangulation in Action",
   "year": 1979,
   "doi": "10.2307/2392366",
   "venue": "Administrative Science Quarterly",
   "cited_by": 7087,
   "id": "https://openalex.org/W2056683859"
  },
  {
   "title": "Google Scholar, Web of Science, and Scopus: A systematic comparison of citations in 252 subject categories",
   "year": 2018,
   "doi": "10.1016/j.joi.2018.09.002",
   "venue": "Journal of Informetrics",
   "cited_by": 1990,
   "id": "https://openalex.org/W2886599162"
  },
  {
   "title": "Using statistical testing in the evaluation of retrieval experiments",
   "year": 1993,
   "doi": "10.1145/160688.160758",
   "venue": "International ACM SIGIR Conference on Research and Development in Information Retrieval (SIGIR)",
   "cited_by": 525,
   "id": "https://openalex.org/W2015629112"
  },
  {
   "title": "Managing Multi- and Omni-Channel Distribution: Metrics and Research Directions",
   "year": 2017,
   "doi": "10.1016/j.jretai.2016.12.003",
   "venue": "Journal of Retailing",
   "cited_by": 416,
   "id": "https://openalex.org/W2574459737"
  },
  {
   "title": "Permutation Theory in the Derivation of Robust Criteria and the Study of Departures from Assumption",
   "year": 1955,
   "doi": "10.1111/j.2517-6161.1955.tb00176.x",
   "venue": "Journal of the Royal Statistical Society Series B (Statistical Methodology)",
   "cited_by": 401,
   "id": "https://openalex.org/W2903825987"
  },
  {
   "title": "Information seeking on the Web: An integrated model of browsing and searching",
   "year": 2000,
   "doi": "10.5210/fm.v5i2.729",
   "venue": "First Monday",
   "cited_by": 394,
   "id": "https://openalex.org/W56664994"
  },
  {
   "title": "Large-scale machine learning at twitter",
   "year": 2012,
   "doi": "10.1145/2213836.2213958",
   "venue": "ACM SIGMOD International Conference on Management of Data (SIGMOD)",
   "cited_by": 221,
   "id": "https://openalex.org/W2029237784"
  },
  {
   "title": "Combining evidence for automatic Web session identification",
   "year": 2002,
   "doi": "10.1016/s0306-4573(01)00060-7",
   "venue": "Information Processing & Management",
   "cited_by": 192,
   "id": "https://openalex.org/W2099513082"
  },
  {
   "title": "Forecasting city arrivals with Google Analytics",
   "year": 2016,
   "doi": "10.1016/j.annals.2016.10.007",
   "venue": "Annals of Tourism Research",
   "cited_by": 187,
   "id": "https://openalex.org/W2547820680"
  },
  {
   "title": "Factors influencing intention of mobile application use",
   "year": 2014,
   "doi": "10.1504/ijmc.2014.063653",
   "venue": "International Journal of Mobile Communications",
   "cited_by": 171,
   "id": "https://openalex.org/W1988598027"
  },
  {
   "title": "A Long Way to the Top",
   "year": 2018,
   "doi": "10.1145/3278532.3278574",
   "venue": "ACM Internet Measurement Conference (IMC)",
   "cited_by": 134,
   "id": "https://openalex.org/W2806944993"
  },
  {
   "title": "Online and Social Media Data As an Imperfect Continuous Panel Survey",
   "year": 2016,
   "doi": "10.1371/journal.pone.0145406",
   "venue": "PLoS ONE",
   "cited_by": 131,
   "id": "https://openalex.org/W2231433198"
  },
  {
   "title": "The multidimensional nature and brand impact of user-generated ad parodies in social media",
   "year": 2011,
   "doi": "10.2501/ija-30-1-103-131",
   "venue": "International Journal of Advertising",
   "cited_by": 116,
   "id": "https://openalex.org/W2020350127"
  },
  {
   "title": "The Social Media Industries",
   "year": 2013,
   "doi": "10.4324/9780203121054",
   "venue": "Routledge eBooks",
   "cited_by": 110,
   "id": "https://openalex.org/W648688059"
  },
  {
   "title": "Mining longitudinal web queries: Trends and patterns",
   "year": 2003,
   "doi": "10.1002/asi.10262",
   "venue": "Journal of the American Society for Information Science and Technology",
   "cited_by": 174,
   "id": "https://openalex.org/W2127838257"
  },
  {
   "title": "Understanding User-Web Interactions via Web Analytics",
   "year": 2009,
   "doi": "10.1007/978-3-031-02264-7",
   "venue": "Synthesis lectures on information concepts, retrieval, and services",
   "cited_by": 81,
   "id": "https://openalex.org/W2104265733"
  },
  {
   "title": "A personalized approach to web privacy: awareness, attitudes and actions",
   "year": 2011,
   "doi": "10.1108/09685221111115863",
   "venue": "Information Management & Computer Security",
   "cited_by": 66,
   "id": "https://openalex.org/W2060450456"
  },
  {
   "title": "Classifying web search queries to identify high revenue generating customers",
   "year": 2012,
   "doi": "10.1002/asi.22640",
   "venue": "Journal of the American Society for Information Science and Technology",
   "cited_by": 62,
   "id": "https://openalex.org/W2169265670"
  },
  {
   "title": "How Big of a Problem is Analytic Error in Secondary Analyses of Survey Data?",
   "year": 2016,
   "doi": "10.1371/journal.pone.0158120",
   "venue": "PLoS ONE",
   "cited_by": 51,
   "id": "https://openalex.org/W2465074555"
  },
  {
   "title": "Web traffic and organization performance measures: Relationships and data sources examined",
   "year": 2013,
   "doi": "10.1016/j.joi.2013.04.005",
   "venue": "Journal of Informetrics",
   "cited_by": 50,
   "id": "https://openalex.org/W2062524032"
  },
  {
   "title": "The Effect of Ad Blocking on User Engagement with the Web",
   "year": 2018,
   "doi": "10.1145/3178876.3186162",
   "venue": "International World Wide Web Conference (WWW)",
   "cited_by": 44,
   "id": "https://openalex.org/W2788401181"
  },
  {
   "title": "Predicting Purchase Behavior of Website Audiences",
   "year": 2018,
   "doi": "10.1080/10864415.2018.1485084",
   "venue": "International Journal of Electronic Commerce",
   "cited_by": 30,
   "id": "https://openalex.org/W2892191716"
  },
  {
   "title": "Trust Necessitated through Metrics: Estimating the Trustworthiness of Websites",
   "year": 2016,
   "doi": "10.1016/j.procs.2016.05.199",
   "venue": "Procedia Computer Science",
   "cited_by": 25,
   "id": "https://openalex.org/W2462677038"
  },
  {
   "title": "A clickstream data analysis of Chinese academic library OPAC users' information behavior",
   "year": 2017,
   "doi": "10.1016/j.lisr.2017.07.004",
   "venue": "Library & Information Science Research",
   "cited_by": 23,
   "id": "https://openalex.org/W2738469111"
  },
  {
   "title": "Evaluating the effectiveness of and patterns of interactions with automated searching assistance",
   "year": 2005,
   "doi": "10.1002/asi.20242",
   "venue": "Journal of the American Society for Information Science and Technology",
   "cited_by": 82,
   "id": "https://openalex.org/W2116770693"
  },
  {
   "title": "A Webometric Analysis of Travel Blogs and Review Hosting: The Case of Catalonia",
   "year": 2014,
   "doi": "10.1080/10548408.2013.877413",
   "venue": "Journal of Travel & Tourism Marketing",
   "cited_by": 39,
   "id": "https://openalex.org/W1995793369"
  },
  {
   "title": "Tracking User Behavior with Google Analytics Events on an Academic Library Web Site",
   "year": 2016,
   "doi": "10.1080/19322909.2016.1175330",
   "venue": "Journal of Web Librarianship",
   "cited_by": 34,
   "id": "https://openalex.org/W2402336718"
  },
  {
   "title": "Who are interested in online science simulations? Tracking a trend of digital divide in Internet use",
   "year": 2014,
   "doi": "10.1016/j.compedu.2014.04.001",
   "venue": "Computers & Education",
   "cited_by": 29,
   "id": "https://openalex.org/W2054534692"
  },
  {
   "title": "Website traffic measurement and rankings: competitive intelligence tools examination",
   "year": 2018,
   "doi": "10.1108/ijwis-01-2018-0001",
   "venue": "International Journal of Web Information Systems",
   "cited_by": 28,
   "id": "https://openalex.org/W2900611678"
  },
  {
   "title": "The Detection of Emerging Trends Using Wikipedia Traffic Data and Context Networks",
   "year": 2015,
   "doi": "10.1371/journal.pone.0141892",
   "venue": "PLoS ONE",
   "cited_by": 27,
   "id": "https://openalex.org/W2210190034"
  },
  {
   "title": "Scalable Social Software Services: Towards a Shopping Community Model Based on Analyses of Established Web Service Components and Functions",
   "year": 2009,
   "doi": "10.1109/hicss.2009.377",
   "venue": "Hawaii International Conference on System Sciences (HICSS)",
   "cited_by": 26,
   "id": "https://openalex.org/W2118782725"
  },
  {
   "title": "Understanding the relationships between interest in online math games and academic performance",
   "year": 2014,
   "doi": "10.1111/jcal.12077",
   "venue": "Journal of Computer Assisted Learning",
   "cited_by": 23,
   "id": "https://openalex.org/W2107571044"
  },
  {
   "title": "Establishing Standard Rules for Choosing Best KPIs for an E-Commerce Business based on Google Analytics and Machine Learning Technique",
   "year": 2017,
   "doi": "10.14569/ijacsa.2017.080570",
   "venue": "International Journal of Advanced Computer Science and Applications",
   "cited_by": 23,
   "id": "https://openalex.org/W2621344842"
  },
  {
   "title": "Measuring Efficiency of Websites of Agrotouristic Farms from Poland and Slovakia",
   "year": 2017,
   "doi": "10.2478/ers-2017-0015",
   "venue": "Economic and Regional Studies / Studia Ekonomiczne i Regionalne",
   "cited_by": 13,
   "id": "https://openalex.org/W2750174944"
  },
  {
   "title": "The two major traditions of research",
   "year": 2002,
   "doi": "10.1016/b978-1-876938-42-0.50009-5",
   "venue": "Elsevier eBooks",
   "cited_by": 40,
   "id": "https://openalex.org/W2800891575"
  },
  {
   "title": "Evaluating content-centric vs. user-centric ad affect recognition",
   "year": 2017,
   "doi": "10.1145/3136755.3136796",
   "venue": "INTERNATIONAL CONFERENCE ON MULTIMODAL INTERACTION",
   "cited_by": 19,
   "id": "https://openalex.org/W2751861701"
  },
  {
   "title": "Product Life Cycle Data Set: Raw and Cleaned Data of Weekly Orders for Personal Computers",
   "year": 2018,
   "doi": "10.1287/msom.2017.0692",
   "venue": "Manufacturing & Service Operations Management",
   "cited_by": 19,
   "id": "https://openalex.org/W2761283164"
  },
  {
   "title": "Network Analytical Tool for Monitoring Global Food Safety Highlights China",
   "year": 2009,
   "doi": "10.1371/journal.pone.0006680",
   "venue": "PLoS ONE",
   "cited_by": 16,
   "id": "https://openalex.org/W2120504528"
  },
  {
   "title": "Mitigating Information Trust",
   "year": 2016,
   "doi": "10.4018/ijt.2016010102",
   "venue": "International Journal of Technoethics",
   "cited_by": 10,
   "id": "https://openalex.org/W2261724977"
  },
  {
   "title": "Social media marketing strategy of Yerevan brandy company",
   "year": 2016,
   "doi": "10.1016/j.aasci.2016.08.010",
   "venue": "Annals of Agrarian Science",
   "cited_by": 10,
   "id": "https://openalex.org/W2512236537"
  },
  {
   "title": "Comparisons of Website Visit Behavior between Purchase Outcomes and Product Categories",
   "year": 2017,
   "doi": "10.20525/ijrbs.v6i4.760",
   "venue": "International Journal of Research in Business and Social Science (2147-4478)",
   "cited_by": 10,
   "id": "https://openalex.org/W2766694460"
  },
  {
   "title": "Relationship Analysis between Website Traffic, Domain Age and Google Indexed Pages of E-commerce Websites",
   "year": 2018,
   "doi": "10.1177/2277975218770028",
   "venue": "IIM Kozhikode Society & Management Review",
   "cited_by": 7,
   "id": "https://openalex.org/W2808354051"
  },
  {
   "title": "Geographic web usage estimation by monitoring DNS caches",
   "year": 2008,
   "doi": "10.1145/1367798.1367813",
   "venue": "Location and the Web",
   "cited_by": 15,
   "id": "https://openalex.org/W2110466131"
  },
  {
   "title": "Effectively mining and using coverage and overlap statistics for data integration",
   "year": 2005,
   "doi": "10.1109/tkde.2005.76",
   "venue": "IEEE Transactions on Knowledge and Data Engineering",
   "cited_by": 15,
   "id": "https://openalex.org/W2127332265"
  },
  {
   "title": "The Glitch in On-line Advertising: A Study of Click Fraud in Pay-Per-Click Advertising Programs",
   "year": 2008,
   "doi": "10.2753/jec1086-4415130204",
   "venue": "International Journal of Electronic Commerce",
   "cited_by": 10,
   "id": "https://openalex.org/W2092169413"
  },
  {
   "title": "Web Intelligence Linked Open Data for Website Design Reuse",
   "year": 2017,
   "doi": "10.1007/978-3-319-60131-1_22",
   "venue": "Lecture notes in computer science",
   "cited_by": 6,
   "id": "https://openalex.org/W2618993851"
  },
  {
   "title": "Social media and brand engagement in the age of the customer",
   "year": 2015,
   "doi": "",
   "venue": "Universiti Utara Malaysia Institutional Repository (Universiti Utara Malaysia)",
   "cited_by": 1,
   "id": "https://openalex.org/W2487635515"
  },
  {
   "title": "834: Americans view widely varied blog advice about home birth",
   "year": 2016,
   "doi": "10.1016/j.ajog.2016.11.743",
   "venue": "American Journal of Obstetrics and Gynecology",
   "cited_by": 1,
   "id": "https://openalex.org/W2566542922"
  },
  {
   "title": "Encyclopedia of Research Design",
   "year": 2010,
   "doi": "10.4135/9781412961288",
   "venue": "Sage eBooks",
   "cited_by": 2347,
   "id": "https://openalex.org/W597036898"
  },
  {
   "title": "Using Data Sciences in Digital Marketing: Framework, methods, and performance metrics",
   "year": 2020,
   "doi": "10.1016/j.jik.2020.08.001",
   "venue": "Journal of Innovation & Knowledge",
   "cited_by": 474,
   "id": "https://openalex.org/W3049122368"
  },
  {
   "title": "SOCIAL SCIENCE RESEARCH METHODS IN INTERNET TIME",
   "year": 2012,
   "doi": "10.1080/1369118x.2012.665468",
   "venue": "Information Communication & Society",
   "cited_by": 285,
   "id": "https://openalex.org/W3125454840"
  },
  {
   "title": "Evaluating state tourism websites using Search Engine Optimization tools",
   "year": 2019,
   "doi": "10.1016/j.tourman.2019.01.019",
   "venue": "Tourism Management",
   "cited_by": 104,
   "id": "https://openalex.org/W2912449442"
  },
  {
   "title": "Recommender systems effect on the evolution of users\u2019 choices distribution",
   "year": 2021,
   "doi": "10.1016/j.ipm.2021.102766",
   "venue": "Information Processing & Management",
   "cited_by": 56,
   "id": "https://openalex.org/W3201802316"
  },
  {
   "title": "Interpreting social science link analysis research: A theoretical framework",
   "year": 2005,
   "doi": "10.1002/asi.20253",
   "venue": "Journal of the American Society for Information Science and Technology",
   "cited_by": 101,
   "id": "https://openalex.org/W4235589444"
  },
  {
   "title": "From Business Intelligence to Competitive Intelligence: Inferring Competitive Measures Using Augmented Site-Centric Data",
   "year": 2011,
   "doi": "10.1287/isre.1110.0385",
   "venue": "Information Systems Research",
   "cited_by": 62,
   "id": "https://openalex.org/W3125835447"
  },
  {
   "title": "Understanding User-Web Interactions via Web Analytics",
   "year": 2009,
   "doi": "10.2200/s00191ed1v01y200904icr006",
   "venue": "Synthesis lectures on information concepts, retrieval, and services",
   "cited_by": 40,
   "id": "https://openalex.org/W4211040582"
  },
  {
   "title": "The influence of internet architecture on centralised versus distributed internet services",
   "year": 2020,
   "doi": "10.1080/23738871.2020.1740753",
   "venue": "Journal of Cyber Policy",
   "cited_by": 29,
   "id": "https://openalex.org/W3018813254"
  },
  {
   "title": "Investigating Facebook\u2019s interventions against accounts that repeatedly share misinformation",
   "year": 2021,
   "doi": "10.1016/j.ipm.2021.102804",
   "venue": "Information Processing & Management",
   "cited_by": 25,
   "id": "https://openalex.org/W3217275997"
  },
  {
   "title": "A quick bite and instant gratification: A simulated Yelp experiment on consumer review information foraging behavior",
   "year": 2020,
   "doi": "10.1016/j.ipm.2020.102391",
   "venue": "Information Processing & Management",
   "cited_by": 23,
   "id": "https://openalex.org/W3090905027"
  },
  {
   "title": "How Large Does n Have to be for Z and t Intervals?",
   "year": 2000,
   "doi": "10.2307/2686030",
   "venue": "The American Statistician",
   "cited_by": 50,
   "id": "https://openalex.org/W4248033998"
  },
  {
   "title": "What prompts users to click on news headlines? Evidence from unobtrusive data analysis",
   "year": 2019,
   "doi": "10.1108/ajim-04-2019-0097",
   "venue": "Aslib Journal of Information Management",
   "cited_by": 22,
   "id": "https://openalex.org/W2982618431"
  },
  {
   "title": "A Clickstream Data Analysis of the Differences between Visiting Behaviors of Desktop and Mobile Users",
   "year": 2018,
   "doi": "10.2478/dim-2018-0012",
   "venue": "Data and Information Management",
   "cited_by": 17,
   "id": "https://openalex.org/W2906862951"
  },
  {
   "title": "Mapping User-Centric Internet Geographies: How Similar are Countries in Their Web Use Patterns?",
   "year": 2019,
   "doi": "10.1093/joc/jqz030",
   "venue": "Journal of Communication",
   "cited_by": 14,
   "id": "https://openalex.org/W2982619170"
  },
  {
   "title": "\u201cThe Best of Both Worlds!\u201d",
   "year": 2020,
   "doi": "10.1145/3372497",
   "venue": "ACM Transactions on the Web",
   "cited_by": 14,
   "id": "https://openalex.org/W2999817231"
  },
  {
   "title": "Trust evaluation of websites: a comprehensive study",
   "year": 2019,
   "doi": "10.1504/ijaip.2019.099946",
   "venue": "International Journal of Advanced Intelligence Paradigms",
   "cited_by": 11,
   "id": "https://openalex.org/W3138583334"
  },
  {
   "title": "Building Brands through Social Listening",
   "year": 2018,
   "doi": "",
   "venue": null,
   "cited_by": 10,
   "id": "https://openalex.org/W2904776137"
  },
  {
   "title": "The new intermediaries of tourist distribution: Analysis of online accommodation booking sites",
   "year": 2016,
   "doi": "",
   "venue": "Econstor (Econstor)",
   "cited_by": 10,
   "id": "https://openalex.org/W2922029848"
  },
  {
   "title": "User Test Logger: An Open Source Browser Plugin for Logging and Reporting Local User Studies",
   "year": 2019,
   "doi": "10.1007/978-3-030-23560-4_17",
   "venue": "Lecture notes in computer science",
   "cited_by": 6,
   "id": "https://openalex.org/W2959756082"
  },
  {
   "title": "Socialization of Terms of Use and Privacy Policy on Indonesian e-commerce Websites",
   "year": 2020,
   "doi": "10.46799/jss.v1i3.35",
   "venue": "Journal of Social Science",
   "cited_by": 4,
   "id": "https://openalex.org/W3124326794"
  },
  {
   "title": "Profiting from Open Audiovisual Content",
   "year": 2020,
   "doi": "10.1007/978-3-030-28219-6_5",
   "venue": "Springer eBooks",
   "cited_by": 3,
   "id": "https://openalex.org/W3008620153"
  },
  {
   "title": "News Consumption Among Russian-Speaking Immigrants in Israel from 2006 to 2018",
   "year": 2019,
   "doi": "10.1007/978-3-030-37858-5_47",
   "venue": "Communications in computer and information science",
   "cited_by": 2,
   "id": "https://openalex.org/W2998390574"
  },
  {
   "title": "CHI '11 Extended Abstracts on Human Factors in Computing Systems",
   "year": 2011,
   "doi": "10.1145/1979742",
   "venue": null,
   "cited_by": 298,
   "id": "https://openalex.org/W4235819089"
  },
  {
   "title": "Proceedings 2022 Network and Distributed System Security Symposium",
   "year": 2022,
   "doi": "10.14722/ndss.2022",
   "venue": null,
   "cited_by": 176,
   "id": "https://openalex.org/W4225591807"
  }
 ]
}

==> anc/literature/checklist_search_2026-10-31/raw/chase/kim2016.json <==
{
 "label": "kim2016",
 "seed_doi": "10.2196/jmir.4738",
 "seed_id": "W2283694230",
 "datetime_utc": "2026-10-31 05:07 UTC",
 "forward_filter": "checklist OR guideline OR guidelines OR \"reporting standards\" OR \"reporting\" OR disclosure OR transparency",
 "forward_url": "https://api.openalex.org/works?filter=cites%3AW2283694230%2Ctitle_and_abstract.search%3Achecklist+OR+guideline+OR+guidelines+OR+%22reporting+standards%22+OR+%22reporting%22+OR+disclosure+OR+transparency&per-page=50&mailto=vdepagadala%40gmail.com&sort=cited_by_count%3Adesc",
 "forward_total": 60,
 "forward": [
  {
   "title": "Infodemiology and Infoveillance: Scoping Review",
   "year": 2020,
   "doi": "10.2196/16206",
   "venue": "Journal of Medical Internet Research",
   "cited_by": 231,
   "id": "https://openalex.org/W3019137756"
  },
  {
   "title": "REFORMS: Consensus-based Recommendations for Machine-learning-based Science",
   "year": 2024,
   "doi": "10.1126/sciadv.adk3452",
   "venue": "Science Advances",
   "cited_by": 148,
   "id": "https://openalex.org/W4396541948"
  },
  {
   "title": "Challenges and best practices for digital unstructured data enrichment in health research: A systematic narrative review",
   "year": 2023,
   "doi": "10.1371/journal.pdig.0000347",
   "venue": "PLOS Digital Health",
   "cited_by": 123,
   "id": "https://openalex.org/W4387526446"
  },
  {
   "title": "CovidSens: a vision on reliable social sensing for COVID-19",
   "year": 2020,
   "doi": "10.1007/s10462-020-09852-3",
   "venue": "Artificial Intelligence Review",
   "cited_by": 112,
   "id": "https://openalex.org/W3034949062"
  },
  {
   "title": "GLP-1 Receptor Agonists and Related Mental Health Issues; Insights from a Range of Social Media Platforms Using a Mixed-Methods Approach",
   "year": 2023,
   "doi": "10.3390/brainsci13111503",
   "venue": "Brain Sciences",
   "cited_by": 103,
   "id": "https://openalex.org/W4387903893"
  },
  {
   "title": "Use of Social Media Data in Disaster Management: A Survey",
   "year": 2021,
   "doi": "10.3390/fi13020046",
   "venue": "Future Internet",
   "cited_by": 98,
   "id": "https://openalex.org/W3133412948"
  },
  {
   "title": "The Use of Social Media for Health Research Purposes: Scoping Review",
   "year": 2021,
   "doi": "10.2196/25736",
   "venue": "Journal of Medical Internet Research",
   "cited_by": 56,
   "id": "https://openalex.org/W3136092764"
  },
  {
   "title": "Assessing the Viability of Social Media for Disseminating Evidence-Based Nutrition Practice Guideline Through Content Analysis of Twitter Messages and Health Professional Interviews: An Observational Study",
   "year": 2016,
   "doi": "10.2196/jmir.5811",
   "venue": "Journal of Medical Internet Research",
   "cited_by": 53,
   "id": "https://openalex.org/W2551075278"
  },
  {
   "title": "The Importance of Debiasing Social Media Data to Better Understand E-Cigarette-Related Attitudes and Behaviors",
   "year": 2016,
   "doi": "10.2196/jmir.6185",
   "venue": "Journal of Medical Internet Research",
   "cited_by": 53,
   "id": "https://openalex.org/W2517785654"
  },
  {
   "title": "Social media as a data resource for #monkseal conservation",
   "year": 2019,
   "doi": "10.1371/journal.pone.0222627",
   "venue": "PLoS ONE",
   "cited_by": 52,
   "id": "https://openalex.org/W2981993554"
  },
  {
   "title": "HPV vaccine coverage in Australia and associations with HPV vaccine information exposure among Australian Twitter users",
   "year": 2019,
   "doi": "10.1080/21645515.2019.1596712",
   "venue": "Human Vaccines & Immunotherapeutics",
   "cited_by": 41,
   "id": "https://openalex.org/W2940335356"
  },
  {
   "title": "The elephant in the record: On the multiplicity of data recording work",
   "year": 2019,
   "doi": "10.1177/1460458218824705",
   "venue": "Health Informatics Journal",
   "cited_by": 31,
   "id": "https://openalex.org/W2913345658"
  },
  {
   "title": "Beyond the margin of error: a systematic and replicable audit of the TikTok research API",
   "year": 2024,
   "doi": "10.1080/1369118x.2024.2420032",
   "venue": "Information Communication & Society",
   "cited_by": 26,
   "id": "https://openalex.org/W4404148247"
  },
  {
   "title": "Motivating factors for and barriers to the COVID-19 vaccine uptake: A review of social media data in Zambia",
   "year": 2022,
   "doi": "10.1080/27707571.2022.2059201",
   "venue": "Cogent Public Health",
   "cited_by": 24,
   "id": "https://openalex.org/W4224255367"
  },
  {
   "title": "The Story of Goldilocks and Three Twitter\u2019s APIs: A Pilot Study on Twitter Data Sources and Disclosure",
   "year": 2020,
   "doi": "10.3390/ijerph17030864",
   "venue": "International Journal of Environmental Research and Public Health",
   "cited_by": 24,
   "id": "https://openalex.org/W3003925397"
  },
  {
   "title": "Promoting Reproducible Research for Characterizing Nonmedical Use of Medications Through Data Annotation: Description of a Twitter Corpus and Guidelines",
   "year": 2019,
   "doi": "10.2196/15861",
   "venue": "Journal of Medical Internet Research",
   "cited_by": 23,
   "id": "https://openalex.org/W2995717790"
  },
  {
   "title": "Investigating Subjective Experience and the Influence of Weather Among Individuals With Fibromyalgia: A Content Analysis of Twitter",
   "year": 2017,
   "doi": "10.2196/publichealth.6344",
   "venue": "JMIR Public Health and Surveillance",
   "cited_by": 21,
   "id": "https://openalex.org/W2578000949"
  },
  {
   "title": "Developing a standardized protocol for computational sentiment analysis research using health-related social media data",
   "year": 2020,
   "doi": "10.1093/jamia/ocaa298",
   "venue": "Journal of the American Medical Informatics Association",
   "cited_by": 18,
   "id": "https://openalex.org/W3114713384"
  },
  {
   "title": "Disclosure Standards for Social Media and Generative Artificial Intelligence Research: Toward Transparency and Replicability",
   "year": 2023,
   "doi": "10.1177/20563051231216947",
   "venue": "Social Media + Society",
   "cited_by": 16,
   "id": "https://openalex.org/W4389893950"
  },
  {
   "title": "Instagram as a research tool for examining tobacco-related content: A methodological review",
   "year": 2022,
   "doi": "10.1016/j.techsoc.2022.102008",
   "venue": "Technology in Society",
   "cited_by": 15,
   "id": "https://openalex.org/W4281892576"
  },
  {
   "title": "Social media: a valuable tool to inform shark conservation in Greece",
   "year": 2020,
   "doi": "10.12681/mms.22165",
   "venue": "Mediterranean Marine Science",
   "cited_by": 15,
   "id": "https://openalex.org/W3039746503"
  },
  {
   "title": "Public Perspectives of Using Social Media Data to Improve Adverse Drug Reaction Reporting: A Mixed-Methods Study",
   "year": 2021,
   "doi": "10.1007/s40264-021-01042-6",
   "venue": "Drug Safety",
   "cited_by": 14,
   "id": "https://openalex.org/W3129261571"
  },
  {
   "title": "Monitoring Twitter Conversations for Targeted Recruitment in Cancer Trials in Los Angeles County: Protocol for a Mixed-Methods Pilot Study",
   "year": 2018,
   "doi": "10.2196/resprot.9762",
   "venue": "JMIR Research Protocols",
   "cited_by": 14,
   "id": "https://openalex.org/W2884622719"
  },
  {
   "title": "Infodemiology for oral health and disease: A scoping review",
   "year": 2022,
   "doi": "10.1111/hir.12453",
   "venue": "Health Information & Libraries Journal",
   "cited_by": 13,
   "id": "https://openalex.org/W4294123804"
  },
  {
   "title": "Marijuana Content on Digital Media and Marijuana Use among Young People in the United States",
   "year": 2022,
   "doi": "10.26828/cannabis/2022.02.007",
   "venue": "Cannabis",
   "cited_by": 11,
   "id": "https://openalex.org/W4285094731"
  },
  {
   "title": "Insights From Twitter Conversations on Lupus and Reproductive Health: Protocol for a Content Analysis",
   "year": 2020,
   "doi": "10.2196/15623",
   "venue": "JMIR Research Protocols",
   "cited_by": 11,
   "id": "https://openalex.org/W3024871347"
  },
  {
   "title": "Ovarian cancer data analysis using deep learning: A systematic review",
   "year": 2024,
   "doi": "10.1016/j.engappai.2024.109250",
   "venue": "Engineering Applications of Artificial Intelligence",
   "cited_by": 10,
   "id": "https://openalex.org/W4402356194"
  },
  {
   "title": "Perspectives Toward Seeking Treatment Among Patients With Psoriasis: Protocol for a Twitter Content Analysis",
   "year": 2020,
   "doi": "10.2196/13731",
   "venue": "JMIR Research Protocols",
   "cited_by": 10,
   "id": "https://openalex.org/W3009514087"
  },
  {
   "title": "Digital Health Research Methods and Tools: Suggestions and Selected Resources for Researchers",
   "year": 2017,
   "doi": "10.1007/978-3-319-67513-8_2",
   "venue": "Intelligent systems reference library",
   "cited_by": 9,
   "id": "https://openalex.org/W2765342943"
  },
  {
   "title": "Community-based symptom reporting among agro-pastoralists and their livestock in Chad in a One Health approach",
   "year": 2024,
   "doi": "10.1016/j.actatropica.2024.107167",
   "venue": "Acta Tropica",
   "cited_by": 8,
   "id": "https://openalex.org/W4392554855"
  },
  {
   "title": "Google Trends-based non-English language query data and epidemic diseases: a cross-sectional study of the popular search behaviour in Taiwan",
   "year": 2020,
   "doi": "10.1136/bmjopen-2019-034156",
   "venue": "BMJ Open",
   "cited_by": 8,
   "id": "https://openalex.org/W3039230790"
  },
  {
   "title": "To Tweet or Not to Tweet: Tweets About Tobacco Regulation can Help Disseminate Anti-regulatory Messages",
   "year": 2023,
   "doi": "10.1093/ntr/ntad078",
   "venue": "Nicotine & Tobacco Research",
   "cited_by": 7,
   "id": "https://openalex.org/W4377121526"
  },
  {
   "title": "Patient-centered pharmacovigilance: priority actions from the inherited bleeding disorders community",
   "year": 2023,
   "doi": "10.1177/20420986221146418",
   "venue": "Therapeutic Advances in Drug Safety",
   "cited_by": 7,
   "id": "https://openalex.org/W4321850279"
  },
  {
   "title": "Using Patient\u2010Reported Health Data From Social Media to Identify Diverse Lupus Patients and Assess Their Symptom and Medication Expressions: A Feasibility Study",
   "year": 2022,
   "doi": "10.1002/acr.24868",
   "venue": "Arthritis Care & Research",
   "cited_by": 7,
   "id": "https://openalex.org/W4213347745"
  },
  {
   "title": "Evaluating patients' perspectives on social media: the importance of clearly reporting data search, cleaning and processing",
   "year": 2019,
   "doi": "10.1111/bjd.17868",
   "venue": "British Journal of Dermatology",
   "cited_by": 7,
   "id": "https://openalex.org/W2921105637"
  },
  {
   "title": "Plagued by the Past, Pressed by the Present: A One Health Perspective on Yersinia pestis",
   "year": 2025,
   "doi": "10.3390/biomedicines13102555",
   "venue": "Biomedicines",
   "cited_by": 6,
   "id": "https://openalex.org/W4415357749"
  },
  {
   "title": "A Software Tool Aimed at Automating the Generation, Distribution, and Assessment of Social Media Messages for Health Promotion and Education Research",
   "year": 2019,
   "doi": "10.2196/11263",
   "venue": "JMIR Public Health and Surveillance",
   "cited_by": 6,
   "id": "https://openalex.org/W2935162758"
  },
  {
   "title": "CovidSens: A Vision on Reliable Social Sensing based Risk Alerting Systems for COVID-19 Spread.",
   "year": 2020,
   "doi": "",
   "venue": "arXiv (Cornell University)",
   "cited_by": 5,
   "id": "https://openalex.org/W3016153415"
  },
  {
   "title": "Challenges and Solutions for Data Analysis in an Adult Lifespan Study of Over 100,000 Online Cognitive Test Completions",
   "year": 2022,
   "doi": "10.4135/9781529600865",
   "venue": "SAGE Publications Ltd eBooks",
   "cited_by": 4,
   "id": "https://openalex.org/W4226227390"
  },
  {
   "title": "Expressed Symptoms and Attitudes Toward Using Twitter for Health Care Engagement Among Patients With Lupus on Social Media: Protocol for a Mixed Methods Study",
   "year": 2020,
   "doi": "10.2196/15716",
   "venue": "JMIR Research Protocols",
   "cited_by": 4,
   "id": "https://openalex.org/W3005015854"
  },
  {
   "title": "Leveraging social media data to study disease and treatment characteristics of Hodgkin\u2019s lymphoma Using Natural Language Processing methods",
   "year": 2025,
   "doi": "10.1371/journal.pdig.0000765",
   "venue": "PLOS Digital Health",
   "cited_by": 3,
   "id": "https://openalex.org/W4408610965"
  },
  {
   "title": "Combining official fisheries monitoring and citizen science data to create the first chondrichthyan checklist of Montenegro",
   "year": 2024,
   "doi": "10.32582/aa.65.1.4",
   "venue": "Acta Adriatica",
   "cited_by": 3,
   "id": "https://openalex.org/W4392396630"
  },
  {
   "title": "Interdisciplinary Approach to Identify and Characterize COVID-19 Misinformation on Twitter: Mixed Methods Study",
   "year": 2023,
   "doi": "10.2196/41134",
   "venue": "JMIR Formative Research",
   "cited_by": 3,
   "id": "https://openalex.org/W4377862411"
  },
  {
   "title": "Challenges and best practices for digital unstructured data enrichment in health research: a systematic narrative review",
   "year": 2022,
   "doi": "10.1101/2022.07.28.22278137",
   "venue": "medRxiv",
   "cited_by": 3,
   "id": "https://openalex.org/W4288700167"
  },
  {
   "title": "A Digital Cohort Approach for Social Media Monitoring: A Cohort Study of People Who Vape E-Cigarettes",
   "year": 2024,
   "doi": "10.1016/j.amepre.2024.01.016",
   "venue": "American Journal of Preventive Medicine",
   "cited_by": 2,
   "id": "https://openalex.org/W4399803688"
  },
  {
   "title": "EVALUATION OF POSYANDU INFORMATION SYSTEMS USING THE HEALTH METRIC NETWORK MODEL",
   "year": 2022,
   "doi": "10.20473/ijph.v17i3.2022.439-450",
   "venue": "The Indonesian Journal of Public Health",
   "cited_by": 2,
   "id": "https://openalex.org/W4308388737"
  },
  {
   "title": "Garbage in, garbage out",
   "year": 2021,
   "doi": "10.1093/ejcts/ezab504",
   "venue": "European Journal of Cardio-Thoracic Surgery",
   "cited_by": 2,
   "id": "https://openalex.org/W3216331121"
  },
  {
   "title": "Vaping-related news events and their relationship with sentiment in the online vaping environment: A computational interrupted time series analysis with large-scale public data",
   "year": 2021,
   "doi": "10.21203/rs.3.rs-1058467/v1",
   "venue": "Research Square",
   "cited_by": 2,
   "id": "https://openalex.org/W3214426363"
  },
  {
   "title": "Using Patient-Generated Health Data From Twitter to Identify, Engage, and Recruit Cancer Survivors in Clinical Trials in Los Angeles County: Evaluation of a Feasibility Study",
   "year": 2021,
   "doi": "10.2196/29958",
   "venue": "JMIR Formative Research",
   "cited_by": 2,
   "id": "https://openalex.org/W3200557289"
  },
  {
   "title": "The Research Topic Defines \u201cNoise\u201d in Social Media Data \u2013 a Response from the Authors",
   "year": 2017,
   "doi": "10.2196/jmir.6824",
   "venue": "Journal of Medical Internet Research",
   "cited_by": 2,
   "id": "https://openalex.org/W2620888543"
  }
 ],
 "backward": [
  {
   "title": "Bayesian Data Analysis",
   "year": 1995,
   "doi": "10.1201/9780429258411",
   "venue": "Chapman & Hall/CRC eBooks",
   "cited_by": 27276,
   "id": "https://openalex.org/W2045656233"
  },
  {
   "title": "The Elements of Statistical Learning",
   "year": 2009,
   "doi": "10.1007/978-0-387-84858-7",
   "venue": "Springer series in statistics",
   "cited_by": 25970,
   "id": "https://openalex.org/W2787894218"
  },
  {
   "title": "Categorical Data Analysis",
   "year": 2002,
   "doi": "10.1002/0471249688",
   "venue": "Wiley series in probability and statistics",
   "cited_by": 6724,
   "id": "https://openalex.org/W2076983043"
  },
  {
   "title": "Social media? Get serious! Understanding the functional building blocks of social media",
   "year": 2011,
   "doi": "10.1016/j.bushor.2011.01.005",
   "venue": "Business Horizons",
   "cited_by": 4970,
   "id": "https://openalex.org/W2093425966"
  },
  {
   "title": "Morbidity and Mortality Weekly Report",
   "year": 2010,
   "doi": "10.1016/j.wem.2010.09.015",
   "venue": "Wilderness and Environmental Medicine",
   "cited_by": 2949,
   "id": "https://openalex.org/W4289257222"
  },
  {
   "title": "The Parable of Google Flu: Traps in Big Data Analysis",
   "year": 2014,
   "doi": "10.1126/science.1248506",
   "venue": "Science",
   "cited_by": 2512,
   "id": "https://openalex.org/W2068181924"
  },
  {
   "title": "Tobacco Use Among Middle and High School Students \u2014 United States, 2011\u20132015",
   "year": 2016,
   "doi": "10.15585/mmwr.mm6514a1",
   "venue": "MMWR Morbidity and Mortality Weekly Report",
   "cited_by": 1240,
   "id": "https://openalex.org/W2336924596"
  },
  {
   "title": "The Use of Twitter to Track Levels of Disease Activity and Public Concern in the U.S. during the Influenza A H1N1 Pandemic",
   "year": 2011,
   "doi": "10.1371/journal.pone.0019467",
   "venue": "PLoS ONE",
   "cited_by": 1234,
   "id": "https://openalex.org/W2147194983"
  },
  {
   "title": "Bayesian Estimation of Disease Prevalence and the Parameters of Diagnostic Tests in the Absence of a Gold Standard",
   "year": 1995,
   "doi": "10.1093/oxfordjournals.aje.a117428",
   "venue": "American Journal of Epidemiology",
   "cited_by": 706,
   "id": "https://openalex.org/W2159774315"
  },
  {
   "title": "Psychological Language on Twitter Predicts County-Level Heart Disease Mortality",
   "year": 2015,
   "doi": "10.1177/0956797614557867",
   "venue": "Psychological Science",
   "cited_by": 487,
   "id": "https://openalex.org/W2118778378"
  },
  {
   "title": "Web Data Mining",
   "year": 2011,
   "doi": "10.1007/978-3-642-19460-3",
   "venue": "Springer eBooks",
   "cited_by": 349,
   "id": "https://openalex.org/W4231080135"
  },
  {
   "title": "Using Twitter to Examine Smoking Behavior and Perceptions of Emerging Tobacco Products",
   "year": 2013,
   "doi": "10.2196/jmir.2534",
   "venue": "Journal of Medical Internet Research",
   "cited_by": 323,
   "id": "https://openalex.org/W2141161236"
  },
  {
   "title": "A cross-sectional examination of marketing of electronic cigarettes on Twitter",
   "year": 2014,
   "doi": "10.1136/tobaccocontrol-2014-051551",
   "venue": "Tobacco Control",
   "cited_by": 271,
   "id": "https://openalex.org/W2159663239"
  },
  {
   "title": "The Internet as a Health Information Source: Findings from the 2007 Health Information National Trends Survey and Implications for Health Communication",
   "year": 2010,
   "doi": "10.1080/10810730.2010.522700",
   "venue": "Journal of Health Communication",
   "cited_by": 243,
   "id": "https://openalex.org/W2146787259"
  },
  {
   "title": "The Use of Social Networking Sites for Public Health Practice and Research: A Systematic Review",
   "year": 2014,
   "doi": "10.2196/jmir.2679",
   "venue": "Journal of Medical Internet Research",
   "cited_by": 237,
   "id": "https://openalex.org/W2049461911"
  },
  {
   "title": "Public Health Surveillance of Dental Pain via Twitter",
   "year": 2011,
   "doi": "10.1177/0022034511415273",
   "venue": "Journal of Dental Research",
   "cited_by": 229,
   "id": "https://openalex.org/W2011273513"
  },
  {
   "title": "What are we \u2018tweeting\u2019 about obesity? Mapping tweets with topic modeling and Geographic Information System",
   "year": 2013,
   "doi": "10.1080/15230406.2013.776210",
   "venue": "Cartography and Geographic Information Science",
   "cited_by": 203,
   "id": "https://openalex.org/W1988023854"
  },
  {
   "title": "Social Listening: A Content Analysis of E-Cigarette Discussions on Twitter",
   "year": 2015,
   "doi": "10.2196/jmir.4969",
   "venue": "Journal of Medical Internet Research",
   "cited_by": 161,
   "id": "https://openalex.org/W1837016913"
  },
  {
   "title": "Disease Detection or Public Opinion Reflection? Content Analysis of Tweets, Other Social Media, and Online Newspapers During the Measles Outbreak in the Netherlands in 2013",
   "year": 2015,
   "doi": "10.2196/jmir.3863",
   "venue": "Journal of Medical Internet Research",
   "cited_by": 156,
   "id": "https://openalex.org/W1771270751"
  },
  {
   "title": "Ebola and the social media",
   "year": 2014,
   "doi": "10.1016/s0140-6736(14)62418-1",
   "venue": "The Lancet",
   "cited_by": 141,
   "id": "https://openalex.org/W2134624036"
  },
  {
   "title": "OMG U got flu? Analysis of shared health messages for bio-surveillance",
   "year": 2011,
   "doi": "10.1186/2041-1480-2-s5-s9",
   "venue": "Journal of Biomedical Semantics",
   "cited_by": 123,
   "id": "https://openalex.org/W2133632438"
  },
  {
   "title": "A New Source of Data for Public Health Surveillance: Facebook Likes",
   "year": 2015,
   "doi": "10.2196/jmir.3970",
   "venue": "Journal of Medical Internet Research",
   "cited_by": 102,
   "id": "https://openalex.org/W2010079596"
  },
  {
   "title": "Using the Internet to Help With Diet, Weight, and Physical Activity: Results From the Health Information National Trends Survey (HINTS)",
   "year": 2013,
   "doi": "10.2196/jmir.2612",
   "venue": "Journal of Medical Internet Research",
   "cited_by": 90,
   "id": "https://openalex.org/W2075973150"
  },
  {
   "title": "Using Twitter Data to Gain Insights into E-cigarette Marketing and Locations of Use: An Infoveillance Study",
   "year": 2015,
   "doi": "10.2196/jmir.4466",
   "venue": "Journal of Medical Internet Research",
   "cited_by": 83,
   "id": "https://openalex.org/W2168812176"
  },
  {
   "title": "Electronic Cigarettes Among Priority Populations",
   "year": 2015,
   "doi": "10.1016/j.amepre.2015.06.032",
   "venue": "American Journal of Preventive Medicine",
   "cited_by": 51,
   "id": "https://openalex.org/W2239472411"
  },
  {
   "title": "Methodology for the assessment of new dichotomous diagnostic tests",
   "year": 1981,
   "doi": "10.1016/0021-9681(81)90059-x",
   "venue": "Journal of Chronic Diseases",
   "cited_by": 163,
   "id": "https://openalex.org/W1983113474"
  },
  {
   "title": "Validation of Database Search Terms for Content Analysis: The Case of Cancer News Coverage",
   "year": 2006,
   "doi": "10.1177/107769900608300212",
   "venue": "Journalism & Mass Communication Quarterly",
   "cited_by": 139,
   "id": "https://openalex.org/W2022467184"
  },
  {
   "title": "A statistical approach to designing search filters to find systematic reviews: objectivity enhances accuracy",
   "year": 2001,
   "doi": "10.1177/016555150102700601",
   "venue": "Journal of Information Science",
   "cited_by": 92,
   "id": "https://openalex.org/W2112175264"
  },
  {
   "title": "The Canary in the Coal Mine Tweets: Social Media Reveals Public Perceptions of Non-Medical Use of Opioids",
   "year": 2015,
   "doi": "10.1371/journal.pone.0135072",
   "venue": "PLoS ONE",
   "cited_by": 81,
   "id": "https://openalex.org/W2160481489"
  },
  {
   "title": "Identifying Adverse Effects of HIV Drug Treatment and Associated Sentiments Using Twitter",
   "year": 2015,
   "doi": "10.2196/publichealth.4488",
   "venue": "JMIR Public Health and Surveillance",
   "cited_by": 65,
   "id": "https://openalex.org/W1841827866"
  },
  {
   "title": "Electronic Word of Mouth on Twitter About Physical Activity in the United States: Exploratory Infodemiology Study",
   "year": 2013,
   "doi": "10.2196/jmir.2870",
   "venue": "Journal of Medical Internet Research",
   "cited_by": 48,
   "id": "https://openalex.org/W2047456548"
  },
  {
   "title": "Electronic Cigarette Marketing Online: a Multi-Site, Multi-Product Comparison",
   "year": 2015,
   "doi": "10.2196/publichealth.4777",
   "venue": "JMIR Public Health and Surveillance",
   "cited_by": 36,
   "id": "https://openalex.org/W1945706111"
  },
  {
   "title": "Search terms and a validated brief search filter to retrieve publications on health-related values in Medline: a word frequency analysis study",
   "year": 2011,
   "doi": "10.1136/amiajnl-2011-000243",
   "venue": "Journal of the American Medical Informatics Association",
   "cited_by": 21,
   "id": "https://openalex.org/W2116133017"
  },
  {
   "title": "Applying linguistic methods to understanding smoking-related conversations on Twitter: Table 1",
   "year": 2013,
   "doi": "10.1136/tobaccocontrol-2013-051243",
   "venue": "Tobacco Control",
   "cited_by": 13,
   "id": "https://openalex.org/W2098304987"
  },
  {
   "title": "Infodemiology and Infoveillance: Framework for an Emerging Set of Public Health Informatics Methods to Analyze Search, Communication and Publication Behavior on the Internet",
   "year": 2009,
   "doi": "10.2196/jmir.1157",
   "venue": "Journal of Medical Internet Research",
   "cited_by": 1351,
   "id": "https://openalex.org/W1984926150"
  }
 ]
}

==> anc/literature/checklist_search_2026-10-31/raw/chase/mavragani2019.json <==
{
 "label": "mavragani2019",
 "seed_doi": "10.2196/13439",
 "seed_id": "W2947051005",
 "datetime_utc": "2026-10-31 05:07 UTC",
 "forward_filter": "checklist OR guideline OR guidelines OR \"reporting standards\" OR \"reporting\" OR recommendations OR framework",
 "forward_url": "https://api.openalex.org/works?filter=cites%3AW2947051005%2Ctitle_and_abstract.search%3Achecklist+OR+guideline+OR+guidelines+OR+%22reporting+standards%22+OR+%22reporting%22+OR+recommendations+OR+framework&per-page=50&mailto=vdepagadala%40gmail.com&sort=cited_by_count%3Adesc",
 "forward_total": 145,
 "forward": [
  {
   "title": "Association of the COVID-19 pandemic with Internet Search Volumes: A Google TrendsTM Analysis",
   "year": 2020,
   "doi": "10.1016/j.ijid.2020.04.033",
   "venue": "International Journal of Infectious Diseases",
   "cited_by": 270,
   "id": "https://openalex.org/W3016400458"
  },
  {
   "title": "Infodemiology and Infoveillance: Scoping Review",
   "year": 2020,
   "doi": "10.2196/16206",
   "venue": "Journal of Medical Internet Research",
   "cited_by": 231,
   "id": "https://openalex.org/W3019137756"
  },
  {
   "title": "Assessment of the Impact of Media Coverage on COVID-19\u2013Related Google Trends Data: Infodemiology Study",
   "year": 2020,
   "doi": "10.2196/19611",
   "venue": "Journal of Medical Internet Research",
   "cited_by": 124,
   "id": "https://openalex.org/W3034255855"
  },
  {
   "title": "Highly public anti-Black violence is associated with poor mental health days for Black Americans",
   "year": 2021,
   "doi": "10.1073/pnas.2019624118",
   "venue": "Proceedings of the National Academy of Sciences",
   "cited_by": 116,
   "id": "https://openalex.org/W3153980843"
  },
  {
   "title": "Telehealth Demand Trends During the COVID-19 Pandemic in the Top 50 Most Affected Countries: Infodemiological Evaluation",
   "year": 2020,
   "doi": "10.2196/24445",
   "venue": "JMIR Public Health and Surveillance",
   "cited_by": 115,
   "id": "https://openalex.org/W3111853578"
  },
  {
   "title": "The second worldwide wave of interest in coronavirus since the COVID-19 outbreaks in South Korea, Italy and Iran: A Google Trends study",
   "year": 2020,
   "doi": "10.1016/j.bbi.2020.04.042",
   "venue": "Brain Behavior and Immunity",
   "cited_by": 114,
   "id": "https://openalex.org/W3017241122"
  },
  {
   "title": "An evidence-based assessment of the impact of the Olympic Games on population levels of physical activity",
   "year": 2021,
   "doi": "10.1016/s0140-6736(21)01165-x",
   "venue": "The Lancet",
   "cited_by": 79,
   "id": "https://openalex.org/W3183680861"
  },
  {
   "title": "Behavioural patterns in allergic rhinitis medication in Europe: A study using MASK\u2010air\u00ae real\u2010world data",
   "year": 2022,
   "doi": "10.1111/all.15275",
   "venue": "Allergy",
   "cited_by": 66,
   "id": "https://openalex.org/W4221042811"
  },
  {
   "title": "The Effect of the COVID-19 Pandemic on Digital Health\u2013Seeking Behavior: Big Data Interrupted Time-Series Analysis of Google Trends",
   "year": 2023,
   "doi": "10.2196/42401",
   "venue": "Journal of Medical Internet Research",
   "cited_by": 49,
   "id": "https://openalex.org/W4313536866"
  },
  {
   "title": "COVID-19 Symptom-Related Google Searches and Local COVID-19 Incidence in Spain: Correlational Study",
   "year": 2020,
   "doi": "10.2196/23518",
   "venue": "Journal of Medical Internet Research",
   "cited_by": 47,
   "id": "https://openalex.org/W3095299372"
  },
  {
   "title": "Infodemiological Study Using Google Trends on Coronavirus Epidemic in Wuhan, China",
   "year": 2020,
   "doi": "10.3991/ijoe.v16i04.13531",
   "venue": "International Journal of Online and Biomedical Engineering (iJOE)",
   "cited_by": 46,
   "id": "https://openalex.org/W3015894546"
  },
  {
   "title": "Associations of Topics of Discussion on Twitter With Survey Measures of Attitudes, Knowledge, and Behaviors Related to Zika: Probabilistic Study in the United States",
   "year": 2018,
   "doi": "10.2196/publichealth.8186",
   "venue": "JMIR Public Health and Surveillance",
   "cited_by": 42,
   "id": "https://openalex.org/W2786372315"
  },
  {
   "title": "Characterizing Weibo Social Media Posts From Wuhan, China During the Early Stages of the COVID-19 Pandemic: Qualitative Content Analysis",
   "year": 2020,
   "doi": "10.2196/24125",
   "venue": "JMIR Public Health and Surveillance",
   "cited_by": 41,
   "id": "https://openalex.org/W3096311683"
  },
  {
   "title": "Search Engine Use for Health-Related Purposes: Behavioral Data on Online Health Information-Seeking in Germany",
   "year": 2024,
   "doi": "10.1080/10410236.2024.2309810",
   "venue": "Health Communication",
   "cited_by": 39,
   "id": "https://openalex.org/W4391648847"
  },
  {
   "title": "Global Interest in Telehealth During COVID-19 Pandemic: An Analysis of Google Trends\u2122",
   "year": 2020,
   "doi": "10.7759/cureus.10487",
   "venue": "Cureus",
   "cited_by": 37,
   "id": "https://openalex.org/W3085762449"
  },
  {
   "title": "Understanding the Community Risk Perceptions of the COVID-19 Outbreak in South Korea: Infodemiology Study",
   "year": 2020,
   "doi": "10.2196/19788",
   "venue": "Journal of Medical Internet Research",
   "cited_by": 35,
   "id": "https://openalex.org/W3085289084"
  },
  {
   "title": "The (mis)use of Google Trends data in the social sciences - A systematic review, critique, and recommendations",
   "year": 2024,
   "doi": "10.1016/j.ssresearch.2024.103099",
   "venue": "Social Science Research",
   "cited_by": 34,
   "id": "https://openalex.org/W4405942062"
  },
  {
   "title": "Collateral Crises of Gun Preparation and the COVID-19 Pandemic: Infodemiology Study",
   "year": 2020,
   "doi": "10.2196/19369",
   "venue": "JMIR Public Health and Surveillance",
   "cited_by": 34,
   "id": "https://openalex.org/W3028098788"
  },
  {
   "title": "Association Between What People Learned About COVID-19 Using Web Searches and Their Behavior Toward Public Health Guidelines: Empirical Infodemiology Study",
   "year": 2021,
   "doi": "10.2196/28975",
   "venue": "Journal of Medical Internet Research",
   "cited_by": 32,
   "id": "https://openalex.org/W3185965133"
  },
  {
   "title": "Suitability of Google Trends\u2122 for Digital Surveillance During Ongoing COVID-19 Epidemic: A Case Study from India",
   "year": 2021,
   "doi": "10.1017/dmp.2021.249",
   "venue": "Disaster Medicine and Public Health Preparedness",
   "cited_by": 29,
   "id": "https://openalex.org/W3189749877"
  },
  {
   "title": "Correlation between the Spread of COVID-19 and the Interest in Personal Protective Measures in Poland and Portugal",
   "year": 2020,
   "doi": "10.3390/healthcare8030203",
   "venue": "Healthcare",
   "cited_by": 29,
   "id": "https://openalex.org/W3041276586"
  },
  {
   "title": "The use of internet analytics by a Canadian provincial chiropractic regulator to monitor, evaluate and remediate misleading claims regarding specific health conditions, pregnancy, and COVID-19",
   "year": 2020,
   "doi": "10.1186/s12998-020-00314-9",
   "venue": "Chiropractic & Manual Therapies",
   "cited_by": 28,
   "id": "https://openalex.org/W3023651006"
  },
  {
   "title": "Online searches for SGLT-2 inhibitors and GLP-1 receptor agonists correlate with prescription rates in the United States: An infodemiological study",
   "year": 2022,
   "doi": "10.3389/fcvm.2022.936651",
   "venue": "Frontiers in Cardiovascular Medicine",
   "cited_by": 27,
   "id": "https://openalex.org/W4288423816"
  },
  {
   "title": "Aquavoltaics Feasibility Assessment: Synergies of Solar PV Power Generation and Aquaculture Production",
   "year": 2023,
   "doi": "10.3390/w15050987",
   "venue": "Water",
   "cited_by": 25,
   "id": "https://openalex.org/W4323312493"
  },
  {
   "title": "Google Trends for Pain Search Terms in the World\u2019s Most Populated Regions Before and After the First Recorded COVID-19 Case: Infodemiological Study",
   "year": 2021,
   "doi": "10.2196/27214",
   "venue": "Journal of Medical Internet Research",
   "cited_by": 25,
   "id": "https://openalex.org/W3155346263"
  },
  {
   "title": "Increase in public interest concerning alternative medicine during the COVID-19 pandemic in Indonesia: a Google Trends study",
   "year": 2020,
   "doi": "10.12688/f1000research.25525.1",
   "venue": "F1000Research",
   "cited_by": 25,
   "id": "https://openalex.org/W3092184432"
  },
  {
   "title": "Sweetening the deal: an infodemiological study of worldwide interest in semaglutide using Google Trends extended for health application programming interface",
   "year": 2024,
   "doi": "10.1186/s44263-024-00095-w",
   "venue": "BMC Global and Public Health",
   "cited_by": 24,
   "id": "https://openalex.org/W4402604979"
  },
  {
   "title": "Leveraging machine learning approaches for predicting potential Lyme disease cases and incidence rates in the United States using Twitter",
   "year": 2023,
   "doi": "10.1186/s12911-023-02315-z",
   "venue": "BMC Medical Informatics and Decision Making",
   "cited_by": 24,
   "id": "https://openalex.org/W4387669078"
  },
  {
   "title": "Examining the Trends in Online Health Information\u2013Seeking Behavior About Chronic Obstructive Pulmonary Disease in Singapore: Analysis of Data From Google Trends and the Global Burden of Disease Study",
   "year": 2021,
   "doi": "10.2196/19307",
   "venue": "Journal of Medical Internet Research",
   "cited_by": 24,
   "id": "https://openalex.org/W3205739804"
  },
  {
   "title": "A Novel Approach to Modeling and Forecasting Cancer Incidence and Mortality Rates through Web Queries and Automated Forecasting Algorithms: Evidence from Romania",
   "year": 2022,
   "doi": "10.3390/biology11060857",
   "venue": "Biology",
   "cited_by": 23,
   "id": "https://openalex.org/W4282039956"
  },
  {
   "title": "Predicting Norovirus in the United States Using Google Trends: Infodemiology Study",
   "year": 2021,
   "doi": "10.2196/24554",
   "venue": "Journal of Medical Internet Research",
   "cited_by": 23,
   "id": "https://openalex.org/W3202840501"
  },
  {
   "title": "The impact of nationwide alcohol ban during the COVID \u201019 lockdown on alcohol use\u2010related internet searches and behaviour in India: An infodemiology study",
   "year": 2020,
   "doi": "10.1111/dar.13187",
   "venue": "Drug and Alcohol Review",
   "cited_by": 23,
   "id": "https://openalex.org/W3091816477"
  },
  {
   "title": "Using Application Programming Interfaces to Access Google Data for Health Research: Protocol for a Methodological Framework",
   "year": 2020,
   "doi": "10.2196/16543",
   "venue": "JMIR Research Protocols",
   "cited_by": 23,
   "id": "https://openalex.org/W3013207807"
  },
  {
   "title": "An Assessment of Semaglutide Safety Based on Real World Data: From Popularity to Spontaneous Reporting in EudraVigilance Database",
   "year": 2024,
   "doi": "10.3390/biomedicines12051124",
   "venue": "Biomedicines",
   "cited_by": 19,
   "id": "https://openalex.org/W4398139489"
  },
  {
   "title": "Forecasting the COVID-19 vaccine uptake rate: an infodemiological study in the US",
   "year": 2022,
   "doi": "10.1080/21645515.2021.2017216",
   "venue": "Human Vaccines & Immunotherapeutics",
   "cited_by": 19,
   "id": "https://openalex.org/W4200380021"
  },
  {
   "title": "The Influence of Media Coverage and Governmental Policies on Google Queries Related to COVID-19 Cutaneous Symptoms: Infodemiology Study",
   "year": 2021,
   "doi": "10.2196/25651",
   "venue": "JMIR Public Health and Surveillance",
   "cited_by": 19,
   "id": "https://openalex.org/W3123191127"
  },
  {
   "title": "Maximum generable interest: A universal standard for Google Trends search queries",
   "year": 2023,
   "doi": "10.1016/j.health.2023.100158",
   "venue": "Healthcare Analytics",
   "cited_by": 18,
   "id": "https://openalex.org/W4323670313"
  },
  {
   "title": "Going Viral: A Systematic Review of Google Trends in Plastic Surgery and a Recommended Framework for Its Use",
   "year": 2021,
   "doi": "10.1093/asj/sjab084",
   "venue": "Aesthetic Surgery Journal",
   "cited_by": 18,
   "id": "https://openalex.org/W3129853058"
  },
  {
   "title": "Global Online Interest in Telehealth, Telemedicine, Telerehabilitation, and Related Search Terms Amid the COVID-19 Pandemic: An Infodemiological Study",
   "year": 2021,
   "doi": "10.47895/amp.vi0.3037",
   "venue": "Acta Medica Philippina",
   "cited_by": 18,
   "id": "https://openalex.org/W3188103153"
  },
  {
   "title": "Toward an Extended Infodemiology Framework: Leveraging Social Media Data and Web Search Queries as Digital Pulse on Cancer Communication",
   "year": 2021,
   "doi": "10.1080/10410236.2021.1951957",
   "venue": "Health Communication",
   "cited_by": 17,
   "id": "https://openalex.org/W3178520966"
  },
  {
   "title": "Cardiovascular-related health behaviors and lifestyle during the COVID-19 pandemic: An infodemiology study",
   "year": 2021,
   "doi": "10.1016/j.ajpc.2021.100148",
   "venue": "American Journal of Preventive Cardiology",
   "cited_by": 16,
   "id": "https://openalex.org/W3118429216"
  },
  {
   "title": "Global utilization of online information for substance use disorder: An infodemiological study of Google and Wikipedia from 2004 to 2022",
   "year": 2022,
   "doi": "10.1111/jnu.12844",
   "venue": "Journal of Nursing Scholarship",
   "cited_by": 15,
   "id": "https://openalex.org/W4308554578"
  },
  {
   "title": "Characterizing Help-Seeking Searches for Substance Use Treatment From Google Trends and Assessing Their Use for Infoveillance: Longitudinal Descriptive and Validation Statistical Analysis",
   "year": 2022,
   "doi": "10.2196/41527",
   "venue": "Journal of Medical Internet Research",
   "cited_by": 15,
   "id": "https://openalex.org/W4310694194"
  },
  {
   "title": "Public Interest and Behavior Change in the United States Regarding Colorectal Cancer Following the Death of Chadwick Boseman: Infodemiology Investigation of Internet Search Trends Nationally and in At-Risk Areas",
   "year": 2021,
   "doi": "10.2196/29387",
   "venue": "JMIR Infodemiology",
   "cited_by": 14,
   "id": "https://openalex.org/W3207441079"
  },
  {
   "title": "Predicting Norovirus in England Using Existing and Emerging Syndromic Data: Infodemiology Study",
   "year": 2023,
   "doi": "10.2196/37540",
   "venue": "Journal of Medical Internet Research",
   "cited_by": 12,
   "id": "https://openalex.org/W4375859614"
  },
  {
   "title": "Big Data and Infectious Disease Epidemiology: Bibliometric Analysis and Research Agenda",
   "year": 2022,
   "doi": "10.2196/42292",
   "venue": "Interactive Journal of Medical Research",
   "cited_by": 12,
   "id": "https://openalex.org/W4312242765"
  },
  {
   "title": "Changes in Air Pollution-Related Behaviour Measured by Google Trends Search Volume Index in Response to Reported Air Quality in Poland",
   "year": 2021,
   "doi": "10.3390/ijerph182111709",
   "venue": "International Journal of Environmental Research and Public Health",
   "cited_by": 12,
   "id": "https://openalex.org/W3134732653"
  },
  {
   "title": "The use of web analytics combined with other data streams for tailoring online vaccine safety information at global level: The Vaccine Safety Net\u2019s web analytics project",
   "year": 2020,
   "doi": "10.1016/j.vaccine.2020.07.070",
   "venue": "Vaccine",
   "cited_by": 11,
   "id": "https://openalex.org/W3047842349"
  },
  {
   "title": "Trends in Web Searches About the Causes and Treatments of Autism Over the Past 15 Years: Exploratory Infodemiology Study",
   "year": 2020,
   "doi": "10.2196/20913",
   "venue": "JMIR Pediatrics and Parenting",
   "cited_by": 10,
   "id": "https://openalex.org/W3111370847"
  },
  {
   "title": "Regional and temporal awareness of alpha-gal allergy: An infodemiological analysis using Google Trends",
   "year": 2019,
   "doi": "10.1016/j.jaip.2019.12.003",
   "venue": "The Journal of Allergy and Clinical Immunology In Practice",
   "cited_by": 10,
   "id": "https://openalex.org/W2995865343"
  }
 ],
 "backward": [
  {
   "title": "The Use of Google Trends in Health Care Research: A Systematic Review",
   "year": 2014,
   "doi": "10.1371/journal.pone.0109583",
   "venue": "PLoS ONE",
   "cited_by": 1085,
   "id": "https://openalex.org/W2080630525"
  },
  {
   "title": "Quantifying Trading Behavior in Financial Markets Using Google Trends",
   "year": 2013,
   "doi": "10.1038/srep01684",
   "venue": "Scientific Reports",
   "cited_by": 947,
   "id": "https://openalex.org/W2101618658"
  },
  {
   "title": "Digital Disease Detection \u2014 Harnessing the Web for Public Health Surveillance",
   "year": 2009,
   "doi": "10.1056/nejmp0900702",
   "venue": "New England Journal of Medicine",
   "cited_by": 819,
   "id": "https://openalex.org/W2160542585"
  },
  {
   "title": "Google Trends: A Web\u2010Based Tool for Real\u2010Time Surveillance of Disease Outbreaks",
   "year": 2009,
   "doi": "10.1086/630200",
   "venue": "Clinical Infectious Diseases",
   "cited_by": 808,
   "id": "https://openalex.org/W2127519617"
  },
  {
   "title": "Ten years of research change using Google Trends: From the perspective of big data utilizations and applications",
   "year": 2017,
   "doi": "10.1016/j.techfore.2017.11.009",
   "venue": "Technological Forecasting and Social Change",
   "cited_by": 532,
   "id": "https://openalex.org/W2768273372"
  },
  {
   "title": "Infodemiology and Infoveillance",
   "year": 2011,
   "doi": "10.1016/j.amepre.2011.02.006",
   "venue": "American Journal of Preventive Medicine",
   "cited_by": 417,
   "id": "https://openalex.org/W2019432915"
  },
  {
   "title": "Infodemiology: tracking flu-related searches on the web for syndromic surveillance.",
   "year": 2006,
   "doi": "",
   "venue": "Europe PMC (PubMed Central)",
   "cited_by": 416,
   "id": "https://openalex.org/W1596222673"
  },
  {
   "title": "Assessing the Methods, Tools, and Statistical Approaches in Google Trends Research: Systematic Review",
   "year": 2018,
   "doi": "10.2196/jmir.9366",
   "venue": "Journal of Medical Internet Research",
   "cited_by": 389,
   "id": "https://openalex.org/W2809572048"
  },
  {
   "title": "Influenza Forecasting with Google Flu Trends",
   "year": 2013,
   "doi": "10.1371/journal.pone.0056176",
   "venue": "PLoS ONE",
   "cited_by": 348,
   "id": "https://openalex.org/W2610490986"
  },
  {
   "title": "Researching Mental Health Disorders in the Era of Social Media: Systematic Review",
   "year": 2017,
   "doi": "10.2196/jmir.7215",
   "venue": "Journal of Medical Internet Research",
   "cited_by": 268,
   "id": "https://openalex.org/W2729451077"
  },
  {
   "title": "Quantifying the Advantage of Looking Forward",
   "year": 2012,
   "doi": "10.1038/srep00350",
   "venue": "Scientific Reports",
   "cited_by": 185,
   "id": "https://openalex.org/W2129504444"
  },
  {
   "title": "Measuring the Public Agenda using Search Engine Queries",
   "year": 2011,
   "doi": "10.1093/ijpor/edq048",
   "venue": "International Journal of Public Opinion Research",
   "cited_by": 171,
   "id": "https://openalex.org/W2327795576"
  },
  {
   "title": "Scoping Review on Search Queries and Social Media for Disease Surveillance: A Chronology of Innovation",
   "year": 2013,
   "doi": "10.2196/jmir.2740",
   "venue": "Journal of Medical Internet Research",
   "cited_by": 163,
   "id": "https://openalex.org/W2116148325"
  },
  {
   "title": "A Google-based approach for monitoring suicide risk",
   "year": 2016,
   "doi": "10.1016/j.psychres.2016.10.030",
   "venue": "Psychiatry Research",
   "cited_by": 130,
   "id": "https://openalex.org/W2535791915"
  },
  {
   "title": "Accurate Influenza Monitoring and Forecasting Using Novel Internet Data Streams: A Case Study in the Boston Metropolis",
   "year": 2018,
   "doi": "10.2196/publichealth.8950",
   "venue": "JMIR Public Health and Surveillance",
   "cited_by": 94,
   "id": "https://openalex.org/W2783264855"
  },
  {
   "title": "Too Far to Care? Measuring Public Attention and Fear for Ebola Using Twitter",
   "year": 2017,
   "doi": "10.2196/jmir.7219",
   "venue": "Journal of Medical Internet Research",
   "cited_by": 92,
   "id": "https://openalex.org/W2627030070"
  },
  {
   "title": "Relationship Between State-Level Google Online Search Volume and Cancer Incidence in the United States: Retrospective Study",
   "year": 2018,
   "doi": "10.2196/jmir.8870",
   "venue": "Journal of Medical Internet Research",
   "cited_by": 83,
   "id": "https://openalex.org/W2782220451"
  },
  {
   "title": "Vaccine Images on Twitter: Analysis of What Images are Shared",
   "year": 2018,
   "doi": "10.2196/jmir.8221",
   "venue": "Journal of Medical Internet Research",
   "cited_by": 77,
   "id": "https://openalex.org/W2795636102"
  },
  {
   "title": "Internet Search and Krokodil in the Russian Federation: An Infoveillance Study",
   "year": 2014,
   "doi": "10.2196/jmir.3203",
   "venue": "Journal of Medical Internet Research",
   "cited_by": 70,
   "id": "https://openalex.org/W1974001906"
  },
  {
   "title": "Public Perception Analysis of Tweets During the 2015 Measles Outbreak: Comparative Study Using Convolutional Neural Network Models",
   "year": 2018,
   "doi": "10.2196/jmir.9413",
   "venue": "Journal of Medical Internet Research",
   "cited_by": 52,
   "id": "https://openalex.org/W2800636364"
  },
  {
   "title": "Subregional Nowcasts of Seasonal Influenza Using Search Trends",
   "year": 2017,
   "doi": "10.2196/jmir.7486",
   "venue": "Journal of Medical Internet Research",
   "cited_by": 38,
   "id": "https://openalex.org/W2767498642"
  },
  {
   "title": "Twitter-Based Influenza Detection After Flu Peak via Tweets With Indirect Information: Text Mining Study",
   "year": 2018,
   "doi": "10.2196/publichealth.8627",
   "venue": "JMIR Public Health and Surveillance",
   "cited_by": 75,
   "id": "https://openalex.org/W2884721711"
  },
  {
   "title": "YES or NO: Predicting the 2015 GReferendum results using Google Trends",
   "year": 2016,
   "doi": "10.1016/j.techfore.2016.04.028",
   "venue": "Technological Forecasting and Social Change",
   "cited_by": 68,
   "id": "https://openalex.org/W2399768446"
  },
  {
   "title": "\u201cGoogling\u201d for Cancer: An Infodemiological Assessment of Online Search Interests in Australia, Canada, New Zealand, the United Kingdom, and the United States",
   "year": 2016,
   "doi": "10.2196/cancer.5212",
   "venue": "JMIR Cancer",
   "cited_by": 62,
   "id": "https://openalex.org/W2346048685"
  },
  {
   "title": "Using Google Trends Data to Study Public Interest in Breast Cancer Screening in Brazil: Why Not a Pink February?",
   "year": 2017,
   "doi": "10.2196/publichealth.7015",
   "venue": "JMIR Public Health and Surveillance",
   "cited_by": 62,
   "id": "https://openalex.org/W2604967843"
  },
  {
   "title": "Attitudes of Crohn\u2019s Disease Patients: Infodemiology Case Study and Sentiment Analysis of Facebook and Twitter Posts",
   "year": 2017,
   "doi": "10.2196/publichealth.7004",
   "venue": "JMIR Public Health and Surveillance",
   "cited_by": 59,
   "id": "https://openalex.org/W2745005270"
  },
  {
   "title": "Estimating influenza attack rates in the United States using a participatory cohort",
   "year": 2015,
   "doi": "10.1038/srep09540",
   "venue": "Scientific Reports",
   "cited_by": 51,
   "id": "https://openalex.org/W1999701315"
  },
  {
   "title": "The Internet and the Anti-Vaccine Movement: Tracking the 2017 EU Measles Outbreak",
   "year": 2018,
   "doi": "10.3390/bdcc2010002",
   "venue": "Big Data and Cognitive Computing",
   "cited_by": 48,
   "id": "https://openalex.org/W2788533594"
  },
  {
   "title": "Increasing Interest of Mass Communication Media and the General Public in the Distribution of Tweets About Mental Disorders: Observational Study",
   "year": 2018,
   "doi": "10.2196/jmir.9582",
   "venue": "Journal of Medical Internet Research",
   "cited_by": 48,
   "id": "https://openalex.org/W2800770232"
  },
  {
   "title": "Tracking search engine queries for suicide in the United Kingdom, 2004\u20132013",
   "year": 2016,
   "doi": "10.1016/j.puhe.2015.10.015",
   "venue": "Public Health",
   "cited_by": 43,
   "id": "https://openalex.org/W2295664815"
  },
  {
   "title": "Detection of Cases of Noncompliance to Drug Treatment in Patient Forum Posts: Topic Model Approach",
   "year": 2018,
   "doi": "10.2196/jmir.9222",
   "venue": "Journal of Medical Internet Research",
   "cited_by": 43,
   "id": "https://openalex.org/W2792841064"
  },
  {
   "title": "Associations of Topics of Discussion on Twitter With Survey Measures of Attitudes, Knowledge, and Behaviors Related to Zika: Probabilistic Study in the United States",
   "year": 2018,
   "doi": "10.2196/publichealth.8186",
   "venue": "JMIR Public Health and Surveillance",
   "cited_by": 42,
   "id": "https://openalex.org/W2786372315"
  },
  {
   "title": "Tracking Dabbing Using Search Query Surveillance: A Case Study in the United States",
   "year": 2016,
   "doi": "10.2196/jmir.5802",
   "venue": "Journal of Medical Internet Research",
   "cited_by": 38,
   "id": "https://openalex.org/W2519765158"
  },
  {
   "title": "Novel Approach to Cluster Patient-Generated Data Into Actionable Topics: Case Study of a Web-Based Breast Cancer Forum",
   "year": 2018,
   "doi": "10.2196/medinform.9162",
   "venue": "JMIR Medical Informatics",
   "cited_by": 37,
   "id": "https://openalex.org/W2808903237"
  },
  {
   "title": "Could Google Trends Be Used to Predict Methamphetamine-Related Crime? An Analysis of Search Volume Data in Switzerland, Germany, and Austria",
   "year": 2016,
   "doi": "10.1371/journal.pone.0166566",
   "venue": "PLoS ONE",
   "cited_by": 36,
   "id": "https://openalex.org/W2559511041"
  },
  {
   "title": "Dynamics of Health Agency Response and Public Engagement in Public Health Emergency: A Case Study of CDC Tweeting Patterns During the 2016 Zika Epidemic",
   "year": 2018,
   "doi": "10.2196/10827",
   "venue": "JMIR Public Health and Surveillance",
   "cited_by": 36,
   "id": "https://openalex.org/W2891031432"
  },
  {
   "title": "Infodemiology of systemic lupus erythematous using Google Trends",
   "year": 2017,
   "doi": "10.1177/0961203317691372",
   "venue": "Lupus",
   "cited_by": 34,
   "id": "https://openalex.org/W2586768473"
  },
  {
   "title": "Forecasting AIDS prevalence in the United States using online search traffic data",
   "year": 2018,
   "doi": "10.1186/s40537-018-0126-7",
   "venue": "Journal Of Big Data",
   "cited_by": 33,
   "id": "https://openalex.org/W2805313511"
  },
  {
   "title": "Integrating Smart Health in the US Health Care System: Infodemiology Study of Asthma Monitoring in the Google Era",
   "year": 2018,
   "doi": "10.2196/publichealth.8726",
   "venue": "JMIR Public Health and Surveillance",
   "cited_by": 32,
   "id": "https://openalex.org/W2792512647"
  },
  {
   "title": "Online Health Monitoring using Facebook Advertisement Audience Estimates in the United States: Evaluation Study",
   "year": 2018,
   "doi": "10.2196/publichealth.7217",
   "venue": "JMIR Public Health and Surveillance",
   "cited_by": 32,
   "id": "https://openalex.org/W2794520057"
  },
  {
   "title": "Detecting Novel and Emerging Drug Terms Using Natural Language Processing: A Social Media Corpus Study",
   "year": 2018,
   "doi": "10.2196/publichealth.7726",
   "venue": "JMIR Public Health and Surveillance",
   "cited_by": 31,
   "id": "https://openalex.org/W2784112886"
  },
  {
   "title": "Diurnal Variations of Depression-Related Health Information Seeking: Case Study in Finland Using Google Trends Data",
   "year": 2018,
   "doi": "10.2196/mental.9152",
   "venue": "JMIR Mental Health",
   "cited_by": 31,
   "id": "https://openalex.org/W2804904320"
  },
  {
   "title": "Real Time Influenza Monitoring Using Hospital Big Data in Combination with Machine Learning Methods: Comparison Study",
   "year": 2018,
   "doi": "10.2196/11361",
   "venue": "JMIR Public Health and Surveillance",
   "cited_by": 27,
   "id": "https://openalex.org/W2890258652"
  },
  {
   "title": "Quantifying the UK Online Interest in Substances of the EU Watchlist for Water Monitoring: Diclofenac, Estradiol, and the Macrolide Antibiotics",
   "year": 2016,
   "doi": "10.3390/w8110542",
   "venue": "Water",
   "cited_by": 19,
   "id": "https://openalex.org/W2550434428"
  },
  {
   "title": "Reproductive Health and Medication Concerns for Patients With Inflammatory Bowel Disease: Thematic and Quantitative Analysis Using Social Listening",
   "year": 2018,
   "doi": "10.2196/jmir.9870",
   "venue": "Journal of Medical Internet Research",
   "cited_by": 28,
   "id": "https://openalex.org/W2805839466"
  },
  {
   "title": "Frequencies of Private Mentions and Sharing of Mammography and Breast Cancer Terms on Facebook: A Pilot Study",
   "year": 2017,
   "doi": "10.2196/jmir.7508",
   "venue": "Journal of Medical Internet Research",
   "cited_by": 26,
   "id": "https://openalex.org/W2624577552"
  },
  {
   "title": "Digital disease detection and participatory surveillance: overview and perspectives for Brazil",
   "year": 2016,
   "doi": "10.1590/s1518-8787.2016050006201",
   "venue": "Revista de Sa\u00fade P\u00fablica",
   "cited_by": 25,
   "id": "https://openalex.org/W2347869195"
  },
  {
   "title": "Monitoring Interest in Herpes Zoster Vaccination: Analysis of Google Search Data",
   "year": 2018,
   "doi": "10.2196/10180",
   "venue": "JMIR Public Health and Surveillance",
   "cited_by": 22,
   "id": "https://openalex.org/W2800817610"
  },
  {
   "title": "Economic Recession and Obesity-Related Internet Search Behavior in Taiwan: Analysis of Google Trends Data",
   "year": 2018,
   "doi": "10.2196/publichealth.7314",
   "venue": "JMIR Public Health and Surveillance",
   "cited_by": 15,
   "id": "https://openalex.org/W2796206458"
  },
  {
   "title": "Infodemiology and Infoveillance: Framework for an Emerging Set of Public Health Informatics Methods to Analyze Search, Communication and Publication Behavior on the Internet",
   "year": 2009,
   "doi": "10.2196/jmir.1157",
   "venue": "Journal of Medical Internet Research",
   "cited_by": 1351,
   "id": "https://openalex.org/W1984926150"
  },
  {
   "title": "Digital Epidemiology",
   "year": 2012,
   "doi": "10.1371/journal.pcbi.1002616",
   "venue": "PLoS Computational Biology",
   "cited_by": 499,
   "id": "https://openalex.org/W4250152831"
  },
  {
   "title": "Exploring the Utility of Community-Generated Social Media Content for Detecting Depression: An Analytical Study on Instagram",
   "year": 2018,
   "doi": "10.2196/11817",
   "venue": "Journal of Medical Internet Research",
   "cited_by": 95,
   "id": "https://openalex.org/W2898403482"
  },
  {
   "title": "Association Between Cancer Incidence and Mortality in Web-Based Data in China: Infodemiology Study",
   "year": 2019,
   "doi": "10.2196/10677",
   "venue": "Journal of Medical Internet Research",
   "cited_by": 76,
   "id": "https://openalex.org/W2910155579"
  },
  {
   "title": "Monitoring public interest toward pertussis outbreaks: an extensive Google Trends\u2013based analysis",
   "year": 2018,
   "doi": "10.1016/j.puhe.2018.09.001",
   "venue": "Public Health",
   "cited_by": 44,
   "id": "https://openalex.org/W2897611889"
  },
  {
   "title": "Google Trends Predicts Present and Future Plague Cases During the Plague Outbreak in Madagascar: Infodemiological Study",
   "year": 2019,
   "doi": "10.2196/13142",
   "venue": "JMIR Public Health and Surveillance",
   "cited_by": 44,
   "id": "https://openalex.org/W2910820167"
  },
  {
   "title": "Using Twitter to Detect Psychological Characteristics of Self-Identified Persons With Autism Spectrum Disorder: A Feasibility Study",
   "year": 2018,
   "doi": "10.2196/12264",
   "venue": "JMIR mhealth and uhealth",
   "cited_by": 51,
   "id": "https://openalex.org/W2901843597"
  },
  {
   "title": "Using Twitter to Examine Web-Based Patient Experience Sentiments in the United States: Longitudinal Study",
   "year": 2018,
   "doi": "10.2196/10043",
   "venue": "Journal of Medical Internet Research",
   "cited_by": 44,
   "id": "https://openalex.org/W2897530539"
  },
  {
   "title": "Predicting referendum results in the Big Data Era",
   "year": 2019,
   "doi": "10.1186/s40537-018-0166-z",
   "venue": "Journal Of Big Data",
   "cited_by": 37,
   "id": "https://openalex.org/W2908891718"
  },
  {
   "title": "Hookah-Related Posts to Twitter From 2017 to 2018: Thematic Analysis",
   "year": 2018,
   "doi": "10.2196/11669",
   "venue": "Journal of Medical Internet Research",
   "cited_by": 29,
   "id": "https://openalex.org/W2901945509"
  },
  {
   "title": "Forecasting the West Nile Virus in the United States: An Extensive Novel Data Streams\u2013Based Time Series Analysis and Structural Equation Modeling of Related Digital Searching Behavior",
   "year": 2019,
   "doi": "10.2196/publichealth.9176",
   "venue": "JMIR Public Health and Surveillance",
   "cited_by": 26,
   "id": "https://openalex.org/W2907019052"
  },
  {
   "title": "How Twitter Can Support the HIV/AIDS Response to Achieve the 2030 Eradication Goal: In-Depth Thematic Analysis of World AIDS Day Tweets",
   "year": 2018,
   "doi": "10.2196/10262",
   "venue": "JMIR Public Health and Surveillance",
   "cited_by": 21,
   "id": "https://openalex.org/W2896984509"
  },
  {
   "title": "Identification of Primary Medication Concerns Regarding Thyroid Hormone Replacement Therapy From Online Patient Medication Reviews: Text Mining of Social Network Data",
   "year": 2018,
   "doi": "10.2196/11085",
   "venue": "Journal of Medical Internet Research",
   "cited_by": 20,
   "id": "https://openalex.org/W2898275258"
  },
  {
   "title": "Infoveillance of infectious diseases in USA: STDs, tuberculosis, and hepatitis",
   "year": 2018,
   "doi": "10.1186/s40537-018-0140-9",
   "venue": "Journal Of Big Data",
   "cited_by": 20,
   "id": "https://openalex.org/W2891823847"
  },
  {
   "title": "Google Flu Trends includes 14 European countries.",
   "year": 2009,
   "doi": "",
   "venue": "PubMed",
   "cited_by": 13,
   "id": "https://openalex.org/W4301251332"
  }
 ]
}

==> anc/literature/checklist_search_2026-10-31/raw/chase/nuti2014.json <==
{
 "label": "nuti2014",
 "seed_doi": "10.1371/journal.pone.0109583",
 "seed_id": "W2080630525",
 "datetime_utc": "2026-10-31 05:07 UTC",
 "forward_filter": "checklist OR guideline OR guidelines OR \"reporting\" OR recommendations OR \"minimum information\"",
 "forward_url": "https://api.openalex.org/works?filter=cites%3AW2080630525%2Ctitle_and_abstract.search%3Achecklist+OR+guideline+OR+guidelines+OR+%22reporting%22+OR+recommendations+OR+%22minimum+information%22&per-page=50&mailto=vdepagadala%40gmail.com&sort=cited_by_count%3Adesc",
 "forward_total": 230,
 "forward": [
  {
   "title": "Tackling Climate Change with Machine Learning",
   "year": 2022,
   "doi": "10.1145/3485128",
   "venue": "OPUS 4 (Zuse Institute Berlin)",
   "cited_by": 1042,
   "id": "https://openalex.org/W4210916416"
  },
  {
   "title": "Assessing the Methods, Tools, and Statistical Approaches in Google Trends Research: Systematic Review",
   "year": 2018,
   "doi": "10.2196/jmir.9366",
   "venue": "Journal of Medical Internet Research",
   "cited_by": 389,
   "id": "https://openalex.org/W2809572048"
  },
  {
   "title": "Tackling Climate Change with Machine Learning",
   "year": 2022,
   "doi": "10.1145/3485128",
   "venue": "ACM Computing Surveys",
   "cited_by": 336,
   "id": "https://openalex.org/W2950398529"
  },
  {
   "title": "The rise of robots increases job insecurity and maladaptive workplace behaviors: Multimethod evidence.",
   "year": 2022,
   "doi": "10.1037/apl0001045",
   "venue": "Journal of Applied Psychology",
   "cited_by": 334,
   "id": "https://openalex.org/W4304606977"
  },
  {
   "title": "Association of the COVID-19 pandemic with Internet Search Volumes: A Google TrendsTM Analysis",
   "year": 2020,
   "doi": "10.1016/j.ijid.2020.04.033",
   "venue": "International Journal of Infectious Diseases",
   "cited_by": 270,
   "id": "https://openalex.org/W3016400458"
  },
  {
   "title": "Perceived stress in different countries at the beginning of the coronavirus pandemic",
   "year": 2021,
   "doi": "10.1177/00912174211033710",
   "venue": "The International Journal of Psychiatry in Medicine",
   "cited_by": 266,
   "id": "https://openalex.org/W3180915942"
  },
  {
   "title": "Google Trends: Opportunities and limitations in health and health policy research",
   "year": 2019,
   "doi": "10.1016/j.healthpol.2019.01.001",
   "venue": "Health Policy",
   "cited_by": 257,
   "id": "https://openalex.org/W2909860169"
  },
  {
   "title": "MACVIA-ARIA Sentinel NetworK for allergic rhinitis (MASK-rhinitis): the new generation guideline implementation",
   "year": 2015,
   "doi": "10.1111/all.12686",
   "venue": "Allergy",
   "cited_by": 200,
   "id": "https://openalex.org/W1880555302"
  },
  {
   "title": "The impact of COVID-19 pandemic on pornography habits: a global analysis of Google Trends",
   "year": 2020,
   "doi": "10.1038/s41443-020-00380-w",
   "venue": "International Journal of Impotence Research",
   "cited_by": 150,
   "id": "https://openalex.org/W3109981515"
  },
  {
   "title": "Highly public anti-Black violence is associated with poor mental health days for Black Americans",
   "year": 2021,
   "doi": "10.1073/pnas.2019624118",
   "venue": "Proceedings of the National Academy of Sciences",
   "cited_by": 116,
   "id": "https://openalex.org/W3153980843"
  },
  {
   "title": "Vitamin D Supplementation for Patients with Chronic Kidney Disease: A Systematic Review and Meta-analyses of Trials Investigating the Response to Supplementation and an Overview of Guidelines",
   "year": 2021,
   "doi": "10.1007/s00223-021-00844-1",
   "venue": "Calcified Tissue International",
   "cited_by": 84,
   "id": "https://openalex.org/W3158204706"
  },
  {
   "title": "Trends of infodemiology studies: a scoping review",
   "year": 2018,
   "doi": "10.1111/hir.12216",
   "venue": "Health Information & Libraries Journal",
   "cited_by": 80,
   "id": "https://openalex.org/W2801554015"
  },
  {
   "title": "The Potential of Social Media and Internet-Based Data in Preventing and Fighting Infectious Diseases: From Internet to Twitter",
   "year": 2016,
   "doi": "10.1007/5584_2016_132",
   "venue": "Advances in experimental medicine and biology",
   "cited_by": 68,
   "id": "https://openalex.org/W2562465529"
  },
  {
   "title": "Prediction of COVID-19 Outbreaks Using Google Trends in India: A Retrospective Analysis",
   "year": 2020,
   "doi": "10.4258/hir.2020.26.3.175",
   "venue": "Healthcare Informatics Research",
   "cited_by": 63,
   "id": "https://openalex.org/W3047626285"
  },
  {
   "title": "Addressing bias in artificial intelligence for public health surveillance",
   "year": 2023,
   "doi": "10.1136/jme-2022-108875",
   "venue": "Journal of Medical Ethics",
   "cited_by": 58,
   "id": "https://openalex.org/W4367675464"
  },
  {
   "title": "Risks and Opportunities to Ensure Equity in the Application of Big Data Research in Public Health",
   "year": 2021,
   "doi": "10.1146/annurev-publhealth-051920-110928",
   "venue": "Annual Review of Public Health",
   "cited_by": 58,
   "id": "https://openalex.org/W4200185578"
  },
  {
   "title": "Gluttony and guilt: monthly trends in internet search query data are comparable with national-level energy intake and dieting behavior",
   "year": 2018,
   "doi": "10.1057/s41599-017-0055-7",
   "venue": "Humanities and Social Sciences Communications",
   "cited_by": 57,
   "id": "https://openalex.org/W2782023566"
  },
  {
   "title": "Spatiotemporal patterns of US drought awareness",
   "year": 2019,
   "doi": "10.1057/s41599-019-0317-7",
   "venue": "Humanities and Social Sciences Communications",
   "cited_by": 52,
   "id": "https://openalex.org/W2973420947"
  },
  {
   "title": "Google Searches and Detection of Conjunctivitis Epidemics Worldwide",
   "year": 2019,
   "doi": "10.1016/j.ophtha.2019.04.008",
   "venue": "Ophthalmology",
   "cited_by": 51,
   "id": "https://openalex.org/W2939950371"
  },
  {
   "title": "The Internet and the Anti-Vaccine Movement: Tracking the 2017 EU Measles Outbreak",
   "year": 2018,
   "doi": "10.3390/bdcc2010002",
   "venue": "Big Data and Cognitive Computing",
   "cited_by": 48,
   "id": "https://openalex.org/W2788533594"
  },
  {
   "title": "Consulting \u201cDr. Google\u201d for Prostate Cancer Treatment Options: A Contemporary Worldwide Trend Analysis",
   "year": 2019,
   "doi": "10.1016/j.euo.2019.07.002",
   "venue": "European Urology Oncology",
   "cited_by": 47,
   "id": "https://openalex.org/W2964488478"
  },
  {
   "title": "Is Google Trends a useful tool for tracking mental and social distress during a public health emergency? A time\u2013series analysis",
   "year": 2021,
   "doi": "10.1016/j.jad.2021.06.086",
   "venue": "Journal of Affective Disorders",
   "cited_by": 46,
   "id": "https://openalex.org/W3178706279"
  },
  {
   "title": "Infodemiological Study Using Google Trends on Coronavirus Epidemic in Wuhan, China",
   "year": 2020,
   "doi": "10.3991/ijoe.v16i04.13531",
   "venue": "International Journal of Online and Biomedical Engineering (iJOE)",
   "cited_by": 46,
   "id": "https://openalex.org/W3015894546"
  },
  {
   "title": "Global trends in the awareness of sepsis: insights from search engine data between 2012 and 2017",
   "year": 2018,
   "doi": "10.1186/s13054-017-1914-8",
   "venue": "Critical Care",
   "cited_by": 45,
   "id": "https://openalex.org/W2796319424"
  },
  {
   "title": "Google Trends Predicts Present and Future Plague Cases During the Plague Outbreak in Madagascar: Infodemiological Study",
   "year": 2019,
   "doi": "10.2196/13142",
   "venue": "JMIR Public Health and Surveillance",
   "cited_by": 44,
   "id": "https://openalex.org/W2910820167"
  },
  {
   "title": "Heat-health vulnerability in temperate climates: lessons and response options from Ireland",
   "year": 2020,
   "doi": "10.1186/s12992-020-00554-7",
   "venue": "Globalization and Health",
   "cited_by": 40,
   "id": "https://openalex.org/W3013135088"
  },
  {
   "title": "Using Google Trends to Examine the Spatio-Temporal Incidence and Behavioral Patterns of Dengue Disease: A Case Study in Metropolitan Manila, Philippines",
   "year": 2018,
   "doi": "10.3390/tropicalmed3040118",
   "venue": "Tropical Medicine and Infectious Disease",
   "cited_by": 36,
   "id": "https://openalex.org/W2893256894"
  },
  {
   "title": "Analysis of New Technology Trends in Education: 2010\u20132015",
   "year": 2018,
   "doi": "10.1109/access.2018.2851748",
   "venue": "IEEE Access",
   "cited_by": 36,
   "id": "https://openalex.org/W2811192649"
  },
  {
   "title": "Addressing Google Trends inconsistencies",
   "year": 2024,
   "doi": "10.1016/j.techfore.2024.123318",
   "venue": "Technological Forecasting and Social Change",
   "cited_by": 35,
   "id": "https://openalex.org/W4392432682"
  },
  {
   "title": "The quality of online media reporting of celebrity suicide in India and its association with subsequent online suicide-related search behaviour among general population: An infodemiology study",
   "year": 2020,
   "doi": "10.1016/j.ajp.2020.102380",
   "venue": "Asian Journal of Psychiatry",
   "cited_by": 35,
   "id": "https://openalex.org/W3082489957"
  },
  {
   "title": "The (mis)use of Google Trends data in the social sciences - A systematic review, critique, and recommendations",
   "year": 2024,
   "doi": "10.1016/j.ssresearch.2024.103099",
   "venue": "Social Science Research",
   "cited_by": 34,
   "id": "https://openalex.org/W4405942062"
  },
  {
   "title": "Association of Search Engine Queries for Chest Pain With Coronary Heart Disease Epidemiology",
   "year": 2018,
   "doi": "10.1001/jamacardio.2018.3459",
   "venue": "JAMA Cardiology",
   "cited_by": 33,
   "id": "https://openalex.org/W2898165545"
  },
  {
   "title": "Excess mortality in Belarus during the COVID-19 pandemic as the case study of a country with limited non-pharmaceutical interventions and limited reporting",
   "year": 2022,
   "doi": "10.1038/s41598-022-09345-z",
   "venue": "Scientific Reports",
   "cited_by": 32,
   "id": "https://openalex.org/W4220829038"
  },
  {
   "title": "Association Between What People Learned About COVID-19 Using Web Searches and Their Behavior Toward Public Health Guidelines: Empirical Infodemiology Study",
   "year": 2021,
   "doi": "10.2196/28975",
   "venue": "Journal of Medical Internet Research",
   "cited_by": 32,
   "id": "https://openalex.org/W3185965133"
  },
  {
   "title": "\u2018Should I vaccinate my child?\u2019 comparing the displayed stances of vaccine information retrieved from Google, Facebook and YouTube",
   "year": 2020,
   "doi": "10.1016/j.vaccine.2020.02.041",
   "venue": "Vaccine",
   "cited_by": 32,
   "id": "https://openalex.org/W3008156213"
  },
  {
   "title": "Integrating Smart Health in the US Health Care System: Infodemiology Study of Asthma Monitoring in the Google Era",
   "year": 2018,
   "doi": "10.2196/publichealth.8726",
   "venue": "JMIR Public Health and Surveillance",
   "cited_by": 32,
   "id": "https://openalex.org/W2792512647"
  },
  {
   "title": "Suitability of Google Trends\u2122 for Digital Surveillance During Ongoing COVID-19 Epidemic: A Case Study from India",
   "year": 2021,
   "doi": "10.1017/dmp.2021.249",
   "venue": "Disaster Medicine and Public Health Preparedness",
   "cited_by": 29,
   "id": "https://openalex.org/W3189749877"
  },
  {
   "title": "Correlation between the Spread of COVID-19 and the Interest in Personal Protective Measures in Poland and Portugal",
   "year": 2020,
   "doi": "10.3390/healthcare8030203",
   "venue": "Healthcare",
   "cited_by": 29,
   "id": "https://openalex.org/W3041276586"
  },
  {
   "title": "The Dark Web and cannabis use in the United States: Evidence from a big data research design",
   "year": 2019,
   "doi": "10.1016/j.drugpo.2019.102627",
   "venue": "International Journal of Drug Policy",
   "cited_by": 29,
   "id": "https://openalex.org/W2996307638"
  },
  {
   "title": "Statins popularity: A global picture",
   "year": 2019,
   "doi": "10.1111/bcp.13944",
   "venue": "British Journal of Clinical Pharmacology",
   "cited_by": 28,
   "id": "https://openalex.org/W2943855942"
  },
  {
   "title": "Google search behavior for status epilepticus",
   "year": 2015,
   "doi": "10.1016/j.yebeh.2015.02.029",
   "venue": "Epilepsy & Behavior",
   "cited_by": 28,
   "id": "https://openalex.org/W2162377074"
  },
  {
   "title": "Coronavirus (Covid-19) pandemic: How may communication strategies influence our behaviours?",
   "year": 2020,
   "doi": "10.1016/j.ijdrr.2020.101982",
   "venue": "International Journal of Disaster Risk Reduction",
   "cited_by": 27,
   "id": "https://openalex.org/W3107780172"
  },
  {
   "title": "Googling Aesthetic Plastic Surgery for Patient Insights into the Latest Trends",
   "year": 2018,
   "doi": "10.1097/prs.0000000000005045",
   "venue": "Plastic & Reconstructive Surgery",
   "cited_by": 27,
   "id": "https://openalex.org/W2902198869"
  },
  {
   "title": "Early signal of diverted use of tropicamide eye drops in France",
   "year": 2017,
   "doi": "10.1111/bcp.13272",
   "venue": "British Journal of Clinical Pharmacology",
   "cited_by": 27,
   "id": "https://openalex.org/W2593037738"
  },
  {
   "title": "Google Trends and pollen concentrations in allergy and airway diseases in France",
   "year": 2019,
   "doi": "10.1111/all.13804",
   "venue": "Allergy",
   "cited_by": 26,
   "id": "https://openalex.org/W2925683315"
  },
  {
   "title": "Google Trends for Pain Search Terms in the World\u2019s Most Populated Regions Before and After the First Recorded COVID-19 Case: Infodemiological Study",
   "year": 2021,
   "doi": "10.2196/27214",
   "venue": "Journal of Medical Internet Research",
   "cited_by": 25,
   "id": "https://openalex.org/W3155346263"
  },
  {
   "title": "Leveraging machine learning approaches for predicting potential Lyme disease cases and incidence rates in the United States using Twitter",
   "year": 2023,
   "doi": "10.1186/s12911-023-02315-z",
   "venue": "BMC Medical Informatics and Decision Making",
   "cited_by": 24,
   "id": "https://openalex.org/W4387669078"
  },
  {
   "title": "Modeling COVID-19 incidence with Google Trends",
   "year": 2022,
   "doi": "10.3389/frma.2022.1003972",
   "venue": "Frontiers in Research Metrics and Analytics",
   "cited_by": 24,
   "id": "https://openalex.org/W4296096516"
  },
  {
   "title": "Examining the Trends in Online Health Information\u2013Seeking Behavior About Chronic Obstructive Pulmonary Disease in Singapore: Analysis of Data From Google Trends and the Global Burden of Disease Study",
   "year": 2021,
   "doi": "10.2196/19307",
   "venue": "Journal of Medical Internet Research",
   "cited_by": 24,
   "id": "https://openalex.org/W3205739804"
  },
  {
   "title": "A Novel Approach to Modeling and Forecasting Cancer Incidence and Mortality Rates through Web Queries and Automated Forecasting Algorithms: Evidence from Romania",
   "year": 2022,
   "doi": "10.3390/biology11060857",
   "venue": "Biology",
   "cited_by": 23,
   "id": "https://openalex.org/W4282039956"
  }
 ],
 "backward": [
  {
   "title": "Meta-analysis of Observational Studies in Epidemiology A Proposal for Reporting",
   "year": 2000,
   "doi": "10.1001/jama.283.15.2008",
   "venue": "JAMA",
   "cited_by": 20619,
   "id": "https://openalex.org/W1979423827"
  },
  {
   "title": "The Effect of Riding as an Alternative Treatment for Children with Cerebral Palsy: A Systematic Review and Meta-Analysis",
   "year": 2015,
   "doi": "10.1159/000368408",
   "venue": "Integrative Medicine International",
   "cited_by": 18659,
   "id": "https://openalex.org/W246286872"
  },
  {
   "title": "The Logic of Scientific Discovery",
   "year": 2013,
   "doi": "10.4324/9780203090732-9",
   "venue": "Routledge eBooks",
   "cited_by": 7732,
   "id": "https://openalex.org/W1565693361"
  },
  {
   "title": "The Parable of Google Flu: Traps in Big Data Analysis",
   "year": 2014,
   "doi": "10.1126/science.1248506",
   "venue": "Science",
   "cited_by": 2512,
   "id": "https://openalex.org/W2068181924"
  },
  {
   "title": "Bias in analytic research",
   "year": 1979,
   "doi": "10.1016/0021-9681(79)90012-2",
   "venue": "Journal of Chronic Diseases",
   "cited_by": 2075,
   "id": "https://openalex.org/W2075917870"
  },
  {
   "title": "Prediction of Dengue Incidence Using Search Query Surveillance",
   "year": 2011,
   "doi": "10.1371/journal.pntd.0001258",
   "venue": "PLoS neglected tropical diseases",
   "cited_by": 268,
   "id": "https://openalex.org/W2079515288"
  },
  {
   "title": "More Diseases Tracked by Using Google Trends",
   "year": 2009,
   "doi": "10.3201/eid1508.090299",
   "venue": "Emerging infectious diseases",
   "cited_by": 244,
   "id": "https://openalex.org/W2010793906"
  },
  {
   "title": "The utility of \u201cGoogle Trends\u201d for epidemiological research: Lyme disease as an example",
   "year": 2010,
   "doi": "10.4081/gh.2010.195",
   "venue": "Geospatial health",
   "cited_by": 239,
   "id": "https://openalex.org/W1979771175"
  },
  {
   "title": "Insights on unemployment, unemployment insurance, and mental health",
   "year": 2011,
   "doi": "10.1016/j.jhealeco.2011.01.006",
   "venue": "Journal of Health Economics",
   "cited_by": 164,
   "id": "https://openalex.org/W1978860943"
  },
  {
   "title": "Internet monitoring of suicide risk in the population",
   "year": 2009,
   "doi": "10.1016/j.jad.2009.08.015",
   "venue": "Journal of Affective Disorders",
   "cited_by": 156,
   "id": "https://openalex.org/W1970648146"
  },
  {
   "title": "Do Seasons Have an Influence on the Incidence of Depression? The Use of an Internet Search Engine Query Data as a Proxy of Human Affect",
   "year": 2010,
   "doi": "10.1371/journal.pone.0013728",
   "venue": "PLoS ONE",
   "cited_by": 128,
   "id": "https://openalex.org/W1966874504"
  },
  {
   "title": "Correlation between National Influenza Surveillance Data and Google Trends in South Korea",
   "year": 2013,
   "doi": "10.1371/journal.pone.0081422",
   "venue": "PLoS ONE",
   "cited_by": 127,
   "id": "https://openalex.org/W2038752134"
  },
  {
   "title": "Using google searches on the internet to monitor suicidal behavior",
   "year": 2012,
   "doi": "10.1016/j.jad.2012.11.004",
   "venue": "Journal of Affective Disorders",
   "cited_by": 126,
   "id": "https://openalex.org/W1964286138"
  },
  {
   "title": "Skip the Trip: Air Travelers' Behavioral Responses to Pandemic Influenza",
   "year": 2013,
   "doi": "10.1371/journal.pone.0058249",
   "venue": "PLoS ONE",
   "cited_by": 116,
   "id": "https://openalex.org/W1989583504"
  },
  {
   "title": "Virtually a drug scare: Mephedrone and the impact of the Internet on drug news transmission",
   "year": 2012,
   "doi": "10.1016/j.drugpo.2011.12.003",
   "venue": "International Journal of Drug Policy",
   "cited_by": 110,
   "id": "https://openalex.org/W2047372841"
  },
  {
   "title": "Measuring the impact of health policies using Internet search patterns: the case of abortion",
   "year": 2010,
   "doi": "10.1186/1471-2458-10-514",
   "venue": "BMC Public Health",
   "cited_by": 103,
   "id": "https://openalex.org/W2036865209"
  },
  {
   "title": "Publication Bias in Recent Meta-Analyses",
   "year": 2013,
   "doi": "10.1371/journal.pone.0081823",
   "venue": "PLoS ONE",
   "cited_by": 97,
   "id": "https://openalex.org/W2038606278"
  },
  {
   "title": "Kronic hysteria: Exploring the intersection between Australian synthetic cannabis legislation, the media, and drug-related harm",
   "year": 2013,
   "doi": "10.1016/j.drugpo.2012.12.002",
   "venue": "International Journal of Drug Policy",
   "cited_by": 96,
   "id": "https://openalex.org/W2043779250"
  },
  {
   "title": "Should we fear \u201cflu fear\u201d itself? Effects of H1N1 influenza fear on ED use",
   "year": 2011,
   "doi": "10.1016/j.ajem.2010.11.027",
   "venue": "The American Journal of Emergency Medicine",
   "cited_by": 75,
   "id": "https://openalex.org/W1973055508"
  },
  {
   "title": "Internet suicide searches and the incidence of suicide in young people in Japan",
   "year": 2011,
   "doi": "10.1007/s00406-011-0212-8",
   "venue": "European Archives of Psychiatry and Clinical Neuroscience",
   "cited_by": 96,
   "id": "https://openalex.org/W2007946274"
  },
  {
   "title": "Tuberculosis Surveillance by Analyzing Google Trends",
   "year": 2011,
   "doi": "10.1109/tbme.2011.2132132",
   "venue": "IEEE Transactions on Biomedical Engineering",
   "cited_by": 81,
   "id": "https://openalex.org/W2021925316"
  },
  {
   "title": "Why do people Google epilepsy?",
   "year": 2013,
   "doi": "10.1016/j.yebeh.2013.11.020",
   "venue": "Epilepsy & Behavior",
   "cited_by": 75,
   "id": "https://openalex.org/W2050533608"
  },
  {
   "title": "Internet Search Trends Analysis Tools Can Provide Real-time Data on Kidney Stone Disease in the United States",
   "year": 2011,
   "doi": "10.1016/j.urology.2011.04.024",
   "venue": "Urology",
   "cited_by": 72,
   "id": "https://openalex.org/W2037153908"
  },
  {
   "title": "Diseases Tracked by Using Google Trends, Spain",
   "year": 2009,
   "doi": "10.3201/eid1601.091308",
   "venue": "Emerging infectious diseases",
   "cited_by": 67,
   "id": "https://openalex.org/W1967864459"
  },
  {
   "title": "Does the volume of Internet searches using suicide\u2010related search terms influence the suicide death rate: Data from 2004 to 2009 in Japan",
   "year": 2011,
   "doi": "10.1111/j.1440-1819.2011.02216.x",
   "venue": "Psychiatry and Clinical Neurosciences",
   "cited_by": 64,
   "id": "https://openalex.org/W1717229843"
  },
  {
   "title": "A Method to Assess Seasonality of Urinary Tract Infections Based on Medication Sales and Google Trends",
   "year": 2013,
   "doi": "10.1371/journal.pone.0076020",
   "venue": "PLoS ONE",
   "cited_by": 63,
   "id": "https://openalex.org/W1992458615"
  },
  {
   "title": "Increased incidence of Mycoplasma pneumoniae infection in Finland, 2010\u20132011",
   "year": 2012,
   "doi": "10.2807/ese.17.05.20072-en",
   "venue": "Eurosurveillance",
   "cited_by": 59,
   "id": "https://openalex.org/W1159208329"
  },
  {
   "title": "Using Search Query Surveillance to Monitor Tax Avoidance and Smoking Cessation following the United States' 2009 \u201cSCHIP\u201d Cigarette Tax Increase",
   "year": 2011,
   "doi": "10.1371/journal.pone.0016777",
   "venue": "PLoS ONE",
   "cited_by": 57,
   "id": "https://openalex.org/W1996676831"
  },
  {
   "title": "Do celebrity cancer diagnoses promote primary cancer prevention?",
   "year": 2013,
   "doi": "10.1016/j.ypmed.2013.11.007",
   "venue": "Preventive Medicine",
   "cited_by": 56,
   "id": "https://openalex.org/W2051865304"
  },
  {
   "title": "A Google Trends-based approach for monitoring NSSI",
   "year": 2013,
   "doi": "10.2147/prbm.s44084",
   "venue": "Psychology Research and Behavior Management",
   "cited_by": 55,
   "id": "https://openalex.org/W2067348624"
  },
  {
   "title": "Seasonal trends in restless legs symptomatology: evidence from Internet search query data",
   "year": 2013,
   "doi": "10.1016/j.sleep.2013.06.016",
   "venue": "Sleep Medicine",
   "cited_by": 54,
   "id": "https://openalex.org/W2024317065"
  },
  {
   "title": "Predicting New Diagnoses of HIV Infection Using Internet Search Engine Data",
   "year": 2013,
   "doi": "10.1093/cid/cit022",
   "venue": "Clinical Infectious Diseases",
   "cited_by": 50,
   "id": "https://openalex.org/W2005421703"
  },
  {
   "title": "Seasonal Variation in Internet Keyword Searches: A Proxy Assessment of Sex Mating Behaviors",
   "year": 2012,
   "doi": "10.1007/s10508-012-9996-5",
   "venue": "Archives of Sexual Behavior",
   "cited_by": 47,
   "id": "https://openalex.org/W2001439783"
  },
  {
   "title": "5,6\u2010Methylenedioxy\u20102\u2010aminoindane: from laboratory curiosity to \u2018legal high\u2019",
   "year": 2012,
   "doi": "10.1002/hup.1255",
   "venue": "Human Psychopharmacology Clinical and Experimental",
   "cited_by": 45,
   "id": "https://openalex.org/W1939806941"
  },
  {
   "title": "Internet Search Patterns of Human Immunodeficiency Virus and the Digital Divide in the Russian Federation: Infoveillance Study",
   "year": 2013,
   "doi": "10.2196/jmir.2936",
   "venue": "Journal of Medical Internet Research",
   "cited_by": 30,
   "id": "https://openalex.org/W1971685993"
  },
  {
   "title": "Internet Queries and Methicillin-ResistantStaphylococcus aureusSurveillance",
   "year": 2011,
   "doi": "10.3201/eid/1706.101451",
   "venue": "Emerging infectious diseases",
   "cited_by": 28,
   "id": "https://openalex.org/W1969384538"
  },
  {
   "title": "Natural Supplements for H1N1 Influenza: Retrospective Observational Infodemiology Study of Information and Search Activity on the Internet",
   "year": 2011,
   "doi": "10.2196/jmir.1722",
   "venue": "Journal of Medical Internet Research",
   "cited_by": 36,
   "id": "https://openalex.org/W1992883133"
  },
  {
   "title": "A rapid method for assessing social versus independent interest in health issues: A case study of \u2018bird flu\u2019 and \u2018swine flu\u2019",
   "year": 2010,
   "doi": "10.1016/j.socscimed.2010.03.042",
   "venue": "Social Science & Medicine",
   "cited_by": 35,
   "id": "https://openalex.org/W2011507048"
  },
  {
   "title": "Search Query Data to Monitor Interest in Behavior Change: Application for Public Health",
   "year": 2012,
   "doi": "10.1371/journal.pone.0048158",
   "venue": "PLoS ONE",
   "cited_by": 35,
   "id": "https://openalex.org/W2026690939"
  },
  {
   "title": "Assessing the Impact of the National Smoking Ban in Indoor Public Places in China: Evidence from Quit Smoking Related Online Searches",
   "year": 2013,
   "doi": "10.1371/journal.pone.0065577",
   "venue": "PLoS ONE",
   "cited_by": 30,
   "id": "https://openalex.org/W2003688468"
  },
  {
   "title": "Using search engine query data to track pharmaceutical utilization: a study of statins.",
   "year": 2010,
   "doi": "",
   "venue": "PubMed",
   "cited_by": 30,
   "id": "https://openalex.org/W60670995"
  },
  {
   "title": "Determination of geographic variance in stroke prevalence using Internet search engine analytics",
   "year": 2011,
   "doi": "10.3171/2011.2.focus1124",
   "venue": "Neurosurgical FOCUS",
   "cited_by": 26,
   "id": "https://openalex.org/W2017583166"
  },
  {
   "title": "Imperfect financial integration and asymmetric information: competing explanations of the home bias puzzle?",
   "year": 2013,
   "doi": "10.1111/caje.12013",
   "venue": "Canadian Journal of Economics/Revue canadienne d \u00e9conomique",
   "cited_by": 24,
   "id": "https://openalex.org/W1553465173"
  },
  {
   "title": "Detecting internet activity for erectile dysfunction using search engine query data in the Republic of Ireland",
   "year": 2012,
   "doi": "10.1111/j.1464-410x.2012.11237.x",
   "venue": "British Journal of Urology",
   "cited_by": 23,
   "id": "https://openalex.org/W1684728406"
  },
  {
   "title": "Medical nowcasting using Google trends: application in otolaryngology",
   "year": 2013,
   "doi": "10.1007/s00405-013-2532-y",
   "venue": "European Archives of Oto-Rhino-Laryngology",
   "cited_by": 20,
   "id": "https://openalex.org/W2059725513"
  },
  {
   "title": "Know Your Market: Use of Online Query Tools to Quantify Trends in Patient Information-seeking Behavior for Varicose Vein Treatment",
   "year": 2013,
   "doi": "10.1016/j.jvir.2013.09.015",
   "venue": "Journal of Vascular and Interventional Radiology",
   "cited_by": 18,
   "id": "https://openalex.org/W2078721744"
  },
  {
   "title": "Are cannabis prevalence estimates comparable across countries and regions? A cross-cultural validation using search engine query data",
   "year": 2012,
   "doi": "10.1016/j.drugpo.2012.05.002",
   "venue": "International Journal of Drug Policy",
   "cited_by": 14,
   "id": "https://openalex.org/W2065823715"
  },
  {
   "title": "Using Google Trends to Assess Global Interest in \u2018Dysport\u00ae\u2019 for the Treatment of Overactive Bladder",
   "year": 2013,
   "doi": "10.1016/j.urology.2013.06.027",
   "venue": "Urology",
   "cited_by": 8,
   "id": "https://openalex.org/W2089547860"
  },
  {
   "title": "Cardiopulmonary resuscitation (CPR) survival rates and Internet search for CPR: Is there a relation?",
   "year": 2010,
   "doi": "10.1016/j.resuscitation.2010.07.020",
   "venue": "Resuscitation",
   "cited_by": 6,
   "id": "https://openalex.org/W2071152393"
  },
  {
   "title": "Geographic obesity burden and Internet searches for bariatric surgery: importance of a combined search strategy",
   "year": 2014,
   "doi": "10.1016/j.soard.2013.12.013",
   "venue": "Surgery for Obesity and Related Diseases",
   "cited_by": 3,
   "id": "https://openalex.org/W2042172756"
  },
  {
   "title": "Preferred reporting items for systematic reviews and meta-analyses: the PRISMA statement",
   "year": 2009,
   "doi": "10.1136/bmj.b2535",
   "venue": "BMJ",
   "cited_by": 83823,
   "id": "https://openalex.org/W2156098321"
  },
  {
   "title": "Preferred Reporting Items for Systematic Reviews and Meta-Analyses: The PRISMA Statement",
   "year": 2009,
   "doi": "10.1371/journal.pmed.1000097",
   "venue": "PLoS Medicine",
   "cited_by": 64004,
   "id": "https://openalex.org/W4294215472"
  },
  {
   "title": "Preferred reporting items for systematic reviews and meta-analyses: the PRISMA Statement.",
   "year": 2009,
   "doi": "",
   "venue": "PubMed Central",
   "cited_by": 44859,
   "id": "https://openalex.org/W2991792334"
  },
  {
   "title": "The \u201cGolden Age\u201d of Probiotics: A Systematic Review and Meta-Analysis of Randomized and Observational Studies in Preterm Infants",
   "year": 2017,
   "doi": "10.1159/000454668",
   "venue": "Neonatology",
   "cited_by": 24450,
   "id": "https://openalex.org/W2588681363"
  },
  {
   "title": "Why Most Published Research Findings Are False",
   "year": 2005,
   "doi": "10.1371/journal.pmed.0020124",
   "venue": "PLoS Medicine",
   "cited_by": 10479,
   "id": "https://openalex.org/W2144981148"
  },
  {
   "title": "Why Most Published Research Findings Are False",
   "year": 2005,
   "doi": "10.1080/09332480.2005.10722754",
   "venue": "CHANCE",
   "cited_by": 4702,
   "id": "https://openalex.org/W2331384579"
  },
  {
   "title": "Detecting influenza epidemics using search engine query data",
   "year": 2008,
   "doi": "10.1038/nature07634",
   "venue": "Nature",
   "cited_by": 4274,
   "id": "https://openalex.org/W2117239687"
  },
  {
   "title": "Predicting the Present with Google Trends",
   "year": 2012,
   "doi": "10.1111/j.1475-4932.2012.00809.x",
   "venue": "Economic Record",
   "cited_by": 2355,
   "id": "https://openalex.org/W2323881768"
  },
  {
   "title": "HARKing: Hypothesizing After the Results are Known",
   "year": 1998,
   "doi": "10.1207/s15327957pspr0203_4",
   "venue": "Personality and Social Psychology Review",
   "cited_by": 1990,
   "id": "https://openalex.org/W2118070418"
  },
  {
   "title": "Recommendations for Increasing Replicability in Psychology",
   "year": 2013,
   "doi": "10.1002/per.1919",
   "venue": "European Journal of Personality",
   "cited_by": 826,
   "id": "https://openalex.org/W2126539575"
  },
  {
   "title": "Neglected tropical diseases",
   "year": 2009,
   "doi": "10.1093/bmb/ldp046",
   "venue": "British Medical Bulletin",
   "cited_by": 824,
   "id": "https://openalex.org/W2107609023"
  },
  {
   "title": "Digital Disease Detection \u2014 Harnessing the Web for Public Health Surveillance",
   "year": 2009,
   "doi": "10.1056/nejmp0900702",
   "venue": "New England Journal of Medicine",
   "cited_by": 819,
   "id": "https://openalex.org/W2160542585"
  },
  {
   "title": "Google Trends: A Web\u2010Based Tool for Real\u2010Time Surveillance of Disease Outbreaks",
   "year": 2009,
   "doi": "10.1086/630200",
   "venue": "Clinical Infectious Diseases",
   "cited_by": 808,
   "id": "https://openalex.org/W2127519617"
  },
  {
   "title": "Assessing the Risk of Bias of Individual Studies in Systematic Reviews of Health Care Interventions",
   "year": 2017,
   "doi": "10.23970/ahrqepcmethguide2",
   "venue": null,
   "cited_by": 448,
   "id": "https://openalex.org/W2157449760"
  },
  {
   "title": "Tracking the Rise in Popularity of Electronic Nicotine Delivery Systems (Electronic Cigarettes) Using Search Query Surveillance",
   "year": 2011,
   "doi": "10.1016/j.amepre.2010.12.007",
   "venue": "American Journal of Preventive Medicine",
   "cited_by": 300,
   "id": "https://openalex.org/W2101641610"
  },
  {
   "title": "Seasonality in Seeking Mental Health Information on Google",
   "year": 2013,
   "doi": "10.1016/j.amepre.2013.01.012",
   "venue": "American Journal of Preventive Medicine",
   "cited_by": 205,
   "id": "https://openalex.org/W2114230903"
  },
  {
   "title": "Using Google Trends for Influenza Surveillance in South China",
   "year": 2013,
   "doi": "10.1371/journal.pone.0055205",
   "venue": "PLoS ONE",
   "cited_by": 171,
   "id": "https://openalex.org/W2167301468"
  },
  {
   "title": "Association of Internet search trends with suicide death in Taipei City, Taiwan, 2004\u20132009",
   "year": 2011,
   "doi": "10.1016/j.jad.2011.01.019",
   "venue": "Journal of Affective Disorders",
   "cited_by": 123,
   "id": "https://openalex.org/W2168211138"
  },
  {
   "title": "The MOnitoring Resynchronization dEvices and CARdiac patiEnts (MORE-CARE) Randomized Controlled Trial: Phase 1 Results on Dynamics of Early Intervention With Remote Monitoring",
   "year": 2013,
   "doi": "10.2196/jmir.2608",
   "venue": "Journal of Medical Internet Research",
   "cited_by": 107,
   "id": "https://openalex.org/W2145731533"
  },
  {
   "title": "Monitoring a toxicological outbreak using Internet search query data",
   "year": 2012,
   "doi": "10.3109/15563650.2012.729667",
   "venue": "Clinical Toxicology",
   "cited_by": 73,
   "id": "https://openalex.org/W2170319087"
  },
  {
   "title": "The effect of breast cancer awareness month on internet search activity - a comparison with awareness campaigns for lung and prostate cancer",
   "year": 2011,
   "doi": "10.1186/1471-2407-11-442",
   "venue": "BMC Cancer",
   "cited_by": 112,
   "id": "https://openalex.org/W2130128026"
  },
  {
   "title": "A Nationwide Framework for Surveillance of Cardiovascular and Chronic Lung Diseases",
   "year": 2011,
   "doi": "10.17226/13145",
   "venue": "National Academies Press eBooks",
   "cited_by": 84,
   "id": "https://openalex.org/W2266133738"
  },
  {
   "title": "Media coverage and public reaction to a celebrity cancer diagnosis",
   "year": 2010,
   "doi": "10.1093/pubmed/fdq052",
   "venue": "Journal of Public Health",
   "cited_by": 78,
   "id": "https://openalex.org/W2167292185"
  },
  {
   "title": "Novel surveillance of psychological distress during the great recession",
   "year": 2012,
   "doi": "10.1016/j.jad.2012.05.005",
   "venue": "Journal of Affective Disorders",
   "cited_by": 68,
   "id": "https://openalex.org/W2171020334"
  },
  {
   "title": "Influenza A(H1N1)pdm09 in England, 2009 to 2011: a greater burden of severe illness in the year after the pandemic than in the pandemic year",
   "year": 2012,
   "doi": "10.2807/ese.17.14.20139-en",
   "venue": "Eurosurveillance",
   "cited_by": 62,
   "id": "https://openalex.org/W2409228980"
  },
  {
   "title": "Psychological and Social Factors Affecting Internet Searches on Suicide in Korea: A Big Data Analysis of Google Search Trends",
   "year": 2013,
   "doi": "10.3349/ymj.2014.55.1.254",
   "venue": "Yonsei Medical Journal",
   "cited_by": 59,
   "id": "https://openalex.org/W2143928042"
  },
  {
   "title": "A Novel Evaluation of World No Tobacco Day in Latin America",
   "year": 2012,
   "doi": "10.2196/jmir.2148",
   "venue": "Journal of Medical Internet Research",
   "cited_by": 54,
   "id": "https://openalex.org/W2098785840"
  },
  {
   "title": "A Comparison of Internet Search Trends and Sexually Transmitted Infection Rates Using Google Trends",
   "year": 2013,
   "doi": "10.1097/olq.0000000000000065",
   "venue": "Sexually Transmitted Diseases",
   "cited_by": 54,
   "id": "https://openalex.org/W2334981384"
  },
  {
   "title": "Major Infection Events Over 5 Years: How Is Media Coverage Influencing Online Information Needs of Health Care Professionals and the Public?",
   "year": 2013,
   "doi": "10.2196/jmir.2146",
   "venue": "Journal of Medical Internet Research",
   "cited_by": 50,
   "id": "https://openalex.org/W2134330882"
  },
  {
   "title": "Norovirus Disease Surveillance Using Google Internet Query Share Data",
   "year": 2012,
   "doi": "10.1093/cid/cis579",
   "venue": "Clinical Infectious Diseases",
   "cited_by": 49,
   "id": "https://openalex.org/W2102450020"
  },
  {
   "title": "Syndromic surveillance models using Web data: The case of scarlet fever in the UK",
   "year": 2012,
   "doi": "10.3109/17538157.2011.647934",
   "venue": "Informatics for Health and Social Care",
   "cited_by": 29,
   "id": "https://openalex.org/W2316507797"
  },
  {
   "title": "Infodemiology and Infoveillance of Multiple Sclerosis in Italy",
   "year": 2013,
   "doi": "10.1155/2013/924029",
   "venue": "Multiple Sclerosis International",
   "cited_by": 42,
   "id": "https://openalex.org/W2145714132"
  },
  {
   "title": "Exploring the relationship between macroeconomic conditions and problem drinking as captured by Google searches in the US",
   "year": 2013,
   "doi": "10.1016/j.socscimed.2013.01.028",
   "venue": "Social Science & Medicine",
   "cited_by": 42,
   "id": "https://openalex.org/W2151237789"
  },
  {
   "title": "Digital Detection for Tobacco Control: Online Reactions to the 2009 U.S. Cigarette Excise Tax Increase",
   "year": 2013,
   "doi": "10.1093/ntr/ntt186",
   "venue": "Nicotine & Tobacco Research",
   "cited_by": 35,
   "id": "https://openalex.org/W2317772075"
  },
  {
   "title": "Frequency and seasonal variation of ophthalmology-related internet searches",
   "year": 2010,
   "doi": "10.3129/i10-022",
   "venue": "Canadian Journal of Ophthalmology",
   "cited_by": 29,
   "id": "https://openalex.org/W2090681413"
  },
  {
   "title": "Gauging Interest of the General Public in Laser-Assisted In Situ Keratomileusis Eye Surgery",
   "year": 2013,
   "doi": "10.1097/ico.0b013e318283c85a",
   "venue": "Cornea",
   "cited_by": 27,
   "id": "https://openalex.org/W2323688796"
  },
  {
   "title": "Use of Google in Study of Noninfectious Medical Conditions",
   "year": 2010,
   "doi": "10.1097/ede.0b013e3181e080cd",
   "venue": "Epidemiology",
   "cited_by": 25,
   "id": "https://openalex.org/W2089702054"
  },
  {
   "title": "Monitoring Epidemic Alert Levels by Analyzing Internet Search Volume",
   "year": 2012,
   "doi": "10.1109/tbme.2012.2228264",
   "venue": "IEEE Transactions on Biomedical Engineering",
   "cited_by": 25,
   "id": "https://openalex.org/W2136945771"
  },
  {
   "title": "Use of Internet Search Data to Monitor Impact of Rotavirus Vaccination in the United States",
   "year": 2012,
   "doi": "10.1093/cid/cis121",
   "venue": "Clinical Infectious Diseases",
   "cited_by": 25,
   "id": "https://openalex.org/W2156780495"
  },
  {
   "title": "Interest in Anesthesia as Reflected by Keyword Searches using Common Search Engines",
   "year": 2012,
   "doi": "10.4172/2155-6148.1000187",
   "venue": "Journal of Anesthesia & Clinical Research",
   "cited_by": 10,
   "id": "https://openalex.org/W2131310267"
  },
  {
   "title": "What\u2019s on the mind of IVF consumers?",
   "year": 2009,
   "doi": "10.1016/j.rbmo.2009.09.032",
   "venue": "Reproductive BioMedicine Online",
   "cited_by": 9,
   "id": "https://openalex.org/W2096959919"
  },
  {
   "title": "IEEE Transactions on Biomedical Engineering",
   "year": 2025,
   "doi": "10.1109/tbme.10",
   "venue": "IEEE Transactions on Biomedical Engineering",
   "cited_by": 1412,
   "id": "https://openalex.org/W4200084300"
  },
  {
   "title": "Surveillance of Australian Suicidal Behaviour Using the Internet?",
   "year": 2011,
   "doi": "10.3109/00048674.2011.623660",
   "venue": "Australian & New Zealand Journal of Psychiatry",
   "cited_by": 40,
   "id": "https://openalex.org/W2117956978"
  }
 ]
}

==> anc/literature/checklist_search_2026-10-31/raw/chase/prantl2018.json <==
{
 "label": "prantl2018",
 "seed_doi": "10.1108/ijwis-01-2018-0001",
 "seed_id": "W2900611678",
 "datetime_utc": "2026-10-31 05:09 UTC",
 "forward_filter": "recommendations OR guideline OR methodology OR reliability OR validity OR accuracy OR comparison",
 "forward_url": "https://api.openalex.org/works?filter=cites%3AW2900611678%2Ctitle_and_abstract.search%3Arecommendations+OR+guideline+OR+methodology+OR+reliability+OR+validity+OR+accuracy+OR+comparison&per-page=50&mailto=vdepagadala%40gmail.com&sort=cited_by_count%3Adesc",
 "forward_total": 8,
 "forward": [
  {
   "title": "Measuring user interactions with websites: A comparison of two industry standard analytics approaches using data of 86 websites",
   "year": 2022,
   "doi": "10.1371/journal.pone.0268212",
   "venue": "PLoS ONE",
   "cited_by": 47,
   "id": "https://openalex.org/W4281739847"
  },
  {
   "title": "The global market upsurge in web traffic and revenues during the epidemic: an exploratory research of e-learning companies",
   "year": 2023,
   "doi": "10.1108/ijdi-06-2023-0147",
   "venue": "International Journal of Development Issues",
   "cited_by": 15,
   "id": "https://openalex.org/W4385253457"
  },
  {
   "title": "Comparison of Google Analytics with Similar Web for Statistical Analysis of Website Traffic",
   "year": 2025,
   "doi": "10.1007/978-3-031-86072-0_5",
   "venue": "Communications in computer and information science",
   "cited_by": 2,
   "id": "https://openalex.org/W4409186683"
  },
  {
   "title": "Accessibility Study of interactive maps and design recommendation to enhance screen reader accessibility",
   "year": 2020,
   "doi": "10.13140/rg.2.2.23994.11205",
   "venue": "NORA - Norwegian Open Research Archives",
   "cited_by": 1,
   "id": "https://openalex.org/W3108676280"
  },
  {
   "title": "Digital performance of global repositories: a comparative webometric analysis",
   "year": 2026,
   "doi": "10.1108/pmm-07-2026-0065",
   "venue": "Performance Measurement and Metrics",
   "cited_by": 0,
   "id": "https://openalex.org/W7213326157"
  },
  {
   "title": "Performance Comparison of Internet Domain Ranking Techniques",
   "year": 2024,
   "doi": "10.1109/ist64061.2024.10843585",
   "venue": "International Symposium on Telecommunications",
   "cited_by": 0,
   "id": "https://openalex.org/W4406658836"
  },
  {
   "title": "SimilarWeb as a digital tool of competitive intelligence: Ukrainian realities",
   "year": 2023,
   "doi": "10.15276/mdt.7.2.2023.7",
   "venue": "Marketing and Digital Technologies",
   "cited_by": 0,
   "id": "https://openalex.org/W4390501593"
  },
  {
   "title": "A novel research method to measure the usage of web-based information",
   "year": 2022,
   "doi": "10.1016/j.mex.2022.101937",
   "venue": "MethodsX",
   "cited_by": 0,
   "id": "https://openalex.org/W4309891865"
  }
 ],
 "backward": [
  {
   "title": "Online Tracking",
   "year": 2016,
   "doi": "10.1145/2976749.2978313",
   "venue": "ACM SIGSAC Conference on Computer and Communications Security (CCS)",
   "cited_by": 648,
   "id": "https://openalex.org/W2535603283"
  },
  {
   "title": "Informetric analyses on the world wide web: methodological approaches to \u2018webometrics\u2019",
   "year": 1997,
   "doi": "10.1108/eum0000000007205",
   "venue": "Journal of Documentation",
   "cited_by": 577,
   "id": "https://openalex.org/W2009405785"
  },
  {
   "title": "Introduction to Webometrics: Quantitative Web Research for the Social Sciences",
   "year": 2009,
   "doi": "10.2200/s00176ed1v01y200903icr004",
   "venue": "Synthesis lectures on information concepts, retrieval, and services",
   "cited_by": 225,
   "id": "https://openalex.org/W2169598467"
  },
  {
   "title": "Google Analytics for measuring website performance",
   "year": 2010,
   "doi": "10.1016/j.tourman.2010.03.015",
   "venue": "Tourism Management",
   "cited_by": 207,
   "id": "https://openalex.org/W2099475288"
  },
  {
   "title": "Scientific research activity and communication measured with cybermetrics indicators",
   "year": 2006,
   "doi": "10.1002/asi.20433",
   "venue": "Journal of the American Society for Information Science and Technology",
   "cited_by": 153,
   "id": "https://openalex.org/W2048538744"
  },
  {
   "title": "ReSurf: Reconstructing web-surfing activity from network traffic",
   "year": 2013,
   "doi": "",
   "venue": null,
   "cited_by": 54,
   "id": "https://openalex.org/W1493883477"
  },
  {
   "title": "ClickMiner",
   "year": 2014,
   "doi": "10.1145/2660267.2660268",
   "venue": "ACM SIGSAC Conference on Computer and Communications Security (CCS)",
   "cited_by": 51,
   "id": "https://openalex.org/W2136433906"
  },
  {
   "title": "Using Google Analytics to measure visitor statistics: The case of food composition websites",
   "year": 2012,
   "doi": "10.1016/j.ijinfomgt.2012.04.008",
   "venue": "International Journal of Information Management",
   "cited_by": 74,
   "id": "https://openalex.org/W1992017205"
  },
  {
   "title": "Exploring website features for business information",
   "year": 2004,
   "doi": "10.1023/b:scie.0000045122.93018.2a",
   "venue": "Scientometrics",
   "cited_by": 63,
   "id": "https://openalex.org/W1998258485"
  },
  {
   "title": "Web traffic and organization performance measures: Relationships and data sources examined",
   "year": 2013,
   "doi": "10.1016/j.joi.2013.04.005",
   "venue": "Journal of Informetrics",
   "cited_by": 50,
   "id": "https://openalex.org/W2062524032"
  },
  {
   "title": "Quantitative Measurement and Comparison of Effects of Various Search Engine Optimization Parameters on Alexa Traffic Rank",
   "year": 2011,
   "doi": "10.5120/3100-4257",
   "venue": "International Journal of Computer Applications",
   "cited_by": 32,
   "id": "https://openalex.org/W2075317734"
  },
  {
   "title": "A hyperlink and issue network analysis of the United States Senate: A rediscovery of the Web as a relational and topical medium",
   "year": 2010,
   "doi": "10.1002/asi.21357",
   "venue": "Journal of the American Society for Information Science and Technology",
   "cited_by": 31,
   "id": "https://openalex.org/W1988209405"
  },
  {
   "title": "An analysis of backlink counts and Web Impact Factorsfor Chinese university websites",
   "year": 2004,
   "doi": "10.1023/b:scie.0000034387.76981.83",
   "venue": "Scientometrics",
   "cited_by": 28,
   "id": "https://openalex.org/W2093659867"
  },
  {
   "title": "European political trends viewed through patterns of Web linking",
   "year": 2010,
   "doi": "10.1002/asi.21375",
   "venue": "Journal of the American Society for Information Science and Technology",
   "cited_by": 20,
   "id": "https://openalex.org/W4246712964"
  },
  {
   "title": "Missing Value Estimation for Hierarchical Time Series: A Study of Hierarchical Web Traffic",
   "year": 2015,
   "doi": "10.1109/icdm.2015.58",
   "venue": "Proceedings",
   "cited_by": 15,
   "id": "https://openalex.org/W2242719046"
  },
  {
   "title": "HOW RELIABLE ARE WEBSITE RANKINGS? IMPLICATIONS FOR E-BUSINESS ADVERTISING AND INTERNET SEARCH",
   "year": 2006,
   "doi": "10.48009/2_iis_2006_233-240",
   "venue": "Issues in Information Systems",
   "cited_by": 28,
   "id": "https://openalex.org/W2311823204"
  },
  {
   "title": "Internet banking and performance",
   "year": 2011,
   "doi": "10.1108/19355181111124070",
   "venue": "American Journal of Business",
   "cited_by": 26,
   "id": "https://openalex.org/W1626364176"
  },
  {
   "title": "Techniques and countermeasures of website/wireless traffic analysis and fingerprinting",
   "year": 2015,
   "doi": "10.1007/s10586-015-0502-4",
   "venue": "Cluster Computing",
   "cited_by": 16,
   "id": "https://openalex.org/W1890060989"
  },
  {
   "title": "Uncovering information from social media hyperlinks: An investigation of twitter",
   "year": 2015,
   "doi": "10.1002/asi.23486",
   "venue": "Journal of the Association for Information Science and Technology",
   "cited_by": 11,
   "id": "https://openalex.org/W1848076800"
  },
  {
   "title": "A poisson regression examination of the relationship between website traffic and search engine queries",
   "year": 2012,
   "doi": "10.1007/s11066-013-9072-x",
   "venue": "NETNOMICS Economic Research and Electronic Networking",
   "cited_by": 15,
   "id": "https://openalex.org/W1963196403"
  },
  {
   "title": "Global Ranking, Web Visibility and Accessibility of Quranic Websites - An Evaluation Study-2015",
   "year": 2015,
   "doi": "10.17485/ijst/2015/v8i30/76715",
   "venue": "Indian Journal of Science and Technology",
   "cited_by": 6,
   "id": "https://openalex.org/W2262558700"
  },
  {
   "title": "A New Frontier of Informetric and Webometric Research: Mining Web Usage Data",
   "year": 2008,
   "doi": "10.1080/09737766.2008.10700851",
   "venue": "Collnet Journal of Scientometrics and Information Management",
   "cited_by": 14,
   "id": "https://openalex.org/W2023050347"
  },
  {
   "title": "How to Use the Internet to Advertise, Promote and Market Your Business or Website with Little or No Money",
   "year": 2006,
   "doi": "",
   "venue": null,
   "cited_by": 8,
   "id": "https://openalex.org/W2525751206"
  },
  {
   "title": "Exploiting DNS traffic to rank internet domains",
   "year": 2013,
   "doi": "10.1109/iccw.2013.6649442",
   "venue": "IEEE International Conference on Communications workshops",
   "cited_by": 6,
   "id": "https://openalex.org/W1968203365"
  },
  {
   "title": "Biological Sequence Matching using Boolean algebra vs. Fuzzy Logic",
   "year": 2011,
   "doi": "10.5120/3168-4383",
   "venue": "International Journal of Computer Applications",
   "cited_by": 5,
   "id": "https://openalex.org/W2158056321"
  },
  {
   "title": "Web Site Traffic Ranking Estimation via SVM",
   "year": 2010,
   "doi": "10.1007/978-3-642-14932-0_61",
   "venue": "Lecture notes in computer science",
   "cited_by": 3,
   "id": "https://openalex.org/W1491067665"
  },
  {
   "title": "Digital marketing analytics: making sense of consumer data in a digital world",
   "year": 2013,
   "doi": "10.5860/choice.51-2178",
   "venue": "Choice Reviews Online",
   "cited_by": 27,
   "id": "https://openalex.org/W587537648"
  },
  {
   "title": "Introduction to Webometrics: Quantitative Web Research for the Social Sciences",
   "year": 2012,
   "doi": "10.1080/19331681.2012.728386",
   "venue": "Journal of Information Technology & Politics",
   "cited_by": 6,
   "id": "https://openalex.org/W1479966411"
  },
  {
   "title": "Go with the dataflow! Analysing the Internet as a data source (IaD): Main report",
   "year": 2008,
   "doi": "",
   "venue": "UvA-DARE (University of Amsterdam)",
   "cited_by": 2,
   "id": "https://openalex.org/W1606704660"
  }
 ]
}

==> anc/literature/checklist_search_2026-10-31/raw/chase/reyeslillo2023.json <==
{
 "label": "reyeslillo2023",
 "seed_doi": "10.3145/epi.2023.jul.03",
 "seed_id": "W4382986991",
 "datetime_utc": "2026-10-31 05:11 UTC",
 "forward_filter": "SEO OR reliability OR tools OR metrics OR recommendations",
 "forward_url": "https://api.openalex.org/works?filter=cites%3AW4382986991%2Ctitle_and_abstract.search%3ASEO+OR+reliability+OR+tools+OR+metrics+OR+recommendations&per-page=50&mailto=vdepagadala%40gmail.com&sort=cited_by_count%3Adesc",
 "forward_total": 8,
 "forward": [
  {
   "title": "SCImago Media Rankings (SMR): situation and evolution of the digital reputation of the media worldwide",
   "year": 2023,
   "doi": "10.3145/epi.2023.sep.21",
   "venue": "El Profesional de la Informacion",
   "cited_by": 9,
   "id": "https://openalex.org/W4387403677"
  },
  {
   "title": "The Criteria of Inbound Marketing to Segment and Explain the Domain Authority of the Cellars\u2019 E-Commerce in the Canary Islands",
   "year": 2023,
   "doi": "10.3390/systems11110527",
   "venue": "Systems",
   "cited_by": 3,
   "id": "https://openalex.org/W4387902651"
  },
  {
   "title": "Get found: global metrics for assessing the position of geoportals in the online ecosystem",
   "year": 2025,
   "doi": "10.1108/gkmc-06-2024-0332",
   "venue": "Global Knowledge, Memory and Communication",
   "cited_by": 2,
   "id": "https://openalex.org/W4410284254"
  },
  {
   "title": "Digital performance of global repositories: a comparative webometric analysis",
   "year": 2026,
   "doi": "10.1108/pmm-07-2026-0065",
   "venue": "Performance Measurement and Metrics",
   "cited_by": 0,
   "id": "https://openalex.org/W7213326157"
  },
  {
   "title": "Quality Appraisal of Telerehabilitation Guidelines: A Systematic Review",
   "year": 2026,
   "doi": "10.1155/ijta/2404971",
   "venue": "International Journal of Telemedicine and Applications",
   "cited_by": 0,
   "id": "https://openalex.org/W7165751807"
  },
  {
   "title": "Analytical Evaluation of the University of Economics in Bratislava Website through Ahrefs Tools",
   "year": 2025,
   "doi": "10.34135/mmidentity-2025-36",
   "venue": "Media & Marketing Identity",
   "cited_by": 0,
   "id": "https://openalex.org/W4417526075"
  },
  {
   "title": "Evidence-Aware Islamic Misinformation Detection on Social Media",
   "year": 2025,
   "doi": "10.1109/iccta68914.2025.11519964",
   "venue": "International Conference on Computer Theory and Applications (ICCTA)",
   "cited_by": 0,
   "id": "https://openalex.org/W7162034453"
  },
  {
   "title": "BCS Data",
   "year": 2025,
   "doi": "10.4018/979-8-3693-5395-0.ch001",
   "venue": "Advances in marketing, customer relationship management, and e-services book series",
   "cited_by": 0,
   "id": "https://openalex.org/W4407489001"
  }
 ],
 "backward": [
  {
   "title": "The Point of Triangulation",
   "year": 2001,
   "doi": "10.1111/j.1547-5069.2001.00253.x",
   "venue": "Journal of Nursing Scholarship",
   "cited_by": 1407,
   "id": "https://openalex.org/W2010815017"
  },
  {
   "title": "Understanding triangulation in research",
   "year": 2013,
   "doi": "10.1136/eb-2013-101494",
   "venue": "Evidence-Based Nursing",
   "cited_by": 567,
   "id": "https://openalex.org/W2158216526"
  },
  {
   "title": "Understanding the Digital Marketing Environment with KPIs and Web Analytics",
   "year": 2017,
   "doi": "10.3390/fi9040076",
   "venue": "Future Internet",
   "cited_by": 224,
   "id": "https://openalex.org/W2766936398"
  },
  {
   "title": "Research Methods: Triangulation",
   "year": 2014,
   "doi": "10.18438/b8ww3x",
   "venue": "Evidence Based Library and Information Practice",
   "cited_by": 148,
   "id": "https://openalex.org/W1779866227"
  },
  {
   "title": "Important Factors for Improving Google Search Rank",
   "year": 2019,
   "doi": "10.3390/fi11020032",
   "venue": "Future Internet",
   "cited_by": 123,
   "id": "https://openalex.org/W2912919155"
  },
  {
   "title": "A Dictionary of Social Media",
   "year": 2016,
   "doi": "10.1093/acref/9780191803093.001.0001",
   "venue": "Oxford University Press eBooks",
   "cited_by": 114,
   "id": "https://openalex.org/W4238242727"
  },
  {
   "title": "Evaluating state tourism websites using Search Engine Optimization tools",
   "year": 2019,
   "doi": "10.1016/j.tourman.2019.01.019",
   "venue": "Tourism Management",
   "cited_by": 104,
   "id": "https://openalex.org/W2912449442"
  },
  {
   "title": "Ranking by Relevance and Citation Counts, a Comparative Study: Google Scholar, Microsoft Academic, WoS and Scopus",
   "year": 2019,
   "doi": "10.3390/fi11090202",
   "venue": "Future Internet",
   "cited_by": 78,
   "id": "https://openalex.org/W2974086499"
  },
  {
   "title": "Keyword Selection Strategies in Search Engine Optimization: How Relevant is Relevance?",
   "year": 2020,
   "doi": "10.1016/j.jretai.2020.12.002",
   "venue": "Journal of Retailing",
   "cited_by": 78,
   "id": "https://openalex.org/W3116714104"
  },
  {
   "title": "Language Bias in the Google Scholar Ranking Algorithm",
   "year": 2021,
   "doi": "10.3390/fi13020031",
   "venue": "Future Internet",
   "cited_by": 76,
   "id": "https://openalex.org/W3125740642"
  },
  {
   "title": "A study of the Web visibility of the SDGs and the 2030 Agenda on university websites",
   "year": 2021,
   "doi": "10.1108/ijshe-09-2021-0361",
   "venue": "International Journal of Sustainability in Higher Education",
   "cited_by": 64,
   "id": "https://openalex.org/W4206115818"
  },
  {
   "title": "SEARCH ENGINE OPTIMIZATION: A REVIEW",
   "year": 2021,
   "doi": "10.35784/acs-2021-07",
   "venue": "Applied Computer Science",
   "cited_by": 59,
   "id": "https://openalex.org/W4312784821"
  },
  {
   "title": "Search engine optimization (SEO) for digital marketers: exploring determinants of online search visibility for blood bank service",
   "year": 2022,
   "doi": "10.1108/oir-05-2022-0276",
   "venue": "Online Information Review",
   "cited_by": 46,
   "id": "https://openalex.org/W4295991043"
  },
  {
   "title": "A distinctive approach to obtain higher page rank through search engine optimization",
   "year": 2018,
   "doi": "10.1007/s12046-018-0812-3",
   "venue": "Sadhana",
   "cited_by": 61,
   "id": "https://openalex.org/W2793784004"
  },
  {
   "title": "Analysis of the SEO visibility of university libraries and how they impact the web visibility of their universities",
   "year": 2020,
   "doi": "10.1016/j.acalib.2020.102171",
   "venue": "The Journal of Academic Librarianship",
   "cited_by": 39,
   "id": "https://openalex.org/W3022484358"
  },
  {
   "title": "Herramientas e indicadores SEO: caracter\u00edsticas y aplicaci\u00f3n para an\u00e1lisis de cibermedios",
   "year": 2016,
   "doi": "10.3145/epi.2016.may.19",
   "venue": "El Profesional de la Informacion",
   "cited_by": 30,
   "id": "https://openalex.org/W2432884830"
  },
  {
   "title": "Received citations as a main SEO factor of Google Scholar results ranking",
   "year": 2018,
   "doi": "10.3145/epi.2018.may.09",
   "venue": "El Profesional de la Informacion",
   "cited_by": 29,
   "id": "https://openalex.org/W2809355755"
  },
  {
   "title": "La triangulaci\u00f3n metodol\u00f3gica: sus principios, alcances y limitaciones",
   "year": 2013,
   "doi": "10.17533/udea.iee.16851",
   "venue": "Investigaci\u00f3n y Educaci\u00f3n en Enfermer\u00eda",
   "cited_by": 14,
   "id": "https://openalex.org/W4367032329"
  },
  {
   "title": "Google SEO score and accessibility rank on the American University Libraries\u2019 websites: one comparative analysis",
   "year": 2022,
   "doi": "10.1108/idd-08-2021-0088",
   "venue": "Information Discovery and Delivery",
   "cited_by": 10,
   "id": "https://openalex.org/W4307563168"
  },
  {
   "title": "Who does SEO in Spain? A cybermetric methodology for the construction of company universes",
   "year": 2021,
   "doi": "10.3145/epi.2021.jul.19",
   "venue": "El Profesional de la Informacion",
   "cited_by": 9,
   "id": "https://openalex.org/W3195575925"
  },
  {
   "title": "Search engine optimization: Success factors",
   "year": 2016,
   "doi": "10.1109/pdgc.2016.7913146",
   "venue": "International Conference on Parallel, Distributed and Grid Computing (PDGC)",
   "cited_by": 18,
   "id": "https://openalex.org/W2609937682"
  },
  {
   "title": "The impact of Google on discovering scholarly information: managing STM publishers\u2019 visibility in Google",
   "year": 2020,
   "doi": "10.1108/cc-01-2020-0002",
   "venue": "Collection and Curation",
   "cited_by": 11,
   "id": "https://openalex.org/W3025104046"
  },
  {
   "title": "Revealing the online network between university and industry: the case of Turkey",
   "year": 2015,
   "doi": "10.1007/s11192-015-1596-4",
   "venue": "Scientometrics",
   "cited_by": 8,
   "id": "https://openalex.org/W3122464229"
  },
  {
   "title": "Web Ranking of Higher Education Institutions: An SEO Analysis",
   "year": 2020,
   "doi": "10.1109/iccakm46823.2020.9051481",
   "venue": "International Conference on Computation, Automation and Knowledge Management (ICCAKM)",
   "cited_by": 6,
   "id": "https://openalex.org/W3015177353"
  },
  {
   "title": "Search engine optimization as a tool to increase the competitiveness of pharmaceutical companies in modern conditions",
   "year": 2020,
   "doi": "10.26425/2658-3445-2020-2-32-39",
   "venue": "E-Management",
   "cited_by": 2,
   "id": "https://openalex.org/W3081736365"
  },
  {
   "title": "Hit count estimate variability for website-specific queries in search engines",
   "year": 2018,
   "doi": "10.1108/ajim-10-2017-0226",
   "venue": "Aslib Journal of Information Management",
   "cited_by": 6,
   "id": "https://openalex.org/W2789954288"
  },
  {
   "title": "LA TRIANGULACI\u00d3N METODOL\u00d3GICA COMO M\u00c9TODO DE LA INVESTIGACI\u00d3N CIENT\u00cdFICA. APUNTES PARA UNA CONCEPTUALIZACI\u00d3N",
   "year": 2019,
   "doi": "",
   "venue": "Dialnet (Universidad de la Rioja)",
   "cited_by": 4,
   "id": "https://openalex.org/W3009940734"
  },
  {
   "title": "Is Data Quality an Influential Factor on Web Portals\u2019 Visibility?",
   "year": 2013,
   "doi": "10.1016/j.protcy.2013.12.265",
   "venue": "Procedia Technology",
   "cited_by": 3,
   "id": "https://openalex.org/W2029558135"
  },
  {
   "title": "Posicionamiento en Google: an\u00e1lisis SEO de los sitios web de Agencias de Comunicaci\u00f3n en Espa\u00f1a",
   "year": 2020,
   "doi": "10.7263/adresic-023-02",
   "venue": "aDResearch ESIC International Journal of Communication Research",
   "cited_by": 2,
   "id": "https://openalex.org/W3086255292"
  },
  {
   "title": "Contents and quality of travel tips on malaria in English and Spanish travel blogs",
   "year": 2021,
   "doi": "10.1186/s12936-021-03864-2",
   "venue": "Malaria Journal",
   "cited_by": 3,
   "id": "https://openalex.org/W3196137525"
  },
  {
   "title": "Correlation of SEO Score and Domain Authority with NIRF Ranking for top Engineering Institutes in India",
   "year": 2022,
   "doi": "10.31222/osf.io/crhxu",
   "venue": null,
   "cited_by": 1,
   "id": "https://openalex.org/W4226416255"
  },
  {
   "title": "Dataset: Reliability of the domain authority scores calculated by Moz, Semrush, and Ahrefs",
   "year": 2023,
   "doi": "10.5281/zenodo.8025045",
   "venue": "Zenodo (CERN European Organization for Nuclear Research)",
   "cited_by": 1,
   "id": "https://openalex.org/W4393510677"
  }
 ]
}

==> anc/literature/checklist_search_2026-10-31/raw/chase/sen2021.json <==
{
 "label": "sen2021",
 "seed_doi": "10.1093/poq/nfab018",
 "seed_id": "W3196504734",
 "datetime_utc": "2026-10-31 05:11 UTC",
 "forward_filter": "\"Google Trends\" OR \"search volume\" OR \"web traffic\" OR \"search engine\" OR Wikipedia OR \"search data\"",
 "forward_url": "https://api.openalex.org/works?filter=cites%3AW3196504734%2Ctitle_and_abstract.search%3A%22Google+Trends%22+OR+%22search+volume%22+OR+%22web+traffic%22+OR+%22search+engine%22+OR+Wikipedia+OR+%22search+data%22&per-page=50&mailto=vdepagadala%40gmail.com&sort=cited_by_count%3Adesc",
 "forward_total": 2,
 "forward": [
  {
   "title": "\u201cI updated the <ref>\u201d: The evolution of references in the English Wikipedia and the implications for altmetrics",
   "year": 2021,
   "doi": "10.1162/qss_a_00171",
   "venue": "Quantitative Science Studies",
   "cited_by": 10,
   "id": "https://openalex.org/W4200184936"
  },
  {
   "title": "From selection to first music release: Platformized artist development in the Big5\u2013Manifest case",
   "year": 2026,
   "doi": "10.26466/opusjsr.2039955",
   "venue": "Opus uluslararas\u0131 toplum aras\u0327t\u0131rmalar\u0131 dergisi",
   "cited_by": 0,
   "id": "https://openalex.org/W7222887935"
  }
 ],
 "backward": [
  {
   "title": "CRITICAL QUESTIONS FOR BIG DATA",
   "year": 2012,
   "doi": "10.1080/1369118x.2012.678878",
   "venue": "Information Communication & Society",
   "cited_by": 5457,
   "id": "https://openalex.org/W1500693574"
  },
  {
   "title": "The ethics of algorithms: Mapping the debate",
   "year": 2016,
   "doi": "10.1177/2053951716679679",
   "venue": "Big Data & Society",
   "cited_by": 3561,
   "id": "https://openalex.org/W2557671501"
  },
  {
   "title": "Gender Shades: Intersectional Accuracy Disparities in Commercial Gender Classification",
   "year": 2018,
   "doi": "",
   "venue": null,
   "cited_by": 3510,
   "id": "https://openalex.org/W2788481061"
  },
  {
   "title": "Computational Social Science",
   "year": 2009,
   "doi": "10.1126/science.1167742",
   "venue": "Science",
   "cited_by": 3362,
   "id": "https://openalex.org/W2159397589"
  },
  {
   "title": "Datasheets for datasets",
   "year": 2021,
   "doi": "10.1145/3458723",
   "venue": "Communications of the ACM",
   "cited_by": 2469,
   "id": "https://openalex.org/W2795038878"
  },
  {
   "title": "From Tweets to Polls: Linking Text Sentiment to Public Opinion Time Series",
   "year": 2010,
   "doi": "10.1609/icwsm.v4i1.14031",
   "venue": "Proceedings of the International AAAI Conference on Web and Social Media",
   "cited_by": 1922,
   "id": "https://openalex.org/W2122369144"
  },
  {
   "title": "Is the Sample Good Enough? Comparing Data from Twitter's Streaming API with Twitter's Firehose",
   "year": 2021,
   "doi": "10.1609/icwsm.v7i1.14401",
   "venue": "Proceedings of the International AAAI Conference on Web and Social Media",
   "cited_by": 808,
   "id": "https://openalex.org/W1845748792"
  },
  {
   "title": "Big Questions for Social Media Big Data: Representativeness, Validity and Other Methodological Pitfalls",
   "year": 2014,
   "doi": "10.1609/icwsm.v8i1.14517",
   "venue": "Proceedings of the International AAAI Conference on Web and Social Media",
   "cited_by": 776,
   "id": "https://openalex.org/W2102861780"
  },
  {
   "title": "Social Data: Biases, Methodological Pitfalls, and Ethical Boundaries",
   "year": 2019,
   "doi": "10.3389/fdata.2019.00013",
   "venue": "Frontiers in Big Data",
   "cited_by": 763,
   "id": "https://openalex.org/W2563852449"
  },
  {
   "title": "Understanding the Demographics of Twitter Users",
   "year": 2021,
   "doi": "10.1609/icwsm.v5i1.14168",
   "venue": "Proceedings of the International AAAI Conference on Web and Social Media",
   "cited_by": 761,
   "id": "https://openalex.org/W2167102709"
  },
  {
   "title": "Social media for large studies of behavior",
   "year": 2014,
   "doi": "10.1126/science.346.6213.1063",
   "venue": "Science",
   "cited_by": 648,
   "id": "https://openalex.org/W2069516633"
  },
  {
   "title": "Total Survey Error: Past, Present, and Future",
   "year": 2010,
   "doi": "10.1093/poq/nfq065",
   "venue": "Public Opinion Quarterly",
   "cited_by": 600,
   "id": "https://openalex.org/W2102581597"
  },
  {
   "title": "\u201cParticipant\u201d Perceptions of Twitter Research Ethics",
   "year": 2018,
   "doi": "10.1177/2056305118763366",
   "venue": "Social Media + Society",
   "cited_by": 528,
   "id": "https://openalex.org/W2793785670"
  },
  {
   "title": "Total Survey Error: Design, Implementation, and Evaluation",
   "year": 2010,
   "doi": "10.1093/poq/nfq058",
   "venue": "Public Opinion Quarterly",
   "cited_by": 451,
   "id": "https://openalex.org/W2108770903"
  },
  {
   "title": "Bit by Bit: Social Research in the Digital Age",
   "year": 2018,
   "doi": "10.1111/rssa.12375",
   "venue": "Journal of the Royal Statistical Society Series A (Statistics in Society)",
   "cited_by": 421,
   "id": "https://openalex.org/W2806125611"
  },
  {
   "title": "You Can't Stay Here",
   "year": 2017,
   "doi": "10.1145/3134666",
   "venue": "Proceedings of the ACM on Human-Computer Interaction",
   "cited_by": 385,
   "id": "https://openalex.org/W2774215862"
  },
  {
   "title": "The SAGE Handbook of Survey Methodology",
   "year": 2016,
   "doi": "10.4135/9781473957893",
   "venue": "SAGE Publications Ltd eBooks",
   "cited_by": 371,
   "id": "https://openalex.org/W2498779381"
  },
  {
   "title": "Validity Issues in the Use of Social Network Analysis with Digital Trace Data",
   "year": 2011,
   "doi": "10.17705/1jais.00282",
   "venue": "Journal of the Association for Information Systems",
   "cited_by": 369,
   "id": "https://openalex.org/W2121712502"
  },
  {
   "title": "Three Eras of Survey Research",
   "year": 2011,
   "doi": "10.1093/poq/nfr057",
   "venue": "Public Opinion Quarterly",
   "cited_by": 351,
   "id": "https://openalex.org/W2158676541"
  },
  {
   "title": "A twenty-first century science",
   "year": 2007,
   "doi": "10.1038/445489a",
   "venue": "Nature",
   "cited_by": 328,
   "id": "https://openalex.org/W2064786700"
  },
  {
   "title": "The Total Survey Error Approach: A Guide to the New Science of Survey Research",
   "year": 2005,
   "doi": "",
   "venue": null,
   "cited_by": 281,
   "id": "https://openalex.org/W643487436"
  },
  {
   "title": "Classifying Political Orientation on Twitter: It\u2019s Not Easy!",
   "year": 2021,
   "doi": "10.1609/icwsm.v7i1.14434",
   "venue": "Proceedings of the International AAAI Conference on Web and Social Media",
   "cited_by": 208,
   "id": "https://openalex.org/W68298479"
  },
  {
   "title": "Using Twitter for Demographic and Social Science Research: Tools for Data Collection and Processing",
   "year": 2015,
   "doi": "10.1177/0049124115605339",
   "venue": "Sociological Methods & Research",
   "cited_by": 207,
   "id": "https://openalex.org/W2337647281"
  },
  {
   "title": "Leveraging Facebook's Advertising Platform to Monitor Stocks of Migrants",
   "year": 2017,
   "doi": "10.1111/padr.12102",
   "venue": "Population and Development Review",
   "cited_by": 200,
   "id": "https://openalex.org/W2764332164"
  },
  {
   "title": "Wikipedia Usage Estimates Prevalence of Influenza-Like Illness in the United States in Near Real-Time",
   "year": 2014,
   "doi": "10.1371/journal.pcbi.1003581",
   "venue": "PLoS Computational Biology",
   "cited_by": 196,
   "id": "https://openalex.org/W2070272165"
  },
  {
   "title": "The Emergence of Online Community Leadership",
   "year": 2015,
   "doi": "10.1287/isre.2014.0562",
   "venue": "Information Systems Research",
   "cited_by": 190,
   "id": "https://openalex.org/W2098411937"
  },
  {
   "title": "Social Media Analyses for Social Measurement",
   "year": 2016,
   "doi": "10.1093/poq/nfv048",
   "venue": "Public Opinion Quarterly",
   "cited_by": 188,
   "id": "https://openalex.org/W2254247457"
  },
  {
   "title": "Big Data in Survey Research",
   "year": 2015,
   "doi": "10.1093/poq/nfv039",
   "venue": "Public Opinion Quarterly",
   "cited_by": 175,
   "id": "https://openalex.org/W2193451006"
  },
  {
   "title": "Twitter spam detection: Survey of new approaches and comparative study",
   "year": 2017,
   "doi": "10.1016/j.cose.2017.11.013",
   "venue": "Computers & Security",
   "cited_by": 175,
   "id": "https://openalex.org/W2768745333"
  },
  {
   "title": "Social Media Use in 2018",
   "year": 2018,
   "doi": "",
   "venue": null,
   "cited_by": 175,
   "id": "https://openalex.org/W2791575854"
  },
  {
   "title": "When does a compliment become sexist? Analysis and classification of ambivalent sexism using twitter data",
   "year": 2017,
   "doi": "10.18653/v1/w17-2902",
   "venue": "Workshop on Natural Language Processing and Computational Social Science (NLP+CSS)",
   "cited_by": 172,
   "id": "https://openalex.org/W2740471031"
  },
  {
   "title": "Online and Social Media Data As an Imperfect Continuous Panel Survey",
   "year": 2016,
   "doi": "10.1371/journal.pone.0145406",
   "venue": "PLoS ONE",
   "cited_by": 131,
   "id": "https://openalex.org/W2231433198"
  },
  {
   "title": "Conceptualizing the Dynamic Strategic Alignment Competency",
   "year": 2011,
   "doi": "10.17705/1jais.00265",
   "venue": "Journal of the Association for Information Systems",
   "cited_by": 120,
   "id": "https://openalex.org/W1479780958"
  },
  {
   "title": "Demographic research with non-representative internet data",
   "year": 2015,
   "doi": "10.1108/ijm-12-2014-0261",
   "venue": "International Journal of Manpower",
   "cited_by": 119,
   "id": "https://openalex.org/W2161015791"
  },
  {
   "title": "Total Survey Error in Practice",
   "year": 2017,
   "doi": "10.1002/9781119041702",
   "venue": "Wiley eBooks",
   "cited_by": 118,
   "id": "https://openalex.org/W2587554948"
  },
  {
   "title": "Confounds and Consequences in Geotagged Twitter Data",
   "year": 2015,
   "doi": "10.18653/v1/d15-1256",
   "venue": "Conference on Empirical Methods in Natural Language Processing (EMNLP)",
   "cited_by": 104,
   "id": "https://openalex.org/W1754225409"
  },
  {
   "title": "Adaptive nowcasting of influenza outbreaks using Google searches",
   "year": 2014,
   "doi": "10.1098/rsos.140095",
   "venue": "Royal Society Open Science",
   "cited_by": 97,
   "id": "https://openalex.org/W2025702214"
  },
  {
   "title": "The Substantial Interdependence of Wikipedia and Google: A Case Study on the Relationship Between Peer Production Communities and Information Technologies",
   "year": 2017,
   "doi": "10.1609/icwsm.v11i1.14883",
   "venue": "Proceedings of the International AAAI Conference on Web and Social Media",
   "cited_by": 97,
   "id": "https://openalex.org/W2620867994"
  },
  {
   "title": "6% of online adults are reddit users",
   "year": 2013,
   "doi": "",
   "venue": null,
   "cited_by": 90,
   "id": "https://openalex.org/W2131817520"
  },
  {
   "title": "How Constraints Affect Content: The Case of Twitter\u2019s Switch from 140 to 280 Characters",
   "year": 2018,
   "doi": "10.1609/icwsm.v12i1.15079",
   "venue": "Proceedings of the International AAAI Conference on Web and Social Media",
   "cited_by": 77,
   "id": "https://openalex.org/W2797341271"
  },
  {
   "title": "Twitter as a first draft of the present",
   "year": 2016,
   "doi": "10.1145/2908131.2908174",
   "venue": "ACM Web Science Conference (WebSci)",
   "cited_by": 53,
   "id": "https://openalex.org/W2353527951"
  },
  {
   "title": "How Big of a Problem is Analytic Error in Secondary Analyses of Survey Data?",
   "year": 2016,
   "doi": "10.1371/journal.pone.0158120",
   "venue": "PLoS ONE",
   "cited_by": 51,
   "id": "https://openalex.org/W2465074555"
  },
  {
   "title": "Identifying Platform Effects in Social Media Data",
   "year": 2016,
   "doi": "10.1609/icwsm.v10i1.14756",
   "venue": "Proceedings of the International AAAI Conference on Web and Social Media",
   "cited_by": 45,
   "id": "https://openalex.org/W2565284482"
  },
  {
   "title": "Differences in General Health of Internet Users and Non-users and Implications for the Use of Web Surveys",
   "year": 2016,
   "doi": "10.18148/srm/2017.v11i2.6803",
   "venue": "Survey research methods",
   "cited_by": 28,
   "id": "https://openalex.org/W2525894865"
  },
  {
   "title": "\"I Wanted to Predict Elections with Twitter and all I got was this Lousy Paper\" -- A Balanced Survey on Election Prediction using Twitter Data",
   "year": 2012,
   "doi": "10.48550/arxiv.1204.6441",
   "venue": "arXiv (Cornell University)",
   "cited_by": 180,
   "id": "https://openalex.org/W2106934621"
  },
  {
   "title": "Total Twitter Error",
   "year": 2017,
   "doi": "10.1002/9781119041702.ch2",
   "venue": null,
   "cited_by": 49,
   "id": "https://openalex.org/W2788516608"
  },
  {
   "title": "Big Data",
   "year": 2017,
   "doi": "10.1002/9781119041702.ch3",
   "venue": null,
   "cited_by": 15,
   "id": "https://openalex.org/W2586680852"
  },
  {
   "title": "Analytic Error as an Important Component of Total Survey Error",
   "year": 2017,
   "doi": "10.1002/9781119041702.ch22",
   "venue": null,
   "cited_by": 13,
   "id": "https://openalex.org/W2581800740"
  },
  {
   "title": "Systematically Monitoring Social Media: the case of the German federal election 2017",
   "year": 2018,
   "doi": "10.21241/ssoar.56149",
   "venue": "arXiv (Cornell University)",
   "cited_by": 11,
   "id": "https://openalex.org/W2795860151"
  },
  {
   "title": "The Undercoverage\u2013Nonresponse Tradeoff",
   "year": 2017,
   "doi": "10.1002/9781119041702.ch5",
   "venue": null,
   "cited_by": 6,
   "id": "https://openalex.org/W2586532772"
  },
  {
   "title": "Model Cards for Model Reporting",
   "year": 2019,
   "doi": "10.1145/3287560.3287596",
   "venue": "ACM Conference on Fairness, Accountability, and Transparency (FAccT)",
   "cited_by": 2670,
   "id": "https://openalex.org/W2897042519"
  },
  {
   "title": "A Review of Conceptual Approaches and Empirical Evidence on Probability and Nonprobability Sample Survey Research",
   "year": 2019,
   "doi": "10.1093/jssam/smz041",
   "venue": "Journal of Survey Statistics and Methodology",
   "cited_by": 422,
   "id": "https://openalex.org/W3000214403"
  },
  {
   "title": "Response Quality in Nonprobability and Probability-based Online Panels",
   "year": 2020,
   "doi": "10.1177/0049124120914940",
   "venue": "Sociological Methods & Research",
   "cited_by": 182,
   "id": "https://openalex.org/W3023778390"
  },
  {
   "title": "Who Tweets About Politics?",
   "year": 2013,
   "doi": "10.1177/0894439313490405",
   "venue": "Social Science Computer Review",
   "cited_by": 153,
   "id": "https://openalex.org/W3123247699"
  },
  {
   "title": "Turning Words Into Consumer Preferences: How Sentiment Analysis Is Framed in Research and the News Media",
   "year": 2018,
   "doi": "10.1177/2056305118797724",
   "venue": "Social Media + Society",
   "cited_by": 99,
   "id": "https://openalex.org/W2891124983"
  },
  {
   "title": "Total Error in a Big Data World: Adapting the TSE Framework to Big Data",
   "year": 2019,
   "doi": "10.1093/jssam/smz056",
   "venue": "Journal of Survey Statistics and Methodology",
   "cited_by": 77,
   "id": "https://openalex.org/W3005044129"
  },
  {
   "title": "Platform enclosure of human behavior and its measurement: Using behavioral trace data against platform episteme",
   "year": 2020,
   "doi": "10.1177/1461444820933547",
   "venue": "New Media & Society",
   "cited_by": 76,
   "id": "https://openalex.org/W3039560364"
  },
  {
   "title": "Internet Research Ethics for the Social Age",
   "year": 2017,
   "doi": "10.3726/b11077",
   "venue": null,
   "cited_by": 80,
   "id": "https://openalex.org/W4299499183"
  },
  {
   "title": "LOBO",
   "year": 2018,
   "doi": "10.1145/3274694.3274738",
   "venue": "Annual Computer Security Applications Conference",
   "cited_by": 61,
   "id": "https://openalex.org/W2892724803"
  },
  {
   "title": "Nonprobability Sampling and Causal Analysis",
   "year": 2018,
   "doi": "10.1146/annurev-statistics-030718-104951",
   "venue": "Annual Review of Statistics and Its Application",
   "cited_by": 55,
   "id": "https://openalex.org/W2890593043"
  },
  {
   "title": "Social Media as an Alternative to Surveys of Opinions About the Economy",
   "year": 2019,
   "doi": "10.1177/0894439319875692",
   "venue": "Social Science Computer Review",
   "cited_by": 51,
   "id": "https://openalex.org/W2979250643"
  },
  {
   "title": "Possible Uses of Nonprobability Sampling for the Social Sciences",
   "year": 2019,
   "doi": "10.13094/smif-2019-00014",
   "venue": "Social Science Open Access Repository (GESIS \u2013 Leibniz Institute for the Social Sciences)",
   "cited_by": 34,
   "id": "https://openalex.org/W2945913821"
  },
  {
   "title": "The Stability of Economic Correlations over Time",
   "year": 2018,
   "doi": "10.1093/poq/nfy030",
   "venue": "Public Opinion Quarterly",
   "cited_by": 26,
   "id": "https://openalex.org/W2892030522"
  },
  {
   "title": "On the Reliability and Validity of Detecting Approval of Political Actors in Tweets",
   "year": 2020,
   "doi": "10.18653/v1/2020.emnlp-main.110",
   "venue": "Conference on Empirical Methods in Natural Language Processing (EMNLP)",
   "cited_by": 23,
   "id": "https://openalex.org/W3101900272"
  },
  {
   "title": "Who\u2019s Tweeting About the President? What Big Survey Data Can Tell Us About Digital Traces?",
   "year": 2019,
   "doi": "10.1177/0894439318822007",
   "venue": "Social Science Computer Review",
   "cited_by": 21,
   "id": "https://openalex.org/W2911755612"
  },
  {
   "title": "Survey Methodology: Challenges and Principles",
   "year": 2016,
   "doi": "10.4135/9781473957893.n1",
   "venue": "SAGE Publications Ltd eBooks",
   "cited_by": 10,
   "id": "https://openalex.org/W4256355790"
  },
  {
   "title": "Internet Research : Ethical Guidelines 3.0",
   "year": 2019,
   "doi": "",
   "venue": "Universit\u00e4tsbibliographie, Universit\u00e4t Duisburg-Essen",
   "cited_by": 440,
   "id": "https://openalex.org/W4412308948"
  },
  {
   "title": "Bit by Bit: Social Research in the Digital Age",
   "year": 2020,
   "doi": "10.1177/0267323120922090",
   "venue": "European Journal of Communication",
   "cited_by": 284,
   "id": "https://openalex.org/W3037090540"
  },
  {
   "title": "Systematically Monitoring Social Media: The Case of the German Federal Election 2017",
   "year": 2018,
   "doi": "10.31235/osf.io/5zpm9",
   "venue": null,
   "cited_by": 17,
   "id": "https://openalex.org/W4233757054"
  }
 ]
}

==> anc/literature/checklist_search_2026-10-31/raw/chase/thelwall2016.json <==
{
 "label": "thelwall2016",
 "seed_doi": "10.2200/s00733ed1v01y201609icr052",
 "seed_id": "W2528525856",
 "datetime_utc": "2026-10-31 05:07 UTC",
 "forward_filter": "commercial OR SEO OR traffic OR \"data quality\" OR reliability OR guide",
 "forward_url": "https://api.openalex.org/works?filter=cites%3AW2528525856%2Ctitle_and_abstract.search%3Acommercial+OR+SEO+OR+traffic+OR+%22data+quality%22+OR+reliability+OR+guide&per-page=50&mailto=vdepagadala%40gmail.com&sort=cited_by_count%3Adesc",
 "forward_total": 3,
 "forward": [
  {
   "title": "Fuel-Cell Electric Vehicles: Plotting a Scientific and Technological Knowledge Map",
   "year": 2020,
   "doi": "10.3390/su12062334",
   "venue": "Sustainability",
   "cited_by": 71,
   "id": "https://openalex.org/W3012067270"
  },
  {
   "title": "Is medical research informing professional practice more highly cited? Evidence from AHFS DI Essentials in drugs.com",
   "year": 2017,
   "doi": "10.1007/s11192-017-2292-3",
   "venue": "Scientometrics",
   "cited_by": 15,
   "id": "https://openalex.org/W2591306196"
  },
  {
   "title": "Mapping Scientific and Technological Patterns: Hybrid Vehicles",
   "year": 2019,
   "doi": "10.1007/978-3-030-14969-7_13",
   "venue": "Springer proceedings in mathematics & statistics",
   "cited_by": 2,
   "id": "https://openalex.org/W2937404758"
  }
 ],
 "backward": [
  {
   "title": "Probable Inference, the Law of Succession, and Statistical Inference",
   "year": 1927,
   "doi": "10.1080/01621459.1927.10502953",
   "venue": "Journal of the American Statistical Association",
   "cited_by": 4440,
   "id": "https://openalex.org/W2020018978"
  },
  {
   "title": "Bibliometrics: The Leiden Manifesto for research metrics",
   "year": 2015,
   "doi": "10.1038/520429a",
   "venue": "Nature",
   "cited_by": 2828,
   "id": "https://openalex.org/W2068452509"
  },
  {
   "title": "Can Tweets Predict Citations? Metrics of Social Impact Based on Twitter and Correlation with Traditional Metrics of Scientific Impact",
   "year": 2011,
   "doi": "10.2196/jmir.2012",
   "venue": "Journal of Medical Internet Research",
   "cited_by": 1088,
   "id": "https://openalex.org/W1965964177"
  },
  {
   "title": "Bias in peer review",
   "year": 2012,
   "doi": "10.1002/asi.22784",
   "venue": "Journal of the American Society for Information Science and Technology",
   "cited_by": 999,
   "id": "https://openalex.org/W2005950835"
  },
  {
   "title": "Problems of citation analysis: A critical review",
   "year": 1989,
   "doi": "10.1002/(sici)1097-4571(198909)40:5<342::aid-asi7>3.0.co;2-u",
   "venue": "Journal of the American Society for Information Science",
   "cited_by": 807,
   "id": "https://openalex.org/W1973816953"
  },
  {
   "title": "Online collaboration: Scientists and the social network",
   "year": 2014,
   "doi": "10.1038/512126a",
   "venue": "Nature",
   "cited_by": 654,
   "id": "https://openalex.org/W2060017626"
  },
  {
   "title": "Problems of citation analysis",
   "year": 1996,
   "doi": "10.1007/bf02129604",
   "venue": "Scientometrics",
   "cited_by": 503,
   "id": "https://openalex.org/W1969666528"
  },
  {
   "title": "Disciplinary Differences and University Teaching",
   "year": 2001,
   "doi": "10.1080/03075070120052071",
   "venue": "Studies in Higher Education",
   "cited_by": 477,
   "id": "https://openalex.org/W2045328596"
  },
  {
   "title": "Does science push technology? Patents citing scientific literature",
   "year": 2000,
   "doi": "10.1016/s0048-7333(99)00040-2",
   "venue": "Research Policy",
   "cited_by": 460,
   "id": "https://openalex.org/W1965721320"
  },
  {
   "title": "Earlier Web usage statistics as predictors of later citation impact",
   "year": 2006,
   "doi": "10.1002/asi.20373",
   "venue": "Journal of the American Society for Information Science and Technology",
   "cited_by": 403,
   "id": "https://openalex.org/W2002034968"
  },
  {
   "title": "Translation of highly promising basic science research into clinical applications",
   "year": 2003,
   "doi": "10.1016/s0002-9343(03)00013-5",
   "venue": "The American Journal of Medicine",
   "cited_by": 323,
   "id": "https://openalex.org/W1994880204"
  },
  {
   "title": "Disciplinary differences in Twitter scholarly communication",
   "year": 2014,
   "doi": "10.1007/s11192-014-1229-3",
   "venue": "Scientometrics",
   "cited_by": 289,
   "id": "https://openalex.org/W1989833929"
  },
  {
   "title": "A bibliometric study of reference literature in the sciences and social sciences",
   "year": 1999,
   "doi": "10.1016/s0306-4573(98)00028-4",
   "venue": "Information Processing & Management",
   "cited_by": 280,
   "id": "https://openalex.org/W1991526941"
  },
  {
   "title": "R esearch G ate: Disseminating, communicating, and measuring Scholarship?",
   "year": 2014,
   "doi": "10.1002/asi.23236",
   "venue": "Journal of the Association for Information Science and Technology",
   "cited_by": 257,
   "id": "https://openalex.org/W1758588624"
  },
  {
   "title": "Article-Level Metrics and the Evolution of Scientific Impact",
   "year": 2009,
   "doi": "10.1371/journal.pbio.1000242",
   "venue": "PLoS Biology",
   "cited_by": 244,
   "id": "https://openalex.org/W2033069678"
  },
  {
   "title": "M endeley readership altmetrics for the social sciences and humanities: Research evaluation and knowledge flows",
   "year": 2014,
   "doi": "10.1002/asi.23071",
   "venue": "Journal of the Association for Information Science and Technology",
   "cited_by": 241,
   "id": "https://openalex.org/W1531607676"
  },
  {
   "title": "Citation rates and journal impact factors are not suitable for evaluation of research",
   "year": 1998,
   "doi": "10.3109/17453679809000920",
   "venue": "Acta Orthopaedica Scandinavica",
   "cited_by": 240,
   "id": "https://openalex.org/W2014147337"
  },
  {
   "title": "Tweets as impact indicators: Examining the implications of automated \u201cbot\u201d accounts on T witter",
   "year": 2015,
   "doi": "10.1002/asi.23456",
   "venue": "Journal of the Association for Information Science and Technology",
   "cited_by": 231,
   "id": "https://openalex.org/W1953503995"
  },
  {
   "title": "HUMANITIES SCHOLARS: INFORMATION NEEDS AND USES",
   "year": 1982,
   "doi": "10.1108/eb026734",
   "venue": "Journal of Documentation",
   "cited_by": 228,
   "id": "https://openalex.org/W1996508650"
  },
  {
   "title": "Do blog citations correlate with a higher number of future citations? Research blogs as a potential source for alternative metrics",
   "year": 2014,
   "doi": "10.1002/asi.23037",
   "venue": "Journal of the Association for Information Science and Technology",
   "cited_by": 209,
   "id": "https://openalex.org/W1731700882"
  },
  {
   "title": "The Information-Seeking Habits of Graduate Student Researchers in the Humanities",
   "year": 2005,
   "doi": "10.1016/j.acalib.2005.04.005",
   "venue": "The Journal of Academic Librarianship",
   "cited_by": 186,
   "id": "https://openalex.org/W1972694649"
  },
  {
   "title": "Research Blogs and the Discussion of Scholarly Information",
   "year": 2012,
   "doi": "10.1371/journal.pone.0035869",
   "venue": "PLoS ONE",
   "cited_by": 185,
   "id": "https://openalex.org/W2019945085"
  },
  {
   "title": "Multidimensional assessment of scholarly research impact",
   "year": 2015,
   "doi": "10.1002/asi.23314",
   "venue": "Journal of the Association for Information Science and Technology",
   "cited_by": 168,
   "id": "https://openalex.org/W1696956904"
  },
  {
   "title": "Assessing the citation impact of books: The role of Google Books, Google Scholar, and Scopus",
   "year": 2011,
   "doi": "10.1002/asi.21608",
   "venue": "Journal of the American Society for Information Science and Technology",
   "cited_by": 161,
   "id": "https://openalex.org/W2050025702"
  },
  {
   "title": "Bibliographic and Web citations: What is the difference?",
   "year": 2003,
   "doi": "10.1002/asi.10338",
   "venue": "Journal of the American Society for Information Science and Technology",
   "cited_by": 148,
   "id": "https://openalex.org/W2039439167"
  },
  {
   "title": "M endeley readership altmetrics for medical articles: An analysis of 45 fields",
   "year": 2015,
   "doi": "10.1002/asi.23501",
   "venue": "Journal of the Association for Information Science and Technology",
   "cited_by": 127,
   "id": "https://openalex.org/W1904486621"
  },
  {
   "title": "Alternative Perspectives on Impact: The Potential of ALMs and Altmetrics to Inform Funders about Research Impact",
   "year": 2014,
   "doi": "10.1371/journal.pbio.1002003",
   "venue": "PLoS Biology",
   "cited_by": 127,
   "id": "https://openalex.org/W1980522530"
  },
  {
   "title": "Can M endeley bookmarks reflect readership? A survey of user motivations",
   "year": 2015,
   "doi": "10.1002/asi.23477",
   "venue": "Journal of the Association for Information Science and Technology",
   "cited_by": 119,
   "id": "https://openalex.org/W1995893870"
  },
  {
   "title": "The validation of (advanced) bibliometric indicators through peer assessments: A comparative study using data from InCites and F1000",
   "year": 2013,
   "doi": "10.1016/j.joi.2012.12.003",
   "venue": "Journal of Informetrics",
   "cited_by": 119,
   "id": "https://openalex.org/W2066884817"
  },
  {
   "title": "Applying social bookmarking data to evaluate journal usage",
   "year": 2011,
   "doi": "10.1016/j.joi.2011.04.002",
   "venue": "Journal of Informetrics",
   "cited_by": 115,
   "id": "https://openalex.org/W2054174667"
  },
  {
   "title": "Tweeting the Meeting: An In-Depth Analysis of Twitter Activity at Kidney Week 2011",
   "year": 2012,
   "doi": "10.1371/journal.pone.0040253",
   "venue": "PLoS ONE",
   "cited_by": 111,
   "id": "https://openalex.org/W2001295743"
  },
  {
   "title": "Why with bibliometrics the Humanities does not need to be the weakest link",
   "year": 2009,
   "doi": "10.1007/s11192-009-0088-9",
   "venue": "Scientometrics",
   "cited_by": 97,
   "id": "https://openalex.org/W1925145378"
  },
  {
   "title": "A relational altmetric? Network centrality on R esearch G ate as an indicator of scientific impact",
   "year": 2015,
   "doi": "10.1002/asi.23423",
   "venue": "Journal of the Association for Information Science and Technology",
   "cited_by": 92,
   "id": "https://openalex.org/W1603597358"
  },
  {
   "title": "Assessing non-standard article impact using F1000 labels",
   "year": 2013,
   "doi": "10.1007/s11192-013-0993-9",
   "venue": "Scientometrics",
   "cited_by": 66,
   "id": "https://openalex.org/W2050123348"
  },
  {
   "title": "Comparative citation rankings of authors in monographic and journal literature: a study of sociology",
   "year": 1997,
   "doi": "10.1108/eum0000000007200",
   "venue": "Journal of Documentation",
   "cited_by": 134,
   "id": "https://openalex.org/W2014537588"
  },
  {
   "title": "Web citation data for impact assessment: A comparison of four science disciplines",
   "year": 2005,
   "doi": "10.1002/asi.20199",
   "venue": "Journal of the American Society for Information Science and Technology",
   "cited_by": 111,
   "id": "https://openalex.org/W2000866189"
  },
  {
   "title": "Can we rank scholarly book publishers? A bibliometric experiment with the field of history",
   "year": 2014,
   "doi": "10.1002/asi.23267",
   "venue": "Journal of the Association for Information Science and Technology",
   "cited_by": 87,
   "id": "https://openalex.org/W1979927655"
  },
  {
   "title": "Knowledge Machines",
   "year": 2015,
   "doi": "10.7551/mitpress/8816.001.0001",
   "venue": "The MIT Press eBooks",
   "cited_by": 68,
   "id": "https://openalex.org/W1460217792"
  },
  {
   "title": "Altmetrics for the humanities",
   "year": 2015,
   "doi": "10.1108/ajim-11-2014-0152",
   "venue": "Aslib Journal of Information Management",
   "cited_by": 64,
   "id": "https://openalex.org/W1499318445"
  },
  {
   "title": "Coverage, field specialisation and the impact of scientific publishers indexed in the Book Citation Index",
   "year": 2013,
   "doi": "10.1108/oir-10-2012-0169",
   "venue": "Online Information Review",
   "cited_by": 63,
   "id": "https://openalex.org/W1972516450"
  },
  {
   "title": "An automatic method for extracting citations from Google Books",
   "year": 2014,
   "doi": "10.1002/asi.23170",
   "venue": "Journal of the Association for Information Science and Technology",
   "cited_by": 51,
   "id": "https://openalex.org/W1568099383"
  },
  {
   "title": "Guideline references and academic citations as evidence of the clinical value of health research",
   "year": 2015,
   "doi": "10.1002/asi.23432",
   "venue": "Journal of the Association for Information Science and Technology",
   "cited_by": 47,
   "id": "https://openalex.org/W1942906350"
  },
  {
   "title": "Pragmatic evaluation of folksonomies",
   "year": 2011,
   "doi": "10.1145/1963405.1963465",
   "venue": "International World Wide Web Conference (WWW)",
   "cited_by": 44,
   "id": "https://openalex.org/W2054678262"
  },
  {
   "title": "Exploring alternative metrics of scholarly performance in the social sciences and humanities in Taiwan",
   "year": 2014,
   "doi": "10.1007/s11192-014-1420-6",
   "venue": "Scientometrics",
   "cited_by": 43,
   "id": "https://openalex.org/W2066654416"
  },
  {
   "title": "Ranking Scholarly Publishers in Political Science: An Alternative Approach",
   "year": 2011,
   "doi": "10.1017/s1049096511000229",
   "venue": "PS Political Science & Politics",
   "cited_by": 31,
   "id": "https://openalex.org/W2057800039"
  },
  {
   "title": "The Periodic Table of Videos",
   "year": 2011,
   "doi": "10.1126/science.1196980",
   "venue": "Science",
   "cited_by": 28,
   "id": "https://openalex.org/W19743949"
  },
  {
   "title": "Substance without citation: evaluating the online impact of grey literature",
   "year": 2013,
   "doi": "10.1007/s11192-013-1068-7",
   "venue": "Scientometrics",
   "cited_by": 18,
   "id": "https://openalex.org/W1967896143"
  },
  {
   "title": "The paper is not sacred",
   "year": 2011,
   "doi": "10.1038/480449a",
   "venue": "Nature",
   "cited_by": 30,
   "id": "https://openalex.org/W2003834244"
  },
  {
   "title": "A Content Analysis of Book Reviews in the AJS, ASR, and Social Forces",
   "year": 1973,
   "doi": "10.1086/225431",
   "venue": "American Journal of Sociology",
   "cited_by": 37,
   "id": "https://openalex.org/W2065522301"
  },
  {
   "title": "Nepotism and sexism in peer-review",
   "year": 1997,
   "doi": "10.1038/387341a0",
   "venue": "Nature",
   "cited_by": 1346,
   "id": "https://openalex.org/W2132736842"
  },
  {
   "title": "Do Altmetrics Work? Twitter and Ten Other Social Web Services",
   "year": 2013,
   "doi": "10.1371/journal.pone.0064841",
   "venue": "PLoS ONE",
   "cited_by": 907,
   "id": "https://openalex.org/W2073023209"
  },
  {
   "title": "Do \u201caltmetrics\u201d correlate with citations? Extensive comparison of altmetric indicators with citations from a multidisciplinary perspective",
   "year": 2014,
   "doi": "10.1002/asi.23309",
   "venue": "Journal of the Association for Information Science and Technology",
   "cited_by": 711,
   "id": "https://openalex.org/W2164277894"
  },
  {
   "title": "The Leiden ranking 2011/2012: Data collection, indicators, and interpretation",
   "year": 2012,
   "doi": "10.1002/asi.22708",
   "venue": "Journal of the American Society for Information Science and Technology",
   "cited_by": 452,
   "id": "https://openalex.org/W2153511600"
  },
  {
   "title": "Towards a new crown indicator: Some theoretical considerations",
   "year": 2010,
   "doi": "10.1016/j.joi.2010.08.001",
   "venue": "Journal of Informetrics",
   "cited_by": 438,
   "id": "https://openalex.org/W2133928412"
  },
  {
   "title": "Disciplinary Discourses, Michigan Classics Ed.",
   "year": 2004,
   "doi": "10.3998/mpub.6719",
   "venue": null,
   "cited_by": 344,
   "id": "https://openalex.org/W2266668274"
  },
  {
   "title": "The Assessment of Science: The Relative Merits of Post-Publication Review, the Impact Factor, and the Number of Citations",
   "year": 2013,
   "doi": "10.1371/journal.pbio.1001675",
   "venue": "PLoS Biology",
   "cited_by": 295,
   "id": "https://openalex.org/W2081438176"
  },
  {
   "title": "How the Scientific Community Reacts to Newly Submitted Preprints: Article Downloads, Twitter Mentions, and Citations",
   "year": 2012,
   "doi": "10.1371/journal.pone.0047523",
   "venue": "PLoS ONE",
   "cited_by": 295,
   "id": "https://openalex.org/W2159336657"
  },
  {
   "title": "Validating online reference managers for scholarly impact measurement",
   "year": 2011,
   "doi": "10.1007/s11192-011-0580-x",
   "venue": "Scientometrics",
   "cited_by": 258,
   "id": "https://openalex.org/W2143612877"
  },
  {
   "title": "Introduction to Webometrics: Quantitative Web Research for the Social Sciences",
   "year": 2009,
   "doi": "10.2200/s00176ed1v01y200903icr004",
   "venue": "Synthesis lectures on information concepts, retrieval, and services",
   "cited_by": 225,
   "id": "https://openalex.org/W2169598467"
  },
  {
   "title": "Evidence of complex citer motivations",
   "year": 1986,
   "doi": "10.1002/(sici)1097-4571(198601)37:1<34::aid-asi5>3.0.co;2-0",
   "venue": "Journal of the American Society for Information Science",
   "cited_by": 225,
   "id": "https://openalex.org/W2169882007"
  },
  {
   "title": "The Paradox of Publicity",
   "year": 2014,
   "doi": "10.1177/0001839214523602",
   "venue": "Administrative Science Quarterly",
   "cited_by": 219,
   "id": "https://openalex.org/W2101965476"
  },
  {
   "title": "Toward alternative metrics of journal impact: A comparison of download and citation data",
   "year": 2005,
   "doi": "10.1016/j.ipm.2005.03.024",
   "venue": "Information Processing & Management",
   "cited_by": 211,
   "id": "https://openalex.org/W2153183607"
  },
  {
   "title": "Evaluating \"payback\" on biomedical research from papers cited in clinical guidelines: applied bibliometric study",
   "year": 2000,
   "doi": "10.1136/bmj.320.7242.1107",
   "venue": "BMJ",
   "cited_by": 207,
   "id": "https://openalex.org/W2081818270"
  },
  {
   "title": "Who reads research articles? An altmetrics analysis of M endeley user categories",
   "year": 2015,
   "doi": "10.1002/asi.23286",
   "venue": "Journal of the Association for Information Science and Technology",
   "cited_by": 196,
   "id": "https://openalex.org/W2169420254"
  },
  {
   "title": "Adoption and use of Web 2.0 in scholarly communications",
   "year": 2010,
   "doi": "10.1098/rsta.2010.0155",
   "venue": "Philosophical Transactions of the Royal Society A Mathematical Physical and Engineering Sciences",
   "cited_by": 190,
   "id": "https://openalex.org/W2134828291"
  },
  {
   "title": "Tweets vs. Mendeley readers: How do these two social media metrics differ?",
   "year": 2014,
   "doi": "10.1515/itit-2014-1048",
   "venue": "it - Information Technology",
   "cited_by": 160,
   "id": "https://openalex.org/W2088858100"
  },
  {
   "title": "ResearchGate: An effective altmetric indicator for active researchers?",
   "year": 2015,
   "doi": "10.1016/j.chb.2015.11.007",
   "venue": "Computers in Human Behavior",
   "cited_by": 148,
   "id": "https://openalex.org/W2173388148"
  },
  {
   "title": "On the calculation of percentile\u2010based bibliometric indicators",
   "year": 2012,
   "doi": "10.1002/asi.22775",
   "venue": "Journal of the American Society for Information Science and Technology",
   "cited_by": 134,
   "id": "https://openalex.org/W2087876208"
  },
  {
   "title": "F 1000 Recommendations as a Potential New Data Source for Research Evaluation: A Comparison With Citations",
   "year": 2013,
   "doi": "10.1002/asi.23040",
   "venue": "Journal of the Association for Information Science and Technology",
   "cited_by": 132,
   "id": "https://openalex.org/W2110462941"
  },
  {
   "title": "When are readership counts as useful as citation counts? S copus versus M endeley for LIS journals",
   "year": 2015,
   "doi": "10.1002/asi.23369",
   "venue": "Journal of the Association for Information Science and Technology",
   "cited_by": 128,
   "id": "https://openalex.org/W2157485171"
  },
  {
   "title": "Scientific citations in Wikipedia",
   "year": 2007,
   "doi": "10.5210/fm.v12i8.1997",
   "venue": "First Monday",
   "cited_by": 127,
   "id": "https://openalex.org/W2081116169"
  },
  {
   "title": "Scholars on soap boxes: Science communication and dissemination in TED videos",
   "year": 2013,
   "doi": "10.1002/asi.22764",
   "venue": "Journal of the American Society for Information Science and Technology",
   "cited_by": 117,
   "id": "https://openalex.org/W2104217976"
  },
  {
   "title": "Altmetrics in Evolution: Defining and Redefining the Ontology of Article-Level Metrics",
   "year": 2013,
   "doi": "10.3789/isqv25no2.2013.04",
   "venue": "Information Standards Quarterly",
   "cited_by": 106,
   "id": "https://openalex.org/W2320466125"
  },
  {
   "title": "Are scholarly articles disproportionately read in their own country? An analysis of mendeley readers",
   "year": 2014,
   "doi": "10.1002/asi.23252",
   "venue": "Journal of the Association for Information Science and Technology",
   "cited_by": 88,
   "id": "https://openalex.org/W2152818747"
  },
  {
   "title": "Figshare: a universal repository for academic resource sharing?",
   "year": 2016,
   "doi": "10.1108/oir-06-2015-0190",
   "venue": "Online Information Review",
   "cited_by": 75,
   "id": "https://openalex.org/W2342775100"
  },
  {
   "title": "How is research blogged? A content analysis approach",
   "year": 2014,
   "doi": "10.1002/asi.23239",
   "venue": "Journal of the Association for Information Science and Technology",
   "cited_by": 73,
   "id": "https://openalex.org/W2126151262"
  },
  {
   "title": "Technological Relevance of Science: An Assessment of Citation Linkages between Patents and Research Papers",
   "year": 2000,
   "doi": "10.1023/a:1005603513439",
   "venue": "Scientometrics",
   "cited_by": 129,
   "id": "https://openalex.org/W2137759357"
  },
  {
   "title": "In matters of quantitative studies of science the fault of theorists is offering too little and asking too much",
   "year": 1998,
   "doi": "10.1007/bf02458401",
   "venue": "Scientometrics",
   "cited_by": 126,
   "id": "https://openalex.org/W2137895980"
  },
  {
   "title": "The bibliometric properties of article readership information",
   "year": 2004,
   "doi": "10.1002/asi.20096",
   "venue": "Journal of the American Society for Information Science and Technology",
   "cited_by": 112,
   "id": "https://openalex.org/W2169187320"
  },
  {
   "title": "Citation flows in the zones of influence of scientific collaborations",
   "year": 2011,
   "doi": "10.1002/asi.21682",
   "venue": "Journal of the American Society for Information Science and Technology",
   "cited_by": 95,
   "id": "https://openalex.org/W2100389218"
  },
  {
   "title": "Academic Rankings with RePEc",
   "year": 2013,
   "doi": "10.3390/econometrics1030249",
   "venue": "Econometrics",
   "cited_by": 94,
   "id": "https://openalex.org/W2104126408"
  },
  {
   "title": "Library Catalog Analysis as a tool in studies of social sciences and humanities: An exploratory study of published book titles in Economics",
   "year": 2008,
   "doi": "10.1016/j.joi.2008.10.002",
   "venue": "Journal of Informetrics",
   "cited_by": 89,
   "id": "https://openalex.org/W2152050378"
  },
  {
   "title": "Relationship between links to journal Web sites and impact factors",
   "year": 2002,
   "doi": "10.1108/00012530210452555",
   "venue": "Aslib Journal of Information Management",
   "cited_by": 83,
   "id": "https://openalex.org/W2170730219"
  },
  {
   "title": "What Can Article-Level Metrics Do for You?",
   "year": 2013,
   "doi": "10.1371/journal.pbio.1001687",
   "venue": "PLoS Biology",
   "cited_by": 82,
   "id": "https://openalex.org/W2088978023"
  },
  {
   "title": "The Use of Altmetrics as a Tool for Measuring Research Impact",
   "year": 2015,
   "doi": "10.1080/00048623.2014.1003174",
   "venue": "Australian Academic & Research Libraries",
   "cited_by": 77,
   "id": "https://openalex.org/W2110135913"
  },
  {
   "title": "The discretised lognormal and hooked power law distributions for complete citation data: Best options for modelling and regression",
   "year": 2016,
   "doi": "10.1016/j.joi.2015.12.007",
   "venue": "Journal of Informetrics",
   "cited_by": 71,
   "id": "https://openalex.org/W2230582863"
  },
  {
   "title": "Social Signals Reflect Academic Impact: What it Means When a Scholar Adds a Paper to Mendeley",
   "year": 2013,
   "doi": "10.3789/isqv25no2.2013.06",
   "venue": "Information Standards Quarterly",
   "cited_by": 68,
   "id": "https://openalex.org/W2318980952"
  },
  {
   "title": "Can A mazon.com reviews help to assess the wider impacts of books?",
   "year": 2015,
   "doi": "10.1002/asi.23404",
   "venue": "Journal of the Association for Information Science and Technology",
   "cited_by": 63,
   "id": "https://openalex.org/W2144104568"
  },
  {
   "title": "The precision of the arithmetic mean, geometric mean and percentiles for citation data: An experimental simulation modelling approach",
   "year": 2016,
   "doi": "10.1016/j.joi.2015.12.001",
   "venue": "Journal of Informetrics",
   "cited_by": 54,
   "id": "https://openalex.org/W2193275474"
  },
  {
   "title": "Alternative metric indicators for funding scheme evaluations",
   "year": 2015,
   "doi": "10.1108/ajim-09-2015-0146",
   "venue": "Aslib Journal of Information Management",
   "cited_by": 50,
   "id": "https://openalex.org/W2211890506"
  },
  {
   "title": "Hacia un ranking bibliom\u00e9trico de editoriales cient\u00edficas de libros. Primera aproximaci\u00f3n utilizando el \u00abBook Citation Index\u00bb",
   "year": 2012,
   "doi": "10.3989/redc.2012.4.1010",
   "venue": "Revista espa\u00f1ola de Documentaci\u00f3n Cient\u00edfica",
   "cited_by": 45,
   "id": "https://openalex.org/W2126344100"
  },
  {
   "title": "National research impact indicators from Mendeley readers",
   "year": 2015,
   "doi": "10.1016/j.joi.2015.08.003",
   "venue": "Journal of Informetrics",
   "cited_by": 45,
   "id": "https://openalex.org/W2142637246"
  },
  {
   "title": "A label for peer\u2010reviewed books",
   "year": 2012,
   "doi": "10.1002/asi.22836",
   "venue": "Journal of the American Society for Information Science and Technology",
   "cited_by": 39,
   "id": "https://openalex.org/W2150097708"
  },
  {
   "title": "Are the discretised lognormal and hooked power law distributions plausible for citation data?",
   "year": 2016,
   "doi": "10.1016/j.joi.2016.03.001",
   "venue": "Journal of Informetrics",
   "cited_by": 38,
   "id": "https://openalex.org/W2301740529"
  },
  {
   "title": "Astrophysicists on Twitter: An in-depth analysis of tweeting and scientific publication behavior",
   "year": 2014,
   "doi": "10.48550/arxiv.1410.1740",
   "venue": "ZBW Publication Archive (ZBW \u2013 Leibniz Information Centre for Economics)",
   "cited_by": 36,
   "id": "https://openalex.org/W2094987371"
  },
  {
   "title": "A Reputational Study of Academic Publishers",
   "year": 1996,
   "doi": "10.5860/crl_57_03_234",
   "venue": "College & Research Libraries",
   "cited_by": 23,
   "id": "https://openalex.org/W2159210664"
  },
  {
   "title": "The correlations between article citation and references' impact measures: What can we learn?",
   "year": 2013,
   "doi": "10.1002/meet.14505001162",
   "venue": "Proceedings of the American Society for Information Science and Technology",
   "cited_by": 13,
   "id": "https://openalex.org/W2166902309"
  },
  {
   "title": "Research assessments: Judgement day",
   "year": 2013,
   "doi": "10.1038/502288a",
   "venue": "Nature",
   "cited_by": 27,
   "id": "https://openalex.org/W2074987273"
  },
  {
   "title": "Has the R esearch E xcellence F ramework killed creativity?",
   "year": 2015,
   "doi": "10.1111/jpm.12217",
   "venue": "Journal of Psychiatric and Mental Health Nursing",
   "cited_by": 4,
   "id": "https://openalex.org/W2092200265"
  },
  {
   "title": "Two new Later Stone Age sites from the Final Pleistocene in the Fal\u00e9m\u00e9 Valley, eastern Senegal",
   "year": 2024,
   "doi": "10.3929/ethz-b-000667478",
   "venue": "Monash University Research Portal (Monash University)",
   "cited_by": 23875,
   "id": "https://openalex.org/W4392145873"
  },
  {
   "title": "In silico analysis enabling informed design for genome editing in medicinal cannabis; gene families and variant characterisation",
   "year": 2019,
   "doi": "10.26181/6153922fe919c",
   "venue": "Figshare",
   "cited_by": 4222,
   "id": "https://openalex.org/W2941307081"
  },
  {
   "title": "Some Problems in Interval Estimation",
   "year": 1954,
   "doi": "10.1111/j.2517-6161.1954.tb00159.x",
   "venue": "Journal of the Royal Statistical Society Series B (Statistical Methodology)",
   "cited_by": 1153,
   "id": "https://openalex.org/W2527882685"
  },
  {
   "title": "Evaluating altmetrics",
   "year": 2013,
   "doi": "10.1007/s11192-013-1117-2",
   "venue": "Scientometrics",
   "cited_by": 256,
   "id": "https://openalex.org/W2912512198"
  },
  {
   "title": "Google Scholar citations and Google Web/URL citations: A multi\u2010discipline exploratory analysis",
   "year": 2007,
   "doi": "10.1002/asi.20584",
   "venue": "Journal of the American Society for Information Science and Technology",
   "cited_by": 211,
   "id": "https://openalex.org/W4233744313"
  },
  {
   "title": "Usage bibliometrics",
   "year": 2010,
   "doi": "10.1002/aris.2010.1440440108",
   "venue": "Annual Review of Information Science and Technology",
   "cited_by": 146,
   "id": "https://openalex.org/W2915069347"
  },
  {
   "title": "Beyond Bibliometrics",
   "year": 2014,
   "doi": "10.7551/mitpress/9445.001.0001",
   "venue": "The MIT Press eBooks",
   "cited_by": 143,
   "id": "https://openalex.org/W4233468685"
  },
  {
   "title": "Interpreting correlations between citation counts and other indicators",
   "year": 2016,
   "doi": "10.1007/s11192-016-1973-7",
   "venue": "Scientometrics",
   "cited_by": 64,
   "id": "https://openalex.org/W2346028452"
  },
  {
   "title": "Libcitations: A measure for comparative assessment of book publications in the humanities and social sciences",
   "year": 2009,
   "doi": "10.1002/asi.21045",
   "venue": "Journal of the American Society for Information Science and Technology",
   "cited_by": 119,
   "id": "https://openalex.org/W4242244456"
  },
  {
   "title": "Google book search: Citation analysis for social science and the humanities",
   "year": 2009,
   "doi": "10.1002/asi.21085",
   "venue": "Journal of the American Society for Information Science and Technology",
   "cited_by": 99,
   "id": "https://openalex.org/W4243266857"
  },
  {
   "title": "The discretised lognormal and hooked power law distributions for complete citation data: Best options for modelling and regression",
   "year": 2016,
   "doi": "",
   "venue": "RePEc: Research Papers in Economics",
   "cited_by": 71,
   "id": "https://openalex.org/W3098174654"
  },
  {
   "title": "Assessing the impact of disciplinary research on teaching: An automatic analysis of online syllabuses",
   "year": 2008,
   "doi": "10.1002/asi.20920",
   "venue": "Journal of the American Society for Information Science and Technology",
   "cited_by": 67,
   "id": "https://openalex.org/W4233311391"
  },
  {
   "title": "National research impact indicators from Mendeley readers",
   "year": 2015,
   "doi": "",
   "venue": "RePEc: Research Papers in Economics",
   "cited_by": 57,
   "id": "https://openalex.org/W3099605225"
  },
  {
   "title": "The precision of the arithmetic mean, geometric mean and percentiles for citation data: An experimental simulation modelling approach",
   "year": 2016,
   "doi": "",
   "venue": "RePEc: Research Papers in Economics",
   "cited_by": 53,
   "id": "https://openalex.org/W3098088065"
  },
  {
   "title": "Astrophysicists on Twitter",
   "year": 2014,
   "doi": "10.1108/ajim-09-2013-0081",
   "venue": "Aslib Journal of Information Management",
   "cited_by": 47,
   "id": "https://openalex.org/W4293064639"
  },
  {
   "title": "Normalization of Mendeley reader impact on the reader- and paper-side: A comparison of the mean discipline normalized reader score (MDNRS) with the mean normalized reader score (MNRS) and bare reader counts",
   "year": 2016,
   "doi": "10.1016/j.joi.2016.04.015",
   "venue": "Journal of Informetrics",
   "cited_by": 31,
   "id": "https://openalex.org/W2380447005"
  },
  {
   "title": "Online presentations as a source of scientific impact? An analysis of PowerPoint files citing academic journals",
   "year": 2008,
   "doi": "10.1002/asi.20803",
   "venue": "Journal of the American Society for Information Science and Technology",
   "cited_by": 40,
   "id": "https://openalex.org/W4255759118"
  },
  {
   "title": "Criteria for Evaluating Indicators",
   "year": 2014,
   "doi": "10.7551/mitpress/9445.003.0009",
   "venue": "The MIT Press eBooks",
   "cited_by": 36,
   "id": "https://openalex.org/W2546264382"
  },
  {
   "title": "The Complexity of Measuring the Impact of Books",
   "year": 2016,
   "doi": "10.1007/s12109-016-9464-5",
   "venue": "Publishing Research Quarterly",
   "cited_by": 25,
   "id": "https://openalex.org/W2471349534"
  },
  {
   "title": "Posted, visited, exported: Altmetrics in the social tagging system BibSonomy",
   "year": 2016,
   "doi": "10.1016/j.joi.2016.03.005",
   "venue": "Journal of Informetrics",
   "cited_by": 14,
   "id": "https://openalex.org/W2412204965"
  },
  {
   "title": "Are citations from clinical trials evidence of higher impact research? An analysis of ClinicalTrials.gov",
   "year": 2016,
   "doi": "10.1007/s11192-016-2112-1",
   "venue": "Scientometrics",
   "cited_by": 26,
   "id": "https://openalex.org/W2512252587"
  },
  {
   "title": "Can the impact of scholarly images be assessed online? An exploratory study using image identification technology",
   "year": 2010,
   "doi": "10.1002/asi.21370",
   "venue": "Journal of the American Society for Information Science and Technology",
   "cited_by": 14,
   "id": "https://openalex.org/W4250548453"
  },
  {
   "title": "Altmetrics",
   "year": 2016,
   "doi": "10.29085/9781783301515",
   "venue": "Facet eBooks",
   "cited_by": 12,
   "id": "https://openalex.org/W4233851799"
  },
  {
   "title": "Ya\u015fl\u0131 Kad\u0131nlarda \u00dcreme Sa\u011fl\u0131\u011f\u0131",
   "year": null,
   "doi": "",
   "venue": "DergiPark (Istanbul University)",
   "cited_by": 169676,
   "id": "https://openalex.org/W4288400169"
  },
  {
   "title": "On the calculation of percentile-based bibliometric indicators",
   "year": 2012,
   "doi": "",
   "venue": "Leiden Repository (Leiden University)",
   "cited_by": 125,
   "id": "https://openalex.org/W3100614207"
  }
 ]
}

==> anc/literature/checklist_search_2026-10-31/raw/doi_verification.csv <==
doi,checked_utc,status,crossref_title_container_year_type
10.1371/journal.pone.0109583,2026-10-31 05:12 UTC,RESOLVES,The Use of Google Trends in Health Care Research: A Systematic Review | PLoS ONE | 2014 | journal-article
10.2196/13439,2026-10-31 05:12 UTC,RESOLVES,Google Trends in Infodemiology and Infoveillance: Methodology Framework | JMIR Public Health and Surveillance | 2019 | journal-article
10.2196/jmir.9366,2026-10-31 05:12 UTC,RESOLVES,"Assessing the Methods, Tools, and Statistical Approaches in Google Trends Research: System | Journal of Medical Internet Research | 2018 | journal-article"
10.2196/preprints.13272,2026-10-31 05:12 UTC,RESOLVES,Minimum Information About a Google Trends Experiment (MIAGE) (Preprint) |  | 2019 | posted-content
10.1016/j.ssresearch.2024.103099,2026-10-31 05:12 UTC,RESOLVES,"The (mis)use of Google Trends data in the social sciences - A systematic review, critique, | Social Science Research | 2025 | journal-article"
10.1177/08944393261469494,2026-10-31 05:12 UTC,RESOLVES,Where You Are Is What You Get! Inconsistencies of Digital Trace Data across Download Locat | Social Science Computer Review | 2026 | journal-article
10.2196/jmir.4738,2026-10-31 05:12 UTC,RESOLVES,"Garbage in, Garbage Out: Data Collection, Quality Assessment and Reporting Standards for S | Journal of Medical Internet Research | 2016 | journal-article"
10.1177/20563051231216947,2026-10-31 05:12 UTC,RESOLVES,Disclosure Standards for Social Media and Generative Artificial Intelligence Research: Tow | Social Media + Society | 2023 | journal-article
10.1093/asj/sjab084,2026-10-31 05:12 UTC,RESOLVES,Going Viral: A Systematic Review of Google Trends in Plastic Surgery and a Recommended Fra | Aesthetic Surgery Journal | 2021 | journal-article
10.1016/j.healthpol.2019.01.001,2026-10-31 05:12 UTC,RESOLVES,Google Trends: Opportunities and limitations in health and health policy research | Health Policy | 2019 | journal-article
10.1080/13504851.2021.2023088,2026-10-31 05:12 UTC,RESOLVES,Is Google Trends a quality data source? | Applied Economics Letters | 2023 | journal-article
10.1016/j.techfore.2024.123318,2026-10-31 05:12 UTC,RESOLVES,Addressing Google Trends inconsistencies | Technological Forecasting and Social Cha | 2024 | journal-article
10.1111/ecin.13049,2026-10-31 05:12 UTC,RESOLVES,Obtaining consistent time series from Google Trends | Economic Inquiry | 2022 | journal-article
10.1177/00016993221151118,2026-10-31 05:12 UTC,RESOLVES,"Big data, big problems: Why scientists should refrain from using Google Trends | Acta Sociologica | 2023 | journal-article"
10.1007/978-3-030-65965-3_25,2026-10-31 05:12 UTC,RESOLVES,"Experimental Evaluation of Scale, and Patterns of Systematic Inconsistencies in Google Tre | Communications in Computer and Informati | 2020 | book-chapter"
10.1177/25152459251409146,2026-10-31 05:13 UTC,RESOLVES,Google-Search Data for Psychological Scientists: A Tutorial and Best Practices | Advances in Methods and Practices in Psy | 2026 | journal-article
10.31234/osf.io/af7b2,2026-10-31 05:13 UTC,RESOLVES,Google search data for social scientists: A tutorial and best practices |  | 2024 | posted-content
10.4135/9781529694109,2026-10-31 05:13 UTC,RESOLVES,Best Practices for the Analysis and Visualisation of Google Trends Data |  | 2024 | database
10.3389/fdata.2023.1132764,2026-10-31 05:13 UTC,RESOLVES,"Google Trends for health research: Its advantages, application, methodological considerati | Frontiers in Big Data | 2023 | journal-article"
10.30773/pi.2023.0078,2026-10-31 05:13 UTC,RESOLVES,Expanded Limitations and Recommendations for Using Google Trends for Public Interest and P | Psychiatry Investigation | 2023 | journal-article
10.2196/47582,2026-10-31 05:13 UTC,RESOLVES,"The Characteristics, Uses, and Biases of Studies Related to Malignancies Using Google Tren | Journal of Medical Internet Research | 2023 | journal-article"
10.2196/16206,2026-10-31 05:13 UTC,RESOLVES,Infodemiology and Infoveillance: Scoping Review | Journal of Medical Internet Research | 2020 | journal-article
10.1016/j.techfore.2017.11.009,2026-10-31 05:13 UTC,RESOLVES,Ten years of research change using Google Trends: From the perspective of big data utiliza | Technological Forecasting and Social Cha | 2018 | journal-article
10.48550/arxiv.2104.03065,2026-10-31 05:13 UTC,HTTP 404,
10.2196/preprints.33836,2026-10-31 05:13 UTC,RESOLVES,Using Google Trends in biomedical research (Preprint) |  | 2021 | posted-content
10.1016/j.jebo.2017.10.011,2026-10-31 05:13 UTC,RESOLVES,Google Trends and reality: Do the proportions match? | Journal of Economic Behavior &amp; Organ | 2018 | journal-article
10.1126/science.1248506,2026-10-31 05:13 UTC,RESOLVES,The Parable of Google Flu: Traps in Big Data Analysis | Science | 2014 | journal-article
10.2200/s00733ed1v01y201609icr052,2026-10-31 05:13 UTC,RESOLVES,Web Indicators for Research Evaluation | Synthesis Lectures on Information Concep | 2017 | book
10.1007/978-3-031-02304-0,2026-10-31 05:13 UTC,RESOLVES,Web Indicators for Research Evaluation | Synthesis Lectures on Information Concep | 2017 | book
10.1007/978-3-031-02304-0_4,2026-10-31 05:13 UTC,RESOLVES,"Academic, Commercial and Organisational Web Indicators | Synthesis Lectures on Information Concep | 2017 | book-chapter"
10.2200/s00176ed1v01y200903icr004,2026-10-31 05:13 UTC,RESOLVES,Introduction to Webometrics: Quantitative Web Research for the Social Sciences | Synthesis Lectures on Information Concep | 2009 | book
10.1007/978-3-031-02261-6,2026-10-31 05:13 UTC,RESOLVES,Introduction to Webometrics: Quantitative Web Research for the Social Sciences | Synthesis Lectures on Information Concep | 2009 | book
10.1007/978-3-031-02261-6_7,2026-10-31 05:13 UTC,RESOLVES,Search Engines and Data Reliability | Synthesis Lectures on Information Concep | 2009 | book-chapter
10.1007/1-4020-2755-9_16,2026-10-31 05:13 UTC,RESOLVES,Methodological Issues of Webometric Studies | Handbook of Quantitative Science and Tec | 2006 | book-chapter
10.1002/asi.20834,2026-10-31 05:13 UTC,RESOLVES,Quantitative comparisons of search engine results | Journal of the American Society for Info | 2008 | journal-article
10.1002/asi.20704,2026-10-31 05:13 UTC,RESOLVES,Extracting accurate and complete results from search engines: Case study windows live | Journal of the American Society for Info | 2008 | journal-article
10.1108/00220410010803801,2026-10-31 05:13 UTC,RESOLVES,Web impact factors and search engine coverage | Journal of Documentation | 2000 | journal-article
10.1016/s0306-4573(03)00063-3,2026-10-31 05:13 UTC,RESOLVES,Search engine coverage bias: evidence and possible causes | Information Processing &amp; Management | 2004 | journal-article
10.1016/j.joi.2011.10.002,2026-10-31 05:13 UTC,RESOLVES,Webometric research with the Bing Search API 2.0 | Journal of Informetrics | 2012 | journal-article
10.1177/0165551507087238,2026-10-31 05:13 UTC,RESOLVES,Bibliometrics to webometrics | Journal of Information Science | 2008 | journal-article
10.3145/epi.2015.sep.08,2026-10-31 05:13 UTC,RESOLVES,Web indicators for research evaluation. Part 1: Citations and links to academic articles f | El Profesional de la Información | 2015 | journal-article
10.1002/asi.23895,2026-10-31 05:13 UTC,RESOLVES,Web Indicators for Research Evaluation: A Practical Guide. Synthesis Lectures on Informati | Journal of the Association for Informati | 2018 | journal-article
10.1093/poq/nfab018,2026-10-31 05:13 UTC,RESOLVES,A Total Error Framework for Digital Traces of Human Behavior on Online Platforms | Public Opinion Quarterly | 2021 | journal-article
10.1145/3351095.3375669,2026-10-31 05:13 UTC,RESOLVES,From the total survey error framework to an error framework for digital traces of humans | Proceedings of the 2020 Conference on Fa | 2020 | proceedings-article
10.1093/jssam/smz056,2026-10-31 05:13 UTC,RESOLVES,Total Error in a Big Data World: Adapting the TSE Framework to Big Data | Journal of Survey Statistics and Methodo | 2020 | journal-article
10.1111/insr.70020,2026-10-31 05:13 UTC,RESOLVES,A Total Error Framework with a Special Focus on Digital Data | International Statistical Review | 2026 | journal-article
10.48550/arxiv.2306.14219,2026-10-31 05:13 UTC,HTTP 404,
10.1111/rssa.12956,2026-10-31 05:13 UTC,RESOLVES,When Survey Science Met Web Tracking: Presenting an Error Framework for Metered Data | Journal of the Royal Statistical Society | 2022 | journal-article
10.1093/poq/nfv039,2026-10-31 05:13 UTC,RESOLVES,Big Data in Survey Research | Public Opinion Quarterly | 2015 | journal-article
10.2196/28291,2026-10-31 05:13 UTC,RESOLVES,Methodological Guidelines for Systematic Assessments of Health Care Websites Using Web Ana | Journal of Medical Internet Research | 2022 | journal-article
10.1016/j.dss.2019.113133,2026-10-31 05:13 UTC,RESOLVES,Reflections on quality requirements for digital trace data in IS research | Decision Support Systems | 2019 | journal-article
10.1007/s11192-016-1910-9,2026-10-31 05:13 UTC,RESOLVES,"Grand challenges in altmetrics: heterogeneity, data quality and dependencies | Scientometrics | 2016 | journal-article"
10.1108/pmm-09-2016-0039,2026-10-31 05:13 UTC,RESOLVES,Defining community recommended practice for altmetrics | Performance Measurement and Metrics | 2017 | journal-article
10.1080/21670811.2019.1591927,2026-10-31 05:13 UTC,RESOLVES,“API-Based Research” or How can Digital Sociology and Journalism Studies Learn from the Fa | Digital Journalism | 2019 | journal-article
10.1080/13645579.2019.1682840,2026-10-31 05:13 UTC,RESOLVES,Digital methods in a post-API environment | International Journal of Social Research | 2020 | journal-article
10.1177/00027162251372557,2026-10-31 05:13 UTC,RESOLVES,"The Post-API Age of Social Media Data Access: Past, Present, and Future | The ANNALS of the American Academy of Po | 2024 | journal-article"
10.3390/ijerph17030864,2026-10-31 05:13 UTC,RESOLVES,The Story of Goldilocks and Three Twitter’s APIs: A Pilot Study on Twitter Data Sources an | International Journal of Environmental R | 2020 | journal-article
10.1080/1369118x.2024.2420032,2026-10-31 05:13 UTC,RESOLVES,"Beyond the margin of error: a systematic and replicable audit of the TikTok research API | Information, Communication &amp; Society | 2025 | journal-article"
10.1007/s11135-024-01983-x,2026-10-31 05:13 UTC,RESOLVES,Best practices for studies using digital data donation | Quality &amp; Quantity | 2025 | journal-article
10.3389/fdata.2023.1199060,2026-10-31 05:13 UTC,RESOLVES,Wikipedia page views for health research: a review | Frontiers in Big Data | 2023 | journal-article
10.3145/epi.2016.may.19,2026-10-31 05:13 UTC,RESOLVES,Herramientas e indicadores SEO: características y aplicación para análisis de cibermedios | El Profesional de la Información | 2016 | journal-article
10.3145/epi.2023.jul.03,2026-10-31 05:13 UTC,RESOLVES,"Reliability of domain authority scores calculated by Moz, Semrush, and Ahrefs | El Profesional de la información | 2023 | journal-article"
10.1016/j.joi.2013.04.005,2026-10-31 05:13 UTC,RESOLVES,Web traffic and organization performance measures: Relationships and data sources examined | Journal of Informetrics | 2013 | journal-article
10.1080/09737766.2012.10700922,2026-10-31 05:13 UTC,RESOLVES,An Alternative Data Source for Web Hyperlink Analysis: “Sites Linking In” at Alexa Interne | Collnet Journal of Scientometrics and In | 2012 | journal-article
10.48009/2_iis_2006_233-240,2026-10-31 05:13 UTC,RESOLVES,HOW RELIABLE ARE WEBSITE RANKINGS? IMPLICATIONS FOR E-BUSINESS ADVERTISING AND INTERNET SE | Issues In Information Systems | 2006 | journal-article
10.1108/ijwis-01-2018-0001,2026-10-31 05:13 UTC,RESOLVES,Website traffic measurement and rankings: competitive intelligence tools examination | International Journal of Web Information | 2018 | journal-article
10.1371/journal.pone.0268212,2026-10-31 05:13 UTC,RESOLVES,Measuring user interactions with websites: A comparison of two industry standard analytics | PLOS ONE | 2022 | journal-article
10.1016/j.dim.2022.100020,2026-10-31 05:13 UTC,RESOLVES,The illusion of data validity: Why numbers about people are likely wrong | Data and Information Management | 2022 | journal-article
10.1007/978-3-031-86072-0_5,2026-10-31 05:13 UTC,RESOLVES,Comparison of Google Analytics with Similar Web for Statistical Analysis of Website Traffi | Communications in Computer and Informati | 2025 | book-chapter
10.1177/01655515261445903,2026-10-31 05:13 UTC,RESOLVES,Assessing discrepancies across SEO tools in the collection of scholarly web metrics | Journal of Information Science | 2026 | journal-article
10.31235/osf.io/j4ryx_v1,2026-10-31 05:13 UTC,RESOLVES,SEO Metrics for Enhanced Academic Research Visibility: A Comparative Study of Global and C |  | 2025 | posted-content
10.1108/pmm-07-2026-0065,2026-10-31 05:13 UTC,RESOLVES,Digital performance of global repositories: a comparative webometric analysis | Performance Measurement and Metrics | 2026 | journal-article
10.7717/peerj-cs.1421,2026-10-31 05:13 UTC,RESOLVES,Query sampler: generating query sets for analyzing search engines using keyword research t | PeerJ Computer Science | 2023 | journal-article
10.2139/ssrn.7514898,2026-10-31 05:13 UTC,RESOLVES,Do Third-Party Web Traffic Estimates Preserve Causal Variation? |  | 2026 | posted-content
10.48550/arxiv.2603.08924,2026-10-31 05:13 UTC,HTTP 404,
10.5281/zenodo.21498260,2026-10-31 05:13 UTC,HTTP 404,
10.55946/latitude.v2i24.295,2026-10-31 05:13 UTC,RESOLVES,Measuring brand presence in generative engine optimization (geo): a scoping review of metr | Latitude | 2026 | journal-article
10.48550/arxiv.2306.14219,2026-10-31 05:15 UTC,DATACITE RESOLVES (Crossref HTTP 404 expected for arXiv DOIs),Total Error Sheets for Datasets (TES-D) | arXiv | 2023
10.48550/arxiv.2603.08924,2026-10-31 05:15 UTC,DATACITE RESOLVES (Crossref HTTP 404 expected for arXiv DOIs),Quantifying Uncertainty in AI Visibility | arXiv | 2026
10.48550/arxiv.2104.03065,2026-10-31 05:15 UTC,DATACITE RESOLVES (Crossref HTTP 404 expected for arXiv DOIs),The Proper Use of Google Trends in Forecasting Models | arXiv | 2021
10.5281/zenodo.21498260,2026-10-31 05:15 UTC,DATACITE RESOLVES (Crossref HTTP 404 expected for Zenodo DOIs),How Reproducible Is AI Search Visibility? | Zenodo | 2026
10.1038/520429a,2026-10-31 05:15 UTC,RESOLVES,Bibliometrics: The Leiden Manifesto for research metrics | Nature | 2015 | journal-article


==> anc/literature/checklist_search_2026-10-31/raw/query_log_openalex_crossref.csv <==
batch,id,datetime_utc,backend,mode,query,since,total_hits,returned,url
A,A01,2026-10-31 05:04 UTC,oa,search,"""Google Trends"" reporting guideline",2010,1842,50,https://api.openalex.org/works?search=%22Google+Trends%22+reporting+guideline&per-page=50&mailto=vdepagadala%40gmail.com&filter=from_publication_date%3A2010-01-01
A,A02,2026-10-31 05:04 UTC,oa,tas,"""Google Trends"" methodology framework reliability",2010,7,7,https://api.openalex.org/works?filter=from_publication_date%3A2010-01-01%2Ctitle_and_abstract.search%3A%22Google+Trends%22+methodology+framework+reliability&per-page=50&mailto=vdepagadala%40gmail.com&sort=relevance_score%3Adesc
A,A03,2026-10-31 05:04 UTC,oa,tas,"""Google Trends"" checklist",2010,15,15,https://api.openalex.org/works?filter=from_publication_date%3A2010-01-01%2Ctitle_and_abstract.search%3A%22Google+Trends%22+checklist&per-page=50&mailto=vdepagadala%40gmail.com&sort=relevance_score%3Adesc
A,A04,2026-10-31 05:04 UTC,oa,tas,"""Google Trends"" reproducibility sampling",2010,14,14,https://api.openalex.org/works?filter=from_publication_date%3A2010-01-01%2Ctitle_and_abstract.search%3A%22Google+Trends%22+reproducibility+sampling&per-page=50&mailto=vdepagadala%40gmail.com&sort=relevance_score%3Adesc
A,A05,2026-10-31 05:04 UTC,oa,tas,"""Google Trends"" recommendations researchers documentation",2010,0,0,https://api.openalex.org/works?filter=from_publication_date%3A2010-01-01%2Ctitle_and_abstract.search%3A%22Google+Trends%22+recommendations+researchers+documentation&per-page=50&mailto=vdepagadala%40gmail.com&sort=relevance_score%3Adesc
A,A06,2026-10-31 05:04 UTC,cr,bib,Google Trends reporting guideline checklist,2010,745271,40,https://api.crossref.org/works?rows=40&mailto=vdepagadala%40gmail.com&select=DOI%2Ctitle%2Cauthor%2Ccontainer-title%2Ctype%2Cissued%2Cpublished-print%2Cpublished-online%2Ccreated%2Cis-referenced-by-count&query.bibliographic=Google+Trends+reporting+guideline+checklist&filter=from-pub-date%3A2010-01-01
A,A07,2026-10-31 05:04 UTC,oa,tas,"infodemiology ""reporting standards"" OR ""reporting guideline"" OR checklist",2008,788,50,https://api.openalex.org/works?filter=from_publication_date%3A2008-01-01%2Ctitle_and_abstract.search%3Ainfodemiology+%22reporting+standards%22+OR+%22reporting+guideline%22+OR+checklist&per-page=50&mailto=vdepagadala%40gmail.com&sort=relevance_score%3Adesc
A,A08,2026-10-31 05:04 UTC,oa,tas,"(""Wikipedia page views"" OR ""Wikipedia pageviews"" OR ""Wikipedia page view"") AND (reliability OR ""data quality"" OR bots)",2010,5,5,https://api.openalex.org/works?filter=from_publication_date%3A2010-01-01%2Ctitle_and_abstract.search%3A%28%22Wikipedia+page+views%22+OR+%22Wikipedia+pageviews%22+OR+%22Wikipedia+page+view%22%29+AND+%28reliability+OR+%22data+quality%22+OR+bots%29&per-page=50&mailto=vdepagadala%40gmail.com&sort=relevance_score%3Adesc
A,A09,2026-10-31 05:04 UTC,oa,tas,"""Alexa rank"" OR ""Alexa ranking"" OR ""Alexa traffic rank"" reliability",2005,1823070,50,https://api.openalex.org/works?filter=from_publication_date%3A2005-01-01%2Ctitle_and_abstract.search%3A%22Alexa+rank%22+OR+%22Alexa+ranking%22+OR+%22Alexa+traffic+rank%22+reliability&per-page=50&mailto=vdepagadala%40gmail.com&sort=relevance_score%3Adesc
A,A10,2026-10-31 05:04 UTC,oa,tas,"""search volume"" (""keyword tool"" OR ""keyword planner"" OR ""keyword research tool"") accuracy OR reliability",2010,71,50,https://api.openalex.org/works?filter=from_publication_date%3A2010-01-01%2Ctitle_and_abstract.search%3A%22search+volume%22+%28%22keyword+tool%22+OR+%22keyword+planner%22+OR+%22keyword+research+tool%22%29+accuracy+OR+reliability&per-page=50&mailto=vdepagadala%40gmail.com&sort=relevance_score%3Adesc
A,A11,2026-10-31 05:04 UTC,oa,tas,"""Google Trends"" ""best practices""",2010,23,23,https://api.openalex.org/works?filter=from_publication_date%3A2010-01-01%2Ctitle_and_abstract.search%3A%22Google+Trends%22+%22best+practices%22&per-page=50&mailto=vdepagadala%40gmail.com&sort=relevance_score%3Adesc
A,A12,2026-10-31 05:04 UTC,oa,tas,"""Google Trends"" ""quality data source"" OR ""data source quality"" OR limitations",2010,8554,50,https://api.openalex.org/works?filter=from_publication_date%3A2010-01-01%2Ctitle_and_abstract.search%3A%22Google+Trends%22+%22quality+data+source%22+OR+%22data+source+quality%22+OR+limitations&per-page=50&mailto=vdepagadala%40gmail.com&sort=relevance_score%3Adesc
A,CTRL1,2026-10-31 05:04 UTC,oa,tas,"""The parable of Google Flu""",,8,8,https://api.openalex.org/works?filter=title_and_abstract.search%3A%22The+parable+of+Google+Flu%22&per-page=50&mailto=vdepagadala%40gmail.com&sort=relevance_score%3Adesc
A,CTRL2,2026-10-31 05:04 UTC,cr,bib,The parable of Google Flu traps in big data analysis,,9418344,40,https://api.crossref.org/works?rows=40&mailto=vdepagadala%40gmail.com&select=DOI%2Ctitle%2Cauthor%2Ccontainer-title%2Ctype%2Cissued%2Cpublished-print%2Cpublished-online%2Ccreated%2Cis-referenced-by-count&query.bibliographic=The+parable+of+Google+Flu+traps+in+big+data+analysis
B,B01,2026-10-31 05:04 UTC,oa,tas,"webometrics ""data quality"" ""search engine""",2000,0,0,https://api.openalex.org/works?filter=from_publication_date%3A2000-01-01%2Ctitle_and_abstract.search%3Awebometrics+%22data+quality%22+%22search+engine%22&per-page=50&mailto=vdepagadala%40gmail.com&sort=relevance_score%3Adesc
B,B02,2026-10-31 05:04 UTC,oa,tas,"webometrics (""practical guide"" OR ""methodological guidelines"" OR ""methodological issues"")",2000,5,5,https://api.openalex.org/works?filter=from_publication_date%3A2000-01-01%2Ctitle_and_abstract.search%3Awebometrics+%28%22practical+guide%22+OR+%22methodological+guidelines%22+OR+%22methodological+issues%22%29&per-page=50&mailto=vdepagadala%40gmail.com&sort=relevance_score%3Adesc
B,B03,2026-10-31 05:04 UTC,oa,tas,"""web indicators"" ""research evaluation""",2010,9,9,https://api.openalex.org/works?filter=from_publication_date%3A2010-01-01%2Ctitle_and_abstract.search%3A%22web+indicators%22+%22research+evaluation%22&per-page=50&mailto=vdepagadala%40gmail.com&sort=relevance_score%3Adesc
B,B04,2026-10-31 05:04 UTC,oa,filt,"raw_author_name.search:Thelwall,title_and_abstract.search:webometrics OR ""web indicators"" OR ""link analysis"" OR ""search engine""",2000,140,50,https://api.openalex.org/works?filter=from_publication_date%3A2000-01-01%2Craw_author_name.search%3AThelwall%2Ctitle_and_abstract.search%3Awebometrics+OR+%22web+indicators%22+OR+%22link+analysis%22+OR+%22search+engine%22&per-page=50&mailto=vdepagadala%40gmail.com&sort=relevance_score%3Adesc
B,B05,2026-10-31 05:04 UTC,oa,tas,"altmetrics (""data quality"" OR ""code of conduct"" OR transparency) providers",2012,9,9,https://api.openalex.org/works?filter=from_publication_date%3A2012-01-01%2Ctitle_and_abstract.search%3Aaltmetrics+%28%22data+quality%22+OR+%22code+of+conduct%22+OR+transparency%29+providers&per-page=50&mailto=vdepagadala%40gmail.com&sort=relevance_score%3Adesc
B,B06,2026-10-31 05:04 UTC,oa,tas,"(""link database"" OR backlinks OR ""inlink"") (Majestic OR Ahrefs OR ""Open Site Explorer"" OR Moz) reliability OR comparison",2008,42,42,https://api.openalex.org/works?filter=from_publication_date%3A2008-01-01%2Ctitle_and_abstract.search%3A%28%22link+database%22+OR+backlinks+OR+%22inlink%22%29+%28Majestic+OR+Ahrefs+OR+%22Open+Site+Explorer%22+OR+Moz%29+reliability+OR+comparison&per-page=50&mailto=vdepagadala%40gmail.com&sort=relevance_score%3Adesc
B,B07,2026-10-31 05:04 UTC,oa,tas,"""search engine"" ""hit counts"" OR ""hit count estimates"" reliability",2000,1897,50,https://api.openalex.org/works?filter=from_publication_date%3A2000-01-01%2Ctitle_and_abstract.search%3A%22search+engine%22+%22hit+counts%22+OR+%22hit+count+estimates%22+reliability&per-page=50&mailto=vdepagadala%40gmail.com&sort=relevance_score%3Adesc
B,B08,2026-10-31 05:04 UTC,cr,bib,webometrics data quality web indicators practical guide,2000,5248240,40,https://api.crossref.org/works?rows=40&mailto=vdepagadala%40gmail.com&select=DOI%2Ctitle%2Cauthor%2Ccontainer-title%2Ctype%2Cissued%2Cpublished-print%2Cpublished-online%2Ccreated%2Cis-referenced-by-count&query.bibliographic=webometrics+data+quality+web+indicators+practical+guide&filter=from-pub-date%3A2000-01-01
B,B09,2026-10-31 05:04 UTC,oa,tas,"""web traffic"" (""data sources"" OR ""data source"") (Alexa OR Compete OR Quantcast OR Similarweb) comparison",2008,0,0,https://api.openalex.org/works?filter=from_publication_date%3A2008-01-01%2Ctitle_and_abstract.search%3A%22web+traffic%22+%28%22data+sources%22+OR+%22data+source%22%29+%28Alexa+OR+Compete+OR+Quantcast+OR+Similarweb%29+comparison&per-page=50&mailto=vdepagadala%40gmail.com&sort=relevance_score%3Adesc
B,B10,2026-10-31 05:04 UTC,oa,tas,"(""academic SEO"" OR ""academic search engine optimization"" OR ""SEO tools"") methodology validity",2010,0,0,https://api.openalex.org/works?filter=from_publication_date%3A2010-01-01%2Ctitle_and_abstract.search%3A%28%22academic+SEO%22+OR+%22academic+search+engine+optimization%22+OR+%22SEO+tools%22%29+methodology+validity&per-page=50&mailto=vdepagadala%40gmail.com&sort=relevance_score%3Adesc
B,B11,2026-10-31 05:04 UTC,oa,tas,"cybermetrics OR cibermetría ""data sources"" reliability",2000,10050,50,https://api.openalex.org/works?filter=from_publication_date%3A2000-01-01%2Ctitle_and_abstract.search%3Acybermetrics+OR+cibermetr%C3%ADa+%22data+sources%22+reliability&per-page=50&mailto=vdepagadala%40gmail.com&sort=relevance_score%3Adesc
B,B12,2026-10-31 05:04 UTC,oa,tas,"""Leiden Manifesto"" OR ""responsible metrics"" indicators principles",2015,42237,50,https://api.openalex.org/works?filter=from_publication_date%3A2015-01-01%2Ctitle_and_abstract.search%3A%22Leiden+Manifesto%22+OR+%22responsible+metrics%22+indicators+principles&per-page=50&mailto=vdepagadala%40gmail.com&sort=relevance_score%3Adesc
C,C01,2026-10-31 05:04 UTC,oa,tas,"""digital trace data"" ""total error""",2015,4,4,https://api.openalex.org/works?filter=from_publication_date%3A2015-01-01%2Ctitle_and_abstract.search%3A%22digital+trace+data%22+%22total+error%22&per-page=50&mailto=vdepagadala%40gmail.com&sort=relevance_score%3Adesc
C,C02,2026-10-31 05:04 UTC,oa,tas,"""API-based research"" OR ""API based research""",2015,10,10,https://api.openalex.org/works?filter=from_publication_date%3A2015-01-01%2Ctitle_and_abstract.search%3A%22API-based+research%22+OR+%22API+based+research%22&per-page=50&mailto=vdepagadala%40gmail.com&sort=relevance_score%3Adesc
C,C03,2026-10-31 05:04 UTC,oa,tas,"""post-API"" (""digital methods"" OR ""social media research"" OR ""data access"")",2018,16,16,https://api.openalex.org/works?filter=from_publication_date%3A2018-01-01%2Ctitle_and_abstract.search%3A%22post-API%22+%28%22digital+methods%22+OR+%22social+media+research%22+OR+%22data+access%22%29&per-page=50&mailto=vdepagadala%40gmail.com&sort=relevance_score%3Adesc
C,C04,2026-10-31 05:04 UTC,oa,tas,"""social media data"" (""reporting standards"" OR ""reporting guideline"" OR ""reporting guidelines"" OR checklist)",2012,31,31,https://api.openalex.org/works?filter=from_publication_date%3A2012-01-01%2Ctitle_and_abstract.search%3A%22social+media+data%22+%28%22reporting+standards%22+OR+%22reporting+guideline%22+OR+%22reporting+guidelines%22+OR+checklist%29&per-page=50&mailto=vdepagadala%40gmail.com&sort=relevance_score%3Adesc
C,C05,2026-10-31 05:04 UTC,oa,tas,"""big data"" ""total survey error"" OR ""total error"" framework",2014,44579,50,https://api.openalex.org/works?filter=from_publication_date%3A2014-01-01%2Ctitle_and_abstract.search%3A%22big+data%22+%22total+survey+error%22+OR+%22total+error%22+framework&per-page=50&mailto=vdepagadala%40gmail.com&sort=relevance_score%3Adesc
C,C06,2026-10-31 05:04 UTC,oa,tas,"(""third-party data"" OR ""third party data"" OR ""commercial data"") (""web metrics"" OR ""web traffic"" OR ""search data"") transparency OR reporting OR validity",2010,1,1,https://api.openalex.org/works?filter=from_publication_date%3A2010-01-01%2Ctitle_and_abstract.search%3A%28%22third-party+data%22+OR+%22third+party+data%22+OR+%22commercial+data%22%29+%28%22web+metrics%22+OR+%22web+traffic%22+OR+%22search+data%22%29+transparency+OR+reporting+OR+validity&per-page=50&mailto=vdepagadala%40gmail.com&sort=relevance_score%3Adesc
C,C07,2026-10-31 05:04 UTC,oa,tas,"""routinely collected"" ""reporting guideline"" RECORD STROBE",2014,3,3,https://api.openalex.org/works?filter=from_publication_date%3A2014-01-01%2Ctitle_and_abstract.search%3A%22routinely+collected%22+%22reporting+guideline%22+RECORD+STROBE&per-page=50&mailto=vdepagadala%40gmail.com&sort=relevance_score%3Adesc
C,C08,2026-10-31 05:05 UTC,cr,bib,digital trace data total error framework online platforms,2015,4634868,40,https://api.crossref.org/works?rows=40&mailto=vdepagadala%40gmail.com&select=DOI%2Ctitle%2Cauthor%2Ccontainer-title%2Ctype%2Cissued%2Cpublished-print%2Cpublished-online%2Ccreated%2Cis-referenced-by-count&query.bibliographic=digital+trace+data+total+error+framework+online+platforms&filter=from-pub-date%3A2015-01-01
C,C09,2026-10-31 05:05 UTC,oa,tas,"(""SEO tools"" OR ""SEO tool"" OR ""SEO software"") (""data source"" OR ""data sources"") research",2012,2,2,https://api.openalex.org/works?filter=from_publication_date%3A2012-01-01%2Ctitle_and_abstract.search%3A%28%22SEO+tools%22+OR+%22SEO+tool%22+OR+%22SEO+software%22%29+%28%22data+source%22+OR+%22data+sources%22%29+research&per-page=50&mailto=vdepagadala%40gmail.com&sort=relevance_score%3Adesc
C,C10,2026-10-31 05:05 UTC,oa,tas,"""web analytics"" (validity OR reliability OR ""data quality"") research methodology",2010,7,7,https://api.openalex.org/works?filter=from_publication_date%3A2010-01-01%2Ctitle_and_abstract.search%3A%22web+analytics%22+%28validity+OR+reliability+OR+%22data+quality%22%29+research+methodology&per-page=50&mailto=vdepagadala%40gmail.com&sort=relevance_score%3Adesc
C,C11,2026-10-31 05:05 UTC,oa,tas,(Similarweb OR SimilarWeb) (methodology OR validity OR accuracy OR limitations),2012,42,42,https://api.openalex.org/works?filter=from_publication_date%3A2012-01-01%2Ctitle_and_abstract.search%3A%28Similarweb+OR+SimilarWeb%29+%28methodology+OR+validity+OR+accuracy+OR+limitations%29&per-page=50&mailto=vdepagadala%40gmail.com&sort=relevance_score%3Adesc
C,C12,2026-10-31 05:05 UTC,oa,tas,"""computational social science"" (""reporting standards"" OR ""reporting guidelines"" OR ""transparency checklist"" OR ""best practices"") data",2015,23,23,https://api.openalex.org/works?filter=from_publication_date%3A2015-01-01%2Ctitle_and_abstract.search%3A%22computational+social+science%22+%28%22reporting+standards%22+OR+%22reporting+guidelines%22+OR+%22transparency+checklist%22+OR+%22best+practices%22%29+data&per-page=50&mailto=vdepagadala%40gmail.com&sort=relevance_score%3Adesc
C,C13,2026-10-31 05:05 UTC,oa,tas,"""search engine data"" OR ""search query data"" (validity OR reliability OR ""measurement error"") research",2010,942014,50,https://api.openalex.org/works?filter=from_publication_date%3A2010-01-01%2Ctitle_and_abstract.search%3A%22search+engine+data%22+OR+%22search+query+data%22+%28validity+OR+reliability+OR+%22measurement+error%22%29+research&per-page=50&mailto=vdepagadala%40gmail.com&sort=relevance_score%3Adesc
D,D01,2026-10-31 05:07 UTC,oa,tas,"""total error framework for digital traces""",,7,7,https://api.openalex.org/works?filter=title_and_abstract.search%3A%22total+error+framework+for+digital+traces%22&per-page=50&mailto=vdepagadala%40gmail.com&sort=relevance_score%3Adesc
D,D02,2026-10-31 05:07 UTC,oa,tas,"""Total Error in a Big Data World""",,1,1,https://api.openalex.org/works?filter=title_and_abstract.search%3A%22Total+Error+in+a+Big+Data+World%22&per-page=50&mailto=vdepagadala%40gmail.com&sort=relevance_score%3Adesc
D,D03,2026-10-31 05:07 UTC,oa,tas,"""data collection methods on the Web for informetric purposes""",,0,0,https://api.openalex.org/works?filter=title_and_abstract.search%3A%22data+collection+methods+on+the+Web+for+informetric+purposes%22&per-page=50&mailto=vdepagadala%40gmail.com&sort=relevance_score%3Adesc
D,D04,2026-10-31 05:07 UTC,oa,tas,"""Web traffic and organization performance measures""",,1,1,https://api.openalex.org/works?filter=title_and_abstract.search%3A%22Web+traffic+and+organization+performance+measures%22&per-page=50&mailto=vdepagadala%40gmail.com&sort=relevance_score%3Adesc
D,D05,2026-10-31 05:07 UTC,oa,tas,"""How reliable are website rankings""",,1,1,https://api.openalex.org/works?filter=title_and_abstract.search%3A%22How+reliable+are+website+rankings%22&per-page=50&mailto=vdepagadala%40gmail.com&sort=relevance_score%3Adesc
D,D06,2026-10-31 05:07 UTC,oa,tas,"""hands-on guide to Google data""",,1,1,https://api.openalex.org/works?filter=title_and_abstract.search%3A%22hands-on+guide+to+Google+data%22&per-page=50&mailto=vdepagadala%40gmail.com&sort=relevance_score%3Adesc
D,D07,2026-10-31 05:07 UTC,oa,tas,"(""Alexa rank"" OR ""Alexa ranking"" OR ""Alexa traffic rank"" OR ""Alexa Internet"") AND (reliability OR accuracy OR validity OR ""data source"")",2005,28,28,https://api.openalex.org/works?filter=from_publication_date%3A2005-01-01%2Ctitle_and_abstract.search%3A%28%22Alexa+rank%22+OR+%22Alexa+ranking%22+OR+%22Alexa+traffic+rank%22+OR+%22Alexa+Internet%22%29+AND+%28reliability+OR+accuracy+OR+validity+OR+%22data+source%22%29&per-page=50&mailto=vdepagadala%40gmail.com&sort=relevance_score%3Adesc
D,D08,2026-10-31 05:07 UTC,oa,tas,"(Wikipedia AND (""page views"" OR pageviews OR ""page view"")) AND (bots OR ""automated traffic"" OR ""data quality"" OR reliability OR limitations)",2010,36,36,https://api.openalex.org/works?filter=from_publication_date%3A2010-01-01%2Ctitle_and_abstract.search%3A%28Wikipedia+AND+%28%22page+views%22+OR+pageviews+OR+%22page+view%22%29%29+AND+%28bots+OR+%22automated+traffic%22+OR+%22data+quality%22+OR+reliability+OR+limitations%29&per-page=50&mailto=vdepagadala%40gmail.com&sort=relevance_score%3Adesc
D,D09,2026-10-31 05:07 UTC,oa,tas,"""Minimum Information About a Google Trends""",,1,1,https://api.openalex.org/works?filter=title_and_abstract.search%3A%22Minimum+Information+About+a+Google+Trends%22&per-page=50&mailto=vdepagadala%40gmail.com&sort=relevance_score%3Adesc
D,D10,2026-10-31 05:07 UTC,oa,tas,"""search engine optimization"" (research OR studies) (""methodological"" OR ""research method"" OR ""data quality"") (Semrush OR Ahrefs OR Sistrix OR ""SEO tools"")",2010,14,14,https://api.openalex.org/works?filter=from_publication_date%3A2010-01-01%2Ctitle_and_abstract.search%3A%22search+engine+optimization%22+%28research+OR+studies%29+%28%22methodological%22+OR+%22research+method%22+OR+%22data+quality%22%29+%28Semrush+OR+Ahrefs+OR+Sistrix+OR+%22SEO+tools%22%29&per-page=50&mailto=vdepagadala%40gmail.com&sort=relevance_score%3Adesc
D,D11,2026-10-31 05:07 UTC,oa,tas,"(""Keyword Planner"" OR ""keyword planner"") (accuracy OR reliability OR validity OR ""search volume"")",2012,63,50,https://api.openalex.org/works?filter=from_publication_date%3A2012-01-01%2Ctitle_and_abstract.search%3A%28%22Keyword+Planner%22+OR+%22keyword+planner%22%29+%28accuracy+OR+reliability+OR+validity+OR+%22search+volume%22%29&per-page=50&mailto=vdepagadala%40gmail.com&sort=relevance_score%3Adesc
D,D12,2026-10-31 05:07 UTC,oa,tas,"(""big data"" OR ""digital trace"" OR ""found data"") (""total survey error"") framework",2014,18,18,https://api.openalex.org/works?filter=from_publication_date%3A2014-01-01%2Ctitle_and_abstract.search%3A%28%22big+data%22+OR+%22digital+trace%22+OR+%22found+data%22%29+%28%22total+survey+error%22%29+framework&per-page=50&mailto=vdepagadala%40gmail.com&sort=relevance_score%3Adesc
D,D13,2026-10-31 05:07 UTC,oa,tas,"""RECORD statement"" OR ""REporting of studies Conducted using Observational Routinely-collected""",2014,290,50,https://api.openalex.org/works?filter=from_publication_date%3A2014-01-01%2Ctitle_and_abstract.search%3A%22RECORD+statement%22+OR+%22REporting+of+studies+Conducted+using+Observational+Routinely-collected%22&per-page=50&mailto=vdepagadala%40gmail.com&sort=relevance_score%3Adesc
D,D14,2026-10-31 05:07 UTC,oa,tas,"(""web data"" OR ""online data"" OR ""internet data"") (""reporting guideline"" OR ""reporting checklist"" OR ""reporting standards"") research",2010,4,4,https://api.openalex.org/works?filter=from_publication_date%3A2010-01-01%2Ctitle_and_abstract.search%3A%28%22web+data%22+OR+%22online+data%22+OR+%22internet+data%22%29+%28%22reporting+guideline%22+OR+%22reporting+checklist%22+OR+%22reporting+standards%22%29+research&per-page=50&mailto=vdepagadala%40gmail.com&sort=relevance_score%3Adesc
D,D15,2026-10-31 05:07 UTC,oa,tas,"(""third-party"" OR ""third party"") (""traffic estimates"" OR ""traffic estimation"" OR ""web traffic data"") (accuracy OR validity OR ""measurement error"" OR recommendations)",2010,5,5,https://api.openalex.org/works?filter=from_publication_date%3A2010-01-01%2Ctitle_and_abstract.search%3A%28%22third-party%22+OR+%22third+party%22%29+%28%22traffic+estimates%22+OR+%22traffic+estimation%22+OR+%22web+traffic+data%22%29+%28accuracy+OR+validity+OR+%22measurement+error%22+OR+recommendations%29&per-page=50&mailto=vdepagadala%40gmail.com&sort=relevance_score%3Adesc
D,D16,2026-10-31 05:07 UTC,oa,tas,"""digital methods"" (""data quality"" OR ""data criticism"" OR ""source criticism"") web (metrics OR indicators OR analytics)",2012,1,1,https://api.openalex.org/works?filter=from_publication_date%3A2012-01-01%2Ctitle_and_abstract.search%3A%22digital+methods%22+%28%22data+quality%22+OR+%22data+criticism%22+OR+%22source+criticism%22%29+web+%28metrics+OR+indicators+OR+analytics%29&per-page=50&mailto=vdepagadala%40gmail.com&sort=relevance_score%3Adesc
D,D17,2026-10-31 05:07 UTC,oa,tas,"(""Google Trends"" OR ""search data"") (""checklist"" OR ""reporting guideline"" OR ""reporting items"" OR ""minimum information"")",2010,200,50,https://api.openalex.org/works?filter=from_publication_date%3A2010-01-01%2Ctitle_and_abstract.search%3A%28%22Google+Trends%22+OR+%22search+data%22%29+%28%22checklist%22+OR+%22reporting+guideline%22+OR+%22reporting+items%22+OR+%22minimum+information%22%29&per-page=50&mailto=vdepagadala%40gmail.com&sort=relevance_score%3Adesc
D,D18,2026-10-31 05:07 UTC,oa,tas,"(""web indicators"" OR webometric OR webometrics) (""commercial"" OR ""vendor"" OR ""proprietary"") (""data source"" OR ""data sources"" OR ""data provider"") (reliability OR transparency OR limitations)",2005,0,0,https://api.openalex.org/works?filter=from_publication_date%3A2005-01-01%2Ctitle_and_abstract.search%3A%28%22web+indicators%22+OR+webometric+OR+webometrics%29+%28%22commercial%22+OR+%22vendor%22+OR+%22proprietary%22%29+%28%22data+source%22+OR+%22data+sources%22+OR+%22data+provider%22%29+%28reliability+OR+transparency+OR+limitations%29&per-page=50&mailto=vdepagadala%40gmail.com&sort=relevance_score%3Adesc
D,D19,2026-10-31 05:07 UTC,cr,bib,Minimum Information About a Google Trends Experiment,,4443947,40,https://api.crossref.org/works?rows=40&mailto=vdepagadala%40gmail.com&select=DOI%2Ctitle%2Cauthor%2Ccontainer-title%2Ctype%2Cissued%2Cpublished-print%2Cpublished-online%2Ccreated%2Cis-referenced-by-count&query.bibliographic=Minimum+Information+About+a+Google+Trends+Experiment
D,D20,2026-10-31 05:07 UTC,cr,bib,Garbage in garbage out data collection quality assessment reporting standards social media data,2015,2240160,40,https://api.crossref.org/works?rows=40&mailto=vdepagadala%40gmail.com&select=DOI%2Ctitle%2Cauthor%2Ccontainer-title%2Ctype%2Cissued%2Cpublished-print%2Cpublished-online%2Ccreated%2Cis-referenced-by-count&query.bibliographic=Garbage+in+garbage+out+data+collection+quality+assessment+reporting+standards+social+media+data&filter=from-pub-date%3A2015-01-01
E,E01,2026-10-31 05:09 UTC,oa,tas,"(""search engine optimization"" OR SEO) (""research agenda"" OR ""methodological challenges"" OR ""methodological issues"" OR ""research methods"") (tools OR data)",2010,180,50,https://api.openalex.org/works?filter=from_publication_date%3A2010-01-01%2Ctitle_and_abstract.search%3A%28%22search+engine+optimization%22+OR+SEO%29+%28%22research+agenda%22+OR+%22methodological+challenges%22+OR+%22methodological+issues%22+OR+%22research+methods%22%29+%28tools+OR+data%29&per-page=50&mailto=vdepagadala%40gmail.com&sort=relevance_score%3Adesc
E,E02,2026-10-31 05:09 UTC,oa,tas,"(""herramientas SEO"" OR ""posicionamiento web"" OR cibermetría) (fiabilidad OR ""fuentes de datos"" OR metodología) (Ahrefs OR Semrush OR Sistrix OR Majestic)",2010,2,2,https://api.openalex.org/works?filter=from_publication_date%3A2010-01-01%2Ctitle_and_abstract.search%3A%28%22herramientas+SEO%22+OR+%22posicionamiento+web%22+OR+cibermetr%C3%ADa%29+%28fiabilidad+OR+%22fuentes+de+datos%22+OR+metodolog%C3%ADa%29+%28Ahrefs+OR+Semrush+OR+Sistrix+OR+Majestic%29&per-page=50&mailto=vdepagadala%40gmail.com&sort=relevance_score%3Adesc
E,E03,2026-10-31 05:09 UTC,oa,tas,"(altmetrics OR ""alternative metrics"") (""reporting guidelines"" OR ""reporting standards"" OR ""guidelines for reporting"" OR ""minimum reporting"")",2012,27,27,https://api.openalex.org/works?filter=from_publication_date%3A2012-01-01%2Ctitle_and_abstract.search%3A%28altmetrics+OR+%22alternative+metrics%22%29+%28%22reporting+guidelines%22+OR+%22reporting+standards%22+OR+%22guidelines+for+reporting%22+OR+%22minimum+reporting%22%29&per-page=50&mailto=vdepagadala%40gmail.com&sort=relevance_score%3Adesc
E,E04,2026-10-31 05:09 UTC,oa,tas,"(""visibility index"" OR Sistrix OR ""Sichtbarkeitsindex"") (methodology OR reliability OR validity OR research)",2010,169,50,https://api.openalex.org/works?filter=from_publication_date%3A2010-01-01%2Ctitle_and_abstract.search%3A%28%22visibility+index%22+OR+Sistrix+OR+%22Sichtbarkeitsindex%22%29+%28methodology+OR+reliability+OR+validity+OR+research%29&per-page=50&mailto=vdepagadala%40gmail.com&sort=relevance_score%3Adesc
E,E05,2026-10-31 05:09 UTC,oa,tas,"(""digital trace data"" OR ""digital traces"") (""documentation"" OR ""reporting"" OR ""transparency"") (standards OR guidelines OR checklist OR ""best practices"")",2015,246,50,https://api.openalex.org/works?filter=from_publication_date%3A2015-01-01%2Ctitle_and_abstract.search%3A%28%22digital+trace+data%22+OR+%22digital+traces%22%29+%28%22documentation%22+OR+%22reporting%22+OR+%22transparency%22%29+%28standards+OR+guidelines+OR+checklist+OR+%22best+practices%22%29&per-page=50&mailto=vdepagadala%40gmail.com&sort=relevance_score%3Adesc
E,E06,2026-10-31 05:09 UTC,oa,tas,"(""Google Trends"" OR ""search volume"" OR ""web traffic"") (""measurement error"" OR ""errors-in-variables"" OR ""proxy"") (econometric OR validity) recommendations",2010,2,2,https://api.openalex.org/works?filter=from_publication_date%3A2010-01-01%2Ctitle_and_abstract.search%3A%28%22Google+Trends%22+OR+%22search+volume%22+OR+%22web+traffic%22%29+%28%22measurement+error%22+OR+%22errors-in-variables%22+OR+%22proxy%22%29+%28econometric+OR+validity%29+recommendations&per-page=50&mailto=vdepagadala%40gmail.com&sort=relevance_score%3Adesc
E,E07,2026-10-31 05:09 UTC,oa,tas,"(""black box"" OR opaque OR proprietary) (""search volume"" OR ""traffic estimates"" OR ""keyword data"" OR ""SEO metrics"") research",2010,18,18,https://api.openalex.org/works?filter=from_publication_date%3A2010-01-01%2Ctitle_and_abstract.search%3A%28%22black+box%22+OR+opaque+OR+proprietary%29+%28%22search+volume%22+OR+%22traffic+estimates%22+OR+%22keyword+data%22+OR+%22SEO+metrics%22%29+research&per-page=50&mailto=vdepagadala%40gmail.com&sort=relevance_score%3Adesc
E,E08,2026-10-31 05:09 UTC,oa,tas,"(""domain authority"" OR ""Domain Rating"" OR ""Authority Score"" OR ""Trust Flow"") (reliability OR validity OR comparison OR correlation) (Moz OR Ahrefs OR Semrush OR Majestic)",2012,13,13,https://api.openalex.org/works?filter=from_publication_date%3A2012-01-01%2Ctitle_and_abstract.search%3A%28%22domain+authority%22+OR+%22Domain+Rating%22+OR+%22Authority+Score%22+OR+%22Trust+Flow%22%29+%28reliability+OR+validity+OR+comparison+OR+correlation%29+%28Moz+OR+Ahrefs+OR+Semrush+OR+Majestic%29&per-page=50&mailto=vdepagadala%40gmail.com&sort=relevance_score%3Adesc
E,E09,2026-10-31 05:09 UTC,oa,tas,"(""competitive intelligence"" OR ""market intelligence"") (Similarweb OR Semrush OR Ahrefs OR Alexa) (tools OR data) (reliability OR accuracy OR evaluation)",2010,8,8,https://api.openalex.org/works?filter=from_publication_date%3A2010-01-01%2Ctitle_and_abstract.search%3A%28%22competitive+intelligence%22+OR+%22market+intelligence%22%29+%28Similarweb+OR+Semrush+OR+Ahrefs+OR+Alexa%29+%28tools+OR+data%29+%28reliability+OR+accuracy+OR+evaluation%29&per-page=50&mailto=vdepagadala%40gmail.com&sort=relevance_score%3Adesc
E,E10,2026-10-31 05:09 UTC,oa,tas,"(""web metrics"" OR ""web indicators"" OR ""web analytics"") (""reporting"" OR ""documentation"") (guideline OR guidelines OR standard OR checklist OR ""good practice"")",2005,56,50,https://api.openalex.org/works?filter=from_publication_date%3A2005-01-01%2Ctitle_and_abstract.search%3A%28%22web+metrics%22+OR+%22web+indicators%22+OR+%22web+analytics%22%29+%28%22reporting%22+OR+%22documentation%22%29+%28guideline+OR+guidelines+OR+standard+OR+checklist+OR+%22good+practice%22%29&per-page=50&mailto=vdepagadala%40gmail.com&sort=relevance_score%3Adesc
E,E11,2026-10-31 05:09 UTC,oa,tas,"(""search engine results"" OR SERP) (audit OR study) (""keyword research tool"" OR ""keyword tools"" OR Semrush OR Ahrefs) (sampling OR ""query selection"" OR methodology)",2015,6,6,https://api.openalex.org/works?filter=from_publication_date%3A2015-01-01%2Ctitle_and_abstract.search%3A%28%22search+engine+results%22+OR+SERP%29+%28audit+OR+study%29+%28%22keyword+research+tool%22+OR+%22keyword+tools%22+OR+Semrush+OR+Ahrefs%29+%28sampling+OR+%22query+selection%22+OR+methodology%29&per-page=50&mailto=vdepagadala%40gmail.com&sort=relevance_score%3Adesc
E,E12,2026-10-31 05:09 UTC,oa,tas,"(""generative engine optimization"" OR ""AI visibility"" OR ""AI Overviews"") (methodology OR measurement OR ""vendor"" OR tools) (reliability OR validity OR reporting OR transparency)",2024,138,50,https://api.openalex.org/works?filter=from_publication_date%3A2024-01-01%2Ctitle_and_abstract.search%3A%28%22generative+engine+optimization%22+OR+%22AI+visibility%22+OR+%22AI+Overviews%22%29+%28methodology+OR+measurement+OR+%22vendor%22+OR+tools%29+%28reliability+OR+validity+OR+reporting+OR+transparency%29&per-page=50&mailto=vdepagadala%40gmail.com&sort=relevance_score%3Adesc
E,CTRL3,2026-10-31 05:09 UTC,oa,tas,"""Garbage in, Garbage Out: Data Collection, Quality Assessment and Reporting Standards""",,2,2,https://api.openalex.org/works?filter=title_and_abstract.search%3A%22Garbage+in%2C+Garbage+Out%3A+Data+Collection%2C+Quality+Assessment+and+Reporting+Standards%22&per-page=50&mailto=vdepagadala%40gmail.com&sort=relevance_score%3Adesc


==> anc/literature/checklist_search_2026-10-31/raw/results/A_A01.json <==
{
 "id": "A01",
 "backend": "oa",
 "mode": "search",
 "query": "\"Google Trends\" reporting guideline",
 "since": "2010",
 "datetime_utc": "2026-10-31 05:04 UTC",
 "total_hits": 1842,
 "url": "https://api.openalex.org/works?search=%22Google+Trends%22+reporting+guideline&per-page=50&mailto=vdepagadala%40gmail.com&filter=from_publication_date%3A2010-01-01",
 "records": [
  {
   "title": "Google Trends in Infodemiology and Infoveillance: Methodology Framework",
   "year": 2019,
   "doi": "10.2196/13439",
   "type": "article",
   "venue": "JMIR Public Health and Surveillance",
   "cited_by": 517,
   "authors": [
    "Amaryllis Mavragani",
    "Gabriela Ochoa"
   ],
   "openalex": "https://openalex.org/W2947051005"
  },
  {
   "title": "The Use of Google Trends in Health Care Research: A Systematic Review",
   "year": 2014,
   "doi": "10.1371/journal.pone.0109583",
   "type": "review",
   "venue": "PLoS ONE",
   "cited_by": 1085,
   "authors": [
    "Sudhakar V. Nuti",
    "Brian J. Wayda",
    "Isuru Ranasinghe"
   ],
   "openalex": "https://openalex.org/W2080630525"
  },
  {
   "title": "Google Trends terms reporting rhinitis and related topics differ in European countries",
   "year": 2017,
   "doi": "10.1111/all.13137",
   "type": "article",
   "venue": "Allergy",
   "cited_by": 64,
   "authors": [
    "Jean Bousquet",
    "Ioana Octavia Agache",
    "J M Anto"
   ],
   "openalex": "https://openalex.org/W2584676148"
  },
  {
   "title": "Differences in Reporting the Ragweed Pollen Season Using Google Trends across 15 Countries",
   "year": 2018,
   "doi": "10.1159/000488391",
   "type": "article",
   "venue": "International Archives of Allergy and Immunology",
   "cited_by": 38,
   "authors": [
    "Jean Bousquet",
    "Ioana Octavia Agache",
    "Uwe Edwin Berger"
   ],
   "openalex": "https://openalex.org/W2800175170"
  },
  {
   "title": "Assessment of Google Trends terms reporting allergies and the grass pollen season in Ukraine",
   "year": 2020,
   "doi": "10.1016/j.waojou.2020.100465",
   "type": "article",
   "venue": "World Allergy Organization Journal",
   "cited_by": 11,
   "authors": [
    "\u0406\u0433\u043e\u0440 \u041f\u0435\u0442\u0440\u043e\u0432\u0438\u0447 \u041a\u0430\u0439\u0434\u0430\u0448\u0435\u0432",
    "Halyna Yu. Morokhovets",
    "Victoria Rodinkova"
   ],
   "openalex": "https://openalex.org/W3090450262"
  },
  {
   "title": "PATTERNS IN GOOGLE TRENDS TERMS REPORTING RHINITIS AND ALTERNARIA SEASON IN UKRAINE",
   "year": 2020,
   "doi": "10.31718/mep.2020.24.5-6.01",
   "type": "article",
   "venue": "The Medical and Ecological Problems",
   "cited_by": 3,
   "authors": [
    "\u0406\u0433\u043e\u0440 \u041f\u0435\u0442\u0440\u043e\u0432\u0438\u0447 \u041a\u0430\u0439\u0434\u0430\u0448\u0435\u0432",
    "Halyna Yu. Morokhovets",
    "Victoria Rodinkova"
   ],
   "openalex": "https://openalex.org/W3114517740"
  },
  {
   "title": "Google Trends and Information Seeking Trend of COVID-19 in Indonesia",
   "year": 2020,
   "doi": "10.24329/aspikom.v5i2.741",
   "type": "article",
   "venue": "Jurnal ASPIKOM",
   "cited_by": 31,
   "authors": [
    "Putri Limilia",
    "Benazir Bona Pratamawaty"
   ],
   "openalex": "https://openalex.org/W3043571875"
  },
  {
   "title": "Research Interest and Public Interest in Melanoma: A Bibliometric and Google Trends Analysis",
   "year": 2021,
   "doi": "10.3389/fonc.2021.629687",
   "type": "article",
   "venue": "Frontiers in Oncology",
   "cited_by": 28,
   "authors": [
    "Hanlin Zhang",
    "Yuanzhuo Wang",
    "Qingyue Zheng"
   ],
   "openalex": "https://openalex.org/W3129364837"
  },
  {
   "title": "The (mis)use of Google Trends data in the social sciences - A systematic review, critique, and recommendations",
   "year": 2024,
   "doi": "10.1016/j.ssresearch.2024.103099",
   "type": "review",
   "venue": "Social Science Research",
   "cited_by": 34,
   "authors": [
    "Johanna H\u00f6lzl",
    "Florian Keusch",
    "Christoph Sajons"
   ],
   "openalex": "https://openalex.org/W4405942062"
  },
  {
   "title": "Trends of popularity of cardiac biomarkers: Insights from Google Trends",
   "year": 2018,
   "doi": "10.4081/ecj.2018.7769",
   "type": "article",
   "venue": "Emergency Care Journal",
   "cited_by": 4,
   "authors": [
    "Giuseppe Lippi",
    "Camilla Mattiuzzi",
    "Gianfranco Cervellin"
   ],
   "openalex": "https://openalex.org/W2905009538"
  },
  {
   "title": "GLOBALIZING SECURITY CLASSES USING GOOGLE TRENDS",
   "year": 2014,
   "doi": "10.48009/2_iis_2014_39-48",
   "type": "article",
   "venue": "Issues in Information Systems",
   "cited_by": 2,
   "authors": [
    "Barbara Jo White",
    "Mary Charles Hale",
    "Lorrie Willey"
   ],
   "openalex": "https://openalex.org/W2909851110"
  },
  {
   "title": "Indonesian Interests in Hadith-Sourced COVID-19 Queries According to Google Trends",
   "year": 2022,
   "doi": "10.14421/esensia.v22i2.2978",
   "type": "article",
   "venue": "ESENSIA Jurnal Ilmu-Ilmu Ushuluddin",
   "cited_by": 1,
   "authors": [
    "Ali Imron"
   ],
   "openalex": "https://openalex.org/W4286350326"
  },
  {
   "title": "Suitability of Google Trends\u2122 for Digital Surveillance During Ongoing COVID-19 Epidemic: A Case Study from India",
   "year": 2021,
   "doi": "10.1017/dmp.2021.249",
   "type": "article",
   "venue": "Disaster Medicine and Public Health Preparedness",
   "cited_by": 29,
   "authors": [
    "Parmeshwar Satpathy",
    "Sanjeev Kumar",
    "Pankaj Prasad"
   ],
   "openalex": "https://openalex.org/W3189749877"
  },
  {
   "title": "Changes in Air Pollution-Related Behaviour Measured by Google Trends Search Volume Index in Response to Reported Air Quality in Poland",
   "year": 2021,
   "doi": "10.3390/ijerph182111709",
   "type": "article",
   "venue": "International Journal of Environmental Research and Public Health",
   "cited_by": 12,
   "authors": [
    "Wojciech Nazar",
    "Katarzyna Plata\u2010Nazar"
   ],
   "openalex": "https://openalex.org/W3134732653"
  },
  {
   "title": "PERFORMANCE OF GOOGLE TRENDS FOR EARLY DETECTION OF DENGUE INFECTION EPIDEMICS IN JAKARTA AND YOGYAKARTA",
   "year": 2020,
   "doi": "10.1101/2020.02.19.20024323",
   "type": "preprint",
   "venue": "medRxiv",
   "cited_by": 3,
   "authors": [
    "Atina Husnayain",
    "Setyarini Hestu Lestari",
    "Siti Nadia Tarmizi"
   ],
   "openalex": "https://openalex.org/W3010289219"
  },
  {
   "title": "Utilizing Google Trends to Assess Worldwide Interest in COVID-19 and Myocarditis",
   "year": 2021,
   "doi": "10.1007/s10916-020-01685-5",
   "type": "article",
   "venue": "Journal of Medical Systems",
   "cited_by": 12,
   "authors": [
    "Agam Bansal",
    "Samiksha Gupta",
    "Vardhmaan Jain"
   ],
   "openalex": "https://openalex.org/W3120751233"
  },
  {
   "title": "Google Trends as a Surveillance Tool for Dermatophytoses and Dermatomycoses in Indonesia",
   "year": 2025,
   "doi": "10.38035/dijemss.v6i3.4102",
   "type": "article",
   "venue": "Dinasti International Journal of Education Management And Social Science",
   "cited_by": 0,
   "authors": [
    "Astrid Teresa"
   ],
   "openalex": "https://openalex.org/W4408481289"
  },
  {
   "title": "Well googled is half done: Multimodal forecasting of new fashion product sales with image\u2010based google trends",
   "year": 2024,
   "doi": "10.1002/for.3104",
   "type": "article",
   "venue": "Journal of Forecasting",
   "cited_by": 36,
   "authors": [
    "Geri Skenderi",
    "Christian Joppi",
    "Matteo Denitto"
   ],
   "openalex": "https://openalex.org/W3201014589"
  },
  {
   "title": "Popularity of sleep disordered breathing in childhood: an analysis of worldwide search using Google Trends",
   "year": 2019,
   "doi": "10.21037/tp.2019.03.04",
   "type": "article",
   "venue": "Translational Pediatrics",
   "cited_by": 6,
   "authors": [
    "Marco Zaffanello",
    "Giuseppe Lippi",
    "Nazzarena Arman"
   ],
   "openalex": "https://openalex.org/W2945740984"
  },
  {
   "title": "Headache and rhinitis: pattern search on Google Trends for 17 years",
   "year": 2022,
   "doi": "10.31744/einstein_journal/2022ao6224",
   "type": "article",
   "venue": "Einstein (S\u00e3o Paulo)",
   "cited_by": 4,
   "authors": [
    "Diego Belandrino Swerts",
    "Guilherme Barbosa",
    "M\u00e1rio Fernando Prieto Peres"
   ],
   "openalex": "https://openalex.org/W4226056397"
  },
  {
   "title": "Utilizing Google Trends data to enhance forecasts and monitor long COVID prevalence",
   "year": 2025,
   "doi": "10.1038/s43856-025-00896-6",
   "type": "article",
   "venue": "Communications Medicine",
   "cited_by": 9,
   "authors": [
    "Amanda M. Y. Chu",
    "Jenny Tsun Yee Tsang",
    "Sophia Siu Chee Chan"
   ],
   "openalex": "https://openalex.org/W4410431172"
  },
  {
   "title": "The Characteristics, Uses, and Biases of Studies Related to Malignancies Using Google Trends: Systematic Review",
   "year": 2023,
   "doi": "10.2196/47582",
   "type": "review",
   "venue": "Journal of Medical Internet Research",
   "cited_by": 12,
   "authors": [
    "Miko\u0142aj Kami\u0144ski",
    "Jakub Czarny",
    "Piotr Jerzy Skrzypczak"
   ],
   "openalex": "https://openalex.org/W4380264119"
  },
  {
   "title": "Prevalence of Ethical Oversight Among Studies Using Google Trends Data: a Cross-sectional Analysis",
   "year": 2021,
   "doi": "",
   "type": "article",
   "venue": "Oklahoma State Medical Proceedings",
   "cited_by": 0,
   "authors": [
    "Mitchell Love",
    "Taimoor Khan",
    "Nicholas B. Sajjadi"
   ],
   "openalex": "https://openalex.org/W7215361249"
  },
  {
   "title": "Accelerating Global Interest in Genicular Artery Embolization: A Google Trends Analysis",
   "year": 2025,
   "doi": "10.3390/jcm14227920",
   "type": "article",
   "venue": "Journal of Clinical Medicine",
   "cited_by": 3,
   "authors": [
    "Ann-Katrin Kaufmann-B\u00fchler",
    "Tazio Maleitzke",
    "Alexander Hildebrandt"
   ],
   "openalex": "https://openalex.org/W4416088359"
  },
  {
   "title": "Public interest in spa therapy during the COVID-19 pandemic: analysis of Google Trends data among Turkey",
   "year": 2021,
   "doi": "10.1007/s00484-021-02077-1",
   "type": "article",
   "venue": "International Journal of Biometeorology",
   "cited_by": 24,
   "authors": [
    "Sinan Karde\u015f"
   ],
   "openalex": "https://openalex.org/W3119357980"
  },
  {
   "title": "Mining Google Trends data for nowcasting and forecasting colorectal cancer (CRC) prevalence",
   "year": 2023,
   "doi": "10.7717/peerj-cs.1518",
   "type": "article",
   "venue": "PeerJ Computer Science",
   "cited_by": 7,
   "authors": [
    "Cristiana Doina Tudor",
    "Robert \u015eova"
   ],
   "openalex": "https://openalex.org/W4387336394"
  },
  {
   "title": "Searching for migration: estimating Japanese migration to Europe with Google Trends data",
   "year": 2022,
   "doi": "10.1007/s11135-022-01560-0",
   "type": "article",
   "venue": "Quality & Quantity",
   "cited_by": 3,
   "authors": [
    "Bert Leysen",
    "Pieter\u2010Paul Verhaeghe"
   ],
   "openalex": "https://openalex.org/W4308965019"
  },
  {
   "title": "Public Interest in Hyaluronic Acid Injections for Knee Osteoarthritis in the United States and Europe: An International Google Trends Analysis",
   "year": 2022,
   "doi": "10.1016/j.artd.2022.09.003",
   "type": "article",
   "venue": "Arthroplasty Today",
   "cited_by": 19,
   "authors": [
    "Samuel Cohen",
    "Robert H. Brophy",
    "Antonia F. Chen"
   ],
   "openalex": "https://openalex.org/W4308159274"
  },
  {
   "title": "Google Trends\u2122 and Quality of Information Analyses of Google\u2122 Searches Pertaining to Concussion",
   "year": 2023,
   "doi": "10.1089/neur.2022.0084",
   "type": "article",
   "venue": "Neurotrauma Reports",
   "cited_by": 5,
   "authors": [
    "Mehul Mehra",
    "Pierce A. Brody",
    "Simran Mehrotra"
   ],
   "openalex": "https://openalex.org/W4360879787"
  },
  {
   "title": "Enhancing the Predictive Power of Google Trends Data Through Network Analysis: Infodemiology Study of COVID-19",
   "year": 2023,
   "doi": "10.2196/42446",
   "type": "article",
   "venue": "JMIR Public Health and Surveillance",
   "cited_by": 14,
   "authors": [
    "Amanda M. Y. Chu",
    "Andy Chun Yin Chong",
    "Nick H T Lai"
   ],
   "openalex": "https://openalex.org/W4386498393"
  },
  {
   "title": "GLOBAL GOOGLE TRENDS ANALYSIS OF ORAL CANDIDIASIS: SYNONYMS AND CLASSIFICATIONS (2004\u20132020)",
   "year": 2025,
   "doi": "10.54052/jhds.v5n2/p177-186",
   "type": "article",
   "venue": "Journal of Health and Dental Sciences",
   "cited_by": 0,
   "authors": [
    "Abu Bakar",
    "Berliana Arzen",
    "Rifky Mochtar"
   ],
   "openalex": "https://openalex.org/W4415182163"
  },
  {
   "title": "Google Trends during COVID-19: Raising awareness among physical education teachers",
   "year": 2022,
   "doi": "10.18844/cjes.v17i1.6697",
   "type": "article",
   "venue": "Cypriot Journal of Educational Sciences",
   "cited_by": 1,
   "authors": [
    "Emine Kutlay",
    "Pelin G\u00d6NKEK",
    "Ahmet K\u00f6ksal"
   ],
   "openalex": "https://openalex.org/W4210288974"
  },
  {
   "title": "Google Trends and Indonesia Presidential Elections 2024: Predictor of Popularity Candidate in Digital Age",
   "year": 2024,
   "doi": "10.15575/politicon.v6i2.34636",
   "type": "article",
   "venue": "Politicon Jurnal Ilmu Politik",
   "cited_by": 1,
   "authors": [
    "Assyari Abdullah",
    "Yasril Yazid",
    "Jayus Jayus"
   ],
   "openalex": "https://openalex.org/W4403141505"
  },
  {
   "title": "Public Awareness of Coronary Computed Tomography Angiography: A Multinational Google Trends and YouTube Analysis",
   "year": 2026,
   "doi": "10.14744/hnhj.2026.35033",
   "type": "article",
   "venue": "Haydarpa\u015fa Numune medical journal (Online)",
   "cited_by": 0,
   "authors": [
    "Hakan Ayy\u0131ld\u0131z",
    "Yi\u011fit Can Kartal"
   ],
   "openalex": "https://openalex.org/W7214920479"
  },
  {
   "title": "Exploring Public Interest in Atrial Fibrillation and Its Treatment Measures: A Google Trends Analysis",
   "year": 2025,
   "doi": "10.7759/cureus.83650",
   "type": "article",
   "venue": "Cureus",
   "cited_by": 0,
   "authors": [
    "Mukesh Ram Kumar Kommu",
    "Haezel Ann Shibu",
    "Elias Abboud"
   ],
   "openalex": "https://openalex.org/W4410161838"
  },
  {
   "title": "Impact of the world hand hygiene and global handwashing days on public awareness between 2016 and 2020: Google trends analysis",
   "year": 2021,
   "doi": "10.1016/j.ajic.2021.08.033",
   "type": "article",
   "venue": "American Journal of Infection Control",
   "cited_by": 12,
   "authors": [
    "Yoshito Nishimura",
    "Hideharu Hagiya",
    "Koichi Keitoku"
   ],
   "openalex": "https://openalex.org/W3209288819"
  },
  {
   "title": "Misinformation About and Interest in Chlorine Dioxide During the COVID-19 Pandemic in Mexico Identified Using Google Trends Data: Infodemiology Study",
   "year": 2021,
   "doi": "10.2196/29894",
   "type": "article",
   "venue": "JMIR Infodemiology",
   "cited_by": 12,
   "authors": [
    "Jonathan Mat\u00edas Chejfec\u2010Ciociano",
    "Juan Pablo Mart\u00ednez-Herrera",
    "Alexa Darianna Parra-Guerra"
   ],
   "openalex": "https://openalex.org/W4205324194"
  },
  {
   "title": "A Google Trends\u2122 Analysis of Bladder Cancer: Determining Awareness Campaign Success, and Patients\u2019 Needs in Clinical Management",
   "year": 2021,
   "doi": "10.31557/apjcp.2021.22.10.3115",
   "type": "article",
   "venue": "Asian Pacific Journal of Cancer Prevention",
   "cited_by": 4,
   "authors": [
    "Aykut Demirci",
    "Berat Cem \u00d6zg\u00fcr"
   ],
   "openalex": "https://openalex.org/W3209714391"
  },
  {
   "title": "Real-Time Monitoring of Infectious Disease Outbreaks with a Combination of Google Trends Search Results and the Moving Epidemic Method: A Respiratory Syncytial Virus Case Study",
   "year": 2023,
   "doi": "10.3390/tropicalmed8020075",
   "type": "article",
   "venue": "Tropical Medicine and Infectious Disease",
   "cited_by": 19,
   "authors": [
    "Dawei Wang",
    "Andrea Guerra",
    "Frederick Wittke"
   ],
   "openalex": "https://openalex.org/W4317622609"
  },
  {
   "title": "From internet to reality: Studying population interest in tobacco and related terms and topics using Google Trends",
   "year": 2023,
   "doi": "10.18332/tpc/172832",
   "type": "article",
   "venue": "Tobacco Prevention & Cessation",
   "cited_by": 0,
   "authors": [
    "Darius Lotrean",
    "Teresa Bonarrio",
    "Martina Antinozzi"
   ],
   "openalex": "https://openalex.org/W4391409895"
  },
  {
   "title": "Assessing the Effect of Infant Peanut Exposure Guidelines on Peanut Aspiration Using Google Trends Search Analysis",
   "year": 2024,
   "doi": "10.7759/cureus.68118",
   "type": "article",
   "venue": "Cureus",
   "cited_by": 0,
   "authors": [
    "Dana Eitan",
    "Bryant Noss",
    "Shauna R. Schroeder"
   ],
   "openalex": "https://openalex.org/W4401992661"
  },
  {
   "title": "Hubungan Data Surveilans dengan Data Google Trends Penyakit Demam Berdarah Dengue di Sulawesi Tenggara, Indonesia",
   "year": 2024,
   "doi": "10.24252/higiene.v9i2.39166",
   "type": "article",
   "venue": "HIGIENE: Jurnal Kesehatan Lingkungan",
   "cited_by": 2,
   "authors": [
    "Ramadhan Tosepu",
    "Andi Susilawaty",
    "Muh. Abdul Asis"
   ],
   "openalex": "https://openalex.org/W4400828466"
  },
  {
   "title": "Differences in Public Search Interest for Anterior Cruciate Ligament and Medial Collateral Ligament Injuries: A Google Trends Analysis",
   "year": 2026,
   "doi": "10.7759/cureus.112677",
   "type": "article",
   "venue": "Cureus",
   "cited_by": 0,
   "authors": [
    "Nikhil Maddina",
    "Aditya J Bhatt",
    "Yincheng Jin"
   ],
   "openalex": "https://openalex.org/W7168266857"
  },
  {
   "title": "Analysis of Online Information-Seeking Behaviors Related To Adalimumab in T\u00fcrkiye Using Google Trends Data (2016\u20132025)",
   "year": 2025,
   "doi": "10.14744/eamr.2025.41103",
   "type": "article",
   "venue": "European Archives of Medical Research",
   "cited_by": 0,
   "authors": [
    "Berru Yarg\u0131 \u00d6zko\u00e7ak"
   ],
   "openalex": "https://openalex.org/W4415358469"
  },
  {
   "title": "Do Scholars Respond Faster Than Google Trends in Discussing COVID-19 Issues? An Approach to Textual Big Data",
   "year": 2024,
   "doi": "10.34133/hds.0116",
   "type": "article",
   "venue": "Health Data Science",
   "cited_by": 0,
   "authors": [
    "Benson S. Y. Lam",
    "Amanda M. Y. Chu",
    "Jacky N.L. Chan"
   ],
   "openalex": "https://openalex.org/W4391393432"
  },
  {
   "title": "Is \u201cMovember\u201d an Effective Prostate Cancer Awareness Campaign Beyond the English Language? Insights From Google Trends Among Spanish Speakers",
   "year": 2021,
   "doi": "10.48083/uhsi5324",
   "type": "article",
   "venue": "Soci\u00e9t\u00e9 Internationale d\u2019Urologie Journal",
   "cited_by": 4,
   "authors": [
    "Daniel A. Gonz\u00e1lez\u2010Padilla",
    "Rodrigo Espa\u00f1a Navarro",
    "Jos\u00e9 Daniel Subiela"
   ],
   "openalex": "https://openalex.org/W3214315134"
  },
  {
   "title": "Health information\u2013seeking behavior for gastric cancer in Japan: Analysis of temporal changes and regional differences using Google Trends",
   "year": 2026,
   "doi": "10.1080/28355245.2026.2733097",
   "type": "article",
   "venue": "Health Literacy and Communication Open",
   "cited_by": 0,
   "authors": [
    "Yuhui Liao",
    "Yinghan Xu",
    "Ruichen Cong"
   ],
   "openalex": "https://openalex.org/W7221039914"
  },
  {
   "title": "Italian public interest in online and in\u2010person psychological support during the COVID \u201019 pandemic: Insights from Google Trends",
   "year": 2023,
   "doi": "10.1002/capr.12720",
   "type": "article",
   "venue": "Counselling and Psychotherapy Research",
   "cited_by": 0,
   "authors": [
    "Giuseppina Lo Moro",
    "Giacomo Scaioli",
    "Francesco Conrado"
   ],
   "openalex": "https://openalex.org/W4388688541"
  },
  {
   "title": "Online searches for hepatocellular carcinoma drugs mirror prescription trends across specialties and changes in guideline recommendations",
   "year": 2024,
   "doi": "10.3389/fonc.2024.1324095",
   "type": "article",
   "venue": "Frontiers in Oncology",
   "cited_by": 2,
   "authors": [
    "Philipp Berning",
    "Adrian E. Schroer",
    "Rishav Adhikari"
   ],
   "openalex": "https://openalex.org/W4391690717"
  },
  {
   "title": "Digital Periodontal Search Demand and English-Language Web-Based Information Quality: An Infodemiological Assessment Across Worldwide Google Trends Regions",
   "year": 2026,
   "doi": "10.62268/add.1946378",
   "type": "article",
   "venue": "Akdeniz di\u015f hekimli\u011fi dergisi.",
   "cited_by": 0,
   "authors": [
    "Mehmet Murat Ta\u015fkan",
    "Elif Sirma Taskan",
    "\u0150zkan Karata\u015f"
   ],
   "openalex": "https://openalex.org/W7172447190"
  }
 ]
}

==> anc/literature/checklist_search_2026-10-31/raw/results/A_A02.json <==
{
 "id": "A02",
 "backend": "oa",
 "mode": "tas",
 "query": "\"Google Trends\" methodology framework reliability",
 "since": "2010",
 "datetime_utc": "2026-10-31 05:04 UTC",
 "total_hits": 7,
 "url": "https://api.openalex.org/works?filter=from_publication_date%3A2010-01-01%2Ctitle_and_abstract.search%3A%22Google+Trends%22+methodology+framework+reliability&per-page=50&mailto=vdepagadala%40gmail.com&sort=relevance_score%3Adesc",
 "records": [
  {
   "title": "Visualizing the Surge: Google Trends Analysis of Post-COVID Consumer Interest in Immunity-Boosting Herbal Beverages",
   "year": 2025,
   "doi": "",
   "type": "article",
   "venue": "Home",
   "cited_by": 0,
   "authors": [
    "Sudheer Aluru",
    "Sadak Basha Shaik",
    "Godwin Noble Chandar Budadasari"
   ],
   "openalex": "https://openalex.org/W7219924134"
  },
  {
   "title": "The public debt of Ukraine in the economic development policy in the war and post-war periods: Bibliometric analysis",
   "year": 2023,
   "doi": "10.21511/pmf.11(1).2022.12",
   "type": "article",
   "venue": "Public and Municipal Finance",
   "cited_by": 17,
   "authors": [
    "Hanna Filatova",
    "Sergiy Voytov",
    "Yevheniia Polishchuk"
   ],
   "openalex": "https://openalex.org/W4313646434"
  },
  {
   "title": "Advanced tourist arrival forecasting: a synergistic approach using LSTM, Hilbert-Huang transform, and random forest",
   "year": 2025,
   "doi": "10.11591/ijeecs.v38.i1.pp517-526",
   "type": "article",
   "venue": "Indonesian Journal of Electrical Engineering and Computer Science",
   "cited_by": 0,
   "authors": [
    "Harun Mukhtar",
    "Muhammad Akmal Remli",
    "Mohd Saberi Mohamad"
   ],
   "openalex": "https://openalex.org/W4406837787"
  },
  {
   "title": "Country Branding in Co-Hosted Mega-Events: A Comparative Study of Italy and T\u00fcrkiye in UEFA Euro 2032",
   "year": 2026,
   "doi": "10.21203/rs.3.rs-10787999/v1",
   "type": "preprint",
   "venue": "Research Square",
   "cited_by": 0,
   "authors": [
    "Bar\u0131\u015f Batuhan Ge\u00e7it"
   ],
   "openalex": "https://openalex.org/W7214670475"
  },
  {
   "title": "Search pattern analytics as a source of marketing trend forecasting",
   "year": 2025,
   "doi": "10.5281/zenodo.17862327",
   "type": "article",
   "venue": "\u0410\u043a\u0442\u0443\u0430\u043b\u044c\u043d\u0456 \u043f\u0438\u0442\u0430\u043d\u043d\u044f \u0435\u043a\u043e\u043d\u043e\u043c\u0456\u0447\u043d\u0438\u0445 \u043d\u0430\u0443\u043a",
   "cited_by": 0,
   "authors": [
    "Oleksandr Koriahin"
   ],
   "openalex": "https://openalex.org/W7111168747"
  },
  {
   "title": "Country reputation",
   "year": 2025,
   "doi": "10.34778/4k",
   "type": "article",
   "venue": "DOCA - Database of Variables for Content Analysis",
   "cited_by": 2,
   "authors": [
    "J\u00e9r\u00f4me Chariatte",
    "Diana Ingenhoff"
   ],
   "openalex": "https://openalex.org/W4406185748"
  },
  {
   "title": "The genie is out: blood pressure wearables and the evidence gap",
   "year": 2026,
   "doi": "10.1093/eurjpc/zwag140",
   "type": "article",
   "venue": "European Journal of Preventive Cardiology",
   "cited_by": 1,
   "authors": [
    "Aletta Elisabeth Schutte",
    "Eugene Yang",
    "Dean S. Picone"
   ],
   "openalex": "https://openalex.org/W7161300883"
  }
 ]
}

==> anc/literature/checklist_search_2026-10-31/raw/results/A_A03.json <==
{
 "id": "A03",
 "backend": "oa",
 "mode": "tas",
 "query": "\"Google Trends\" checklist",
 "since": "2010",
 "datetime_utc": "2026-10-31 05:04 UTC",
 "total_hits": 15,
 "url": "https://api.openalex.org/works?filter=from_publication_date%3A2010-01-01%2Ctitle_and_abstract.search%3A%22Google+Trends%22+checklist&per-page=50&mailto=vdepagadala%40gmail.com&sort=relevance_score%3Adesc",
 "records": [
  {
   "title": "The Use of Google Trends in Health Care Research: A Systematic Review",
   "year": 2014,
   "doi": "10.1371/journal.pone.0109583",
   "type": "review",
   "venue": "PLoS ONE",
   "cited_by": 1085,
   "authors": [
    "Sudhakar V. Nuti",
    "Brian J. Wayda",
    "Isuru Ranasinghe"
   ],
   "openalex": "https://openalex.org/W2080630525"
  },
  {
   "title": "Using Google Trends in biomedical research (Preprint)",
   "year": 2021,
   "doi": "10.2196/preprints.33836",
   "type": "preprint",
   "venue": null,
   "cited_by": 0,
   "authors": [
    "Filippo Fassio",
    "Pasquale Comberiati"
   ],
   "openalex": "https://openalex.org/W4214830193"
  },
  {
   "title": "Minimum Information About a Google Trends Experiment (MIAGE) (Preprint)",
   "year": 2019,
   "doi": "10.2196/preprints.13272",
   "type": "preprint",
   "venue": null,
   "cited_by": 0,
   "authors": [
    "Nicola Luigi Bragazzi"
   ],
   "openalex": "https://openalex.org/W4251412296"
  },
  {
   "title": "A Case Study on Elementary Data Literacy Education : Focusing on Recognizing Flexible Bias and Assessing Explainability Using Google Trends",
   "year": 2026,
   "doi": "10.59728/jaie.2026.5.1.210",
   "type": "article",
   "venue": "The Korean Society for Artificial Intelligence Ethics",
   "cited_by": 0,
   "authors": [
    "The Korean Society for Artificial Intelligence",
    "Sehyun Park"
   ],
   "openalex": "https://openalex.org/W7133297185"
  },
  {
   "title": "Plausibility of Using a Checklist With YouTube to Facilitate the Discovery of Acute Low Back Pain Self-Management Content: Exploratory Study",
   "year": 2020,
   "doi": "10.2196/23366",
   "type": "article",
   "venue": "JMIR Formative Research",
   "cited_by": 11,
   "authors": [
    "Andrey Zheluk",
    "Jess Maddock"
   ],
   "openalex": "https://openalex.org/W3089522444"
  },
  {
   "title": "Can Google Search be Used as a Housing Bubble Indicator? - a US 2006/07 Bubble Case Study",
   "year": 2017,
   "doi": "",
   "type": "dissertation",
   "venue": "BIBSYS Brage (BIBSYS (Norway))",
   "cited_by": 0,
   "authors": [
    "Ole Martin Eidjord"
   ],
   "openalex": "https://openalex.org/W2772863867"
  },
  {
   "title": "YouTube\u2122 as a source of tooth avulsion information: A video analysis study",
   "year": 2023,
   "doi": "10.1111/edt.12873",
   "type": "article",
   "venue": "Dental Traumatology",
   "cited_by": 26,
   "authors": [
    "J\u00e9ssica Muniz Loureiro",
    "Victor Carvalho Vitolo Chaves",
    "Patricia de Andrade RISSO"
   ],
   "openalex": "https://openalex.org/W4386208875"
  },
  {
   "title": "\u201cOzempic Face\u201d in Plastic Surgery: A Systematic Review of the Literature on GLP-1 Receptor Agonist Mediated Weight Loss and Analysis of Public Perceptions",
   "year": 2025,
   "doi": "10.1093/asjof/ojaf056",
   "type": "review",
   "venue": "Aesthetic Surgery Journal Open Forum",
   "cited_by": 34,
   "authors": [
    "Giulia Daneshgaran",
    "Orr Shauly",
    "Daniel J. Gould"
   ],
   "openalex": "https://openalex.org/W4411193238"
  },
  {
   "title": "A Study on SEO and Social Media Marketing in E-commerce Growth",
   "year": 2026,
   "doi": "10.82471/3pwxh-rkv65",
   "type": "article",
   "venue": "mVedra",
   "cited_by": 0,
   "authors": [
    "ISHU PAL"
   ],
   "openalex": "https://openalex.org/W7161777958"
  },
  {
   "title": "Evaluation of websites reached using Google in the modern digital era related to approach to cholesterol",
   "year": 2020,
   "doi": "10.5543/tkda.2020.40306",
   "type": "article",
   "venue": "Turk Kardiyoloji Dernegi Arsivi-Archives of the Turkish Society of Cardiology",
   "cited_by": 5,
   "authors": [
    "Mert \u0130lker Hay\u0131ro\u011flu"
   ],
   "openalex": "https://openalex.org/W3087628487"
  },
  {
   "title": "Online Search Trends and Quality of Web-Based Information on the Relationship Between Periodontal and Cardiovascular Diseases Worldwide",
   "year": 2026,
   "doi": "10.9734/jammr/2026/v38i66150",
   "type": "article",
   "venue": "Journal of Advances in Medicine and Medical Research",
   "cited_by": 0,
   "authors": [
    "Mehmet Murat Ta\u015fkan",
    "\u0150zkan Karata\u015f"
   ],
   "openalex": "https://openalex.org/W7164684135"
  },
  {
   "title": "Evaluating breast cancer websites targeting Arabic speakers: empirical investigation of popularity, availability, accessibility, readability, and quality",
   "year": 2022,
   "doi": "10.1186/s12911-022-01868-9",
   "type": "article",
   "venue": "BMC Medical Informatics and Decision Making",
   "cited_by": 29,
   "authors": [
    "Zahraa A. Jasem",
    "Zainab AlMeraj",
    "Dari Alhuwail"
   ],
   "openalex": "https://openalex.org/W4229374697"
  },
  {
   "title": "The progression in employer branding and employee based brand equity: Scholar API based systematic literature review",
   "year": 2023,
   "doi": "10.22367/jem.2023.45.11",
   "type": "review",
   "venue": "Journal of Economics and Management",
   "cited_by": 11,
   "authors": [
    "Joanna Santiago"
   ],
   "openalex": "https://openalex.org/W4387028472"
  },
  {
   "title": "Evaluating the Performance of Large Language Models for Breast Cancer Patient Education: A Comparative Study",
   "year": 2026,
   "doi": "10.1007/s13187-026-02918-w",
   "type": "article",
   "venue": "Journal of Cancer Education",
   "cited_by": 1,
   "authors": [
    "Qingyue Zhang",
    "Qian Yu",
    "Guili Wang"
   ],
   "openalex": "https://openalex.org/W7163195196"
  },
  {
   "title": "Reliability and readability of five large language models in answering patient-oriented questions about rectal prolapse: a comparative study",
   "year": 2026,
   "doi": "10.3389/fmed.2026.1971190",
   "type": "article",
   "venue": "Frontiers in Medicine",
   "cited_by": 0,
   "authors": [
    "Le Zhang",
    "Lei Liang",
    "Xin Peng"
   ],
   "openalex": "https://openalex.org/W7221906315"
  }
 ]
}

==> anc/literature/checklist_search_2026-10-31/raw/results/A_A04.json <==
{
 "id": "A04",
 "backend": "oa",
 "mode": "tas",
 "query": "\"Google Trends\" reproducibility sampling",
 "since": "2010",
 "datetime_utc": "2026-10-31 05:04 UTC",
 "total_hits": 14,
 "url": "https://api.openalex.org/works?filter=from_publication_date%3A2010-01-01%2Ctitle_and_abstract.search%3A%22Google+Trends%22+reproducibility+sampling&per-page=50&mailto=vdepagadala%40gmail.com&sort=relevance_score%3Adesc",
 "records": [
  {
   "title": "Recency Bias in Google Trends: A Fitting-Power Criterion for Cropping the Recent Tail",
   "year": 2026,
   "doi": "10.5281/zenodo.21123366",
   "type": "article",
   "venue": "Zenodo (CERN European Organization for Nuclear Research)",
   "cited_by": 0,
   "authors": [
    "Arash Ashrafnejad"
   ],
   "openalex": "https://openalex.org/W7167092350"
  },
  {
   "title": "thisisZAQ/nowcasting-mexico: nowcasting-mexico1.0",
   "year": 2026,
   "doi": "10.5281/zenodo.20563442",
   "type": "software",
   "venue": "Zenodo (CERN European Organization for Nuclear Research)",
   "cited_by": 0,
   "authors": [
    "Zahra Qureshi"
   ],
   "openalex": "https://openalex.org/W7163676399"
  },
  {
   "title": "Where You Are Is What You Get! Inconsistencies of Digital Trace Data across Download Locations",
   "year": 2026,
   "doi": "10.1177/08944393261469494",
   "type": "article",
   "venue": "Social Science Computer Review",
   "cited_by": 0,
   "authors": [
    "Johanna H\u00f6lzl",
    "Florian Keusch",
    "John T. Collins"
   ],
   "openalex": "https://openalex.org/W7172149172"
  },
  {
   "title": "From Fan Signal to Global Rollout \u2014 Supplementary Data",
   "year": 2026,
   "doi": "10.5281/zenodo.21309979",
   "type": "dataset",
   "venue": "Zenodo (CERN European Organization for Nuclear Research)",
   "cited_by": 0,
   "authors": [
    "Roxana Voicu-Doroban\u0163u"
   ],
   "openalex": "https://openalex.org/W7168014450"
  },
  {
   "title": "The Rise and Fall of Italian Brainrot Animals. Phenomenological Analysis of an AI-Generated Meme-world (aggregated data and analysis code)",
   "year": 2026,
   "doi": "10.5281/zenodo.20681417",
   "type": "software",
   "venue": "Zenodo (CERN European Organization for Nuclear Research)",
   "cited_by": 0,
   "authors": [
    "Alfredo Vannacci"
   ],
   "openalex": "https://openalex.org/W7164680008"
  },
  {
   "title": "The Topics Seasonality Model: Fitting 22 Years of Worldwide Search Interest to Sidereal Cycles",
   "year": 2026,
   "doi": "10.5281/zenodo.20943525",
   "type": "article",
   "venue": "Zenodo (CERN European Organization for Nuclear Research)",
   "cited_by": 0,
   "authors": [
    "Arash Ashrafnejad"
   ],
   "openalex": "https://openalex.org/W7166005362"
  },
  {
   "title": "When Energy Risk Becomes Salient",
   "year": 2026,
   "doi": "10.17632/yshhgjtbys",
   "type": "dataset",
   "venue": "Mendeley Data",
   "cited_by": 0,
   "authors": [
    "Orestis Delardas"
   ],
   "openalex": "https://openalex.org/W7210290909"
  },
  {
   "title": "Statistical Computing With Graphics Processing Units",
   "year": 2023,
   "doi": "",
   "type": "dissertation",
   "venue": "TSpace (University of Toronto)",
   "cited_by": 0,
   "authors": [
    "Ruoyong Xu"
   ],
   "openalex": "https://openalex.org/W7133105680"
  },
  {
   "title": "Mapping Sustainable Digital Commerce: A PRISMA-Guided Semantic Network Review Triangulated with an Anchored Search-Interest Landscape (2022\u20132026)",
   "year": 2026,
   "doi": "10.3390/jtaer21110393",
   "type": "article",
   "venue": "Journal of theoretical and applied electronic commerce research",
   "cited_by": 0,
   "authors": [
    "Chang Bing",
    "ChangYoung Yoo",
    "Chang\u2010Hyun Jin"
   ],
   "openalex": "https://openalex.org/W7224656992"
  },
  {
   "title": "BEH-82: Ultra\u2011High\u2011Rigor Protocol for Disaster Premonition (Retrospective Analysis)",
   "year": 2026,
   "doi": "10.5281/zenodo.21955887",
   "type": "conference-abstract",
   "venue": "Zenodo (CERN European Organization for Nuclear Research)",
   "cited_by": 0,
   "authors": [
    "Vadim Streltsov"
   ],
   "openalex": "https://openalex.org/W7203530183"
  },
  {
   "title": "Demand, Supply, Accuracy, and Audience Attention in Hand Hygiene Communication on YouTube: a 14-Year Retrospective Observational Study (Preprint)",
   "year": 2026,
   "doi": "10.2196/preprints.106879",
   "type": "preprint",
   "venue": null,
   "cited_by": 0,
   "authors": [
    "Stuart Ross Criley",
    "Jasminka M. Vukanovic\u2010Criley",
    "Naomi Kao"
   ],
   "openalex": "https://openalex.org/W7169787159"
  },
  {
   "title": "Mass Spectrometry for COVID-19",
   "year": 2020,
   "doi": "10.1093/clinchem/hvaa222",
   "type": "article",
   "venue": "Clinical Chemistry",
   "cited_by": 18,
   "authors": [
    "Jeffrey A. SoRelle",
    "Khushbu Patel",
    "Laura Filkins"
   ],
   "openalex": "https://openalex.org/W3087748890"
  },
  {
   "title": "Journal Digest",
   "year": 2014,
   "doi": "10.1176/appi.pn.2014.8b3",
   "type": "other",
   "venue": "Psychiatric News",
   "cited_by": 0,
   "authors": [
    "Vabren Watts"
   ],
   "openalex": "https://openalex.org/W4253680112"
  },
  {
   "title": "Abstracts of the 5th Bariatric and Metabolic Surgery Congress of Turkish Society for Metabolic and Bariatric Surgery, 23-26 November 2023",
   "year": 2024,
   "doi": "10.4103/2949-6705.395484",
   "type": "conference-abstract",
   "venue": "Journal of Bariatric Surgery",
   "cited_by": 0,
   "authors": [],
   "openalex": "https://openalex.org/W4391805645"
  }
 ]
}

==> anc/literature/checklist_search_2026-10-31/raw/results/A_A05.json <==
{
 "id": "A05",
 "backend": "oa",
 "mode": "tas",
 "query": "\"Google Trends\" recommendations researchers documentation",
 "since": "2010",
 "datetime_utc": "2026-10-31 05:04 UTC",
 "total_hits": 0,
 "url": "https://api.openalex.org/works?filter=from_publication_date%3A2010-01-01%2Ctitle_and_abstract.search%3A%22Google+Trends%22+recommendations+researchers+documentation&per-page=50&mailto=vdepagadala%40gmail.com&sort=relevance_score%3Adesc",
 "records": []
}

==> anc/literature/checklist_search_2026-10-31/raw/results/A_A06.json <==
{
 "id": "A06",
 "backend": "cr",
 "mode": "bib",
 "query": "Google Trends reporting guideline checklist",
 "since": "2010",
 "datetime_utc": "2026-10-31 05:04 UTC",
 "total_hits": 745271,
 "url": "https://api.crossref.org/works?rows=40&mailto=vdepagadala%40gmail.com&select=DOI%2Ctitle%2Cauthor%2Ccontainer-title%2Ctype%2Cissued%2Cpublished-print%2Cpublished-online%2Ccreated%2Cis-referenced-by-count&query.bibliographic=Google+Trends+reporting+guideline+checklist&filter=from-pub-date%3A2010-01-01",
 "records": [
  {
   "title": "Using a Reporting Guideline (Checklist)",
   "year": 2019,
   "doi": "10.1093/tropej/fmz073",
   "type": "journal-article",
   "venue": "Journal of Tropical Pediatrics",
   "cited_by": 2,
   "authors": [
    "Peter Thomas Cartledge",
    "Dennis Hopkinson",
    "Christian Nsanzabaganwa"
   ]
  },
  {
   "title": "The AGREE Reporting Checklist is useful for assessing the quality of clinical practice guideline development",
   "year": 2016,
   "doi": "10.1136/bmj.i2027",
   "type": "journal-article",
   "venue": "BMJ",
   "cited_by": 3,
   "authors": [
    "Greg Irving"
   ]
  },
  {
   "title": "The Consensus Reporting Items for Studies in Primary Care (CRISP) checklist \u2013 the first research reporting guideline made by and for primary care",
   "year": 2024,
   "doi": "10.1071/py24115",
   "type": "journal-article",
   "venue": "Australian Journal of Primary Health",
   "cited_by": 1,
   "authors": [
    "Elizabeth A. Sturgiss",
    "William R. Phillips"
   ]
  },
  {
   "title": "A Commentary on the Standards of Reporting of Neurological Disorders Checklist: A Guideline for the Reporting of Descriptive Studies in Neuroepidemiology",
   "year": 2015,
   "doi": "10.1159/000438753",
   "type": "journal-article",
   "venue": "Neuroepidemiology",
   "cited_by": 0,
   "authors": [
    "Derrick A. Bennett",
    "Carol Brayne",
    "Valery Feigin"
   ]
  },
  {
   "title": "Protocol for the development of the STrengthening the Reporting Of Pharmacogenetic Studies (STROPS) guideline: checklist of items for reporting pharmacogenetic studies",
   "year": 2019,
   "doi": "10.1136/bmjopen-2019-030212",
   "type": "journal-article",
   "venue": "BMJ Open",
   "cited_by": 3,
   "authors": [
    "Marty Richardson",
    "Jamie J Kirkham",
    "Kerry M Dwan"
   ]
  },
  {
   "title": "A Comparison of AGREE and RIGHT: which Clinical Practice Guideline Reporting Checklist Should Be Followed by Guideline Developers?",
   "year": 2020,
   "doi": "10.1007/s11606-019-05508-3",
   "type": "journal-article",
   "venue": "Journal of General Internal Medicine",
   "cited_by": 42,
   "authors": [
    "Xiaomei Yao",
    "Jinhui Ma",
    "Qi Wang"
   ]
  },
  {
   "title": "Checklist for reporting on imputation methodology evaluations",
   "year": 2022,
   "doi": "10.53962/vrd3-8h76",
   "type": "component",
   "venue": "",
   "cited_by": 0,
   "authors": [
    "Hanne Oberman"
   ]
  },
  {
   "title": "The VAccine cLinical study reporting gUidEline: the VALUE checklist with explanation and elaboration",
   "year": 2026,
   "doi": "10.1016/j.ebiom.2026.106439",
   "type": "journal-article",
   "venue": "eBioMedicine",
   "cited_by": 0,
   "authors": [
    "Yuting Duan",
    "Yanfang Ma",
    "Lin Shi"
   ]
  },
  {
   "title": "Current evidence from the Randomized Controlled Trials Rehabilitation Checklist (RCTRACK) reporting guideline project",
   "year": 2021,
   "doi": "10.23736/s1973-9087.20.06635-6",
   "type": "journal-article",
   "venue": "European Journal of Physical and Rehabilitation Medicine",
   "cited_by": 4,
   "authors": [
    "Stefano NEGRINI",
    "Leighton CHAN",
    "Giorgio FERRIERO"
   ]
  },
  {
   "title": "The AGREE Reporting Checklist: a tool to improve reporting of clinical practice guidelines",
   "year": 2016,
   "doi": "10.1136/bmj.i4852",
   "type": "journal-article",
   "venue": "BMJ",
   "cited_by": 16,
   "authors": []
  },
  {
   "title": "Checklist for reporting on imputation methodology evaluations",
   "year": 2022,
   "doi": "10.53962/s4bk-0805",
   "type": "journal-article",
   "venue": "ResearchEquals",
   "cited_by": 0,
   "authors": [
    "Hanne Oberman"
   ]
  },
  {
   "title": "Research misconduct reporting checklist",
   "year": 2023,
   "doi": "10.37672/ukrio.2023.03.reportingchecklist",
   "type": "report",
   "venue": "",
   "cited_by": 0,
   "authors": [
    " ",
    "Matt Hodgkinson"
   ]
  },
  {
   "title": "Google Analytics Reporting Overview: User Characteristics and Behavior",
   "year": 2016,
   "doi": "10.1002/9781119266365.ch2",
   "type": "other",
   "venue": "Google Analytics Breakthrough",
   "cited_by": 1,
   "authors": []
  },
  {
   "title": "Current Evidence From the Randomized Controlled Trials Rehabilitation Checklist (RCTRACK) reporting guideline project",
   "year": 2021,
   "doi": "10.1016/j.apmr.2021.04.008",
   "type": "journal-article",
   "venue": "Archives of Physical Medicine and Rehabilitation",
   "cited_by": 6,
   "authors": [
    "Stefano Negrini",
    "Leighton Chan",
    "Giorgio Ferriero"
   ]
  },
  {
   "title": "A checklist for fMRI acquisition methods reporting in the literature",
   "year": 2015,
   "doi": "10.15200/winn.143191.17127",
   "type": "posted-content",
   "venue": "",
   "cited_by": 6,
   "authors": [
    "Ben Inglis"
   ]
  },
  {
   "title": "Current Evidence From the Randomized Controlled Trials Rehabilitation Checklist (RCTRACK) Reporting Guideline Project",
   "year": 2021,
   "doi": "10.1097/phm.0000000000001617",
   "type": "journal-article",
   "venue": "American Journal of Physical Medicine &amp; Rehabilitation",
   "cited_by": 3,
   "authors": [
    "Stefano Negrini",
    "Leighton Chan",
    "Giorgio Ferriero"
   ]
  },
  {
   "title": "Google Trends Extraction Tool for Google Trends Extended for Health data",
   "year": 2021,
   "doi": "10.1016/j.simpa.2021.100060",
   "type": "journal-article",
   "venue": "Software Impacts",
   "cited_by": 20,
   "authors": [
    "Jacques Eugene Raubenheimer"
   ]
  },
  {
   "title": "SURGE (The SUrvey Reporting GuidelinE)",
   "year": 2014,
   "doi": "10.1002/9781118715598.ch20",
   "type": "other",
   "venue": "Guidelines for Reporting Health Research: A User's Manual",
   "cited_by": 41,
   "authors": [
    "Jeremy Grimshaw"
   ]
  },
  {
   "title": "Can ChatGPT provide guideline-concordant patient education about urethroplasty? A Google trends-based expert panel assessment",
   "year": 2026,
   "doi": "10.1016/s2666-1683(26)01285-1",
   "type": "journal-article",
   "venue": "European Urology Open Science",
   "cited_by": 0,
   "authors": [
    "A.C. Albaz",
    "O. Erbatu",
    "O. Ucer"
   ]
  },
  {
   "title": "\u0410\u041d\u0410\u041b\u0418\u0417 \u0426\u0418\u0424\u0420\u041e\u0412\u041e\u0413\u041e \u0418\u041d\u0422\u0415\u0420\u0415\u0421\u0410 \u041a \u0422\u0423\u0420\u0418\u0421\u0422\u0418\u0427\u0415\u0421\u041a\u0418\u041c \u041d\u0410\u041f\u0420\u0410\u0412\u041b\u0415\u041d\u0418\u042f\u041c \u041a\u0410\u0417\u0410\u0425\u0421\u0422\u0410\u041d\u0410 \u0421 \u0418\u0421\u041f\u041e\u041b\u042c\u0417\u041e\u0412\u0410\u041d\u0418\u0415\u041c GOOGLE TRENDS",
   "year": 2025,
   "doi": "10.58805/kazutb.v.2.27-1055",
   "type": "journal-article",
   "venue": "\u0412\u0435\u0441\u0442\u043d\u0438\u043a \u041a\u0430\u0437\u0423\u0422\u0411",
   "cited_by": 0,
   "authors": [
    "\u041c. \u0418\u0434\u0440\u044b\u0448\u043e\u0432"
   ]
  },
  {
   "title": "Let me Google that for you: Capturing globalization using Google Trends",
   "year": 2021,
   "doi": "10.2139/ssrn.3969013",
   "type": "posted-content",
   "venue": "",
   "cited_by": 5,
   "authors": [
    "Harald Puhr",
    "Jakob M\u00fcllner"
   ]
  },
  {
   "title": "Conducting and Reporting Meta-analysis: A Checklist for Reviewers",
   "year": 2023,
   "doi": "10.20944/preprints202305.1557.v1",
   "type": "posted-content",
   "venue": "",
   "cited_by": 0,
   "authors": [
    "SAMIT GHOSAL"
   ]
  },
  {
   "title": "PRISMA harms checklist: improving harms reporting in systematic reviews",
   "year": 2016,
   "doi": "10.1136/bmj.i2229",
   "type": "journal-article",
   "venue": "BMJ",
   "cited_by": 3,
   "authors": []
  },
  {
   "title": "NewsCAP",
   "year": 2014,
   "doi": "10.1097/01.naj.0000444481.33844.51",
   "type": "journal-article",
   "venue": "AJN, American Journal of Nursing",
   "cited_by": 0,
   "authors": []
  },
  {
   "title": "Assessing neurosurgical trends in literature and online: a Google Trends, Google Books and PubMed study (Preprint)",
   "year": 2019,
   "doi": "10.2196/preprints.16798",
   "type": "posted-content",
   "venue": "",
   "cited_by": 2,
   "authors": [
    "Tomasz Szmuda",
    "Shan Ali",
    "Pawe\u0142 S\u0142oniewski"
   ]
  },
  {
   "title": "P329\u2005Developing A Strategy To Assess The Reporting Of The Updating Process In Clinical Practice Guideline: A Draft Checklist",
   "year": 2013,
   "doi": "10.1136/bmjqs-2013-002293.259",
   "type": "journal-article",
   "venue": "BMJ Quality &amp; Safety",
   "cited_by": 0,
   "authors": [
    "R Vernooij",
    "A Sanabria",
    "L Mart\u00ednez Garc\u00eda"
   ]
  },
  {
   "title": "YEN\u0130 B\u0130R VER\u0130 KAYNA\u011eI OLARAK GOOGLE TRENDS: GELECEK Y\u00d6NEL\u0130M\u0130 ENDEKS\u0130 \u0130LE \u0130LG\u0130L\u0130 B\u0130R DE\u011eERLEND\u0130RME / Google Trends As A New Data Source: An Evaluation Of The Future Orientation Index",
   "year": 2020,
   "doi": "10.29216/ueip.676145",
   "type": "journal-article",
   "venue": "Uluslararas\u0131 Ekonomi \u0130\u015fletme ve Politika Dergisi",
   "cited_by": 4,
   "authors": [
    "B\u00fc\u015fra AYAN"
   ]
  },
  {
   "title": "A checklist for the reporting of randomized control trials of social and economic policy interventions in developing countries",
   "year": 2012,
   "doi": "10.23846/wp0006",
   "type": "report",
   "venue": "",
   "cited_by": 2,
   "authors": [
    " ",
    "Ron Bose"
   ]
  },
  {
   "title": "Scientific Reporting Standards for Survival Epidemiology: Principles and a STROBE-Inspired Checklist",
   "year": 2026,
   "doi": "10.2139/ssrn.5991074",
   "type": "posted-content",
   "venue": "",
   "cited_by": 0,
   "authors": [
    "Hua Lin"
   ]
  },
  {
   "title": "Assessment of Google Trends terms reporting allergies and the grass pollen season in Ukraine",
   "year": 2020,
   "doi": "10.1016/j.waojou.2020.100465",
   "type": "journal-article",
   "venue": "World Allergy Organization Journal",
   "cited_by": 11,
   "authors": [
    "Igor Kaidashev",
    "Halyna Morokhovets",
    "Viktoriia Rodinkova"
   ]
  },
  {
   "title": "\u0418\u0441\u043f\u043e\u043b\u044c\u0437\u043e\u0432\u0430\u043d\u0438\u0435 Google Trends \u043f\u0440\u0438 \u043e\u043f\u0440\u0435\u0434\u0435\u043b\u0435\u043d\u0438\u0438 \u00ab\u0414\u043e\u0440\u043e\u0436\u043d\u043e\u0439 \u043a\u0430\u0440\u0442\u044b\u00bb \u0438\u043c\u043f\u043e\u0440\u0442\u043e\u0437\u0430\u043c\u0435\u0449\u0435\u043d\u0438\u044f \u0420\u0424",
   "year": 2020,
   "doi": "10.34755/irok.2020.16.30.085",
   "type": "journal-article",
   "venue": "\u041d\u0430\u0443\u043a\u0430: \u043e\u0431\u0449\u0435\u0441\u0442\u0432\u043e, \u044d\u043a\u043e\u043d\u043e\u043c\u0438\u043a\u0430, \u043f\u0440\u0430\u0432\u043e",
   "cited_by": 0,
   "authors": [
    "\u00a0 \u0413.\u0413. \u0410\u043c\u0438\u0440\u0433\u0430\u043c\u0437\u0430\u0435\u0432",
    "\u041c.\u0413. \u0410\u043b\u0438\u043c\u0430\u0433\u043e\u043c\u0435\u0434\u043e\u0432"
   ]
  },
  {
   "title": "Guide to court reporting \u2013 key facts and checklist",
   "year": 2013,
   "doi": "10.4324/9780203078464-7",
   "type": "book-chapter",
   "venue": "The UK Media Law Pocketbook",
   "cited_by": 0,
   "authors": []
  },
  {
   "title": "Google Trends and Bitcoin volatility forecast",
   "year": 2024,
   "doi": "10.31737/22212264_2024_4_118-135",
   "type": "journal-article",
   "venue": "Journal of the New Economic Association",
   "cited_by": 2,
   "authors": [
    "M.A. Teterin",
    "A.A. Peresetsky"
   ]
  },
  {
   "title": "Using Google Trends to track the global interest in International Financial Reporting Standards: Evidence from big data",
   "year": 2023,
   "doi": "10.1002/isaf.1529",
   "type": "journal-article",
   "venue": "Intelligent Systems in Accounting, Finance and Management",
   "cited_by": 3,
   "authors": [
    "Yuqian Zhang"
   ]
  },
  {
   "title": "Reflections on New Trends in Public Sector Reporting: Integrated Reporting and Beyond",
   "year": 2020,
   "doi": "10.1007/978-3-030-40056-9_10",
   "type": "book-chapter",
   "venue": "New Trends in Public Sector Reporting",
   "cited_by": 2,
   "authors": [
    "Francesca Manes-Rossi",
    "Rebecca Levy Orelli"
   ]
  },
  {
   "title": "Beyond Google: Finding Trustworthy Information Online",
   "year": 2012,
   "doi": "10.4324/9780080553641-9",
   "type": "book-chapter",
   "venue": "Online Newsgathering: Research and Reporting for Journalism",
   "cited_by": 0,
   "authors": []
  },
  {
   "title": "Patterns in Google Trends Terms Reporting Rhinitis and Ragweed Pollen Season in Ukraine",
   "year": 2019,
   "doi": "10.1159/000495306",
   "type": "journal-article",
   "venue": "International Archives of Allergy and Immunology",
   "cited_by": 11,
   "authors": [
    "Igor Kaidashev",
    "Halyna Morokhovets",
    "Viktoriia Rodinkova"
   ]
  },
  {
   "title": "Location-Based Reporting and Mapping of Crimes Using Google Maps",
   "year": 2015,
   "doi": "10.7763/lnse.2015.v3.163",
   "type": "journal-article",
   "venue": "Lecture Notes on Software Engineering",
   "cited_by": 1,
   "authors": [
    "Jan B. Elnas",
    "Eldrin C. Duran",
    "James Leo E. Mayol"
   ]
  },
  {
   "title": "Reporting guideline for chatbot health advice studies: the Chatbot Assessment Reporting Tool (CHART) statement",
   "year": 2025,
   "doi": "10.1136/bmjmed-2025-001632",
   "type": "journal-article",
   "venue": "BMJ Medicine",
   "cited_by": 59,
   "authors": [
    " "
   ]
  },
  {
   "title": "Leveraging Google Scholar to Facilitate Resident Research Reporting",
   "year": 2021,
   "doi": "10.7759/cureus.19022",
   "type": "journal-article",
   "venue": "Cureus",
   "cited_by": 1,
   "authors": [
    "Michael Gottlieb",
    "Scott Heinrich",
    "Katarzyna Gore"
   ]
  }
 ]
}

==> anc/literature/checklist_search_2026-10-31/raw/results/A_A07.json <==
{
 "id": "A07",
 "backend": "oa",
 "mode": "tas",
 "query": "infodemiology \"reporting standards\" OR \"reporting guideline\" OR checklist",
 "since": "2008",
 "datetime_utc": "2026-10-31 05:04 UTC",
 "total_hits": 788,
 "url": "https://api.openalex.org/works?filter=from_publication_date%3A2008-01-01%2Ctitle_and_abstract.search%3Ainfodemiology+%22reporting+standards%22+OR+%22reporting+guideline%22+OR+checklist&per-page=50&mailto=vdepagadala%40gmail.com&sort=relevance_score%3Adesc",
 "records": [
  {
   "title": "Infodemiology and Infoveillance",
   "year": 2011,
   "doi": "10.1016/j.amepre.2011.02.006",
   "type": "article",
   "venue": "American Journal of Preventive Medicine",
   "cited_by": 417,
   "authors": [
    "G\u00fcnther Eysenbach"
   ],
   "openalex": "https://openalex.org/W2019432915"
  },
  {
   "title": "Garbage in, Garbage Out: Data Collection, Quality Assessment and Reporting Standards for Social Media Data Use in Health Research, Infodemiology and Digital Disease Detection",
   "year": 2016,
   "doi": "10.2196/jmir.4738",
   "type": "article",
   "venue": "Journal of Medical Internet Research",
   "cited_by": 177,
   "authors": [
    "Yoonsang Kim",
    "Jidong Huang",
    "Sherry Emery"
   ],
   "openalex": "https://openalex.org/W2283694230"
  },
  {
   "title": "Infodemiology and Infoveillance: Scoping Review",
   "year": 2020,
   "doi": "10.2196/16206",
   "type": "review",
   "venue": "Journal of Medical Internet Research",
   "cited_by": 231,
   "authors": [
    "Amaryllis Mavragani"
   ],
   "openalex": "https://openalex.org/W3019137756"
  },
  {
   "title": "Google Trends in Infodemiology and Infoveillance: Methodology Framework",
   "year": 2019,
   "doi": "10.2196/13439",
   "type": "article",
   "venue": "JMIR Public Health and Surveillance",
   "cited_by": 517,
   "authors": [
    "Amaryllis Mavragani",
    "Gabriela Ochoa"
   ],
   "openalex": "https://openalex.org/W2947051005"
  },
  {
   "title": "Misinformation of COVID-19 on the Internet: Infodemiology Study",
   "year": 2020,
   "doi": "10.2196/18444",
   "type": "article",
   "venue": "JMIR Public Health and Surveillance",
   "cited_by": 611,
   "authors": [
    "Yunam Cuan-Baltazar",
    "Mar\u00eda Jos\u00e9 Mu\u00f1oz\u2010P\u00e9rez",
    "Carolina Robledo-Vega"
   ],
   "openalex": "https://openalex.org/W3015045022"
  },
  {
   "title": "psychodermatology infodemiology",
   "year": 2026,
   "doi": "10.5281/zenodo.22726051",
   "type": "dataset",
   "venue": "Zenodo (CERN European Organization for Nuclear Research)",
   "cited_by": 0,
   "authors": [
    "Halil \u0130brahim Yama\u00e7"
   ],
   "openalex": "https://openalex.org/W7212406317"
  },
  {
   "title": "Trends of infodemiology studies: a scoping review",
   "year": 2018,
   "doi": "10.1111/hir.12216",
   "type": "review",
   "venue": "Health Information & Libraries Journal",
   "cited_by": 80,
   "authors": [
    "Kimia Zeraatkar",
    "Maryam Ahmadi"
   ],
   "openalex": "https://openalex.org/W2801554015"
  },
  {
   "title": "Infodemiology Study of Metafilter",
   "year": 2023,
   "doi": "10.6084/m9.figshare.24230476",
   "type": "dataset",
   "venue": "Figshare",
   "cited_by": 1,
   "authors": [
    "yang jinqing"
   ],
   "openalex": "https://openalex.org/W4394393024"
  },
  {
   "title": "Tracking COVID-19 in Europe: Infodemiology Approach",
   "year": 2020,
   "doi": "10.2196/18941",
   "type": "article",
   "venue": "JMIR Public Health and Surveillance",
   "cited_by": 145,
   "authors": [
    "Amaryllis Mavragani"
   ],
   "openalex": "https://openalex.org/W3014820621"
  },
  {
   "title": "Infodemics and infodemiology: a short history, a long future",
   "year": 2021,
   "doi": "10.26633/rpsp.2021.40",
   "type": "article",
   "venue": "Revista Panamericana de Salud P\u00fablica",
   "cited_by": 122,
   "authors": [
    "Chris Zielinski"
   ],
   "openalex": "https://openalex.org/W3157771388"
  },
  {
   "title": "Computational Infodemiology",
   "year": 2026,
   "doi": "10.1007/978-3-032-10130-3",
   "type": "book",
   "venue": "SpringerBriefs in computer science",
   "cited_by": 0,
   "authors": [
    "Herkulaas Combrink"
   ],
   "openalex": "https://openalex.org/W7117966215"
  },
  {
   "title": "Twitter for marijuana infodemiology",
   "year": 2017,
   "doi": "10.1145/3106426.3106541",
   "type": "conference-paper",
   "venue": "IEEE/WIC/ACM International Conference on Web Intelligence",
   "cited_by": 8,
   "authors": [
    "V\u00edctor Cort\u00e9s",
    "Juan D. Vel\u00e1squez",
    "Carlos F. Ib\u00e1\u00f1ez"
   ],
   "openalex": "https://openalex.org/W2742746686"
  },
  {
   "title": "Outlining Stroke Infodemiology",
   "year": 2019,
   "doi": "10.1089/tmj.2019.0088",
   "type": "article",
   "venue": "Telemedicine Journal and e-Health",
   "cited_by": 8,
   "authors": [
    "Francesco Corea",
    "Hrvoje Budin\u010devi\u0107",
    "Gian Marco De Marchis"
   ],
   "openalex": "https://openalex.org/W2962933573"
  },
  {
   "title": "Infodemiology and Infoveillance of Multiple Sclerosis in Italy",
   "year": 2013,
   "doi": "10.1155/2013/924029",
   "type": "article",
   "venue": "Multiple Sclerosis International",
   "cited_by": 42,
   "authors": [
    "Nicola Luigi Bragazzi"
   ],
   "openalex": "https://openalex.org/W2145714132"
  },
  {
   "title": "Advancing Infodemiology in a Digital Intensive Era",
   "year": 2022,
   "doi": "10.2196/37115",
   "type": "article",
   "venue": "JMIR Infodemiology",
   "cited_by": 28,
   "authors": [
    "Tim Ken Mackey",
    "Cynthia Baur",
    "G\u00fcnther Eysenbach"
   ],
   "openalex": "https://openalex.org/W4210862213"
  },
  {
   "title": "Introduction to Computational Infodemiology",
   "year": 2026,
   "doi": "10.1007/978-3-032-10130-3_1",
   "type": "book-chapter",
   "venue": "SpringerBriefs in computer science",
   "cited_by": 0,
   "authors": [
    "Herkulaas Combrink"
   ],
   "openalex": "https://openalex.org/W7118005572"
  },
  {
   "title": "Seasonality of Back Pain in Italy: An Infodemiology Study",
   "year": 2021,
   "doi": "10.3390/ijerph18031325",
   "type": "article",
   "venue": "International Journal of Environmental Research and Public Health",
   "cited_by": 13,
   "authors": [
    "Jacopo Ciaffi",
    "Riccardo Melic\u00f2ni",
    "Maria Paola Landini"
   ],
   "openalex": "https://openalex.org/W3129123401"
  },
  {
   "title": "Infodemiology by Tweet Mining Methods",
   "year": 2013,
   "doi": "",
   "type": "article",
   "venue": "HAL",
   "cited_by": 1,
   "authors": [
    "Katarzyna M. W\u0119grzyn-Wolska",
    "Lamine Bougueroua",
    "Grzegorz Dziczkowski"
   ],
   "openalex": "https://openalex.org/W2404195381"
  },
  {
   "title": "Infodemiology of dental caries",
   "year": 2017,
   "doi": "10.11606/d.25.2017.tde-16122021-092917",
   "type": "dissertation",
   "venue": null,
   "cited_by": 0,
   "authors": [
    "Patricia Estefan\u00eda Ayala Aguirre"
   ],
   "openalex": "https://openalex.org/W4200347714"
  },
  {
   "title": "[Infodemiology: past, present and future].",
   "year": 2024,
   "doi": "10.3760/cma.j.cn112338-20240818-00508",
   "type": "article",
   "venue": "PubMed",
   "cited_by": 0,
   "authors": [
    "J H Si",
    "F Gao"
   ],
   "openalex": "https://openalex.org/W4405510156"
  },
  {
   "title": "Seasonality and global public interest in psoriasis: an infodemiology study",
   "year": 2019,
   "doi": "10.1136/postgradmedj-2019-136766",
   "type": "article",
   "venue": "Postgraduate Medical Journal",
   "cited_by": 33,
   "authors": [
    "Qian Wu",
    "Zhiwei Xu",
    "Yi\u2010Lin Dan"
   ],
   "openalex": "https://openalex.org/W2973201597"
  },
  {
   "title": "Geographic Differences in Cannabis Conversations on Twitter: Infodemiology Study",
   "year": 2020,
   "doi": "10.2196/18540",
   "type": "article",
   "venue": "JMIR Public Health and Surveillance",
   "cited_by": 30,
   "authors": [
    "Jenna van Draanen",
    "HaoDong Tao",
    "Saksham Gupta"
   ],
   "openalex": "https://openalex.org/W3082160916"
  },
  {
   "title": "Infodemiology for oral health and disease: A scoping review",
   "year": 2022,
   "doi": "10.1111/hir.12453",
   "type": "review",
   "venue": "Health Information & Libraries Journal",
   "cited_by": 13,
   "authors": [
    "Radhika Gupta",
    "Vikrant Ranjan Mohanty",
    "Aswini Y Balappanavar"
   ],
   "openalex": "https://openalex.org/W4294123804"
  },
  {
   "title": "Characterization of False or Misleading Fluoride Content on Instagram: Infodemiology Study",
   "year": 2022,
   "doi": "10.2196/37519",
   "type": "article",
   "venue": "Journal of Medical Internet Research",
   "cited_by": 76,
   "authors": [
    "Matheus Lotto",
    "Tamires S\u00e1 Menezes",
    "Irfhana Zakir Hussain"
   ],
   "openalex": "https://openalex.org/W4224015395"
  },
  {
   "title": "Infodemiology of antiphospholipid syndrome: Merging informatics and epidemiology",
   "year": 2018,
   "doi": "10.5152/eurjrheum.2018.17105",
   "type": "article",
   "venue": "European Journal of Rheumatology",
   "cited_by": 17,
   "authors": [
    "Ozan \u00dcnl\u00fc",
    "Doruk Erkan",
    "Savino Sciascia"
   ],
   "openalex": "https://openalex.org/W2792275468"
  },
  {
   "title": "Global Infodemiology of COVID-19: Analysis of Google Web Searches and Instagram Hashtags",
   "year": 2020,
   "doi": "10.2196/20673",
   "type": "article",
   "venue": "Journal of Medical Internet Research",
   "cited_by": 180,
   "authors": [
    "Alessandro Rovetta",
    "Akshaya Srikanth Bhagavathula"
   ],
   "openalex": "https://openalex.org/W3047284882"
  },
  {
   "title": "Infodemiology: The Science Studying Infodemic and Inforus.",
   "year": 2022,
   "doi": "10.46234/ccdcw2022.237",
   "type": "article",
   "venue": "PubMed Central",
   "cited_by": 7,
   "authors": [
    "George F. Gao"
   ],
   "openalex": "https://openalex.org/W4320507824"
  },
  {
   "title": "An infodemiology study on breast cancer in Iran",
   "year": 2018,
   "doi": "10.1108/el-03-2017-0062",
   "type": "article",
   "venue": "The Electronic Library",
   "cited_by": 8,
   "authors": [
    "Shohreh SeyyedHosseini",
    "Asefeh Asemi",
    "Ahmad Shabani"
   ],
   "openalex": "https://openalex.org/W2785924763"
  },
  {
   "title": "Infodemiology: insights into health information seeking",
   "year": 2016,
   "doi": "",
   "type": "conference-paper",
   "venue": "Informaatiotutkimus",
   "cited_by": 0,
   "authors": [
    "Jonas Tana"
   ],
   "openalex": "https://openalex.org/W2547743213"
  },
  {
   "title": "Infodemiology for Syndromic Surveillance of Dengue and Typhoid Fever in the Philippines",
   "year": 2017,
   "doi": "10.1016/j.procs.2017.11.073",
   "type": "conference-paper",
   "venue": "Procedia Computer Science",
   "cited_by": 22,
   "authors": [
    "Kennedy E. Espina",
    "Ma. Regina Justina E. Estuar"
   ],
   "openalex": "https://openalex.org/W2772996183"
  },
  {
   "title": "Infodemic and infodemiology in public health: Similarities and differences",
   "year": 2023,
   "doi": "10.1016/j.health.2023.100243",
   "type": "article",
   "venue": "Healthcare Analytics",
   "cited_by": 4,
   "authors": [
    "Artur Strzelecki",
    "Anne Meinzenbach",
    "Michael Zieger"
   ],
   "openalex": "https://openalex.org/W4385727777"
  },
  {
   "title": "Introduction to the special section on infodemiology and infodemics management",
   "year": 2021,
   "doi": "10.1080/23800992.2021.2014531",
   "type": "article",
   "venue": "The International Journal of Intelligence Security and Public Affairs",
   "cited_by": 1,
   "authors": [
    "Rub\u00e9n Arcos",
    "Elisabeth Wilhelm"
   ],
   "openalex": "https://openalex.org/W4213169034"
  },
  {
   "title": "INFODEMIOLOGY: ANALYSIS OF INFORMATION ON ORGAN DONATION AND TRANSPLANTATION",
   "year": 2014,
   "doi": "",
   "type": "article",
   "venue": null,
   "cited_by": 0,
   "authors": [
    "\u00darsula Marcondes Westin",
    "S\u00edlvia Helena Zem-Mascarenhas"
   ],
   "openalex": "https://openalex.org/W2338404385"
  },
  {
   "title": "Infodemiology of systemic lupus erythematous using Google Trends",
   "year": 2017,
   "doi": "10.1177/0961203317691372",
   "type": "article",
   "venue": "Lupus",
   "cited_by": 34,
   "authors": [
    "Massimo Radin",
    "Savino Sciascia"
   ],
   "openalex": "https://openalex.org/W2586768473"
  },
  {
   "title": "The rise of infodemiology and infoveillance during COVID-19 crisis",
   "year": 2021,
   "doi": "10.1016/j.onehlt.2021.100288",
   "type": "article",
   "venue": "One Health",
   "cited_by": 40,
   "authors": [
    "Steffen Springer",
    "Michael Zieger",
    "Artur Strzelecki"
   ],
   "openalex": "https://openalex.org/W3177840812"
  },
  {
   "title": "Infodemiology of Bell\u2019s palsy: Tracing the seasonality of facial paralysis",
   "year": 2021,
   "doi": "10.3233/bmr-210021",
   "type": "article",
   "venue": "Journal of Back and Musculoskeletal Rehabilitation",
   "cited_by": 9,
   "authors": [
    "Ender Salba\u015f",
    "Serta\u00e7 Ketenci"
   ],
   "openalex": "https://openalex.org/W3203625150"
  },
  {
   "title": "Dissemination and Refutation of Rumors During the COVID-19 Outbreak in China: Infodemiology Study",
   "year": 2021,
   "doi": "10.2196/22427",
   "type": "article",
   "venue": "Journal of Medical Internet Research",
   "cited_by": 42,
   "authors": [
    "Bin Chen",
    "Xinyi Chen",
    "Jin Pan"
   ],
   "openalex": "https://openalex.org/W3125313367"
  },
  {
   "title": "Global Overview and Insights on Infodemiology and Infodemic Management",
   "year": 2023,
   "doi": "10.46234/ccdcw2023.112",
   "type": "article",
   "venue": "China CDC Weekly",
   "cited_by": 3,
   "authors": [
    "Mingfan Pang",
    "Yichi Zhang",
    "Siyue Guo"
   ],
   "openalex": "https://openalex.org/W4382786663"
  },
  {
   "title": "A Public Health Research Agenda for Managing Infodemics: Methods and Results of the First WHO Infodemiology Conference",
   "year": 2021,
   "doi": "10.2196/30979",
   "type": "article",
   "venue": "JMIR Infodemiology",
   "cited_by": 168,
   "authors": [
    "Neville Calleja",
    "Abdelhalim AbdAllah",
    "Neetu Suresh Abad"
   ],
   "openalex": "https://openalex.org/W3193988084"
  },
  {
   "title": "The COVID-19 Infodemic: Infodemiology Study Analyzing Stigmatizing Search Terms",
   "year": 2020,
   "doi": "10.2196/22639",
   "type": "article",
   "venue": "Journal of Medical Internet Research",
   "cited_by": 59,
   "authors": [
    "Hu Zhi",
    "Zhongliang Yang",
    "Qi Li"
   ],
   "openalex": "https://openalex.org/W3097566811"
  },
  {
   "title": "[Application of Python web crawler technology in infodemiology].",
   "year": 2020,
   "doi": "10.3760/cma.j.cn112338-20190901-00643",
   "type": "article",
   "venue": "PubMed",
   "cited_by": 2,
   "authors": [
    "Jing Zhou",
    "S F Wang",
    "L M Li"
   ],
   "openalex": "https://openalex.org/W3036784797"
  },
  {
   "title": "AD-AutoGPT: An autonomous GPT for Alzheimer\u2019s disease infodemiology",
   "year": 2025,
   "doi": "10.1371/journal.pgph.0004383",
   "type": "article",
   "venue": "PLOS Global Public Health",
   "cited_by": 20,
   "authors": [
    "Haixing Dai",
    "Yiwei Li",
    "Zhengliang Liu"
   ],
   "openalex": "https://openalex.org/W4410141215"
  },
  {
   "title": "Association Between Cancer Incidence and Mortality in Web-Based Data in China: Infodemiology Study",
   "year": 2019,
   "doi": "10.2196/10677",
   "type": "article",
   "venue": "Journal of Medical Internet Research",
   "cited_by": 76,
   "authors": [
    "Chenjie Xu",
    "Yi Wang",
    "Hongxi Yang"
   ],
   "openalex": "https://openalex.org/W2910155579"
  },
  {
   "title": "COVID-19 and the Gendered Use of Emojis on Twitter: Infodemiology Study",
   "year": 2020,
   "doi": "10.2196/21646",
   "type": "article",
   "venue": "Journal of Medical Internet Research",
   "cited_by": 34,
   "authors": [
    "Ahmed Al\u2010Rawi",
    "Maliha Siddiqi",
    "Rosemary Morgan"
   ],
   "openalex": "https://openalex.org/W3083993068"
  },
  {
   "title": "Seasonal Variations in Public Inquiries into Laryngitis: An Infodemiology Study",
   "year": 2020,
   "doi": "10.1016/j.jvoice.2020.04.018",
   "type": "article",
   "venue": "Journal of Voice",
   "cited_by": 7,
   "authors": [
    "David Tianxiang Liu",
    "Gerold Besser",
    "Matthias Leonhard"
   ],
   "openalex": "https://openalex.org/W3026243475"
  },
  {
   "title": "What is infodemiology? An overview and its role in public health",
   "year": 2024,
   "doi": "10.32394/pe/188119",
   "type": "article",
   "venue": "Przeglad Epidemiologiczny",
   "cited_by": 7,
   "authors": [
    "Krzysztof Bartosz Klimiuk",
    "\u0141ukasz Balwicki"
   ],
   "openalex": "https://openalex.org/W4399908370"
  },
  {
   "title": "Seasonality Patterns of Internet Searches on Mental Health: Exploratory Infodemiology Study",
   "year": 2019,
   "doi": "10.2196/12974",
   "type": "article",
   "venue": "JMIR Mental Health",
   "cited_by": 38,
   "authors": [
    "Noam Soreni",
    "Duncan H. Cameron",
    "David L. Streiner"
   ],
   "openalex": "https://openalex.org/W2912066166"
  },
  {
   "title": "Silver lining of COVID-19: Heightened global interest in pneumococcal and influenza vaccines, an infodemiology study",
   "year": 2020,
   "doi": "10.1016/j.vaccine.2020.06.069",
   "type": "article",
   "venue": "Vaccine",
   "cited_by": 65,
   "authors": [
    "Joseph Alexander Paguio",
    "Jasper Seth Yao",
    "Edward Christopher Dee"
   ],
   "openalex": "https://openalex.org/W3037151288"
  },
  {
   "title": "Trends in Web Searches for Acupuncture: An Infodemiology Study",
   "year": 2017,
   "doi": "10.6501/cjm.1502.002",
   "type": "article",
   "venue": "Z\u0101nghu\u00e0 y\u012bxu\u00e9",
   "cited_by": 0,
   "authors": [
    "Yu-Ching Chang",
    "Mark C. Hou",
    "Shun-Chang Chang"
   ],
   "openalex": "https://openalex.org/W3102389771"
  },
  {
   "title": "Concern about hypoglycaemia is mainly nocturnal: An infodemiology study",
   "year": 2023,
   "doi": "10.1016/j.endinu.2023.11.007",
   "type": "article",
   "venue": "Endocrinolog\u00eda Diabetes y Nutrici\u00f3n",
   "cited_by": 2,
   "authors": [
    "Tom\u00e1s Gonz\u00e1lez\u2010Vidal",
    "El\u00edas Delgado",
    "Edelmiro Luis Men\u00e9ndez Torre"
   ],
   "openalex": "https://openalex.org/W4390452448"
  }
 ]
}

==> anc/literature/checklist_search_2026-10-31/raw/results/A_A08.json <==
{
 "id": "A08",
 "backend": "oa",
 "mode": "tas",
 "query": "(\"Wikipedia page views\" OR \"Wikipedia pageviews\" OR \"Wikipedia page view\") AND (reliability OR \"data quality\" OR bots)",
 "since": "2010",
 "datetime_utc": "2026-10-31 05:04 UTC",
 "total_hits": 5,
 "url": "https://api.openalex.org/works?filter=from_publication_date%3A2010-01-01%2Ctitle_and_abstract.search%3A%28%22Wikipedia+page+views%22+OR+%22Wikipedia+pageviews%22+OR+%22Wikipedia+page+view%22%29+AND+%28reliability+OR+%22data+quality%22+OR+bots%29&per-page=50&mailto=vdepagadala%40gmail.com&sort=relevance_score%3Adesc",
 "records": [
  {
   "title": "famlift: Code for separating brand familiarity from advertising memorability (LAMBDA benchmark reproduction)",
   "year": 2026,
   "doi": "10.5281/zenodo.23428807",
   "type": "software",
   "venue": "Zenodo (CERN European Organization for Nuclear Research)",
   "cited_by": 0,
   "authors": [
    "Sid Ali Ourradi"
   ],
   "openalex": "https://openalex.org/W7222809361"
  },
  {
   "title": "Editorial: Utilizing big data and deep learning to improve healthcare intelligence and biomedical service delivery",
   "year": 2024,
   "doi": "10.3389/fdata.2024.1502398",
   "type": "editorial",
   "venue": "Frontiers in Big Data",
   "cited_by": 13,
   "authors": [
    "Sathishkumar Veerappampalayam Easwaramoorthy"
   ],
   "openalex": "https://openalex.org/W4403659312"
  },
  {
   "title": "An Analysis of Content Gaps Versus User Needs in the Wikidata Knowledge Graph",
   "year": 2022,
   "doi": "10.1007/978-3-031-19433-7_21",
   "type": "conference-paper",
   "venue": "Lecture notes in computer science",
   "cited_by": 14,
   "authors": [
    "David Abi\u00e1n",
    "Albert Mero\u00f1o-Pe\u00f1uela",
    "Elena Paslaru Bontas Simperl"
   ],
   "openalex": "https://openalex.org/W4312776365"
  },
  {
   "title": "Unveiling the patterns and drivers of scientific and societal interest in Brazilian lepidopterans",
   "year": 2026,
   "doi": "10.6084/m9.figshare.29996155",
   "type": "dataset",
   "venue": "Figshare",
   "cited_by": 0,
   "authors": [
    "Jhonny J. M. Guedes",
    "Jessie Pereira dos Santos",
    "Andr\u00e9 V. L. Freitas"
   ],
   "openalex": "https://openalex.org/W7131282226"
  },
  {
   "title": "Subspecies taxonomy reflects social and geographic patterns of taxonomic effort in tetrapods [Dataset]",
   "year": 2026,
   "doi": "10.6084/m9.figshare.29418401",
   "type": "dataset",
   "venue": "Figshare",
   "cited_by": 0,
   "authors": [
    "Jhonny J. M. Guedes",
    "Jos\u00e9 Alexandre Felizola Diniz\u2010Filho",
    "Andr\u00e9 V. L. Freitas"
   ],
   "openalex": "https://openalex.org/W7160943047"
  }
 ]
}

==> anc/literature/checklist_search_2026-10-31/raw/results/A_A09.json <==
{
 "id": "A09",
 "backend": "oa",
 "mode": "tas",
 "query": "\"Alexa rank\" OR \"Alexa ranking\" OR \"Alexa traffic rank\" reliability",
 "since": "2005",
 "datetime_utc": "2026-10-31 05:04 UTC",
 "total_hits": 1823070,
 "url": "https://api.openalex.org/works?filter=from_publication_date%3A2005-01-01%2Ctitle_and_abstract.search%3A%22Alexa+rank%22+OR+%22Alexa+ranking%22+OR+%22Alexa+traffic+rank%22+reliability&per-page=50&mailto=vdepagadala%40gmail.com&sort=relevance_score%3Adesc",
 "records": [
  {
   "title": "Increasing the Reliability of Reliability Diagrams",
   "year": 2007,
   "doi": "10.1175/waf993.1",
   "type": "article",
   "venue": "Weather and Forecasting",
   "cited_by": 316,
   "authors": [
    "Jochen Br\u00f6cker",
    "Leonard A. Smith"
   ],
   "openalex": "https://openalex.org/W2146193817"
  },
  {
   "title": "Reliability and Inter-rater Reliability in Qualitative Research",
   "year": 2019,
   "doi": "10.1145/3359174",
   "type": "article",
   "venue": "Proceedings of the ACM on Human-Computer Interaction",
   "cited_by": 1206,
   "authors": [
    "Nora McDonald",
    "Sarita Yardi Schoenebeck",
    "Andrea Forte"
   ],
   "openalex": "https://openalex.org/W3017863658"
  },
  {
   "title": "Reliability of Structures",
   "year": 2012,
   "doi": "10.1201/b12913",
   "type": "book",
   "venue": "CRC Press eBooks",
   "cited_by": 1223,
   "authors": [
    "Andrzej S. Nowak",
    "Kevin R. Collins"
   ],
   "openalex": "https://openalex.org/W1578126693"
  },
  {
   "title": "Reliability and Validity Assessment",
   "year": 2011,
   "doi": "10.4135/9781608712434.n1341",
   "type": "reference-entry",
   "venue": "The Encyclopedia of Political Science",
   "cited_by": 5040,
   "authors": [
    "George Thomas Kurian"
   ],
   "openalex": "https://openalex.org/W1597676647"
  },
  {
   "title": "Bayesian Reliability",
   "year": 2008,
   "doi": "10.1007/978-0-387-77950-8",
   "type": "book",
   "venue": "Springer series in statistics",
   "cited_by": 376,
   "authors": [
    "Michael S. Hamada",
    "Alyson G. Wilson",
    "C. Shane Reese"
   ],
   "openalex": "https://openalex.org/W4242360587"
  },
  {
   "title": "The value of reliability",
   "year": 2009,
   "doi": "10.1016/j.trb.2009.05.002",
   "type": "article",
   "venue": "Transportation Research Part B Methodological",
   "cited_by": 330,
   "authors": [
    "Mogens Fosgerau",
    "Anders Karlstr\u00f6m"
   ],
   "openalex": "https://openalex.org/W1501740332"
  },
  {
   "title": "Reliability and Risk",
   "year": 2006,
   "doi": "10.1002/9780470060346",
   "type": "book",
   "venue": "Wiley series in probability and statistics",
   "cited_by": 337,
   "authors": [
    "Nozer D. Singpurwalla"
   ],
   "openalex": "https://openalex.org/W603375353"
  },
  {
   "title": "The reliability of relationship satisfaction: A reliability generalization meta-analysis.",
   "year": 2011,
   "doi": "10.1037/a0022441",
   "type": "article",
   "venue": "Journal of Family Psychology",
   "cited_by": 254,
   "authors": [
    "James M. Graham",
    "Kate J. Diebels",
    "Zoe B. Barnow"
   ],
   "openalex": "https://openalex.org/W1997576886"
  },
  {
   "title": "Practical Reliability Engineering",
   "year": 2011,
   "doi": "10.1002/9781119961260",
   "type": "book",
   "venue": "Wiley eBooks",
   "cited_by": 784,
   "authors": [
    "Patrick D. T. O'Connor",
    "Andre Kleyner"
   ],
   "openalex": "https://openalex.org/W2503613079"
  },
  {
   "title": "Reliability and validity in research",
   "year": 2006,
   "doi": "10.7748/ns.20.44.41.s56",
   "type": "article",
   "venue": "Nursing Standard",
   "cited_by": 663,
   "authors": [
    "Paula M. Roberts",
    "Helena M Priest",
    "Michael Traynor"
   ],
   "openalex": "https://openalex.org/W2071371335"
  },
  {
   "title": "Reliability Engineering",
   "year": 2013,
   "doi": "10.1007/978-3-642-39535-2",
   "type": "book",
   "venue": "Springer eBooks",
   "cited_by": 225,
   "authors": [
    "Alessandro Birolini"
   ],
   "openalex": "https://openalex.org/W4237684664"
  },
  {
   "title": "Reliability engineering",
   "year": 2011,
   "doi": "",
   "type": "article",
   "venue": null,
   "cited_by": 215,
   "authors": [
    "Markov Chain Monte Carlo"
   ],
   "openalex": "https://openalex.org/W4302489269"
  },
  {
   "title": "Bayesian networks in reliability",
   "year": 2006,
   "doi": "10.1016/j.ress.2005.11.037",
   "type": "article",
   "venue": "Reliability Engineering & System Safety",
   "cited_by": 572,
   "authors": [
    "Helge Langseth A",
    "Luigi Portinale"
   ],
   "openalex": "https://openalex.org/W2068509236"
  },
  {
   "title": "Maintenance Theory of Reliability",
   "year": 2005,
   "doi": "10.1007/1-84628-221-7",
   "type": "book",
   "venue": "Springer eBooks",
   "cited_by": 534,
   "authors": [],
   "openalex": "https://openalex.org/W4206790618"
  },
  {
   "title": "System Software Reliability",
   "year": 2006,
   "doi": "10.1007/1-84628-295-0",
   "type": "book",
   "venue": "Springer series in reliability engineering",
   "cited_by": 544,
   "authors": [
    "Hoang Pham"
   ],
   "openalex": "https://openalex.org/W130666128"
  },
  {
   "title": "Structural Reliability",
   "year": 2009,
   "doi": "10.1002/9780470611708",
   "type": "book",
   "venue": "Wiley eBooks",
   "cited_by": 189,
   "authors": [
    "Maurice Lemaire",
    "Alaa Chateauneuf",
    "Jean\u2010Claude Mitteau"
   ],
   "openalex": "https://openalex.org/W4206821195"
  },
  {
   "title": "Interrater reliability: the kappa statistic",
   "year": 2012,
   "doi": "10.11613/bm.2012.031",
   "type": "article",
   "venue": "Biochemia Medica",
   "cited_by": 19823,
   "authors": [
    "Marry L. McHugh"
   ],
   "openalex": "https://openalex.org/W4294214983"
  },
  {
   "title": "GaN HEMT reliability",
   "year": 2009,
   "doi": "10.1016/j.microrel.2009.07.003",
   "type": "article",
   "venue": "Microelectronics Reliability",
   "cited_by": 502,
   "authors": [
    "Jes\u00fas A. del Alamo",
    "Jungwoo Joh"
   ],
   "openalex": "https://openalex.org/W2141966815"
  },
  {
   "title": "Design for Reliability",
   "year": 2010,
   "doi": "10.1201/9781420040845",
   "type": "reference-entry",
   "venue": "CRC Press eBooks",
   "cited_by": 178,
   "authors": [
    "Jerry C. Whitaker",
    "Dana Crowe",
    "Alec A. Feinberg"
   ],
   "openalex": "https://openalex.org/W304999917"
  },
  {
   "title": "Maintenance Theory of Reliability",
   "year": 2005,
   "doi": "10.1007/1-84628-221-7",
   "type": "article",
   "venue": null,
   "cited_by": 397,
   "authors": [
    "Toshio Nakagawa"
   ],
   "openalex": "https://openalex.org/W2340867387"
  },
  {
   "title": "Structural Reliability Analysis and Prediction",
   "year": 2017,
   "doi": "10.1002/9781119266105",
   "type": "book",
   "venue": "Wiley eBooks",
   "cited_by": 3780,
   "authors": [],
   "openalex": "https://openalex.org/W1495049647"
  },
  {
   "title": "Maintenance, Replacement, and Reliability",
   "year": 2013,
   "doi": "10.1201/b14937",
   "type": "book",
   "venue": "CRC Press eBooks",
   "cited_by": 419,
   "authors": [
    "Andrew K. S. Jardine",
    "Albert Tsang"
   ],
   "openalex": "https://openalex.org/W3135186239"
  },
  {
   "title": "Reliability and Optimal Maintenance",
   "year": 2006,
   "doi": "10.1007/b138077",
   "type": "book",
   "venue": "Springer eBooks",
   "cited_by": 337,
   "authors": [
    "Hongzhou Wang",
    "Hoang Pham"
   ],
   "openalex": "https://openalex.org/W606463773"
  },
  {
   "title": "Making Reliability Reliable",
   "year": 2016,
   "doi": "10.1177/1094428116656239",
   "type": "article",
   "venue": "Organizational Research Methods",
   "cited_by": 378,
   "authors": [
    "Eunseong Cho"
   ],
   "openalex": "https://openalex.org/W2474970179"
  },
  {
   "title": "Validity and reliability in quantitative studies",
   "year": 2015,
   "doi": "10.1136/eb-2015-102129",
   "type": "article",
   "venue": "Evidence-Based Nursing",
   "cited_by": 1518,
   "authors": [
    "Roberta Heale",
    "Alison M Twycross"
   ],
   "openalex": "https://openalex.org/W2216829977"
  },
  {
   "title": "Belief reliability: a new metrics for products\u2019 reliability",
   "year": 2012,
   "doi": "10.1007/s10700-012-9138-5",
   "type": "article",
   "venue": "Fuzzy Optimization and Decision Making",
   "cited_by": 98,
   "authors": [
    "Zhiguo Zeng",
    "Meilin Wen",
    "Rui Kang"
   ],
   "openalex": "https://openalex.org/W1993152301"
  },
  {
   "title": "Reliability Engineering",
   "year": 2017,
   "doi": "10.1007/978-3-662-54209-5",
   "type": "book",
   "venue": "Springer eBooks",
   "cited_by": 146,
   "authors": [
    "Alessandro Birolini"
   ],
   "openalex": "https://openalex.org/W4245507926"
  },
  {
   "title": "Reliability and Availability Engineering",
   "year": 2017,
   "doi": "10.1017/9781316163047",
   "type": "book",
   "venue": "Cambridge University Press eBooks",
   "cited_by": 301,
   "authors": [
    "Kishor Shridharbhai Trivedi",
    "Andrea Bobbio"
   ],
   "openalex": "https://openalex.org/W4238097735"
  },
  {
   "title": "A Reliability Perspective of the Smart Grid",
   "year": 2010,
   "doi": "10.1109/tsg.2010.2046346",
   "type": "article",
   "venue": "IEEE Transactions on Smart Grid",
   "cited_by": 932,
   "authors": [
    "Khosrow Moslehi",
    "Ranjit Kumar"
   ],
   "openalex": "https://openalex.org/W2109176395"
  },
  {
   "title": "Reliability and validity in a nutshell",
   "year": 2009,
   "doi": "10.1111/j.1365-2702.2009.02939.x",
   "type": "article",
   "venue": "Journal of Clinical Nursing",
   "cited_by": 284,
   "authors": [
    "Katrina Bannigan",
    "Roger A. Watson"
   ],
   "openalex": "https://openalex.org/W2062687730"
  },
  {
   "title": "VALIDITY AND RELIABILITY IN QUANTITATIVE RESEARCH",
   "year": 2020,
   "doi": "10.15295/bmij.v8i3.1540",
   "type": "article",
   "venue": "Business And Management Studies An International Journal",
   "cited_by": 711,
   "authors": [
    "L\u00fctfi S\u00fcr\u00fcc\u00fc",
    "Ahmet Ma\u015flak\u00e7\u0131"
   ],
   "openalex": "https://openalex.org/W3089009864"
  },
  {
   "title": "Computing Krippendorff's Alpha-Reliability",
   "year": 2011,
   "doi": "",
   "type": "article",
   "venue": "ScholarlyCommons (University of Pennsylvania)",
   "cited_by": 802,
   "authors": [
    "Klaus Krippendorff"
   ],
   "openalex": "https://openalex.org/W136732505"
  },
  {
   "title": "Reliability, synchrony and noise",
   "year": 2008,
   "doi": "10.1016/j.tins.2008.06.002",
   "type": "review",
   "venue": "Trends in Neurosciences",
   "cited_by": 262,
   "authors": [
    "Bard Ermentrout",
    "Roberto F. Gal\u00e1n",
    "Nathaniel N. Urban"
   ],
   "openalex": "https://openalex.org/W2154000159"
  },
  {
   "title": "Reliability of wind turbine subassemblies",
   "year": 2009,
   "doi": "10.1049/iet-rpg.2008.0060",
   "type": "article",
   "venue": "IET Renewable Power Generation",
   "cited_by": 648,
   "authors": [
    "Fabio Spinato",
    "P.J. Tavner",
    "Gerard J. W. van Bussel"
   ],
   "openalex": "https://openalex.org/W2168291854"
  },
  {
   "title": "Repairable Systems Reliability",
   "year": 2007,
   "doi": "10.1002/9780470061572.eqr348",
   "type": "reference-entry",
   "venue": "Encyclopedia of Statistics in Quality and Reliability",
   "cited_by": 253,
   "authors": [
    "Harold E. Ascher"
   ],
   "openalex": "https://openalex.org/W2556796235"
  },
  {
   "title": "Reliability based design",
   "year": 2010,
   "doi": "10.1201/b10572-7",
   "type": "book-chapter",
   "venue": "CRC Press eBooks",
   "cited_by": 237,
   "authors": [
    "Carlos Guedes Soares"
   ],
   "openalex": "https://openalex.org/W588159958"
  },
  {
   "title": "Introduction to Reliability Engineering",
   "year": 2014,
   "doi": "10.1002/9781118914410.ch1",
   "type": "other",
   "venue": null,
   "cited_by": 237,
   "authors": [],
   "openalex": "https://openalex.org/W1520129600"
  },
  {
   "title": "Reliability in Pragmatics",
   "year": 2014,
   "doi": "10.1093/acprof:oso/9780198702832.001.0001",
   "type": "book",
   "venue": null,
   "cited_by": 109,
   "authors": [
    "Eric McCready"
   ],
   "openalex": "https://openalex.org/W1551109495"
  },
  {
   "title": "Reliability Physics and Engineering",
   "year": 2010,
   "doi": "10.1007/978-1-4419-6348-2",
   "type": "book",
   "venue": "Springer eBooks",
   "cited_by": 220,
   "authors": [
    "Joe W. McPherson"
   ],
   "openalex": "https://openalex.org/W2318603682"
  },
  {
   "title": "The (Un)reliability of Saliency Methods",
   "year": 2019,
   "doi": "10.1007/978-3-030-28954-6_14",
   "type": "conference-paper",
   "venue": "Lecture notes in computer science",
   "cited_by": 611,
   "authors": [
    "Pieter-Jan Kindermans",
    "Sara Hooker",
    "Julius Adebayo"
   ],
   "openalex": "https://openalex.org/W2979200397"
  },
  {
   "title": "Structural Reliability and Time-Dependent Reliability",
   "year": 2020,
   "doi": "10.1007/978-3-030-62505-4",
   "type": "book",
   "venue": "Springer series in reliability engineering",
   "cited_by": 55,
   "authors": [
    "Cao Wang"
   ],
   "openalex": "https://openalex.org/W3113271783"
  },
  {
   "title": "Reliability-based Structural Design",
   "year": 2006,
   "doi": "10.1007/978-1-84628-445-8",
   "type": "book",
   "venue": "Springer eBooks",
   "cited_by": 588,
   "authors": [
    "Seung-Kyum Choi",
    "Ramana V. Grandhi",
    "Robert A. Canfield"
   ],
   "openalex": "https://openalex.org/W1671584364"
  },
  {
   "title": "Reliability of the Modified Rankin Scale",
   "year": 2009,
   "doi": "10.1161/strokeaha.109.557256",
   "type": "article",
   "venue": "Stroke",
   "cited_by": 549,
   "authors": [
    "Terence J. Quinn",
    "Jesse Dawson",
    "Matthew R. Walters"
   ],
   "openalex": "https://openalex.org/W2139540288"
  },
  {
   "title": "Stochastic Ageing and Dependence for Reliability",
   "year": 2006,
   "doi": "10.1007/0-387-34232-x",
   "type": "book",
   "venue": "Springer eBooks",
   "cited_by": 518,
   "authors": [
    "Chin\u2010Diew Lai",
    "Min Xie"
   ],
   "openalex": "https://openalex.org/W1543969923"
  },
  {
   "title": "Reliability of Wind Turbines",
   "year": 2007,
   "doi": "10.1007/978-3-540-33866-6_62",
   "type": "book-chapter",
   "venue": "Springer eBooks",
   "cited_by": 192,
   "authors": [
    "Berthold Hahn",
    "Michael Durstewitz",
    "Kurt Rohrig"
   ],
   "openalex": "https://openalex.org/W48751330"
  },
  {
   "title": "MEMS Reliability Review",
   "year": 2012,
   "doi": "10.1109/tdmr.2012.2191291",
   "type": "article",
   "venue": "IEEE Transactions on Device and Materials Reliability",
   "cited_by": 200,
   "authors": [
    "Yunhan Huang",
    "Arvind Sai Sarathi Vasan",
    "Ravi Doraiswami"
   ],
   "openalex": "https://openalex.org/W2151074881"
  },
  {
   "title": "Reliability analysis for wind turbines",
   "year": 2006,
   "doi": "10.1002/we.204",
   "type": "article",
   "venue": "Wind Energy",
   "cited_by": 499,
   "authors": [
    "P.J. Tavner",
    "J. Xiang",
    "Fabio Spinato"
   ],
   "openalex": "https://openalex.org/W2083755244"
  },
  {
   "title": "High Reliability Management",
   "year": 2008,
   "doi": "10.1515/9781503627123",
   "type": "book",
   "venue": "Stanford University Press eBooks",
   "cited_by": 191,
   "authors": [
    "Emery M. Roe",
    "Paul R. Schulman"
   ],
   "openalex": "https://openalex.org/W4207053064"
  },
  {
   "title": "Agreement and Information in the Reliability of Coding",
   "year": 2011,
   "doi": "10.1080/19312458.2011.568376",
   "type": "article",
   "venue": "Communication Methods and Measures",
   "cited_by": 454,
   "authors": [
    "Klaus Krippendorff"
   ],
   "openalex": "https://openalex.org/W2013378101"
  },
  {
   "title": "Understanding Reliability and Validity in Qualitative Research",
   "year": 2015,
   "doi": "10.46743/2160-3715/2003.1870",
   "type": "article",
   "venue": "The Qualitative Report",
   "cited_by": 5165,
   "authors": [
    "Nahid Golafshani"
   ],
   "openalex": "https://openalex.org/W2113537253"
  }
 ]
}

==> anc/literature/checklist_search_2026-10-31/raw/results/A_A10.json <==
{
 "id": "A10",
 "backend": "oa",
 "mode": "tas",
 "query": "\"search volume\" (\"keyword tool\" OR \"keyword planner\" OR \"keyword research tool\") accuracy OR reliability",
 "since": "2010",
 "datetime_utc": "2026-10-31 05:04 UTC",
 "total_hits": 71,
 "url": "https://api.openalex.org/works?filter=from_publication_date%3A2010-01-01%2Ctitle_and_abstract.search%3A%22search+volume%22+%28%22keyword+tool%22+OR+%22keyword+planner%22+OR+%22keyword+research+tool%22%29+accuracy+OR+reliability&per-page=50&mailto=vdepagadala%40gmail.com&sort=relevance_score%3Adesc",
 "records": [
  {
   "title": "Query sampler: generating query sets for analyzing search engines using keyword research tools",
   "year": 2023,
   "doi": "10.7717/peerj-cs.1421",
   "type": "article",
   "venue": "PeerJ Computer Science",
   "cited_by": 5,
   "authors": [
    "Sebastian Schulthei\u00df",
    "Dirk Lewandowski",
    "Sonja von Mach"
   ],
   "openalex": "https://openalex.org/W4379794770"
  },
  {
   "title": "Medical needs and major complaints related to pruritus in Germany: a 4\u2010year retrospective analysis using Google AdWords Keyword Planner",
   "year": 2018,
   "doi": "10.1111/jdv.15200",
   "type": "article",
   "venue": "Journal of the European Academy of Dermatology and Venereology",
   "cited_by": 46,
   "authors": [
    "Alexander Zink",
    "Barbara Schuster",
    "Melvin R\u00fcth"
   ],
   "openalex": "https://openalex.org/W2887646431"
  },
  {
   "title": "Peer Review #2 of \"Query sampler: generating query sets for analyzing search engines using keyword research tools (v0.1)\"",
   "year": 2023,
   "doi": "10.7287/peerj-cs.1421v0.1/reviews/2",
   "type": "peer-review",
   "venue": "PeerJ Computer Science",
   "cited_by": 0,
   "authors": [],
   "openalex": "https://openalex.org/W4380372539"
  },
  {
   "title": "Peer Review #1 of \"Query sampler: generating query sets for analyzing search engines using keyword research tools (v0.1)\"",
   "year": 2023,
   "doi": "10.7287/peerj-cs.1421v0.1/reviews/1",
   "type": "peer-review",
   "venue": "PeerJ Computer Science",
   "cited_by": 0,
   "authors": [],
   "openalex": "https://openalex.org/W4380373725"
  },
  {
   "title": "\u2018Dr. Google, I have a stomach ache\u2019 \u2013 seasonal variations in abdominal pain: a 4-year retrospective data analysis from Google Ads keywords planner",
   "year": 2020,
   "doi": "10.1177/1756284820931744",
   "type": "article",
   "venue": "Therapeutic Advances in Gastroenterology",
   "cited_by": 5,
   "authors": [
    "Miko\u0142aj Kami\u0144ski",
    "Igor \u0141oniewski",
    "Wojciech M. Marlicz"
   ],
   "openalex": "https://openalex.org/W3045990890"
  },
  {
   "title": "Popularity of Different Lampyrid Species in Japanese Culture as Measured by Google Search Volume",
   "year": 2011,
   "doi": "10.3390/insects2030336",
   "type": "article",
   "venue": "Insects",
   "cited_by": 15,
   "authors": [
    "Kenta Takada"
   ],
   "openalex": "https://openalex.org/W1971277473"
  },
  {
   "title": "Investigation of Relationship Between Google Cost-Per-Click and Search-Volume on Keyword of Chicago Tours",
   "year": 2023,
   "doi": "10.51519/journalisi.v5i3.518",
   "type": "article",
   "venue": "Journal of Information Systems and Informatics",
   "cited_by": 1,
   "authors": [
    "Ramin Abolghasemi Komleh"
   ],
   "openalex": "https://openalex.org/W4386777491"
  },
  {
   "title": "GEO and SEO as Independent Dimensions: Simpson's Paradox in 81 Brazilian Companies and the Fallacy of Equivalence between Search Volume and Citability in Artificial Intelligences",
   "year": 2026,
   "doi": "10.5281/zenodo.20777203",
   "type": "preprint",
   "venue": "Zenodo (CERN European Organization for Nuclear Research)",
   "cited_by": 0,
   "authors": [
    "Johnny Jefferson Telles"
   ],
   "openalex": "https://openalex.org/W7165456367"
  },
  {
   "title": "Leveraging Online Search Data as a Source of Marketing Insights",
   "year": 2023,
   "doi": "10.1561/1700000070",
   "type": "article",
   "venue": "Foundations and Trends\u00ae in Marketing",
   "cited_by": 5,
   "authors": [
    "Rex Yuxing Du",
    "Tsung-Yiou Hsieh"
   ],
   "openalex": "https://openalex.org/W4386106449"
  },
  {
   "title": "Interest in Skin Cancer in Urban Populations: A Retrospective Analysis of Google Search Terms in Nine Large German Cities",
   "year": 2019,
   "doi": "10.2340/00015555-3214",
   "type": "article",
   "venue": "Acta Dermato Venereologica",
   "cited_by": 29,
   "authors": [
    "Linda Tizek",
    "Maximilian Christian Schielein",
    "Melvin R\u00fcth"
   ],
   "openalex": "https://openalex.org/W2944081110"
  },
  {
   "title": "Pruritus in Deutschland \u2013 eine Google-Suchmaschinenanalyse",
   "year": 2018,
   "doi": "10.1007/s00105-018-4215-5",
   "type": "article",
   "venue": "Der Hautarzt",
   "cited_by": 17,
   "authors": [
    "Alexander Zink",
    "Melvin R\u00fcth",
    "Barbara Schuster"
   ],
   "openalex": "https://openalex.org/W2805101454"
  },
  {
   "title": "Monitoring disease activity of pollen allergies: What crowdsourced data are telling us",
   "year": 2022,
   "doi": "10.1016/j.waojou.2022.100718",
   "type": "article",
   "venue": "World Allergy Organization Journal",
   "cited_by": 14,
   "authors": [
    "Anna Schober",
    "Linda Tizek",
    "Emma Kristin Johansson"
   ],
   "openalex": "https://openalex.org/W4308984077"
  },
  {
   "title": "Impact of asthma in Europe: A comparison of web search data in 21 European countries",
   "year": 2023,
   "doi": "10.1016/j.waojou.2023.100805",
   "type": "article",
   "venue": "World Allergy Organization Journal",
   "cited_by": 18,
   "authors": [
    "Hannah Wecker",
    "Linda Tizek",
    "Stefanie Ziehfreund"
   ],
   "openalex": "https://openalex.org/W4385495947"
  },
  {
   "title": "Atopische Dermatitis \u2013 Identifikation von Bed\u00fcrfnissen der deutschen Bev\u00f6lkerung mittels Internetsuchanfragen",
   "year": 2022,
   "doi": "10.1007/s00105-022-04974-x",
   "type": "article",
   "venue": "Der Hautarzt",
   "cited_by": 9,
   "authors": [
    "Linda Tizek",
    "Maximilian Christian Schielein",
    "Lucas Tizek"
   ],
   "openalex": "https://openalex.org/W4220653939"
  },
  {
   "title": "Leveraging internet search data to assess prevalence, interest, and unmet needs of sarcoidosis in Germany",
   "year": 2021,
   "doi": "10.1038/s41598-021-00131-x",
   "type": "article",
   "venue": "Scientific Reports",
   "cited_by": 14,
   "authors": [
    "Charlotte Hilker",
    "Linda Tizek",
    "Melvin R\u00fcth"
   ],
   "openalex": "https://openalex.org/W3207949722"
  },
  {
   "title": "Can crowdsourced data help to optimize atopic dermatitis treatment? Comparing web search data and environmental data in Germany",
   "year": 2021,
   "doi": "10.1111/jdv.17875",
   "type": "article",
   "venue": "Journal of the European Academy of Dermatology and Venereology",
   "cited_by": 15,
   "authors": [
    "Antonia Mick",
    "Linda Tizek",
    "Maximilian Christian Schielein"
   ],
   "openalex": "https://openalex.org/W4200041024"
  },
  {
   "title": "Estimating the Incidence of Conjunctivitis by Comparing the Frequency of Google Search Terms With Clinical Data: Retrospective Study",
   "year": 2021,
   "doi": "10.2196/22645",
   "type": "article",
   "venue": "JMIR Public Health and Surveillance",
   "cited_by": 10,
   "authors": [
    "Paola Kammrath Betancor",
    "Linda Tizek",
    "Alexander Zink"
   ],
   "openalex": "https://openalex.org/W3126390302"
  },
  {
   "title": "Population-related needs and interest in food and drug allergies: a Google search engine analysis of specific allergy disorders in Germany (2022-2024) (Preprint)",
   "year": 2025,
   "doi": "10.2196/preprints.75395",
   "type": "preprint",
   "venue": null,
   "cited_by": 0,
   "authors": [
    "T. Fuchs",
    "Michael Hindelang",
    "Sebastian Sitaru"
   ],
   "openalex": "https://openalex.org/W4409639874"
  },
  {
   "title": "Leveraging web search data in Germany to identify unmet needs of contraceptives on a population-based level: A longitudinal retrospective study",
   "year": 2024,
   "doi": "10.1177/17455057241256919",
   "type": "article",
   "venue": "Women s Health",
   "cited_by": 1,
   "authors": [
    "Charlotte Steiner",
    "Hannah Wecker",
    "Linda Tizek"
   ],
   "openalex": "https://openalex.org/W4399245360"
  },
  {
   "title": "Keywords Everywhere Tutorial: How to Use This Tool Like a Pro",
   "year": 2019,
   "doi": "",
   "type": "article",
   "venue": null,
   "cited_by": 0,
   "authors": [
    "Karen Evans"
   ],
   "openalex": "https://openalex.org/W2945836625"
  },
  {
   "title": "Analyzing web searches for axial spondyloarthritis in Germany: a novel approach to exploring interests and unmet needs",
   "year": 2023,
   "doi": "10.1007/s00296-023-05273-x",
   "type": "article",
   "venue": "Rheumatology International",
   "cited_by": 4,
   "authors": [
    "Kristina Berr",
    "Linda Tizek",
    "Maximilian Christian Schielein"
   ],
   "openalex": "https://openalex.org/W4316096784"
  },
  {
   "title": "The national burden of scabies in Germany: a population-based approach using Internet search engine data",
   "year": 2022,
   "doi": "10.1007/s15010-022-01763-5",
   "type": "article",
   "venue": "Infection",
   "cited_by": 10,
   "authors": [
    "Jing Wu",
    "Linda Tizek",
    "Melvin R\u00fcth"
   ],
   "openalex": "https://openalex.org/W4210895369"
  },
  {
   "title": "Evaluating public interest in herpes zoster in Germany by leveraging the internet: a retrospective search data analysis",
   "year": 2023,
   "doi": "10.1186/s12889-023-16463-4",
   "type": "article",
   "venue": "BMC Public Health",
   "cited_by": 4,
   "authors": [
    "Alphina Kain",
    "Linda Tizek",
    "Hannah Wecker"
   ],
   "openalex": "https://openalex.org/W4385797554"
  },
  {
   "title": "Geographic Variation in Consumer Interest in Brazilian Butt Lift (BBL) Surgery Across Six Major U.S. Cities: A One-Year Observational Study (2024\u20132025)",
   "year": 2025,
   "doi": "10.61440/jcmhc.2025.v2.32",
   "type": "article",
   "venue": null,
   "cited_by": 0,
   "authors": [
    "Sarah Stevens",
    "Ariana Morgan"
   ],
   "openalex": "https://openalex.org/W7125427604"
  },
  {
   "title": "Geographic Variation in Consumer Interest in Brazilian Butt Lift (BBL) Surgery Across Six Major U.S. Cities: A One-Year Observational Study (2024-2025)",
   "year": 2025,
   "doi": "10.2139/ssrn.5337650",
   "type": "preprint",
   "venue": "SSRN Electronic Journal",
   "cited_by": 0,
   "authors": [
    "Steven Goldberg",
    "Ariana Morgan",
    "Sarah Stevens"
   ],
   "openalex": "https://openalex.org/W4412119776"
  },
  {
   "title": "SEARCH FOR KEYWORDS ON THE INTERNET AND DEMAND TRENDS FOR TRADITIONAL REBANA MUSICAL INSTRUMENTS IN INDONESIA TO INCREASE SALES",
   "year": 2024,
   "doi": "10.24034/icobuss.v3i1.407",
   "type": "conference-abstract",
   "venue": "International Conference of Business and Social Sciences",
   "cited_by": 0,
   "authors": [
    "Andi Iswoyo",
    "Yanuar Fauzuddin",
    "Muchammad Muchid"
   ],
   "openalex": "https://openalex.org/W4390892852"
  },
  {
   "title": "43459 \u00bfHabla Espa\u00f1ol? A Google Trends Analysis of Online Searches among US Spanish Speakers with Dermatologic Concerns",
   "year": 2023,
   "doi": "10.1016/j.jaad.2023.07.425",
   "type": "article",
   "venue": "Journal of the American Academy of Dermatology",
   "cited_by": 0,
   "authors": [
    "Tatiana M. Barrera",
    "Stephanie Marin",
    "Hollie St. Claire"
   ],
   "openalex": "https://openalex.org/W4387014343"
  },
  {
   "title": "Tracking Public Interest in Rare Diseases and Eosinophilic Disorders in Germany: Web Search Analysis",
   "year": 2025,
   "doi": "10.2196/69040",
   "type": "article",
   "venue": "JMIR Infodemiology",
   "cited_by": 0,
   "authors": [
    "Michael Hindelang",
    "Sebastian Sitaru",
    "Alexander Zink"
   ],
   "openalex": "https://openalex.org/W4410733140"
  },
  {
   "title": "Interest in Sexually Transmitted Infections: Analysis of Web Search Data Terms in Eleven Large German Cities from 2015 to 2019",
   "year": 2021,
   "doi": "10.3390/ijerph18052771",
   "type": "article",
   "venue": "International Journal of Environmental Research and Public Health",
   "cited_by": 8,
   "authors": [
    "Anna Caroline Pilz",
    "Linda Tizek",
    "Melvin R\u00fcth"
   ],
   "openalex": "https://openalex.org/W3135515624"
  },
  {
   "title": "What Do Germans Want to Know About Skin Cancer? A Nationwide Google Search Analysis From 2013 to 2017",
   "year": 2018,
   "doi": "10.2196/10327",
   "type": "article",
   "venue": "Journal of Medical Internet Research",
   "cited_by": 42,
   "authors": [
    "Stefanie Seidl",
    "Barbara Schuster",
    "Melvin R\u00fcth"
   ],
   "openalex": "https://openalex.org/W2799714439"
  },
  {
   "title": "Exploitation of Flagship Species of Scarabaeid Beetles with Application of Analyzed Results on Cultural Entomology",
   "year": 2013,
   "doi": "10.12691/aees-1-1-1",
   "type": "article",
   "venue": "Applied ecology and environmental sciences/Applied ecology and environmental science",
   "cited_by": 7,
   "authors": [
    "Kenta Takada"
   ],
   "openalex": "https://openalex.org/W2162693759"
  },
  {
   "title": "Vitiligo in the Digital Spotlight: Retrospective Longitudinal Study in Germany",
   "year": 2025,
   "doi": "10.2196/85171",
   "type": "article",
   "venue": "JMIR Formative Research",
   "cited_by": 0,
   "authors": [
    "Enya M\u00fcller",
    "Christine Gasteiger",
    "Markus B\u00f6hm"
   ],
   "openalex": "https://openalex.org/W7111323769"
  },
  {
   "title": "Consumer Demand for Tummy Tuck and Mommy Makeover Procedures: A Multi-City Observational Study Across Six North American Cities (2023\u20132025)",
   "year": 2025,
   "doi": "10.5281/zenodo.17727035",
   "type": "report",
   "venue": "Zenodo (CERN European Organization for Nuclear Research)",
   "cited_by": 0,
   "authors": [
    "Morgan, Ariana",
    "Stevens, Sarah",
    "Goldberg, Steven"
   ],
   "openalex": "https://openalex.org/W7106788074"
  },
  {
   "title": "Vitiligo in the Digital Spotlight: A Retrospective Web Search Analysis from Germany (Preprint)",
   "year": 2025,
   "doi": "10.2196/preprints.85171",
   "type": "preprint",
   "venue": null,
   "cited_by": 0,
   "authors": [
    "Enya M\u00fcller",
    "Christine Gasteiger",
    "Markus B\u00f6hm"
   ],
   "openalex": "https://openalex.org/W4414752848"
  },
  {
   "title": "Public Information Needs and Interest in Specific Food and Drug Allergy Disorders in Germany (2022\u20132024): Google Search Engine Analysis",
   "year": 2025,
   "doi": "10.2196/75395",
   "type": "article",
   "venue": "JMIR Formative Research",
   "cited_by": 0,
   "authors": [
    "T. Fuchs",
    "Michael Hindelang",
    "Sebastian Sitaru"
   ],
   "openalex": "https://openalex.org/W4413368484"
  },
  {
   "title": "Magang Kerja: Digital Marketing Gemstar Technology Asia PTE. LTD",
   "year": 2023,
   "doi": "",
   "type": "article",
   "venue": "National Conference for Community Service Project (NaCosPro)",
   "cited_by": 0,
   "authors": [
    "Freddy Santoso",
    "Zulkarnain Zulkarnain"
   ],
   "openalex": "https://openalex.org/W7220321284"
  },
  {
   "title": "Mommy Makeover & Breast Implants Demand Across 6 Major Southern North American Cities (2023\u20132025)",
   "year": 2025,
   "doi": "10.5281/zenodo.17536163",
   "type": "report",
   "venue": "Zenodo (CERN European Organization for Nuclear Research)",
   "cited_by": 0,
   "authors": [
    "Goldberg, Steven"
   ],
   "openalex": "https://openalex.org/W7104059552"
  },
  {
   "title": "Consumer Demand for Brazilian Butt Lift (BBL) Surgery: A Multi-City Observational Study Across Eight Southeastern U.S. Markets (2023\u20132025)",
   "year": 2025,
   "doi": "10.5281/zenodo.17806854",
   "type": "report",
   "venue": "Zenodo (CERN European Organization for Nuclear Research)",
   "cited_by": 0,
   "authors": [
    "Morgan, Ariana",
    "Stevens, Sarah",
    "Goldberg, Steven"
   ],
   "openalex": "https://openalex.org/W7108477071"
  },
  {
   "title": "Breast Augmentation Demand: A Cross-City Search Study Across Six Major Southeastern North American Metros (2023\u20132025)",
   "year": 2025,
   "doi": "10.5281/zenodo.17546208",
   "type": "report",
   "venue": "Zenodo (CERN European Organization for Nuclear Research)",
   "cited_by": 0,
   "authors": [
    "Morgan, Ariana",
    "Stevens, Sarah",
    "Goldberg, Steven"
   ],
   "openalex": "https://openalex.org/W7104261797"
  },
  {
   "title": "Consumer Demand for Brazilian Butt Lift (BBL) and Breast Augmentation Across Eight Major North American Cities (2024\u20132025)",
   "year": 2025,
   "doi": "10.5281/zenodo.17664015",
   "type": "report",
   "venue": "Zenodo (CERN European Organization for Nuclear Research)",
   "cited_by": 0,
   "authors": [
    "Morgan, Ariana",
    "Stevens, Sarah",
    "Goldberg, Steven"
   ],
   "openalex": "https://openalex.org/W7106344621"
  },
  {
   "title": "Identifying Relevant Disease Characteristics Regarding Psoriasis in Germany: A Retrospective Web Search Data Analysis (Preprint)",
   "year": 2021,
   "doi": "10.2196/preprints.32833",
   "type": "preprint",
   "venue": null,
   "cited_by": 1,
   "authors": [
    "Fabian Walln\u00f6fer",
    "Mert Ege Erbas",
    "Linda Tizek"
   ],
   "openalex": "https://openalex.org/W4205860579"
  },
  {
   "title": "Strategi Optimalisasi Search Engine Optimization (SEO) untuk Meningkatkan Visibilitas Produk Lembaga Keuangan Syariahdi Internet",
   "year": 2024,
   "doi": "10.71247/kx342j25",
   "type": "article",
   "venue": "Al-Musyarakah Jurnal Ekonomi Islam",
   "cited_by": 0,
   "authors": [
    "Tyas Ayuningrum",
    "Zahrul Makarim Sulthony"
   ],
   "openalex": "https://openalex.org/W4406299404"
  },
  {
   "title": "Safe Brazilian Butt Lift Searches in 2025 Are Safety Concerns Shifting BBL Demand? A Multi-City Observational Study (June 2024 -May 2025)",
   "year": 2025,
   "doi": "10.2139/ssrn.5350803",
   "type": "preprint",
   "venue": "SSRN Electronic Journal",
   "cited_by": 0,
   "authors": [
    "Ariana Morgan",
    "Sarah Stevens",
    "Steven Goldberg"
   ],
   "openalex": "https://openalex.org/W4412607065"
  },
  {
   "title": "Popularity of Different Lampyrid Species in Japanese Culture",
   "year": 2011,
   "doi": "",
   "type": "article",
   "venue": null,
   "cited_by": 0,
   "authors": [
    "Kenta Takada"
   ],
   "openalex": "https://openalex.org/W2188068806"
  },
  {
   "title": "What Do Germans Want to Know About Skin Cancer? A Nationwide Google Search Analysis From 2013 to 2017 (Preprint)",
   "year": 2018,
   "doi": "10.2196/preprints.10327",
   "type": "preprint",
   "venue": null,
   "cited_by": 0,
   "authors": [
    "Stefanie Seidl",
    "Barbara Schuster",
    "Melvin R\u00fcth"
   ],
   "openalex": "https://openalex.org/W4210381796"
  },
  {
   "title": "Consumer Demand for Breast Reduction and Liposuction Procedures: A Multi-City Observational Study Across Eight North American Cities (2023\u20132025)",
   "year": 2025,
   "doi": "10.5281/zenodo.17819636",
   "type": "report",
   "venue": "Zenodo (CERN European Organization for Nuclear Research)",
   "cited_by": 0,
   "authors": [
    "Morgan, Ariana",
    "Stevens, Sarah",
    "Goldberg, Steven"
   ],
   "openalex": "https://openalex.org/W7108624741"
  },
  {
   "title": "Consumer Demand for Arm Lift and Lipo 360 Procedures: A Multi-City Observational Study Across Seven U.S. Cities (2023\u20132025)",
   "year": 2025,
   "doi": "10.5281/zenodo.17754119",
   "type": "report",
   "venue": "Zenodo (CERN European Organization for Nuclear Research)",
   "cited_by": 0,
   "authors": [
    "Morgan, Ariana",
    "Stevens, Sarah",
    "Goldberg, Steven"
   ],
   "openalex": "https://openalex.org/W7107942136"
  },
  {
   "title": "Leveraging web search data to explore public interest in psoriasis in Germany",
   "year": 2022,
   "doi": "10.1002/jvc2.37",
   "type": "article",
   "venue": "JEADV Clinical Practice",
   "cited_by": 8,
   "authors": [
    "Fabian Walln\u00f6fer",
    "Mert Ege Erbas",
    "Linda Tizek"
   ],
   "openalex": "https://openalex.org/W4283028424"
  },
  {
   "title": "Consumer Demand for Rhinoplasty and Facelift Procedures: A Multi-City Observational Study Across Eight Eastern North American Cities (2023\u20132025)",
   "year": 2025,
   "doi": "10.5281/zenodo.17833300",
   "type": "report",
   "venue": "Zenodo (CERN European Organization for Nuclear Research)",
   "cited_by": 0,
   "authors": [
    "Morgan, Ariana",
    "Stevens, Sarah",
    "Goldberg, Steven"
   ],
   "openalex": "https://openalex.org/W7109004843"
  },
  {
   "title": "What Filipinos, the world\u2019s number one Internet users, want to know about cancer: A Google search analysis from 2015 to 2019.",
   "year": 2019,
   "doi": "10.1200/jgo.2019.5.suppl.23",
   "type": "conference-abstract",
   "venue": "Journal of Global Oncology",
   "cited_by": 1,
   "authors": [
    "Lance Isidore G. Catedral",
    "Louis Mervyn Banua Leones",
    "Carlo Miguel Berba"
   ],
   "openalex": "https://openalex.org/W2980433558"
  }
 ]
}

==> anc/literature/checklist_search_2026-10-31/raw/results/A_A11.json <==
{
 "id": "A11",
 "backend": "oa",
 "mode": "tas",
 "query": "\"Google Trends\" \"best practices\"",
 "since": "2010",
 "datetime_utc": "2026-10-31 05:04 UTC",
 "total_hits": 23,
 "url": "https://api.openalex.org/works?filter=from_publication_date%3A2010-01-01%2Ctitle_and_abstract.search%3A%22Google+Trends%22+%22best+practices%22&per-page=50&mailto=vdepagadala%40gmail.com&sort=relevance_score%3Adesc",
 "records": [
  {
   "title": "Best Practices for the Analysis and Visualisation of Google Trends Data",
   "year": 2024,
   "doi": "10.4135/9781529694109",
   "type": "dataset",
   "venue": null,
   "cited_by": 2,
   "authors": [],
   "openalex": "https://openalex.org/W4393070009"
  },
  {
   "title": "Google search data for social scientists: A tutorial and best practices",
   "year": 2024,
   "doi": "10.31234/osf.io/af7b2",
   "type": "preprint",
   "venue": null,
   "cited_by": 1,
   "authors": [
    "Jordan W. Moon",
    "Michael Barlev"
   ],
   "openalex": "https://openalex.org/W4394717055"
  },
  {
   "title": "Google-Search Data for Psychological Scientists: A Tutorial and Best Practices",
   "year": 2026,
   "doi": "10.1177/25152459251409146",
   "type": "article",
   "venue": "Advances in Methods and Practices in Psychological Science",
   "cited_by": 0,
   "authors": [
    "Jordan W. Moon",
    "Michael Barlev"
   ],
   "openalex": "https://openalex.org/W7139009297"
  },
  {
   "title": "Can Google trends be used to estimate the geographic distribution of alien plants in the United States?",
   "year": 2026,
   "doi": "10.1016/j.ecoinf.2026.103689",
   "type": "article",
   "venue": "Ecological Informatics",
   "cited_by": 0,
   "authors": [
    "Azharul Alam",
    "Philip Eric Hulme"
   ],
   "openalex": "https://openalex.org/W7133354669"
  },
  {
   "title": "Can Google Trends be used to estimate the geographic distribution of alien plants in the United States?",
   "year": 2026,
   "doi": "10.6084/m9.figshare.31173898",
   "type": "dataset",
   "venue": "Figshare",
   "cited_by": 0,
   "authors": [
    "Azharul Alam",
    "Philip Eric Hulme"
   ],
   "openalex": "https://openalex.org/W7125915567"
  },
  {
   "title": "Can Google Trends be used to estimate the geographic distribution of alien plants in the United States?",
   "year": 2026,
   "doi": "10.5281/zenodo.18828188",
   "type": "dataset",
   "venue": "Zenodo (CERN European Organization for Nuclear Research)",
   "cited_by": 0,
   "authors": [
    "Azharul Alam",
    "Philip Eric Hulme"
   ],
   "openalex": "https://openalex.org/W7133134978"
  },
  {
   "title": "Exploring the Spatiotemporal Dynamics of Google Trends Data: An Application in Investigating Internet Search Interest and Child Care Demand",
   "year": 2026,
   "doi": "10.1007/s40980-026-00164-8",
   "type": "article",
   "venue": "Spatial Demography",
   "cited_by": 0,
   "authors": [
    "J. A. Cooper",
    "Sean C. Reid"
   ],
   "openalex": "https://openalex.org/W7164804716"
  },
  {
   "title": "Get Googled",
   "year": 2021,
   "doi": "10.4324/9781003037729-26",
   "type": "book-chapter",
   "venue": "Routledge eBooks",
   "cited_by": 0,
   "authors": [
    "Sally Ann Cruikshank"
   ],
   "openalex": "https://openalex.org/W4210727741"
  },
  {
   "title": "Preventing MBSE Amnesia through Role\u2010Based Knowledge Management",
   "year": 2023,
   "doi": "10.1002/iis2.13016",
   "type": "conference-paper",
   "venue": "INCOSE International Symposium",
   "cited_by": 1,
   "authors": [
    "S. Fitzsimmons"
   ],
   "openalex": "https://openalex.org/W4386309266"
  },
  {
   "title": "Measles, social media and surveillance in Baltimore City",
   "year": 2016,
   "doi": "10.1093/pubmed/fdw076",
   "type": "article",
   "venue": "Journal of Public Health",
   "cited_by": 16,
   "authors": [
    "Katherine E. Warren",
    "Leana S. Wen"
   ],
   "openalex": "https://openalex.org/W2508339971"
  },
  {
   "title": "Search Engine Optimization for Online Program Marketing",
   "year": 2025,
   "doi": "10.4324/9781003515555-4",
   "type": "book-chapter",
   "venue": "Routledge eBooks",
   "cited_by": 0,
   "authors": [
    "Sasha Thackaberry-Voinovich"
   ],
   "openalex": "https://openalex.org/W4406214614"
  },
  {
   "title": "Using Internet-Derived Data to Measure Religion: Understanding How Google Can Provide Insight into Cross-National Religious Differences",
   "year": 2021,
   "doi": "10.1093/socrel/srab034",
   "type": "article",
   "venue": "Sociology of Religion",
   "cited_by": 7,
   "authors": [
    "Amy Adamczyk",
    "Jacqueline Scott",
    "Steven Hitlin"
   ],
   "openalex": "https://openalex.org/W3197108407"
  },
  {
   "title": "DBTT Supplementary Materials",
   "year": 2025,
   "doi": "10.17605/osf.io/y2vem",
   "type": "preprint",
   "venue": null,
   "cited_by": 0,
   "authors": [
    "Yiu Fai Chan"
   ],
   "openalex": "https://openalex.org/W7105917645"
  },
  {
   "title": "Did online publishers \u201cget it right\u201d? Using a naturalistic search strategy to review cognitive health promotion content on internet webpages",
   "year": 2017,
   "doi": "10.1186/s12877-017-0515-3",
   "type": "article",
   "venue": "BMC Geriatrics",
   "cited_by": 17,
   "authors": [
    "Paulette V. Hunter",
    "Marjorie Delbaere",
    "Megan E. O\u2019Connell"
   ],
   "openalex": "https://openalex.org/W2625514773"
  },
  {
   "title": "Predictive SEO for Tourism Websites Through Transformer Keyword Identification",
   "year": 2022,
   "doi": "10.1007/978-3-030-92491-1_53",
   "type": "book-chapter",
   "venue": "Springer proceedings in business and economics",
   "cited_by": 2,
   "authors": [
    "Agisilaos Konidaris",
    "Ourania Stellatou",
    "Spyros E. Polykalas"
   ],
   "openalex": "https://openalex.org/W4226434356"
  },
  {
   "title": "Consumer-generated discourse on cannabis as a medicine: Review of techniques (Preprint)",
   "year": 2021,
   "doi": "10.2196/preprints.35974",
   "type": "preprint",
   "venue": null,
   "cited_by": 0,
   "authors": [
    "Sedigh Khademi",
    "Christine Mary Hallinan",
    "Yvonne Ann Bonomo"
   ],
   "openalex": "https://openalex.org/W4200438961"
  },
  {
   "title": "Consumer-Generated Discourse on Cannabis as a Medicine: Scoping Review of Techniques",
   "year": 2022,
   "doi": "10.2196/35974",
   "type": "review",
   "venue": "Journal of Medical Internet Research",
   "cited_by": 6,
   "authors": [
    "Sedigh Khademi",
    "Christine Mary Hallinan",
    "Yvonne Ann Bonomo"
   ],
   "openalex": "https://openalex.org/W4288065625"
  },
  {
   "title": "Googling Allergy in Ireland: Content Analysis",
   "year": 2020,
   "doi": "10.2196/16763",
   "type": "article",
   "venue": "Journal of Medical Internet Research",
   "cited_by": 4,
   "authors": [
    "Catherine King",
    "Ciaran Judge",
    "Aideen M Byrne"
   ],
   "openalex": "https://openalex.org/W3002820996"
  },
  {
   "title": "\u0421\u0423\u0427\u0410\u0421\u041d\u0406 \u0406\u041d\u0424\u041e\u0420\u041c\u0410\u0426\u0406\u0419\u041d\u0406 \u0422\u0415\u0425\u041d\u041e\u041b\u041e\u0413\u0406\u0407 \u0412 \u0423\u041f\u0420\u0410\u0412\u041b\u0406\u041d\u041d\u0406 \u041c\u0410\u0420\u041a\u0415\u0422\u0418\u041d\u0413\u041e\u0412\u0418\u041c\u0418 \u041f\u0420\u041e\u0404\u041a\u0422\u0410\u041c\u0418",
   "year": 2025,
   "doi": "10.29038/2786-4618-2025-02-199-209",
   "type": "article",
   "venue": "Economic journal of Lesya Ukrainka Volyn National University",
   "cited_by": 0,
   "authors": [
    "\u0422\u0435\u0442\u044f\u043d\u0430 \u0421\u0430\u043a",
    "Serhii Voitovych",
    "\u0406\u043d\u043d\u0430 \u041c\u0438\u043b\u044c\u043a\u043e"
   ],
   "openalex": "https://openalex.org/W4412523697"
  },
  {
   "title": "Editorial: Anaphylaxis: advances and challenges besides allergy",
   "year": 2019,
   "doi": "10.1097/aci.0000000000000576",
   "type": "editorial",
   "venue": "Current Opinion in Allergy and Clinical Immunology",
   "cited_by": 4,
   "authors": [
    "Gianenrico Senna",
    "Marco Caminati",
    "Mariana Castells"
   ],
   "openalex": "https://openalex.org/W2980363500"
  },
  {
   "title": "Index",
   "year": 2016,
   "doi": "10.1108/s1569-375920160000098015",
   "type": "paratext",
   "venue": "Contemporary studies in economic and financial analysis",
   "cited_by": 0,
   "authors": [],
   "openalex": "https://openalex.org/W4239301965"
  },
  {
   "title": "Telemedicine in the Era of the COVID-19 Pandemic: Implications in Facial Plastic Surgery",
   "year": 2020,
   "doi": "10.1089/fpsam.2020.0163",
   "type": "article",
   "venue": "Facial Plastic Surgery & Aesthetic Medicine",
   "cited_by": 74,
   "authors": [
    "Tom Shokri",
    "Jessyka G. Lighthall"
   ],
   "openalex": "https://openalex.org/W3016405310"
  },
  {
   "title": "Making Pervasive Computing Technology Pervasive for Health & Wellness in Aging",
   "year": 2017,
   "doi": "10.1093/ppar/prx005",
   "type": "article",
   "venue": "Public Policy & Aging Report",
   "cited_by": 20,
   "authors": [
    "Jeffrey Alan Kaye"
   ],
   "openalex": "https://openalex.org/W2621456913"
  }
 ]
}

==> anc/literature/checklist_search_2026-10-31/raw/results/A_A12.json <==
{
 "id": "A12",
 "backend": "oa",
 "mode": "tas",
 "query": "\"Google Trends\" \"quality data source\" OR \"data source quality\" OR limitations",
 "since": "2010",
 "datetime_utc": "2026-10-31 05:04 UTC",
 "total_hits": 8554,
 "url": "https://api.openalex.org/works?filter=from_publication_date%3A2010-01-01%2Ctitle_and_abstract.search%3A%22Google+Trends%22+%22quality+data+source%22+OR+%22data+source+quality%22+OR+limitations&per-page=50&mailto=vdepagadala%40gmail.com&sort=relevance_score%3Adesc",
 "records": [
  {
   "title": "Is Google Trends a quality data source?",
   "year": 2022,
   "doi": "10.1080/13504851.2021.2023088",
   "type": "article",
   "venue": "Applied Economics Letters",
   "cited_by": 80,
   "authors": [
    "Eduardo Cebri\u00e1n",
    "Josep Dom\u00e8nech"
   ],
   "openalex": "https://openalex.org/W4205559562"
  },
  {
   "title": "Google Trends: Opportunities and limitations in health and health policy research",
   "year": 2019,
   "doi": "10.1016/j.healthpol.2019.01.001",
   "type": "article",
   "venue": "Health Policy",
   "cited_by": 257,
   "authors": [
    "Vishal S. Arora",
    "Martin McKee",
    "David St\u00fcckler"
   ],
   "openalex": "https://openalex.org/W2909860169"
  },
  {
   "title": "Predicting the Present with Google Trends",
   "year": 2012,
   "doi": "10.1111/j.1475-4932.2012.00809.x",
   "type": "article",
   "venue": "Economic Record",
   "cited_by": 2355,
   "authors": [
    "Hyunyoung Choi",
    "Hal R. Varian"
   ],
   "openalex": "https://openalex.org/W2323881768"
  },
  {
   "title": "Predicting the Present with Google Trends",
   "year": 2010,
   "doi": "10.2139/ssrn.1659302",
   "type": "preprint",
   "venue": "SSRN Electronic Journal",
   "cited_by": 428,
   "authors": [
    "Hal R. Varian",
    "Hyunyoung Choi"
   ],
   "openalex": "https://openalex.org/W2102177432"
  },
  {
   "title": "Nowcasting with Google Trends in an Emerging Market",
   "year": 2011,
   "doi": "10.1002/for.1252",
   "type": "article",
   "venue": "Journal of Forecasting",
   "cited_by": 287,
   "authors": [
    "Yan Carri\u00e8re\u2010Swallow",
    "Felipe Labb\u00e9"
   ],
   "openalex": "https://openalex.org/W2132446932"
  },
  {
   "title": "Google Trends in Infodemiology and Infoveillance: Methodology Framework",
   "year": 2019,
   "doi": "10.2196/13439",
   "type": "article",
   "venue": "JMIR Public Health and Surveillance",
   "cited_by": 517,
   "authors": [
    "Amaryllis Mavragani",
    "Gabriela Ochoa"
   ],
   "openalex": "https://openalex.org/W2947051005"
  },
  {
   "title": "Google Trends: Applications and Limitations for the Study of the Use of Anglicisms in French",
   "year": 2026,
   "doi": "10.1353/tfr.2026.a990116",
   "type": "article",
   "venue": "The French Review",
   "cited_by": 0,
   "authors": [
    "Taoues Hadour"
   ],
   "openalex": "https://openalex.org/W7162213403"
  },
  {
   "title": "The Use of Google Trends in Health Care Research: A Systematic Review",
   "year": 2014,
   "doi": "10.1371/journal.pone.0109583",
   "type": "review",
   "venue": "PLoS ONE",
   "cited_by": 1085,
   "authors": [
    "Sudhakar V. Nuti",
    "Brian J. Wayda",
    "Isuru Ranasinghe"
   ],
   "openalex": "https://openalex.org/W2080630525"
  },
  {
   "title": "Google Trends Extraction Tool for Google Trends Extended for Health data",
   "year": 2021,
   "doi": "10.1016/j.simpa.2021.100060",
   "type": "article",
   "venue": "Software Impacts",
   "cited_by": 23,
   "authors": [
    "Jacques Raubenheimer"
   ],
   "openalex": "https://openalex.org/W3133367094"
  },
  {
   "title": "Quantifying Trading Behavior in Financial Markets Using Google Trends",
   "year": 2013,
   "doi": "10.1038/srep01684",
   "type": "article",
   "venue": "Scientific Reports",
   "cited_by": 947,
   "authors": [
    "Tobias Preis",
    "Helen Susannah Moat",
    "Eugene Stanley"
   ],
   "openalex": "https://openalex.org/W2101618658"
  },
  {
   "title": "Tuberculosis Surveillance by Analyzing Google Trends",
   "year": 2011,
   "doi": "10.1109/tbme.2011.2132132",
   "type": "article",
   "venue": "IEEE Transactions on Biomedical Engineering",
   "cited_by": 81,
   "authors": [
    "Xichuan Zhou",
    "Jieping Ye",
    "Yujie Feng"
   ],
   "openalex": "https://openalex.org/W2021925316"
  },
  {
   "title": "Google Trends for health research: Its advantages, application, methodological considerations, and limitations in psychiatric and mental health infodemiology",
   "year": 2023,
   "doi": "10.3389/fdata.2023.1132764",
   "type": "review",
   "venue": "Frontiers in Big Data",
   "cited_by": 63,
   "authors": [
    "Rowalt C. Alibudbud"
   ],
   "openalex": "https://openalex.org/W4361011352"
  },
  {
   "title": "Google Trends",
   "year": 2022,
   "doi": "10.4337/9781800377486.google.trends",
   "type": "reference-entry",
   "venue": "Encyclopedia of Tourism Management and Marketing",
   "cited_by": 3,
   "authors": [
    "Emmanuel Sirimal Silva",
    "Dag \u00d8ivind Madsen"
   ],
   "openalex": "https://openalex.org/W4211066640"
  },
  {
   "title": "Forecasting volatility with empirical similarity and Google Trends",
   "year": 2015,
   "doi": "10.1016/j.jebo.2015.06.005",
   "type": "article",
   "venue": "Journal of Economic Behavior & Organization",
   "cited_by": 120,
   "authors": [
    "Alain Hamid",
    "Moritz Daniel Heiden"
   ],
   "openalex": "https://openalex.org/W2141414728"
  },
  {
   "title": "Expanded Limitations and Recommendations for Using Google Trends for Public Interest and Psychiatric Research",
   "year": 2023,
   "doi": "10.30773/pi.2023.0078",
   "type": "article",
   "venue": "Psychiatry Investigation",
   "cited_by": 1,
   "authors": [
    "Rowalt C. Alibudbud"
   ],
   "openalex": "https://openalex.org/W4385716194"
  },
  {
   "title": "The utility of \u201cGoogle Trends\u201d for epidemiological research: Lyme disease as an example",
   "year": 2010,
   "doi": "10.4081/gh.2010.195",
   "type": "article",
   "venue": "Geospatial health",
   "cited_by": 239,
   "authors": [
    "Ari Seifter",
    "Alison W. Schwarzwalder",
    "Kate Geis"
   ],
   "openalex": "https://openalex.org/W1979771175"
  },
  {
   "title": "Addressing Google Trends inconsistencies",
   "year": 2024,
   "doi": "10.1016/j.techfore.2024.123318",
   "type": "article",
   "venue": "Technological Forecasting and Social Change",
   "cited_by": 35,
   "authors": [
    "Eduardo Cebri\u00e1n",
    "Josep Dom\u00e8nech"
   ],
   "openalex": "https://openalex.org/W4392432682"
  },
  {
   "title": "Dynamic Forecasting of Zika Epidemics Using Google Trends",
   "year": 2017,
   "doi": "10.1371/journal.pone.0165085",
   "type": "article",
   "venue": "PLoS ONE",
   "cited_by": 177,
   "authors": [
    "Yue Teng",
    "Dehua Bi",
    "Guigang Xie"
   ],
   "openalex": "https://openalex.org/W2951946244"
  },
  {
   "title": "Google trends",
   "year": 2026,
   "doi": "10.5281/zenodo.22845679",
   "type": "dataset",
   "venue": "Zenodo (CERN European Organization for Nuclear Research)",
   "cited_by": 0,
   "authors": [
    "Halil \u0130brahim Yama\u00e7"
   ],
   "openalex": "https://openalex.org/W7213651855"
  },
  {
   "title": "Using Google Trends for Influenza Surveillance in South China",
   "year": 2013,
   "doi": "10.1371/journal.pone.0055205",
   "type": "article",
   "venue": "PLoS ONE",
   "cited_by": 171,
   "authors": [
    "Min Kang",
    "Haojie Zhong",
    "Jianfeng He"
   ],
   "openalex": "https://openalex.org/W2167301468"
  },
  {
   "title": "Google Trends and reality: Do the proportions match?",
   "year": 2017,
   "doi": "10.1016/j.jebo.2017.10.011",
   "type": "article",
   "venue": "Journal of Economic Behavior & Organization",
   "cited_by": 91,
   "authors": [
    "Boriss Siliverstovs",
    "Daniel S. Wochner"
   ],
   "openalex": "https://openalex.org/W2766682585"
  },
  {
   "title": "COVID-19, lockdowns and well-being: Evidence from Google Trends",
   "year": 2020,
   "doi": "10.1016/j.jpubeco.2020.104346",
   "type": "article",
   "venue": "Journal of Public Economics",
   "cited_by": 637,
   "authors": [
    "Abel Brodeur",
    "Andrew Eric Clark",
    "Sarah Fl\u00e8che"
   ],
   "openalex": "https://openalex.org/W3025968556"
  },
  {
   "title": "Nowcasting with Google Trends",
   "year": 2013,
   "doi": "10.1007/978-3-319-02432-5_4",
   "type": "conference-paper",
   "venue": "Lecture notes in computer science",
   "cited_by": 8,
   "authors": [
    "Yossi Matias"
   ],
   "openalex": "https://openalex.org/W1859786897"
  },
  {
   "title": "Forecasting private consumption: survey-based indicators vs. Google trends",
   "year": 2011,
   "doi": "10.1002/for.1213",
   "type": "article",
   "venue": "Journal of Forecasting",
   "cited_by": 562,
   "authors": [
    "Simeon Vosen",
    "Torsten Claus Schmidt"
   ],
   "openalex": "https://openalex.org/W3022023470"
  },
  {
   "title": "Google trends and the predictability of precious metals",
   "year": 2019,
   "doi": "10.1016/j.resourpol.2019.101542",
   "type": "article",
   "venue": "Resources Policy",
   "cited_by": 48,
   "authors": [
    "Afees Adebare Salisu",
    "Ahamuefula E. Ogbonna",
    "Adeolu Olusegun Adewuyi"
   ],
   "openalex": "https://openalex.org/W2990540187"
  },
  {
   "title": "Tracking activity in real time with Google Trends",
   "year": 2020,
   "doi": "10.1787/6b9c7518-en",
   "type": "report",
   "venue": "OECD Economics Department working papers",
   "cited_by": 86,
   "authors": [
    "Nicolas Woloszko"
   ],
   "openalex": "https://openalex.org/W3108786656"
  },
  {
   "title": "The link between cryptocurrencies and Google Trends attention",
   "year": 2022,
   "doi": "10.1016/j.frl.2021.102654",
   "type": "article",
   "venue": "Finance research letters",
   "cited_by": 86,
   "authors": [
    "Nektarios Aslanidis",
    "Aurelio F. Bariviera",
    "\u00d3scar G. L\u00f3pez"
   ],
   "openalex": "https://openalex.org/W4206675680"
  },
  {
   "title": "A Google Trends-based approach for monitoring NSSI",
   "year": 2013,
   "doi": "10.2147/prbm.s44084",
   "type": "article",
   "venue": "Psychology Research and Behavior Management",
   "cited_by": 55,
   "authors": [
    "Nicola Luigi Bragazzi"
   ],
   "openalex": "https://openalex.org/W2067348624"
  },
  {
   "title": "Assessing global COPD awareness with Google Trends",
   "year": 2019,
   "doi": "10.1183/13993003.00351-2019",
   "type": "article",
   "venue": "European Respiratory Journal",
   "cited_by": 75,
   "authors": [
    "Anna Boehm",
    "Alex Pizzini",
    "Thomas Sonnweber"
   ],
   "openalex": "https://openalex.org/W2946026267"
  },
  {
   "title": "Tweets, Google trends, and sovereign spreads in the GIIPS",
   "year": 2014,
   "doi": "10.1093/oep/gpu046",
   "type": "article",
   "venue": "Oxford Economic Papers",
   "cited_by": 74,
   "authors": [
    "Theologos Dergiades",
    "Costas Milas",
    "Theodore Panagiotidis"
   ],
   "openalex": "https://openalex.org/W2242950702"
  },
  {
   "title": "Forecasting Volatility with Empirical Similarity and Google Trends",
   "year": 2015,
   "doi": "",
   "type": "preprint",
   "venue": "SSRN Electronic Journal",
   "cited_by": 73,
   "authors": [
    "Moritz Daniel Heiden",
    "Alain Hamid"
   ],
   "openalex": "https://openalex.org/W3126003596"
  },
  {
   "title": "Google Trends data",
   "year": 2020,
   "doi": "10.4337/9781788975803.00036",
   "type": "book-chapter",
   "venue": "Edward Elgar Publishing eBooks",
   "cited_by": 4,
   "authors": [
    "Olivier Gergaud",
    "Victor A Ginsburgh"
   ],
   "openalex": "https://openalex.org/W3013617337"
  },
  {
   "title": "Google Trends and Syphilis.",
   "year": 2024,
   "doi": "",
   "type": "article",
   "venue": "PubMed Central",
   "cited_by": 0,
   "authors": [
    "Theodore Rosen",
    "Maci Terrell"
   ],
   "openalex": "https://openalex.org/W4406116423"
  },
  {
   "title": "Nowcasting with Google Trends",
   "year": 2023,
   "doi": "10.1111/1475-4932.12783",
   "type": "article",
   "venue": "Economic Record",
   "cited_by": 3,
   "authors": [
    "Hal R. Varian"
   ],
   "openalex": "https://openalex.org/W4390582262"
  },
  {
   "title": "The Zoom Effect: A Google Trends Analysis",
   "year": 2021,
   "doi": "10.1093/asj/sjab347",
   "type": "article",
   "venue": "Aesthetic Surgery Journal",
   "cited_by": 36,
   "authors": [
    "Kometh Thawanyarat",
    "Shannon D. Francis",
    "Trudy Kim"
   ],
   "openalex": "https://openalex.org/W3202875236"
  },
  {
   "title": "google trends analysis",
   "year": 2026,
   "doi": "10.5281/zenodo.22943005",
   "type": "dataset",
   "venue": "Zenodo (CERN European Organization for Nuclear Research)",
   "cited_by": 0,
   "authors": [
    "Halil \u0130brahim Yama\u00e7"
   ],
   "openalex": "https://openalex.org/W7214153414"
  },
  {
   "title": "Psoriasis Google Trends",
   "year": 2021,
   "doi": "10.2196/21709",
   "type": "article",
   "venue": "JMIR Dermatology",
   "cited_by": 1,
   "authors": [
    "Fernando Garc\u00eda\u2010Souto",
    "J Rodr\u00edguez"
   ],
   "openalex": "https://openalex.org/W3166663043"
  },
  {
   "title": "Google Trends Data",
   "year": 2021,
   "doi": "10.1017/9781108876940.020",
   "type": "other",
   "venue": null,
   "cited_by": 0,
   "authors": [
    "Danny Hayes",
    "Jennifer L. Lawless"
   ],
   "openalex": "https://openalex.org/W4214910820"
  },
  {
   "title": "Google Trends Data",
   "year": 2024,
   "doi": "10.57702/v37on1g9",
   "type": "dataset",
   "venue": "TIB Data Manager",
   "cited_by": 0,
   "authors": [
    "Google Trends"
   ],
   "openalex": "https://openalex.org/W7118829772"
  },
  {
   "title": "Obtaining consistent time series from Google Trends",
   "year": 2021,
   "doi": "10.1111/ecin.13049",
   "type": "article",
   "venue": "Economic Inquiry",
   "cited_by": 90,
   "authors": [
    "Vera Z. Eichenauer",
    "Ronald Indergand",
    "Isabel Z. Mart\u00ednez"
   ],
   "openalex": "https://openalex.org/W3217545913"
  },
  {
   "title": "Using Google trends to measure ethnic and religious identity in sub-Saharan Africa: potentials and limitations",
   "year": 2018,
   "doi": "",
   "type": "other",
   "venue": "London School of Economics and Political Science Research Online (London School of Economics and Political Science)",
   "cited_by": 2,
   "authors": [
    "Elliott D. Green"
   ],
   "openalex": "https://openalex.org/W2891217859"
  },
  {
   "title": "Google Trends and tourists' arrivals: Emerging biases and proposed corrections",
   "year": 2017,
   "doi": "10.1016/j.tourman.2017.10.014",
   "type": "article",
   "venue": "Tourism Management",
   "cited_by": 135,
   "authors": [
    "Theologos Dergiades",
    "Eleni P. Mavragani",
    "Bing Pan"
   ],
   "openalex": "https://openalex.org/W2774914982"
  },
  {
   "title": "Nowcasting With Google Trends in an Emerging Market",
   "year": 2010,
   "doi": "",
   "type": "article",
   "venue": "Documentos de Trabajo ( Banco Central de Chile )",
   "cited_by": 27,
   "authors": [
    "Yan Carri\u00e8re\u2010Swallow",
    "Felipe Labb\u00e9"
   ],
   "openalex": "https://openalex.org/W1551588349"
  },
  {
   "title": "The utility of Google Trends data to examine interest in cancer screening",
   "year": 2015,
   "doi": "10.1136/bmjopen-2014-006678",
   "type": "article",
   "venue": "BMJ Open",
   "cited_by": 147,
   "authors": [
    "Mario Schootman",
    "A Toor",
    "Patricia A. Cavazos\u2010Rehg"
   ],
   "openalex": "https://openalex.org/W1806240001"
  },
  {
   "title": "Online big data-driven oil consumption forecasting with Google trends",
   "year": 2018,
   "doi": "10.1016/j.ijforecast.2017.11.005",
   "type": "article",
   "venue": "International Journal of Forecasting",
   "cited_by": 236,
   "authors": [
    "Lean Yu",
    "Yaqing Zhao",
    "Ling Tang"
   ],
   "openalex": "https://openalex.org/W2782225523"
  },
  {
   "title": "Can Google Trends Improve Your Sales Forecast?",
   "year": 2017,
   "doi": "10.1111/poms.12839",
   "type": "article",
   "venue": "Production and Operations Management",
   "cited_by": 80,
   "authors": [
    "Tonya Boone",
    "Ram Ganeshan",
    "Robert L. Hicks"
   ],
   "openalex": "https://openalex.org/W2776611433"
  },
  {
   "title": "Assessing the Methods, Tools, and Statistical Approaches in Google Trends Research: Systematic Review",
   "year": 2018,
   "doi": "10.2196/jmir.9366",
   "type": "review",
   "venue": "Journal of Medical Internet Research",
   "cited_by": 389,
   "authors": [
    "Amaryllis Mavragani",
    "Gabriela Ochoa",
    "Konstantinos P. Tsagarakis"
   ],
   "openalex": "https://openalex.org/W2809572048"
  },
  {
   "title": "Scientometrics Analysis in Google Trends",
   "year": 2019,
   "doi": "10.5530/jscires.8.1.5",
   "type": "article",
   "venue": "Journal of Scientometric Research",
   "cited_by": 8,
   "authors": [
    "Sozon Papavlasopoulos"
   ],
   "openalex": "https://openalex.org/W2942707268"
  },
  {
   "title": "Can Google Trends search queries contribute to risk diversification?",
   "year": 2013,
   "doi": "10.1038/srep02713",
   "type": "article",
   "venue": "Scientific Reports",
   "cited_by": 126,
   "authors": [
    "Ladislav Kri\u0161toufek"
   ],
   "openalex": "https://openalex.org/W2146581597"
  },
  {
   "title": "Forecasting private consumption with Google Trends data",
   "year": 2018,
   "doi": "10.1002/for.2559",
   "type": "article",
   "venue": "Journal of Forecasting",
   "cited_by": 46,
   "authors": [
    "Jaemin Woo",
    "Ann L. Owen"
   ],
   "openalex": "https://openalex.org/W2899473727"
  }
 ]
}

==> anc/literature/checklist_search_2026-10-31/raw/results/A_CTRL1.json <==
{
 "id": "CTRL1",
 "backend": "oa",
 "mode": "tas",
 "query": "\"The parable of Google Flu\"",
 "since": "",
 "datetime_utc": "2026-10-31 05:04 UTC",
 "total_hits": 8,
 "url": "https://api.openalex.org/works?filter=title_and_abstract.search%3A%22The+parable+of+Google+Flu%22&per-page=50&mailto=vdepagadala%40gmail.com&sort=relevance_score%3Adesc",
 "records": [
  {
   "title": "The Parable of Google Flu: Traps in Big Data Analysis",
   "year": 2014,
   "doi": "10.1126/science.1248506",
   "type": "article",
   "venue": "Science",
   "cited_by": 2512,
   "authors": [
    "David M. J. Lazer",
    "Ryan Kennedy",
    "Gary King"
   ],
   "openalex": "https://openalex.org/W2068181924"
  },
  {
   "title": "Supplementary Materials for The Parable of Google Flu: Traps in Big Data Analysis",
   "year": 2014,
   "doi": "",
   "type": "supplementary-materials",
   "venue": null,
   "cited_by": 8,
   "authors": [
    "David M. J. Lazer",
    "Ryan Kennedy",
    "Gary King"
   ],
   "openalex": "https://openalex.org/W2337652951"
  },
  {
   "title": "Twitter: Big data opportunities",
   "year": 2014,
   "doi": "10.1126/science.345.6193.148-a",
   "type": "letter",
   "venue": "Science",
   "cited_by": 51,
   "authors": [
    "David Andr\u00e9 Broniatowski",
    "Michael J. Paul",
    "Mark H. Dredze"
   ],
   "openalex": "https://openalex.org/W2332302367"
  },
  {
   "title": "Correction: Improving Google Flu Trends Estimates for the United States through Transformation",
   "year": 2015,
   "doi": "10.1371/journal.pone.0122939",
   "type": "erratum",
   "venue": "PLoS ONE",
   "cited_by": 3,
   "authors": [
    "Leah J. Martin",
    "Biying Xu",
    "Yutaka Yasui"
   ],
   "openalex": "https://openalex.org/W2059519361"
  },
  {
   "title": "Geographical and Temporal Correlations in the Incidence of Lyme Disease, RMSF, Ehrlichiosis, and Coccidioidomycosis with Search Data",
   "year": 2015,
   "doi": "10.1038/jid.2015.93",
   "type": "article",
   "venue": "Journal of Investigative Dermatology",
   "cited_by": 3,
   "authors": [
    "Vladimir Ratushny",
    "Gideon Piers Smith"
   ],
   "openalex": "https://openalex.org/W1976154929"
  },
  {
   "title": "Visualizing the Surge: Google Trends Analysis of Post-COVID Consumer Interest in Immunity-Boosting Herbal Beverages",
   "year": 2025,
   "doi": "",
   "type": "article",
   "venue": "Home",
   "cited_by": 0,
   "authors": [
    "Sudheer Aluru",
    "Sadak Basha Shaik",
    "Godwin Noble Chandar Budadasari"
   ],
   "openalex": "https://openalex.org/W7219924134"
  },
  {
   "title": "Big Data, Big Expectations, and Big Judgements",
   "year": 2022,
   "doi": "10.1016/j.cjca.2022.07.001",
   "type": "editorial",
   "venue": "Canadian Journal of Cardiology",
   "cited_by": 1,
   "authors": [
    "James M. Brophy"
   ],
   "openalex": "https://openalex.org/W4284973546"
  },
  {
   "title": "Big Data - Towards a New Techno-Determinism?",
   "year": 2015,
   "doi": "10.3390/isis-summit-vienna-2015-t3.3008",
   "type": "conference-paper",
   "venue": "ISIS Summit: The Information Society at the Crossroads",
   "cited_by": 3,
   "authors": [
    "Stefan Strau\u00df"
   ],
   "openalex": "https://openalex.org/W2314045472"
  }
 ]
}

==> anc/literature/checklist_search_2026-10-31/raw/results/A_CTRL2.json <==
{
 "id": "CTRL2",
 "backend": "cr",
 "mode": "bib",
 "query": "The parable of Google Flu traps in big data analysis",
 "since": "",
 "datetime_utc": "2026-10-31 05:04 UTC",
 "total_hits": 9418344,
 "url": "https://api.crossref.org/works?rows=40&mailto=vdepagadala%40gmail.com&select=DOI%2Ctitle%2Cauthor%2Ccontainer-title%2Ctype%2Cissued%2Cpublished-print%2Cpublished-online%2Ccreated%2Cis-referenced-by-count&query.bibliographic=The+parable+of+Google+Flu+traps+in+big+data+analysis",
 "records": [
  {
   "title": "The Parable of Google Flu: Traps in Big Data Analysis",
   "year": 2014,
   "doi": "10.1126/science.1248506",
   "type": "journal-article",
   "venue": "Science",
   "cited_by": 1955,
   "authors": [
    "David Lazer",
    "Ryan Kennedy",
    "Gary King"
   ]
  },
  {
   "title": "Google Flu",
   "year": 2017,
   "doi": "10.1007/978-3-319-32001-4_106-1",
   "type": "book-chapter",
   "venue": "Encyclopedia of Big Data",
   "cited_by": 2,
   "authors": [
    "Kim Lacey"
   ]
  },
  {
   "title": "Google Flu",
   "year": 2022,
   "doi": "10.1007/978-3-319-32010-6_106",
   "type": "book-chapter",
   "venue": "Encyclopedia of Big Data",
   "cited_by": 0,
   "authors": [
    "Kim Lacey"
   ]
  },
  {
   "title": "Using Transactional Big Data for Epidemiological Surveillance: Google Flu Trends and Ethical Implications of \u2018Infodemiology\u2019",
   "year": 2016,
   "doi": "10.1007/978-3-319-33525-4_3",
   "type": "book-chapter",
   "venue": "Law, Governance and Technology Series",
   "cited_by": 7,
   "authors": [
    "Annika Richterich"
   ]
  },
  {
   "title": "Infodemiologie - von \u203aSupply\u2039 zu \u203aDemand\u2039",
   "year": 2014,
   "doi": "10.14361/transcript.9783839425923.333",
   "type": "book-chapter",
   "venue": "Digitale Gesellschaft",
   "cited_by": 2,
   "authors": [
    "Annika Richterich"
   ]
  },
  {
   "title": "Using Google Analytics with BigQuery for Big Data Analysis",
   "year": 2015,
   "doi": "10.1007/978-1-4842-0265-4_15",
   "type": "book-chapter",
   "venue": "Practical Google Analytics and Google Tag Manager for Developers",
   "cited_by": 0,
   "authors": [
    "Jonathan Weber"
   ]
  },
  {
   "title": "Comparison: Flu Prescription Sales Data from a Retail Pharmacy in the US with Google Flu Trends and US ILINet (CDC) Data as Flu Activity Indicator",
   "year": 2012,
   "doi": "10.1371/journal.pone.0043611",
   "type": "journal-article",
   "venue": "PLoS ONE",
   "cited_by": 51,
   "authors": [
    "Avinash Patwardhan",
    "Robert Bilkovski"
   ]
  },
  {
   "title": "Google Trends Analysis of COVID-19 Pandemic",
   "year": 2020,
   "doi": "10.1109/bigdata50022.2020.9377852",
   "type": "proceedings-article",
   "venue": "2020 IEEE International Conference on Big Data (Big Data)",
   "cited_by": 15,
   "authors": [
    "Zhenhe Pan",
    "Hoang Long Nguyen",
    "Hashim Abu-gellban"
   ]
  },
  {
   "title": "Predictability analysis of the Pound\u2019s Brexit exchange rates based on Google Trends data",
   "year": 2020,
   "doi": "10.1186/s40537-020-00337-2",
   "type": "journal-article",
   "venue": "Journal of Big Data",
   "cited_by": 5,
   "authors": [
    "Amaryllis Mavragani",
    "Konstantinos Gkillas",
    "Konstantinos P. Tsagarakis"
   ]
  },
  {
   "title": "Exploring infodemiology: unraveling the intricate relationships among stress, headaches, migraines, and suicide through Google Trends analysis",
   "year": 2025,
   "doi": "10.3389/fdata.2024.1365417",
   "type": "journal-article",
   "venue": "Frontiers in Big Data",
   "cited_by": 3,
   "authors": [
    "Rapuru Rushendran",
    "Vellapandian Chitra"
   ]
  },
  {
   "title": "Google\u2019s flu fail shows the problem with big data",
   "year": 2013,
   "doi": "10.64628/ab.ryppx3khp",
   "type": "posted-content",
   "venue": "",
   "cited_by": 2,
   "authors": [
    "Adam Kucharski"
   ]
  },
  {
   "title": "Google Flu Trends y los datos masivos: \u00bfextrapolable al \u00e9bola?",
   "year": 2016,
   "doi": "10.37467/gka-revtechno.v5.465",
   "type": "journal-article",
   "venue": "TECHNO REVIEW. International Technology, Science and Society Review /Revista Internacional De Tecnolog\u00eda, Ciencia Y Sociedad",
   "cited_by": 1,
   "authors": [
    "Pilar Jose Lopez Lopez"
   ]
  },
  {
   "title": "From Google File System to Omega: A Decade of Advancement in Big Data Management at Google",
   "year": 2015,
   "doi": "10.1109/bigdataservice.2015.47",
   "type": "proceedings-article",
   "venue": "2015 IEEE First International Conference on Big Data Computing Service and Applications",
   "cited_by": 6,
   "authors": [
    "Jade Yang"
   ]
  },
  {
   "title": "Avian flu, phylogeny, and Google Earth",
   "year": 2006,
   "doi": "10.59350/w17a7-32388",
   "type": "posted-content",
   "venue": "",
   "cited_by": 0,
   "authors": [
    "Roderic Page"
   ]
  },
  {
   "title": "Is Google dominant?",
   "year": 2020,
   "doi": "10.4337/9781788974264.00016",
   "type": "book-chapter",
   "venue": "Competition Law and Big Data",
   "cited_by": 0,
   "authors": []
  },
  {
   "title": "Flu trend prediction based on massive data analysis",
   "year": 2018,
   "doi": "10.1109/icccbda.2018.8386532",
   "type": "proceedings-article",
   "venue": "2018 IEEE 3rd International Conference on Cloud Computing and Big Data Analysis (ICCCBDA)",
   "cited_by": 4,
   "authors": [
    "Tsung-Hau Chen",
    "Yung-Chiao Chen",
    "Jiann-Liang Chen"
   ]
  },
  {
   "title": "Augmented Functional Analysis of Variance (A-fANOVA): Theory and Application to Google Trends for Detecting Differences in Abortion Drugs Queries",
   "year": 2022,
   "doi": "10.1016/j.bdr.2022.100354",
   "type": "journal-article",
   "venue": "Big Data Research",
   "cited_by": 11,
   "authors": [
    "Fabrizio Maturo",
    "Annamaria Porreca"
   ]
  },
  {
   "title": "Avian flu, phylogeny, and Google Earth",
   "year": 2006,
   "doi": "10.59350/9rwzp-f3173",
   "type": "posted-content",
   "venue": "",
   "cited_by": 0,
   "authors": [
    "Roderic Page"
   ]
  },
  {
   "title": "Tracking Flu Epidemics Using Google Flu Trends and Particle Learning",
   "year": 2009,
   "doi": "10.2139/ssrn.1513705",
   "type": "posted-content",
   "venue": "",
   "cited_by": 7,
   "authors": [
    "Vanja M. Dukic",
    "Hedibert F. Lopes",
    "Nick Polson"
   ]
  },
  {
   "title": "High-Resolution Air Pollution Mapping with Google Street View Cars: Exploiting Big Data",
   "year": 2020,
   "doi": "10.1021/acs.est.7b00891.s001",
   "type": "component",
   "venue": "",
   "cited_by": 0,
   "authors": []
  },
  {
   "title": "High-Resolution Air Pollution Mapping with Google Street View Cars: Exploiting Big Data",
   "year": 2020,
   "doi": "10.1021/acs.est.7b00891.s002",
   "type": "component",
   "venue": "",
   "cited_by": 0,
   "authors": []
  },
  {
   "title": "Google",
   "year": 2015,
   "doi": "10.1201/b18055-11",
   "type": "book-chapter",
   "venue": "Big Data Analytics",
   "cited_by": 0,
   "authors": []
  },
  {
   "title": "The ethical dimensions of Google autocomplete",
   "year": 2023,
   "doi": "10.1177/20539517231156518",
   "type": "journal-article",
   "venue": "Big Data &amp; Society",
   "cited_by": 12,
   "authors": [
    "Rosie Graham"
   ]
  },
  {
   "title": "Semi-supervised Multi-instance Interpretable Models for Flu Shot Adverse Event Detection",
   "year": 2018,
   "doi": "10.1109/bigdata.2018.8622434",
   "type": "proceedings-article",
   "venue": "2018 IEEE International Conference on Big Data (Big Data)",
   "cited_by": 7,
   "authors": [
    "Junxiang Wang",
    "Liang Zhao",
    "Yanfang Ye"
   ]
  },
  {
   "title": "Tweetluenza: Predicting flu trends from twitter data",
   "year": 2019,
   "doi": "10.26599/bdma.2019.9020012",
   "type": "journal-article",
   "venue": "Big Data Mining and Analytics",
   "cited_by": 48,
   "authors": [
    "Balsam Alkouz",
    "Zaher Al Aghbari",
    "Jemal Hussien Abawajy"
   ]
  },
  {
   "title": "Aestheticizing Google critique: A 20-year retrospective",
   "year": 2018,
   "doi": "10.1177/2053951718768626",
   "type": "journal-article",
   "venue": "Big Data &amp; Society",
   "cited_by": 15,
   "authors": [
    "Richard Rogers"
   ]
  },
  {
   "title": "Using google analytics to support cybersecurity forensics",
   "year": 2017,
   "doi": "10.1109/bigdata.2017.8258385",
   "type": "proceedings-article",
   "venue": "2017 IEEE International Conference on Big Data (Big Data)",
   "cited_by": 2,
   "authors": [
    "Han Qin",
    "Kit Riehle",
    "Haozhen Zhao"
   ]
  },
  {
   "title": "Google: How Big Data is at the Heart of Google's Business Model",
   "year": 2016,
   "doi": "10.1002/9781119278825.ch38",
   "type": "other",
   "venue": "Big Data in Practice",
   "cited_by": 1,
   "authors": []
  },
  {
   "title": "Fear, Threat, and Google Searches",
   "year": 2026,
   "doi": "10.31979/etd.vgma-z3rf",
   "type": "dissertation",
   "venue": "",
   "cited_by": 0,
   "authors": [
    "Erin M. Cerasaro"
   ]
  },
  {
   "title": "Google Colaboratory",
   "year": 2023,
   "doi": "10.1007/978-1-4842-9688-2_2",
   "type": "book-chapter",
   "venue": "Google Cloud Platform for Data Science",
   "cited_by": 29,
   "authors": [
    "Dr. Shitalkumar R. Sukhdeve",
    "Sandika S. Sukhdeve"
   ]
  },
  {
   "title": "An Analysis of Scientific Production in Big Data Knowledge Domain on Google Books, YouTube and IEEE Explore\u00ae Digital Library",
   "year": 2020,
   "doi": "10.1145/3416921.3416936",
   "type": "proceedings-article",
   "venue": "Proceedings of the 2020 4th International Conference on Cloud and Big Data Computing",
   "cited_by": 2,
   "authors": [
    "Lyubomir Gotsev",
    "Elena Shoikova"
   ]
  },
  {
   "title": "Cross-Regional Benchmarking of Enterprise Cloud Object Recognition Services: A Comparative Analysis of AWS, Azure, Google Cloud Vision, and YOLO12",
   "year": 2026,
   "doi": "10.3390/bdcc10100328",
   "type": "journal-article",
   "venue": "Big Data and Cognitive Computing",
   "cited_by": 0,
   "authors": [
    "Emmanuel Masa-Ibi",
    "Kofi Nyarko"
   ]
  },
  {
   "title": "Google research guru pushes 'big data'",
   "year": 2011,
   "doi": "10.1038/news.2011.427",
   "type": "journal-article",
   "venue": "Nature",
   "cited_by": 0,
   "authors": [
    "Eric Hand"
   ]
  },
  {
   "title": "Adaptive Feature Selection for Google App Rating in Smart Urban Management: A Big Data Analysis Approach",
   "year": 2023,
   "doi": "10.1007/978-981-99-5543-5_6",
   "type": "book-chapter",
   "venue": "Urban Sustainability",
   "cited_by": 0,
   "authors": [
    "Saeid Pourroostaei Ardakani",
    "Ali Cheshmehzangi"
   ]
  },
  {
   "title": "Google Books Ngrams",
   "year": 2022,
   "doi": "10.1007/978-3-319-32010-6_359",
   "type": "book-chapter",
   "venue": "Encyclopedia of Big Data",
   "cited_by": 6,
   "authors": [
    "Patrick Juola"
   ]
  },
  {
   "title": "Algorithmic probing: Prompting offensive Google results and their moderation",
   "year": 2023,
   "doi": "10.1177/20539517231176228",
   "type": "journal-article",
   "venue": "Big Data &amp; Society",
   "cited_by": 15,
   "authors": [
    "Richard Rogers"
   ]
  },
  {
   "title": "The Pearls and Perils of Google Trends: A Housing Market Application",
   "year": 2021,
   "doi": "10.1089/big.2020.0183",
   "type": "journal-article",
   "venue": "Big Data",
   "cited_by": 5,
   "authors": [
    "Joep Steegmans"
   ]
  },
  {
   "title": "Google Books Ngrams",
   "year": 2018,
   "doi": "10.1007/978-3-319-32001-4_359-1",
   "type": "book-chapter",
   "venue": "Encyclopedia of Big Data",
   "cited_by": 2,
   "authors": [
    "Patrick Juola"
   ]
  },
  {
   "title": "Beta regression for time series analysis of bounded data, with application to Canada Google\u00ae Flu Trends",
   "year": 2014,
   "doi": "10.1214/13-aoas684",
   "type": "journal-article",
   "venue": "The Annals of Applied Statistics",
   "cited_by": 61,
   "authors": [
    "Annamaria Guolo",
    "Cristiano Varin"
   ]
  },
  {
   "title": "Research on Escaping the Big-Data Traps in O2O Service Recommendation Strategy",
   "year": 2021,
   "doi": "10.1109/tbdata.2019.2915798",
   "type": "journal-article",
   "venue": "IEEE Transactions on Big Data",
   "cited_by": 6,
   "authors": [
    "Xiao Xue",
    "Shuai Huangfu",
    "Lejun Zhang"
   ]
  }
 ]
}

==> anc/literature/checklist_search_2026-10-31/raw/results/B_B01.json <==
{
 "id": "B01",
 "backend": "oa",
 "mode": "tas",
 "query": "webometrics \"data quality\" \"search engine\"",
 "since": "2000",
 "datetime_utc": "2026-10-31 05:04 UTC",
 "total_hits": 0,
 "url": "https://api.openalex.org/works?filter=from_publication_date%3A2000-01-01%2Ctitle_and_abstract.search%3Awebometrics+%22data+quality%22+%22search+engine%22&per-page=50&mailto=vdepagadala%40gmail.com&sort=relevance_score%3Adesc",
 "records": []
}

==> anc/literature/checklist_search_2026-10-31/raw/results/B_B02.json <==
{
 "id": "B02",
 "backend": "oa",
 "mode": "tas",
 "query": "webometrics (\"practical guide\" OR \"methodological guidelines\" OR \"methodological issues\")",
 "since": "2000",
 "datetime_utc": "2026-10-31 05:04 UTC",
 "total_hits": 5,
 "url": "https://api.openalex.org/works?filter=from_publication_date%3A2000-01-01%2Ctitle_and_abstract.search%3Awebometrics+%28%22practical+guide%22+OR+%22methodological+guidelines%22+OR+%22methodological+issues%22%29&per-page=50&mailto=vdepagadala%40gmail.com&sort=relevance_score%3Adesc",
 "records": [
  {
   "title": "Methodological Issues of Webometric Studies",
   "year": 2006,
   "doi": "10.1007/1-4020-2755-9_16",
   "type": "book-chapter",
   "venue": "Kluwer Academic Publishers eBooks",
   "cited_by": 31,
   "authors": [
    "Peter Ingwersen",
    "Lennart Bj\u00f6rneborn"
   ],
   "openalex": "https://openalex.org/W2213288392"
  },
  {
   "title": "Web Indicators for Research Evaluation: A Practical Guide",
   "year": 2016,
   "doi": "10.2200/s00733ed1v01y201609icr052",
   "type": "article",
   "venue": "Synthesis lectures on information concepts, retrieval, and services",
   "cited_by": 44,
   "authors": [
    "Mike A Thelwall"
   ],
   "openalex": "https://openalex.org/W2528525856"
  },
  {
   "title": "How to conduct a systematic literature review and bibliometric analysis in social sciences: A new practical guide for scholars",
   "year": 2026,
   "doi": "10.1016/j.dim.2026.100141",
   "type": "review",
   "venue": "Data and Information Management",
   "cited_by": 0,
   "authors": [
    "Kingsley Kofi Arthur"
   ],
   "openalex": "https://openalex.org/W7169776776"
  },
  {
   "title": "The Websites of International Association Organizations in the Science and Engineering Area: Analysis of Their Functionality, Webometric Ranks, and Role in the Scientific Information Space",
   "year": 2018,
   "doi": "10.3103/s0005105518040039",
   "type": "article",
   "venue": "Automatic Documentation and Mathematical Linguistics",
   "cited_by": 4,
   "authors": [
    "Yu. M. Brumshteyn",
    "\u0415 \u042e \u0412\u0430\u0441\u044c\u043a\u043e\u0432\u0441\u043a\u0438\u0439"
   ],
   "openalex": "https://openalex.org/W2896164830"
  },
  {
   "title": "Springer Handbook of Science and Technology Indicators",
   "year": 2019,
   "doi": "10.1007/978-3-030-02511-3",
   "type": "book",
   "venue": "Publikationsdatenbank der Fraunhofer-Gesellschaft (Fraunhofer-Gesellschaft)",
   "cited_by": 33,
   "authors": [
    "Wolfgang Gl\u00e4nzel",
    "Henk F. Moed",
    "Ulrich Schmoch"
   ],
   "openalex": "https://openalex.org/W3012670860"
  }
 ]
}

==> anc/literature/checklist_search_2026-10-31/raw/results/B_B03.json <==
{
 "id": "B03",
 "backend": "oa",
 "mode": "tas",
 "query": "\"web indicators\" \"research evaluation\"",
 "since": "2010",
 "datetime_utc": "2026-10-31 05:04 UTC",
 "total_hits": 9,
 "url": "https://api.openalex.org/works?filter=from_publication_date%3A2010-01-01%2Ctitle_and_abstract.search%3A%22web+indicators%22+%22research+evaluation%22&per-page=50&mailto=vdepagadala%40gmail.com&sort=relevance_score%3Adesc",
 "records": [
  {
   "title": "Web Indicators for Research Evaluation",
   "year": 2017,
   "doi": "10.1007/978-3-031-02304-0",
   "type": "book",
   "venue": "Synthesis lectures on information concepts, retrieval, and services",
   "cited_by": 40,
   "authors": [
    "Mike A Thelwall"
   ],
   "openalex": "https://openalex.org/W4298194583"
  },
  {
   "title": "Web Indicators for Research Evaluation: A Practical Guide",
   "year": 2016,
   "doi": "10.2200/s00733ed1v01y201609icr052",
   "type": "article",
   "venue": "Synthesis lectures on information concepts, retrieval, and services",
   "cited_by": 44,
   "authors": [
    "Mike A Thelwall"
   ],
   "openalex": "https://openalex.org/W2528525856"
  },
  {
   "title": "Web indicators for research evaluation. Part 2: Social media metrics",
   "year": 2015,
   "doi": "10.3145/epi.2015.sep.09",
   "type": "article",
   "venue": "El Profesional de la Informacion",
   "cited_by": 79,
   "authors": [
    "Mike A Thelwall",
    "Kayvan Kousha"
   ],
   "openalex": "https://openalex.org/W2173130871"
  },
  {
   "title": "Web indicators for research evaluation. Part 3: books and non standard outputs",
   "year": 2015,
   "doi": "10.3145/epi.2015.nov.04",
   "type": "article",
   "venue": "El Profesional de la Informacion",
   "cited_by": 54,
   "authors": [
    "Kayvan Kousha",
    "Mike A Thelwall"
   ],
   "openalex": "https://openalex.org/W2201934376"
  },
  {
   "title": "Web indicators for research evaluation. Part 1: Citations and links to academic articles from the Web",
   "year": 2015,
   "doi": "10.3145/epi.2015.sep.08",
   "type": "article",
   "venue": "El Profesional de la Informacion",
   "cited_by": 76,
   "authors": [
    "Mike A Thelwall",
    "Kayvan Kousha"
   ],
   "openalex": "https://openalex.org/W2187587692"
  },
  {
   "title": "Web Indicators for Research Evaluation: A Practical Guide. Synthesis Lectures on Information Concepts, Retrieval, and Services. MichaelThelwall. San Rafael, CA: Morgan & Claypool Publishers, 2016. 170 pp. $60.00 (Paperback). (ISBN\u201013: 978\u20101627059176).",
   "year": 2017,
   "doi": "10.1002/asi.23895",
   "type": "book-review",
   "venue": "Journal of the Association for Information Science and Technology",
   "cited_by": 14,
   "authors": [
    "Isidro F. Aguillo"
   ],
   "openalex": "https://openalex.org/W2760534013"
  },
  {
   "title": "Conclusions",
   "year": 2017,
   "doi": "10.1007/978-3-031-02304-0_11",
   "type": "book-chapter",
   "venue": "Synthesis lectures on information concepts, retrieval, and services",
   "cited_by": 0,
   "authors": [
    "Michael Thelwall"
   ],
   "openalex": "https://openalex.org/W4297980697"
  },
  {
   "title": "Calculating Indicators with Webometric Analyst",
   "year": 2017,
   "doi": "10.1007/978-3-031-02304-0_10",
   "type": "book-chapter",
   "venue": "Synthesis lectures on information concepts, retrieval, and services",
   "cited_by": 0,
   "authors": [
    "Michael Thelwall"
   ],
   "openalex": "https://openalex.org/W4299508718"
  },
  {
   "title": "Field- and time-normalization of data with many zeros: an empirical analysis using citation and Twitter data",
   "year": 2018,
   "doi": "10.1007/s11192-018-2771-1",
   "type": "article",
   "venue": "Scientometrics",
   "cited_by": 18,
   "authors": [
    "Robin Haunschild",
    "Lutz Bornmann"
   ],
   "openalex": "https://openalex.org/W2800179176"
  }
 ]
}

==> anc/literature/checklist_search_2026-10-31/raw/results/B_B04.json <==
{
 "id": "B04",
 "backend": "oa",
 "mode": "filt",
 "query": "raw_author_name.search:Thelwall,title_and_abstract.search:webometrics OR \"web indicators\" OR \"link analysis\" OR \"search engine\"",
 "since": "2000",
 "datetime_utc": "2026-10-31 05:04 UTC",
 "total_hits": 140,
 "url": "https://api.openalex.org/works?filter=from_publication_date%3A2000-01-01%2Craw_author_name.search%3AThelwall%2Ctitle_and_abstract.search%3Awebometrics+OR+%22web+indicators%22+OR+%22link+analysis%22+OR+%22search+engine%22&per-page=50&mailto=vdepagadala%40gmail.com&sort=relevance_score%3Adesc",
 "records": [
  {
   "title": "Bibliometrics to webometrics",
   "year": 2008,
   "doi": "10.1177/0165551507087238",
   "type": "article",
   "venue": "Journal of Information Science",
   "cited_by": 528,
   "authors": [
    "Mike A Thelwall"
   ],
   "openalex": "https://openalex.org/W2110562193"
  },
  {
   "title": "Introduction to Webometrics: Quantitative Web Research for the Social Sciences",
   "year": 2009,
   "doi": "10.2200/s00176ed1v01y200903icr004",
   "type": "article",
   "venue": "Synthesis lectures on information concepts, retrieval, and services",
   "cited_by": 225,
   "authors": [
    "Michael Thelwall"
   ],
   "openalex": "https://openalex.org/W2169598467"
  },
  {
   "title": "Introduction to Webometrics: Quantitative Web Research for the Social Sciences",
   "year": 2009,
   "doi": "10.1007/978-3-031-02261-6",
   "type": "book",
   "venue": "Synthesis lectures on information concepts, retrieval, and services",
   "cited_by": 149,
   "authors": [
    "Mike A Thelwall"
   ],
   "openalex": "https://openalex.org/W4299419711"
  },
  {
   "title": "Quantitative comparisons of search engine results",
   "year": 2008,
   "doi": "10.1002/asi.20834",
   "type": "article",
   "venue": "Journal of the American Society for Information Science and Technology",
   "cited_by": 72,
   "authors": [
    "Mike A Thelwall"
   ],
   "openalex": "https://openalex.org/W4244307660"
  },
  {
   "title": "Web impact factors and search engine coverage",
   "year": 2000,
   "doi": "10.1108/00220410010803801",
   "type": "article",
   "venue": "Journal of Documentation",
   "cited_by": 98,
   "authors": [
    "Mike A Thelwall"
   ],
   "openalex": "https://openalex.org/W2050790732"
  },
  {
   "title": "Assessing web search engines: a webometric approach",
   "year": 2018,
   "doi": "10.29085/9781856049733.009",
   "type": "book-chapter",
   "venue": "Facet eBooks",
   "cited_by": 0,
   "authors": [
    "Mike A Thelwall"
   ],
   "openalex": "https://openalex.org/W3161300957"
  },
  {
   "title": "The Responsiveness of Search Engine Indexes",
   "year": 2001,
   "doi": "",
   "type": "article",
   "venue": "DIGITAL.CSIC (Spanish National Research Council (CSIC))",
   "cited_by": 58,
   "authors": [
    "Mike A Thelwall"
   ],
   "openalex": "https://openalex.org/W107177088"
  },
  {
   "title": "A history of webometrics",
   "year": 2012,
   "doi": "10.1002/bult.2012.1720380606",
   "type": "article",
   "venue": "Bulletin of the American Society for Information Science and Technology",
   "cited_by": 46,
   "authors": [
    "Mike A Thelwall"
   ],
   "openalex": "https://openalex.org/W1924964043"
  },
  {
   "title": "Search engine coverage bias: evidence and possible causes",
   "year": 2003,
   "doi": "10.1016/s0306-4573(03)00063-3",
   "type": "article",
   "venue": "Information Processing & Management",
   "cited_by": 259,
   "authors": [
    "Liwen Qiu Vaughan",
    "Mike A Thelwall"
   ],
   "openalex": "https://openalex.org/W2031160476"
  },
  {
   "title": "Web Indicators for Research Evaluation: A Practical Guide",
   "year": 2016,
   "doi": "10.2200/s00733ed1v01y201609icr052",
   "type": "article",
   "venue": "Synthesis lectures on information concepts, retrieval, and services",
   "cited_by": 44,
   "authors": [
    "Mike A Thelwall"
   ],
   "openalex": "https://openalex.org/W2528525856"
  },
  {
   "title": "Web Indicators for Research Evaluation",
   "year": 2017,
   "doi": "10.1007/978-3-031-02304-0",
   "type": "book",
   "venue": "Synthesis lectures on information concepts, retrieval, and services",
   "cited_by": 40,
   "authors": [
    "Mike A Thelwall"
   ],
   "openalex": "https://openalex.org/W4298194583"
  },
  {
   "title": "Webometrics: Emergent or Doomed?.",
   "year": 2010,
   "doi": "",
   "type": "article",
   "venue": null,
   "cited_by": 22,
   "authors": [
    "Mike A Thelwall"
   ],
   "openalex": "https://openalex.org/W229899568"
  },
  {
   "title": "Extracting accurate and complete results from search engines: Case study windows live",
   "year": 2007,
   "doi": "10.1002/asi.20704",
   "type": "article",
   "venue": "Journal of the American Society for Information Science and Technology",
   "cited_by": 59,
   "authors": [
    "Mike A Thelwall"
   ],
   "openalex": "https://openalex.org/W4250708312"
  },
  {
   "title": "Interpreting social science link analysis research: A theoretical framework",
   "year": 2005,
   "doi": "10.1002/asi.20253",
   "type": "article",
   "venue": "Journal of the American Society for Information Science and Technology",
   "cited_by": 101,
   "authors": [
    "Mike A Thelwall"
   ],
   "openalex": "https://openalex.org/W4235589444"
  },
  {
   "title": "Bibliometrics to webometrics",
   "year": 2018,
   "doi": "10.29085/9781856049986.018",
   "type": "book-chapter",
   "venue": "Facet eBooks",
   "cited_by": 20,
   "authors": [
    "Mike A Thelwall"
   ],
   "openalex": "https://openalex.org/W4238644727"
  },
  {
   "title": "Webometrics",
   "year": 2005,
   "doi": "10.1002/aris.1440390110",
   "type": "article",
   "venue": "Annual Review of Information Science and Technology",
   "cited_by": 149,
   "authors": [
    "Mike A Thelwall",
    "Liwen Qiu Vaughan",
    "Lennart Bj\u00f6rneborn"
   ],
   "openalex": "https://openalex.org/W4210997956"
  },
  {
   "title": "Journal impact evaluation: a webometric perspective",
   "year": 2012,
   "doi": "10.1007/s11192-012-0669-x",
   "type": "article",
   "venue": "Scientometrics",
   "cited_by": 39,
   "authors": [
    "Mike A Thelwall"
   ],
   "openalex": "https://openalex.org/W2073784871"
  },
  {
   "title": "Blog search engines",
   "year": 2007,
   "doi": "10.1108/14684520710780421",
   "type": "article",
   "venue": "Online Information Review",
   "cited_by": 49,
   "authors": [
    "Mike A Thelwall",
    "Laura Hasler"
   ],
   "openalex": "https://openalex.org/W2002874983"
  },
  {
   "title": "Webometrics",
   "year": 2009,
   "doi": "10.1081/e-elis3-120044480",
   "type": "reference-entry",
   "venue": "CRC Press eBooks",
   "cited_by": 2,
   "authors": [
    "Mike A Thelwall"
   ],
   "openalex": "https://openalex.org/W4230712669"
  },
  {
   "title": "Subject gateway sites and search engine ranking",
   "year": 2002,
   "doi": "10.1108/14684520210424566",
   "type": "article",
   "venue": "Online Information Review",
   "cited_by": 18,
   "authors": [
    "Mike A Thelwall"
   ],
   "openalex": "https://openalex.org/W1963607200"
  },
  {
   "title": "WEB CRAWLERS AND SEARCH ENGINES",
   "year": 2004,
   "doi": "10.1108/s1876-0562(2004)0000004002",
   "type": "book-chapter",
   "venue": "Emerald Group Publishing Limited eBooks",
   "cited_by": 3,
   "authors": [
    "Mike A Thelwall"
   ],
   "openalex": "https://openalex.org/W2484477312"
  },
  {
   "title": "Webometrics",
   "year": 2018,
   "doi": "10.4135/9781473960367.n278",
   "type": "reference-entry",
   "venue": "The SAGE Encyclopedia of the Internet",
   "cited_by": 1,
   "authors": [
    "Mike Thelwall"
   ],
   "openalex": "https://openalex.org/W4245578431"
  },
  {
   "title": "Search Engines and Data Reliability",
   "year": 2009,
   "doi": "10.1007/978-3-031-02261-6_7",
   "type": "book-chapter",
   "venue": "Synthesis lectures on information concepts, retrieval, and services",
   "cited_by": 0,
   "authors": [
    "Michael Thelwall"
   ],
   "openalex": "https://openalex.org/W4302341986"
  },
  {
   "title": "Web indicators for research evaluation. Part 2: Social media metrics",
   "year": 2015,
   "doi": "10.3145/epi.2015.sep.09",
   "type": "article",
   "venue": "El Profesional de la Informacion",
   "cited_by": 79,
   "authors": [
    "Mike A Thelwall",
    "Kayvan Kousha"
   ],
   "openalex": "https://openalex.org/W2173130871"
  },
  {
   "title": "SEARCH ENGINES AND WEB DESIGN",
   "year": 2004,
   "doi": "10.1108/s1876-0562(2004)0000004012",
   "type": "book-chapter",
   "venue": "Emerald Group Publishing Limited eBooks",
   "cited_by": 0,
   "authors": [
    "Mike A Thelwall"
   ],
   "openalex": "https://openalex.org/W2480046529"
  },
  {
   "title": "What is webometrics",
   "year": 2010,
   "doi": "",
   "type": "article",
   "venue": null,
   "cited_by": 1,
   "authors": [
    "Mike A Thelwall"
   ],
   "openalex": "https://openalex.org/W2270294526"
  },
  {
   "title": "Web indicators for research evaluation. Part 3: books and non standard outputs",
   "year": 2015,
   "doi": "10.3145/epi.2015.nov.04",
   "type": "article",
   "venue": "El Profesional de la Informacion",
   "cited_by": 54,
   "authors": [
    "Kayvan Kousha",
    "Mike A Thelwall"
   ],
   "openalex": "https://openalex.org/W2201934376"
  },
  {
   "title": "Video: What is webometrics?",
   "year": 2010,
   "doi": "",
   "type": "article",
   "venue": null,
   "cited_by": 0,
   "authors": [
    "Mike A Thelwall"
   ],
   "openalex": "https://openalex.org/W155080698"
  },
  {
   "title": "Calculating Indicators with Webometric Analyst",
   "year": 2017,
   "doi": "10.1007/978-3-031-02304-0_10",
   "type": "book-chapter",
   "venue": "Synthesis lectures on information concepts, retrieval, and services",
   "cited_by": 0,
   "authors": [
    "Michael Thelwall"
   ],
   "openalex": "https://openalex.org/W4299508718"
  },
  {
   "title": "Web indicators for research evaluation. Part 1: Citations and links to academic articles from the Web",
   "year": 2015,
   "doi": "10.3145/epi.2015.sep.08",
   "type": "article",
   "venue": "El Profesional de la Informacion",
   "cited_by": 76,
   "authors": [
    "Mike A Thelwall",
    "Kayvan Kousha"
   ],
   "openalex": "https://openalex.org/W2187587692"
  },
  {
   "title": "Automatic Search Engine Searches: LexiURL Searcher",
   "year": 2009,
   "doi": "10.1007/978-3-031-02261-6_5",
   "type": "book-chapter",
   "venue": "Synthesis lectures on information concepts, retrieval, and services",
   "cited_by": 0,
   "authors": [
    "Michael Thelwall"
   ],
   "openalex": "https://openalex.org/W4300806150"
  },
  {
   "title": "Link Analysis",
   "year": 2009,
   "doi": "10.1002/9781405186407.wbiecl025",
   "type": "reference-entry",
   "venue": "The International Encyclopedia of Communication",
   "cited_by": 1,
   "authors": [
    "Mike A Thelwall"
   ],
   "openalex": "https://openalex.org/W4232183951"
  },
  {
   "title": "Webometric research with the Bing Search API 2.0",
   "year": 2011,
   "doi": "10.1016/j.joi.2011.10.002",
   "type": "article",
   "venue": "Journal of Informetrics",
   "cited_by": 37,
   "authors": [
    "Mike A Thelwall",
    "Pardeep Sud"
   ],
   "openalex": "https://openalex.org/W2078239353"
  },
  {
   "title": "Local government web sites in Finland: A geographic and webometric analysis",
   "year": 2008,
   "doi": "10.1007/s11192-009-0410-6",
   "type": "article",
   "venue": "Scientometrics",
   "cited_by": 50,
   "authors": [
    "Kim Holmberg",
    "Mike A Thelwall"
   ],
   "openalex": "https://openalex.org/W2076289022"
  },
  {
   "title": "How are Social Network Sites Embedded in the Web? An Exploratory Link Analysis",
   "year": 2008,
   "doi": "",
   "type": "article",
   "venue": "DIGITAL.CSIC (Spanish National Research Council (CSIC))",
   "cited_by": 14,
   "authors": [
    "Mike A Thelwall"
   ],
   "openalex": "https://openalex.org/W176906168"
  },
  {
   "title": "Link Analysis",
   "year": 2009,
   "doi": "10.1007/978-3-031-02261-6_3",
   "type": "book-chapter",
   "venue": "Synthesis lectures on information concepts, retrieval, and services",
   "cited_by": 0,
   "authors": [
    "Michael Thelwall"
   ],
   "openalex": "https://openalex.org/W4301096994"
  },
  {
   "title": "Extracting macroscopic information from Web links",
   "year": 2001,
   "doi": "10.1002/asi.1182",
   "type": "article",
   "venue": "Journal of the American Society for Information Science and Technology",
   "cited_by": 176,
   "authors": [
    "Mike A Thelwall"
   ],
   "openalex": "https://openalex.org/W2080524170"
  },
  {
   "title": "USING COMMERCIAL SEARCH ENGINES AND THE INTERNET ARCHIVE",
   "year": 2004,
   "doi": "10.1108/s1876-0562(2004)0000004017",
   "type": "book-chapter",
   "venue": "Emerald Group Publishing Limited eBooks",
   "cited_by": 1,
   "authors": [
    "Mike A Thelwall"
   ],
   "openalex": "https://openalex.org/W2480268182"
  },
  {
   "title": "Academic, Commercial and Organisational Web Indicators",
   "year": 2017,
   "doi": "10.1007/978-3-031-02304-0_4",
   "type": "book-chapter",
   "venue": "Synthesis lectures on information concepts, retrieval, and services",
   "cited_by": 0,
   "authors": [
    "Michael Thelwall"
   ],
   "openalex": "https://openalex.org/W4300046551"
  },
  {
   "title": "Webometrics and Altmetrics: Home Birth vs. Hospital Birth",
   "year": 2016,
   "doi": "10.1515/9783110308464-019",
   "type": "book-chapter",
   "venue": "De Gruyter eBooks",
   "cited_by": 2,
   "authors": [
    "Mike A Thelwall"
   ],
   "openalex": "https://openalex.org/W2491416175"
  },
  {
   "title": "A Survey of Search Engine Capabilities Useful in Data Mining.",
   "year": 2001,
   "doi": "",
   "type": "article",
   "venue": "Proceedings of the American Society for Information Science and Technology",
   "cited_by": 1,
   "authors": [
    "Mike A Thelwall"
   ],
   "openalex": "https://openalex.org/W180541341"
  },
  {
   "title": "Webometrics: An introduction to the special issue",
   "year": 2004,
   "doi": "10.1002/asi.20076",
   "type": "editorial",
   "venue": "Journal of the American Society for Information Science and Technology",
   "cited_by": 20,
   "authors": [
    "Mike A Thelwall",
    "Liwen Qiu Vaughan"
   ],
   "openalex": "https://openalex.org/W2106923054"
  },
  {
   "title": "Conceptualizing documentation on the Web: An evaluation of different heuristic\u2010based models for counting links between university Web sites",
   "year": 2002,
   "doi": "10.1002/asi.10135",
   "type": "article",
   "venue": "Journal of the American Society for Information Science and Technology",
   "cited_by": 124,
   "authors": [
    "Mike A Thelwall"
   ],
   "openalex": "https://openalex.org/W2149556349"
  },
  {
   "title": "Chapter 9 THE STORY OF A COLONY: THEORY DEVELOPMENT IN WEBOMETRIC RESEARCH",
   "year": 2016,
   "doi": "10.7560/308240-012",
   "type": "book-chapter",
   "venue": "University of Texas Press eBooks",
   "cited_by": 1,
   "authors": [
    "Mike A Thelwall"
   ],
   "openalex": "https://openalex.org/W3204028977"
  },
  {
   "title": "1.2 Identifying Winners and Losers: The Role of Webometrics",
   "year": 2010,
   "doi": "10.7551/mitpress/9780262014397.003.0004",
   "type": "book-chapter",
   "venue": "The MIT Press eBooks",
   "cited_by": 0,
   "authors": [
    "Mike A Thelwall"
   ],
   "openalex": "https://openalex.org/W2498607595"
  },
  {
   "title": "Implications of Search Engine Coverage on the Viability of Business Web Sites.",
   "year": 2000,
   "doi": "",
   "type": "conference-paper",
   "venue": "International Conference on Enterprise Information Systems",
   "cited_by": 0,
   "authors": [
    "Mike A Thelwall"
   ],
   "openalex": "https://openalex.org/W134915779"
  },
  {
   "title": "Identifying Winners and Losers: The Role of Webometrics",
   "year": 2010,
   "doi": "10.7551/mitpress/9780262014397.003.0029",
   "type": "book-chapter",
   "venue": "The MIT Press eBooks",
   "cited_by": 0,
   "authors": [
    "Mike A Thelwall"
   ],
   "openalex": "https://openalex.org/W2490674546"
  },
  {
   "title": "A university-centred European Union link analysis",
   "year": 2008,
   "doi": "10.1007/s11192-007-1831-8",
   "type": "article",
   "venue": "Scientometrics",
   "cited_by": 40,
   "authors": [
    "Mike A Thelwall",
    "Alesia Zuccala"
   ],
   "openalex": "https://openalex.org/W2167267263"
  },
  {
   "title": "Methodologies for crawler based Web surveys",
   "year": 2002,
   "doi": "10.1108/10662240210422503",
   "type": "article",
   "venue": "Internet Research",
   "cited_by": 64,
   "authors": [
    "Mike A Thelwall"
   ],
   "openalex": "https://openalex.org/W2041385169"
  },
  {
   "title": "MEASURING SOCIETAL IMPACTS OF RESEARCH WITH ALTMETRICS? COMMON PROBLEMS AND MISTAKES",
   "year": 2020,
   "doi": "10.1111/joes.12381",
   "type": "article",
   "venue": "Journal of Economic Surveys",
   "cited_by": 72,
   "authors": [
    "Mike A Thelwall"
   ],
   "openalex": "https://openalex.org/W3037645223"
  }
 ]
}

==> anc/literature/checklist_search_2026-10-31/raw/results/B_B05.json <==
{
 "id": "B05",
 "backend": "oa",
 "mode": "tas",
 "query": "altmetrics (\"data quality\" OR \"code of conduct\" OR transparency) providers",
 "since": "2012",
 "datetime_utc": "2026-10-31 05:04 UTC",
 "total_hits": 9,
 "url": "https://api.openalex.org/works?filter=from_publication_date%3A2012-01-01%2Ctitle_and_abstract.search%3Aaltmetrics+%28%22data+quality%22+OR+%22code+of+conduct%22+OR+transparency%29+providers&per-page=50&mailto=vdepagadala%40gmail.com&sort=relevance_score%3Adesc",
 "records": [
  {
   "title": "Grand challenges in altmetrics: heterogeneity, data quality and dependencies",
   "year": 2016,
   "doi": "10.1007/s11192-016-1910-9",
   "type": "article",
   "venue": "Scientometrics",
   "cited_by": 241,
   "authors": [
    "Stefanie Haustein"
   ],
   "openalex": "https://openalex.org/W2298224214"
  },
  {
   "title": "Defining community recommended practice for altmetrics",
   "year": 2017,
   "doi": "10.1108/pmm-09-2016-0039",
   "type": "article",
   "venue": "Performance Measurement and Metrics",
   "cited_by": 1,
   "authors": [
    "Todd Carpenter",
    "Nettie Lagace"
   ],
   "openalex": "https://openalex.org/W2604191771"
  },
  {
   "title": "Altmetrics analysis of selected articles in the field of social sciences",
   "year": 2022,
   "doi": "10.1108/gkmc-07-2021-0124",
   "type": "article",
   "venue": "Global Knowledge, Memory and Communication",
   "cited_by": 9,
   "authors": [
    "Mehri Sedighi"
   ],
   "openalex": "https://openalex.org/W4207040439"
  },
  {
   "title": "Interpretable Research Impact Clustering via Spectral Graph Theory and Explainable AI: A Unified Framework Using Citation Networks and Altmetric Signals",
   "year": 2025,
   "doi": "10.1109/iceconf65644.2025.11379460",
   "type": "conference-paper",
   "venue": "International Conference on Artificial Intelligence and Knowledge Discovery in Concurrent Engineering (ICECONF)",
   "cited_by": 0,
   "authors": [
    "K Sangamithrai",
    "Bharath K.",
    "Mitheswar Raaj K K"
   ],
   "openalex": "https://openalex.org/W7129648603"
  },
  {
   "title": "Are Altmetric.com scores effective for research impact evaluation in the social sciences and humanities?",
   "year": 2020,
   "doi": "10.1016/j.joi.2020.101120",
   "type": "article",
   "venue": "Journal of Informetrics",
   "cited_by": 34,
   "authors": [
    "Siluo Yang",
    "Mengxue Zheng",
    "Yonghao Yu"
   ],
   "openalex": "https://openalex.org/W3118220166"
  },
  {
   "title": "Humane Metrics/Metrics Noir",
   "year": 2018,
   "doi": "10.17613/p8j2g-td164",
   "type": "other",
   "venue": "Knowledge Commons (Lakehead University)",
   "cited_by": 1,
   "authors": [
    "Martina Franzen",
    "Joy, Eileen",
    "Christopher Philip Long"
   ],
   "openalex": "https://openalex.org/W2811052570"
  },
  {
   "title": "Indexing, metrics, media and Anaesthesia Reports",
   "year": 2020,
   "doi": "10.1002/anr3.12053",
   "type": "paratext",
   "venue": "Anaesthesia Reports",
   "cited_by": 6,
   "authors": [
    "Craig R. Bailey",
    "Cliff Shelton"
   ],
   "openalex": "https://openalex.org/W3041726119"
  },
  {
   "title": "The Impact of Outcomes Research in Plastic and Reconstructive Surgery",
   "year": 2021,
   "doi": "10.1097/prs.0000000000008347",
   "type": "article",
   "venue": "Plastic & Reconstructive Surgery",
   "cited_by": 2,
   "authors": [
    "Elizabeth Laikhter",
    "Samuel M. Manstein",
    "Andrea L. Pusic"
   ],
   "openalex": "https://openalex.org/W3199795584"
  },
  {
   "title": "The future of academic book publishing: How publishers are influencing scholarly works, including monographs, edited volumes, and theses",
   "year": 2024,
   "doi": "10.70593/978-81-982935-8-9_5",
   "type": "book-chapter",
   "venue": null,
   "cited_by": 0,
   "authors": [
    "Nitin Liladhar Rane",
    "Saurabh Choudhary",
    "Jayesh Rane"
   ],
   "openalex": "https://openalex.org/W4405471378"
  }
 ]
}

==> anc/literature/checklist_search_2026-10-31/raw/results/B_B06.json <==
{
 "id": "B06",
 "backend": "oa",
 "mode": "tas",
 "query": "(\"link database\" OR backlinks OR \"inlink\") (Majestic OR Ahrefs OR \"Open Site Explorer\" OR Moz) reliability OR comparison",
 "since": "2008",
 "datetime_utc": "2026-10-31 05:04 UTC",
 "total_hits": 42,
 "url": "https://api.openalex.org/works?filter=from_publication_date%3A2008-01-01%2Ctitle_and_abstract.search%3A%28%22link+database%22+OR+backlinks+OR+%22inlink%22%29+%28Majestic+OR+Ahrefs+OR+%22Open+Site+Explorer%22+OR+Moz%29+reliability+OR+comparison&per-page=50&mailto=vdepagadala%40gmail.com&sort=relevance_score%3Adesc",
 "records": [
  {
   "title": "Perbandingan Ahrefs dan Majestic dalam Ekstraksi Backlink untuk Meningkatkan Visibility Website Perguruan Tinggi",
   "year": 2024,
   "doi": "",
   "type": "article",
   "venue": "Journal of Information Systems and Technology",
   "cited_by": 0,
   "authors": [
    "Nuri Cahyono",
    "Anna Baita",
    "Kamarudin"
   ],
   "openalex": "https://openalex.org/W7217943418"
  },
  {
   "title": "Analytical Evaluation of the University of Economics in Bratislava Website through Ahrefs Tools",
   "year": 2025,
   "doi": "10.34135/mmidentity-2025-36",
   "type": "article",
   "venue": "Media & Marketing Identity",
   "cited_by": 0,
   "authors": [
    "Sara Korau\u0161ov\u00e1"
   ],
   "openalex": "https://openalex.org/W4417526075"
  },
  {
   "title": "Blog Backlinks Malicious Domain Name Detection via Supervised Learning",
   "year": 2021,
   "doi": "10.4018/ijswis.2021070101",
   "type": "article",
   "venue": "International Journal on Semantic Web and Information Systems",
   "cited_by": 12,
   "authors": [
    "Abdulrahman A. Alshdadi",
    "Ahmed Alghamdi",
    "Ali Yusny Daud"
   ],
   "openalex": "https://openalex.org/W3191442433"
  },
  {
   "title": "Exploring Backlinks Profile in Defining Metrics for Enhancing University Websites Visibility Ranking",
   "year": 2022,
   "doi": "10.1109/cenim56801.2022.10037411",
   "type": "conference-paper",
   "venue": "International Conference on Computer Engineering, Network, and Intelligent Multimedia (CENIM)",
   "cited_by": 1,
   "authors": [
    "Ika Nurkasanah",
    "Radityo Prasetianto Wibowo",
    "Rahmatsyam Lakoro"
   ],
   "openalex": "https://openalex.org/W4319778133"
  },
  {
   "title": "Mua chung Tool Index Backlink nhanh Indexification v\u00e0 OneHourIndexing",
   "year": 2020,
   "doi": "10.5281/zenodo.4092487",
   "type": "article",
   "venue": "Zenodo (CERN European Organization for Nuclear Research)",
   "cited_by": 0,
   "authors": [
    "tran nam phong"
   ],
   "openalex": "https://openalex.org/W3210901665"
  },
  {
   "title": "Search Engine Manipulation: SEO to Spread Kremlin-Aligned Disinformation. Think Tank Backlink Network and Keyphrase Network dataset.",
   "year": 2022,
   "doi": "10.6084/m9.figshare.20444454",
   "type": "dataset",
   "venue": "Figshare",
   "cited_by": 0,
   "authors": [
    "Evan Williams",
    "Kathleen M. Carley"
   ],
   "openalex": "https://openalex.org/W4394487539"
  },
  {
   "title": "TrustRank and Seed Sites: Modeling Backlink Value for Web Trust Propagation in a Google-Like Ranking System",
   "year": 2025,
   "doi": "10.5281/zenodo.17622108",
   "type": "preprint",
   "venue": "Zenodo (CERN European Organization for Nuclear Research)",
   "cited_by": 0,
   "authors": [
    "David Vesterlund"
   ],
   "openalex": "https://openalex.org/W7105857135"
  },
  {
   "title": "Webometric Analysis of Maritime Training Institutes Affiliated to Indian Maritime University (IMU) in India",
   "year": 2025,
   "doi": "10.63880/jlii.v1i1.11",
   "type": "article",
   "venue": "Journal of Library Insights & Innovations",
   "cited_by": 1,
   "authors": [
    "Anil Kumar Mishra",
    "Shishirkumar H. Mandalia"
   ],
   "openalex": "https://openalex.org/W4416622618"
  },
  {
   "title": "Search Engine Manipulation to Spread Pro-Kremlin Propaganda",
   "year": 2023,
   "doi": "10.6084/m9.figshare.21936030",
   "type": "dataset",
   "venue": "Figshare",
   "cited_by": 0,
   "authors": [
    "Evan Williams"
   ],
   "openalex": "https://openalex.org/W4394454686"
  },
  {
   "title": "SEO group buy",
   "year": 2022,
   "doi": "10.5281/zenodo.6900484",
   "type": "article",
   "venue": "Zenodo (CERN European Organization for Nuclear Research)",
   "cited_by": 0,
   "authors": [
    "Groupbuy Anytool"
   ],
   "openalex": "https://openalex.org/W4287838976"
  },
  {
   "title": "A new approach to web co\u2010link analysis",
   "year": 2018,
   "doi": "10.1002/asi.24000",
   "type": "article",
   "venue": "Journal of the Association for Information Science and Technology",
   "cited_by": 7,
   "authors": [
    "Liwen Qiu Vaughan",
    "Anton Ninkov"
   ],
   "openalex": "https://openalex.org/W2794223847"
  },
  {
   "title": "WEB PRESENCE OF NATIONAL LEVEL DIVYANGJAN INSTITUTES OF INDIA: A WEBOMETRIC STUDY",
   "year": 2023,
   "doi": "",
   "type": "article",
   "venue": "Journal of Indian Library Association",
   "cited_by": 0,
   "authors": [
    "Sontu Nandi",
    "Amit Kumar Das",
    "Sabita Mandal"
   ],
   "openalex": "https://openalex.org/W7220507339"
  },
  {
   "title": "Calculating Web impact factor for university websites of Pakistan",
   "year": 2015,
   "doi": "10.1108/el-01-2014-0022",
   "type": "article",
   "venue": "The Electronic Library",
   "cited_by": 95,
   "authors": [
    "Arif Khan",
    "Haroon Idrees"
   ],
   "openalex": "https://openalex.org/W1907760158"
  },
  {
   "title": "Analisis Faktor-Faktor yang Memengaruhi Search Engine Result Page (SERP) Menggunakan Metode SEO On-Page dan Off-Page (Studi Kasus: Situs Ulasan CBD Oil Australia)",
   "year": 2024,
   "doi": "",
   "type": "article",
   "venue": "Jurnal Pengembangan Teknologi dan Ilmu Komputer",
   "cited_by": 0,
   "authors": [
    "Audrey Axel Ristyanto",
    "Satria Hadi Wijoyo",
    "Widhy Hayuhardika Nugraha Putra"
   ],
   "openalex": "https://openalex.org/W7220802421"
  },
  {
   "title": "LINK PREDICTION MODEL FOR PAGE RANKING OF BLOGS",
   "year": 2015,
   "doi": "",
   "type": "article",
   "venue": null,
   "cited_by": 0,
   "authors": [
    "Geetha S K"
   ],
   "openalex": "https://openalex.org/W2564616585"
  },
  {
   "title": "\u0e01\u0e32\u0e23\u0e28\u0e01\u0e29\u0e32\u0e01\u0e32\u0e23\u0e08\u0e14\u0e2d\u0e19\u0e14\u0e1a\u0e40\u0e27\u0e1a\u0e44\u0e0b\u0e15\u0e2a\u0e16\u0e32\u0e1a\u0e19\u0e01\u0e32\u0e23\u0e28\u0e01\u0e29\u0e32\u0e44\u0e17\u0e22\u0e14\u0e27\u0e22 WEBOMETRICS \u0e43\u0e19\u0e22\u0e04\u0e0a\u0e27\u0e15\u0e27\u0e16\u0e43\u0e2b\u0e21\u0e14\u0e27\u0e22\u0e40\u0e04\u0e23\u0e2d\u0e07\u0e21\u0e2d SEO",
   "year": 2023,
   "doi": "",
   "type": "article",
   "venue": "Journal of Social Science and Cultural",
   "cited_by": 0,
   "authors": [
    "Tawatchai Suksida"
   ],
   "openalex": "https://openalex.org/W7219534044"
  },
  {
   "title": "SEO Competitiveness in the Indian Corporate Gifting E-Commerce Sector: A Keyword and Domain Authority Analysis",
   "year": 2026,
   "doi": "10.5281/zenodo.20508257",
   "type": "article",
   "venue": "Zenodo (CERN European Organization for Nuclear Research)",
   "cited_by": 0,
   "authors": [
    "uniquecorporategift.in Research Division  Institute of Business Management"
   ],
   "openalex": "https://openalex.org/W7163172271"
  },
  {
   "title": "Webometric analysis of Iranian medical universities according to visibility, size and rich files",
   "year": 2014,
   "doi": "",
   "type": "article",
   "venue": "DOAJ (DOAJ: Directory of Open Access Journals)",
   "cited_by": 10,
   "authors": [
    "Roghaye Tafaroji",
    "Iman Tahamtan",
    "Masoud Roudbari"
   ],
   "openalex": "https://openalex.org/W2184701310"
  },
  {
   "title": "Desi Viral HD Leaked mms Arohi Mim new tanding 4.19 min",
   "year": 2026,
   "doi": "",
   "type": "preprint",
   "venue": "OSF Preprints (OSF Preprints)",
   "cited_by": 0,
   "authors": [
    "arohi mim"
   ],
   "openalex": "https://openalex.org/W7125625146"
  },
  {
   "title": "EVALUASI PERFORMA SEARCH ENGINE OPTIMIZATION (SEO) DAN STRATEGI PENINGKATAN TRAFIK ORGANIK: STUDI KASUS PADA TRAVELOKA.COM",
   "year": 2025,
   "doi": "10.31604/jips.v12i7.2025.2755-2760",
   "type": "article",
   "venue": "NUSANTARA Jurnal Ilmu Pengetahuan Sosial",
   "cited_by": 0,
   "authors": [
    "Fadhil Dzakwan Effendi",
    "Rosyid Nurrohman"
   ],
   "openalex": "https://openalex.org/W7220427937"
  },
  {
   "title": "Digital-marketing: current challenges and development prospects",
   "year": 2024,
   "doi": "10.15276/mdt.8.1.2024.10",
   "type": "article",
   "venue": "Marketing and Digital Technologies",
   "cited_by": 0,
   "authors": [
    "Iryna P\u0456atnychuk",
    "Andriana Tomashevska",
    "N.I. Horogotska"
   ],
   "openalex": "https://openalex.org/W4410613318"
  },
  {
   "title": "Webometric Analysis of Indian Maritime University's Online Presence",
   "year": 2024,
   "doi": "10.2139/ssrn.4681457",
   "type": "preprint",
   "venue": "SSRN Electronic Journal",
   "cited_by": 0,
   "authors": [
    "Anil Kumar Mishra",
    "Shishirkumar H. Mandalia"
   ],
   "openalex": "https://openalex.org/W4391219140"
  },
  {
   "title": "Russia\u2019s hybrid warfare : strategic use of agents of influence and resources in the pursuit of objectives",
   "year": 2026,
   "doi": "",
   "type": "article",
   "venue": "Doria (University of Helsinki)",
   "cited_by": 0,
   "authors": [
    "Oleksandr Derkach"
   ],
   "openalex": "https://openalex.org/W7128121847"
  },
  {
   "title": "Web visibility and research productivity of NIRF ranked universities in India: A Webometric study",
   "year": 2021,
   "doi": "",
   "type": "article",
   "venue": "Lincoln (University of Nebraska)",
   "cited_by": 11,
   "authors": [
    "Sandip S Patel",
    "Dharmendra Trivedi",
    "Atul Bhatt"
   ],
   "openalex": "https://openalex.org/W3158016099"
  },
  {
   "title": "Data-driven SEO",
   "year": 2011,
   "doi": "",
   "type": "dissertation",
   "venue": "Digital Repository (National Repository of Grey Literature)",
   "cited_by": 0,
   "authors": [
    "Ji\u0159\u00ed Koutn\u00fd"
   ],
   "openalex": "https://openalex.org/W7135711644"
  },
  {
   "title": "Analisis dan Implementasi SEO Algoritma Google Panda Untuk Optimasi Website PT Revolusi Kesehatan",
   "year": 2024,
   "doi": "10.70052/jka.v2i3.463",
   "type": "article",
   "venue": "Jurnal Komputer Antartika",
   "cited_by": 0,
   "authors": [
    "Bimo Haryo Nugroho",
    "Dini Hamidin",
    "Supriady Supriady"
   ],
   "openalex": "https://openalex.org/W4402455539"
  },
  {
   "title": "Link profile analysis",
   "year": 2012,
   "doi": "",
   "type": "dissertation",
   "venue": "Digital Repository (National Repository of Grey Literature)",
   "cited_by": 0,
   "authors": [
    "Linda Hlav\u00e1\u010dov\u00e1"
   ],
   "openalex": "https://openalex.org/W7135715574"
  },
  {
   "title": "A Survey of the Original and Hijacked Journal Websites with the Webometrics Ap-proach",
   "year": 2018,
   "doi": "10.22070/rsci.2018.611",
   "type": "article",
   "venue": "DOAJ (DOAJ: Directory of Open Access Journals)",
   "cited_by": 0,
   "authors": [
    "\u0633\u0639\u06cc\u062f \u063a\u0641\u0627\u0631\u06cc",
    "\u0645\u06cc\u062b\u0645 \u062f\u0627\u0633\u062a\u0627\u0646\u06cc"
   ],
   "openalex": "https://openalex.org/W2789870862"
  },
  {
   "title": "Evaluation of the effectiveness of offline search optimization in the SEO toolbox",
   "year": 2024,
   "doi": "10.15276/mdt.8.4.2024.4",
   "type": "article",
   "venue": "Marketing and Digital Technologies",
   "cited_by": 0,
   "authors": [
    "O. I. Marchuk",
    "\u0422\u0430\u0440\u0430\u0441 \u041a\u0443\u0448\u043d\u0456\u0440"
   ],
   "openalex": "https://openalex.org/W4409497924"
  },
  {
   "title": "Qualitative and quantitative study of free English e-journals for disciplines in Agriculture, Engineering sciences and Art & Architecture",
   "year": 2014,
   "doi": "",
   "type": "article",
   "venue": null,
   "cited_by": 0,
   "authors": [
    "Farshid Danesh",
    "Alireza Isfandyari\u2010Moghaddam",
    "Abolfazl Taheri"
   ],
   "openalex": "https://openalex.org/W3181094613"
  },
  {
   "title": "Dot-science top level domain: Academic websites or dumpsites?",
   "year": 2021,
   "doi": "10.1007/s11192-020-03832-8",
   "type": "article",
   "venue": "Scientometrics",
   "cited_by": 17,
   "authors": [
    "Enrique Ordu\u00f1a\u2010Malea"
   ],
   "openalex": "https://openalex.org/W3128292606"
  },
  {
   "title": "Bridging the Digital Chasm: A Webometric Analysis of the Urban-Rural Divide in College Websites under West Bengal State University",
   "year": 2022,
   "doi": "",
   "type": "article",
   "venue": "International Journal of Research and Analysis in Science and Engineering",
   "cited_by": 0,
   "authors": [
    "Ashok Mistry",
    "Yogesh Kumar Atri"
   ],
   "openalex": "https://openalex.org/W7215543582"
  },
  {
   "title": "Directories Were Declared Dead in 2012. AI Didn't Get the Memo.",
   "year": 2026,
   "doi": "10.5281/zenodo.21409586",
   "type": "report",
   "venue": "Zenodo (CERN European Organization for Nuclear Research)",
   "cited_by": 0,
   "authors": [
    "Kevin H Wilde"
   ],
   "openalex": "https://openalex.org/W7169615903"
  },
  {
   "title": "Citation sites at domain rating 70 or higher, by market: September 2026 snapshot",
   "year": 2026,
   "doi": "10.5281/zenodo.22957273",
   "type": "dataset",
   "venue": "Zenodo (CERN European Organization for Nuclear Research)",
   "cited_by": 0,
   "authors": [
    "IT DEV E.E."
   ],
   "openalex": "https://openalex.org/W7214302355"
  },
  {
   "title": "Digital performance of global repositories: a comparative webometric analysis",
   "year": 2026,
   "doi": "10.1108/pmm-07-2026-0065",
   "type": "article",
   "venue": "Performance Measurement and Metrics",
   "cited_by": 0,
   "authors": [
    "Abid Rasool",
    "Khusbu Thakur",
    "Suhail Nabi"
   ],
   "openalex": "https://openalex.org/W7213326157"
  },
  {
   "title": "Perancangan Customer Relationship Management (CRM) menggunakan Metode SEO berbasis Website (Studi Kasus: CV. Tips Indonesia)",
   "year": 2021,
   "doi": "",
   "type": "article",
   "venue": "Jurnal Pengembangan Teknologi dan Ilmu Komputer",
   "cited_by": 0,
   "authors": [
    "Syaifudin Anshori",
    "Buce Trias Hanggara",
    "Yusi Tyroni Mursityo"
   ],
   "openalex": "https://openalex.org/W7220809763"
  },
  {
   "title": "\"The Will Scale (W-Score): A Psychometrically Validated Index of Brand Visibility in Generative AI Engines (GEO) \u2014 Protocol, Open Dataset, and Preregistered Confirmatory Extensions\"",
   "year": 2026,
   "doi": "10.17605/osf.io/hz67a",
   "type": "preprint",
   "venue": null,
   "cited_by": 0,
   "authors": [
    "Jos\u00e9 Wilson de Jesus Silva",
    "Erika Camila Buzo Martins"
   ],
   "openalex": "https://openalex.org/W7203440023"
  },
  {
   "title": "AI Visibility Index \u2014 Phase 2 Dataset: 2,729 Businesses Across 14 Verticals and 4 Metropolitan Markets, with Full Off-Page Signal Decomposition",
   "year": 2026,
   "doi": "10.5281/zenodo.20048940",
   "type": "dataset",
   "venue": "Zenodo (CERN European Organization for Nuclear Research)",
   "cited_by": 0,
   "authors": [
    "Joel House"
   ],
   "openalex": "https://openalex.org/W7160375825"
  },
  {
   "title": "A Study on Effective On-Page and Off-Page SEO Strategies for Building Brand Visibility with Reference to Hommlie",
   "year": 2025,
   "doi": "10.2139/ssrn.5476406",
   "type": "preprint",
   "venue": "SSRN Electronic Journal",
   "cited_by": 0,
   "authors": [
    "R. Sahana",
    "Ranjitha Radhakrishna"
   ],
   "openalex": "https://openalex.org/W4415358461"
  },
  {
   "title": "A strategic framework for enhancing university rankings based on webometrics criteria: a descriptive-analytical approach",
   "year": 2025,
   "doi": "10.1007/s44217-025-00797-9",
   "type": "article",
   "venue": "Discover Education",
   "cited_by": 5,
   "authors": [
    "Khalid Gasmalla",
    "Omar Almamoun",
    "Jihad Elsiddig"
   ],
   "openalex": "https://openalex.org/W4414874484"
  },
  {
   "title": "AI Visibility Index \u2014 Full Enriched Dataset (v3): 2,729 Businesses Across Five Generative AI Search Systems",
   "year": 2026,
   "doi": "10.5281/zenodo.20076405",
   "type": "dataset",
   "venue": "Zenodo (CERN European Organization for Nuclear Research)",
   "cited_by": 0,
   "authors": [
    "Joel House"
   ],
   "openalex": "https://openalex.org/W7160538060"
  },
  {
   "title": "Higher Education Digital Marketing Trends During COVID-19",
   "year": 2021,
   "doi": "10.7910/dvn/taxbis",
   "type": "dataset",
   "venue": "Harvard Dataverse",
   "cited_by": 0,
   "authors": [
    "Johnysins Johnysins"
   ],
   "openalex": "https://openalex.org/W4398835444"
  }
 ]
}

==> anc/literature/checklist_search_2026-10-31/raw/results/B_B07.json <==
{
 "id": "B07",
 "backend": "oa",
 "mode": "tas",
 "query": "\"search engine\" \"hit counts\" OR \"hit count estimates\" reliability",
 "since": "2000",
 "datetime_utc": "2026-10-31 05:04 UTC",
 "total_hits": 1897,
 "url": "https://api.openalex.org/works?filter=from_publication_date%3A2000-01-01%2Ctitle_and_abstract.search%3A%22search+engine%22+%22hit+counts%22+OR+%22hit+count+estimates%22+reliability&per-page=50&mailto=vdepagadala%40gmail.com&sort=relevance_score%3Adesc",
 "records": [
  {
   "title": "Reliability Verification of Search Engines\u2019 Hit Counts: How to Select a Reliable Hit Count for a Query",
   "year": 2010,
   "doi": "10.1007/978-3-642-16985-4_11",
   "type": "conference-paper",
   "venue": "Lecture notes in computer science",
   "cited_by": 12,
   "authors": [
    "Takuya Funahashi",
    "Hayato Yamana"
   ],
   "openalex": "https://openalex.org/W1500720541"
  },
  {
   "title": "A Proposal and Validity Inspection of Reliability Evaluation Method for Search Engines' Hit Count",
   "year": 2011,
   "doi": "",
   "type": "article",
   "venue": null,
   "cited_by": 0,
   "authors": [
    "\u4e98 \u4f50\u85e4",
    "Yan Tian",
    "\u65e9\u4eba \u5c71\u540d"
   ],
   "openalex": "https://openalex.org/W2568000712"
  },
  {
   "title": "Hit Count Reliability: How Much Can We Trust Hit Counts?",
   "year": 2012,
   "doi": "10.1007/978-3-642-29253-8_73",
   "type": "conference-paper",
   "venue": "Lecture notes in computer science",
   "cited_by": 8,
   "authors": [
    "Koh Satoh",
    "Hayato Yamana"
   ],
   "openalex": "https://openalex.org/W1531994065"
  },
  {
   "title": "Internet time and the reliability of search engines",
   "year": 2004,
   "doi": "10.5210/fm.v9i10.1177",
   "type": "article",
   "venue": "First Monday",
   "cited_by": 30,
   "authors": [
    "Paul F. Wouters",
    "Iina Hellsten",
    "Loet Leydesdorff A"
   ],
   "openalex": "https://openalex.org/W2155675239"
  },
  {
   "title": "Search Engines and Data Reliability",
   "year": 2009,
   "doi": "10.1007/978-3-031-02261-6_7",
   "type": "book-chapter",
   "venue": "Synthesis lectures on information concepts, retrieval, and services",
   "cited_by": 0,
   "authors": [
    "Michael Thelwall"
   ],
   "openalex": "https://openalex.org/W4302341986"
  },
  {
   "title": "Improving Search Engine Reliability",
   "year": 2010,
   "doi": "10.1063/1.3526244",
   "type": "conference-paper",
   "venue": "AIP conference proceedings",
   "cited_by": 0,
   "authors": [
    "Jyoti Pruthi",
    "Ela Kumar",
    "R. B. Patel"
   ],
   "openalex": "https://openalex.org/W2060099065"
  },
  {
   "title": "Scalability and reliability in a distributed search engine",
   "year": 2003,
   "doi": "10.1109/icpads.2002.1183378",
   "type": "conference-paper",
   "venue": "IEEE International Conference on Parallel and Distributed Systems (ICPADS)",
   "cited_by": 1,
   "authors": [
    "N. Sato",
    "Minoru Udagawa",
    "M. Uehara"
   ],
   "openalex": "https://openalex.org/W1604300111"
  },
  {
   "title": "The reliability of Internet search engines: Fluctuations in Document Accessibility",
   "year": 2000,
   "doi": "",
   "type": "conference-paper",
   "venue": "Data Archiving and Networked Services (DANS)",
   "cited_by": 4,
   "authors": [
    "Wouter Mettrop",
    "Paul Nieuwenhuysen",
    "Martha E. Williams"
   ],
   "openalex": "https://openalex.org/W2115218212"
  },
  {
   "title": "A reliability measure of protein\u2013protein interactions and a reliability measure-based search engine",
   "year": 2009,
   "doi": "10.1080/10255840903062537",
   "type": "article",
   "venue": "Computer Methods in Biomechanics & Biomedical Engineering",
   "cited_by": 0,
   "authors": [
    "Byungkyu Park",
    "Kyungsook Han"
   ],
   "openalex": "https://openalex.org/W4231730587"
  },
  {
   "title": "Blog search engines",
   "year": 2007,
   "doi": "10.1108/14684520710780421",
   "type": "article",
   "venue": "Online Information Review",
   "cited_by": 49,
   "authors": [
    "Mike A Thelwall",
    "Laura Hasler"
   ],
   "openalex": "https://openalex.org/W2002874983"
  },
  {
   "title": "Web Search Engine Research",
   "year": 2012,
   "doi": "10.1108/s1876-0562(2012)4",
   "type": "book",
   "venue": "Library and information science",
   "cited_by": 33,
   "authors": [
    "Dirk Lewandowski"
   ],
   "openalex": "https://openalex.org/W627904782"
  },
  {
   "title": "Modification Site Localization Scoring Integrated into a Search Engine",
   "year": 2011,
   "doi": "10.1074/mcp.m111.008078",
   "type": "article",
   "venue": "Molecular & Cellular Proteomics",
   "cited_by": 117,
   "authors": [
    "Peter R. Baker",
    "Jonathan C. Trinidad",
    "Robert J. Chalkley"
   ],
   "openalex": "https://openalex.org/W2157939022"
  },
  {
   "title": "Improving the Reliability of Literature Reviews: Detection of Retracted Articles through Academic Search Engines",
   "year": 2022,
   "doi": "10.3390/ejihpe12050034",
   "type": "article",
   "venue": "European Journal of Investigation in Health Psychology and Education",
   "cited_by": 14,
   "authors": [
    "Elena Pastor-Ram\u00f3n",
    "Iv\u00e1n Herrera\u2010Peco",
    "Oskia Agirre"
   ],
   "openalex": "https://openalex.org/W4225376644"
  },
  {
   "title": "Maximizing the sensitivity and reliability of peptide identification in large\u2010scale proteomic experiments by harnessing multiple search engines",
   "year": 2010,
   "doi": "10.1002/pmic.200900074",
   "type": "article",
   "venue": "PROTEOMICS",
   "cited_by": 39,
   "authors": [
    "Wen Yu",
    "Jennifer A. Taylor",
    "Michael T. Davis"
   ],
   "openalex": "https://openalex.org/W2070086006"
  },
  {
   "title": "Reliability of a distributed search engine for fresh information retrieval in large-scale intranet",
   "year": 2003,
   "doi": "10.5555/1761566.1761573",
   "type": "conference-paper",
   "venue": null,
   "cited_by": 0,
   "authors": [
    "Nobuyoshi Sato",
    "Minoru Udagawa",
    "Minoru Uehara"
   ],
   "openalex": "https://openalex.org/W1572272250"
  },
  {
   "title": "Visibility by design : reliability of top domains in search engines for health-related queries",
   "year": 2026,
   "doi": "10.48441/4427.3729",
   "type": "article",
   "venue": "REPOSIT (Hamburg University of Applied Sciences (HAW Hamburg))",
   "cited_by": 0,
   "authors": [
    "Natalie Tutzer"
   ],
   "openalex": "https://openalex.org/W7212254488"
  },
  {
   "title": "Reliability of a Distributed Search Engine for Fresh Information Retrieval in Large-Scale Intranet",
   "year": 2005,
   "doi": "10.1007/0-387-28967-4_14",
   "type": "book-chapter",
   "venue": "Springer eBooks",
   "cited_by": 0,
   "authors": [
    "Nobuyoshi Sato",
    "Minoru Udagawa",
    "Minoru Uehara"
   ],
   "openalex": "https://openalex.org/W4244701551"
  },
  {
   "title": "Reliability of a Distributed Search Engine for Fresh Information Retrieval in Large-Scale Intranet",
   "year": 2003,
   "doi": "10.1007/3-540-37619-4_5",
   "type": "conference-paper",
   "venue": "Lecture notes in computer science",
   "cited_by": 0,
   "authors": [
    "Nobuyoshi Sato",
    "Minoru Udagawa",
    "Minoru Uehara"
   ],
   "openalex": "https://openalex.org/W4230896151"
  },
  {
   "title": "Academic search engines : a quantitative outlook",
   "year": 2014,
   "doi": "",
   "type": "article",
   "venue": null,
   "cited_by": 38,
   "authors": [
    "Jos\u00e9 Lu\u00eds Ortega"
   ],
   "openalex": "https://openalex.org/W983248824"
  },
  {
   "title": "Search engine secrets",
   "year": 2015,
   "doi": "10.1097/01.nurse.0000463659.71155.06",
   "type": "article",
   "venue": "Nursing",
   "cited_by": 2,
   "authors": [
    "Catherine P. Corrigan"
   ],
   "openalex": "https://openalex.org/W2468084872"
  },
  {
   "title": "Image Search Engine with Recognition",
   "year": 2025,
   "doi": "10.1109/icsadl65848.2025.10933116",
   "type": "conference-paper",
   "venue": "International Conference on Sentiment Analysis and Deep Learning (ICSADL)",
   "cited_by": 11,
   "authors": [
    "JMSV Ravi Kumar",
    "Bellaganti Dheeraj",
    "G. Gowtham"
   ],
   "openalex": "https://openalex.org/W4408897445"
  },
  {
   "title": "Semantic P2P search engine",
   "year": 2011,
   "doi": "",
   "type": "conference-paper",
   "venue": null,
   "cited_by": 3,
   "authors": [
    "Ilya Rudomilov",
    "Ivan Jel\u00ednek"
   ],
   "openalex": "https://openalex.org/W1526056830"
  },
  {
   "title": "Surflex: Fully Automatic Flexible Molecular Docking Using a Molecular Similarity-Based Search Engine",
   "year": 2003,
   "doi": "10.1021/jm020406h",
   "type": "article",
   "venue": "Journal of Medicinal Chemistry",
   "cited_by": 1351,
   "authors": [
    "Ajay N. Jain"
   ],
   "openalex": "https://openalex.org/W1974809008"
  },
  {
   "title": "Tuning up the search engine",
   "year": 2001,
   "doi": "10.1109/mitp.2001.10006",
   "type": "article",
   "venue": "IT Professional",
   "cited_by": 2,
   "authors": [
    "Joseph A. Williams",
    "R. Starzl"
   ],
   "openalex": "https://openalex.org/W2051681047"
  },
  {
   "title": "Cloud Search Engine for IaaS",
   "year": 2013,
   "doi": "10.1007/978-3-642-38496-7_6",
   "type": "conference-paper",
   "venue": "Lecture notes in computer science",
   "cited_by": 1,
   "authors": [
    "Yuuta Ichikawa",
    "Minoru Uehara"
   ],
   "openalex": "https://openalex.org/W64911467"
  },
  {
   "title": "Dr Google \u2013 assessing the reliability and readability of information on general surgical procedures found via search engines",
   "year": 2023,
   "doi": "10.1111/ans.18289",
   "type": "article",
   "venue": "ANZ Journal of Surgery",
   "cited_by": 8,
   "authors": [
    "Raziqah Ramli",
    "Maxwell A. Jambor",
    "Chia Yew Kong"
   ],
   "openalex": "https://openalex.org/W4318498987"
  },
  {
   "title": "Research on meta-search engine",
   "year": 2010,
   "doi": "",
   "type": "article",
   "venue": "Jisuanji gongcheng yu sheji",
   "cited_by": 0,
   "authors": [
    "Cui San-jun"
   ],
   "openalex": "https://openalex.org/W2359299818"
  },
  {
   "title": "Distributed Search Engine Using Hadoop",
   "year": 2010,
   "doi": "",
   "type": "article",
   "venue": "Computer Systems and Applications",
   "cited_by": 10,
   "authors": [
    "Yu Hu"
   ],
   "openalex": "https://openalex.org/W2356896159"
  },
  {
   "title": "Direct versus search engine traffic",
   "year": 2012,
   "doi": "10.1108/17538271211268538",
   "type": "article",
   "venue": "International Journal of Housing Markets and Analysis",
   "cited_by": 11,
   "authors": [
    "Manuel K\u00e4sbauer",
    "Ralf Hohenstatt",
    "Richard Reed"
   ],
   "openalex": "https://openalex.org/W1605501677"
  },
  {
   "title": "Chapter 10 How Search Engine Users Evaluate and Select Web Search Results: The Impact of the Search Engine Interface on Credibility Assessments",
   "year": 2012,
   "doi": "10.1108/s1876-0562(2012)002012a012",
   "type": "book-chapter",
   "venue": "Library and information science",
   "cited_by": 47,
   "authors": [
    "Yvonne Kammerer",
    "Peter H. Gerjets"
   ],
   "openalex": "https://openalex.org/W2506462165"
  },
  {
   "title": "Is Google the answer? A study into usability of search engines",
   "year": 2007,
   "doi": "10.1108/00242530710736000",
   "type": "article",
   "venue": "Library Review",
   "cited_by": 22,
   "authors": [
    "Debra Dudek",
    "\u0386\u03bd\u03bd\u03b1 \u039c\u03ac\u03c3\u03c4\u03bf\u03c1\u03b1",
    "Monica Landoni"
   ],
   "openalex": "https://openalex.org/W2021016568"
  },
  {
   "title": "How We Perceive Search Engines",
   "year": 2015,
   "doi": "10.1007/978-3-319-20889-3_8",
   "type": "conference-paper",
   "venue": "Lecture notes in computer science",
   "cited_by": 4,
   "authors": [
    "Leonardo Penna",
    "Manuela Quaresma"
   ],
   "openalex": "https://openalex.org/W960118556"
  },
  {
   "title": "Are search engine users equally reliable?",
   "year": 2010,
   "doi": "10.1145/1772690.1772877",
   "type": "conference-paper",
   "venue": "International World Wide Web Conference (WWW)",
   "cited_by": 1,
   "authors": [
    "Qianli Xing",
    "Yiqun Liu",
    "Rongwei Cen"
   ],
   "openalex": "https://openalex.org/W2113354048"
  },
  {
   "title": "Domain-Based Search Engine Evaluation",
   "year": 2017,
   "doi": "10.1007/978-981-10-6875-1_69",
   "type": "book-chapter",
   "venue": "Advances in intelligent systems and computing",
   "cited_by": 2,
   "authors": [
    "Nidhi Bajpai",
    "Deepak Arora"
   ],
   "openalex": "https://openalex.org/W2777782791"
  },
  {
   "title": "Search Engine Optimization as a Trust Signal",
   "year": 2025,
   "doi": "10.5281/zenodo.17921575",
   "type": "article",
   "venue": "Zenodo (CERN European Organization for Nuclear Research)",
   "cited_by": 0,
   "authors": [
    "seokurdu"
   ],
   "openalex": "https://openalex.org/W7115071503"
  },
  {
   "title": "Evaluating the Reliability and Accuracy of an AI-Powered Search Engine in Providing Responses on Dietary Supplements: Quantitative and Qualitative Evaluation",
   "year": 2025,
   "doi": "10.2196/78436",
   "type": "article",
   "venue": "JMIR AI",
   "cited_by": 4,
   "authors": [
    "Mingxin Liu",
    "Tsuyoshi Okuhara",
    "Ritsuko Shirabe"
   ],
   "openalex": "https://openalex.org/W4415672625"
  },
  {
   "title": "Web and search engines: A measure of reality?",
   "year": 2008,
   "doi": "",
   "type": "article",
   "venue": "LA Referencia (Red Federada de Repositorios Institucionales de Publicaciones Cient\u00edficas)",
   "cited_by": 0,
   "authors": [
    "Isidro F. Aguillo"
   ],
   "openalex": "https://openalex.org/W3083942263"
  },
  {
   "title": "Advances in the Kepler Transit Search Engine",
   "year": 2015,
   "doi": "10.1017/s1743921316002842",
   "type": "article",
   "venue": "Proceedings of the International Astronomical Union",
   "cited_by": 2,
   "authors": [
    "Jon M. Jenkins"
   ],
   "openalex": "https://openalex.org/W2544269258"
  },
  {
   "title": "The psychological fidelity of Web search engines",
   "year": 2000,
   "doi": "",
   "type": "dissertation",
   "venue": "Rice Research Repository (Rice University)",
   "cited_by": 0,
   "authors": [
    "Karin Quinones Dudziak"
   ],
   "openalex": "https://openalex.org/W2599192679"
  },
  {
   "title": "Direct versus search engine traffic",
   "year": 2012,
   "doi": "10.1108/17538271211268538/full/html?utm_source=repec&utm_medium=feed&utm_campaign=repec",
   "type": "article",
   "venue": "RePEc: Research Papers in Economics",
   "cited_by": 0,
   "authors": [
    "Manuel Kaesbauer",
    "Ralf Hohenstatt",
    "Richard Reed"
   ],
   "openalex": "https://openalex.org/W7111286202"
  },
  {
   "title": "Testing search engine frequencies: Patterns of inconsistency",
   "year": 2008,
   "doi": "10.1515/cllt.2008.008",
   "type": "article",
   "venue": "Corpus Linguistics and Linguistic Theory",
   "cited_by": 9,
   "authors": [
    "Jinseung Eu"
   ],
   "openalex": "https://openalex.org/W2049921291"
  },
  {
   "title": "Faktor-faktor pemilihan Search Engine",
   "year": 2007,
   "doi": "",
   "type": "dissertation",
   "venue": null,
   "cited_by": 0,
   "authors": [
    "Andre Kurniawan",
    "M.S Dr.Ir. Eko Nugroho"
   ],
   "openalex": "https://openalex.org/W78591336"
  },
  {
   "title": "REPTREE CLASSIFIER FOR IDENTIFYING LINK SPAM IN WEB SEARCH ENGINES",
   "year": 2013,
   "doi": "10.21917/ijsc.2013.0075",
   "type": "article",
   "venue": "ICTACT Journal on Soft Computing",
   "cited_by": 39,
   "authors": [
    "Jayanthi S.K.",
    "S. Sasikala"
   ],
   "openalex": "https://openalex.org/W2516890214"
  },
  {
   "title": "Distributed Search Engine for an IaaS Based Cloud",
   "year": 2011,
   "doi": "10.1109/bwcca.2011.13",
   "type": "conference-paper",
   "venue": "International Conference on Broadband and Wireless Computing, Communication and Applications (BWCCA)",
   "cited_by": 5,
   "authors": [
    "Yuuta Ichikawa",
    "Minoru Uehara"
   ],
   "openalex": "https://openalex.org/W1972062652"
  },
  {
   "title": "Deriving query intents from web search engine queries",
   "year": 2012,
   "doi": "10.1002/asi.22706",
   "type": "article",
   "venue": "Journal of the American Society for Information Science and Technology",
   "cited_by": 38,
   "authors": [
    "Dirk Lewandowski",
    "Jessica Drechsler",
    "Sonja von Mach"
   ],
   "openalex": "https://openalex.org/W1997542518"
  },
  {
   "title": "On judgments obtained from a commercial search engine",
   "year": 2012,
   "doi": "10.1145/2348283.2348496",
   "type": "conference-paper",
   "venue": "International ACM SIGIR Conference on Research and Development in Information Retrieval (SIGIR)",
   "cited_by": 3,
   "authors": [
    "Emine Y\u0131lmaz",
    "Gabriella Kazai",
    "Nick Craswell"
   ],
   "openalex": "https://openalex.org/W2005460928"
  },
  {
   "title": "Using Internet Search Engine Hits to Determine Truth Values",
   "year": 2013,
   "doi": "",
   "type": "article",
   "venue": null,
   "cited_by": 1,
   "authors": [
    "Shazril Azman",
    "Azlan Iqbal",
    "Azureen binti Azmi"
   ],
   "openalex": "https://openalex.org/W2745290810"
  },
  {
   "title": "MINERVA\u221e: A Scalable Efficient Peer-to-Peer Search Engine",
   "year": 2005,
   "doi": "10.1007/11587552_4",
   "type": "conference-paper",
   "venue": "Lecture notes in computer science",
   "cited_by": 19,
   "authors": [
    "Sebastian Michel",
    "Peter Triantafillou",
    "Gerhard Weikum"
   ],
   "openalex": "https://openalex.org/W2104917984"
  },
  {
   "title": "Reliability of information about the use of antiepileptic drugs during pregnancy from three major web search engines in China",
   "year": 2018,
   "doi": "10.1371/journal.pone.0208783",
   "type": "article",
   "venue": "PLoS ONE",
   "cited_by": 4,
   "authors": [
    "Xi Zhu",
    "Xiangmiao Qiu",
    "Dingwang Wu"
   ],
   "openalex": "https://openalex.org/W2905898060"
  },
  {
   "title": "A high-speed search engine pLink 2 with systematic evaluation for proteome-scale identification of cross-linked peptides",
   "year": 2019,
   "doi": "10.1038/s41467-019-11337-z",
   "type": "article",
   "venue": "Nature Communications",
   "cited_by": 557,
   "authors": [
    "Zhen-Lin Chen",
    "Jia\u2010Ming Meng",
    "Yong Cao"
   ],
   "openalex": "https://openalex.org/W2966215858"
  }
 ]
}

==> anc/literature/checklist_search_2026-10-31/raw/results/B_B08.json <==
{
 "id": "B08",
 "backend": "cr",
 "mode": "bib",
 "query": "webometrics data quality web indicators practical guide",
 "since": "2000",
 "datetime_utc": "2026-10-31 05:04 UTC",
 "total_hits": 5248240,
 "url": "https://api.crossref.org/works?rows=40&mailto=vdepagadala%40gmail.com&select=DOI%2Ctitle%2Cauthor%2Ccontainer-title%2Ctype%2Cissued%2Cpublished-print%2Cpublished-online%2Ccreated%2Cis-referenced-by-count&query.bibliographic=webometrics+data+quality+web+indicators+practical+guide&filter=from-pub-date%3A2000-01-01",
 "records": [
  {
   "title": "Quality indicators",
   "year": 2016,
   "doi": "10.1017/cbo9781316218563.027",
   "type": "book-chapter",
   "venue": "Quality Management in Intensive Care",
   "cited_by": 0,
   "authors": [
    "Peter van der Voort"
   ]
  },
  {
   "title": "Academic, Commercial and Organisational Web Indicators",
   "year": 2017,
   "doi": "10.1007/978-3-031-02304-0_4",
   "type": "book-chapter",
   "venue": "Synthesis Lectures on Information Concepts, Retrieval, and Services",
   "cited_by": 0,
   "authors": [
    "Michael Thelwall"
   ]
  },
  {
   "title": "Collecting Data for Sets of Documents",
   "year": 2017,
   "doi": "10.1007/978-3-031-02304-0_8",
   "type": "book-chapter",
   "venue": "Synthesis Lectures on Information Concepts, Retrieval, and Services",
   "cited_by": 0,
   "authors": [
    "Michael Thelwall"
   ]
  },
  {
   "title": "11. Compilation of FSI Data: Practical Issues",
   "year": 2006,
   "doi": "10.5089/9781589063853.069.ch011",
   "type": "book-chapter",
   "venue": "Financial Soundness Indicators",
   "cited_by": 0,
   "authors": [
    " "
   ]
  },
  {
   "title": "Data Quality",
   "year": 2015,
   "doi": "10.1201/b18055-14",
   "type": "book-chapter",
   "venue": "Big Data Analytics",
   "cited_by": 0,
   "authors": []
  },
  {
   "title": "Evaluating Indicators",
   "year": 2017,
   "doi": "10.1007/978-3-031-02304-0_2",
   "type": "book-chapter",
   "venue": "Synthesis Lectures on Information Concepts, Retrieval, and Services",
   "cited_by": 0,
   "authors": [
    "Michael Thelwall"
   ]
  },
  {
   "title": "Medical Impact Indicators",
   "year": 2017,
   "doi": "10.1007/978-3-031-02304-0_6",
   "type": "book-chapter",
   "venue": "Synthesis Lectures on Information Concepts, Retrieval, and Services",
   "cited_by": 0,
   "authors": [
    "Michael Thelwall"
   ]
  },
  {
   "title": "Educational Impact Indicators",
   "year": 2017,
   "doi": "10.1007/978-3-031-02304-0_5",
   "type": "book-chapter",
   "venue": "Synthesis Lectures on Information Concepts, Retrieval, and Services",
   "cited_by": 0,
   "authors": [
    "Michael Thelwall"
   ]
  },
  {
   "title": "Web Mining",
   "year": 2020,
   "doi": "10.1201/9781003010623-12",
   "type": "book-chapter",
   "venue": "R for Political Data Science",
   "cited_by": 0,
   "authors": [
    "Gonzalo Barr\u00eda"
   ]
  },
  {
   "title": "Usage, Popularity and Attention Indicators",
   "year": 2017,
   "doi": "10.1007/978-3-031-02304-0_3",
   "type": "book-chapter",
   "venue": "Synthesis Lectures on Information Concepts, Retrieval, and Services",
   "cited_by": 0,
   "authors": [
    "Michael Thelwall"
   ]
  },
  {
   "title": "Calculating Indicators with Webometric Analyst",
   "year": 2017,
   "doi": "10.1007/978-3-031-02304-0_10",
   "type": "book-chapter",
   "venue": "Synthesis Lectures on Information Concepts, Retrieval, and Services",
   "cited_by": 0,
   "authors": [
    "Michael Thelwall"
   ]
  },
  {
   "title": "Scraping the Web",
   "year": 2014,
   "doi": "10.1002/9781118834732.ch9",
   "type": "other",
   "venue": "Automated Data Collection with R",
   "cited_by": 2,
   "authors": []
  },
  {
   "title": "Web Indicators for Research Evaluation",
   "year": 2017,
   "doi": "10.1007/978-3-031-02304-0",
   "type": "book",
   "venue": "Synthesis Lectures on Information Concepts, Retrieval, and Services",
   "cited_by": 37,
   "authors": [
    "Michael Thelwall"
   ]
  },
  {
   "title": "Getting Data Not on the Web",
   "year": 2025,
   "doi": "10.4324/9781003166399-3",
   "type": "book-chapter",
   "venue": "Data for Journalists",
   "cited_by": 0,
   "authors": [
    "Brant Houston"
   ]
  },
  {
   "title": "Getting Data Not on the Web",
   "year": 2018,
   "doi": "10.4324/9781351249317-8",
   "type": "book-chapter",
   "venue": "Data for Journalists",
   "cited_by": 0,
   "authors": [
    "Brant Houston"
   ]
  },
  {
   "title": "Quality Control of Raw Data",
   "year": 2015,
   "doi": "10.1002/9781119117636.ch4",
   "type": "other",
   "venue": "Petrophysics",
   "cited_by": 0,
   "authors": []
  },
  {
   "title": "Visualizing data",
   "year": 2016,
   "doi": "10.4324/9781315709574-10",
   "type": "book-chapter",
   "venue": "A Practical Guide to Graphics Reporting",
   "cited_by": 1,
   "authors": []
  },
  {
   "title": "Managing Data Projects",
   "year": 2014,
   "doi": "10.1002/9781118834732.ch11",
   "type": "other",
   "venue": "Automated Data Collection with R",
   "cited_by": 0,
   "authors": []
  },
  {
   "title": "Data",
   "year": 2020,
   "doi": "10.1007/978-1-4842-5925-2_6",
   "type": "book-chapter",
   "venue": "SAS Stored Processes",
   "cited_by": 0,
   "authors": [
    "Philip Mason"
   ]
  },
  {
   "title": "Collecting and Managing Quality Data",
   "year": 2013,
   "doi": "10.4135/9781529681406.n8",
   "type": "book-chapter",
   "venue": "Research for Development: A Practical Guide",
   "cited_by": 0,
   "authors": []
  },
  {
   "title": "General Quality Control",
   "year": 2018,
   "doi": "10.1201/9780429487590-3",
   "type": "book-chapter",
   "venue": "Practical Guide to ChIP-seq Data Analysis",
   "cited_by": 0,
   "authors": [
    "Kathi Zarnack"
   ]
  },
  {
   "title": "Front Matter",
   "year": 2014,
   "doi": "10.1002/9781118834732.fmatter",
   "type": "other",
   "venue": "Automated Data Collection with R",
   "cited_by": 0,
   "authors": []
  },
  {
   "title": "Conclusions",
   "year": 2017,
   "doi": "10.1007/978-3-031-02304-0_11",
   "type": "book-chapter",
   "venue": "Synthesis Lectures on Information Concepts, Retrieval, and Services",
   "cited_by": 0,
   "authors": [
    "Michael Thelwall"
   ]
  },
  {
   "title": "Applications",
   "year": 2017,
   "doi": "10.1007/978-3-031-02304-0_7",
   "type": "book-chapter",
   "venue": "Synthesis Lectures on Information Concepts, Retrieval, and Services",
   "cited_by": 0,
   "authors": [
    "Michael Thelwall"
   ]
  },
  {
   "title": "Introduction",
   "year": 2017,
   "doi": "10.1007/978-3-031-02304-0_1",
   "type": "book-chapter",
   "venue": "Synthesis Lectures on Information Concepts, Retrieval, and Services",
   "cited_by": 0,
   "authors": [
    "Michael Thelwall"
   ]
  },
  {
   "title": "Data Analysis",
   "year": 2022,
   "doi": "10.1007/978-3-031-10208-0_7",
   "type": "book-chapter",
   "venue": "Community Quality-of-Life and Well-Being",
   "cited_by": 0,
   "authors": [
    "M. Joseph Sirgy"
   ]
  },
  {
   "title": "Data Reporting",
   "year": 2026,
   "doi": "10.1007/978-3-032-21051-7_8",
   "type": "book-chapter",
   "venue": "Community Quality-of-Life and Well-Being",
   "cited_by": 0,
   "authors": [
    "M. Joseph Sirgy"
   ]
  },
  {
   "title": "Data Reporting",
   "year": 2022,
   "doi": "10.1007/978-3-031-10208-0_8",
   "type": "book-chapter",
   "venue": "Community Quality-of-Life and Well-Being",
   "cited_by": 0,
   "authors": [
    "M. Joseph Sirgy"
   ]
  },
  {
   "title": "Data Collection",
   "year": 2022,
   "doi": "10.1007/978-3-031-10208-0_6",
   "type": "book-chapter",
   "venue": "Community Quality-of-Life and Well-Being",
   "cited_by": 0,
   "authors": [
    "M. Joseph Sirgy"
   ]
  },
  {
   "title": "Data Analysis",
   "year": 2026,
   "doi": "10.1007/978-3-032-21051-7_7",
   "type": "book-chapter",
   "venue": "Community Quality-of-Life and Well-Being",
   "cited_by": 0,
   "authors": [
    "M. Joseph Sirgy"
   ]
  },
  {
   "title": "Data Collection",
   "year": 2026,
   "doi": "10.1007/978-3-032-21051-7_6",
   "type": "book-chapter",
   "venue": "Community Quality-of-Life and Well-Being",
   "cited_by": 0,
   "authors": [
    "M. Joseph Sirgy"
   ]
  },
  {
   "title": "Gathering Data on Mobile Phones",
   "year": 2014,
   "doi": "10.1002/9781118834732.ch16",
   "type": "other",
   "venue": "Automated Data Collection with R",
   "cited_by": 0,
   "authors": []
  },
  {
   "title": "HTML",
   "year": 2014,
   "doi": "10.1002/9781118834732.ch2",
   "type": "other",
   "venue": "Automated Data Collection with R",
   "cited_by": 10,
   "authors": []
  },
  {
   "title": "XPath",
   "year": 2014,
   "doi": "10.1002/9781118834732.ch4",
   "type": "other",
   "venue": "Automated Data Collection with R",
   "cited_by": 0,
   "authors": []
  },
  {
   "title": "Introduction",
   "year": 2014,
   "doi": "10.1002/9781118834732.ch1",
   "type": "other",
   "venue": "Automated Data Collection with R",
   "cited_by": 0,
   "authors": []
  },
  {
   "title": "References",
   "year": 2014,
   "doi": "10.1002/9781118834732.refs",
   "type": "other",
   "venue": "Automated Data Collection with R",
   "cited_by": 0,
   "authors": []
  },
  {
   "title": "Ensuring Quality in the Data Model",
   "year": 2007,
   "doi": "10.1002/9780470141021.ch10",
   "type": "other",
   "venue": "Data Modeling Fundamentals",
   "cited_by": 0,
   "authors": []
  },
  {
   "title": "Index",
   "year": 2014,
   "doi": "10.1002/9781118834732.index",
   "type": "other",
   "venue": "Automated Data Collection with R",
   "cited_by": 0,
   "authors": []
  },
  {
   "title": "AJAX",
   "year": 2014,
   "doi": "10.1002/9781118834732.ch6",
   "type": "other",
   "venue": "Automated Data Collection with R",
   "cited_by": 0,
   "authors": []
  },
  {
   "title": "HTTP",
   "year": 2014,
   "doi": "10.1002/9781118834732.ch5",
   "type": "other",
   "venue": "Automated Data Collection with R",
   "cited_by": 0,
   "authors": []
  }
 ]
}

==> anc/literature/checklist_search_2026-10-31/raw/results/B_B09.json <==
{
 "id": "B09",
 "backend": "oa",
 "mode": "tas",
 "query": "\"web traffic\" (\"data sources\" OR \"data source\") (Alexa OR Compete OR Quantcast OR Similarweb) comparison",
 "since": "2008",
 "datetime_utc": "2026-10-31 05:04 UTC",
 "total_hits": 0,
 "url": "https://api.openalex.org/works?filter=from_publication_date%3A2008-01-01%2Ctitle_and_abstract.search%3A%22web+traffic%22+%28%22data+sources%22+OR+%22data+source%22%29+%28Alexa+OR+Compete+OR+Quantcast+OR+Similarweb%29+comparison&per-page=50&mailto=vdepagadala%40gmail.com&sort=relevance_score%3Adesc",
 "records": []
}

==> anc/literature/checklist_search_2026-10-31/raw/results/B_B10.json <==
{
 "id": "B10",
 "backend": "oa",
 "mode": "tas",
 "query": "(\"academic SEO\" OR \"academic search engine optimization\" OR \"SEO tools\") methodology validity",
 "since": "2010",
 "datetime_utc": "2026-10-31 05:04 UTC",
 "total_hits": 0,
 "url": "https://api.openalex.org/works?filter=from_publication_date%3A2010-01-01%2Ctitle_and_abstract.search%3A%28%22academic+SEO%22+OR+%22academic+search+engine+optimization%22+OR+%22SEO+tools%22%29+methodology+validity&per-page=50&mailto=vdepagadala%40gmail.com&sort=relevance_score%3Adesc",
 "records": []
}

==> anc/literature/checklist_search_2026-10-31/raw/results/B_B11.json <==
{
 "id": "B11",
 "backend": "oa",
 "mode": "tas",
 "query": "cybermetrics OR cibermetr\u00eda \"data sources\" reliability",
 "since": "2000",
 "datetime_utc": "2026-10-31 05:04 UTC",
 "total_hits": 10050,
 "url": "https://api.openalex.org/works?filter=from_publication_date%3A2000-01-01%2Ctitle_and_abstract.search%3Acybermetrics+OR+cibermetr%C3%ADa+%22data+sources%22+reliability&per-page=50&mailto=vdepagadala%40gmail.com&sort=relevance_score%3Adesc",
 "records": [
  {
   "title": "Data Sources for Reliability",
   "year": 2013,
   "doi": "10.1002/9781118790021.app5",
   "type": "other",
   "venue": "Risk Analysis",
   "cited_by": 0,
   "authors": [
    "Jean\u2010Marie Flaus"
   ],
   "openalex": "https://openalex.org/W1575008679"
  },
  {
   "title": "Reliability Data Sources",
   "year": 2014,
   "doi": "10.1002/9781118776353.ch6",
   "type": "other",
   "venue": null,
   "cited_by": 0,
   "authors": [
    "Marvin Rausand"
   ],
   "openalex": "https://openalex.org/W4235604321"
  },
  {
   "title": "Reliability Data: Sources and Quality",
   "year": 2020,
   "doi": "10.1002/9781119373940.ch16",
   "type": "other",
   "venue": "Wiley series in probability and statistics",
   "cited_by": 0,
   "authors": [
    "Marvin Rausand",
    "Anne Barros",
    "Arnljot H\u00f8yland"
   ],
   "openalex": "https://openalex.org/W4210822995"
  },
  {
   "title": "In rDNS We Trust: Revisiting a Common Data-Source\u2019s Reliability",
   "year": 2018,
   "doi": "10.1007/978-3-319-76481-8_10",
   "type": "conference-paper",
   "venue": "Lecture notes in computer science",
   "cited_by": 25,
   "authors": [
    "Tobias Fiebig",
    "Kevin Borgolte",
    "Shuang Hao"
   ],
   "openalex": "https://openalex.org/W2794286670"
  },
  {
   "title": "NUCLARR and human reliability: data sources and data profile",
   "year": 2003,
   "doi": "10.1109/hfpp.1988.27519",
   "type": "conference-paper",
   "venue": "Conference on Human Factors and Power Plants",
   "cited_by": 10,
   "authors": [
    "David I. Gertman",
    "Walter E. Gilmore",
    "T.G. Ryan"
   ],
   "openalex": "https://openalex.org/W1769553690"
  },
  {
   "title": "Delivering Reliability of Data Sources in IoT Healthcare Ecosystems",
   "year": 2019,
   "doi": "10.23919/fruct48121.2019.8981527",
   "type": "conference-paper",
   "venue": "Conference of Open Innovations Association (FRUCT)",
   "cited_by": 8,
   "authors": [
    "Argyro Mavrogiorgou",
    "Athanasios Kiourtis",
    "Dimosthenis Kyriazis"
   ],
   "openalex": "https://openalex.org/W3005108945"
  },
  {
   "title": "Impact of Data Source on Travel Time Reliability Assessment",
   "year": 2014,
   "doi": "",
   "type": "article",
   "venue": null,
   "cited_by": 6,
   "authors": [
    "Ali E. Haghani",
    "Yanu Zhang",
    "Masoud Hamedi"
   ],
   "openalex": "https://openalex.org/W1180378713"
  },
  {
   "title": "Training neural networks on data sources with unknown reliability",
   "year": 2025,
   "doi": "10.1016/j.inffus.2025.103239",
   "type": "article",
   "venue": "Information Fusion",
   "cited_by": 5,
   "authors": [
    "Alexander Capstick",
    "Francesca Palermo",
    "Tianyu Cui"
   ],
   "openalex": "https://openalex.org/W4410065146"
  },
  {
   "title": "Exploiting Data Source Distribution to Enhance NVM Reliability",
   "year": 2022,
   "doi": "10.1145/3565053.3565064",
   "type": "conference-paper",
   "venue": "International Symposium on Memory Systems (MEMSYS)",
   "cited_by": 0,
   "authors": [
    "Amit Berman"
   ],
   "openalex": "https://openalex.org/W4386903452"
  },
  {
   "title": "Component failure rate data sources for probabilistic safety and reliability",
   "year": 2010,
   "doi": "10.1002/prs.10372",
   "type": "article",
   "venue": "Process Safety Progress",
   "cited_by": 11,
   "authors": [
    "Lee Charles Cadwallader",
    "S.A. Eide"
   ],
   "openalex": "https://openalex.org/W2000913012"
  },
  {
   "title": "Multiple Data Sources in Reliability Assessment of Distribution Networks",
   "year": 2024,
   "doi": "10.52783/jes.3920",
   "type": "article",
   "venue": "Journal of Electrical Systems",
   "cited_by": 0,
   "authors": [
    "Qilin Wu"
   ],
   "openalex": "https://openalex.org/W4398770891"
  },
  {
   "title": "Space product assurance - Components reliability data sources and their use",
   "year": 2021,
   "doi": "10.3403/pdcentr17602-30",
   "type": "standard",
   "venue": null,
   "cited_by": 4,
   "authors": [],
   "openalex": "https://openalex.org/W4200101371"
  },
  {
   "title": "Dynamic Evaluation and Visualisation of the Quality and Reliability of Sensor Data Sources",
   "year": 2013,
   "doi": "10.14569/ijacsa.2013.040814",
   "type": "article",
   "venue": "International Journal of Advanced Computer Science and Applications",
   "cited_by": 1,
   "authors": [
    "Ritaban Dutta",
    "Claire",
    "Ahsan Morshed"
   ],
   "openalex": "https://openalex.org/W2145273217"
  },
  {
   "title": "Space product assurance - Components reliability data sources and their use",
   "year": 2022,
   "doi": "10.3403/30441638",
   "type": "standard",
   "venue": null,
   "cited_by": 0,
   "authors": [],
   "openalex": "https://openalex.org/W4220895240"
  },
  {
   "title": "Space product assurance - Components reliability data sources and their use",
   "year": 2022,
   "doi": "10.3403/30441638u",
   "type": "standard",
   "venue": null,
   "cited_by": 0,
   "authors": [],
   "openalex": "https://openalex.org/W4220830031"
  },
  {
   "title": "Assessment of External Reliability Data Sources and Reliability Predictions of Complex Systems In Early System Design",
   "year": 2018,
   "doi": "",
   "type": "dissertation",
   "venue": "Calhoun: The Naval Postgraduate School Institutional Archive (Naval Postgraduate School)",
   "cited_by": 0,
   "authors": [
    "John W. Kosempel"
   ],
   "openalex": "https://openalex.org/W3142652696"
  },
  {
   "title": "@Web, a software to annotate heterogeneous scientific data sources guided by a termino-ontological resource: presentation of reliability criteria quotation registration to assess data source reliability.",
   "year": 2013,
   "doi": "",
   "type": "other",
   "venue": "HAL",
   "cited_by": 0,
   "authors": [
    "Patrice Buche",
    "Juliette Dibie-Barth\u00e9lemy",
    "St\u00e9phane Dervaux"
   ],
   "openalex": "https://openalex.org/W7206977546"
  },
  {
   "title": "Erratum to: In rDNS We Trust: Revisiting a Common Data-Source\u2019s Reliability",
   "year": 2018,
   "doi": "10.1007/978-3-319-76481-8_21",
   "type": "erratum",
   "venue": "Lecture notes in computer science",
   "cited_by": 2,
   "authors": [
    "Tobias Fiebig",
    "Kevin Borgolte",
    "Shuang Hao"
   ],
   "openalex": "https://openalex.org/W2883158684"
  },
  {
   "title": "Research on Quantification Mechanism of Data Source Reliability Based on Trust Evaluation",
   "year": 2025,
   "doi": "10.32604/cmc.2025.062556",
   "type": "article",
   "venue": "Computers, materials & continua/Computers, materials & continua (Print)",
   "cited_by": 2,
   "authors": [
    "Gaoshang Lu",
    "Fa Fu",
    "Zixiang Tang"
   ],
   "openalex": "https://openalex.org/W4409342546"
  },
  {
   "title": "Do all the pieces matter? Assessing the reliability of law enforcement data sources for the network analysis of wire taps",
   "year": 2012,
   "doi": "10.1080/17440572.2012.746940",
   "type": "article",
   "venue": "Global Crime",
   "cited_by": 86,
   "authors": [
    "Giulia Berlusconi"
   ],
   "openalex": "https://openalex.org/W1991529059"
  },
  {
   "title": "External Reliability and Data Source Communication Using Semantic Web of Things",
   "year": 2019,
   "doi": "",
   "type": "article",
   "venue": null,
   "cited_by": 0,
   "authors": [
    "Thatiparthi Rajini",
    "P. Pedda"
   ],
   "openalex": "https://openalex.org/W3016490359"
  },
  {
   "title": "Phoenix\u2013A model-based human reliability analysis methodology: Data sources and quantitative analysis procedure",
   "year": 2024,
   "doi": "10.1016/j.ress.2024.110123",
   "type": "article",
   "venue": "Reliability Engineering & System Safety",
   "cited_by": 23,
   "authors": [
    "Nsimah J. Ekanem",
    "Ali Mosleh",
    "Song-Hua Shen"
   ],
   "openalex": "https://openalex.org/W4394603156"
  },
  {
   "title": "Reliability Growth Projections Based on Data from Multiple Data Sources and Environments",
   "year": 2019,
   "doi": "10.1109/rams.2019.8768936",
   "type": "conference-paper",
   "venue": "Annual Reliability and Maintainability Symposium (RAMS)",
   "cited_by": 1,
   "authors": [
    "Larry H. Crow"
   ],
   "openalex": "https://openalex.org/W2965217725"
  },
  {
   "title": "Mapping the food environment: The reliability of volunteered geographical information and institutional data sources in France",
   "year": 2022,
   "doi": "10.1111/tgis.13013",
   "type": "article",
   "venue": "Transactions in GIS",
   "cited_by": 10,
   "authors": [
    "Simon Vonthron",
    "Coline Perrin",
    "Christophe\u2010Toussaint Soulard"
   ],
   "openalex": "https://openalex.org/W4312218872"
  },
  {
   "title": "A Data Fusion Approach of Multiple Maintenance Data Sources for Real-World Reliability Modelling",
   "year": 2016,
   "doi": "10.1007/978-3-319-27064-7_7",
   "type": "book-chapter",
   "venue": "Lecture notes in mechanical engineering",
   "cited_by": 6,
   "authors": [
    "Kazi Arif\u2010Uz\u2010Zaman",
    "Michael E. Cholette",
    "Fengfeng Li"
   ],
   "openalex": "https://openalex.org/W2321773150"
  },
  {
   "title": "Reliability prediction for proton exchange membrane water electrolyzer using heterogeneous data sources",
   "year": 2026,
   "doi": "10.1016/j.psep.2026.109055",
   "type": "article",
   "venue": "Process Safety and Environmental Protection",
   "cited_by": 2,
   "authors": [
    "Farhana Yasmine Tuhi",
    "Marta Bucelli",
    "Yiliu Liu"
   ],
   "openalex": "https://openalex.org/W7162416072"
  },
  {
   "title": "Increasing Reliability of Protein Interactome by Combining Heterogeneous Data Sources with Weighted Network Topological Metrics",
   "year": 2010,
   "doi": "10.1007/978-3-642-14922-1_82",
   "type": "conference-paper",
   "venue": "Lecture notes in computer science",
   "cited_by": 11,
   "authors": [
    "Zhu\u2010Hong You",
    "Liping Li",
    "Hongjie Yu"
   ],
   "openalex": "https://openalex.org/W1585902587"
  },
  {
   "title": "True mean value discovery over multiple data sources with unknown reliability degrees",
   "year": 2021,
   "doi": "10.1016/j.knosys.2021.107036",
   "type": "article",
   "venue": "Knowledge-Based Systems",
   "cited_by": 0,
   "authors": [
    "Songtao Ye",
    "Junjie Wang",
    "Hongjie Fan"
   ],
   "openalex": "https://openalex.org/W3155613515"
  },
  {
   "title": "Reliability-Related Standards, Failure Data Sources, and Failure Data and Analysis for Medical Devices",
   "year": 2000,
   "doi": "10.1201/9781420042238.ch12",
   "type": "book-chapter",
   "venue": "CRC Press eBooks",
   "cited_by": 0,
   "authors": [],
   "openalex": "https://openalex.org/W4244037550"
  },
  {
   "title": "Reliability-Related Standards, Failure Data Sources, and Failure Data and Analysis for Medical Devices",
   "year": 2000,
   "doi": "10.1201/9781420042238-15",
   "type": "book-chapter",
   "venue": "CRC Press eBooks",
   "cited_by": 0,
   "authors": [
    "B.S. Dhillon"
   ],
   "openalex": "https://openalex.org/W3117993220"
  },
  {
   "title": "Modeling the reliability of complex systems with multiple data sources: a statistical engineering case study",
   "year": 2012,
   "doi": "",
   "type": "article",
   "venue": "OSTI OAI (U.S. Department of Energy Office of Scientific and Technical Information)",
   "cited_by": 0,
   "authors": [
    "Christine M. Anderson\u2010Cook"
   ],
   "openalex": "https://openalex.org/W2410111234"
  },
  {
   "title": "A data fusion approach of multiple maintenance data sources for real-world reliability modelling",
   "year": 2016,
   "doi": "",
   "type": "article",
   "venue": "QUT ePrints (Queensland University of Technology)",
   "cited_by": 0,
   "authors": [
    "Arif Kazi Arif-Uz-Zaman",
    "Michael E. Cholette",
    "Fengfeng Li"
   ],
   "openalex": "https://openalex.org/W3022585060"
  },
  {
   "title": "Cellular Automata Modeling of Land-Use/Land-Cover Dynamics: Questioning the Reliability of Data Sources and Classification Methods",
   "year": 2016,
   "doi": "10.1080/24694452.2016.1213154",
   "type": "article",
   "venue": "Annals of the American Association of Geographers",
   "cited_by": 30,
   "authors": [
    "Yulia Grinblat",
    "Michael Gilichinsky",
    "Itzhak Benenson"
   ],
   "openalex": "https://openalex.org/W2519499162"
  },
  {
   "title": "A Review of Global Precipitation Data Sets: Data Sources, Estimation, and Intercomparisons",
   "year": 2017,
   "doi": "10.1002/2017rg000574",
   "type": "article",
   "venue": "Reviews of Geophysics",
   "cited_by": 1957,
   "authors": [
    "Qiaohong Sun",
    "Chiyuan Miao",
    "Qingyun Duan"
   ],
   "openalex": "https://openalex.org/W2773928770"
  },
  {
   "title": "Data Used in Quantified Reliability Models - Comparison of Reported Data from Multiple Data Sources",
   "year": 2014,
   "doi": "",
   "type": "article",
   "venue": "NASA STI Repository (National Aeronautics and Space Administration)",
   "cited_by": 0,
   "authors": [
    "Roger K. Kleinhammer"
   ],
   "openalex": "https://openalex.org/W748057838"
  },
  {
   "title": "The effect of multimodal data sources in parallel on the accuracy and reliability of optical motion capture of human subjects",
   "year": 2011,
   "doi": "",
   "type": "dissertation",
   "venue": "University of Birmingham Institutional Research Archive (University of Birmingham)",
   "cited_by": 0,
   "authors": [
    "Nicholas Roach"
   ],
   "openalex": "https://openalex.org/W176482971"
  },
  {
   "title": "Reliability Comparison of National and International Data Sources for Power Sector Transition Assessment: The Case of T\u00fcrkiye",
   "year": 2026,
   "doi": "10.3390/app162110454",
   "type": "article",
   "venue": "Applied Sciences",
   "cited_by": 0,
   "authors": [
    "Derya Betul Unsal"
   ],
   "openalex": "https://openalex.org/W7223196988"
  },
  {
   "title": "Phoenix\u2013A model-based human reliability analysis methodology: Data sources and quantitative analysis procedure",
   "year": 2024,
   "doi": "",
   "type": "article",
   "venue": "RePEc: Research Papers in Economics",
   "cited_by": 0,
   "authors": [
    "Ekanem, Nsimah",
    "Mosleh, Ali",
    "Shen, Song-Hua"
   ],
   "openalex": "https://openalex.org/W7112432863"
  },
  {
   "title": "The internet as a data source for advancement in social sciences",
   "year": 2015,
   "doi": "10.1108/ijm-02-2015-0029",
   "type": "article",
   "venue": "International Journal of Manpower",
   "cited_by": 97,
   "authors": [
    "Nikos Askitas",
    "Klaus F. Zimmermann"
   ],
   "openalex": "https://openalex.org/W2169429597"
  },
  {
   "title": "Modeling the Reliability of Complex Systems with Multiple Data Sources: A Case Study on Making Statistical Tools Accessible to Engineers",
   "year": 2012,
   "doi": "10.1080/08982112.2012.641152",
   "type": "article",
   "venue": "Quality Engineering",
   "cited_by": 6,
   "authors": [
    "Christine M. Anderson\u2010Cook",
    "Richard Klamann",
    "Jerome Morzinski"
   ],
   "openalex": "https://openalex.org/W2016997503"
  },
  {
   "title": "XML Data Sources",
   "year": 2012,
   "doi": "10.1007/978-1-4302-4792-0_3",
   "type": "book-chapter",
   "venue": "Apress eBooks",
   "cited_by": 1,
   "authors": [
    "Adam Aspin"
   ],
   "openalex": "https://openalex.org/W849279"
  },
  {
   "title": "The use of empirical data sources in HRA",
   "year": 2003,
   "doi": "10.1016/j.ress.2003.09.005",
   "type": "article",
   "venue": "Reliability Engineering & System Safety",
   "cited_by": 33,
   "authors": [
    "Bruce Hallbert",
    "David I. Gertman",
    "Erasmia Lois"
   ],
   "openalex": "https://openalex.org/W2032523285"
  },
  {
   "title": "Applications of food composition data: Data sources and considerations for use",
   "year": 2007,
   "doi": "10.1016/j.jfca.2007.02.005",
   "type": "article",
   "venue": "Journal of Food Composition and Analysis",
   "cited_by": 97,
   "authors": [
    "Jean A.T. Pennington"
   ],
   "openalex": "https://openalex.org/W1991081692"
  },
  {
   "title": "Credibility in published data sources",
   "year": 2019,
   "doi": "10.1016/s0140-6736(18)32844-7",
   "type": "letter",
   "venue": "The Lancet",
   "cited_by": 7,
   "authors": [
    "Michael Rigby",
    "Shalmali Deshpande",
    "Mitch E Blair"
   ],
   "openalex": "https://openalex.org/W2910164914"
  },
  {
   "title": "The Reliability and Validity of Birth Certificates",
   "year": 2006,
   "doi": "10.1111/j.1552-6909.2006.00016.x",
   "type": "review",
   "venue": "Journal of Obstetric, Gynecologic & Neonatal Nursing",
   "cited_by": 335,
   "authors": [
    "Sally Northam",
    "Thomas R. Knapp"
   ],
   "openalex": "https://openalex.org/W2050303276"
  },
  {
   "title": "Measuring migration 2.0: a review of digital data sources",
   "year": 2021,
   "doi": "10.1186/s40878-021-00273-x",
   "type": "article",
   "venue": "Comparative Migration Studies",
   "cited_by": 48,
   "authors": [
    "Jasper Tjaden"
   ],
   "openalex": "https://openalex.org/W4200477719"
  },
  {
   "title": "Data Source and Sample Information",
   "year": 2024,
   "doi": "10.4018/979-8-3693-3665-6.ch006",
   "type": "book-chapter",
   "venue": "Advances in public policy and administration (APPA) book series",
   "cited_by": 0,
   "authors": [],
   "openalex": "https://openalex.org/W4402791857"
  },
  {
   "title": "The Potential of Twitter as a Data Source for Patient Safety",
   "year": 2016,
   "doi": "10.1097/pts.0000000000000253",
   "type": "article",
   "venue": "Journal of Patient Safety",
   "cited_by": 30,
   "authors": [
    "Atul Nakhasi",
    "Sarah G. Bell",
    "Ralph J. Passarella"
   ],
   "openalex": "https://openalex.org/W2333182280"
  },
  {
   "title": "Despite concern about reliability of basic data source, asthma in children remains a major public health problem with unmet needs",
   "year": 2012,
   "doi": "10.1002/ppul.22566",
   "type": "letter",
   "venue": "Pediatric Pulmonology",
   "cited_by": 0,
   "authors": [
    "Miles M. Weinberger"
   ],
   "openalex": "https://openalex.org/W2035709688"
  },
  {
   "title": "The Problem of Economic Data Sources on the DPRK",
   "year": 2025,
   "doi": "10.31249/kgt/2025.01.09",
   "type": "article",
   "venue": "Outlines of global transformations politics economics law",
   "cited_by": 1,
   "authors": [
    "V. I. Kiseleva"
   ],
   "openalex": "https://openalex.org/W4410837040"
  }
 ]
}

==> anc/literature/checklist_search_2026-10-31/raw/results/B_B12.json <==
{
 "id": "B12",
 "backend": "oa",
 "mode": "tas",
 "query": "\"Leiden Manifesto\" OR \"responsible metrics\" indicators principles",
 "since": "2015",
 "datetime_utc": "2026-10-31 05:04 UTC",
 "total_hits": 42237,
 "url": "https://api.openalex.org/works?filter=from_publication_date%3A2015-01-01%2Ctitle_and_abstract.search%3A%22Leiden+Manifesto%22+OR+%22responsible+metrics%22+indicators+principles&per-page=50&mailto=vdepagadala%40gmail.com&sort=relevance_score%3Adesc",
 "records": [
  {
   "title": "Can we implement the Leiden Manifesto principles in our daily work with research indicators?",
   "year": 2016,
   "doi": "",
   "type": "book",
   "venue": "Research at the University of Copenhagen (University of Copenhagen)",
   "cited_by": 0,
   "authors": [
    "Lorna Wildgaard",
    "Andersen, Jens Peter",
    "Karen Skytte Larsen"
   ],
   "openalex": "https://openalex.org/W2338702501"
  },
  {
   "title": "Bottom-up implementation of Leiden Manifesto",
   "year": 2017,
   "doi": "10.6084/m9.figshare.5624755",
   "type": "article",
   "venue": "Figshare",
   "cited_by": 2,
   "authors": [
    "Heidi Holst Madsen",
    "Lorna Wildgaard",
    "Marianne Gauffriau"
   ],
   "openalex": "https://openalex.org/W4412269347"
  },
  {
   "title": "Large language models and responsible research evaluation: an extension of the Leiden Manifesto",
   "year": 2026,
   "doi": "10.1007/s11192-026-05552-x",
   "type": "article",
   "venue": "Scientometrics",
   "cited_by": 5,
   "authors": [
    "Mike A Thelwall"
   ],
   "openalex": "https://openalex.org/W7128906862"
  },
  {
   "title": "Assessing sport governance principles and indicators",
   "year": 2019,
   "doi": "10.4337/9781786434821.00008",
   "type": "book-chapter",
   "venue": "Edward Elgar Publishing eBooks",
   "cited_by": 46,
   "authors": [
    "Jean-Loup Chappelet",
    "Micha\u00ebl Mrkonjic"
   ],
   "openalex": "https://openalex.org/W2927802405"
  },
  {
   "title": "REFLOW_D3.1_Circular Principles and Indicators",
   "year": 2020,
   "doi": "10.5281/zenodo.3865472",
   "type": "article",
   "venue": "Zenodo (CERN European Organization for Nuclear Research)",
   "cited_by": 0,
   "authors": [
    "Liz Corbin",
    "Antoine Coudard",
    "Alysia Garmulewicz"
   ],
   "openalex": "https://openalex.org/W3209327150"
  },
  {
   "title": "Bibliometric Methods: Basic Principles and Indicators",
   "year": 2017,
   "doi": "10.1016/b978-0-08-102150-7.00003-7",
   "type": "book-chapter",
   "venue": "Elsevier eBooks",
   "cited_by": 16,
   "authors": [
    "Rafael Ball"
   ],
   "openalex": "https://openalex.org/W2758244549"
  },
  {
   "title": "Circularly Permuted Fluorescent Protein-Based Indicators: History, Principles, and Classification",
   "year": 2019,
   "doi": "10.3390/ijms20174200",
   "type": "review",
   "venue": "International Journal of Molecular Sciences",
   "cited_by": 137,
   "authors": [
    "Alexander I. Kostyuk",
    "\u0410. \u0414. \u0414\u0435\u043c\u0438\u0434\u043e\u0432\u0438\u0447",
    "Daria A. Kotova"
   ],
   "openalex": "https://openalex.org/W2971164558"
  },
  {
   "title": "What indicators matter? The Analysis of Perception toward Research Assessment Indicators and Leiden Manifesto- The Case Study of Taiwan",
   "year": 2018,
   "doi": "10.48550/arxiv.1809.02953",
   "type": "preprint",
   "venue": "arXiv (Cornell University)",
   "cited_by": 4,
   "authors": [
    "Carey Ming-Li Chen",
    "Wen\u2010Yau Cathy Lin"
   ],
   "openalex": "https://openalex.org/W2891258138"
  },
  {
   "title": "Principles of Progress Indicators for Database Repairing.",
   "year": 2019,
   "doi": "",
   "type": "preprint",
   "venue": "arXiv (Cornell University)",
   "cited_by": 3,
   "authors": [
    "Ester Livshits",
    "Ihab F. Ilyas",
    "Benny Kimelfeld"
   ],
   "openalex": "https://openalex.org/W2939394909"
  },
  {
   "title": "Principles of Indicators Formation for Quality of Communication Networks Monitoring",
   "year": 2018,
   "doi": "10.1109/weconf.2018.8604371",
   "type": "conference-paper",
   "venue": "Wave Electronics and its Application in Information and Telecommunication Systems (WECONF)",
   "cited_by": 30,
   "authors": [
    "V. A. Babkin",
    "E. P. Stroganova"
   ],
   "openalex": "https://openalex.org/W2908700831"
  },
  {
   "title": "Principles of effective use of scientometric indicators",
   "year": 2025,
   "doi": "10.36522/2181-4317.2025.3.10",
   "type": "article",
   "venue": "Journal of science and innovative development",
   "cited_by": 0,
   "authors": [
    "Hilola Ravshan qizi Saloyeva"
   ],
   "openalex": "https://openalex.org/W7162005755"
  },
  {
   "title": "PRINCIPLES OF EFFECTIVE USE OF SCIENTOMETRIC INDICATORS",
   "year": 2025,
   "doi": "10.36522/ilm-fan/8-3-2025-c82cc",
   "type": "article",
   "venue": "Journal of science and innovative development",
   "cited_by": 0,
   "authors": [
    "\u0421\u0430\u043b\u043e\u0435\u0432\u0430 \u0425\u0438\u043b\u043e\u043b\u0430 \u0420\u0430\u0432\u0448\u0430\u043d \u043a\u0438\u0437\u0438"
   ],
   "openalex": "https://openalex.org/W7163537919"
  },
  {
   "title": "Indicators and Principles of International Water Sharing",
   "year": 2016,
   "doi": "10.1007/978-4-431-55172-0_4",
   "type": "book-chapter",
   "venue": "New frontiers in regional science: Asian perspectives",
   "cited_by": 0,
   "authors": [
    "Md. Fakrul Islam"
   ],
   "openalex": "https://openalex.org/W2495217042"
  },
  {
   "title": "An Introduction to Ecological Economics: Principles, Indicators, and Policy",
   "year": 2021,
   "doi": "10.1007/978-3-030-78795-0_11",
   "type": "book-chapter",
   "venue": "Springer eBooks",
   "cited_by": 1,
   "authors": [
    "Philip Lawn",
    "Stephen J. Williams"
   ],
   "openalex": "https://openalex.org/W4200293335"
  },
  {
   "title": "Analysis of the Principles and Performance Measurement Indicators of ISAC",
   "year": 2025,
   "doi": "10.1109/hpcc67675.2025.00227",
   "type": "conference-paper",
   "venue": "IEEE International Conference on High Performance Computing and Communications; IEEE International Conference on Smart City; IEEE International Conference on Data Science and Systems (HPCC/SmartCity/DSS)",
   "cited_by": 1,
   "authors": [
    "Wei Zeng",
    "Jun Fan",
    "Rui Xiao"
   ],
   "openalex": "https://openalex.org/W4415746080"
  },
  {
   "title": "THE PRINCIPLES OF ECOTOURISM - INDICATOR FOR THE DEVELOPMENT OF ECOTOURISM DESTINATIONS",
   "year": 2017,
   "doi": "10.5593/sgem2017/51/s20.128",
   "type": "conference-paper",
   "venue": "International Multidisciplinary Scientific GeoConference SGEM ...",
   "cited_by": 1,
   "authors": [
    "Iuliana Ioana Merce"
   ],
   "openalex": "https://openalex.org/W2761033232"
  },
  {
   "title": "The Relationship between Indicators and Principles in Dialogic Teaching",
   "year": 2017,
   "doi": "",
   "type": "article",
   "venue": null,
   "cited_by": 0,
   "authors": [
    "Kl\u00e1ra \u0160e\u010fov\u00e1",
    "Roman \u0160va\u0159\u00ed\u010dek"
   ],
   "openalex": "https://openalex.org/W2787683630"
  },
  {
   "title": "4. Accounting Principles for Financial Soundness Indicators",
   "year": 2019,
   "doi": "10.5089/9781484396209.069.ch004",
   "type": "book-chapter",
   "venue": "International Monetary Fund eBooks",
   "cited_by": 0,
   "authors": [
    "International Monetary Fund. Statistics Dept."
   ],
   "openalex": "https://openalex.org/W7168096569"
  },
  {
   "title": "MODERN INDICATORS, METHODS AND PRINCIPLES OF INEQUALITY PREVENTION",
   "year": 2024,
   "doi": "10.34660/inf.2020.4.52776",
   "type": "conference-paper",
   "venue": "International Conference Process Management and Scientific Developments",
   "cited_by": 0,
   "authors": [
    "O.S. Kalandarov"
   ],
   "openalex": "https://openalex.org/W4405584085"
  },
  {
   "title": "Financial analysis and financial indicators: thery and principles",
   "year": 2025,
   "doi": "",
   "type": "report",
   "venue": "Repository of Belarusian National Technical University (Belarusian National Technical University)",
   "cited_by": 0,
   "authors": [
    "Zitian Hao"
   ],
   "openalex": "https://openalex.org/W7128887469"
  },
  {
   "title": "Principles and indicators perspective of residential building Yekaterinburg",
   "year": 2016,
   "doi": "",
   "type": "conference-paper",
   "venue": "Electronic Archive of Ural Federal University (ELAR UrFU)",
   "cited_by": 0,
   "authors": [
    "\u0421. \u041d. \u041d\u0435\u043a\u0440\u0430\u0441\u043e\u0432",
    "S. N. Nekrasov"
   ],
   "openalex": "https://openalex.org/W7139771856"
  },
  {
   "title": "PRINCIPLES OF BUILDING INDICATORS FOR AIRPORT QUALITY EVALUATION",
   "year": 2016,
   "doi": "",
   "type": "article",
   "venue": "DOAJ (DOAJ: Directory of Open Access Journals)",
   "cited_by": 0,
   "authors": [
    "E. V. Pronina"
   ],
   "openalex": "https://openalex.org/W4301758387"
  },
  {
   "title": "Principles to guide reliable and ethical research evaluation using metric-based indicators of impact",
   "year": 2017,
   "doi": "10.1108/pmm-06-2016-0025",
   "type": "article",
   "venue": "Performance Measurement and Metrics",
   "cited_by": 4,
   "authors": [
    "Berenika M Webster"
   ],
   "openalex": "https://openalex.org/W2604139633"
  },
  {
   "title": "Conceptualizing and Measuring Global Justice: Theories, Concepts, Principles and Indicators",
   "year": 2019,
   "doi": "10.1007/s40647-019-00267-1",
   "type": "article",
   "venue": "Fudan Journal of the Humanities and Social Sciences",
   "cited_by": 22,
   "authors": [
    "Sujian Guo",
    "Xi Lin",
    "Jean-Marc Coicaud"
   ],
   "openalex": "https://openalex.org/W2964145509"
  },
  {
   "title": "Principles of urbanized territories identification and indicators of their sustainable development",
   "year": 2023,
   "doi": "10.22389/0016-7126-2023-996-6-50-58",
   "type": "article",
   "venue": "Geodesy and Cartography",
   "cited_by": 6,
   "authors": [
    "\u0415\u043b\u0435\u043d\u0430 \u0413\u0435\u0440\u043c\u0430\u043d\u043e\u0432\u043d\u0430 \u0427\u0435\u0440\u043d\u044b\u0445",
    "Karina Ainullina"
   ],
   "openalex": "https://openalex.org/W4385068228"
  },
  {
   "title": "Inclusive Schoolwide Pedagogical Principles: Cultural Indicators in Action",
   "year": 2018,
   "doi": "10.5772/intechopen.70358",
   "type": "book-chapter",
   "venue": "InTech eBooks",
   "cited_by": 5,
   "authors": [
    "Lindy Abawi",
    "Susan Carter",
    "Dorothy Andrews"
   ],
   "openalex": "https://openalex.org/W2828668774"
  },
  {
   "title": "Principles and Applications of the Global Human Settlement Layer as Baseline for the Land Use Efficiency Indicator\u2014SDG 11.3.1",
   "year": 2019,
   "doi": "10.3390/ijgi8020096",
   "type": "article",
   "venue": "ISPRS International Journal of Geo-Information",
   "cited_by": 184,
   "authors": [
    "Michele Melchiorri",
    "Martino Pesaresi",
    "Aneta Jadwiga Florczyk"
   ],
   "openalex": "https://openalex.org/W2895460600"
  },
  {
   "title": "An Overview of Islam and Religious Moderation: Concept, Principles, and Indicators",
   "year": 2023,
   "doi": "10.29300/syr.v22i2.8752",
   "type": "article",
   "venue": "Jurnal Ilmiah Syi ar",
   "cited_by": 3,
   "authors": [
    "Henderi Kusmidi"
   ],
   "openalex": "https://openalex.org/W4381667931"
  },
  {
   "title": "Principles to Define Energy Key Performance Indicators for the Healthcare Sector",
   "year": 2020,
   "doi": "10.1109/sges51519.2020.00165",
   "type": "conference-paper",
   "venue": "International Conference on Smart Grids and Energy Systems (SGES)",
   "cited_by": 14,
   "authors": [
    "Aaron Liu",
    "Wendy Miller",
    "Glenn Crompton"
   ],
   "openalex": "https://openalex.org/W3134641757"
  },
  {
   "title": "Sustainable Open Pit Mining and Technical Systems: Concept, Principles, and Indicators",
   "year": 2021,
   "doi": "10.3390/su13031101",
   "type": "article",
   "venue": "Sustainability",
   "cited_by": 28,
   "authors": [
    "\u0420\u0430\u0445\u043c\u0430\u043d\u0433\u0443\u043b\u043e\u0432 \u0410\u043b\u0435\u043a\u0441\u0430\u043d\u0434\u0440 \u041d\u0435\u043b\u044c\u0435\u0432\u0438\u0447",
    "\u041a\u043e\u043d\u0441\u0442\u0430\u043d\u0442\u0438\u043d \u0412\u043b\u0430\u0434\u0438\u043c\u0438\u0440\u043e\u0432\u0438\u0447 \u0411\u0443\u0440\u043c\u0438\u0441\u0442\u0440\u043e\u0432",
    "Nikita Anatolyevich Osintsev"
   ],
   "openalex": "https://openalex.org/W3124971792"
  },
  {
   "title": "Beyond Collaboration: Principles and Indicators of Authentic Relationship Development in CBPR",
   "year": 2016,
   "doi": "10.54656/afpd6228",
   "type": "article",
   "venue": "Journal of Community Engagement and Scholarship",
   "cited_by": 14,
   "authors": [
    "Fay Fletcher",
    "Alicia Hibbert",
    "Brent Hammer"
   ],
   "openalex": "https://openalex.org/W2909737482"
  },
  {
   "title": "What Circular economy indicators really measure? An overview of circular economy principles and sustainable development goals",
   "year": 2022,
   "doi": "10.1016/j.resconrec.2022.106850",
   "type": "article",
   "venue": "Resources Conservation and Recycling",
   "cited_by": 161,
   "authors": [
    "Carla Tognato de Oliveira",
    "Giovanna Groff Andrade Oliveira"
   ],
   "openalex": "https://openalex.org/W4313269312"
  },
  {
   "title": "Implementing principles, criteria and indicators for sustainable forest management in Gabon",
   "year": 2018,
   "doi": "10.1080/10549811.2018.1497994",
   "type": "article",
   "venue": "Journal of Sustainable Forestry",
   "cited_by": 13,
   "authors": [
    "Adje Olivier Ahimin",
    "Jean Bruno Mikissa",
    "Steven Johnson"
   ],
   "openalex": "https://openalex.org/W2883250260"
  },
  {
   "title": "Determination of the circularity indicator in the forest sector according to the principles of the circular economy",
   "year": 2023,
   "doi": "10.36930/42234908",
   "type": "article",
   "venue": "Forestry Forest Paper and Woodworking Industry",
   "cited_by": 26,
   "authors": [
    "S.V. Gayda"
   ],
   "openalex": "https://openalex.org/W4392780283"
  },
  {
   "title": "Theoretical principles of forecasting occupational health and safety indicators",
   "year": 2024,
   "doi": "10.30525/978-9934-26-506-8-164",
   "type": "conference-paper",
   "venue": "MININGMETALTECH \u2013 The Mining and Metals Sector: Integration of Business, Technology and Education",
   "cited_by": 0,
   "authors": [
    "O. Kruzhilko",
    "N. Volodchenkova",
    "\u041e\u043b\u0435\u043a\u0441\u0430\u043d\u0434\u0440 \u041c\u0438\u043a\u043e\u043b\u0430\u0439\u043e\u0432\u0438\u0447 \u0417\u0430\u0431\u043e\u043b\u043e\u0442\u043d\u0438\u0439"
   ],
   "openalex": "https://openalex.org/W4407128017"
  },
  {
   "title": "Underlying principles of core SDG indicators selection and reporting",
   "year": 2019,
   "doi": "10.18356/5f237aa4-en",
   "type": "book-chapter",
   "venue": null,
   "cited_by": 0,
   "authors": [
    "United Nations Conference on Trade and Development"
   ],
   "openalex": "https://openalex.org/W4245954233"
  },
  {
   "title": "Global indicators and their significance in instilling the principles of urban sustainability",
   "year": 2022,
   "doi": "10.1063/5.0092371",
   "type": "conference-paper",
   "venue": "AIP conference proceedings",
   "cited_by": 0,
   "authors": [
    "Mohammed H. Abboud",
    "Luay Taha Al-Mulla Huwaish"
   ],
   "openalex": "https://openalex.org/W4292427361"
  },
  {
   "title": "METHODOLOGICAL PRINCIPLES AND MAIN INDICATORS OF RADIATION MONITORING OF THE ENVIRONMENT",
   "year": 2019,
   "doi": "10.15407/geotech2019.30.070",
   "type": "article",
   "venue": "Geochemistry of Technogenesis",
   "cited_by": 0,
   "authors": [
    "Oleksii Shevchenko",
    "Viktor V. Dolin"
   ],
   "openalex": "https://openalex.org/W2986028379"
  },
  {
   "title": "Basic principles in the choice of indicators for cities\u2019 sustainable development",
   "year": 2016,
   "doi": "10.21779/2500-1930-2016-31-2-17-21",
   "type": "article",
   "venue": "Herald of Dagestan State University",
   "cited_by": 0,
   "authors": [
    "\u0418. \u0412. \u0411\u043e\u0433\u043e\u043c\u043e\u043b\u043e\u0432\u0430"
   ],
   "openalex": "https://openalex.org/W2566180267"
  },
  {
   "title": "Principles and indicators of green living families in Thai context",
   "year": 2016,
   "doi": "10.1051/shsconf/20162601070",
   "type": "conference-paper",
   "venue": "SHS Web of Conferences",
   "cited_by": 0,
   "authors": [
    "Yuranun Tamkarn",
    "Suwithida Charungkaittikul",
    "Kiatiwan Amatyakul"
   ],
   "openalex": "https://openalex.org/W2344084951"
  },
  {
   "title": "Marketing Distribution Policy: Principles of Management and Performance Indicators",
   "year": 2016,
   "doi": "",
   "type": "article",
   "venue": "Electronic Sumy State University Institutional Repository (Sumy State University)",
   "cited_by": 0,
   "authors": [
    "\u0411\u0456\u043b\u043e\u0432\u043e\u0434\u0441\u044c\u043a\u0430, \u041e\u043b\u0435\u043d\u0430 \u0410\u043d\u0430\u0442\u043e\u043b\u0456\u0457\u0432\u043d\u0430",
    "\u0411\u0435\u043b\u043e\u0432\u043e\u0434\u0441\u043a\u0430\u044f, \u0415\u043b\u0435\u043d\u0430 \u0410\u043d\u0430\u0442\u043e\u043b\u044c\u0435\u0432\u043d\u0430",
    "Bilovodska, Olena Anatoliivna"
   ],
   "openalex": "https://openalex.org/W7112703996"
  },
  {
   "title": "Open Science Dashboards: Asessment against indicator principles",
   "year": 2026,
   "doi": "10.5281/zenodo.19983705",
   "type": "report",
   "venue": "Zenodo (CERN European Organization for Nuclear Research)",
   "cited_by": 0,
   "authors": [
    "Cameron Neylon"
   ],
   "openalex": "https://openalex.org/W7159857356"
  },
  {
   "title": "Principles and indicators for assessing the environmental dimension of sustainability within green and sustainable chemistry",
   "year": 2022,
   "doi": "10.1016/j.cogsc.2022.100654",
   "type": "review",
   "venue": "Current Opinion in Green and Sustainable Chemistry",
   "cited_by": 36,
   "authors": [
    "Roberto Rosa",
    "Martina Pini",
    "Grazia Maria Cappucci"
   ],
   "openalex": "https://openalex.org/W4284896919"
  },
  {
   "title": "Sustainable Transport Indicators and Mitigation Actions Applied to the Green Bond Principles",
   "year": 2022,
   "doi": "10.1007/978-981-19-7226-3_6",
   "type": "book-chapter",
   "venue": "Environmental footprints and eco-design of products and processes",
   "cited_by": 19,
   "authors": [
    "T\u00e1ssia Faria de Assis",
    "Lorena Mirela Ricci",
    "Tha\u00eds Guedes M\u00e1ximo Monteiro"
   ],
   "openalex": "https://openalex.org/W4312827941"
  },
  {
   "title": "Basic principles of molecular biology of cancer cell-Molecular cancer indicators.",
   "year": 2021,
   "doi": "",
   "type": "article",
   "venue": "PubMed",
   "cited_by": 18,
   "authors": [
    "Emmanuel N. Kontomanolis",
    "Antonios Koutras",
    "Athanasios Syllaios"
   ],
   "openalex": "https://openalex.org/W3213613566"
  },
  {
   "title": "A Guide to Measuring Urban Resilience: Principles, Tools and Practice of Urban Indicators",
   "year": 2015,
   "doi": "",
   "type": "article",
   "venue": null,
   "cited_by": 17,
   "authors": [
    "Bijan Khazai",
    "Fouad Bendimeard",
    "Omar Dario Cardona"
   ],
   "openalex": "https://openalex.org/W2902244666"
  },
  {
   "title": "Magneto-Optical Indicator Films: Fabrication, Principles of Operation, Calibration, and Applications",
   "year": 2023,
   "doi": "10.3390/s23084048",
   "type": "review",
   "venue": "Sensors",
   "cited_by": 16,
   "authors": [
    "Lev Dorosinskiy",
    "S. Sievers"
   ],
   "openalex": "https://openalex.org/W4366088362"
  },
  {
   "title": "A balancing act: Principles, criteria and indicator framework to operationalize social-ecological resilience of forests",
   "year": 2023,
   "doi": "10.1016/j.jenvman.2022.117039",
   "type": "article",
   "venue": "Journal of Environmental Management",
   "cited_by": 46,
   "authors": [
    "Laura Nikinmaa",
    "Marcus Lindner",
    "Elena Cantarello"
   ],
   "openalex": "https://openalex.org/W4317904708"
  },
  {
   "title": "Teaching impact assessment: applying indicators of best practice principles to Brazil",
   "year": 2021,
   "doi": "10.1080/14615517.2021.1968263",
   "type": "article",
   "venue": "Impact Assessment and Project Appraisal",
   "cited_by": 14,
   "authors": [
    "Maria Rita Raimundo e Almeida",
    "Anne Caroline Malvestio",
    "Fernanda Aparecida Veronez"
   ],
   "openalex": "https://openalex.org/W3194031207"
  },
  {
   "title": "Resilience in agro-ecological landscapes: process principles and outcome indicators",
   "year": 2021,
   "doi": "10.5337/2022.206",
   "type": "report",
   "venue": null,
   "cited_by": 3,
   "authors": [
    "C. Fabricius",
    "Peter A. Novellie",
    "Claudia Ringler"
   ],
   "openalex": "https://openalex.org/W4235296542"
  }
 ]
}

==> anc/literature/checklist_search_2026-10-31/raw/results/C_C01.json <==
{
 "id": "C01",
 "backend": "oa",
 "mode": "tas",
 "query": "\"digital trace data\" \"total error\"",
 "since": "2015",
 "datetime_utc": "2026-10-31 05:04 UTC",
 "total_hits": 4,
 "url": "https://api.openalex.org/works?filter=from_publication_date%3A2015-01-01%2Ctitle_and_abstract.search%3A%22digital+trace+data%22+%22total+error%22&per-page=50&mailto=vdepagadala%40gmail.com&sort=relevance_score%3Adesc",
 "records": [
  {
   "title": "Digital trace data collection through data donation",
   "year": 2020,
   "doi": "10.48550/arxiv.2011.09851",
   "type": "preprint",
   "venue": "arXiv (Cornell University)",
   "cited_by": 28,
   "authors": [
    "Laura Boeschoten",
    "Jef Ausloos",
    "Judith E. M\u00f6ller"
   ],
   "openalex": "https://openalex.org/W3098185008"
  },
  {
   "title": "A framework for privacy preserving digital trace data collection through data donation",
   "year": 2022,
   "doi": "10.5117/ccr2022.2.002.boes",
   "type": "article",
   "venue": "Computational Communication Research",
   "cited_by": 81,
   "authors": [
    "Laura Boeschoten",
    "Jef Ausloos",
    "Judith E. M\u00f6ller"
   ],
   "openalex": "https://openalex.org/W4297534144"
  },
  {
   "title": "A Total Error Framework with a Special Focus on Digital Data",
   "year": 2026,
   "doi": "10.1111/insr.70020",
   "type": "article",
   "venue": "International Statistical Review",
   "cited_by": 1,
   "authors": [
    "Ingegerd Jansson",
    "Lilli Japec"
   ],
   "openalex": "https://openalex.org/W7130655344"
  },
  {
   "title": "Best practices for studies using digital data donation",
   "year": 2024,
   "doi": "10.1007/s11135-024-01983-x",
   "type": "article",
   "venue": "Quality & Quantity",
   "cited_by": 23,
   "authors": [
    "Thijs Cornelis Carri\u00e8re",
    "Laura Boeschoten",
    "Bella Struminskaya"
   ],
   "openalex": "https://openalex.org/W4403218327"
  }
 ]
}

==> anc/literature/checklist_search_2026-10-31/raw/results/C_C02.json <==
{
 "id": "C02",
 "backend": "oa",
 "mode": "tas",
 "query": "\"API-based research\" OR \"API based research\"",
 "since": "2015",
 "datetime_utc": "2026-10-31 05:04 UTC",
 "total_hits": 10,
 "url": "https://api.openalex.org/works?filter=from_publication_date%3A2015-01-01%2Ctitle_and_abstract.search%3A%22API-based+research%22+OR+%22API+based+research%22&per-page=50&mailto=vdepagadala%40gmail.com&sort=relevance_score%3Adesc",
 "records": [
  {
   "title": "How to Do API-Based Research on Wikipedia",
   "year": 2022,
   "doi": "10.4135/9781529610888",
   "type": "book",
   "venue": "SAGE Publications Ltd eBooks",
   "cited_by": 0,
   "authors": [
    "Anders Kristian Munk"
   ],
   "openalex": "https://openalex.org/W4285236251"
  },
  {
   "title": "\u201cAPI-Based Research\u201d or How can Digital Sociology and Journalism Studies Learn from the Facebook and Cambridge Analytica Data Breach",
   "year": 2019,
   "doi": "10.1080/21670811.2019.1591927",
   "type": "article",
   "venue": "Digital Journalism",
   "cited_by": 167,
   "authors": [
    "Tommaso Venturini",
    "Richard Rogers"
   ],
   "openalex": "https://openalex.org/W2940189872"
  },
  {
   "title": "\"API-based research\" or how can digital sociology and journalism studies learn from the Cambridge Analytica affair",
   "year": 2019,
   "doi": "",
   "type": "article",
   "venue": "HAL",
   "cited_by": 2,
   "authors": [
    "Tommaso Venturini",
    "Richard Rogers"
   ],
   "openalex": "https://openalex.org/W3132774638"
  },
  {
   "title": "Examining AI-generated historical narratives and their reception through the example of history POVs on TikTok",
   "year": 2026,
   "doi": "10.48550/arxiv.2606.23300",
   "type": "preprint",
   "venue": "arXiv (Cornell University)",
   "cited_by": 0,
   "authors": [
    "Nina Brolich",
    "Anna Neovesky"
   ],
   "openalex": "https://openalex.org/W7165623850"
  },
  {
   "title": "Examining AI-generated historical narratives and their reception through the example of history POVs on TikTok",
   "year": 2026,
   "doi": "",
   "type": "preprint",
   "venue": "arXiv (Cornell University)",
   "cited_by": 0,
   "authors": [
    "Nina Brolich",
    "Anna Neovesky"
   ],
   "openalex": "https://openalex.org/W7165816396"
  },
  {
   "title": "Practical AI Transparency: Revealing Datafication and Algorithmic Identities",
   "year": 2020,
   "doi": "10.33621/jdsr.v2i3.32",
   "type": "article",
   "venue": "Journal of Digital Social Research",
   "cited_by": 10,
   "authors": [
    "Ana Pop Stefanija",
    "Jos Pierson"
   ],
   "openalex": "https://openalex.org/W3112467455"
  },
  {
   "title": "Examining AI-generated Historical Narratives and Their Reception through the Example of History POVs on TikTok",
   "year": 2026,
   "doi": "10.5281/zenodo.20071366",
   "type": "article",
   "venue": "Zenodo (CERN European Organization for Nuclear Research)",
   "cited_by": 0,
   "authors": [
    "Nina Brolich",
    "Anna Neovesky"
   ],
   "openalex": "https://openalex.org/W7160490845"
  },
  {
   "title": "An analysis technology of Android application behavior based on sensors",
   "year": 2021,
   "doi": "",
   "type": "article",
   "venue": "DOAJ (DOAJ: Directory of Open Access Journals)",
   "cited_by": 0,
   "authors": [
    "YANG Pin",
    "Ran Tao",
    "ZHANG Lei"
   ],
   "openalex": "https://openalex.org/W7162742750"
  },
  {
   "title": "Systematic AI-Assisted Analysis of Public Broadcasting Impartiality: A Comprehensive Methodology for 22 Countries",
   "year": 2026,
   "doi": "10.2139/ssrn.7033939",
   "type": "preprint",
   "venue": "SSRN Electronic Journal",
   "cited_by": 0,
   "authors": [
    "David Schlaepfer"
   ],
   "openalex": "https://openalex.org/W7171635464"
  },
  {
   "title": "Towards Understanding Android APIs: Official Lists, Vendor Customizations, and Real-World Usage",
   "year": 2026,
   "doi": "10.48550/arxiv.2604.14943",
   "type": "preprint",
   "venue": "arXiv (Cornell University)",
   "cited_by": 0,
   "authors": [
    "Sinan Wang",
    "Qi Zhang",
    "Jiacheng Li"
   ],
   "openalex": "https://openalex.org/W7154718932"
  }
 ]
}

==> anc/literature/checklist_search_2026-10-31/raw/results/C_C03.json <==
{
 "id": "C03",
 "backend": "oa",
 "mode": "tas",
 "query": "\"post-API\" (\"digital methods\" OR \"social media research\" OR \"data access\")",
 "since": "2018",
 "datetime_utc": "2026-10-31 05:04 UTC",
 "total_hits": 16,
 "url": "https://api.openalex.org/works?filter=from_publication_date%3A2018-01-01%2Ctitle_and_abstract.search%3A%22post-API%22+%28%22digital+methods%22+OR+%22social+media+research%22+OR+%22data+access%22%29&per-page=50&mailto=vdepagadala%40gmail.com&sort=relevance_score%3Adesc",
 "records": [
  {
   "title": "Digital methods in a post-API environment",
   "year": 2019,
   "doi": "10.1080/13645579.2019.1682840",
   "type": "article",
   "venue": "International Journal of Social Research Methodology",
   "cited_by": 84,
   "authors": [
    "Jessamy Perriam",
    "Andreas Birkbak",
    "Andy Freeman"
   ],
   "openalex": "https://openalex.org/W2981762745"
  },
  {
   "title": "Social Media Data Access in the Post-API Age",
   "year": 2026,
   "doi": "10.4324/9781003359524-18",
   "type": "book-chapter",
   "venue": "Routledge eBooks",
   "cited_by": 0,
   "authors": [
    "Erik Borra",
    "Stijn Peeters",
    "Bernhard Rieder"
   ],
   "openalex": "https://openalex.org/W7165753948"
  },
  {
   "title": "The Post-API Age of Social Media Data Access: Past, Present, and Future",
   "year": 2024,
   "doi": "10.1177/00027162251372557",
   "type": "article",
   "venue": "The Annals of the American Academy of Political and Social Science",
   "cited_by": 7,
   "authors": [
    "Deen Freelon",
    "Cristina Monzer",
    "Gayoung Jeon"
   ],
   "openalex": "https://openalex.org/W7115182098"
  },
  {
   "title": "Repurposing Digital Methods in a Post-API Research Environment: Methodological and Ethical Implications",
   "year": 2021,
   "doi": "10.13136/isr.v11i4s.433",
   "type": "article",
   "venue": "Italian Sociological Review",
   "cited_by": 10,
   "authors": [
    "Alessandro Caliandro"
   ],
   "openalex": "https://openalex.org/W3169115236"
  },
  {
   "title": "Post-Post-API Age: Studying Digital Platforms in Scant Data Access Times",
   "year": 2026,
   "doi": "10.1145/3816985",
   "type": "article",
   "venue": "Proceedings of the ACM on Human-Computer Interaction",
   "cited_by": 2,
   "authors": [
    "Kayo Mimizuka",
    "Megan A. Brown",
    "Kai-Cheng Yang"
   ],
   "openalex": "https://openalex.org/W4417299385"
  },
  {
   "title": "PROPOSING RECIPROCAL DIGITAL METHODS: A USER-CENTRIC METHOD FOR ALGORITHMIC SOCIAL PLATFORMS IN A POST-API WORLD",
   "year": 2025,
   "doi": "10.5210/spir.v2024i0.14048",
   "type": "article",
   "venue": "AoIR Selected Papers of Internet Research",
   "cited_by": 1,
   "authors": [
    "Jessica Yarin Robinson",
    "Sebastian Cole"
   ],
   "openalex": "https://openalex.org/W4407232231"
  },
  {
   "title": "To scrape or not to scrape, this is dilemma. The post-API scenario and implications on digital research",
   "year": 2023,
   "doi": "10.3389/fsoc.2023.1145038",
   "type": "article",
   "venue": "Frontiers in Sociology",
   "cited_by": 38,
   "authors": [
    "Domenico Trezza"
   ],
   "openalex": "https://openalex.org/W4327615899"
  },
  {
   "title": "From archive cultures to ephemeral content, and back: Studying Instagram Stories with digital methods",
   "year": 2020,
   "doi": "10.1177/1461444820960071",
   "type": "article",
   "venue": "New Media & Society",
   "cited_by": 108,
   "authors": [
    "Lucia Bainotti",
    "Alessandro Caliandro",
    "Alessandro Gandini"
   ],
   "openalex": "https://openalex.org/W3087141127"
  },
  {
   "title": "User-centric approaches for collecting Facebook data in the \u2018post-API age\u2019: experiences from two studies and recommendations for future research",
   "year": 2022,
   "doi": "10.1080/1369118x.2022.2097015",
   "type": "article",
   "venue": "Information Communication & Society",
   "cited_by": 62,
   "authors": [
    "Johannes Breuer",
    "Zolt\u00e1n Kmetty",
    "Mario Haim"
   ],
   "openalex": "https://openalex.org/W4284961432"
  },
  {
   "title": "Follow the user: Taking advantage of Internet users as methodological resources",
   "year": 2024,
   "doi": "10.1177/13548565241307569",
   "type": "article",
   "venue": "Convergence The International Journal of Research into New Media Technologies",
   "cited_by": 7,
   "authors": [
    "Alessandro Caliandro"
   ],
   "openalex": "https://openalex.org/W4405196557"
  },
  {
   "title": "Researching visual protest and politics with \u201cextra-hard\u201d data",
   "year": 2024,
   "doi": "10.33621/jdsr.v6i2.214",
   "type": "article",
   "venue": "Journal of Digital Social Research",
   "cited_by": 2,
   "authors": [
    "Suay Melisa \u00d6zkula",
    "Janna Joceli Omena",
    "Radhika Gajjala"
   ],
   "openalex": "https://openalex.org/W4398783818"
  },
  {
   "title": "Data Donation From YouTube and TikTok Users: How We Implemented It",
   "year": 2025,
   "doi": "10.13136/isr.v16i16s.970",
   "type": "article",
   "venue": "Italian Sociological Review",
   "cited_by": 0,
   "authors": [
    "Andrea Russo",
    "Dario Pizzul"
   ],
   "openalex": "https://openalex.org/W7160897229"
  },
  {
   "title": "User Spatial Content in Social Research: Approaches, Opportunities, and Challenges",
   "year": 2025,
   "doi": "10.3390/soc15040096",
   "type": "article",
   "venue": "Societies",
   "cited_by": 0,
   "authors": [
    "Ciro Clemente De Falco"
   ],
   "openalex": "https://openalex.org/W4409328769"
  },
  {
   "title": "AFTER DEPLATFORMING: RETRACING CONTENT MODERATION EFFECTS ACROSS PLATFORMS AND A POST-AMERICAN WEB",
   "year": 2023,
   "doi": "10.5210/spir.v2023i0.13538",
   "type": "article",
   "venue": "AoIR Selected Papers of Internet Research",
   "cited_by": 0,
   "authors": [
    "Emillie V. de Keulenaar",
    "Jo\u00e3o Carlos Magalh\u00e3es",
    "Marcelo Alves dos Santos"
   ],
   "openalex": "https://openalex.org/W4392406493"
  },
  {
   "title": "Climatelaw Turkey: Tweet Corpus and Islamic Terminology Datasets on the 2022 Turkish Climate Law Debate",
   "year": 2026,
   "doi": "10.5281/zenodo.19253943",
   "type": "dataset",
   "venue": "Zenodo (CERN European Organization for Nuclear Research)",
   "cited_by": 0,
   "authors": [
    "\u00d6mer F. G\u00fcrlesin"
   ],
   "openalex": "https://openalex.org/W7148788697"
  },
  {
   "title": "A Survey on Publicly Available Text-Based English Social Media Datasets From Online Data Sharing Repositories",
   "year": 2026,
   "doi": "10.5281/zenodo.21704650",
   "type": "dataset",
   "venue": "Zenodo (CERN European Organization for Nuclear Research)",
   "cited_by": 0,
   "authors": [
    "Janina Pohl",
    "Vogt, Michael",
    "Christian Grimme"
   ],
   "openalex": "https://openalex.org/W7172448832"
  }
 ]
}

==> anc/literature/checklist_search_2026-10-31/raw/results/C_C04.json <==
{
 "id": "C04",
 "backend": "oa",
 "mode": "tas",
 "query": "\"social media data\" (\"reporting standards\" OR \"reporting guideline\" OR \"reporting guidelines\" OR checklist)",
 "since": "2012",
 "datetime_utc": "2026-10-31 05:04 UTC",
 "total_hits": 31,
 "url": "https://api.openalex.org/works?filter=from_publication_date%3A2012-01-01%2Ctitle_and_abstract.search%3A%22social+media+data%22+%28%22reporting+standards%22+OR+%22reporting+guideline%22+OR+%22reporting+guidelines%22+OR+checklist%29&per-page=50&mailto=vdepagadala%40gmail.com&sort=relevance_score%3Adesc",
 "records": [
  {
   "title": "Garbage in, Garbage Out: Data Collection, Quality Assessment and Reporting Standards for Social Media Data Use in Health Research, Infodemiology and Digital Disease Detection",
   "year": 2016,
   "doi": "10.2196/jmir.4738",
   "type": "article",
   "venue": "Journal of Medical Internet Research",
   "cited_by": 177,
   "authors": [
    "Yoonsang Kim",
    "Jidong Huang",
    "Sherry Emery"
   ],
   "openalex": "https://openalex.org/W2283694230"
  },
  {
   "title": "The Importance of Debiasing Social Media Data to Better Understand E-Cigarette-Related Attitudes and Behaviors",
   "year": 2016,
   "doi": "10.2196/jmir.6185",
   "type": "article",
   "venue": "Journal of Medical Internet Research",
   "cited_by": 53,
   "authors": [
    "Jon-Patrick Allem",
    "Emilio Ferrara"
   ],
   "openalex": "https://openalex.org/W2517785654"
  },
  {
   "title": "A Comparative Study of Symptom Clustering On Clinical and Social Media Data",
   "year": 2015,
   "doi": "10.1007/978-3-319-16268-3_23",
   "type": "conference-paper",
   "venue": "Lecture notes in computer science",
   "cited_by": 3,
   "authors": [
    "Christopher C. Yang",
    "Edward H. Ip",
    "Nancy E. Avis"
   ],
   "openalex": "https://openalex.org/W764410194"
  },
  {
   "title": "The Research Topic Defines \u201cNoise\u201d in Social Media Data \u2013 a Response from the Authors",
   "year": 2017,
   "doi": "10.2196/jmir.6824",
   "type": "article",
   "venue": "Journal of Medical Internet Research",
   "cited_by": 2,
   "authors": [
    "Yoonsang Kim",
    "Jidong Huang",
    "Sherry Emery"
   ],
   "openalex": "https://openalex.org/W2620888543"
  },
  {
   "title": "Data Snack - Social Media Data Access in 2026: Making Sense of a Moving Target",
   "year": 2026,
   "doi": "10.5281/zenodo.20537536",
   "type": "article",
   "venue": "Zenodo (CERN European Organization for Nuclear Research)",
   "cited_by": 0,
   "authors": [
    "Susanne de Vogel"
   ],
   "openalex": "https://openalex.org/W7163535190"
  },
  {
   "title": "Public Opinion on Exagamglogene Autotemcel (Casvegy) for Sickle Cell Disease: A Qualitative Thematic Analysis Using Social Media Data in Cameroon",
   "year": 2025,
   "doi": "10.4236/ojbd.2025.154013",
   "type": "article",
   "venue": "Open Journal of Blood Diseases",
   "cited_by": 0,
   "authors": [
    "Eposs\u00e8 Ekoube Charlotte",
    "Mandeng Ma Linwa Edgar",
    "Mbono Ritha Betoko"
   ],
   "openalex": "https://openalex.org/W4415978337"
  },
  {
   "title": "Responsible use of social media data is needed: A reply to Maya-Jariego et al. \u201cPlenty of black money: Netnography of illegal recreational underwater fishing in southern Spain\u201d",
   "year": 2021,
   "doi": "10.1016/j.marpol.2021.104780",
   "type": "article",
   "venue": "Marine Policy",
   "cited_by": 16,
   "authors": [
    "Valerio Sbragaglia",
    "Ricardo A. Correia",
    "Enrico Di Minin"
   ],
   "openalex": "https://openalex.org/W3199809932"
  },
  {
   "title": "Unveiling Patient-Level Harms and At-Risk Clinical Groups During Hospital Cyberattacks: Systematic Review of Global Case Studies and Social Media Data",
   "year": 2026,
   "doi": "10.2196/88257",
   "type": "review",
   "venue": "Journal of Medical Internet Research",
   "cited_by": 1,
   "authors": [
    "Isabel Straw",
    "Deepak Kumar",
    "Seoyoung Kweon"
   ],
   "openalex": "https://openalex.org/W7214728960"
  },
  {
   "title": "Disclosure Standards for Social Media and Generative Artificial Intelligence Research: Toward Transparency and Replicability",
   "year": 2023,
   "doi": "10.1177/20563051231216947",
   "type": "article",
   "venue": "Social Media + Society",
   "cited_by": 16,
   "authors": [
    "Ganna Kostygina",
    "Yoonsang Kim",
    "Zachary H. Seeskin"
   ],
   "openalex": "https://openalex.org/W4389893950"
  },
  {
   "title": "Methods in predictive techniques for mental health status on social media: a critical review",
   "year": 2020,
   "doi": "10.1038/s41746-020-0233-7",
   "type": "review",
   "venue": "npj Digital Medicine",
   "cited_by": 557,
   "authors": [
    "Stevie Chancellor",
    "Munmun De Choudhury"
   ],
   "openalex": "https://openalex.org/W3013908145"
  },
  {
   "title": "News on Twitter: Engagement, Exposure and Estimating Credibility using Machine Learning",
   "year": 2021,
   "doi": "10.1109/besc53957.2021.9635549",
   "type": "conference-paper",
   "venue": "International Conference on Behavioral, Economic, and Socio-Cultural Computing",
   "cited_by": 2,
   "authors": [
    "Asma Hamid ElFadl",
    "Uzair Shah",
    "Sadaqat Ur Rehman"
   ],
   "openalex": "https://openalex.org/W4200428633"
  },
  {
   "title": "Methods and Applications of Social Media Monitoring of Mental Health During Disasters: Scoping Review",
   "year": 2022,
   "doi": "10.2196/33058",
   "type": "review",
   "venue": "JMIR Mental Health",
   "cited_by": 21,
   "authors": [
    "Samantha J. Teague",
    "Adrian B. R. Shatte",
    "Emmelyn Weller"
   ],
   "openalex": "https://openalex.org/W4214489301"
  },
  {
   "title": "Unwinding a Legal and Ethical Ariadne\u2019s Thread Out of the Twitter Scraping Maze",
   "year": 2022,
   "doi": "10.1007/978-3-031-09901-4_10",
   "type": "conference-paper",
   "venue": "Springer eBooks",
   "cited_by": 2,
   "authors": [
    "Arianna Rossi",
    "Archana Kumari",
    "Gabriele Lenzini"
   ],
   "openalex": "https://openalex.org/W4312999712"
  },
  {
   "title": "The Social Media Communication of Hungarian County Seats: Facebook, Instagram, and YouTube Presence",
   "year": 2021,
   "doi": "10.2478/auscom-2021-0007",
   "type": "article",
   "venue": "Acta Universitatis Sapientiae Communicatio",
   "cited_by": 0,
   "authors": [
    "\u00c1rp\u00e1d Papp-V\u00e1ry",
    "Alexandra Sz\u0171cs-Kis"
   ],
   "openalex": "https://openalex.org/W4210555962"
  },
  {
   "title": "Ethical Considerations when Using Social Media for Evidence Generation",
   "year": 2018,
   "doi": "10.18356/5bf16c88-en",
   "type": "paratext",
   "venue": "Innocenti research briefs",
   "cited_by": 4,
   "authors": [
    "UNICEF Innocenti Research Centre",
    "Gabrielle E. Berman",
    "James Larry Powell"
   ],
   "openalex": "https://openalex.org/W2898549109"
  },
  {
   "title": "WEIRD ICWSM: How Western, Educated, Industrialized, Rich, and Democratic is Social Computing Research?",
   "year": 2024,
   "doi": "10.48550/arxiv.2406.02090",
   "type": "preprint",
   "venue": "arXiv (Cornell University)",
   "cited_by": 2,
   "authors": [
    "Ali Akbar Septiandri",
    "Marios Constantinides",
    "Daniele Quercia"
   ],
   "openalex": "https://openalex.org/W4399417061"
  },
  {
   "title": "Awareness of Students on Social Media Ethics",
   "year": 2026,
   "doi": "",
   "type": "article",
   "venue": "PhilPapers (PhilPapers Foundation)",
   "cited_by": 0,
   "authors": [
    "Ana Mae Macaya",
    "Lhiza Jade Abanco"
   ],
   "openalex": "https://openalex.org/W7165702619"
  },
  {
   "title": "Twitter as a Tool for Health Research: A Systematic Review",
   "year": 2016,
   "doi": "10.2105/ajph.2016.303512",
   "type": "review",
   "venue": "American Journal of Public Health",
   "cited_by": 634,
   "authors": [
    "Lauren E. Sinnenberg",
    "Alison M. Buttenheim",
    "Kevin Padrez"
   ],
   "openalex": "https://openalex.org/W2553110962"
  },
  {
   "title": "Comparison of drug safety data obtained from the monitoring system, literature, and social media: An empirical proof from a Chinese patent medicine",
   "year": 2019,
   "doi": "10.1371/journal.pone.0222077",
   "type": "article",
   "venue": "PLoS ONE",
   "cited_by": 8,
   "authors": [
    "Ruixue Hu",
    "Su Golder",
    "Guoyan Yang"
   ],
   "openalex": "https://openalex.org/W2989130400"
  },
  {
   "title": "The value-relevance of social media activity of Finnish listed companies",
   "year": 2022,
   "doi": "10.1108/ijaim-04-2021-0076",
   "type": "article",
   "venue": "International Journal of Accounting and Information Management",
   "cited_by": 7,
   "authors": [
    "Antti Ilmari Rautiainen",
    "Jonna Jokinen"
   ],
   "openalex": "https://openalex.org/W4293087396"
  },
  {
   "title": "Effect of Education and Telephone Follow-Up on Care Burden of Caregivers of Older Patients with Stroke",
   "year": 2022,
   "doi": "10.32598/sija.2022.2183.3",
   "type": "article",
   "venue": "Salmand",
   "cited_by": 12,
   "authors": [
    "Hoda Bani Ardalan",
    "Seyedeh Ameneh Motalebi",
    "Akram Shahrokhi"
   ],
   "openalex": "https://openalex.org/W3198257104"
  },
  {
   "title": "Conflict of interest and funding in health communication on social media: a systematic review",
   "year": 2023,
   "doi": "10.1136/bmjopen-2023-072258",
   "type": "review",
   "venue": "BMJ Open",
   "cited_by": 18,
   "authors": [
    "Vanessa Helou",
    "Fatima Mouzahem",
    "Adham Makarem"
   ],
   "openalex": "https://openalex.org/W4385814050"
  },
  {
   "title": "Twitter as a Tool for Health Research: A Systematic Review",
   "year": 2016,
   "doi": "10.2105/ajph.2016.303512a",
   "type": "review",
   "venue": "American Journal of Public Health",
   "cited_by": 93,
   "authors": [
    "Lauren E. Sinnenberg",
    "Alison M. Buttenheim",
    "Kevin Padrez"
   ],
   "openalex": "https://openalex.org/W4239883634"
  },
  {
   "title": "A Survey Study on the Current Veterinary Practice and Attitudes to Anaesthesia and Analgesia for Spay Surgery in the United Kingdom",
   "year": 2025,
   "doi": "10.1002/vms3.70151",
   "type": "article",
   "venue": "Veterinary Medicine and Science",
   "cited_by": 3,
   "authors": [
    "Joanna Martino\u2010Boulton",
    "Iliana Antonopoulou",
    "Hannah Pinnock"
   ],
   "openalex": "https://openalex.org/W4406094020"
  },
  {
   "title": "Sibling Caregivers: Assessing the Role of Caregiving Duties and Social Support on Behavioral Issues",
   "year": 2013,
   "doi": "",
   "type": "dissertation",
   "venue": "John Spoor Broome Library Institutional Repository (California State University)",
   "cited_by": 0,
   "authors": [
    "Sara C Brejnak"
   ],
   "openalex": "https://openalex.org/W2246105527"
  },
  {
   "title": "Digital Affective Resilience: A Cross\u2010Sectional Observational Study of Anxiety\u2010Related Chinese Social Media",
   "year": 2026,
   "doi": "10.1002/nop2.70691",
   "type": "article",
   "venue": "Nursing Open",
   "cited_by": 0,
   "authors": [
    "Jinji Chen",
    "Jin Gong",
    "Ziqin Wang"
   ],
   "openalex": "https://openalex.org/W7168021127"
  },
  {
   "title": "Can Big Data Be Used to Monitor the Mental Health Consequences of COVID-19?",
   "year": 2021,
   "doi": "10.3389/ijph.2021.633451",
   "type": "article",
   "venue": "International Journal of Public Health",
   "cited_by": 20,
   "authors": [
    "Nicola Julia Aebi",
    "David De Ridder",
    "Carlos Ochoa"
   ],
   "openalex": "https://openalex.org/W3156230564"
  },
  {
   "title": "Social media narratives in non-communicable disease: their dynamics and value for patients, communities and health researchers",
   "year": 2020,
   "doi": "10.7488/era/1309",
   "type": "dissertation",
   "venue": "ERA",
   "cited_by": 0,
   "authors": [
    "Joanna Taylor"
   ],
   "openalex": "https://openalex.org/W3201217765"
  },
  {
   "title": "Editorial: Culture and emotion in educational dynamics, volume IV",
   "year": 2026,
   "doi": "10.3389/fpsyg.2026.1837400",
   "type": "editorial",
   "venue": "Frontiers in Psychology",
   "cited_by": 0,
   "authors": [
    "Dar\u00edo Pa\u00e9z",
    "Silvia da Costa",
    "Enrique Riquelme"
   ],
   "openalex": "https://openalex.org/W7154152796"
  },
  {
   "title": "Editorial: Utilizing real world data and real world evidence in veterinary medicine: current practices and future potentials",
   "year": 2026,
   "doi": "10.3389/fvets.2025.1745155",
   "type": "editorial",
   "venue": "Frontiers in Veterinary Science",
   "cited_by": 0,
   "authors": [
    "A Wright",
    "Kennedy Kapala Mwacalimba",
    "Taran Rai"
   ],
   "openalex": "https://openalex.org/W7161949609"
  },
  {
   "title": "Ethical and inclusive challenges of machine learning in anaesthesia",
   "year": 2025,
   "doi": "10.1111/anae.70089",
   "type": "editorial",
   "venue": "Anaesthesia",
   "cited_by": 1,
   "authors": [
    "Gianni R. Lorello",
    "Mayur Murali"
   ],
   "openalex": "https://openalex.org/W4416951601"
  }
 ]
}

==> anc/literature/checklist_search_2026-10-31/raw/results/C_C05.json <==
{
 "id": "C05",
 "backend": "oa",
 "mode": "tas",
 "query": "\"big data\" \"total survey error\" OR \"total error\" framework",
 "since": "2014",
 "datetime_utc": "2026-10-31 05:04 UTC",
 "total_hits": 44579,
 "url": "https://api.openalex.org/works?filter=from_publication_date%3A2014-01-01%2Ctitle_and_abstract.search%3A%22big+data%22+%22total+survey+error%22+OR+%22total+error%22+framework&per-page=50&mailto=vdepagadala%40gmail.com&sort=relevance_score%3Adesc",
 "records": [
  {
   "title": "Total Error in a Big Data World: Adapting the TSE Framework to Big Data",
   "year": 2019,
   "doi": "10.1093/jssam/smz056",
   "type": "article",
   "venue": "Journal of Survey Statistics and Methodology",
   "cited_by": 77,
   "authors": [
    "Ashley Amaya",
    "Paul P. Biemer",
    "David L. Kinyon"
   ],
   "openalex": "https://openalex.org/W3005044129"
  },
  {
   "title": "Assessing the methodological quality of big data: Introducing the Total Error framework in criminology",
   "year": 2021,
   "doi": "",
   "type": "conference-paper",
   "venue": "Ghent University Academic Bibliography (Ghent University)",
   "cited_by": 0,
   "authors": [
    "Thom Snaphaan",
    "Wim Hardyns"
   ],
   "openalex": "https://openalex.org/W3198444717"
  },
  {
   "title": "Big Data analytics frameworks",
   "year": 2014,
   "doi": "10.1109/cscita.2014.6839299",
   "type": "conference-paper",
   "venue": "International Conference on Communication System, Computing and IT Applications (CSCITA)",
   "cited_by": 107,
   "authors": [
    "Parth Chandarana",
    "M. Vijayalakshmi"
   ],
   "openalex": "https://openalex.org/W2055637560"
  },
  {
   "title": "An experimental survey on big data frameworks",
   "year": 2018,
   "doi": "10.1016/j.future.2018.04.032",
   "type": "article",
   "venue": "Future Generation Computer Systems",
   "cited_by": 126,
   "authors": [
    "Wissem Inoubli",
    "Sabeur Aridhi",
    "Haithem Mezni"
   ],
   "openalex": "https://openalex.org/W2615310743"
  },
  {
   "title": "The state of the art and taxonomy of big data analytics: view from new big data framework",
   "year": 2019,
   "doi": "10.1007/s10462-019-09685-9",
   "type": "article",
   "venue": "Artificial Intelligence Review",
   "cited_by": 265,
   "authors": [
    "Azlinah Mohamed",
    "Maryam Khanian Najafabadi",
    "Yap Bee Wah"
   ],
   "openalex": "https://openalex.org/W2913024106"
  },
  {
   "title": "An ethical framework for big data and smart cities",
   "year": 2021,
   "doi": "10.1016/j.techfore.2020.120559",
   "type": "article",
   "venue": "Technological Forecasting and Social Change",
   "cited_by": 190,
   "authors": [
    "Victor I. C. Chang"
   ],
   "openalex": "https://openalex.org/W3119870112"
  },
  {
   "title": "Exploring Big Data Governance Frameworks",
   "year": 2018,
   "doi": "10.1016/j.procs.2018.10.181",
   "type": "conference-paper",
   "venue": "Procedia Computer Science",
   "cited_by": 105,
   "authors": [
    "Ali Hamad Al-Badi",
    "Ali Tarhini",
    "Asharul Islam Khan"
   ],
   "openalex": "https://openalex.org/W2900175372"
  },
  {
   "title": "Big data dreams: A framework for corporate strategy",
   "year": 2017,
   "doi": "10.1016/j.bushor.2017.01.010",
   "type": "article",
   "venue": "Business Horizons",
   "cited_by": 170,
   "authors": [
    "Matthew J. Mazzei",
    "David W. Noble"
   ],
   "openalex": "https://openalex.org/W2593865443"
  },
  {
   "title": "A novel big data analytics framework for smart cities",
   "year": 2018,
   "doi": "10.1016/j.future.2018.06.046",
   "type": "article",
   "venue": "Future Generation Computer Systems",
   "cited_by": 299,
   "authors": [
    "Ahmed M. Shahat Osman"
   ],
   "openalex": "https://openalex.org/W2811000347"
  },
  {
   "title": "Big data framework for analytics in smart grids",
   "year": 2017,
   "doi": "10.1016/j.epsr.2017.06.006",
   "type": "article",
   "venue": "Electric Power Systems Research",
   "cited_by": 142,
   "authors": [
    "Amr Munshi",
    "Yasser Abdel\u2010Rady I. Mohamed"
   ],
   "openalex": "https://openalex.org/W2697346439"
  },
  {
   "title": "An Ethics Framework for Big Data in Health and Research",
   "year": 2019,
   "doi": "10.1007/s41649-019-00099-x",
   "type": "article",
   "venue": "Asian Bioethics Review",
   "cited_by": 136,
   "authors": [
    "Vicki Xafis",
    "Gerald Owen Schaefer",
    "Markus K. Labude"
   ],
   "openalex": "https://openalex.org/W2978159570"
  },
  {
   "title": "A framework for Big Data driven product lifecycle management",
   "year": 2017,
   "doi": "10.1016/j.jclepro.2017.04.172",
   "type": "article",
   "venue": "Journal of Cleaner Production",
   "cited_by": 243,
   "authors": [
    "Yingfeng Zhang",
    "Shan Ren",
    "Yang Liu"
   ],
   "openalex": "https://openalex.org/W2613686321"
  },
  {
   "title": "Big Data for Industry 4.0: A Conceptual Framework",
   "year": 2016,
   "doi": "10.1109/csci.2016.0088",
   "type": "conference-paper",
   "venue": "International Conference on Computational Science and Computational Intelligence (CSCI)",
   "cited_by": 126,
   "authors": [
    "Mert Onuralp G\u00f6kalp",
    "Kerem Kayabay",
    "Mehmet Ali Akyol"
   ],
   "openalex": "https://openalex.org/W2601868134"
  },
  {
   "title": "Big data in psychology: A framework for research advancement.",
   "year": 2018,
   "doi": "10.1037/amp0000190",
   "type": "article",
   "venue": "American Psychologist",
   "cited_by": 122,
   "authors": [
    "Idris Adjerid",
    "Ken Kelley"
   ],
   "openalex": "https://openalex.org/W2791907880"
  },
  {
   "title": "Big Data Pre-processing: A Quality Framework",
   "year": 2015,
   "doi": "10.1109/bigdatacongress.2015.35",
   "type": "conference-paper",
   "venue": "IEEE International Congress on Big Data (BigData Congress)",
   "cited_by": 122,
   "authors": [
    "Ikbal Taleb",
    "Rachida Dssouli A",
    "Mohamed Adel Serhani"
   ],
   "openalex": "https://openalex.org/W1491282455"
  },
  {
   "title": "NIST Big Data Interoperability Framework:",
   "year": 2019,
   "doi": "10.6028/nist.sp.1500-1r2",
   "type": "report",
   "venue": null,
   "cited_by": 64,
   "authors": [
    "NIST Big Data Public Working Group, Definitions and Taxonomies Subgroup."
   ],
   "openalex": "https://openalex.org/W2986104320"
  },
  {
   "title": "A Big Data-as-a-Service Framework: State-of-the-Art and Perspectives",
   "year": 2017,
   "doi": "10.1109/tbdata.2017.2757942",
   "type": "article",
   "venue": "IEEE Transactions on Big Data",
   "cited_by": 178,
   "authors": [
    "Xiaokang Wang",
    "Laurence Tianruo Yang",
    "Huazhong Liu"
   ],
   "openalex": "https://openalex.org/W2757727956"
  },
  {
   "title": "A big data-driven framework for sustainable and smart additive manufacturing",
   "year": 2020,
   "doi": "10.1016/j.rcim.2020.102026",
   "type": "article",
   "venue": "Robotics and Computer-Integrated Manufacturing",
   "cited_by": 314,
   "authors": [
    "Arfan Majeed",
    "Yingfeng Zhang",
    "Shan Ren"
   ],
   "openalex": "https://openalex.org/W3045571868"
  },
  {
   "title": "Privacy, big data, and the public good: frameworks for engagement",
   "year": 2015,
   "doi": "10.5860/choice.190349",
   "type": "book-review",
   "venue": "Choice Reviews Online",
   "cited_by": 158,
   "authors": [],
   "openalex": "https://openalex.org/W1850681671"
  },
  {
   "title": "Big Data Analysis for Sustainable Agriculture on a Geospatial Cloud Framework",
   "year": 2019,
   "doi": "10.3389/fsufs.2019.00054",
   "type": "article",
   "venue": "Frontiers in Sustainable Food Systems",
   "cited_by": 275,
   "authors": [
    "Jorge A. Delgado",
    "Nicholas M. Short",
    "Daniel P. Roberts"
   ],
   "openalex": "https://openalex.org/W2958383738"
  },
  {
   "title": "Big data reduction framework for value creation in sustainable enterprises",
   "year": 2016,
   "doi": "10.1016/j.ijinfomgt.2016.05.013",
   "type": "article",
   "venue": "International Journal of Information Management",
   "cited_by": 279,
   "authors": [
    "Muhammad Habib ur Rehman",
    "Victor I. C. Chang",
    "Aisha Batool"
   ],
   "openalex": "https://openalex.org/W2407961458"
  },
  {
   "title": "Implications of big data analytics in developing healthcare frameworks \u2013 A review",
   "year": 2017,
   "doi": "10.1016/j.jksuci.2017.12.007",
   "type": "article",
   "venue": "Journal of King Saud University - Computer and Information Sciences",
   "cited_by": 259,
   "authors": [
    "Venketesh Palanisamy",
    "Ramkumar Thirunavukarasu"
   ],
   "openalex": "https://openalex.org/W2775686965"
  },
  {
   "title": "Big Data and Machine Learning Based Secure Healthcare Framework",
   "year": 2018,
   "doi": "10.1016/j.procs.2018.05.020",
   "type": "conference-paper",
   "venue": "Procedia Computer Science",
   "cited_by": 218,
   "authors": [
    "Prableen Kaur",
    "Manik Sharma",
    "Mamta Mittal"
   ],
   "openalex": "https://openalex.org/W2806255535"
  },
  {
   "title": "A Framework for Pandemic Prediction Using Big Data Analytics",
   "year": 2021,
   "doi": "10.1016/j.bdr.2021.100190",
   "type": "article",
   "venue": "Big Data Research",
   "cited_by": 126,
   "authors": [
    "Imran Ahmed",
    "Misbah Ahmad",
    "Gwanggil Jeon"
   ],
   "openalex": "https://openalex.org/W3125956836"
  },
  {
   "title": "A Framework for Big Data Analysis in Smart Cities",
   "year": 2018,
   "doi": "10.1007/978-3-319-74690-6_40",
   "type": "conference-paper",
   "venue": "Advances in intelligent systems and computing",
   "cited_by": 72,
   "authors": [
    "Hisham Elhoseny",
    "Mohamed Elhoseny",
    "Alaa Mohamed Riad"
   ],
   "openalex": "https://openalex.org/W2785012600"
  },
  {
   "title": "A glimpse on big data analytics in the framework of marketing strategies",
   "year": 2017,
   "doi": "10.1007/s00500-017-2536-4",
   "type": "article",
   "venue": "Soft Computing",
   "cited_by": 119,
   "authors": [
    "Pietro Ducange",
    "Riccardo Pecori",
    "Paolo Mezzina"
   ],
   "openalex": "https://openalex.org/W2592314679"
  },
  {
   "title": "Creating Strategic Business Value from Big Data Analytics: A Research Framework",
   "year": 2018,
   "doi": "10.1080/07421222.2018.1451951",
   "type": "article",
   "venue": "Journal of Management Information Systems",
   "cited_by": 961,
   "authors": [
    "Varun Grover",
    "Roger H.L. Chiang",
    "Ting\u2010Peng Liang"
   ],
   "openalex": "https://openalex.org/W2804274048"
  },
  {
   "title": "Factors influencing effective use of big data: A research framework",
   "year": 2019,
   "doi": "10.1016/j.im.2019.02.001",
   "type": "article",
   "venue": "Information & Management",
   "cited_by": 181,
   "authors": [
    "Feliks Prasepta Sejahtera Surbakti",
    "Wei Wang",
    "Marta Indulska"
   ],
   "openalex": "https://openalex.org/W2916954296"
  },
  {
   "title": "Customer experience management in the age of big data analytics: A strategic framework",
   "year": 2020,
   "doi": "10.1016/j.jbusres.2020.01.022",
   "type": "article",
   "venue": "Journal of Business Research",
   "cited_by": 330,
   "authors": [
    "Maria Holmlund",
    "Yves Van Vaerenbergh",
    "Robert Ciuchita"
   ],
   "openalex": "https://openalex.org/W3002626430"
  },
  {
   "title": "Healthcare Big Data Voice Pathology Assessment Framework",
   "year": 2016,
   "doi": "10.1109/access.2016.2626316",
   "type": "article",
   "venue": "IEEE Access",
   "cited_by": 104,
   "authors": [
    "M. Shamim Hossain",
    "Ghulam Muhammad"
   ],
   "openalex": "https://openalex.org/W2552697641"
  },
  {
   "title": "Big Data Analysis: Recommendation System with Hadoop Framework",
   "year": 2015,
   "doi": "10.1109/cict.2015.86",
   "type": "conference-paper",
   "venue": "International Conference on Computational Intelligence & Communication Technology (CICT)",
   "cited_by": 105,
   "authors": [
    "Jai Prakash V Verma",
    "Bankim Patel",
    "Atul Manubhai Patel"
   ],
   "openalex": "https://openalex.org/W2036279382"
  },
  {
   "title": "Challenges of Big Data to Big Data Mining with their Processing Framework",
   "year": 2018,
   "doi": "10.1109/csnt.2018.8820282",
   "type": "conference-paper",
   "venue": "International Conference on Communication Systems and Network Technologies",
   "cited_by": 14,
   "authors": [
    "Kamlesh Kumar Pandey",
    "Diwakar Shukla"
   ],
   "openalex": "https://openalex.org/W2972277755"
  },
  {
   "title": "A big data framework for facilitating product innovation processes",
   "year": 2017,
   "doi": "10.1108/bpmj-11-2015-0157",
   "type": "article",
   "venue": "Business Process Management Journal",
   "cited_by": 98,
   "authors": [
    "Yuanzhu Zhan",
    "Kim Hua Tan",
    "Guojun Ji"
   ],
   "openalex": "https://openalex.org/W2341336940"
  },
  {
   "title": "Big data in mobile social networks: a QoE-oriented framework",
   "year": 2016,
   "doi": "10.1109/mnet.2016.7389831",
   "type": "article",
   "venue": "IEEE Network",
   "cited_by": 154,
   "authors": [
    "Zhou Su",
    "Qichao Xu",
    "Qifan Qi"
   ],
   "openalex": "https://openalex.org/W2275408081"
  },
  {
   "title": "Big Data and security policies: Towards a framework for regulating the phases of analytics and use of Big Data",
   "year": 2017,
   "doi": "10.1016/j.clsr.2017.03.002",
   "type": "article",
   "venue": "Computer law & security review",
   "cited_by": 71,
   "authors": [
    "Dennis Broeders",
    "Erik Schrijvers",
    "Bart van der Sloot"
   ],
   "openalex": "https://openalex.org/W2605195075"
  },
  {
   "title": "Big Data and Strategy: A research Framework",
   "year": 2016,
   "doi": "",
   "type": "article",
   "venue": "MCIS",
   "cited_by": 29,
   "authors": [
    "Patrick Mikalef",
    "Ilias O. Pappas",
    "Michail N. Giannakos"
   ],
   "openalex": "https://openalex.org/W2578499243"
  },
  {
   "title": "Big Data: Framework and issues",
   "year": 2016,
   "doi": "10.1109/eitech.2016.7519647",
   "type": "conference-paper",
   "venue": "International Conference on Electrical and Information Technologies",
   "cited_by": 10,
   "authors": [
    "Lamyae Hbibi",
    "Hafid Barka"
   ],
   "openalex": "https://openalex.org/W2491375590"
  },
  {
   "title": "Towards a big data framework for analyzing social media content",
   "year": 2018,
   "doi": "10.1016/j.ijinfomgt.2018.09.003",
   "type": "article",
   "venue": "International Journal of Information Management",
   "cited_by": 134,
   "authors": [
    "Jose Luis Jim\u00e9nez-M\u00e1rquez",
    "Israel Gonz\u00e1lez\u2010Carrasco",
    "Jos\u00e9 Luis L\u00f3pez-Cuadrado"
   ],
   "openalex": "https://openalex.org/W2893591486"
  },
  {
   "title": "Security by Design for Big Data Frameworks Over Cloud Computing",
   "year": 2021,
   "doi": "10.1109/tem.2020.3045661",
   "type": "article",
   "venue": "IEEE Transactions on Engineering Management",
   "cited_by": 137,
   "authors": [
    "Feras M. Awaysheh",
    "Mohammad N. Aladwan",
    "Mamoun Alazab"
   ],
   "openalex": "https://openalex.org/W3127643186"
  },
  {
   "title": "A big data driven analytical framework for energy-intensive manufacturing industries",
   "year": 2018,
   "doi": "10.1016/j.jclepro.2018.06.170",
   "type": "article",
   "venue": "Journal of Cleaner Production",
   "cited_by": 225,
   "authors": [
    "Yingfeng Zhang",
    "Shuaiyin Ma",
    "Haidong Yang"
   ],
   "openalex": "https://openalex.org/W2809067689"
  },
  {
   "title": "Framework for parallelisation on big data",
   "year": 2019,
   "doi": "10.1371/journal.pone.0214044",
   "type": "article",
   "venue": "PLoS ONE",
   "cited_by": 10,
   "authors": [
    "Lukman Ab. Rahim",
    "Krishna Mohan Kudiri",
    "Shiladitya Bahattacharjee"
   ],
   "openalex": "https://openalex.org/W2945638788"
  },
  {
   "title": "Differential evolution framework for big data optimization",
   "year": 2016,
   "doi": "10.1007/s12293-015-0174-x",
   "type": "article",
   "venue": "Memetic Computing",
   "cited_by": 49,
   "authors": [
    "Saber Mohammed Elsayed",
    "Ruhul Amin Sarker"
   ],
   "openalex": "https://openalex.org/W2225327068"
  },
  {
   "title": "DeepEye: An automatic big data visualization framework",
   "year": 2018,
   "doi": "10.26599/bdma.2018.9020007",
   "type": "article",
   "venue": "Big Data Mining and Analytics",
   "cited_by": 47,
   "authors": [
    "Xuedi Qin",
    "Yuyu Luo",
    "Nan Tang"
   ],
   "openalex": "https://openalex.org/W2790036144"
  },
  {
   "title": "Comparative Study of Big Data Frameworks",
   "year": 2019,
   "doi": "10.1109/icict46931.2019.8977680",
   "type": "conference-paper",
   "venue": "International Conference on Issues and Challenges in Intelligent Computing Techniques",
   "cited_by": 25,
   "authors": [
    "Hriday Kumar Gupta",
    "Rafat Parveen"
   ],
   "openalex": "https://openalex.org/W3003354268"
  },
  {
   "title": "A Social Framework for Big Data",
   "year": 2015,
   "doi": "",
   "type": "report",
   "venue": "Goldsmiths (University of London)",
   "cited_by": 9,
   "authors": [
    "Evelyn S. Ruppert",
    "Penelope M. Harvey",
    "Cellia Lury"
   ],
   "openalex": "https://openalex.org/W2177065355"
  },
  {
   "title": "Machine Learning Big Data Framework and Analytics for Big Data Problems",
   "year": 2014,
   "doi": "",
   "type": "article",
   "venue": null,
   "cited_by": 17,
   "authors": [
    "Shafaatunnur Hasan",
    "Siti Mariyam Shamsuddin",
    "Noel Lopes"
   ],
   "openalex": "https://openalex.org/W2182506759"
  },
  {
   "title": "Big data analytics in health sector: Theoretical framework, techniques and prospects",
   "year": 2019,
   "doi": "10.1016/j.ijinfomgt.2019.05.003",
   "type": "article",
   "venue": "International Journal of Information Management",
   "cited_by": 210,
   "authors": [
    "Panagiota Galetsi\u2060",
    "Korina Katsaliaki",
    "Sameer Kumar"
   ],
   "openalex": "https://openalex.org/W2965611341"
  },
  {
   "title": "The framework of talent analytics using big data",
   "year": 2021,
   "doi": "10.1108/tqm-03-2021-0089",
   "type": "article",
   "venue": "The TQM Journal",
   "cited_by": 45,
   "authors": [
    "Arnold Saputra",
    "Gunawan Wang",
    "Zuopeng Zhang"
   ],
   "openalex": "https://openalex.org/W3200094768"
  },
  {
   "title": "A framework for smart transportation using Big Data",
   "year": 2016,
   "doi": "10.1109/ictbig.2016.7892720",
   "type": "conference-paper",
   "venue": "IEEE International Conference on ICT in Business Industry & Government (ICTBIG)",
   "cited_by": 44,
   "authors": [
    "Samiksha Shukla",
    "K. Balachandran",
    "V S Sumitha"
   ],
   "openalex": "https://openalex.org/W2605236667"
  },
  {
   "title": "Big Data Lakes: Models, Frameworks, and Techniques",
   "year": 2021,
   "doi": "10.1109/bigcomp51126.2021.00010",
   "type": "conference-paper",
   "venue": "IEEE International Conference on Big Data and Smart Computing (BigComp)",
   "cited_by": 45,
   "authors": [
    "Alfredo Cuzzocrea"
   ],
   "openalex": "https://openalex.org/W3134077353"
  }
 ]
}

==> anc/literature/checklist_search_2026-10-31/raw/results/C_C06.json <==
{
 "id": "C06",
 "backend": "oa",
 "mode": "tas",
 "query": "(\"third-party data\" OR \"third party data\" OR \"commercial data\") (\"web metrics\" OR \"web traffic\" OR \"search data\") transparency OR reporting OR validity",
 "since": "2010",
 "datetime_utc": "2026-10-31 05:04 UTC",
 "total_hits": 1,
 "url": "https://api.openalex.org/works?filter=from_publication_date%3A2010-01-01%2Ctitle_and_abstract.search%3A%28%22third-party+data%22+OR+%22third+party+data%22+OR+%22commercial+data%22%29+%28%22web+metrics%22+OR+%22web+traffic%22+OR+%22search+data%22%29+transparency+OR+reporting+OR+validity&per-page=50&mailto=vdepagadala%40gmail.com&sort=relevance_score%3Adesc",
 "records": [
  {
   "title": "Special Session: Data Analytics Methods for Marketing Strategy Researchers: An Abstract",
   "year": 2022,
   "doi": "10.1007/978-3-030-95346-1_102",
   "type": "conference-paper",
   "venue": "Developments in marketing science: proceedings of the Academy of Marketing Science",
   "cited_by": 0,
   "authors": [
    "Stephen L. France",
    "Daniel M. Ringel",
    "Wenjun Zhou"
   ],
   "openalex": "https://openalex.org/W4293200508"
  }
 ]
}

==> anc/literature/checklist_search_2026-10-31/raw/results/C_C07.json <==
{
 "id": "C07",
 "backend": "oa",
 "mode": "tas",
 "query": "\"routinely collected\" \"reporting guideline\" RECORD STROBE",
 "since": "2014",
 "datetime_utc": "2026-10-31 05:04 UTC",
 "total_hits": 3,
 "url": "https://api.openalex.org/works?filter=from_publication_date%3A2014-01-01%2Ctitle_and_abstract.search%3A%22routinely+collected%22+%22reporting+guideline%22+RECORD+STROBE&per-page=50&mailto=vdepagadala%40gmail.com&sort=relevance_score%3Adesc",
 "records": [
  {
   "title": "Protocol for the development of a CONSORT extension for RCTs using cohorts and routinely collected health data",
   "year": 2018,
   "doi": "10.1186/s41073-018-0053-3",
   "type": "article",
   "venue": "Research Integrity and Peer Review",
   "cited_by": 38,
   "authors": [
    "Linda Kwakkenbos",
    "Edmund Juszczak",
    "Lars G. Hemkens"
   ],
   "openalex": "https://openalex.org/W2895514839"
  },
  {
   "title": "The need to improve reporting of routinely collected dermatology data for patient benefit",
   "year": 2016,
   "doi": "10.1111/bjd.14433",
   "type": "editorial",
   "venue": "British Journal of Dermatology",
   "cited_by": 5,
   "authors": [
    "Sin\u00e9ad Langan",
    "Eric Ian Benchimol"
   ],
   "openalex": "https://openalex.org/W2300677989"
  },
  {
   "title": "Writing for PCCM: The 3,000-Word Structured Clinical Research Report",
   "year": 2021,
   "doi": "10.1097/pcc.0000000000002700",
   "type": "article",
   "venue": "Pediatric Critical Care Medicine",
   "cited_by": 23,
   "authors": [
    "Robert Charles Tasker"
   ],
   "openalex": "https://openalex.org/W3133517857"
  }
 ]
}

==> anc/literature/checklist_search_2026-10-31/raw/results/C_C08.json <==
{
 "id": "C08",
 "backend": "cr",
 "mode": "bib",
 "query": "digital trace data total error framework online platforms",
 "since": "2015",
 "datetime_utc": "2026-10-31 05:05 UTC",
 "total_hits": 4634868,
 "url": "https://api.crossref.org/works?rows=40&mailto=vdepagadala%40gmail.com&select=DOI%2Ctitle%2Cauthor%2Ccontainer-title%2Ctype%2Cissued%2Cpublished-print%2Cpublished-online%2Ccreated%2Cis-referenced-by-count&query.bibliographic=digital+trace+data+total+error+framework+online+platforms&filter=from-pub-date%3A2015-01-01",
 "records": [
  {
   "title": "A Total Error Framework for Digital Traces of Human Behavior on Online Platforms",
   "year": 2021,
   "doi": "10.1093/poq/nfab018",
   "type": "journal-article",
   "venue": "Public Opinion Quarterly",
   "cited_by": 72,
   "authors": [
    "Indira Sen",
    "Fabian Fl\u00f6ck",
    "Katrin Weller"
   ]
  },
  {
   "title": "A Total Error Framework with a Special Focus on Digital Data",
   "year": 2026,
   "doi": "10.1111/insr.70020",
   "type": "journal-article",
   "venue": "International Statistical Review",
   "cited_by": 1,
   "authors": [
    "Ingegerd Jansson",
    "Lilli Japec"
   ]
  },
  {
   "title": "Data Protection and Online Platforms",
   "year": 2022,
   "doi": "10.5220/0011733800003607",
   "type": "proceedings-article",
   "venue": "Proceedings of the 1st International Conference on Public Management, Digital Economy and Internet Technology",
   "cited_by": 0,
   "authors": [
    "Tian Mao",
    "Qingchu Jiang"
   ]
  },
  {
   "title": "Do Online Voter Guides Empower Citizens? Evidence from a Field Experiment with Digital Trace Data",
   "year": 2020,
   "doi": "10.31219/osf.io/7prz4",
   "type": "posted-content",
   "venue": "",
   "cited_by": 0,
   "authors": [
    "Simon Munzert",
    "Andrew Markus Guess",
    "Pablo Barber\u00e1"
   ]
  },
  {
   "title": "The Challenges of Using Digital Trace Data to Measure Online Behaviors: Lessons from a Study Combining Surveys and Metered Data to Investigate Affective Polarization",
   "year": 2022,
   "doi": "10.31219/osf.io/ck47s",
   "type": "posted-content",
   "venue": "",
   "cited_by": 0,
   "authors": [
    "Oriol J. Bosch",
    "Melanie Revilla"
   ]
  },
  {
   "title": "Testing sociological theories with digital trace data from online markets",
   "year": 2022,
   "doi": "10.31235/osf.io/ed2xc",
   "type": "posted-content",
   "venue": "",
   "cited_by": 0,
   "authors": [
    "Wojtek Przepiorka"
   ]
  },
  {
   "title": "Methodological Approaches for Studying Digital Entrepreneurial Ecosystems",
   "year": 2026,
   "doi": "10.4018/979-8-2600-0333-6.ch011",
   "type": "book-chapter",
   "venue": "Digital Entrepreneurial Platforms",
   "cited_by": 0,
   "authors": [
    "Satya Subrahmanyam"
   ]
  },
  {
   "title": "Total Survey Error",
   "year": 2016,
   "doi": "10.1093/oxfordhb/9780190213299.013.22",
   "type": "book",
   "venue": "Oxford Handbooks Online",
   "cited_by": 2,
   "authors": [
    "Herb Weisberg"
   ]
  },
  {
   "title": "The New Regulatory Framework for Digital Services and Online Platforms: Between the Digital Services Act and the Media Freedom Act",
   "year": 2026,
   "doi": "10.1007/978-3-032-07982-4_18",
   "type": "book-chapter",
   "venue": "Digital Platforms - From Technical Foundations to Legal and Economic Implications",
   "cited_by": 1,
   "authors": [
    "Sarah K. Lattanzi"
   ]
  },
  {
   "title": "Prostitution in the Digital Age: Analyzing Data from Spanish Online Platforms",
   "year": 2025,
   "doi": "10.31235/osf.io/8xzh5",
   "type": "posted-content",
   "venue": "",
   "cited_by": 1,
   "authors": [
    "Ruben Rodriguez-Casa\u00f1",
    "Antonio Ari\u00f1o"
   ]
  },
  {
   "title": "Using Digital Trace Data to Monitor Human Mobility and Support Rapid Humanitarian Responses",
   "year": 2022,
   "doi": "10.31219/osf.io/c42sf",
   "type": "posted-content",
   "venue": "",
   "cited_by": 0,
   "authors": [
    "Francisco Rowe"
   ]
  },
  {
   "title": "Part three: A regulatory framework for online platforms",
   "year": 2024,
   "doi": "10.5771/9783748945352-167",
   "type": "book-chapter",
   "venue": "Digital Media Regulation within the European Union",
   "cited_by": 0,
   "authors": [
    "Judit Bayer"
   ]
  },
  {
   "title": "Testing sociological theories with digital trace data from online markets",
   "year": 2023,
   "doi": "10.4337/9781789906769.00021",
   "type": "book-chapter",
   "venue": "Research Handbook on Digital Sociology",
   "cited_by": 3,
   "authors": [
    "Wojtek Przepiorka"
   ]
  },
  {
   "title": "Studying mate choice using digital trace data from online dating",
   "year": 2023,
   "doi": "10.4337/9781789906769.00020",
   "type": "book-chapter",
   "venue": "Research Handbook on Digital Sociology",
   "cited_by": 3,
   "authors": [
    "Jan Skopek"
   ]
  },
  {
   "title": "From the total survey error framework to an error framework for digital traces of humans",
   "year": 2020,
   "doi": "10.1145/3351095.3375669",
   "type": "proceedings-article",
   "venue": "Proceedings of the 2020 Conference on Fairness, Accountability, and Transparency",
   "cited_by": 2,
   "authors": [
    "Indira Sen",
    "Fabian Fl\u00f6ck",
    "Katrin Weller"
   ]
  },
  {
   "title": "Chapter 3. Online platforms and the digital world",
   "year": 2026,
   "doi": "10.5771/9783748977223-55",
   "type": "book-chapter",
   "venue": "European Data Law",
   "cited_by": 0,
   "authors": [
    "Vagelis Papakonstantinou"
   ]
  },
  {
   "title": "Untapped Potential: Designed Digital Trace Data in Online Survey Experiments",
   "year": 2022,
   "doi": "10.31235/osf.io/frhj6",
   "type": "posted-content",
   "venue": "",
   "cited_by": 0,
   "authors": [
    "Erin Macke",
    "Claire Daviss",
    "Emma Williams-Baron"
   ]
  },
  {
   "title": "Digital Platforms",
   "year": 2021,
   "doi": "10.31219/osf.io/j2fts",
   "type": "posted-content",
   "venue": "",
   "cited_by": 0,
   "authors": [
    "Nisrina Hasna Fadhilah"
   ]
  },
  {
   "title": "Navigating the Digital Frontier Public Concerns and Trust in Personal Data Sharing on Online Platforms&amp;nbsp;",
   "year": 2025,
   "doi": "10.2139/ssrn.5189201",
   "type": "posted-content",
   "venue": "",
   "cited_by": 0,
   "authors": [
    "Sanya Shekhar"
   ]
  },
  {
   "title": "Artificial Intelligence, AR, VR, and Data-Driven Systems in Information Interaction: A Conceptual Framework for Online Fashion Platforms",
   "year": 2025,
   "doi": "10.2139/ssrn.5437617",
   "type": "posted-content",
   "venue": "",
   "cited_by": 0,
   "authors": [
    "Elham Rezaei"
   ]
  },
  {
   "title": "Digital Data in Property Valuation: Assessing the Reliability and Use of Online Platforms for Comparable Evidence in",
   "year": 2026,
   "doi": "10.2139/ssrn.6631019",
   "type": "posted-content",
   "venue": "",
   "cited_by": 0,
   "authors": [
    "Charles Mugalu"
   ]
  },
  {
   "title": "Exposure to low-credibility online health content is limited and is concentrated among older adults: Evidence from linked survey and digital trace data",
   "year": 2025,
   "doi": "10.31219/osf.io/5zrs6_v2",
   "type": "posted-content",
   "venue": "",
   "cited_by": 0,
   "authors": [
    "Benjamin Lyons",
    "Andy J. King",
    "Rebecca L. Barter"
   ]
  },
  {
   "title": "Online Conferences as Media Education Platforms: Enhancing Teacher Digital Competence through the DigCompEdu Framework",
   "year": 2025,
   "doi": "10.13187/me.2025.4.585",
   "type": "journal-article",
   "venue": "Media Education (Mediaobrazovanie)",
   "cited_by": 0,
   "authors": []
  },
  {
   "title": "More than News! Mapping the Deliberative Potential of a Political Online Ecosystem with Digital Trace Data",
   "year": 2022,
   "doi": "10.31235/osf.io/68udg",
   "type": "posted-content",
   "venue": "",
   "cited_by": 2,
   "authors": [
    "Lisa Oswald"
   ]
  },
  {
   "title": "Digital Platforms",
   "year": 2021,
   "doi": "10.1163/9789004466142_007",
   "type": "book-chapter",
   "venue": "From Online Platforms to Digital Monopolies",
   "cited_by": 0,
   "authors": [
    "Jonas C.L. Valente"
   ]
  },
  {
   "title": "Applying a total error framework for digital traces to social media research",
   "year": 2021,
   "doi": "10.4324/9781003025245-11",
   "type": "book-chapter",
   "venue": "Handbook of Computational Social Science, Volume 2",
   "cited_by": 0,
   "authors": [
    "Indira Sen",
    "Fabian Fl\u00f6ck",
    "Katrin Weller"
   ]
  },
  {
   "title": "Alexander Robertson Shares Key Takeaways for Tools and Platforms for Online Data Collection",
   "year": 2022,
   "doi": "10.4135/9781529604382.n5",
   "type": "book-chapter",
   "venue": "Tools &amp; Platforms for Gathering Data Online",
   "cited_by": 0,
   "authors": []
  },
  {
   "title": "Using digital and social media platforms for social marketing",
   "year": 2017,
   "doi": "10.1093/med/9780198717690.003.0012",
   "type": "edited-book",
   "venue": "Oxford Medicine Online",
   "cited_by": 14,
   "authors": [
    "Melissa K. Blair"
   ]
  },
  {
   "title": "Personal Data Processing of Online Platforms\u2019 and Search Engines\u2019 Users: The case of the EU Digital Services Act",
   "year": 2023,
   "doi": "10.2139/ssrn.4663367",
   "type": "posted-content",
   "venue": "",
   "cited_by": 0,
   "authors": [
    "Domingos Farinho"
   ]
  },
  {
   "title": "Alexander Robertson Shares an Example of Research using Online Data Collection Tools and Platforms",
   "year": 2022,
   "doi": "10.4135/9781529604382.n4",
   "type": "book-chapter",
   "venue": "Tools &amp; Platforms for Gathering Data Online",
   "cited_by": 0,
   "authors": []
  },
  {
   "title": "The Legal Framework for Digital Platform Work:",
   "year": 2018,
   "doi": "10.2307/j.ctv5vdczv.14",
   "type": "book-chapter",
   "venue": "Law and the \"Sharing Economy\"",
   "cited_by": 2,
   "authors": [
    "Marie-C\u00e9cile Escande-Varniol"
   ]
  },
  {
   "title": "Medium, Small and Digital Platforms",
   "year": 2021,
   "doi": "10.31219/osf.io/uz4kb",
   "type": "posted-content",
   "venue": "",
   "cited_by": 0,
   "authors": [
    "arella kartikaputri"
   ]
  },
  {
   "title": "Digital Platforms Utilization for MSMEs Growth",
   "year": 2021,
   "doi": "10.31219/osf.io/uj83w",
   "type": "posted-content",
   "venue": "",
   "cited_by": 0,
   "authors": [
    " Michelle"
   ]
  },
  {
   "title": "MSMEs and Digital Platforms",
   "year": 2021,
   "doi": "10.31219/osf.io/tzxfa",
   "type": "posted-content",
   "venue": "",
   "cited_by": 0,
   "authors": [
    "Andrea Anne Suharsono"
   ]
  },
  {
   "title": "EEMD-LSTM Framework for Predictive Analytics in E-commerce Platforms",
   "year": 2025,
   "doi": "10.65923/9rtx6r46",
   "type": "journal-article",
   "venue": "Journal of Data and Digital Innovation",
   "cited_by": 0,
   "authors": [
    "Danny Smith",
    "Hadia Azmat"
   ]
  },
  {
   "title": "Assessment Framework: Readiness for Digital Transformation",
   "year": 2023,
   "doi": "10.4324/9781003366584-17",
   "type": "book-chapter",
   "venue": "Digital Platforms and Transformation of Healthcare Organizations",
   "cited_by": 0,
   "authors": [
    "Rajiv Kapur"
   ]
  },
  {
   "title": "The Total Survey Error Framework for Surveying Sexual and Gender Minorities",
   "year": 2026,
   "doi": "10.1201/9781003599616-2",
   "type": "book-chapter",
   "venue": "Surveying Sexual and Gender Minorities",
   "cited_by": 0,
   "authors": [
    "Katharina Meitinger",
    "Angelo Moretti"
   ]
  },
  {
   "title": "DIGITAL SERVQUAL FRAMEWORK FOR EXAMINING CUSTOMER PERCEPTIONS OF DIGITAL SERVICES IN ONLINE ACCOMMODATION PLATFORMS",
   "year": 2026,
   "doi": "10.18374/jabe-26-3.8",
   "type": "journal-article",
   "venue": "Journal of Academy of Business and Economics",
   "cited_by": 0,
   "authors": [
    "Susita Carroll"
   ]
  },
  {
   "title": "Using Digital Trace Data to Explore How Firm Interaction Shapes Online Community User Networks: An Exponential Random Graph Approach",
   "year": 2026,
   "doi": "10.1007/978-3-032-05497-5_12",
   "type": "book-chapter",
   "venue": "Progress in IS",
   "cited_by": 0,
   "authors": [
    "Assia Lasfer",
    "Emmanuelle Vaast"
   ]
  },
  {
   "title": "Assessment on China's Open Government Data Platforms",
   "year": 2016,
   "doi": "10.1145/2912160.2912213",
   "type": "proceedings-article",
   "venue": "Proceedings of the 17th International Digital Government Research Conference on Digital Government Research",
   "cited_by": 7,
   "authors": [
    "Lei Zheng",
    "Feng Gao"
   ]
  }
 ]
}

==> anc/literature/checklist_search_2026-10-31/raw/results/C_C09.json <==
{
 "id": "C09",
 "backend": "oa",
 "mode": "tas",
 "query": "(\"SEO tools\" OR \"SEO tool\" OR \"SEO software\") (\"data source\" OR \"data sources\") research",
 "since": "2012",
 "datetime_utc": "2026-10-31 05:05 UTC",
 "total_hits": 2,
 "url": "https://api.openalex.org/works?filter=from_publication_date%3A2012-01-01%2Ctitle_and_abstract.search%3A%28%22SEO+tools%22+OR+%22SEO+tool%22+OR+%22SEO+software%22%29+%28%22data+source%22+OR+%22data+sources%22%29+research&per-page=50&mailto=vdepagadala%40gmail.com&sort=relevance_score%3Adesc",
 "records": [
  {
   "title": "Are paid tools worth the cost? A prospective cross-over study to find the right tool for plagiarism detection",
   "year": 2023,
   "doi": "10.1016/j.heliyon.2023.e19194",
   "type": "article",
   "venue": "Heliyon",
   "cited_by": 18,
   "authors": [
    "Abhishek Anil",
    "Aswini Saravanan",
    "Surjit Singh"
   ],
   "openalex": "https://openalex.org/W4386143400"
  },
  {
   "title": "Artificial intelligence application in developing a keyword search trend analysis tool.",
   "year": 2026,
   "doi": "",
   "type": "conference-paper",
   "venue": "Institutional Repository of Klaipeda State University of Applied Sciences",
   "cited_by": 0,
   "authors": [
    "Akram Abdel-Latif",
    "Birut\u0117 Ratait\u0117"
   ],
   "openalex": "https://openalex.org/W7167300277"
  }
 ]
}

==> anc/literature/checklist_search_2026-10-31/raw/results/C_C10.json <==
{
 "id": "C10",
 "backend": "oa",
 "mode": "tas",
 "query": "\"web analytics\" (validity OR reliability OR \"data quality\") research methodology",
 "since": "2010",
 "datetime_utc": "2026-10-31 05:05 UTC",
 "total_hits": 7,
 "url": "https://api.openalex.org/works?filter=from_publication_date%3A2010-01-01%2Ctitle_and_abstract.search%3A%22web+analytics%22+%28validity+OR+reliability+OR+%22data+quality%22%29+research+methodology&per-page=50&mailto=vdepagadala%40gmail.com&sort=relevance_score%3Adesc",
 "records": [
  {
   "title": "MQL Propensity Model to Predict Marketing Qualified Leads",
   "year": 2026,
   "doi": "",
   "type": "article",
   "venue": "NOLEGEIN-Journal of Global Marketing",
   "cited_by": 0,
   "authors": [
    "Dipesh Gupta",
    "Rahul Gupta",
    "Santosh Jain"
   ],
   "openalex": "https://openalex.org/W7220339780"
  },
  {
   "title": "Replication Package for Automated Digital Artifact Extraction from Indonesian Higher Education Institutions: A Large-Scale Web Crawling Study of Digital Divide Patterns",
   "year": 2026,
   "doi": "10.5281/zenodo.22068115",
   "type": "dataset",
   "venue": "Zenodo (CERN European Organization for Nuclear Research)",
   "cited_by": 0,
   "authors": [
    "Rakhmadi Irfansyah Putra",
    "Tri Retnaningsih Soeprobowati",
    "Dinar Mutiara Kusumo Nugraheni"
   ],
   "openalex": "https://openalex.org/W7204024113"
  },
  {
   "title": "Analytical method for sustainability science benchmarking: An indicator decomposition approach",
   "year": 2020,
   "doi": "10.1016/j.ecolind.2020.106470",
   "type": "article",
   "venue": "Ecological Indicators",
   "cited_by": 3,
   "authors": [
    "Marcos Gon\u00e7alves Perroni",
    "Ubirat\u00e3 Tortato",
    "Wesley Vieira da Silva"
   ],
   "openalex": "https://openalex.org/W3024191459"
  },
  {
   "title": "Optimizing E\u2010Commerce Selection Under Uncertainty: A New Framework for Decision\u2010Making With Extended Fuzzy TOPSIS",
   "year": 2024,
   "doi": "10.1155/ijmm/4284997",
   "type": "article",
   "venue": "International Journal of Mathematics and Mathematical Sciences",
   "cited_by": 12,
   "authors": [
    "Jency Leona Edward",
    "Palanivel Kaliyaperumal"
   ],
   "openalex": "https://openalex.org/W4405735496"
  },
  {
   "title": "Integrated advertising and PR technologies in building the brand of a research agency in the digital communication environment: the case of the TAM agency",
   "year": 2026,
   "doi": "10.15276/mdt.10.3.2026.5",
   "type": "article",
   "venue": "Marketing and Digital Technologies",
   "cited_by": 0,
   "authors": [
    "Alona Tanasiichuk",
    "\u0410\u043d\u0430\u0441\u0442\u0430\u0441\u0456\u044f \u0421\u0430\u0432\u0447\u0443\u043a",
    "\u0410\u043d\u0430\u0441\u0442\u0430\u0441\u0456\u044f \u0421\u0430\u0432\u0447\u0443\u043a"
   ],
   "openalex": "https://openalex.org/W7214926491"
  },
  {
   "title": "Editorial: Theories, methods, practices, and fields of digital social research",
   "year": 2024,
   "doi": "10.3389/fsoc.2024.1437401",
   "type": "editorial",
   "venue": "Frontiers in Sociology",
   "cited_by": 2,
   "authors": [
    "Felice Addeo",
    "Angela Delli Paoli",
    "Gabriella Punziano"
   ],
   "openalex": "https://openalex.org/W4400134851"
  },
  {
   "title": "Bibliography",
   "year": 2014,
   "doi": "10.1002/9781118763704.biblio",
   "type": "paratext",
   "venue": null,
   "cited_by": 0,
   "authors": [
    "Andrea Ahlemeyer\u2010Stubbe",
    "Shirley Yvonne Coleman"
   ],
   "openalex": "https://openalex.org/W4211200267"
  }
 ]
}

==> anc/literature/checklist_search_2026-10-31/raw/results/C_C11.json <==
{
 "id": "C11",
 "backend": "oa",
 "mode": "tas",
 "query": "(Similarweb OR SimilarWeb) (methodology OR validity OR accuracy OR limitations)",
 "since": "2012",
 "datetime_utc": "2026-10-31 05:05 UTC",
 "total_hits": 42,
 "url": "https://api.openalex.org/works?filter=from_publication_date%3A2012-01-01%2Ctitle_and_abstract.search%3A%28Similarweb+OR+SimilarWeb%29+%28methodology+OR+validity+OR+accuracy+OR+limitations%29&per-page=50&mailto=vdepagadala%40gmail.com&sort=relevance_score%3Adesc",
 "records": [
  {
   "title": "Development of a comprehensive methodology for software market analysis using G2, GitHub and Similarweb data",
   "year": 2026,
   "doi": "",
   "type": "article",
   "venue": "\u0420\u0435\u043f\u043e\u0437\u0438\u0442\u043e\u0440\u0438\u0439 \u0411\u0413\u0423\u0418\u0420 (BSUIR Repository)",
   "cited_by": 0,
   "authors": [
    "D. V. Izvekov",
    "\u0410.\u0418. \u0417\u0430\u0439\u0446\u0435\u0432"
   ],
   "openalex": "https://openalex.org/W7201597398"
  },
  {
   "title": "SimilarWeb as a digital tool of competitive intelligence: Ukrainian realities",
   "year": 2023,
   "doi": "10.15276/mdt.7.2.2023.7",
   "type": "article",
   "venue": "Marketing and Digital Technologies",
   "cited_by": 0,
   "authors": [
    "\u0422\u0435\u0442\u044f\u043d\u0430 \u041e\u043b\u0435\u043a\u0441\u0430\u043d\u0434\u0440\u0456\u0432\u043d\u0430 \u0417\u0430\u0432\u0430\u043b\u0456\u0439",
    "V. Shakhrai"
   ],
   "openalex": "https://openalex.org/W4390501593"
  },
  {
   "title": "Assessment Methodology for Digital Presence of E-Commerce and Retail Enterprises: Conceptual Foundations and Performance Indicator System",
   "year": 2026,
   "doi": "10.35774/visnyk2026.03.033",
   "type": "article",
   "venue": "Herald of Economics",
   "cited_by": 0,
   "authors": [
    "\u041d\u0430\u0442\u0430\u043b\u044f \u0406\u0432\u0430\u043d\u043e\u0432\u0430"
   ],
   "openalex": "https://openalex.org/W7204834075"
  },
  {
   "title": "Measuring user interactions with websites: A comparison of two industry standard analytics approaches using data of 86 websites",
   "year": 2022,
   "doi": "10.1371/journal.pone.0268212",
   "type": "article",
   "venue": "PLoS ONE",
   "cited_by": 47,
   "authors": [
    "Bernard J. Jim Jansen",
    "Soon\u2010gyo Jung",
    "Joni O. Salminen"
   ],
   "openalex": "https://openalex.org/W4281739847"
  },
  {
   "title": "Website traffic measurement and rankings: competitive intelligence tools examination",
   "year": 2018,
   "doi": "10.1108/ijwis-01-2018-0001",
   "type": "article",
   "venue": "International Journal of Web Information Systems",
   "cited_by": 28,
   "authors": [
    "David Prantl",
    "Martin Prantl"
   ],
   "openalex": "https://openalex.org/W2900611678"
  },
  {
   "title": "Digital performance of global repositories: a comparative webometric analysis",
   "year": 2026,
   "doi": "10.1108/pmm-07-2026-0065",
   "type": "article",
   "venue": "Performance Measurement and Metrics",
   "cited_by": 0,
   "authors": [
    "Abid Rasool",
    "Khusbu Thakur",
    "Suhail Nabi"
   ],
   "openalex": "https://openalex.org/W7213326157"
  },
  {
   "title": "Google, Facebook and New Zealand News Media: The Problem of Platform Dependency",
   "year": 2018,
   "doi": "",
   "type": "report",
   "venue": "Tuwhera (Auckland University of Technology)",
   "cited_by": 5,
   "authors": [
    "Merja Myllylahti"
   ],
   "openalex": "https://openalex.org/W2896790408"
  },
  {
   "title": "Monetization models of data in the conditions of the digital platform economy: a comparative analysis",
   "year": 2026,
   "doi": "10.29030/2309-2076-2026-19-1-258-269",
   "type": "article",
   "venue": "Scientific Journal ECONOMIC SYSTEMS",
   "cited_by": 0,
   "authors": [
    "S. V. Rakina",
    "A. A. Stepanov"
   ],
   "openalex": "https://openalex.org/W7140173563"
  },
  {
   "title": "RUO Peptide Storefront Census 2026: 995-Domain Panel and Annualized GMV Model",
   "year": 2026,
   "doi": "10.5281/zenodo.23128495",
   "type": "dataset",
   "venue": "Zenodo (CERN European Organization for Nuclear Research)",
   "cited_by": 0,
   "authors": [
    "PeptidePrices"
   ],
   "openalex": "https://openalex.org/W7218353214"
  },
  {
   "title": "Innovation-Driven Evolution of the Sharing Economy in a Russian Region: The Case of Sverdlovsk Region",
   "year": 2023,
   "doi": "10.15826/recon.2023.9.3.018",
   "type": "article",
   "venue": "R-Economy",
   "cited_by": 2,
   "authors": [
    "\u0415.\u0412. \u041f\u043e\u043f\u043e\u0432",
    "Anna Veretennikova",
    "Daria A. Selezneva"
   ],
   "openalex": "https://openalex.org/W4389150704"
  },
  {
   "title": "EFFICIENCY OF STATE AND FOREIGN MEDIA IN THE INTERNET SPACE OF BELARUS: A COMPARATIVE ANALYSIS",
   "year": 2020,
   "doi": "10.18384/2224-0209-2020-4-1046",
   "type": "article",
   "venue": "Bulletin of the Moscow State Regional University",
   "cited_by": 1,
   "authors": [
    "\u041a\u0443\u0440\u0438\u043b\u043a\u0438\u043d \u0410\u043d\u0442\u043e\u043d \u0412\u043b\u0430\u0434\u0438\u043c\u0438\u0440\u043e\u0432\u0438\u0447"
   ],
   "openalex": "https://openalex.org/W3116577141"
  },
  {
   "title": "\u0412\u0456\u0434\u043a\u0440\u0438\u0442\u0438\u0439 \u0434\u043e\u0441\u0442\u0443\u043f \u0434\u043e \u043d\u0430\u0443\u043a\u043e\u0432\u0438\u0445 \u0440\u0435\u0441\u0443\u0440\u0441\u0456\u0432 \u0456\u043d\u0441\u0442\u0438\u0442\u0443\u0446\u0456\u0439\u043d\u0438\u0445 \u0440\u0435\u043f\u043e\u0437\u0438\u0442\u0430\u0440\u0456\u0457\u0432 \u0432\u0438\u0449\u0438\u0445 \u043d\u0430\u0432\u0447\u0430\u043b\u044c\u043d\u0438\u0445 \u0437\u0430\u043a\u043b\u0430\u0434\u0456\u0432 \u0423\u043a\u0440\u0430\u0457\u043d\u0438 \u0437\u0430 \u0456\u043d\u0444\u043e\u0440\u043c\u0430\u0446\u0456\u0439\u043d\u043e-\u0431\u0456\u0431\u043b\u0456\u043e\u0442\u0435\u0447\u043d\u0438\u043c \u043d\u0430\u043f\u0440\u044f\u043c\u043e\u043c",
   "year": 2026,
   "doi": "",
   "type": "article",
   "venue": "The Scientific Issues of Ternopil Volodymyr Hnatiuk National Pedagogical University Series pedagogy",
   "cited_by": 0,
   "authors": [
    "\u041e\u043b\u0435\u043d\u0430 \u041a\u0430\u0440\u043f\u0435\u043d\u043a\u043e",
    "Nataliia Kobyzhcha"
   ],
   "openalex": "https://openalex.org/W7125574963"
  },
  {
   "title": "A Content Analysis of Social Media in Tourism During the Covid-19 Pandemic",
   "year": 2020,
   "doi": "10.1007/978-981-33-4256-9_49",
   "type": "conference-paper",
   "venue": "Smart innovation, systems and technologies",
   "cited_by": 10,
   "authors": [
    "Ana Paula Camarinha",
    "Ant\u00f3nio Jos\u00e9 Abreu",
    "Mar\u00eda Jos\u00e9 Gon\u00e7alves"
   ],
   "openalex": "https://openalex.org/W3100459149"
  },
  {
   "title": "Open access to scientific resources of institutional repositories of Ukrainian higher educational institutions for information and library direction",
   "year": 2024,
   "doi": "10.63009/lsrsi/1.2024.24",
   "type": "article",
   "venue": "Scientific journal \u201cLibrary Science Record Studies Informology\u201d",
   "cited_by": 3,
   "authors": [
    "Oleksandr Karpenko",
    "Nataliia Kobyzhcha"
   ],
   "openalex": "https://openalex.org/W4397025693"
  },
  {
   "title": "QUALITY OVER QUANTITY IN GLOBAL E-COMMERCE: DECODING PERFORMANCE THROUGH EXPLAINABLE MACHINE LEARNING AND STRATEGIC SIMULATIONS",
   "year": 2025,
   "doi": "10.17632/ztc3x5mtt8",
   "type": "dataset",
   "venue": "Mendeley Data",
   "cited_by": 0,
   "authors": [
    "Nurcan Yucel",
    "Nagihan Gecekusu",
    "Ahmed \u0130hsan \u015eim\u015fek"
   ],
   "openalex": "https://openalex.org/W7117543109"
  },
  {
   "title": "Disinformation and Miscommunication in Government Communication in Handling COVID-19 Pandemic",
   "year": 2021,
   "doi": "10.14704/web/v18i1/web18084",
   "type": "article",
   "venue": "Webology",
   "cited_by": 10,
   "authors": [
    "Anang Setiawan",
    "Achmad Nurmandi",
    "Eko Priyo Purnomo"
   ],
   "openalex": "https://openalex.org/W3157705708"
  },
  {
   "title": "PARTNER MARKETING IN DIGITAL SPORTS MEDIA: SYNERGY OF INFLUENCE AND LOYALTY",
   "year": 2025,
   "doi": "10.32782/1814-1161/2025-3-15",
   "type": "article",
   "venue": "State and regions Series Economics and Business",
   "cited_by": 0,
   "authors": [
    "Danylo Sidielnikov",
    "Ivan Kyianytsia"
   ],
   "openalex": "https://openalex.org/W7117455813"
  },
  {
   "title": "Institutional Repositories of Higher Education Institutions in Ukraine for Training Specialists in the Field of Information, Li-Brary and Archive Studies as a Component of Academic Communica-Tion Quality in Modern Educational Space",
   "year": 2023,
   "doi": "10.32461/2409-9805.2.2023.284665",
   "type": "article",
   "venue": "Scientific journal \u201cLibrary Science Record Studies Informology\u201d",
   "cited_by": 2,
   "authors": [
    "Olena Karpenko",
    "Nataliia Kobyzhcha"
   ],
   "openalex": "https://openalex.org/W4386541560"
  },
  {
   "title": "Predicting Purchase Behavior of Website Audiences",
   "year": 2018,
   "doi": "10.1080/10864415.2018.1485084",
   "type": "article",
   "venue": "International Journal of Electronic Commerce",
   "cited_by": 30,
   "authors": [
    "Saar Kagan",
    "Ron Bekkerman"
   ],
   "openalex": "https://openalex.org/W2892191716"
  },
  {
   "title": "Web Intelligence Linked Open Data for Website Design Reuse",
   "year": 2017,
   "doi": "10.1007/978-3-319-60131-1_22",
   "type": "conference-paper",
   "venue": "Lecture notes in computer science",
   "cited_by": 6,
   "authors": [
    "Maxim Bakaev",
    "Vladimir Khvorostov",
    "Sebastian Heil"
   ],
   "openalex": "https://openalex.org/W2618993851"
  },
  {
   "title": "INNOVATIVE SOLUTIONS IN THE MANAGEMENT OF EDUCATIONAL INSTITUTIONS IN UKRAINE: OPEN DATA FROM THE UNIFIED STATE ELECTRONIC DATABASE ON EDUCATION, WEB ANALYTICS, AND BUSINESS ANALYTICS TOOLS FOR AGRICULTURAL AND INDUSTRIAL EDUCATION",
   "year": 2025,
   "doi": "10.5281/zenodo.17697345",
   "type": "book-chapter",
   "venue": "Zenodo (CERN European Organization for Nuclear Research)",
   "cited_by": 0,
   "authors": [
    "KOSTENKO, Inna",
    "KOSTENKO, Serhii"
   ],
   "openalex": "https://openalex.org/W7106535333"
  },
  {
   "title": "IRRUPTION OF DIGITAL NATIVES ON THE CHILEAN MEDIA LANDSCAPE",
   "year": 2023,
   "doi": "10.25200/bjr.v19n1.2023.1572",
   "type": "article",
   "venue": "Brazilian Journalism Research",
   "cited_by": 5,
   "authors": [
    "Carlos Rodr\u00edguez-Urra",
    "Magdalena Trillo-Dom\u00ednguez",
    "V\u00edctor Herrero-Solana"
   ],
   "openalex": "https://openalex.org/W4366782798"
  },
  {
   "title": "Top 100 Travel Blogs 2010s Historical Archive",
   "year": 2026,
   "doi": "10.5281/zenodo.20336990",
   "type": "dataset",
   "venue": "Zenodo (CERN European Organization for Nuclear Research)",
   "cited_by": 0,
   "authors": [
    "Samuel Jeffery"
   ],
   "openalex": "https://openalex.org/W7162102235"
  },
  {
   "title": "Analisis Sentimen Ulasan Pembeli pada Toko Skincare Lokal Marketplace Tokopedia menggunakan Metode Sentistrength dan Na\u00efve Bayes Classifier",
   "year": 2024,
   "doi": "10.24269/jkt.v8i2.2893",
   "type": "article",
   "venue": "KOMPUTEK",
   "cited_by": 0,
   "authors": [
    "Nisrina Hasyimiyyah",
    "Irsyad Arif Mashudi",
    "Rakhmat Arianto"
   ],
   "openalex": "https://openalex.org/W4410203355"
  },
  {
   "title": "Webometric Analysis of Maritime Training Institutes Affiliated to Indian Maritime University (IMU) in India",
   "year": 2025,
   "doi": "10.63880/jlii.v1i1.11",
   "type": "article",
   "venue": "Journal of Library Insights & Innovations",
   "cited_by": 1,
   "authors": [
    "Anil Kumar Mishra",
    "Shishirkumar H. Mandalia"
   ],
   "openalex": "https://openalex.org/W4416622618"
  },
  {
   "title": "An AI-Driven Framework for Assessing Website Trustworthiness Through Code Quality Metrics and Multi-Criteria Decision Analysis",
   "year": 2026,
   "doi": "10.51483/ijaiml.6.11s.2026.1438-1450",
   "type": "article",
   "venue": "International Journal of Artificial Intelligence and Machine Learning",
   "cited_by": 0,
   "authors": [
    "Varsha .",
    "Laxmi Ahuja"
   ],
   "openalex": "https://openalex.org/W7214996714"
  },
  {
   "title": "Top 100 Travel Blogs 2010s Historical Archive: A Structured Dataset of Independent Travel-Blogging Rankings, Web Metrics, and Public References",
   "year": 2026,
   "doi": "10.17632/s364962bfv",
   "type": "dataset",
   "venue": "Mendeley Data",
   "cited_by": 0,
   "authors": [
    "Samuel Jeffery"
   ],
   "openalex": "https://openalex.org/W7162421176"
  },
  {
   "title": "Assessing the Prevalence of AI-Generated Content in Leading Runet News Media",
   "year": 2026,
   "doi": "10.25136/2409-8698.2026.1.77791",
   "type": "article",
   "venue": "Litera",
   "cited_by": 0,
   "authors": [
    "Andrei  Mikhailovich Vasilev",
    "\u0422\u0440\u043e\u0444\u0438\u043c\u043e\u0432\u0430 \u0413\u0430\u043b\u0438\u043d\u0430 \u041d\u0438\u043a\u043e\u043b\u0430\u0435\u0432\u043d\u0430"
   ],
   "openalex": "https://openalex.org/W7127054119"
  },
  {
   "title": "Top 100 Travel Blogs 2010s Historical Archive: A Structured Dataset of Independent Travel-Blogging Rankings, Web Metrics, and Public References",
   "year": 2026,
   "doi": "10.7910/dvn/3etr6b",
   "type": "dataset",
   "venue": "Harvard Dataverse",
   "cited_by": 0,
   "authors": [
    "Samuel Jeffery"
   ],
   "openalex": "https://openalex.org/W7162463132"
  },
  {
   "title": "\u0410\u041d\u0410\u041b\u0406\u0422\u0418\u041a\u0410 \u0412 \u0426\u0418\u0424\u0420\u041e\u0412\u041e\u041c\u0423 \u041c\u0410\u0420\u041a\u0415\u0422\u0418\u041d\u0413\u0423: \u0414\u041e\u0421\u041b\u0406\u0414\u0416\u0415\u041d\u041d\u042f \u041a\u0410\u041d\u0410\u041b\u0406\u0412 \u0417\u0410\u041b\u0423\u0427\u0415\u041d\u041d\u042f \u0422\u0420\u0410\u0424\u0406\u041a\u0423 \u041f\u0420\u041e\u0412\u0406\u0414\u041d\u0418\u0425 \u0423\u0427\u0410\u0421\u041d\u0418\u041a\u0406\u0412 \u0420\u0418\u041d\u041a\u0423 \u0415\u041b\u0415\u041a\u0422\u0420\u041e\u041d\u041d\u041e\u0407 \u041a\u041e\u041c\u0415\u0420\u0426\u0406\u0407",
   "year": 2025,
   "doi": "10.32702/2306-6792.2025.12.64",
   "type": "article",
   "venue": "Agrosvit",
   "cited_by": 0,
   "authors": [
    "\u041e\u043b\u0435\u043a\u0441\u0456\u0439 \u041a\u0456\u043c",
    "\u0422\u0435\u0442\u044f\u043d\u0430 \u041a\u0456\u043c"
   ],
   "openalex": "https://openalex.org/W4411540434"
  },
  {
   "title": "Webometric analysis of alternative access to scholarly publication",
   "year": 2023,
   "doi": "10.54857/ijiks.v3i1.68",
   "type": "article",
   "venue": "International Journal of Information and Knowledge Studies",
   "cited_by": 0,
   "authors": [
    "Md. Liton Ali"
   ],
   "openalex": "https://openalex.org/W4392174503"
  },
  {
   "title": "ASSESSING THE EFFICACY OF CLOUD SERVICES FOR DEVELOPING EDUCATIONAL PRESENTATIONS",
   "year": 2023,
   "doi": "10.33407/itlt.v98i6.5407",
   "type": "article",
   "venue": "Information Technologies and Learning Tools",
   "cited_by": 2,
   "authors": [
    "\u0422\u0435\u0442\u044f\u043d\u0430 \u0412\u043e\u043b\u043e\u0434\u0438\u043c\u0438\u0440\u0456\u0432\u043d\u0430 \u0411\u043e\u043d\u0434\u0430\u0440\u0435\u043d\u043a\u043e",
    "\u041d\u0430\u0434\u0456\u044f \u041c\u0438\u043a\u043e\u043b\u0430\u0457\u0432\u043d\u0430 \u0421\u0442\u0435\u0446\u0435\u043d\u043a\u043e",
    "Volodymyr P. Stetsenko"
   ],
   "openalex": "https://openalex.org/W4390406457"
  },
  {
   "title": "Two-Stage AI Adoption in Technology-Taker Economies: Platform Capture, Infrastructure, and Firm Constraints in Latin America",
   "year": 2026,
   "doi": "10.2139/ssrn.6692385",
   "type": "preprint",
   "venue": "SSRN Electronic Journal",
   "cited_by": 0,
   "authors": [
    "Carolina Curvale"
   ],
   "openalex": "https://openalex.org/W7160072112"
  },
  {
   "title": "Digital presence of e-commerce platforms: Two-level comparative analysis of omnichannel retailers and marketplaces",
   "year": 2026,
   "doi": "10.52566/msu-econ3.2026.31",
   "type": "article",
   "venue": "Scientific Bulletin of Mukachevo State University Series \u201cEconomics\u201d",
   "cited_by": 0,
   "authors": [
    "Ivanova Natalia"
   ],
   "openalex": "https://openalex.org/W7222967199"
  },
  {
   "title": "Understanding digital engagement in waste management: The role of traffic sources in website performance",
   "year": 2026,
   "doi": "10.3926/ic.3860",
   "type": "article",
   "venue": "Intangible Capital",
   "cited_by": 0,
   "authors": [
    "Martin Kuchta",
    "Roman Lacko",
    "Rad\u00faz Dula"
   ],
   "openalex": "https://openalex.org/W7223362210"
  },
  {
   "title": "Consumer behavior of low-income youth in modern Russian society",
   "year": 2022,
   "doi": "10.21685/2072-3016-2022-2-5",
   "type": "article",
   "venue": "\u0418\u0437\u0432\u0435\u0441\u0442\u0438\u044f \u0432\u044b\u0441\u0448\u0438\u0445 \u0443\u0447\u0435\u0431\u043d\u044b\u0445 \u0437\u0430\u0432\u0435\u0434\u0435\u043d\u0438\u0439. \u041f\u043e\u0432\u043e\u043b\u0436\u0441\u043a\u0438\u0439 \u0440\u0435\u0433\u0438\u043e\u043d. \u041e\u0431\u0449\u0435\u0441\u0442\u0432\u0435\u043d\u043d\u044b\u0435 \u043d\u0430\u0443\u043a\u0438",
   "cited_by": 0,
   "authors": [
    "Lyudmila F. Karimova",
    "Sh. G. Seidov",
    "A.K. Baybulatova"
   ],
   "openalex": "https://openalex.org/W4285129170"
  },
  {
   "title": "Substitution or complementarity? Understanding the role of ChatGPT in transforming news media traffic in the United States and Taiwan",
   "year": 2025,
   "doi": "10.1108/dta-02-2025-0151",
   "type": "article",
   "venue": "Data Technologies and Applications",
   "cited_by": 1,
   "authors": [
    "Chiang-Yu Cheng",
    "Chin Hsiung Hsu"
   ],
   "openalex": "https://openalex.org/W4414520451"
  },
  {
   "title": "Exploring the Potentialities of Automatic Extraction of University Webometric Information",
   "year": 2020,
   "doi": "10.2478/jdis-2020-0040",
   "type": "article",
   "venue": "Journal of Data and Information Science",
   "cited_by": 5,
   "authors": [
    "Gianpiero Bianchi",
    "Renato Bruni",
    "Cinzia C. Daraio"
   ],
   "openalex": "https://openalex.org/W3107085309"
  },
  {
   "title": "THE POTENTIAL OF THE EXPERIENCE ECONOMY IN DEVELOPING EFFECTIVE COMMUNICATIONS IN CIVIL SOCIETY",
   "year": 2023,
   "doi": "10.30525/2256-0742/2023-9-4-119-127",
   "type": "article",
   "venue": "Baltic Journal of Economic Studies",
   "cited_by": 1,
   "authors": [
    "Viktoriia Kovpak",
    "Nataliia Lebid",
    "Hennadii Vasylchuk"
   ],
   "openalex": "https://openalex.org/W4388846728"
  },
  {
   "title": "Digital intermediaries in the UK: implications for news plurality",
   "year": 2016,
   "doi": "10.1108/info-12-2015-0056",
   "type": "article",
   "venue": "Info",
   "cited_by": 18,
   "authors": [
    "Damian Tambini",
    "Sharif Labo"
   ],
   "openalex": "https://openalex.org/W2340577334"
  },
  {
   "title": "Information Organizations and their Websites Performance. A Global Report for Summarization and Optimization Purposes - Version 0.9.6",
   "year": 2021,
   "doi": "10.5281/zenodo.4032419",
   "type": "report",
   "venue": "Zenodo (CERN European Organization for Nuclear Research)",
   "cited_by": 0,
   "authors": [
    "Ioannis C. Drivas",
    "Sotiris Christodoulopoulos",
    "Filippos-Rafail Doukas"
   ],
   "openalex": "https://openalex.org/W3209041639"
  },
  {
   "title": "Analisi perancangan feature program \"secangkir kopi dan sebait syukur\"",
   "year": 2022,
   "doi": "10.33376/ic.v3i1.1145",
   "type": "article",
   "venue": "Inter Community Journal of Communication Empowerment",
   "cited_by": 1,
   "authors": [
    "Iqbal Iqfani"
   ],
   "openalex": "https://openalex.org/W4361801533"
  }
 ]
}

==> anc/literature/checklist_search_2026-10-31/raw/results/C_C12.json <==
{
 "id": "C12",
 "backend": "oa",
 "mode": "tas",
 "query": "\"computational social science\" (\"reporting standards\" OR \"reporting guidelines\" OR \"transparency checklist\" OR \"best practices\") data",
 "since": "2015",
 "datetime_utc": "2026-10-31 05:05 UTC",
 "total_hits": 23,
 "url": "https://api.openalex.org/works?filter=from_publication_date%3A2015-01-01%2Ctitle_and_abstract.search%3A%22computational+social+science%22+%28%22reporting+standards%22+OR+%22reporting+guidelines%22+OR+%22transparency+checklist%22+OR+%22best+practices%22%29+data&per-page=50&mailto=vdepagadala%40gmail.com&sort=relevance_score%3Adesc",
 "records": [
  {
   "title": "Can Large Language Models Transform Computational Social Science?",
   "year": 2023,
   "doi": "10.1162/coli_a_00502",
   "type": "article",
   "venue": "Computational Linguistics",
   "cited_by": 585,
   "authors": [
    "Caleb Ziems",
    "William Held",
    "Omar Shaikh"
   ],
   "openalex": "https://openalex.org/W4389636360"
  },
  {
   "title": "Prompt Refinement or Fine-tuning? Best Practices for using LLMs in Computational Social Science Tasks",
   "year": 2025,
   "doi": "10.18653/v1/2025.sicon-1.2",
   "type": "conference-paper",
   "venue": "Workshop on Social Influence in Conversations (SICon)",
   "cited_by": 1,
   "authors": [
    "Anders Giovanni M\u00f8ller",
    "Luca Maria Aiello"
   ],
   "openalex": "https://openalex.org/W4412944174"
  },
  {
   "title": "Prompt Refinement or Fine-tuning? Best Practices for using LLMs in Computational Social Science Tasks",
   "year": 2024,
   "doi": "10.48550/arxiv.2408.01346",
   "type": "preprint",
   "venue": "IT University Of Copenhagen (IT University of Copenhagen)",
   "cited_by": 0,
   "authors": [
    "Anders Giovanni M\u00f8ller",
    "Luca Maria Aiello"
   ],
   "openalex": "https://openalex.org/W4406302143"
  },
  {
   "title": "Ethics and privacy in computational social science",
   "year": 2021,
   "doi": "10.4324/9781003024583-13",
   "type": "book-chapter",
   "venue": "Routledge eBooks",
   "cited_by": 6,
   "authors": [
    "William Hollingshead",
    "Anabel Quan\u2010Haase",
    "Wenhong Chen"
   ],
   "openalex": "https://openalex.org/W3213690672"
  },
  {
   "title": "ICT4ICTD: Computational Social Science for Digital Development",
   "year": 2015,
   "doi": "10.1109/hicss.2015.258",
   "type": "conference-paper",
   "venue": "Hawaii International Conference on System Sciences (HICSS)",
   "cited_by": 8,
   "authors": [
    "Martin Hilbert"
   ],
   "openalex": "https://openalex.org/W1510129434"
  },
  {
   "title": "Building a Model for Integrative Computational Social Science Research",
   "year": 2023,
   "doi": "10.1080/15512169.2023.2177548",
   "type": "article",
   "venue": "Journal of Political Science Education",
   "cited_by": 3,
   "authors": [
    "Amber D. Spry"
   ],
   "openalex": "https://openalex.org/W4321103750"
  },
  {
   "title": "Improving Reproducibility in Computational Social Science with the Methods Hub",
   "year": 2026,
   "doi": "10.1609/icwsm.v20i1.42804",
   "type": "conference-paper",
   "venue": "Proceedings of the International AAAI Conference on Web and Social Media",
   "cited_by": 0,
   "authors": [
    "Arnim Bleier",
    "Johannes Kiesel",
    "Christina Viehmann"
   ],
   "openalex": "https://openalex.org/W7162323587"
  },
  {
   "title": "Enhancing Data Quality through Simple De-duplication: Navigating Responsible Computational Social Science Research",
   "year": 2024,
   "doi": "10.18653/v1/2024.emnlp-main.694",
   "type": "conference-paper",
   "venue": "Conference on Empirical Methods in Natural Language Processing (EMNLP)",
   "cited_by": 7,
   "authors": [
    "Yida Mu",
    "Mali Jin",
    "Xingyi Song"
   ],
   "openalex": "https://openalex.org/W4404782757"
  },
  {
   "title": "Collecting and Analyzing Public Data from Mastodon",
   "year": 2024,
   "doi": "10.1145/3627673.3679093",
   "type": "conference-paper",
   "venue": "ACM International Conference on Information and Knowledge Management (CIKM)",
   "cited_by": 1,
   "authors": [
    "Haris Bin Zia",
    "Ignacio Castro",
    "Gareth Tyson A"
   ],
   "openalex": "https://openalex.org/W4403577858"
  },
  {
   "title": "Data and code for \"Public Self-Descriptions Encode Field Position in a French Twitter Core\"",
   "year": 2026,
   "doi": "10.5281/zenodo.19418302",
   "type": "dataset",
   "venue": "Zenodo (CERN European Organization for Nuclear Research)",
   "cited_by": 0,
   "authors": [
    "Umer Gurchani"
   ],
   "openalex": "https://openalex.org/W7149451073"
  },
  {
   "title": "GDSN-X\u2122 Archival Release Series: Decision Intelligence System, Reproducible Global Data Infrastructure, Validation Framework, and Integrated Research Archive",
   "year": 2026,
   "doi": "10.5281/zenodo.19700931",
   "type": "report",
   "venue": "Zenodo (CERN European Organization for Nuclear Research)",
   "cited_by": 0,
   "authors": [
    "Bidyut Mazumdar"
   ],
   "openalex": "https://openalex.org/W7155198276"
  },
  {
   "title": "Computational Methods and Nationalism Studies",
   "year": 2025,
   "doi": "10.21825/snm.95476",
   "type": "article",
   "venue": "Studies on National Movements",
   "cited_by": 0,
   "authors": [
    "Justin Chun\u2010ting Ho"
   ],
   "openalex": "https://openalex.org/W4412629240"
  },
  {
   "title": "Measuring complex constructs in large-scale text with computational social mixed methods",
   "year": 2026,
   "doi": "10.3758/s13428-026-03046-5",
   "type": "article",
   "venue": "Behavior Research Methods",
   "cited_by": 0,
   "authors": [
    "Alina Herderich",
    "Jana Lasser",
    "Mirta Gale\u0161i\u0107"
   ],
   "openalex": "https://openalex.org/W7169838404"
  },
  {
   "title": "Comparative Analysis of Token-Level and Sentence-Level Debiasing on Semantic Textual Similarity Preservation Across Diverse",
   "year": 2026,
   "doi": "10.5281/zenodo.20636243",
   "type": "report",
   "venue": "Zenodo (CERN European Organization for Nuclear Research)",
   "cited_by": 0,
   "authors": [
    "SOVEREIGN Research Kernel"
   ],
   "openalex": "https://openalex.org/W7164371195"
  },
  {
   "title": "Content Analysis",
   "year": 2021,
   "doi": "10.1093/hepl/9780198850298.003.0013",
   "type": "book-chapter",
   "venue": "Oxford University Press eBooks",
   "cited_by": 6,
   "authors": [
    "Leeann Bass",
    "Holli A. Semetko"
   ],
   "openalex": "https://openalex.org/W4238154783"
  },
  {
   "title": "A structured dataset of the Federalist Society\u2019s public engagements",
   "year": 2025,
   "doi": "10.31235/osf.io/euy2s_v1",
   "type": "preprint",
   "venue": null,
   "cited_by": 1,
   "authors": [
    "Chad M. Topaz"
   ],
   "openalex": "https://openalex.org/W4407068902"
  },
  {
   "title": "Peer Review Report For: A structured dataset of the federalist society\u2019s public engagements [version 1; peer review: 2 approved]",
   "year": 2025,
   "doi": "10.5256/f1000research.177808.r366981",
   "type": "peer-review",
   "venue": "F1000Research",
   "cited_by": 0,
   "authors": [],
   "openalex": "https://openalex.org/W4416618763"
  },
  {
   "title": "A structured dataset of the federalist society\u2019s public engagements",
   "year": 2025,
   "doi": "10.12688/f1000research.161735.2",
   "type": "article",
   "venue": "F1000Research",
   "cited_by": 0,
   "authors": [
    "Chad M. Topaz"
   ],
   "openalex": "https://openalex.org/W4412911348"
  },
  {
   "title": "A structured dataset of the federalist society\u2019s public engagements",
   "year": 2025,
   "doi": "10.12688/f1000research.161735.1",
   "type": "article",
   "venue": "F1000Research",
   "cited_by": 0,
   "authors": [
    "Chad M. Topaz"
   ],
   "openalex": "https://openalex.org/W4407564925"
  },
  {
   "title": "Group Processes",
   "year": 2017,
   "doi": "10.1007/978-3-319-48941-4",
   "type": "book",
   "venue": "Computational social sciences",
   "cited_by": 5,
   "authors": [
    "Marshall Scott Poole",
    "Andrew N. Pilny"
   ],
   "openalex": "https://openalex.org/W4250569960"
  },
  {
   "title": "The Critical Challenge of using Large-Scale Digital Experiment Platforms for Scientific Discovery",
   "year": 2024,
   "doi": "10.25300/misq/2024/18201",
   "type": "article",
   "venue": "MIS Quarterly",
   "cited_by": 8,
   "authors": [
    "Ahmed Abbasi",
    "Sriram Somanchi",
    "Ken Kelley"
   ],
   "openalex": "https://openalex.org/W4402442780"
  },
  {
   "title": "AI for Science - CODATA Convened Session",
   "year": 2025,
   "doi": "10.5281/zenodo.18116771",
   "type": "article",
   "venue": "Zenodo (CERN European Organization for Nuclear Research)",
   "cited_by": 0,
   "authors": [
    "Merc\u00e8 Crosas",
    "Christine Kirkpatrick",
    "Tyng\u2013Ruey Chuang"
   ],
   "openalex": "https://openalex.org/W7118036220"
  },
  {
   "title": "Arm's\u2010Length Agencies and Authorities in Canada: Charting the Next Frontier of Research",
   "year": 2026,
   "doi": "10.1111/capa.70052",
   "type": "article",
   "venue": "Canadian Public Administration",
   "cited_by": 0,
   "authors": [
    "Carey Doberstein"
   ],
   "openalex": "https://openalex.org/W7134200001"
  }
 ]
}

==> anc/literature/checklist_search_2026-10-31/raw/results/C_C13.json <==
{
 "id": "C13",
 "backend": "oa",
 "mode": "tas",
 "query": "\"search engine data\" OR \"search query data\" (validity OR reliability OR \"measurement error\") research",
 "since": "2010",
 "datetime_utc": "2026-10-31 05:05 UTC",
 "total_hits": 942014,
 "url": "https://api.openalex.org/works?filter=from_publication_date%3A2010-01-01%2Ctitle_and_abstract.search%3A%22search+engine+data%22+OR+%22search+query+data%22+%28validity+OR+reliability+OR+%22measurement+error%22%29+research&per-page=50&mailto=vdepagadala%40gmail.com&sort=relevance_score%3Adesc",
 "records": [
  {
   "title": "VALIDITY AND RELIABILITY IN QUANTITATIVE RESEARCH",
   "year": 2020,
   "doi": "10.15295/bmij.v8i3.1540",
   "type": "article",
   "venue": "Business And Management Studies An International Journal",
   "cited_by": 711,
   "authors": [
    "L\u00fctfi S\u00fcr\u00fcc\u00fc",
    "Ahmet Ma\u015flak\u00e7\u0131"
   ],
   "openalex": "https://openalex.org/W3089009864"
  },
  {
   "title": "Understanding Reliability and Validity in Qualitative Research",
   "year": 2015,
   "doi": "10.46743/2160-3715/2003.1870",
   "type": "article",
   "venue": "The Qualitative Report",
   "cited_by": 5165,
   "authors": [
    "Nahid Golafshani"
   ],
   "openalex": "https://openalex.org/W2113537253"
  },
  {
   "title": "Measurement Errors, Reliability, and Validity",
   "year": 2024,
   "doi": "10.1201/9781003529590-6",
   "type": "book-chapter",
   "venue": "CRC Press eBooks",
   "cited_by": 0,
   "authors": [
    "Dongcheng Li"
   ],
   "openalex": "https://openalex.org/W4403027424"
  },
  {
   "title": "Measurement Error, Reliability, and Validity",
   "year": 2026,
   "doi": "10.4324/9781003508007-3",
   "type": "book-chapter",
   "venue": "Routledge eBooks",
   "cited_by": 0,
   "authors": [
    "Paul Alan Swinton",
    "Peter D. Mundy"
   ],
   "openalex": "https://openalex.org/W7133236621"
  },
  {
   "title": "Issues of validity and reliability in qualitative research",
   "year": 2015,
   "doi": "10.1136/eb-2015-102054",
   "type": "article",
   "venue": "Evidence-Based Nursing",
   "cited_by": 1688,
   "authors": [
    "Helen Rose Noble",
    "Joanna Smith"
   ],
   "openalex": "https://openalex.org/W1979517429"
  },
  {
   "title": "Validity, reliability, and generalizability in qualitative research",
   "year": 2015,
   "doi": "10.4103/2249-4863.161306",
   "type": "article",
   "venue": "Journal of Family Medicine and Primary Care",
   "cited_by": 1404,
   "authors": [
    "Lawrence Leung"
   ],
   "openalex": "https://openalex.org/W2122381799"
  },
  {
   "title": "Validity and Reliability in Social Science Research",
   "year": 2011,
   "doi": "10.70953/erpv38.11005",
   "type": "article",
   "venue": "Education Research and Perspectives",
   "cited_by": 982,
   "authors": [
    "Ellen A. Drost"
   ],
   "openalex": "https://openalex.org/W1562303665"
  },
  {
   "title": "Measuring the Validity and Reliability of Research Instruments",
   "year": 2015,
   "doi": "10.1016/j.sbspro.2015.08.129",
   "type": "conference-paper",
   "venue": "Procedia - Social and Behavioral Sciences",
   "cited_by": 301,
   "authors": [
    "Mimi Mohaffyza Mohamad",
    "Nor Lisa Sulaiman",
    "Lai Chee Sern"
   ],
   "openalex": "https://openalex.org/W1754972815"
  },
  {
   "title": "Validity and Reliability Issues in Educational Research",
   "year": 2012,
   "doi": "",
   "type": "article",
   "venue": "Journal of Educational and Social Research",
   "cited_by": 244,
   "authors": [
    "James Ayodele Oluwatayo"
   ],
   "openalex": "https://openalex.org/W3102848551"
  },
  {
   "title": "Validity and Reliability in Qualitative Research",
   "year": 2022,
   "doi": "10.30794/pausbed.1116878",
   "type": "article",
   "venue": "Pamukkale University Journal of Social Sciences Institute",
   "cited_by": 118,
   "authors": [
    "Erdal Arslan"
   ],
   "openalex": "https://openalex.org/W4289321556"
  },
  {
   "title": "Reliability and Validity: Importance in medical research",
   "year": 2021,
   "doi": "10.47391/jpma.06-861",
   "type": "article",
   "venue": "Journal of the Pakistan Medical Association",
   "cited_by": 188,
   "authors": [
    "Ishtiaq Mehmood Ahmed",
    "Sundas Ishtiaq"
   ],
   "openalex": "https://openalex.org/W3206291400"
  },
  {
   "title": "Measurement-Reliability-Validity in Research",
   "year": 2012,
   "doi": "10.5455/pmb.1-1322486024",
   "type": "article",
   "venue": "TAF Preventive Medicine Bulletin",
   "cited_by": 103,
   "authors": [
    "H\u00fclya \u00c7akmur"
   ],
   "openalex": "https://openalex.org/W2000879675"
  },
  {
   "title": "TWO CRITERIA FOR GOOD MEASUREMENTS IN RESEARCH: VALIDITY AND RELIABILITY",
   "year": 2017,
   "doi": "10.26458/1746",
   "type": "article",
   "venue": "Annals of Spiru Haret University Economic Series",
   "cited_by": 821,
   "authors": [
    "Haradhan Kumar Mohajan"
   ],
   "openalex": "https://openalex.org/W2779365023"
  },
  {
   "title": "Authenticity in Research: Reliability, Validity and Triangulation",
   "year": 2012,
   "doi": "10.4135/9781473957695.n6",
   "type": "book-chapter",
   "venue": "SAGE Publications Ltd eBooks",
   "cited_by": 143,
   "authors": [
    "Tony Bush"
   ],
   "openalex": "https://openalex.org/W2506443961"
  },
  {
   "title": "Reflexivity in research: Promoting rigour, reliability and validity in qualitative research",
   "year": 2014,
   "doi": "10.12968/ijtr.2014.21.12.560",
   "type": "article",
   "venue": "International Journal of Therapy and Rehabilitation",
   "cited_by": 297,
   "authors": [
    "Wesam Barakat Darawsheh"
   ],
   "openalex": "https://openalex.org/W2069924626"
  },
  {
   "title": "Validity and Reliability of the Research Instrument; How to Test the Validation of a Questionnaire/Survey in a Research",
   "year": 2016,
   "doi": "10.2139/ssrn.3205040",
   "type": "preprint",
   "venue": "SSRN Electronic Journal",
   "cited_by": 1785,
   "authors": [
    "Hamed Taherdoost"
   ],
   "openalex": "https://openalex.org/W2949189536"
  },
  {
   "title": "Reliability and validity in medical research",
   "year": 2012,
   "doi": "10.5798/diclemedj.0921.2012.02.0150",
   "type": "article",
   "venue": "Dicle Medical Journal / Dicle Tip Dergisi",
   "cited_by": 53,
   "authors": [
    "Zekeriya Akt\u00fcrk"
   ],
   "openalex": "https://openalex.org/W2027497851"
  },
  {
   "title": "Reliability and Validity in Qualitative Research",
   "year": 2010,
   "doi": "10.4135/9781544364902.n19",
   "type": "book-chapter",
   "venue": "Sage eBooks",
   "cited_by": 51,
   "authors": [
    "Cynthia S. Franklin",
    "Patricia A. Cody",
    "Michelle Sondra Ballan"
   ],
   "openalex": "https://openalex.org/W4241684285"
  },
  {
   "title": "Mixed Method Research: Instruments, Validity, Reliability and Reporting Findings",
   "year": 2013,
   "doi": "10.4304/tpls.3.2.254-262",
   "type": "article",
   "venue": "Theory and Practice in Language Studies",
   "cited_by": 594,
   "authors": [
    "Mohammad Zohrabi"
   ],
   "openalex": "https://openalex.org/W2066799809"
  },
  {
   "title": "Validity and reliability in quantitative studies",
   "year": 2015,
   "doi": "10.1136/eb-2015-102129",
   "type": "article",
   "venue": "Evidence-Based Nursing",
   "cited_by": 1518,
   "authors": [
    "Roberta Heale",
    "Alison M Twycross"
   ],
   "openalex": "https://openalex.org/W2216829977"
  },
  {
   "title": "Rigor or Reliability and Validity in Qualitative Research: Perspectives, Strategies, Reconceptualization, and Recommendations",
   "year": 2017,
   "doi": "10.1097/dcc.0000000000000253",
   "type": "article",
   "venue": "Dimensions of Critical Care Nursing",
   "cited_by": 983,
   "authors": [
    "Brigitte S. Cypress"
   ],
   "openalex": "https://openalex.org/W2621347132"
  },
  {
   "title": "The Validity and Reliability of Research: A Realist Perspective",
   "year": 2017,
   "doi": "10.4135/9781473983953.n6",
   "type": "book-chapter",
   "venue": "SAGE Publications Ltd eBooks",
   "cited_by": 61,
   "authors": [
    "Joseph A. Maxwell"
   ],
   "openalex": "https://openalex.org/W2737216817"
  },
  {
   "title": "Threats to validity and reliability in mixed methods accounting research",
   "year": 2011,
   "doi": "10.1108/11766091111124694",
   "type": "article",
   "venue": "Qualitative Research in Accounting & Management",
   "cited_by": 152,
   "authors": [
    "Eeva\u2010Mari Ihantola",
    "Lili\u2010Anne Kihn"
   ],
   "openalex": "https://openalex.org/W2086690489"
  },
  {
   "title": "Reliability and Measurement Error",
   "year": 2015,
   "doi": "10.1093/acprof:oso/9780199855483.003.0004",
   "type": "book-chapter",
   "venue": "Oxford University Press eBooks",
   "cited_by": 1,
   "authors": [
    "Brian Edward Perron",
    "David F. Gillespie"
   ],
   "openalex": "https://openalex.org/W2501909271"
  },
  {
   "title": "Triangulation: A Method to Increase Validity, Reliability, and Legitimation in Clinical Research",
   "year": 2019,
   "doi": "10.1016/j.jen.2018.11.004",
   "type": "article",
   "venue": "Journal of Emergency Nursing",
   "cited_by": 215,
   "authors": [
    "Michael D. Moon"
   ],
   "openalex": "https://openalex.org/W2907821844"
  },
  {
   "title": "Ensuring validity and reliability in qualitative research",
   "year": 2025,
   "doi": "10.1136/ebnurs-2024-104232",
   "type": "article",
   "venue": "Evidence-Based Nursing",
   "cited_by": 44,
   "authors": [
    "Helen Rose Noble",
    "Joanna Smith"
   ],
   "openalex": "https://openalex.org/W4406659174"
  },
  {
   "title": "Research Reliability and Validity",
   "year": 2010,
   "doi": "10.1002/9781444316568.wiem02008",
   "type": "reference-entry",
   "venue": "Wiley International Encyclopedia of Marketing",
   "cited_by": 5,
   "authors": [
    "Rex Yuxing Du"
   ],
   "openalex": "https://openalex.org/W1597578699"
  },
  {
   "title": "Importance of Reliability and Validity in Research",
   "year": 2024,
   "doi": "10.11648/j.pbs.20241306.11",
   "type": "article",
   "venue": "Psychology and Behavioral Sciences",
   "cited_by": 19,
   "authors": [
    "Richard Karnia"
   ],
   "openalex": "https://openalex.org/W4404328385"
  },
  {
   "title": "Validity and reliability",
   "year": 2017,
   "doi": "10.4324/9781315456539-14",
   "type": "book-chapter",
   "venue": "Routledge eBooks",
   "cited_by": 79,
   "authors": [
    "Louis Cohen",
    "Lawrence Manion",
    "Keith Morrison"
   ],
   "openalex": "https://openalex.org/W4232358851"
  },
  {
   "title": "Validity and reliability in qualitative researches",
   "year": 2012,
   "doi": "",
   "type": "article",
   "venue": "DOAJ (DOAJ: Directory of Open Access Journals)",
   "cited_by": 16,
   "authors": [
    "Mohammad Abbaszadeh"
   ],
   "openalex": "https://openalex.org/W2292337670"
  },
  {
   "title": "Measurement Error and Reliability",
   "year": 2010,
   "doi": "10.1016/b978-0-08-045337-8.00231-x",
   "type": "reference-entry",
   "venue": "Elsevier eBooks",
   "cited_by": 0,
   "authors": [
    "Susan Weinberg Margulis"
   ],
   "openalex": "https://openalex.org/W92211225"
  },
  {
   "title": "Reliability and Validity in Quantitative Research",
   "year": 2024,
   "doi": "10.4018/979-8-3693-2603-9.ch007",
   "type": "book-chapter",
   "venue": "Advances in educational technologies and instructional design book series",
   "cited_by": 16,
   "authors": [
    "Beatrice Bunmi Adeyemi"
   ],
   "openalex": "https://openalex.org/W4396670366"
  },
  {
   "title": "Reliability & Validity of the Research",
   "year": 2018,
   "doi": "10.21276/24565644/2018.v3.i1.23",
   "type": "article",
   "venue": "Scientific Journal of India",
   "cited_by": 1,
   "authors": [
    "Josefeena Bashir",
    "Marudhar Marudhar"
   ],
   "openalex": "https://openalex.org/W2940286754"
  },
  {
   "title": "Measurement error and person-specific reliability in multilevel autoregressive modeling.",
   "year": 2018,
   "doi": "10.1037/met0000188",
   "type": "article",
   "venue": "Psychological Methods",
   "cited_by": 143,
   "authors": [
    "No\u00e9mi Katalin Schuurman",
    "Ellen L. Hamaker"
   ],
   "openalex": "https://openalex.org/W2892145358"
  },
  {
   "title": "Reliability and Validity",
   "year": 2018,
   "doi": "10.4324/9781315755649-29",
   "type": "book-chapter",
   "venue": "Routledge eBooks",
   "cited_by": 69,
   "authors": [
    "Ralph O. Mueller",
    "Thomas R. Knapp"
   ],
   "openalex": "https://openalex.org/W2912507082"
  },
  {
   "title": "Validity, reliability, and measurement error of a sit-to-stand power test in older adults: A pre-registered study",
   "year": 2020,
   "doi": "10.1016/j.exger.2020.111202",
   "type": "article",
   "venue": "Experimental Gerontology",
   "cited_by": 37,
   "authors": [
    "Anoop T. Balachandran",
    "Andrew David Vigotsky",
    "Norberto N. Quiles"
   ],
   "openalex": "https://openalex.org/W3111098984"
  },
  {
   "title": "Validity and Reliability (Credibility and Dependability) in Qualitative Research and Data Analysis",
   "year": 2012,
   "doi": "10.4135/9781483384436.n4",
   "type": "book-chapter",
   "venue": "Sage eBooks",
   "cited_by": 133,
   "authors": [
    "Greg Guest",
    "Kathleen M. MacQueen",
    "Emily E.Namey"
   ],
   "openalex": "https://openalex.org/W2482547892"
  },
  {
   "title": "Reaching performance scale for stroke \u2013 Test\u2010retest reliability, measurement error, concurrent and discriminant validity",
   "year": 2021,
   "doi": "10.1002/pmrj.12584",
   "type": "article",
   "venue": "PM&R",
   "cited_by": 20,
   "authors": [
    "Sandeep K. Subramanian",
    "Melanie C. Bani\u00f1a",
    "Andrea Turolla"
   ],
   "openalex": "https://openalex.org/W3133903953"
  },
  {
   "title": "Studies on Reliability and Measurement Error of Measurements in Medicine \u2013 From Design to Statistics Explained for Medical Researchers",
   "year": 2023,
   "doi": "10.2147/prom.s398886",
   "type": "article",
   "venue": "Patient Related Outcome Measures",
   "cited_by": 87,
   "authors": [
    "Lidwine Brigitta Mokkink",
    "Iris E. Eekhout",
    "Maarten Boers"
   ],
   "openalex": "https://openalex.org/W4383313701"
  },
  {
   "title": "Principles and methods of validity and reliability testing of questionnaires used in social and health science researches",
   "year": 2015,
   "doi": "10.4103/1117-1936.173959",
   "type": "article",
   "venue": "Nigerian Postgraduate Medical Journal",
   "cited_by": 1152,
   "authors": [
    "Oladimeji Akeem Bolarinwa"
   ],
   "openalex": "https://openalex.org/W2342268576"
  },
  {
   "title": "Reliability and validity of a questionnaire survey in canine anxiety research",
   "year": 2014,
   "doi": "10.1016/j.applanim.2014.03.007",
   "type": "article",
   "venue": "Applied Animal Behaviour Science",
   "cited_by": 79,
   "authors": [
    "Katriina Tiira",
    "Hannes Lohi"
   ],
   "openalex": "https://openalex.org/W2085882226"
  },
  {
   "title": "Reliability and validity of findings in ergonomics research",
   "year": 2013,
   "doi": "10.1080/1463922x.2013.802058",
   "type": "article",
   "venue": "Theoretical Issues in Ergonomics Science",
   "cited_by": 23,
   "authors": [
    "H. Kanis"
   ],
   "openalex": "https://openalex.org/W2091248720"
  },
  {
   "title": "The Reliability, Validity, and Utility of Self-Assessment",
   "year": 2020,
   "doi": "10.7275/9wph-vv65",
   "type": "article",
   "venue": null,
   "cited_by": 453,
   "authors": [
    "John A. Ross"
   ],
   "openalex": "https://openalex.org/W2127425234"
  },
  {
   "title": "Reliability and Validity in Nursing Research",
   "year": 2013,
   "doi": "",
   "type": "article",
   "venue": "Asian Journal of Nursing Education and Research",
   "cited_by": 5,
   "authors": [
    "P. Tamilselvi",
    "G. Ramamurthy"
   ],
   "openalex": "https://openalex.org/W2246813099"
  },
  {
   "title": "Validity and Reliability of the Instruments and Types of MeasurmentS in Health Applied Researches",
   "year": 2015,
   "doi": "",
   "type": "article",
   "venue": "Journal of Rafsanjan University of Medical Sciences",
   "cited_by": 105,
   "authors": [
    "Abolfazl Mohammadbeigi",
    "Narges Mohammadsalehi",
    "Mohammad Aligol"
   ],
   "openalex": "https://openalex.org/W1801714784"
  },
  {
   "title": "Research Variables, Validity, and Reliability",
   "year": 2013,
   "doi": "10.4324/9781410612564-8",
   "type": "book-chapter",
   "venue": "Routledge eBooks",
   "cited_by": 0,
   "authors": [
    "Alison Mackey",
    "Alison Mackey",
    "Susan M. Gass"
   ],
   "openalex": "https://openalex.org/W4245264481"
  },
  {
   "title": "The Importance of Validity and Reliability in Research",
   "year": 2025,
   "doi": "",
   "type": "article",
   "venue": "al-Afkar Journal For Islamic Studies",
   "cited_by": 0,
   "authors": [
    "Ina Maryana",
    "Gina Tuty Alawiyah"
   ],
   "openalex": "https://openalex.org/W7217936552"
  },
  {
   "title": "Psychometric properties in instruments evaluation of reliability and validity.",
   "year": 2017,
   "doi": "10.5123/s1679-49742017000300022",
   "type": "article",
   "venue": "PubMed",
   "cited_by": 666,
   "authors": [
    "Ana Cl\u00e1udia de Souza",
    "Neusa Maria Costa Alexandre",
    "Edin\u00eais de Brito Guirardello"
   ],
   "openalex": "https://openalex.org/W2768629038"
  },
  {
   "title": "Research Variables, Validity, and Reliability",
   "year": 2021,
   "doi": "10.4324/9781003188414-13",
   "type": "book-chapter",
   "venue": "Routledge eBooks",
   "cited_by": 0,
   "authors": [
    "Alison Mackey",
    "Susan M. Gass"
   ],
   "openalex": "https://openalex.org/W3197157947"
  },
  {
   "title": "The Impact of Z-Score Transformation Scaling on the Validity, Reliability, and Measurement Error of Instrument SATS-36",
   "year": 2022,
   "doi": "10.15408/jp3i.v11i2.26591",
   "type": "article",
   "venue": "JP3I (Jurnal Pengukuran Psikologi dan Pendidikan Indonesia)",
   "cited_by": 7,
   "authors": [
    "Sumin Sumin"
   ],
   "openalex": "https://openalex.org/W4310051499"
  }
 ]
}

==> anc/literature/checklist_search_2026-10-31/raw/results/D_D01.json <==
{
 "id": "D01",
 "backend": "oa",
 "mode": "tas",
 "query": "\"total error framework for digital traces\"",
 "since": "",
 "datetime_utc": "2026-10-31 05:07 UTC",
 "total_hits": 7,
 "url": "https://api.openalex.org/works?filter=title_and_abstract.search%3A%22total+error+framework+for+digital+traces%22&per-page=50&mailto=vdepagadala%40gmail.com&sort=relevance_score%3Adesc",
 "records": [
  {
   "title": "A Total Error Framework for Digital Traces of Humans",
   "year": 2019,
   "doi": "",
   "type": "preprint",
   "venue": "arXiv (Cornell University)",
   "cited_by": 18,
   "authors": [
    "Indira Sen",
    "Fabian Fl\u00f6ck",
    "Katrin Weller"
   ],
   "openalex": "https://openalex.org/W2963826999"
  },
  {
   "title": "A Total Error Framework for Digital Traces of Human Behavior on Online Platforms",
   "year": 2021,
   "doi": "10.1093/poq/nfab018",
   "type": "article",
   "venue": "Public Opinion Quarterly",
   "cited_by": 88,
   "authors": [
    "Indira Sen",
    "Fabian Fl\u00f6ck",
    "Katrin Weller"
   ],
   "openalex": "https://openalex.org/W3196504734"
  },
  {
   "title": "Applying a total error framework for digital traces to social media research",
   "year": 2021,
   "doi": "10.4324/9781003025245-11",
   "type": "book-chapter",
   "venue": "Routledge eBooks",
   "cited_by": 1,
   "authors": [
    "Indira Sen",
    "Fabian Fl\u00f6ck",
    "Katrin Weller"
   ],
   "openalex": "https://openalex.org/W3214368541"
  },
  {
   "title": "TED-On: A Total Error Framework for Digital Traces of Human Behavior on Online Platforms",
   "year": 2019,
   "doi": "10.48550/arxiv.1907.08228",
   "type": "preprint",
   "venue": "arXiv (Cornell University)",
   "cited_by": 2,
   "authors": [
    "Indira Sen",
    "Fabian Fl\u00f6ck",
    "Katrin Weller"
   ],
   "openalex": "https://openalex.org/W3171329445"
  },
  {
   "title": "Total Error Sheets for Datasets (TES-D) -- A Critical Guide to Documenting Online Platform Datasets",
   "year": 2023,
   "doi": "10.48550/arxiv.2306.14219",
   "type": "preprint",
   "venue": "arXiv (Cornell University)",
   "cited_by": 2,
   "authors": [
    "Leon Fr\u00f6hling",
    "Indira Sen",
    "Felix Soldner"
   ],
   "openalex": "https://openalex.org/W4382322492"
  },
  {
   "title": "When Survey Science Met Web Tracking: Presenting an Error Framework for Metered Data",
   "year": 2022,
   "doi": "10.1111/rssa.12956",
   "type": "article",
   "venue": "Journal of the Royal Statistical Society Series A (Statistics in Society)",
   "cited_by": 36,
   "authors": [
    "Oriol J. Bosch",
    "M\u00e9lanie Revilla"
   ],
   "openalex": "https://openalex.org/W4308299003"
  },
  {
   "title": "(Mis)Measuring People's Attitudes from Social Media",
   "year": 2020,
   "doi": "10.1145/3406865.3418363",
   "type": "conference-paper",
   "venue": "ACM Conference on Computer Supported Cooperative Work (CSCW)",
   "cited_by": 0,
   "authors": [
    "Indira Sen"
   ],
   "openalex": "https://openalex.org/W3096135178"
  }
 ]
}

==> anc/literature/checklist_search_2026-10-31/raw/results/D_D02.json <==
{
 "id": "D02",
 "backend": "oa",
 "mode": "tas",
 "query": "\"Total Error in a Big Data World\"",
 "since": "",
 "datetime_utc": "2026-10-31 05:07 UTC",
 "total_hits": 1,
 "url": "https://api.openalex.org/works?filter=title_and_abstract.search%3A%22Total+Error+in+a+Big+Data+World%22&per-page=50&mailto=vdepagadala%40gmail.com&sort=relevance_score%3Adesc",
 "records": [
  {
   "title": "Total Error in a Big Data World: Adapting the TSE Framework to Big Data",
   "year": 2019,
   "doi": "10.1093/jssam/smz056",
   "type": "article",
   "venue": "Journal of Survey Statistics and Methodology",
   "cited_by": 77,
   "authors": [
    "Ashley Amaya",
    "Paul P. Biemer",
    "David L. Kinyon"
   ],
   "openalex": "https://openalex.org/W3005044129"
  }
 ]
}

==> anc/literature/checklist_search_2026-10-31/raw/results/D_D03.json <==
{
 "id": "D03",
 "backend": "oa",
 "mode": "tas",
 "query": "\"data collection methods on the Web for informetric purposes\"",
 "since": "",
 "datetime_utc": "2026-10-31 05:07 UTC",
 "total_hits": 0,
 "url": "https://api.openalex.org/works?filter=title_and_abstract.search%3A%22data+collection+methods+on+the+Web+for+informetric+purposes%22&per-page=50&mailto=vdepagadala%40gmail.com&sort=relevance_score%3Adesc",
 "records": []
}

==> anc/literature/checklist_search_2026-10-31/raw/results/D_D04.json <==
{
 "id": "D04",
 "backend": "oa",
 "mode": "tas",
 "query": "\"Web traffic and organization performance measures\"",
 "since": "",
 "datetime_utc": "2026-10-31 05:07 UTC",
 "total_hits": 1,
 "url": "https://api.openalex.org/works?filter=title_and_abstract.search%3A%22Web+traffic+and+organization+performance+measures%22&per-page=50&mailto=vdepagadala%40gmail.com&sort=relevance_score%3Adesc",
 "records": [
  {
   "title": "Web traffic and organization performance measures: Relationships and data sources examined",
   "year": 2013,
   "doi": "10.1016/j.joi.2013.04.005",
   "type": "article",
   "venue": "Journal of Informetrics",
   "cited_by": 50,
   "authors": [
    "Liwen Qiu Vaughan",
    "Rongbin Yang"
   ],
   "openalex": "https://openalex.org/W2062524032"
  }
 ]
}

==> anc/literature/checklist_search_2026-10-31/raw/results/D_D05.json <==
{
 "id": "D05",
 "backend": "oa",
 "mode": "tas",
 "query": "\"How reliable are website rankings\"",
 "since": "",
 "datetime_utc": "2026-10-31 05:07 UTC",
 "total_hits": 1,
 "url": "https://api.openalex.org/works?filter=title_and_abstract.search%3A%22How+reliable+are+website+rankings%22&per-page=50&mailto=vdepagadala%40gmail.com&sort=relevance_score%3Adesc",
 "records": [
  {
   "title": "HOW RELIABLE ARE WEBSITE RANKINGS? IMPLICATIONS FOR E-BUSINESS ADVERTISING AND INTERNET SEARCH",
   "year": 2006,
   "doi": "10.48009/2_iis_2006_233-240",
   "type": "article",
   "venue": "Issues in Information Systems",
   "cited_by": 28,
   "authors": [],
   "openalex": "https://openalex.org/W2311823204"
  }
 ]
}

==> anc/literature/checklist_search_2026-10-31/raw/results/D_D06.json <==
{
 "id": "D06",
 "backend": "oa",
 "mode": "tas",
 "query": "\"hands-on guide to Google data\"",
 "since": "",
 "datetime_utc": "2026-10-31 05:07 UTC",
 "total_hits": 1,
 "url": "https://api.openalex.org/works?filter=title_and_abstract.search%3A%22hands-on+guide+to+Google+data%22&per-page=50&mailto=vdepagadala%40gmail.com&sort=relevance_score%3Adesc",
 "records": [
  {
   "title": "Google Trends can provide objective data on the impact of radiation oncology related media events and the level of interest in specific types of treatment",
   "year": 2017,
   "doi": "10.1016/j.radonc.2017.06.015",
   "type": "article",
   "venue": "Radiotherapy and Oncology",
   "cited_by": 0,
   "authors": [
    "Max R. Dahele",
    "Jim P. Tol"
   ],
   "openalex": "https://openalex.org/W2715123610"
  }
 ]
}

==> anc/literature/checklist_search_2026-10-31/raw/results/D_D07.json <==
{
 "id": "D07",
 "backend": "oa",
 "mode": "tas",
 "query": "(\"Alexa rank\" OR \"Alexa ranking\" OR \"Alexa traffic rank\" OR \"Alexa Internet\") AND (reliability OR accuracy OR validity OR \"data source\")",
 "since": "2005",
 "datetime_utc": "2026-10-31 05:07 UTC",
 "total_hits": 28,
 "url": "https://api.openalex.org/works?filter=from_publication_date%3A2005-01-01%2Ctitle_and_abstract.search%3A%28%22Alexa+rank%22+OR+%22Alexa+ranking%22+OR+%22Alexa+traffic+rank%22+OR+%22Alexa+Internet%22%29+AND+%28reliability+OR+accuracy+OR+validity+OR+%22data+source%22%29&per-page=50&mailto=vdepagadala%40gmail.com&sort=relevance_score%3Adesc",
 "records": [
  {
   "title": "An Alternative Data Source for Web Hyperlink Analysis: \u201cSites Linking In\u201d at Alexa Internet",
   "year": 2012,
   "doi": "10.1080/09737766.2012.10700922",
   "type": "article",
   "venue": "Collnet Journal of Scientometrics and Information Management",
   "cited_by": 10,
   "authors": [
    "Liwen Qiu Vaughan"
   ],
   "openalex": "https://openalex.org/W2045167896"
  },
  {
   "title": "Investigation of the Correlation Between Trust and Reputation in B2C e-Commerce Using Alexa Ranking",
   "year": 2017,
   "doi": "10.1109/access.2017.2720118",
   "type": "article",
   "venue": "IEEE Access",
   "cited_by": 15,
   "authors": [
    "Issa Najafi",
    "Mohsen Kamyar",
    "Ali Kamyar"
   ],
   "openalex": "https://openalex.org/W2712182744"
  },
  {
   "title": "A survey of the correlation between trust and reputation in electronic commerce B2C using Alexa rank",
   "year": 2017,
   "doi": "10.25518/0037-9565.6995",
   "type": "article",
   "venue": "Bulletin de la Soci\u00e9t\u00e9 Royale des Sciences de Li\u00e8ge",
   "cited_by": 0,
   "authors": [
    "Issa Najafi"
   ],
   "openalex": "https://openalex.org/W2728005239"
  },
  {
   "title": "Web traffic and organization performance measures: Relationships and data sources examined",
   "year": 2013,
   "doi": "10.1016/j.joi.2013.04.005",
   "type": "article",
   "venue": "Journal of Informetrics",
   "cited_by": 50,
   "authors": [
    "Liwen Qiu Vaughan",
    "Rongbin Yang"
   ],
   "openalex": "https://openalex.org/W2062524032"
  },
  {
   "title": "Prostate Cancer on the Web\u2014Expedient Tool for Patients\u2019 Decision-Making?",
   "year": 2015,
   "doi": "10.1007/s13187-015-0891-3",
   "type": "article",
   "venue": "Journal of Cancer Education",
   "cited_by": 53,
   "authors": [
    "Hendrik Borgmann",
    "Jan-Henning W\u00f6lm",
    "Stefan Vallo"
   ],
   "openalex": "https://openalex.org/W1104609419"
  },
  {
   "title": "Digital Presence of Media in Oman: A Business Analytics Perspective",
   "year": 2024,
   "doi": "10.9734/bpi/srnta/v10/2529",
   "type": "book-chapter",
   "venue": "Book Publisher International (a part of SCIENCEDOMAIN International)",
   "cited_by": 0,
   "authors": [
    "Murtaza M. Junaid Farooque",
    "Hamza Mohiuddin",
    "Mohammed Aref Abdul Rasheed"
   ],
   "openalex": "https://openalex.org/W4405674618"
  },
  {
   "title": "Detecting Malicious URLs Using Lexical Analysis",
   "year": 2016,
   "doi": "10.1007/978-3-319-46298-1_30",
   "type": "conference-paper",
   "venue": "Lecture notes in computer science",
   "cited_by": 218,
   "authors": [
    "Mohammad Mamun",
    "Muhammad Ahmad Rathore",
    "Arash Habibi Lashkari"
   ],
   "openalex": "https://openalex.org/W2521519773"
  },
  {
   "title": "Identifying APT Malware Domain Based on Mobile DNS Logging",
   "year": 2017,
   "doi": "10.1155/2017/4916953",
   "type": "article",
   "venue": "Mathematical Problems in Engineering",
   "cited_by": 123,
   "authors": [
    "Weina Niu",
    "Xiaosong Zhang",
    "Guowu Yang"
   ],
   "openalex": "https://openalex.org/W2604146495"
  },
  {
   "title": "Application of Intelligent Fuzzy Decision Tree Algorithm in English Machine Translation",
   "year": 2023,
   "doi": "10.1109/ictei60496.2023.00019",
   "type": "conference-paper",
   "venue": "International Conference on Telecommunications, Electronics and Informatics (ICTEI)",
   "cited_by": 4,
   "authors": [
    "Fangyu Men"
   ],
   "openalex": "https://openalex.org/W4400680794"
  },
  {
   "title": "Robotic Prostatectomy on the Web: A Cross-Sectional Qualitative Assessment",
   "year": 2015,
   "doi": "10.1016/j.clgc.2015.12.020",
   "type": "article",
   "venue": "Clinical Genitourinary Cancer",
   "cited_by": 18,
   "authors": [
    "Hendrik Borgmann",
    "Ren\u00e9 Mager",
    "Johannes Salem"
   ],
   "openalex": "https://openalex.org/W2197292581"
  },
  {
   "title": "S.06.02 Genetics of early onset in OCD",
   "year": 2008,
   "doi": "10.1016/s0924-977x(08)70142-1",
   "type": "article",
   "venue": "European Neuropsychopharmacology",
   "cited_by": 1,
   "authors": [
    "Susanne Walitza",
    "J. Renner",
    "Klaus W. Lange"
   ],
   "openalex": "https://openalex.org/W2066691149"
  },
  {
   "title": "A Website Credibility Assessment Scheme Based on Page Association",
   "year": 2014,
   "doi": "10.1007/978-3-319-06320-1_9",
   "type": "conference-paper",
   "venue": "Lecture notes in computer science",
   "cited_by": 0,
   "authors": [
    "Pei Li",
    "Jian Mao",
    "Ruilong Wang"
   ],
   "openalex": "https://openalex.org/W1107308075"
  },
  {
   "title": "Complementing Blacklists: An Enhanced Technique to Learn Detection of Zero-Hour Phishing URLs",
   "year": 2015,
   "doi": "10.17781/p001971",
   "type": "article",
   "venue": "International Journal of Cyber-Security and Digital Forensics",
   "cited_by": 2,
   "authors": [
    "Thomas Nagunwa",
    "The Society of Digital Information and Wireless Communication"
   ],
   "openalex": "https://openalex.org/W2198705820"
  },
  {
   "title": "Quality and Readability of Online Information on Cerebral Palsy",
   "year": 2023,
   "doi": "10.1080/15398285.2023.2235531",
   "type": "article",
   "venue": "Journal of Consumer Health on the Internet",
   "cited_by": 10,
   "authors": [
    "Mustafa H\u00fcseyin Temel",
    "Sevilay Bat\u0131bay",
    "Fatih Ba\u011fc\u0131er"
   ],
   "openalex": "https://openalex.org/W4386259416"
  },
  {
   "title": "Phishing Detection in Websites Using Neural Networks and Firefly",
   "year": 2016,
   "doi": "10.18535/ijecs/v5i9.68",
   "type": "article",
   "venue": "International Journal Of Engineering And Computer Science",
   "cited_by": 5,
   "authors": [
    "Swetha Babu K.P"
   ],
   "openalex": "https://openalex.org/W2526818232"
  },
  {
   "title": "A hybrid evolutionary approach for identifying spam websites for search engine marketing",
   "year": 2020,
   "doi": "10.1007/s12065-020-00461-1",
   "type": "article",
   "venue": "Evolutionary Intelligence",
   "cited_by": 21,
   "authors": [
    "Reema Aswani",
    "Satya Prakash Ghrera",
    "Satish Chandra"
   ],
   "openalex": "https://openalex.org/W3045634907"
  },
  {
   "title": "A phish detector using lightweight search features",
   "year": 2016,
   "doi": "10.1016/j.cose.2016.08.003",
   "type": "article",
   "venue": "Computers & Security",
   "cited_by": 78,
   "authors": [
    "Gaurav Varshney",
    "Manoj Misra",
    "Pradeep K. Atrey"
   ],
   "openalex": "https://openalex.org/W2517538529"
  },
  {
   "title": "MP69-02 OPEN VERSUS ROBOTIC URETERONEOCYSTOSTOMY FOR PEDIATRIC VESICOURETERAL REFLUX: A SYSTEMATIC REVIEW",
   "year": 2018,
   "doi": "10.1016/j.juro.2018.02.2226",
   "type": "article",
   "venue": "The Journal of Urology",
   "cited_by": 0,
   "authors": [
    "Ruiyang Jiang",
    "Muhammad Hassan Alkazemi",
    "Megan Van Noord"
   ],
   "openalex": "https://openalex.org/W2795881710"
  },
  {
   "title": "FACT - Fine grained Assessment of web page CredibiliTy",
   "year": 2019,
   "doi": "10.1109/tencon.2019.8929515",
   "type": "conference-paper",
   "venue": "IEEE Region 10 Conference (TENCON)",
   "cited_by": 3,
   "authors": [
    "Shriyansh Agrawal",
    "Lalit Mohan Sanagavarapu",
    "YR Reddy"
   ],
   "openalex": "https://openalex.org/W2995494267"
  },
  {
   "title": "[Contents, positioning and quality analysis in Spanish websites related to nutrition and eating behavior disorders].",
   "year": 2014,
   "doi": "10.3305/nh.2015.31.3.8122",
   "type": "article",
   "venue": "PubMed",
   "cited_by": 4,
   "authors": [
    "Roc\u00edo Gonz\u00e1lez-Soltero",
    "M J Blanco",
    "Jos\u00e9 Miguel Biscaia Fern\u00e1ndez"
   ],
   "openalex": "https://openalex.org/W1525681872"
  },
  {
   "title": "Hybritus: a password strength checker by ensemble learning from the query feedbacks of websites",
   "year": 2019,
   "doi": "10.1007/s11704-019-7342-y",
   "type": "article",
   "venue": "Frontiers of Computer Science",
   "cited_by": 15,
   "authors": [
    "Yongzhong He",
    "Endalew Elsabeth Alem",
    "Wei Wang"
   ],
   "openalex": "https://openalex.org/W2996193861"
  },
  {
   "title": "Subject Index",
   "year": 2015,
   "doi": "10.1002/9781119171386.indsub",
   "type": "paratext",
   "venue": null,
   "cited_by": 0,
   "authors": [
    "Kathryn E. Newcomer",
    "Harry P. Hatry",
    "Joseph S. Wholey"
   ],
   "openalex": "https://openalex.org/W4254960588"
  },
  {
   "title": "DGASensor",
   "year": 2017,
   "doi": "10.1145/3057109.3057112",
   "type": "conference-paper",
   "venue": "International Conference on Communications and Broadband Networking (ICCBN)",
   "cited_by": 16,
   "authors": [
    "Xi Luo",
    "Liming Wang",
    "Zhen Xu"
   ],
   "openalex": "https://openalex.org/W2620022311"
  },
  {
   "title": "Analyzing physicians ratings and reviews landscape of a developing country (Pakistan)",
   "year": 2021,
   "doi": "10.31580/jpvai.v4i2.2049",
   "type": "article",
   "venue": "Journal of Public Value and Administrative Insight",
   "cited_by": 0,
   "authors": [
    "Atif Hussain",
    "Hakeem\u2010Ur Rehman",
    "Muhammad Uzair Awan"
   ],
   "openalex": "https://openalex.org/W4367338183"
  },
  {
   "title": "SIREN: A Fine Grained Approach to Develop Information Security Search Engine",
   "year": 2021,
   "doi": "10.1007/978-3-030-71381-2_16",
   "type": "book-chapter",
   "venue": "Springer eBooks",
   "cited_by": 1,
   "authors": [
    "Lalit Mohan Sanagavarapu",
    "Y. Raghu Reddy",
    "Shriyansh Agrawal"
   ],
   "openalex": "https://openalex.org/W3166319800"
  },
  {
   "title": "PENGUKURAN WEB JUAL BELI DENGAN METODE FUZZY TOPSIS",
   "year": 2018,
   "doi": "10.47775/ictech.v13i1.20",
   "type": "article",
   "venue": "IC-Tech",
   "cited_by": 0,
   "authors": [
    "Era Yunianto",
    "Nur Ika Royanti"
   ],
   "openalex": "https://openalex.org/W3135144466"
  },
  {
   "title": "Social Media as Surveillance: Rethinking Visibility in a Converging World",
   "year": 2014,
   "doi": "10.1177/0267323114531871b",
   "type": "book-review",
   "venue": "European Journal of Communication",
   "cited_by": 1,
   "authors": [
    "Thomas Allmer"
   ],
   "openalex": "https://openalex.org/W2322676023"
  },
  {
   "title": "Digital Natives and Digital Immigrants in Poland and usage of new new media by Polish consumers of Internet and sport journalists on the example of Polish sport websites.",
   "year": 2012,
   "doi": "",
   "type": "dissertation",
   "venue": "\u00d6rebro University Library (\u00d6rebro University)",
   "cited_by": 0,
   "authors": [
    "Arkadiusz Szalkowski"
   ],
   "openalex": "https://openalex.org/W601895816"
  }
 ]
}

==> anc/literature/checklist_search_2026-10-31/raw/results/D_D08.json <==
{
 "id": "D08",
 "backend": "oa",
 "mode": "tas",
 "query": "(Wikipedia AND (\"page views\" OR pageviews OR \"page view\")) AND (bots OR \"automated traffic\" OR \"data quality\" OR reliability OR limitations)",
 "since": "2010",
 "datetime_utc": "2026-10-31 05:07 UTC",
 "total_hits": 36,
 "url": "https://api.openalex.org/works?filter=from_publication_date%3A2010-01-01%2Ctitle_and_abstract.search%3A%28Wikipedia+AND+%28%22page+views%22+OR+pageviews+OR+%22page+view%22%29%29+AND+%28bots+OR+%22automated+traffic%22+OR+%22data+quality%22+OR+reliability+OR+limitations%29&per-page=50&mailto=vdepagadala%40gmail.com&sort=relevance_score%3Adesc",
 "records": [
  {
   "title": "Wikipedia page views for health research: a review",
   "year": 2023,
   "doi": "10.3389/fdata.2023.1199060",
   "type": "review",
   "venue": "Frontiers in Big Data",
   "cited_by": 8,
   "authors": [
    "Rowalt C. Alibudbud"
   ],
   "openalex": "https://openalex.org/W4383104450"
  },
  {
   "title": "Use of social media data, online reviews and wikipedia page views to measure visitation patterns of outdoor attractions",
   "year": 2023,
   "doi": "10.1016/j.jort.2023.100681",
   "type": "article",
   "venue": "Journal of Outdoor Recreation and Tourism",
   "cited_by": 35,
   "authors": [
    "INNOCENSIA OWUOR",
    "Hartwig Henry Hochmair",
    "Gernot Paulus"
   ],
   "openalex": "https://openalex.org/W4386002539"
  },
  {
   "title": "WIKIPEDIA PAGE VIEWS AS A PROXY FOR PUBLIC INTEREST: CORRELATING TRENDS WITH REAL-WORLD EVENTS",
   "year": 2025,
   "doi": "10.2139/ssrn.5197731",
   "type": "preprint",
   "venue": "SSRN Electronic Journal",
   "cited_by": 0,
   "authors": [
    "Yerbol Sariyev"
   ],
   "openalex": "https://openalex.org/W4409583329"
  },
  {
   "title": "Modeling Popularity and Reliability of Sources in Multilingual Wikipedia",
   "year": 2020,
   "doi": "10.3390/info11050263",
   "type": "article",
   "venue": "Information",
   "cited_by": 24,
   "authors": [
    "W\u0142odzimierz Lewoniewski",
    "Krzysztof W\u0119cel",
    "Witold Abramowicz"
   ],
   "openalex": "https://openalex.org/W3015183421"
  },
  {
   "title": "Wikipedia and the Wisdom of the Crowds: Re-Thinking Knowledge Creation, Reliability and Expertise in the Age of Wikipedia",
   "year": 2012,
   "doi": "",
   "type": "article",
   "venue": "Digital Commons at Illinois Wesleyan University (Illinois Wesleyan University)",
   "cited_by": 0,
   "authors": [
    "Christopher A. Sweet"
   ],
   "openalex": "https://openalex.org/W1592806530"
  },
  {
   "title": "Quantifying Engagement with Citations on Wikipedia",
   "year": 2020,
   "doi": "10.1145/3366423.3380300",
   "type": "conference-paper",
   "venue": "International World Wide Web Conference (WWW)",
   "cited_by": 38,
   "authors": [
    "Tiziano Piccardi",
    "\u041c\u0438\u0440\u0438\u0430\u043c \u0420\u0435\u0434\u0438",
    "Giovanni Colavizza"
   ],
   "openalex": "https://openalex.org/W3002073420"
  },
  {
   "title": "COVID-19 Pandemic Wikipedia Readership",
   "year": 2021,
   "doi": "10.6084/m9.figshare.14548032",
   "type": "dataset",
   "venue": "Figshare",
   "cited_by": 0,
   "authors": [
    "Isaac L. Johnson",
    "Leila Zia",
    "Joseph Allemandou"
   ],
   "openalex": "https://openalex.org/W4394545303"
  },
  {
   "title": "Using Wikipedia to measure public interest in biodiversity and conservation",
   "year": 2021,
   "doi": "10.1111/cobi.13702",
   "type": "article",
   "venue": "Conservation Biology",
   "cited_by": 60,
   "authors": [
    "John C. Mittermeier",
    "Ricardo A. Correia",
    "Rich Grenyer"
   ],
   "openalex": "https://openalex.org/W3138919075"
  },
  {
   "title": "Orphan Articles: The Dark Matter of Wikipedia",
   "year": 2024,
   "doi": "10.1609/icwsm.v18i1.31300",
   "type": "conference-paper",
   "venue": "Proceedings of the International AAAI Conference on Web and Social Media",
   "cited_by": 1,
   "authors": [
    "Akhil Arora",
    "Robert West",
    "Martin Gerlach"
   ],
   "openalex": "https://openalex.org/W4399205459"
  },
  {
   "title": "Incorporating Wikipedia in the Classroom to Improve Science Learning and Communication",
   "year": 2017,
   "doi": "10.4324/9781315160191-14",
   "type": "book-chapter",
   "venue": "Routledge eBooks",
   "cited_by": 2,
   "authors": [
    "Becky J. Carmichael",
    "Metha M. Klock"
   ],
   "openalex": "https://openalex.org/W2904970265"
  },
  {
   "title": "From Events to Encyclopedic Attention: A Cautious Pipeline for Perimeter Design, Wikidata Reverse Expansion, and Pageview-Based Audit",
   "year": 2026,
   "doi": "10.5281/zenodo.20635351",
   "type": "preprint",
   "venue": "HAL",
   "cited_by": 0,
   "authors": [
    "Beno\u00eet Prieur"
   ],
   "openalex": "https://openalex.org/W7164403301"
  },
  {
   "title": "Google Trends and Wikipedia Queries as Proxies for Measles Surveillance",
   "year": 2026,
   "doi": "",
   "type": "article",
   "venue": "Journal of preventive medicine and hygiene",
   "cited_by": 0,
   "authors": [
    "Omar Enzo Santangelo",
    "Anna Sole Pizzamiglio",
    "Carlotta Vella"
   ],
   "openalex": "https://openalex.org/W7222860266"
  },
  {
   "title": "WikiSnap25: Datasets for Wikipedia Article and Wikidata Entity Research",
   "year": 2026,
   "doi": "10.5281/zenodo.18816676",
   "type": "dataset",
   "venue": "Zenodo (CERN European Organization for Nuclear Research)",
   "cited_by": 0,
   "authors": [
    "Paul Albert"
   ],
   "openalex": "https://openalex.org/W7134236237"
  },
  {
   "title": "Implicit Visual Attention Feedback System for Wikipedia Users",
   "year": 2021,
   "doi": "10.1145/3479986.3479993",
   "type": "conference-paper",
   "venue": "International Symposium on Open Collaboration",
   "cited_by": 0,
   "authors": [
    "Neeru Dubey",
    "Amit Arjun Verma",
    "S. R. S. Iyengar"
   ],
   "openalex": "https://openalex.org/W3206423408"
  },
  {
   "title": "Multilingual Mention-Weighted Network of Wikipedia Biographies",
   "year": 2026,
   "doi": "10.5281/zenodo.20247945",
   "type": "dataset",
   "venue": "Zenodo (CERN European Organization for Nuclear Research)",
   "cited_by": 0,
   "authors": [
    "Valerio Siniscalco",
    "Michele Coscia"
   ],
   "openalex": "https://openalex.org/W7164688479"
  },
  {
   "title": "Consensus Theory and relevance judgment Model : a test case of English Wikipedia",
   "year": 2018,
   "doi": "",
   "type": "dissertation",
   "venue": "CentAUR (University of Reading)",
   "cited_by": 0,
   "authors": [
    "Waleed S. Nema"
   ],
   "openalex": "https://openalex.org/W2910213180"
  },
  {
   "title": "Quantifying Engagement with Citations on Wikipedia. (Part 2) (The translation and original text of the article are presented)",
   "year": 2020,
   "doi": "10.33186/1027-3689-2020-10-63-76",
   "type": "article",
   "venue": "Scientific and Technical Libraries",
   "cited_by": 1,
   "authors": [
    "Tiziano Piccardi",
    "Robert West",
    "\u041c\u0438\u0440\u0438\u0430\u043c \u0420\u0435\u0434\u0438"
   ],
   "openalex": "https://openalex.org/W3111097238"
  },
  {
   "title": "Digital Infoveillance for Measles Surveillance in Italy: Analysis of Google Trends and Wikipedia Data (2013\u20132025)",
   "year": 2026,
   "doi": "10.20944/preprints202603.1557.v1",
   "type": "preprint",
   "venue": "Preprints.org",
   "cited_by": 0,
   "authors": [
    "Omar Enzo Santangelo",
    "Anna Sole Pizzamiglio",
    "Carlotta Vella"
   ],
   "openalex": "https://openalex.org/W7138938927"
  },
  {
   "title": "Rising Demand, Weakening Supply: Persian Wikipedia as a Language-Technology Resource, 2016\u20132025, in 20 Language Editions",
   "year": 2026,
   "doi": "10.5281/zenodo.23448564",
   "type": "preprint",
   "venue": "Zenodo (CERN European Organization for Nuclear Research)",
   "cited_by": 0,
   "authors": [
    "P. Ghorbani"
   ],
   "openalex": "https://openalex.org/W7222889522"
  },
  {
   "title": "Wikipedia Vitality Panel (WVP): An Annual Panel of Digital Language Vitality, 2016\u20132025",
   "year": 2026,
   "doi": "10.7910/dvn/3k791v",
   "type": "dataset",
   "venue": "Harvard Dataverse",
   "cited_by": 0,
   "authors": [
    "Samuel Lam"
   ],
   "openalex": "https://openalex.org/W7220700379"
  },
  {
   "title": "Dataset for \"Logarithmic dispersion at marginal stability in collective attention\"",
   "year": 2026,
   "doi": "10.5281/zenodo.18277387",
   "type": "dataset",
   "venue": "Zenodo (CERN European Organization for Nuclear Research)",
   "cited_by": 0,
   "authors": [
    "Keisuke Okamura"
   ],
   "openalex": "https://openalex.org/W7134125594"
  },
  {
   "title": "famlift: Code for separating brand familiarity from advertising memorability (LAMBDA benchmark reproduction)",
   "year": 2026,
   "doi": "10.5281/zenodo.23428807",
   "type": "software",
   "venue": "Zenodo (CERN European Organization for Nuclear Research)",
   "cited_by": 0,
   "authors": [
    "Sid Ali Ourradi"
   ],
   "openalex": "https://openalex.org/W7222809361"
  },
  {
   "title": "\u041a\u043e\u043b\u0438\u0447\u0435\u0441\u0442\u0432\u0435\u043d\u043d\u044b\u0435 \u0445\u0430\u0440\u0430\u043a\u0442\u0435\u0440\u0438\u0441\u0442\u0438\u043a\u0438 \u0440\u0430\u0431\u043e\u0442\u044b \u0441 \u0446\u0438\u0442\u0430\u0442\u0430\u043c\u0438 \u0432 \u0412\u0438\u043a\u0438\u043f\u0435\u0434\u0438\u0438. (\u0427\u0430\u0441\u0442\u044c 4)",
   "year": 2021,
   "doi": "",
   "type": "article",
   "venue": null,
   "cited_by": 0,
   "authors": [
    "\u0422\u0438\u0446\u0438\u0430\u043d\u043e \u041f\u0438\u043a\u0430\u0440\u0434\u0438",
    "\u0420\u043e\u0431\u0435\u0440\u0442 \u0412\u0435\u0441\u0442",
    "\u041c\u0438\u0440\u0438\u0430\u043c \u0420\u0435\u0434\u0438"
   ],
   "openalex": "https://openalex.org/W3159185924"
  },
  {
   "title": "\u041a\u043e\u043b\u0438\u0447\u0435\u0441\u0442\u0432\u0435\u043d\u043d\u044b\u0435 \u0445\u0430\u0440\u0430\u043a\u0442\u0435\u0440\u0438\u0441\u0442\u0438\u043a\u0438 \u0440\u0430\u0431\u043e\u0442\u044b \u0441 \u0446\u0438\u0442\u0430\u0442\u0430\u043c\u0438 \u0432 \u0412\u0438\u043a\u0438\u043f\u0435\u0434\u0438\u0438. (\u0427\u0430\u0441\u0442\u044c 3)",
   "year": 2021,
   "doi": "",
   "type": "article",
   "venue": null,
   "cited_by": 0,
   "authors": [
    "\u0422\u0438\u0446\u0438\u0430\u043d\u043e \u041f\u0438\u043a\u0430\u0440\u0434\u0438",
    "\u0420\u043e\u0431\u0435\u0440\u0442 \u0412\u0435\u0441\u0442",
    "\u041c\u0438\u0440\u0438\u0430\u043c \u0420\u0435\u0434\u0438"
   ],
   "openalex": "https://openalex.org/W3137133873"
  },
  {
   "title": "Not feeling the buzz: Correction study of mispricing and inefficiency in online sportsbooks",
   "year": 2024,
   "doi": "10.1016/j.ijforecast.2024.06.012",
   "type": "article",
   "venue": "International Journal of Forecasting",
   "cited_by": 0,
   "authors": [
    "Lawrence Clegg",
    "John Cartlidge"
   ],
   "openalex": "https://openalex.org/W4401044879"
  },
  {
   "title": "Deplatforming Norm-Violating Influencers on Social Media Reduces Overall Online Attention Toward Them",
   "year": 2025,
   "doi": "10.1145/3710960",
   "type": "article",
   "venue": "Proceedings of the ACM on Human-Computer Interaction",
   "cited_by": 12,
   "authors": [
    "Manoel Horta Ribeiro",
    "Shagun Jhaver",
    "Jordi Cluet-i-Martinell"
   ],
   "openalex": "https://openalex.org/W4410049552"
  },
  {
   "title": "Unveiling the patterns and drivers of scientific and societal interest in Brazilian lepidopterans",
   "year": 2026,
   "doi": "10.6084/m9.figshare.29996155",
   "type": "dataset",
   "venue": "Figshare",
   "cited_by": 0,
   "authors": [
    "Jhonny J. M. Guedes",
    "Jessie Pereira dos Santos",
    "Andr\u00e9 V. L. Freitas"
   ],
   "openalex": "https://openalex.org/W7131282226"
  },
  {
   "title": "Editorial: Utilizing big data and deep learning to improve healthcare intelligence and biomedical service delivery",
   "year": 2024,
   "doi": "10.3389/fdata.2024.1502398",
   "type": "editorial",
   "venue": "Frontiers in Big Data",
   "cited_by": 13,
   "authors": [
    "Sathishkumar Veerappampalayam Easwaramoorthy"
   ],
   "openalex": "https://openalex.org/W4403659312"
  },
  {
   "title": "An Analysis of Content Gaps Versus User Needs in the Wikidata Knowledge Graph",
   "year": 2022,
   "doi": "10.1007/978-3-031-19433-7_21",
   "type": "conference-paper",
   "venue": "Lecture notes in computer science",
   "cited_by": 14,
   "authors": [
    "David Abi\u00e1n",
    "Albert Mero\u00f1o-Pe\u00f1uela",
    "Elena Paslaru Bontas Simperl"
   ],
   "openalex": "https://openalex.org/W4312776365"
  },
  {
   "title": "Subspecies taxonomy reflects social and geographic patterns of taxonomic effort in tetrapods [Dataset]",
   "year": 2026,
   "doi": "10.6084/m9.figshare.29418401",
   "type": "dataset",
   "venue": "Figshare",
   "cited_by": 0,
   "authors": [
    "Jhonny J. M. Guedes",
    "Jos\u00e9 Alexandre Felizola Diniz\u2010Filho",
    "Andr\u00e9 V. L. Freitas"
   ],
   "openalex": "https://openalex.org/W7160943047"
  },
  {
   "title": "Let\u2019s talk aliens - Stakeholder perceptions of an alien species differ in time and space",
   "year": 2024,
   "doi": "10.3897/neobiota.93.117200",
   "type": "article",
   "venue": "NeoBiota",
   "cited_by": 6,
   "authors": [
    "Theresa Henke",
    "Ana Novoa",
    "Hlynur B\u00e1r\u00f0arson"
   ],
   "openalex": "https://openalex.org/W4399213922"
  },
  {
   "title": "Introduction",
   "year": 2021,
   "doi": "10.1111/cobi.13700",
   "type": "article",
   "venue": "Conservation Biology",
   "cited_by": 16,
   "authors": [
    "Ricardo A. Correia",
    "Richard J. Ladle",
    "Uri Roll"
   ],
   "openalex": "https://openalex.org/W4233163677"
  },
  {
   "title": "Building a Modern Journal Club: The Wiki Journal Club Experience",
   "year": 2015,
   "doi": "10.4300/jgme-d-14-00488.1",
   "type": "article",
   "venue": "Journal of Graduate Medical Education",
   "cited_by": 11,
   "authors": [
    "Timothy B. Plante",
    "David Joseph Iberri",
    "Emily L. Coderre"
   ],
   "openalex": "https://openalex.org/W1905581779"
  },
  {
   "title": "More Than Likes and Tweets: Creating Social Media Portfolios for Academic Promotion and Tenure",
   "year": 2017,
   "doi": "10.4300/jgme-d-17-00171.1",
   "type": "article",
   "venue": "Journal of Graduate Medical Education",
   "cited_by": 189,
   "authors": [
    "Daniel Cabrera",
    "Bryan S. Vartabedian",
    "Robert J. Spinner"
   ],
   "openalex": "https://openalex.org/W2747992441"
  },
  {
   "title": "Transforming Disease Surveillance through Artificial Intelligence",
   "year": 2024,
   "doi": "10.4103/ijcm.ijcm_459_24",
   "type": "editorial",
   "venue": "Indian Journal of Community Medicine",
   "cited_by": 20,
   "authors": [
    "Purushottam Giri",
    "Manoj Kumar Gupta"
   ],
   "openalex": "https://openalex.org/W4401548844"
  },
  {
   "title": "Journal Metrics: Different from Author Metrics",
   "year": 2020,
   "doi": "10.4103/injr.injr_38_20",
   "type": "article",
   "venue": "Indian Journal of Rheumatology",
   "cited_by": 7,
   "authors": [
    "Chengappa G. Kavadichanda"
   ],
   "openalex": "https://openalex.org/W3091513336"
  }
 ]
}

==> anc/literature/checklist_search_2026-10-31/raw/results/D_D09.json <==
{
 "id": "D09",
 "backend": "oa",
 "mode": "tas",
 "query": "\"Minimum Information About a Google Trends\"",
 "since": "",
 "datetime_utc": "2026-10-31 05:07 UTC",
 "total_hits": 1,
 "url": "https://api.openalex.org/works?filter=title_and_abstract.search%3A%22Minimum+Information+About+a+Google+Trends%22&per-page=50&mailto=vdepagadala%40gmail.com&sort=relevance_score%3Adesc",
 "records": [
  {
   "title": "Minimum Information About a Google Trends Experiment (MIAGE) (Preprint)",
   "year": 2019,
   "doi": "10.2196/preprints.13272",
   "type": "preprint",
   "venue": null,
   "cited_by": 0,
   "authors": [
    "Nicola Luigi Bragazzi"
   ],
   "openalex": "https://openalex.org/W4251412296"
  }
 ]
}

==> anc/literature/checklist_search_2026-10-31/raw/results/D_D10.json <==
{
 "id": "D10",
 "backend": "oa",
 "mode": "tas",
 "query": "\"search engine optimization\" (research OR studies) (\"methodological\" OR \"research method\" OR \"data quality\") (Semrush OR Ahrefs OR Sistrix OR \"SEO tools\")",
 "since": "2010",
 "datetime_utc": "2026-10-31 05:07 UTC",
 "total_hits": 14,
 "url": "https://api.openalex.org/works?filter=from_publication_date%3A2010-01-01%2Ctitle_and_abstract.search%3A%22search+engine+optimization%22+%28research+OR+studies%29+%28%22methodological%22+OR+%22research+method%22+OR+%22data+quality%22%29+%28Semrush+OR+Ahrefs+OR+Sistrix+OR+%22SEO+tools%22%29&per-page=50&mailto=vdepagadala%40gmail.com&sort=relevance_score%3Adesc",
 "records": [
  {
   "title": "Assessing discrepancies across SEO tools in the collection of scholarly web metrics",
   "year": 2026,
   "doi": "10.1177/01655515261445903",
   "type": "article",
   "venue": "Journal of Information Science",
   "cited_by": 0,
   "authors": [
    "Cristina I. Font-Juli\u00e1n",
    "Carlos Lopezosa",
    "Enrique Ordu\u00f1a\u2010Malea"
   ],
   "openalex": "https://openalex.org/W7162874630"
  },
  {
   "title": "A study of the Web visibility of the SDGs and the 2030 Agenda on university websites",
   "year": 2021,
   "doi": "10.1108/ijshe-09-2021-0361",
   "type": "article",
   "venue": "International Journal of Sustainability in Higher Education",
   "cited_by": 64,
   "authors": [
    "Mari V\u00e1llez",
    "Carlos Lopezosa",
    "Rafael Pedraza-Jim\u00e9nez"
   ],
   "openalex": "https://openalex.org/W4206115818"
  },
  {
   "title": "Constru\u00e7\u00e3o de credibilidade dos dados",
   "year": 2024,
   "doi": "10.18617/liinc.v20i1.7015",
   "type": "article",
   "venue": "Liinc em Revista",
   "cited_by": 0,
   "authors": [
    "Victor Martini Gabry",
    "Carlos Henrique dos Santos Martins"
   ],
   "openalex": "https://openalex.org/W4406750098"
  },
  {
   "title": "AI POWERED SEO KEYWORD GENERATOR USING NATURAL LANGUAGE PROCESSING AND MACHINE LEARNING TECHNIQUES",
   "year": 2026,
   "doi": "",
   "type": "preprint",
   "venue": "OSF Preprints (OSF Preprints)",
   "cited_by": 0,
   "authors": [
    "Pratik Premnath Gangurde"
   ],
   "openalex": "https://openalex.org/W7139278823"
  },
  {
   "title": "An AI-Driven Framework for Assessing Website Trustworthiness Through Code Quality Metrics and Multi-Criteria Decision Analysis",
   "year": 2026,
   "doi": "10.51483/ijaiml.6.11s.2026.1438-1450",
   "type": "article",
   "venue": "International Journal of Artificial Intelligence and Machine Learning",
   "cited_by": 0,
   "authors": [
    "Varsha .",
    "Laxmi Ahuja"
   ],
   "openalex": "https://openalex.org/W7214996714"
  },
  {
   "title": "Digital performance of global repositories: a comparative webometric analysis",
   "year": 2026,
   "doi": "10.1108/pmm-07-2026-0065",
   "type": "article",
   "venue": "Performance Measurement and Metrics",
   "cited_by": 0,
   "authors": [
    "Abid Rasool",
    "Khusbu Thakur",
    "Suhail Nabi"
   ],
   "openalex": "https://openalex.org/W7213326157"
  },
  {
   "title": "The Algorithmic Ascent- AI\u2019s Impact on Search Engine Result Pages and the Evolving Value of Online Information",
   "year": 2025,
   "doi": "10.1109/icetm63734.2025.11051477",
   "type": "conference-paper",
   "venue": null,
   "cited_by": 6,
   "authors": [
    "Sumita Mukherjee",
    "Kavita Thapliyal",
    "Archit Jain"
   ],
   "openalex": "https://openalex.org/W4411996381"
  },
  {
   "title": "Estrategias de marketing digital utilizadas por empresas del retail deportivo (Digital Marketing Strategies Used by Sports Retail Companies)",
   "year": 2020,
   "doi": "",
   "type": "preprint",
   "venue": "SSRN Electronic Journal",
   "cited_by": 1,
   "authors": [
    "Sergio Luque Ortiz"
   ],
   "openalex": "https://openalex.org/W3133894947"
  },
  {
   "title": "Webometric Analysis of Maritime Training Institutes Affiliated to Indian Maritime University (IMU) in India",
   "year": 2025,
   "doi": "10.63880/jlii.v1i1.11",
   "type": "article",
   "venue": "Journal of Library Insights & Innovations",
   "cited_by": 1,
   "authors": [
    "Anil Kumar Mishra",
    "Shishirkumar H. Mandalia"
   ],
   "openalex": "https://openalex.org/W4416622618"
  },
  {
   "title": "Optimizing Sisnaker Training Services: A Holistic Approach with SEO, Web Analytics, and SUS",
   "year": 2023,
   "doi": "10.1109/icitisee58992.2023.10404497",
   "type": "conference-paper",
   "venue": "International Conference on Information Technology, Information Systems and Electrical Engineering (ICITISEE)",
   "cited_by": 1,
   "authors": [
    "Arif Budi Setiawan",
    "Paulus Insap Santosa",
    "Ridi Ferdiana"
   ],
   "openalex": "https://openalex.org/W4391409478"
  },
  {
   "title": "WEBOMETRICS ANALYSIS OF LIBRARY WEBSITES IN SOUTH INDIAN STATE UNIVERSITIES",
   "year": 2026,
   "doi": "10.2139/ssrn.6138931",
   "type": "preprint",
   "venue": "SSRN Electronic Journal",
   "cited_by": 0,
   "authors": [
    "VAISHALI  PANDIT SHINDE"
   ],
   "openalex": "https://openalex.org/W7125835769"
  },
  {
   "title": "Google SEO score and accessibility rank on the American University Libraries\u2019 websites: one comparative analysis",
   "year": 2022,
   "doi": "10.1108/idd-08-2021-0088",
   "type": "article",
   "venue": "Information Discovery and Delivery",
   "cited_by": 10,
   "authors": [
    "Maryam Tavosi",
    "Nader Naghshineh"
   ],
   "openalex": "https://openalex.org/W4307563168"
  },
  {
   "title": "THE ROLE OF SEO IN STRENGTHENING DIGITAL MARKETING STRATEGY TO BOOST SMES COMPETITIVENESS IN THE ORGANIC MARKET",
   "year": 2025,
   "doi": "10.56486/kompleksitas.vol14no2.972",
   "type": "article",
   "venue": "KOMPLEKSITAS JURNAL ILMIAH MANAJEMEN ORGANISASI DAN BISNIS",
   "cited_by": 0,
   "authors": [
    "Irfan Ardiansah",
    "Yanti Rubiyanti",
    "Josua Pandaoni"
   ],
   "openalex": "https://openalex.org/W7140104341"
  },
  {
   "title": "Organic Search and SEO: Best Practices and Impact on Business Visibility",
   "year": 2025,
   "doi": "10.5281/zenodo.17580722",
   "type": "preprint",
   "venue": "Zenodo (CERN European Organization for Nuclear Research)",
   "cited_by": 0,
   "authors": [
    "AA, Lukhozi"
   ],
   "openalex": "https://openalex.org/W7104950707"
  }
 ]
}

==> anc/literature/checklist_search_2026-10-31/raw/results/D_D11.json <==
{
 "id": "D11",
 "backend": "oa",
 "mode": "tas",
 "query": "(\"Keyword Planner\" OR \"keyword planner\") (accuracy OR reliability OR validity OR \"search volume\")",
 "since": "2012",
 "datetime_utc": "2026-10-31 05:07 UTC",
 "total_hits": 63,
 "url": "https://api.openalex.org/works?filter=from_publication_date%3A2012-01-01%2Ctitle_and_abstract.search%3A%28%22Keyword+Planner%22+OR+%22keyword+planner%22%29+%28accuracy+OR+reliability+OR+validity+OR+%22search+volume%22%29&per-page=50&mailto=vdepagadala%40gmail.com&sort=relevance_score%3Adesc",
 "records": [
  {
   "title": "Medical needs and major complaints related to pruritus in Germany: a 4\u2010year retrospective analysis using Google AdWords Keyword Planner",
   "year": 2018,
   "doi": "10.1111/jdv.15200",
   "type": "article",
   "venue": "Journal of the European Academy of Dermatology and Venereology",
   "cited_by": 46,
   "authors": [
    "Alexander Zink",
    "Barbara Schuster",
    "Melvin R\u00fcth"
   ],
   "openalex": "https://openalex.org/W2887646431"
  },
  {
   "title": "\u2018Dr. Google, I have a stomach ache\u2019 \u2013 seasonal variations in abdominal pain: a 4-year retrospective data analysis from Google Ads keywords planner",
   "year": 2020,
   "doi": "10.1177/1756284820931744",
   "type": "article",
   "venue": "Therapeutic Advances in Gastroenterology",
   "cited_by": 5,
   "authors": [
    "Miko\u0142aj Kami\u0144ski",
    "Igor \u0141oniewski",
    "Wojciech M. Marlicz"
   ],
   "openalex": "https://openalex.org/W3045990890"
  },
  {
   "title": "Investigation of Relationship Between Google Cost-Per-Click and Search-Volume on Keyword of Chicago Tours",
   "year": 2023,
   "doi": "10.51519/journalisi.v5i3.518",
   "type": "article",
   "venue": "Journal of Information Systems and Informatics",
   "cited_by": 1,
   "authors": [
    "Ramin Abolghasemi Komleh"
   ],
   "openalex": "https://openalex.org/W4386777491"
  },
  {
   "title": "GEO and SEO as Independent Dimensions: Simpson's Paradox in 81 Brazilian Companies and the Fallacy of Equivalence between Search Volume and Citability in Artificial Intelligences",
   "year": 2026,
   "doi": "10.5281/zenodo.20777203",
   "type": "preprint",
   "venue": "Zenodo (CERN European Organization for Nuclear Research)",
   "cited_by": 0,
   "authors": [
    "Johnny Jefferson Telles"
   ],
   "openalex": "https://openalex.org/W7165456367"
  },
  {
   "title": "Aspects of Quality and Reliability of Ebola Virus Disease Information on Facebook",
   "year": 2023,
   "doi": "10.25159/2663-659x/8867",
   "type": "article",
   "venue": "Mousaion South African Journal of Information Studies",
   "cited_by": 0,
   "authors": [
    "Williams  Ezinwa Nwagwu",
    "Oladipo Olayanju"
   ],
   "openalex": "https://openalex.org/W4386049213"
  },
  {
   "title": "Leveraging Online Search Data as a Source of Marketing Insights",
   "year": 2023,
   "doi": "10.1561/1700000070",
   "type": "article",
   "venue": "Foundations and Trends\u00ae in Marketing",
   "cited_by": 5,
   "authors": [
    "Rex Yuxing Du",
    "Tsung-Yiou Hsieh"
   ],
   "openalex": "https://openalex.org/W4386106449"
  },
  {
   "title": "Pruritus in Deutschland \u2013 eine Google-Suchmaschinenanalyse",
   "year": 2018,
   "doi": "10.1007/s00105-018-4215-5",
   "type": "article",
   "venue": "Der Hautarzt",
   "cited_by": 17,
   "authors": [
    "Alexander Zink",
    "Melvin R\u00fcth",
    "Barbara Schuster"
   ],
   "openalex": "https://openalex.org/W2805101454"
  },
  {
   "title": "Interest in Skin Cancer in Urban Populations: A Retrospective Analysis of Google Search Terms in Nine Large German Cities",
   "year": 2019,
   "doi": "10.2340/00015555-3214",
   "type": "article",
   "venue": "Acta Dermato Venereologica",
   "cited_by": 29,
   "authors": [
    "Linda Tizek",
    "Maximilian Christian Schielein",
    "Melvin R\u00fcth"
   ],
   "openalex": "https://openalex.org/W2944081110"
  },
  {
   "title": "Population-related needs and interest in food and drug allergies: a Google search engine analysis of specific allergy disorders in Germany (2022-2024) (Preprint)",
   "year": 2025,
   "doi": "10.2196/preprints.75395",
   "type": "preprint",
   "venue": null,
   "cited_by": 0,
   "authors": [
    "T. Fuchs",
    "Michael Hindelang",
    "Sebastian Sitaru"
   ],
   "openalex": "https://openalex.org/W4409639874"
  },
  {
   "title": "SEARCH FOR KEYWORDS ON THE INTERNET AND DEMAND TRENDS FOR TRADITIONAL REBANA MUSICAL INSTRUMENTS IN INDONESIA TO INCREASE SALES",
   "year": 2024,
   "doi": "10.24034/icobuss.v3i1.407",
   "type": "conference-abstract",
   "venue": "International Conference of Business and Social Sciences",
   "cited_by": 0,
   "authors": [
    "Andi Iswoyo",
    "Yanuar Fauzuddin",
    "Muchammad Muchid"
   ],
   "openalex": "https://openalex.org/W4390892852"
  },
  {
   "title": "Monitoring disease activity of pollen allergies: What crowdsourced data are telling us",
   "year": 2022,
   "doi": "10.1016/j.waojou.2022.100718",
   "type": "article",
   "venue": "World Allergy Organization Journal",
   "cited_by": 14,
   "authors": [
    "Anna Schober",
    "Linda Tizek",
    "Emma Kristin Johansson"
   ],
   "openalex": "https://openalex.org/W4308984077"
  },
  {
   "title": "43459 \u00bfHabla Espa\u00f1ol? A Google Trends Analysis of Online Searches among US Spanish Speakers with Dermatologic Concerns",
   "year": 2023,
   "doi": "10.1016/j.jaad.2023.07.425",
   "type": "article",
   "venue": "Journal of the American Academy of Dermatology",
   "cited_by": 0,
   "authors": [
    "Tatiana M. Barrera",
    "Stephanie Marin",
    "Hollie St. Claire"
   ],
   "openalex": "https://openalex.org/W4387014343"
  },
  {
   "title": "Atopische Dermatitis \u2013 Identifikation von Bed\u00fcrfnissen der deutschen Bev\u00f6lkerung mittels Internetsuchanfragen",
   "year": 2022,
   "doi": "10.1007/s00105-022-04974-x",
   "type": "article",
   "venue": "Der Hautarzt",
   "cited_by": 9,
   "authors": [
    "Linda Tizek",
    "Maximilian Christian Schielein",
    "Lucas Tizek"
   ],
   "openalex": "https://openalex.org/W4220653939"
  },
  {
   "title": "Impact of asthma in Europe: A comparison of web search data in 21 European countries",
   "year": 2023,
   "doi": "10.1016/j.waojou.2023.100805",
   "type": "article",
   "venue": "World Allergy Organization Journal",
   "cited_by": 18,
   "authors": [
    "Hannah Wecker",
    "Linda Tizek",
    "Stefanie Ziehfreund"
   ],
   "openalex": "https://openalex.org/W4385495947"
  },
  {
   "title": "Leveraging internet search data to assess prevalence, interest, and unmet needs of sarcoidosis in Germany",
   "year": 2021,
   "doi": "10.1038/s41598-021-00131-x",
   "type": "article",
   "venue": "Scientific Reports",
   "cited_by": 14,
   "authors": [
    "Charlotte Hilker",
    "Linda Tizek",
    "Melvin R\u00fcth"
   ],
   "openalex": "https://openalex.org/W3207949722"
  },
  {
   "title": "Estimating the Incidence of Conjunctivitis by Comparing the Frequency of Google Search Terms With Clinical Data: Retrospective Study",
   "year": 2021,
   "doi": "10.2196/22645",
   "type": "article",
   "venue": "JMIR Public Health and Surveillance",
   "cited_by": 10,
   "authors": [
    "Paola Kammrath Betancor",
    "Linda Tizek",
    "Alexander Zink"
   ],
   "openalex": "https://openalex.org/W3126390302"
  },
  {
   "title": "Leveraging web search data in Germany to identify unmet needs of contraceptives on a population-based level: A longitudinal retrospective study",
   "year": 2024,
   "doi": "10.1177/17455057241256919",
   "type": "article",
   "venue": "Women s Health",
   "cited_by": 1,
   "authors": [
    "Charlotte Steiner",
    "Hannah Wecker",
    "Linda Tizek"
   ],
   "openalex": "https://openalex.org/W4399245360"
  },
  {
   "title": "Public Information Needs and Interest in Specific Food and Drug Allergy Disorders in Germany (2022\u20132024): Google Search Engine Analysis",
   "year": 2025,
   "doi": "10.2196/75395",
   "type": "article",
   "venue": "JMIR Formative Research",
   "cited_by": 0,
   "authors": [
    "T. Fuchs",
    "Michael Hindelang",
    "Sebastian Sitaru"
   ],
   "openalex": "https://openalex.org/W4413368484"
  },
  {
   "title": "Analyzing web searches for axial spondyloarthritis in Germany: a novel approach to exploring interests and unmet needs",
   "year": 2023,
   "doi": "10.1007/s00296-023-05273-x",
   "type": "article",
   "venue": "Rheumatology International",
   "cited_by": 4,
   "authors": [
    "Kristina Berr",
    "Linda Tizek",
    "Maximilian Christian Schielein"
   ],
   "openalex": "https://openalex.org/W4316096784"
  },
  {
   "title": "Magang Kerja: Digital Marketing Gemstar Technology Asia PTE. LTD",
   "year": 2023,
   "doi": "",
   "type": "article",
   "venue": "National Conference for Community Service Project (NaCosPro)",
   "cited_by": 0,
   "authors": [
    "Freddy Santoso",
    "Zulkarnain Zulkarnain"
   ],
   "openalex": "https://openalex.org/W7220321284"
  },
  {
   "title": "Can crowdsourced data help to optimize atopic dermatitis treatment? Comparing web search data and environmental data in Germany",
   "year": 2021,
   "doi": "10.1111/jdv.17875",
   "type": "article",
   "venue": "Journal of the European Academy of Dermatology and Venereology",
   "cited_by": 15,
   "authors": [
    "Antonia Mick",
    "Linda Tizek",
    "Maximilian Christian Schielein"
   ],
   "openalex": "https://openalex.org/W4200041024"
  },
  {
   "title": "The national burden of scabies in Germany: a population-based approach using Internet search engine data",
   "year": 2022,
   "doi": "10.1007/s15010-022-01763-5",
   "type": "article",
   "venue": "Infection",
   "cited_by": 10,
   "authors": [
    "Jing Wu",
    "Linda Tizek",
    "Melvin R\u00fcth"
   ],
   "openalex": "https://openalex.org/W4210895369"
  },
  {
   "title": "Geographic Variation in Consumer Interest in Brazilian Butt Lift (BBL) Surgery Across Six Major U.S. Cities: A One-Year Observational Study (2024\u20132025)",
   "year": 2025,
   "doi": "10.61440/jcmhc.2025.v2.32",
   "type": "article",
   "venue": null,
   "cited_by": 0,
   "authors": [
    "Sarah Stevens",
    "Ariana Morgan"
   ],
   "openalex": "https://openalex.org/W7125427604"
  },
  {
   "title": "Geographic Variation in Consumer Interest in Brazilian Butt Lift (BBL) Surgery Across Six Major U.S. Cities: A One-Year Observational Study (2024-2025)",
   "year": 2025,
   "doi": "10.2139/ssrn.5337650",
   "type": "preprint",
   "venue": "SSRN Electronic Journal",
   "cited_by": 0,
   "authors": [
    "Steven Goldberg",
    "Ariana Morgan",
    "Sarah Stevens"
   ],
   "openalex": "https://openalex.org/W4412119776"
  },
  {
   "title": "Interest in Sexually Transmitted Infections: Analysis of Web Search Data Terms in Eleven Large German Cities from 2015 to 2019",
   "year": 2021,
   "doi": "10.3390/ijerph18052771",
   "type": "article",
   "venue": "International Journal of Environmental Research and Public Health",
   "cited_by": 8,
   "authors": [
    "Anna Caroline Pilz",
    "Linda Tizek",
    "Melvin R\u00fcth"
   ],
   "openalex": "https://openalex.org/W3135515624"
  },
  {
   "title": "Evaluating public interest in herpes zoster in Germany by leveraging the internet: a retrospective search data analysis",
   "year": 2023,
   "doi": "10.1186/s12889-023-16463-4",
   "type": "article",
   "venue": "BMC Public Health",
   "cited_by": 4,
   "authors": [
    "Alphina Kain",
    "Linda Tizek",
    "Hannah Wecker"
   ],
   "openalex": "https://openalex.org/W4385797554"
  },
  {
   "title": "Mommy Makeover & Breast Implants Demand Across 6 Major Southern North American Cities (2023\u20132025)",
   "year": 2025,
   "doi": "10.5281/zenodo.17536163",
   "type": "report",
   "venue": "Zenodo (CERN European Organization for Nuclear Research)",
   "cited_by": 0,
   "authors": [
    "Goldberg, Steven"
   ],
   "openalex": "https://openalex.org/W7104059552"
  },
  {
   "title": "What Do Germans Want to Know About Skin Cancer? A Nationwide Google Search Analysis From 2013 to 2017",
   "year": 2018,
   "doi": "10.2196/10327",
   "type": "article",
   "venue": "Journal of Medical Internet Research",
   "cited_by": 42,
   "authors": [
    "Stefanie Seidl",
    "Barbara Schuster",
    "Melvin R\u00fcth"
   ],
   "openalex": "https://openalex.org/W2799714439"
  },
  {
   "title": "Tracking Public Interest in Rare Diseases and Eosinophilic Disorders in Germany: Web Search Analysis",
   "year": 2025,
   "doi": "10.2196/69040",
   "type": "article",
   "venue": "JMIR Infodemiology",
   "cited_by": 0,
   "authors": [
    "Michael Hindelang",
    "Sebastian Sitaru",
    "Alexander Zink"
   ],
   "openalex": "https://openalex.org/W4410733140"
  },
  {
   "title": "Conversion Prediction in Google Search Ads Keyword Selection Using the K-Nearest Neighbor and C4.5 Algorithms",
   "year": 2025,
   "doi": "10.32520/stmsi.v14i3.5174",
   "type": "article",
   "venue": "SISTEMASI",
   "cited_by": 0,
   "authors": [
    "Muhammad Sya'ban Harahap",
    "Alva Hendi Muhammad"
   ],
   "openalex": "https://openalex.org/W4412065274"
  },
  {
   "title": "Vitiligo in the Digital Spotlight: Retrospective Longitudinal Study in Germany",
   "year": 2025,
   "doi": "10.2196/85171",
   "type": "article",
   "venue": "JMIR Formative Research",
   "cited_by": 0,
   "authors": [
    "Enya M\u00fcller",
    "Christine Gasteiger",
    "Markus B\u00f6hm"
   ],
   "openalex": "https://openalex.org/W7111323769"
  },
  {
   "title": "Consumer Demand for Tummy Tuck and Mommy Makeover Procedures: A Multi-City Observational Study Across Six North American Cities (2023\u20132025)",
   "year": 2025,
   "doi": "10.5281/zenodo.17727035",
   "type": "report",
   "venue": "Zenodo (CERN European Organization for Nuclear Research)",
   "cited_by": 0,
   "authors": [
    "Morgan, Ariana",
    "Stevens, Sarah",
    "Goldberg, Steven"
   ],
   "openalex": "https://openalex.org/W7106788074"
  },
  {
   "title": "Vitiligo in the Digital Spotlight: A Retrospective Web Search Analysis from Germany (Preprint)",
   "year": 2025,
   "doi": "10.2196/preprints.85171",
   "type": "preprint",
   "venue": null,
   "cited_by": 0,
   "authors": [
    "Enya M\u00fcller",
    "Christine Gasteiger",
    "Markus B\u00f6hm"
   ],
   "openalex": "https://openalex.org/W4414752848"
  },
  {
   "title": "Strategi Optimalisasi Search Engine Optimization (SEO) untuk Meningkatkan Visibilitas Produk Lembaga Keuangan Syariahdi Internet",
   "year": 2024,
   "doi": "10.71247/kx342j25",
   "type": "article",
   "venue": "Al-Musyarakah Jurnal Ekonomi Islam",
   "cited_by": 0,
   "authors": [
    "Tyas Ayuningrum",
    "Zahrul Makarim Sulthony"
   ],
   "openalex": "https://openalex.org/W4406299404"
  },
  {
   "title": "Safe Brazilian Butt Lift Searches in 2025 Are Safety Concerns Shifting BBL Demand? A Multi-City Observational Study (June 2024 -May 2025)",
   "year": 2025,
   "doi": "10.2139/ssrn.5350803",
   "type": "preprint",
   "venue": "SSRN Electronic Journal",
   "cited_by": 0,
   "authors": [
    "Ariana Morgan",
    "Sarah Stevens",
    "Steven Goldberg"
   ],
   "openalex": "https://openalex.org/W4412607065"
  },
  {
   "title": "Breast Augmentation Demand: A Cross-City Search Study Across Six Major Southeastern North American Metros (2023\u20132025)",
   "year": 2025,
   "doi": "10.5281/zenodo.17546208",
   "type": "report",
   "venue": "Zenodo (CERN European Organization for Nuclear Research)",
   "cited_by": 0,
   "authors": [
    "Morgan, Ariana",
    "Stevens, Sarah",
    "Goldberg, Steven"
   ],
   "openalex": "https://openalex.org/W7104261797"
  },
  {
   "title": "Consumer Demand for Brazilian Butt Lift (BBL) and Breast Augmentation Across Eight Major North American Cities (2024\u20132025)",
   "year": 2025,
   "doi": "10.5281/zenodo.17664015",
   "type": "report",
   "venue": "Zenodo (CERN European Organization for Nuclear Research)",
   "cited_by": 0,
   "authors": [
    "Morgan, Ariana",
    "Stevens, Sarah",
    "Goldberg, Steven"
   ],
   "openalex": "https://openalex.org/W7106344621"
  },
  {
   "title": "Consumer Demand for Brazilian Butt Lift (BBL) Surgery: A Multi-City Observational Study Across Eight Southeastern U.S. Markets (2023\u20132025)",
   "year": 2025,
   "doi": "10.5281/zenodo.17806854",
   "type": "report",
   "venue": "Zenodo (CERN European Organization for Nuclear Research)",
   "cited_by": 0,
   "authors": [
    "Morgan, Ariana",
    "Stevens, Sarah",
    "Goldberg, Steven"
   ],
   "openalex": "https://openalex.org/W7108477071"
  },
  {
   "title": "Consumer Demand for Breast Reduction and Liposuction Procedures: A Multi-City Observational Study Across Eight North American Cities (2023\u20132025)",
   "year": 2025,
   "doi": "10.5281/zenodo.17819636",
   "type": "report",
   "venue": "Zenodo (CERN European Organization for Nuclear Research)",
   "cited_by": 0,
   "authors": [
    "Morgan, Ariana",
    "Stevens, Sarah",
    "Goldberg, Steven"
   ],
   "openalex": "https://openalex.org/W7108624741"
  },
  {
   "title": "Consumer Demand for Arm Lift and Lipo 360 Procedures: A Multi-City Observational Study Across Seven U.S. Cities (2023\u20132025)",
   "year": 2025,
   "doi": "10.5281/zenodo.17754119",
   "type": "report",
   "venue": "Zenodo (CERN European Organization for Nuclear Research)",
   "cited_by": 0,
   "authors": [
    "Morgan, Ariana",
    "Stevens, Sarah",
    "Goldberg, Steven"
   ],
   "openalex": "https://openalex.org/W7107942136"
  },
  {
   "title": "What Do Germans Want to Know About Skin Cancer? A Nationwide Google Search Analysis From 2013 to 2017 (Preprint)",
   "year": 2018,
   "doi": "10.2196/preprints.10327",
   "type": "preprint",
   "venue": null,
   "cited_by": 0,
   "authors": [
    "Stefanie Seidl",
    "Barbara Schuster",
    "Melvin R\u00fcth"
   ],
   "openalex": "https://openalex.org/W4210381796"
  },
  {
   "title": "Consumer Demand for Rhinoplasty and Facelift Procedures: A Multi-City Observational Study Across Eight Eastern North American Cities (2023\u20132025)",
   "year": 2025,
   "doi": "10.5281/zenodo.17833300",
   "type": "report",
   "venue": "Zenodo (CERN European Organization for Nuclear Research)",
   "cited_by": 0,
   "authors": [
    "Morgan, Ariana",
    "Stevens, Sarah",
    "Goldberg, Steven"
   ],
   "openalex": "https://openalex.org/W7109004843"
  },
  {
   "title": "Leveraging web search data to explore public interest in psoriasis in Germany",
   "year": 2022,
   "doi": "10.1002/jvc2.37",
   "type": "article",
   "venue": "JEADV Clinical Practice",
   "cited_by": 8,
   "authors": [
    "Fabian Walln\u00f6fer",
    "Mert Ege Erbas",
    "Linda Tizek"
   ],
   "openalex": "https://openalex.org/W4283028424"
  },
  {
   "title": "Identifying high-value keywords for Bali tourism: A machine learning approach",
   "year": 2025,
   "doi": "10.58881/jcmts.v4i2.334",
   "type": "article",
   "venue": "Journal of Commerce Management and Tourism Studies",
   "cited_by": 0,
   "authors": [
    "Asep Koswara"
   ],
   "openalex": "https://openalex.org/W4412887593"
  },
  {
   "title": "Identifying Relevant Disease Characteristics Regarding Psoriasis in Germany: A Retrospective Web Search Data Analysis (Preprint)",
   "year": 2021,
   "doi": "10.2196/preprints.32833",
   "type": "preprint",
   "venue": null,
   "cited_by": 1,
   "authors": [
    "Fabian Walln\u00f6fer",
    "Mert Ege Erbas",
    "Linda Tizek"
   ],
   "openalex": "https://openalex.org/W4205860579"
  },
  {
   "title": "What Filipinos, the world\u2019s number one Internet users, want to know about cancer: A Google search analysis from 2015 to 2019.",
   "year": 2019,
   "doi": "10.1200/jgo.2019.5.suppl.23",
   "type": "conference-abstract",
   "venue": "Journal of Global Oncology",
   "cited_by": 1,
   "authors": [
    "Lance Isidore G. Catedral",
    "Louis Mervyn Banua Leones",
    "Carlo Miguel Berba"
   ],
   "openalex": "https://openalex.org/W2980433558"
  },
  {
   "title": "Consumer Demand for Rhinoplasty and Facelift Procedures: A Multi-City Observational Study Across Eight Major North American Cities (2023\u20132025)",
   "year": 2025,
   "doi": "10.5281/zenodo.17741745",
   "type": "report",
   "venue": "Zenodo (CERN European Organization for Nuclear Research)",
   "cited_by": 0,
   "authors": [
    "Morgan, Ariana",
    "Stevens, Sarah",
    "Goldberg, Steven"
   ],
   "openalex": "https://openalex.org/W7107877211"
  },
  {
   "title": "Googling for Ticks and Borreliosis in Germany: Nationwide Google Search Analysis From 2015 to 2018",
   "year": 2020,
   "doi": "10.2196/18581",
   "type": "article",
   "venue": "Journal of Medical Internet Research",
   "cited_by": 29,
   "authors": [
    "Cora Scheerer",
    "Melvin R\u00fcth",
    "Linda Tizek"
   ],
   "openalex": "https://openalex.org/W3026689716"
  },
  {
   "title": "Consumer Demand for Rhinoplasty and Facelift Procedures: A Multi-City Observational Study Across Eight U.S. Markets (2023\u20132025)",
   "year": 2025,
   "doi": "10.5281/zenodo.17675170",
   "type": "report",
   "venue": "Zenodo (CERN European Organization for Nuclear Research)",
   "cited_by": 0,
   "authors": [
    "Morgan, Ariana",
    "Stevens, Sarah",
    "Goldberg, Steven"
   ],
   "openalex": "https://openalex.org/W7106324496"
  },
  {
   "title": "Digital visibility, online engagement and evidence-governance of cosmetic gynaecology in Sri Lanka: A descriptive infodemio-logical study",
   "year": 2026,
   "doi": "10.4038/sljog.v48i3.8224",
   "type": "article",
   "venue": "Sri Lanka Journal of Obstetrics and Gynaecology",
   "cited_by": 0,
   "authors": [
    "P. Randombage",
    "M. Y. S. Ahamed",
    "M. Akurugodagama"
   ],
   "openalex": "https://openalex.org/W7223854758"
  }
 ]
}

==> anc/literature/checklist_search_2026-10-31/raw/results/D_D12.json <==
{
 "id": "D12",
 "backend": "oa",
 "mode": "tas",
 "query": "(\"big data\" OR \"digital trace\" OR \"found data\") (\"total survey error\") framework",
 "since": "2014",
 "datetime_utc": "2026-10-31 05:07 UTC",
 "total_hits": 18,
 "url": "https://api.openalex.org/works?filter=from_publication_date%3A2014-01-01%2Ctitle_and_abstract.search%3A%28%22big+data%22+OR+%22digital+trace%22+OR+%22found+data%22%29+%28%22total+survey+error%22%29+framework&per-page=50&mailto=vdepagadala%40gmail.com&sort=relevance_score%3Adesc",
 "records": [
  {
   "title": "From the total survey error framework to an error framework for digital traces of humans",
   "year": 2020,
   "doi": "10.1145/3351095.3375669",
   "type": "conference-paper",
   "venue": "ACM Conference on Fairness, Accountability, and Transparency (FAccT)",
   "cited_by": 3,
   "authors": [
    "Indira Sen",
    "Fabian Fl\u00f6ck",
    "Katrin Weller"
   ],
   "openalex": "https://openalex.org/W3013843515"
  },
  {
   "title": "Total Error in a Big Data World: Adapting the TSE Framework to Big Data",
   "year": 2019,
   "doi": "10.1093/jssam/smz056",
   "type": "article",
   "venue": "Journal of Survey Statistics and Methodology",
   "cited_by": 77,
   "authors": [
    "Ashley Amaya",
    "Paul P. Biemer",
    "David L. Kinyon"
   ],
   "openalex": "https://openalex.org/W3005044129"
  },
  {
   "title": "A Total Error Framework for Digital Traces of Humans",
   "year": 2019,
   "doi": "",
   "type": "preprint",
   "venue": "arXiv (Cornell University)",
   "cited_by": 18,
   "authors": [
    "Indira Sen",
    "Fabian Fl\u00f6ck",
    "Katrin Weller"
   ],
   "openalex": "https://openalex.org/W2963826999"
  },
  {
   "title": "A Total Error Framework for Digital Traces of Human Behavior on Online Platforms",
   "year": 2021,
   "doi": "10.1093/poq/nfab018",
   "type": "article",
   "venue": "Public Opinion Quarterly",
   "cited_by": 88,
   "authors": [
    "Indira Sen",
    "Fabian Fl\u00f6ck",
    "Katrin Weller"
   ],
   "openalex": "https://openalex.org/W3196504734"
  },
  {
   "title": "Applying a total error framework for digital traces to social media research",
   "year": 2021,
   "doi": "10.4324/9781003025245-11",
   "type": "book-chapter",
   "venue": "Routledge eBooks",
   "cited_by": 1,
   "authors": [
    "Indira Sen",
    "Fabian Fl\u00f6ck",
    "Katrin Weller"
   ],
   "openalex": "https://openalex.org/W3214368541"
  },
  {
   "title": "TED-On: A Total Error Framework for Digital Traces of Human Behavior on Online Platforms",
   "year": 2019,
   "doi": "10.48550/arxiv.1907.08228",
   "type": "preprint",
   "venue": "arXiv (Cornell University)",
   "cited_by": 2,
   "authors": [
    "Indira Sen",
    "Fabian Fl\u00f6ck",
    "Katrin Weller"
   ],
   "openalex": "https://openalex.org/W3171329445"
  },
  {
   "title": "Big data, big problems: Responding to \"Are we there yet?\"",
   "year": 2021,
   "doi": "10.48550/arxiv.2109.00680",
   "type": "preprint",
   "venue": "arXiv (Cornell University)",
   "cited_by": 1,
   "authors": [
    "Alex Reinhart",
    "Ryan J. Tibshirani"
   ],
   "openalex": "https://openalex.org/W3197680961"
  },
  {
   "title": "Handvatten voor een kwaliteitsbeoordeling van big data: de introductie van het Total Error raamwerk",
   "year": 2021,
   "doi": "10.5553/tvv/.000033",
   "type": "article",
   "venue": "Tijdschrift voor Veiligheid",
   "cited_by": 0,
   "authors": [
    "Thom Snaphaan",
    "Wim Hardyns"
   ],
   "openalex": "https://openalex.org/W4226309056"
  },
  {
   "title": "Correcting Survey Measurement Error With Big Data from Road Sensors Through Capture-recapture",
   "year": 2020,
   "doi": "10.17185/duepublico/72081",
   "type": "dissertation",
   "venue": "DuEPublico (University of Duisburg-Essen)",
   "cited_by": 1,
   "authors": [
    "Jonas Klingwort"
   ],
   "openalex": "https://openalex.org/W3049580362"
  },
  {
   "title": "When Survey Science Met Web Tracking: Presenting an Error Framework for Metered Data",
   "year": 2022,
   "doi": "10.1111/rssa.12956",
   "type": "article",
   "venue": "Journal of the Royal Statistical Society Series A (Statistics in Society)",
   "cited_by": 36,
   "authors": [
    "Oriol J. Bosch",
    "M\u00e9lanie Revilla"
   ],
   "openalex": "https://openalex.org/W4308299003"
  },
  {
   "title": "A Total Error Framework with a Special Focus on Digital Data",
   "year": 2026,
   "doi": "10.1111/insr.70020",
   "type": "article",
   "venue": "International Statistical Review",
   "cited_by": 1,
   "authors": [
    "Ingegerd Jansson",
    "Lilli Japec"
   ],
   "openalex": "https://openalex.org/W7130655344"
  },
  {
   "title": "Expanding the methodological toolkit of criminology and criminal justice with the Total Error Framework",
   "year": 2022,
   "doi": "10.1080/0735648x.2022.2114099",
   "type": "article",
   "venue": "Journal of Crime and Justice",
   "cited_by": 4,
   "authors": [
    "Thom Snaphaan",
    "Wim Hardyns",
    "Lieven J. R. Pauwels"
   ],
   "openalex": "https://openalex.org/W4292723274"
  },
  {
   "title": "(Mis)Measuring People's Attitudes from Social Media",
   "year": 2020,
   "doi": "10.1145/3406865.3418363",
   "type": "conference-paper",
   "venue": "ACM Conference on Computer Supported Cooperative Work (CSCW)",
   "cited_by": 0,
   "authors": [
    "Indira Sen"
   ],
   "openalex": "https://openalex.org/W3096135178"
  },
  {
   "title": "ACSPRI 2014 4th International Social Science Methodology Conference Report",
   "year": 2015,
   "doi": "",
   "type": "article",
   "venue": null,
   "cited_by": 0,
   "authors": [
    "Elena Mazourenko"
   ],
   "openalex": "https://openalex.org/W2206215419"
  },
  {
   "title": "Conceptualizing, Assessing, and Improving the Quality of Digital Behavioral Data",
   "year": 2025,
   "doi": "10.1177/08944393251367041",
   "type": "article",
   "venue": "Social Science Computer Review",
   "cited_by": 8,
   "authors": [
    "Bernd Wei\u00df",
    "Heinz Leitg\u00f6b",
    "Claudia Wagner"
   ],
   "openalex": "https://openalex.org/W4414392168"
  },
  {
   "title": "Recent Advances in Probability-Based and Nonprobability Survey Research",
   "year": 2020,
   "doi": "10.1093/jssam/smaa002",
   "type": "article",
   "venue": "Journal of Survey Statistics and Methodology",
   "cited_by": 0,
   "authors": [
    "Annelies G. Blom",
    "Carina Cornesse",
    "Joseph W. Sakshaug"
   ],
   "openalex": "https://openalex.org/W3005982206"
  },
  {
   "title": "Comment",
   "year": 2017,
   "doi": "10.1093/poq/nfw092",
   "type": "article",
   "venue": "Public Opinion Quarterly",
   "cited_by": 0,
   "authors": [
    "Matt Jans"
   ],
   "openalex": "https://openalex.org/W4243655119"
  },
  {
   "title": "New Data in Social and Behavioral Research",
   "year": 2021,
   "doi": "10.1093/poq/nfab027",
   "type": "article",
   "venue": "Public Opinion Quarterly",
   "cited_by": 10,
   "authors": [
    "Frederick G. Conrad",
    "Florian Keusch",
    "Michael F. Schober"
   ],
   "openalex": "https://openalex.org/W3201371776"
  }
 ]
}

==> anc/literature/checklist_search_2026-10-31/raw/results/D_D13.json <==
{
 "id": "D13",
 "backend": "oa",
 "mode": "tas",
 "query": "\"RECORD statement\" OR \"REporting of studies Conducted using Observational Routinely-collected\"",
 "since": "2014",
 "datetime_utc": "2026-10-31 05:07 UTC",
 "total_hits": 290,
 "url": "https://api.openalex.org/works?filter=from_publication_date%3A2014-01-01%2Ctitle_and_abstract.search%3A%22RECORD+statement%22+OR+%22REporting+of+studies+Conducted+using+Observational+Routinely-collected%22&per-page=50&mailto=vdepagadala%40gmail.com&sort=relevance_score%3Adesc",
 "records": [
  {
   "title": "The REporting of studies Conducted using Observational Routinely-collected health Data (RECORD) Statement",
   "year": 2015,
   "doi": "10.1371/journal.pmed.1001885",
   "type": "article",
   "venue": "PLoS Medicine",
   "cited_by": 5719,
   "authors": [
    "Eric Ian Benchimol",
    "Liam L Smeeth",
    "Astrid Guttmann"
   ],
   "openalex": "https://openalex.org/W2163278718"
  },
  {
   "title": "The REporting of Studies Conducted Using Observational Routinely-Collected Health Data (RECORD) Statement: Methods for Arriving at Consensus and Developing Reporting Guidelines",
   "year": 2015,
   "doi": "10.1371/journal.pone.0125620",
   "type": "article",
   "venue": "PLoS ONE",
   "cited_by": 217,
   "authors": [
    "Stuart Gordon Nicholls",
    "Pauline Quach",
    "Erik B von Elm"
   ],
   "openalex": "https://openalex.org/W1866803133"
  },
  {
   "title": "The reporting of studies conducted using observational routinely-collected health data (RECORD) statement",
   "year": 2017,
   "doi": "10.7507/1672-2531.201702009",
   "type": "article",
   "venue": "Zhongguo xunzheng yixue zazhi",
   "cited_by": 6,
   "authors": [
    "Xiaolu Nie",
    "Xiaoxia Peng"
   ],
   "openalex": "https://openalex.org/W2959397171"
  },
  {
   "title": "The reporting of studies conducted using observational routinely collected health data statement for pharmacoepidemiology (RECORD-PE)",
   "year": 2018,
   "doi": "10.1136/bmj.k3532",
   "type": "article",
   "venue": "BMJ",
   "cited_by": 635,
   "authors": [
    "Sin\u00e9ad Langan",
    "Sigr\u00fan Alba J\u00f3hannesd\u00f3ttir Schmidt",
    "Kevin Wing"
   ],
   "openalex": "https://openalex.org/W2900742318"
  },
  {
   "title": "Das RECORD-Statement zum Berichten von Beobachtungsstudien, die routinem\u00e4\u00dfig gesammelte Gesundheitsdaten verwenden = The REporting of studies Conducted using Observational Routinely-collected health Data (RECORD) statement",
   "year": 2016,
   "doi": "10.1016/j.zefq.2016.07.010",
   "type": "article",
   "venue": "SERVAL (Universit\u00e9 de Lausanne)",
   "cited_by": 1,
   "authors": [
    "Eric Ian Benchimol",
    "Liam L Smeeth",
    "Astrid Guttmann"
   ],
   "openalex": "https://openalex.org/W2737981111"
  },
  {
   "title": "La d\u00e9claration RECORD (Reporting of Studies Conducted Using Observational Routinely Collected Health Data) : directives pour la communication des \u00e9tudes r\u00e9alis\u00e9es \u00e0 partir de donn\u00e9es de sant\u00e9 collect\u00e9es en routine",
   "year": 2019,
   "doi": "10.1503/cmaj.181309",
   "type": "article",
   "venue": "Canadian Medical Association Journal",
   "cited_by": 1,
   "authors": [
    "Eric Ian Benchimol",
    "Liam L Smeeth",
    "Astrid Guttmann"
   ],
   "openalex": "https://openalex.org/W2917104291"
  },
  {
   "title": "La d\u00e9claration RECORD-PE (Reporting of Studies Conducted Using Observational Routinely Collected Health Data Statement for Pharmacoepdemiology) : directives pour la communication des \u00e9tudes realis\u00e9es \u00e0 partir de donn\u00e9es de sant\u00e9 observationelles collect\u00e9es en routine en pharmaco\u00e9pid\u00e9miologie",
   "year": 2019,
   "doi": "10.1503/cmaj.190347",
   "type": "article",
   "venue": "Canadian Medical Association Journal",
   "cited_by": 4,
   "authors": [
    "Sin\u00e9ad Langan",
    "Sigr\u00fan Alba J\u00f3hannesd\u00f3ttir Schmidt",
    "Kevin Wing"
   ],
   "openalex": "https://openalex.org/W2950866768"
  },
  {
   "title": "An Ontological Analysis of Reference in Health Record Statements",
   "year": 2014,
   "doi": "10.3233/978-1-61499-438-1-289",
   "type": "book-chapter",
   "venue": "Frontiers in artificial intelligence and applications",
   "cited_by": 22,
   "authors": [
    "Stefan Schulz",
    "Catalina Mart\u00ednez-Costa",
    "Daniel Karlsson"
   ],
   "openalex": "https://openalex.org/W2399079071"
  },
  {
   "title": "Das RECORD-Statement zum Berichten von Beobachtungsstudien, die routinem\u00e4\u00dfig gesammelte Gesundheitsdaten verwenden",
   "year": 2016,
   "doi": "10.1016/j.zefq.2016.07.010",
   "type": "article",
   "venue": "Zeitschrift f\u00fcr Evidenz Fortbildung und Qualit\u00e4t im Gesundheitswesen",
   "cited_by": 92,
   "authors": [
    "Eric Ian Benchimol",
    "Liam L Smeeth",
    "Astrid Guttmann"
   ],
   "openalex": "https://openalex.org/W2767426324"
  },
  {
   "title": "Admissibility of recorded statement in criminal trial",
   "year": 2016,
   "doi": "10.21759/caulaw.2016.18.4.275",
   "type": "article",
   "venue": "\uc911\uc559\ubc95\ud559",
   "cited_by": 0,
   "authors": [
    "Hyung Jun Kim"
   ],
   "openalex": "https://openalex.org/W2567720398"
  },
  {
   "title": "A Study on the Requirement of Admissibility in Recorded statement of Witness",
   "year": 2020,
   "doi": "10.35223/gnulaw.28.2.6",
   "type": "article",
   "venue": "The Journal of Legal Studies",
   "cited_by": 0,
   "authors": [
    "Sung\u2010Min Park"
   ],
   "openalex": "https://openalex.org/W3036632331"
  },
  {
   "title": "The Same System Governs Land and Human Effort \u2014 Full Record Statement",
   "year": 2026,
   "doi": "10.5281/zenodo.22984699",
   "type": "article",
   "venue": "Zenodo (CERN European Organization for Nuclear Research)",
   "cited_by": 0,
   "authors": [
    "Andrea Hedgley Hetheru"
   ],
   "openalex": "https://openalex.org/W7214520856"
  },
  {
   "title": "LibGuides: United Nations & League of Nations: Meeting records, statements, speeches",
   "year": 2014,
   "doi": "",
   "type": "libguides",
   "venue": null,
   "cited_by": 0,
   "authors": [
    "Sarah Jaramillo"
   ],
   "openalex": "https://openalex.org/W3113062459"
  },
  {
   "title": "Office of the Bursar Records: Statement of the Revenue from the Export of Tobacco, 1767-1769",
   "year": 2018,
   "doi": "",
   "type": "other",
   "venue": "The W&M Digital Archive (The College of William & Mary)",
   "cited_by": 0,
   "authors": [],
   "openalex": "https://openalex.org/W7209047128"
  },
  {
   "title": "ASA Comments on Virginia Malpractice and Defamation Verdict Regarding Recorded Statements About Anesthetized Patient",
   "year": 2015,
   "doi": "10.1097/01.tpm.0000471351.66823.f7",
   "type": "article",
   "venue": "Topics in Pain Management",
   "cited_by": 0,
   "authors": [
    "Anne Haddad"
   ],
   "openalex": "https://openalex.org/W2963554305"
  },
  {
   "title": "Japanese American Redress: Statements, Congressional Records Statements, Testimonies, 1976-1992: 1987-1992",
   "year": 2019,
   "doi": "",
   "type": "article",
   "venue": "eVols (University of Hawaii)",
   "cited_by": 0,
   "authors": [],
   "openalex": "https://openalex.org/W7209985042"
  },
  {
   "title": "Sound Recording - Senator Arthur Hendrick Vanderberg replies to recorded statements by President Franklin Roosevelt - 1936",
   "year": 2016,
   "doi": "",
   "type": "other",
   "venue": "Deep Blue (University of Michigan)",
   "cited_by": 0,
   "authors": [
    "Arthur Hendrick Vandenberg"
   ],
   "openalex": "https://openalex.org/W2760419191"
  },
  {
   "title": "Japanese American Redress: Statements, Congressional Records Statements, Testimonies, 1976-1992: 1986 (2 of 2)",
   "year": 2019,
   "doi": "",
   "type": "article",
   "venue": "eVols (University of Hawaii)",
   "cited_by": 0,
   "authors": [],
   "openalex": "https://openalex.org/W7209369746"
  },
  {
   "title": "\u65e5\u3005\u306e\u8a3a\u7642\u60c5\u5831\u3092\u7528\u3044\u305f\u7814\u7a76\u5831\u544a\u306e\u8cea\u5411\u4e0a\u3078\u306e\u63d0\u6848 : RECORD : The REporting of studies Conducted using Observational Routinely-collected health Data(\u65e5\u3005\u89b3\u5bdf\u3055\u308c\u3066\u96c6\u3081\u3089\u308c\u3066\u3044\u308b\u8a3a\u7642\u60c5\u5831\u3092\u7528\u3044\u305f\u7814\u7a76\u306e\u5831\u544a\u57fa\u6e96)\u306e\u65e5\u672c\u8a9e\u7248\u306b\u3064\u3044\u3066",
   "year": 2017,
   "doi": "",
   "type": "article",
   "venue": null,
   "cited_by": 0,
   "authors": [
    "\u7d62\u5b50 \u5965\u5c71",
    "\u52a0\u4ee3\u5b50 \u6a2a\u5c71",
    "\u5c1a\u5f18 \u6771"
   ],
   "openalex": "https://openalex.org/W3180027148"
  },
  {
   "title": "The Admissibility of Evidence on the investigative agency\u2019s recorded statements in other protocols -Focusing on KSC 2019. 11. 14. announced 2019Do13290-",
   "year": 2024,
   "doi": "10.15335/glr.2024.17.2.004",
   "type": "article",
   "venue": "Gachon Law Review",
   "cited_by": 0,
   "authors": [
    "Hee-Kyoon Kim",
    "Dae-Pyong Kang"
   ],
   "openalex": "https://openalex.org/W4400696055"
  },
  {
   "title": "The RECORD reporting guidelines: meeting the methodological and ethical demands of transparency in research using routinely-collected health data",
   "year": 2016,
   "doi": "10.2147/clep.s110528",
   "type": "article",
   "venue": "Clinical Epidemiology",
   "cited_by": 30,
   "authors": [
    "Stuart Gordon Nicholls",
    "Sin\u00e9ad Langan",
    "Henrik Toft S\u00f8rensen"
   ],
   "openalex": "https://openalex.org/W2535390142"
  },
  {
   "title": "CONSORT extension for the reporting of randomised controlled trials conducted using cohorts and routinely collected data (CONSORT-ROUTINE): checklist with explanation and elaboration",
   "year": 2021,
   "doi": "10.1136/bmj.n857",
   "type": "article",
   "venue": "BMJ",
   "cited_by": 139,
   "authors": [
    "Linda Kwakkenbos",
    "Mahrukh Imran",
    "Stephen J. McCall"
   ],
   "openalex": "https://openalex.org/W3157944437"
  },
  {
   "title": "Evaluation of reporting quality for observational studies using routinely collected health data in pharmacovigilance",
   "year": 2018,
   "doi": "10.1080/14740338.2018.1484106",
   "type": "article",
   "venue": "Expert Opinion on Drug Safety",
   "cited_by": 14,
   "authors": [
    "Xiaolu Nie",
    "Ying Zhang",
    "Zehao Wu"
   ],
   "openalex": "https://openalex.org/W2807407156"
  },
  {
   "title": "Evaluation of reporting quality for observational studies using routinely collected health data in pharmacovigilance",
   "year": 2018,
   "doi": "10.6084/m9.figshare.6792104",
   "type": "dataset",
   "venue": "Figshare",
   "cited_by": 0,
   "authors": [
    "Xiaolu Nie",
    "Zhang, Ying",
    "Zehao Wu"
   ],
   "openalex": "https://openalex.org/W4394179051"
  },
  {
   "title": "Using the RECORD guidelines to improve transparent reporting of studies based on routinely collected data",
   "year": 2018,
   "doi": "10.23889/ijpds.v3i1.419",
   "type": "article",
   "venue": "International Journal for Population Data Science",
   "cited_by": 24,
   "authors": [
    "Katie L. Harron",
    "Eric Ian Benchimol",
    "Sin\u00e9ad Langan"
   ],
   "openalex": "https://openalex.org/W2786827563"
  },
  {
   "title": "Reporting Methodology of Neurosurgical Studies Utilizing the American College of Surgeons-National Surgical Quality Improvement Program Database: A Systematic Review and Critical Appraisal",
   "year": 2019,
   "doi": "10.1093/neuros/nyz180",
   "type": "review",
   "venue": "Neurosurgery",
   "cited_by": 28,
   "authors": [
    "Yagiz Ugur Yolcu",
    "Waseem Wahood",
    "Mohammed Ali Alvi"
   ],
   "openalex": "https://openalex.org/W2951483371"
  },
  {
   "title": "Appraising the Quality of Reporting of Vascular Surgery Studies That Use the American College of Surgeons National Surgical Quality Improvement Program (NSQIP) Database",
   "year": 2023,
   "doi": "10.1177/15385744231189771",
   "type": "article",
   "venue": "Vascular and Endovascular Surgery",
   "cited_by": 3,
   "authors": [
    "Amin A. Mirzaie",
    "Walker Ueland",
    "Katherine A. Lambert"
   ],
   "openalex": "https://openalex.org/W4384401154"
  },
  {
   "title": "Critically Appraising the Quality of Reporting of American College of Surgeons TQIP Studies in the Era of Large Data Research",
   "year": 2022,
   "doi": "10.1097/xcs.0000000000000182",
   "type": "article",
   "venue": "Journal of the American College of Surgeons",
   "cited_by": 8,
   "authors": [
    "Anthony Gebran",
    "Antoine Bejjani",
    "Daniel Badin"
   ],
   "openalex": "https://openalex.org/W4282939150"
  },
  {
   "title": "Validation of Diagnostic Code Definitions for Identifying Patient in Korean Health Insurance Claims Data: A Scoping Review",
   "year": 2025,
   "doi": "10.3346/jkms.2025.40.e343",
   "type": "review",
   "venue": "Journal of Korean Medical Science",
   "cited_by": 3,
   "authors": [
    "Kyoung-Hoon Kim"
   ],
   "openalex": "https://openalex.org/W7116118449"
  },
  {
   "title": "Critical Appraisal of the Quality of Publications in Hepatobiliary and Pancreatic Surgery Research Using the American College of Surgeons NSQIP Database",
   "year": 2022,
   "doi": "10.1097/xcs.0000000000000477",
   "type": "article",
   "venue": "Journal of the American College of Surgeons",
   "cited_by": 10,
   "authors": [
    "Diana Hockett",
    "Judy B. Rabinowitz",
    "Yong Kwon"
   ],
   "openalex": "https://openalex.org/W4308774379"
  },
  {
   "title": "Assessing the quality of reporting of studies using Vascular Quality Initiative (VQI) data",
   "year": 2022,
   "doi": "10.1016/j.jvs.2022.06.024",
   "type": "article",
   "venue": "Journal of Vascular Surgery",
   "cited_by": 9,
   "authors": [
    "Amin A. Mirzaie",
    "Amanda M. Delgado",
    "Danielle T. DuPuis"
   ],
   "openalex": "https://openalex.org/W4283581754"
  },
  {
   "title": "Data linkage studies on veteran suicidality: a scoping review of the field, knowledge gaps and evidence appraisal",
   "year": 2026,
   "doi": "10.1186/s12888-026-08164-0",
   "type": "review",
   "venue": "BMC Psychiatry",
   "cited_by": 0,
   "authors": [
    "Nicol\u00e1s Rivero Weidem\u00fcller",
    "Shannon Dias",
    "Emilia K Janca"
   ],
   "openalex": "https://openalex.org/W7162000575"
  },
  {
   "title": "Reporting Guidelines and Checklists Improve the Reliability and Rigor of Research Reports",
   "year": 2016,
   "doi": "10.2519/jospt.2016.0105",
   "type": "editorial",
   "venue": "Journal of Orthopaedic and Sports Physical Therapy",
   "cited_by": 2,
   "authors": [
    "J. Haxby Abbott"
   ],
   "openalex": "https://openalex.org/W2289848430"
  },
  {
   "title": "Better research reporting to improve the utility of routine data for making better treatment decisions",
   "year": 2016,
   "doi": "10.2217/cer.15.66",
   "type": "article",
   "venue": "Journal of Comparative Effectiveness Research",
   "cited_by": 7,
   "authors": [
    "Lars G. Hemkens",
    "Sin\u00e9ad Langan",
    "Eric Ian Benchimol"
   ],
   "openalex": "https://openalex.org/W2289680983"
  },
  {
   "title": "Combating escalating harms associated with pharmaceutical opioid use in Australia: the POPPY II study protocol",
   "year": 2018,
   "doi": "10.1136/bmjopen-2018-025840",
   "type": "article",
   "venue": "BMJ Open",
   "cited_by": 31,
   "authors": [
    "Natasa Gisev",
    "Sallie\u2010Anne Pearson",
    "Timothy Dobbins"
   ],
   "openalex": "https://openalex.org/W2902426713"
  },
  {
   "title": "Recommended Minimum Elements for Transparent Reporting of Multi-Jurisdiction Algorithm Feasibility Studies",
   "year": 2024,
   "doi": "10.23889/ijpds.v9i5.2706",
   "type": "article",
   "venue": "International Journal for Population Data Science",
   "cited_by": 0,
   "authors": [
    "Naomi C. Hamm",
    "Sharon Bartholomew",
    "Yinshan Zhao"
   ],
   "openalex": "https://openalex.org/W4402405571"
  },
  {
   "title": "Protocol for the development of a CONSORT extension for RCTs using cohorts and routinely collected health data",
   "year": 2018,
   "doi": "10.1186/s41073-018-0053-3",
   "type": "article",
   "venue": "Research Integrity and Peer Review",
   "cited_by": 38,
   "authors": [
    "Linda Kwakkenbos",
    "Edmund Juszczak",
    "Lars G. Hemkens"
   ],
   "openalex": "https://openalex.org/W2895514839"
  },
  {
   "title": "Improving the Reporting of Studies Using Routinely Collected Health Data in Physical Therapy",
   "year": 2016,
   "doi": "10.2519/jospt.2016.0103",
   "type": "editorial",
   "venue": "Journal of Orthopaedic and Sports Physical Therapy",
   "cited_by": 19,
   "authors": [
    "Sin\u00e9ad Langan",
    "Chad E. Cook",
    "Eric Ian Benchimol"
   ],
   "openalex": "https://openalex.org/W2289233786"
  },
  {
   "title": "Should the 6-Minute Walk Test Be Stopped If Oxyhemoglobin Saturation Falls Below 80%?",
   "year": 2018,
   "doi": "10.1016/j.apmr.2018.07.426",
   "type": "article",
   "venue": "Archives of Physical Medicine and Rehabilitation",
   "cited_by": 15,
   "authors": [
    "Sumbla Afzal",
    "Angela T. Burge",
    "Annemarie Louise Lee"
   ],
   "openalex": "https://openalex.org/W2887036445"
  },
  {
   "title": "The need to improve reporting of routinely collected dermatology data for patient benefit",
   "year": 2016,
   "doi": "10.1111/bjd.14433",
   "type": "editorial",
   "venue": "British Journal of Dermatology",
   "cited_by": 5,
   "authors": [
    "Sin\u00e9ad Langan",
    "Eric Ian Benchimol"
   ],
   "openalex": "https://openalex.org/W2300677989"
  },
  {
   "title": "Protocol for the Data-Linkage Alcohol Cohort Study (DACS): investigating mortality, morbidity and offending among people with an alcohol-related problem using linked administrative data",
   "year": 2019,
   "doi": "10.1136/bmjopen-2019-030605",
   "type": "article",
   "venue": "BMJ Open",
   "cited_by": 11,
   "authors": [
    "Amy Peacock",
    "Vivian Chiu",
    "Janni Leung"
   ],
   "openalex": "https://openalex.org/W2965089639"
  },
  {
   "title": "rwevalidate: Validate Patient Cohorts for Real-World Evidence Studies on the OMOP Common Data Model",
   "year": 2026,
   "doi": "10.32614/cran.package.rwevalidate",
   "type": "dataset",
   "venue": null,
   "cited_by": 0,
   "authors": [
    "Hamid Tavakoli"
   ],
   "openalex": "https://openalex.org/W7169864066"
  },
  {
   "title": "The reporting of studies using routinely collected health data was often insufficient",
   "year": 2016,
   "doi": "10.1016/j.jclinepi.2016.06.005",
   "type": "article",
   "venue": "Journal of Clinical Epidemiology",
   "cited_by": 73,
   "authors": [
    "Lars G. Hemkens",
    "Eric Ian Benchimol",
    "Sin\u00e9ad Langan"
   ],
   "openalex": "https://openalex.org/W2474497176"
  },
  {
   "title": "Data linkage in pharmacoepidemiology: A call for rigorous evaluation and reporting",
   "year": 2019,
   "doi": "10.1002/pds.4924",
   "type": "article",
   "venue": "Pharmacoepidemiology and Drug Safety",
   "cited_by": 54,
   "authors": [
    "Nicole L. Pratt",
    "Christina DeFilippo Mack",
    "Anne Marie Meyer"
   ],
   "openalex": "https://openalex.org/W2982951947"
  },
  {
   "title": "Evaluation of reporting quality of cohort studies using real-world data based on RECORD: systematic review",
   "year": 2023,
   "doi": "10.1186/s12874-023-01960-2",
   "type": "review",
   "venue": "BMC Medical Research Methodology",
   "cited_by": 8,
   "authors": [
    "Ran Zhao",
    "Wen Zhang",
    "Zedan Zhang"
   ],
   "openalex": "https://openalex.org/W4382560272"
  },
  {
   "title": "Microbiological Surveillance and Antimicrobial Susceptibility Observations on Peritoneal Dialysis-Associated Peritonitis in an Outpatient German Reference Center",
   "year": 2025,
   "doi": "10.3390/idr17030049",
   "type": "article",
   "venue": "Infectious Disease Reports",
   "cited_by": 2,
   "authors": [
    "Annemarie Albert",
    "Stefan Richter",
    "Lisa C. Costello\u2010Boerrigter"
   ],
   "openalex": "https://openalex.org/W4410070958"
  },
  {
   "title": "Using routinely collected data to understand and predict adverse outcomes in opioid agonist treatment: Protocol for the Opioid Agonist Treatment Safety (OATS) Study",
   "year": 2018,
   "doi": "10.1136/bmjopen-2018-025204",
   "type": "article",
   "venue": "BMJ Open",
   "cited_by": 28,
   "authors": [
    "Sarah Larney",
    "Matthew Hickman",
    "David A. Fiellin"
   ],
   "openalex": "https://openalex.org/W2886079206"
  },
  {
   "title": "Common errors and best practices in reporting epidemiological studies in occupational health",
   "year": 2026,
   "doi": "10.1590/2317-6369/nt226en2026v51e39",
   "type": "editorial",
   "venue": "Revista Brasileira de Sa\u00fade Ocupacional",
   "cited_by": 0,
   "authors": [
    "Leila Posenato Garc\u00eda",
    "Max Moura de Oliveira"
   ],
   "openalex": "https://openalex.org/W7222964941"
  },
  {
   "title": "REMOVED DUE TO POLICY VIOLATIONS",
   "year": 2024,
   "doi": "10.31219/osf.io/qfyw9",
   "type": "preprint",
   "venue": null,
   "cited_by": 0,
   "authors": [
    "Eric Ian Benchimol",
    "Erik B von Elm",
    "Henrik Toft S\u00f8rensen"
   ],
   "openalex": "https://openalex.org/W4391573175"
  },
  {
   "title": "Characterisation and management of therapy-interrupting system errors associated with the use of the HomeChoice cycler for automated peritoneal dialysis",
   "year": 2026,
   "doi": "10.1186/s12913-026-15289-1",
   "type": "article",
   "venue": "BMC Health Services Research",
   "cited_by": 0,
   "authors": [
    "Annemarie Albert",
    "Stefan Richter",
    "Rainer Peter Woitas"
   ],
   "openalex": "https://openalex.org/W7201833508"
  }
 ]
}

==> anc/literature/checklist_search_2026-10-31/raw/results/D_D14.json <==
{
 "id": "D14",
 "backend": "oa",
 "mode": "tas",
 "query": "(\"web data\" OR \"online data\" OR \"internet data\") (\"reporting guideline\" OR \"reporting checklist\" OR \"reporting standards\") research",
 "since": "2010",
 "datetime_utc": "2026-10-31 05:07 UTC",
 "total_hits": 4,
 "url": "https://api.openalex.org/works?filter=from_publication_date%3A2010-01-01%2Ctitle_and_abstract.search%3A%28%22web+data%22+OR+%22online+data%22+OR+%22internet+data%22%29+%28%22reporting+guideline%22+OR+%22reporting+checklist%22+OR+%22reporting+standards%22%29+research&per-page=50&mailto=vdepagadala%40gmail.com&sort=relevance_score%3Adesc",
 "records": [
  {
   "title": "THE IMPACT CORPORATE GOVERNANCE ON INTERNET FINANCIAL REPORTING: EMPIRICAL EVIDENCE FROM PALESTINE",
   "year": 2020,
   "doi": "10.46281/ijafr.v5i4.852",
   "type": "article",
   "venue": "International Journal of Accounting & Finance Review",
   "cited_by": 22,
   "authors": [
    "Firas S. Q. Barakat",
    "L\u00f3pez P\u00e9rez",
    "L\u00e1zaro Rodr\u00edguez Ariza"
   ],
   "openalex": "https://openalex.org/W3095920584"
  },
  {
   "title": "Analysing the impact of the transition from an historical cost to a fair value model of accounting for preparers, auditors and users of the financial statements of listed companies in Malta : an island state economy",
   "year": 2013,
   "doi": "",
   "type": "dissertation",
   "venue": "ePrints Soton (University of Southampton)",
   "cited_by": 0,
   "authors": [
    "Ivan Grixti"
   ],
   "openalex": "https://openalex.org/W1568237018"
  },
  {
   "title": "Facilitating Prospective Registration of Diagnostic Accuracy Studies: A STARD Initiative",
   "year": 2017,
   "doi": "10.1373/clinchem.2017.272765",
   "type": "article",
   "venue": "Clinical Chemistry",
   "cited_by": 36,
   "authors": [
    "Daniel Arnoldus Korevaar",
    "Lotty Hooft",
    "Lisa Maree Askie"
   ],
   "openalex": "https://openalex.org/W2712249504"
  },
  {
   "title": "Cryptocurrency Adoption in Accounting: Challenges in Fair Value Measurement, Financial Reporting, and Accounting Information Systems",
   "year": 2026,
   "doi": "10.63544/jbii.v5i5.111",
   "type": "article",
   "venue": "Journal of Business Insight and Innovation",
   "cited_by": 0,
   "authors": [
    "Micaella Mae H. Napoles",
    "Ain Bemisal Alavi",
    "Faisal Khan"
   ],
   "openalex": "https://openalex.org/W7171406004"
  }
 ]
}

==> anc/literature/checklist_search_2026-10-31/raw/results/D_D15.json <==
{
 "id": "D15",
 "backend": "oa",
 "mode": "tas",
 "query": "(\"third-party\" OR \"third party\") (\"traffic estimates\" OR \"traffic estimation\" OR \"web traffic data\") (accuracy OR validity OR \"measurement error\" OR recommendations)",
 "since": "2010",
 "datetime_utc": "2026-10-31 05:07 UTC",
 "total_hits": 5,
 "url": "https://api.openalex.org/works?filter=from_publication_date%3A2010-01-01%2Ctitle_and_abstract.search%3A%28%22third-party%22+OR+%22third+party%22%29+%28%22traffic+estimates%22+OR+%22traffic+estimation%22+OR+%22web+traffic+data%22%29+%28accuracy+OR+validity+OR+%22measurement+error%22+OR+recommendations%29&per-page=50&mailto=vdepagadala%40gmail.com&sort=relevance_score%3Adesc",
 "records": [
  {
   "title": "Do Third-Party Web Traffic Estimates Preserve Causal Variation?",
   "year": 2026,
   "doi": "10.2139/ssrn.7514898",
   "type": "preprint",
   "venue": "SSRN Electronic Journal",
   "cited_by": 0,
   "authors": [
    "Mehrzad Khosravi",
    "Hema Yoganarasimhan"
   ],
   "openalex": "https://openalex.org/W7214106598"
  },
  {
   "title": "Comprehensive Assessment of Third-Party Truck Traffic Volume Data: A Kentucky Case Study",
   "year": 2025,
   "doi": "10.1061/jtepbs.teeng-8615",
   "type": "article",
   "venue": "Journal of Transportation Engineering Part A Systems",
   "cited_by": 1,
   "authors": [
    "Xu Zhang",
    "Eugene Boasiako Antwi",
    "Mei Chen"
   ],
   "openalex": "https://openalex.org/W4406860223"
  },
  {
   "title": "AI \u2010Infused Evolutionary Optimization for Multi\u2010Depot Vehicle Routing: A Case Study of Beverage Distribution",
   "year": 2025,
   "doi": "10.1002/cpe.70431",
   "type": "article",
   "venue": "Concurrency and Computation Practice and Experience",
   "cited_by": 1,
   "authors": [
    "Ebru Erdem",
    "Tolga Ayd\u0131n",
    "Burak Erkayman"
   ],
   "openalex": "https://openalex.org/W4416677947"
  },
  {
   "title": "The Person Entity Confidence Gap: A Knowledge Panel Taxonomy Across 1,005 US Personal Injury Attorneys and Law Firms in the AI Search Era",
   "year": 2026,
   "doi": "10.6084/m9.figshare.33187500",
   "type": "preprint",
   "venue": "Figshare",
   "cited_by": 0,
   "authors": [
    "Bahzad Hussain"
   ],
   "openalex": "https://openalex.org/W7201856565"
  },
  {
   "title": "The Person Entity Confidence Gap: A Knowledge Panel Taxonomy Across 1,005 US Personal Injury Attorneys and Law Firms in the AI Search Era",
   "year": 2026,
   "doi": "10.5281/zenodo.21842410",
   "type": "article",
   "venue": "Zenodo (CERN European Organization for Nuclear Research)",
   "cited_by": 0,
   "authors": [
    "Bahzad Hussain"
   ],
   "openalex": "https://openalex.org/W7201840185"
  }
 ]
}

==> anc/literature/checklist_search_2026-10-31/raw/results/D_D16.json <==
{
 "id": "D16",
 "backend": "oa",
 "mode": "tas",
 "query": "\"digital methods\" (\"data quality\" OR \"data criticism\" OR \"source criticism\") web (metrics OR indicators OR analytics)",
 "since": "2012",
 "datetime_utc": "2026-10-31 05:07 UTC",
 "total_hits": 1,
 "url": "https://api.openalex.org/works?filter=from_publication_date%3A2012-01-01%2Ctitle_and_abstract.search%3A%22digital+methods%22+%28%22data+quality%22+OR+%22data+criticism%22+OR+%22source+criticism%22%29+web+%28metrics+OR+indicators+OR+analytics%29&per-page=50&mailto=vdepagadala%40gmail.com&sort=relevance_score%3Adesc",
 "records": [
  {
   "title": "Data, Archives and Archaeological Texts: Creation and Exploitation of a Semantic Data Lake for Archaeology in Catalonia. The DataLAC Project",
   "year": 2025,
   "doi": "",
   "type": "conference-paper",
   "venue": "HAL",
   "cited_by": 0,
   "authors": [
    "El-Idrissi, Rajae",
    "Makhlouf, Elias",
    "Sahrane, Mohamed Riad"
   ],
   "openalex": "https://openalex.org/W7114631099"
  }
 ]
}

==> anc/literature/checklist_search_2026-10-31/raw/results/D_D17.json <==
{
 "id": "D17",
 "backend": "oa",
 "mode": "tas",
 "query": "(\"Google Trends\" OR \"search data\") (\"checklist\" OR \"reporting guideline\" OR \"reporting items\" OR \"minimum information\")",
 "since": "2010",
 "datetime_utc": "2026-10-31 05:07 UTC",
 "total_hits": 200,
 "url": "https://api.openalex.org/works?filter=from_publication_date%3A2010-01-01%2Ctitle_and_abstract.search%3A%28%22Google+Trends%22+OR+%22search+data%22%29+%28%22checklist%22+OR+%22reporting+guideline%22+OR+%22reporting+items%22+OR+%22minimum+information%22%29&per-page=50&mailto=vdepagadala%40gmail.com&sort=relevance_score%3Adesc",
 "records": [
  {
   "title": "Minimum Information About a Google Trends Experiment (MIAGE) (Preprint)",
   "year": 2019,
   "doi": "10.2196/preprints.13272",
   "type": "preprint",
   "venue": null,
   "cited_by": 0,
   "authors": [
    "Nicola Luigi Bragazzi"
   ],
   "openalex": "https://openalex.org/W4251412296"
  },
  {
   "title": "Reporting items for systematic reviews and meta-analyses of acupuncture: the PRISMA for acupuncture checklist",
   "year": 2019,
   "doi": "10.1186/s12906-019-2624-3",
   "type": "review",
   "venue": "BMC Complementary and Alternative Medicine",
   "cited_by": 146,
   "authors": [
    "Xiaoqin Wang",
    "Yaolong Chen",
    "Yali Liu"
   ],
   "openalex": "https://openalex.org/W2968088578"
  },
  {
   "title": "The Use of Google Trends in Health Care Research: A Systematic Review",
   "year": 2014,
   "doi": "10.1371/journal.pone.0109583",
   "type": "review",
   "venue": "PLoS ONE",
   "cited_by": 1085,
   "authors": [
    "Sudhakar V. Nuti",
    "Brian J. Wayda",
    "Isuru Ranasinghe"
   ],
   "openalex": "https://openalex.org/W2080630525"
  },
  {
   "title": "Assessing the Methods, Tools, and Statistical Approaches in Google Trends Research: Systematic Review",
   "year": 2018,
   "doi": "10.2196/jmir.9366",
   "type": "review",
   "venue": "Journal of Medical Internet Research",
   "cited_by": 389,
   "authors": [
    "Amaryllis Mavragani",
    "Gabriela Ochoa",
    "Konstantinos P. Tsagarakis"
   ],
   "openalex": "https://openalex.org/W2809572048"
  },
  {
   "title": "Using Google Trends in biomedical research (Preprint)",
   "year": 2021,
   "doi": "10.2196/preprints.33836",
   "type": "preprint",
   "venue": null,
   "cited_by": 0,
   "authors": [
    "Filippo Fassio",
    "Pasquale Comberiati"
   ],
   "openalex": "https://openalex.org/W4214830193"
  },
  {
   "title": "Going Viral: A Systematic Review of Google Trends in Plastic Surgery and a Recommended Framework for Its Use",
   "year": 2021,
   "doi": "10.1093/asj/sjab084",
   "type": "review",
   "venue": "Aesthetic Surgery Journal",
   "cited_by": 18,
   "authors": [
    "Christopher P. Bellaire",
    "John Watson Rutland",
    "Farah Sayegh"
   ],
   "openalex": "https://openalex.org/W3129853058"
  },
  {
   "title": "Guidelines 2.0: systematic development of a comprehensive checklist for a successful guideline enterprise",
   "year": 2013,
   "doi": "10.1503/cmaj.131237",
   "type": "article",
   "venue": "Canadian Medical Association Journal",
   "cited_by": 686,
   "authors": [
    "Holger Jens Sch\u00fcnemann",
    "Wojtek Wiercioch",
    "Itziar Etxeandia\u2010Ikobaltzeta"
   ],
   "openalex": "https://openalex.org/W2160757315"
  },
  {
   "title": "A Case Study on Elementary Data Literacy Education : Focusing on Recognizing Flexible Bias and Assessing Explainability Using Google Trends",
   "year": 2026,
   "doi": "10.59728/jaie.2026.5.1.210",
   "type": "article",
   "venue": "The Korean Society for Artificial Intelligence Ethics",
   "cited_by": 0,
   "authors": [
    "The Korean Society for Artificial Intelligence",
    "Sehyun Park"
   ],
   "openalex": "https://openalex.org/W7133297185"
  },
  {
   "title": "Social media and internet search data to inform drug utilization: A systematic scoping review",
   "year": 2023,
   "doi": "10.3389/fdgth.2023.1074961",
   "type": "review",
   "venue": "Frontiers in Digital Health",
   "cited_by": 6,
   "authors": [
    "Roman Keller",
    "Alessandra Spanu",
    "Milo Alan Puhan"
   ],
   "openalex": "https://openalex.org/W4327977259"
  },
  {
   "title": "The Effectiveness of Implementation of Surgical Safety Checklist in Different Countries: A Systematic Review",
   "year": 2022,
   "doi": "10.58888/2957-3912-20220102",
   "type": "review",
   "venue": "Journal of Anesthesia and Translational Medicine",
   "cited_by": 1,
   "authors": [
    "Sumei Luo",
    "Chunyan Ye",
    "Yonggang Peng"
   ],
   "openalex": "https://openalex.org/W4319586621"
  },
  {
   "title": "Measurement properties of pain scoring instruments in farm animals: A systematic review using the COSMIN checklist",
   "year": 2023,
   "doi": "10.1371/journal.pone.0280830",
   "type": "review",
   "venue": "PLoS ONE",
   "cited_by": 32,
   "authors": [
    "Rubia Mitalli Tomacheuski",
    "Beatriz P. Monteiro",
    "Marina Cayetano Evangelista"
   ],
   "openalex": "https://openalex.org/W4317567699"
  },
  {
   "title": "Evaluation of AI Tools Versus the PRISMA Method for Literature Search, Data Extraction, and Study Composition in Glaucoma Systematic Reviews: Content Analysis",
   "year": 2025,
   "doi": "10.2196/68592",
   "type": "review",
   "venue": "JMIR AI",
   "cited_by": 8,
   "authors": [
    "Laura Antonia Meliante",
    "Giulia Coco",
    "Alessandro Rabiolo"
   ],
   "openalex": "https://openalex.org/W4414006757"
  },
  {
   "title": "Plausibility of Using a Checklist With YouTube to Facilitate the Discovery of Acute Low Back Pain Self-Management Content: Exploratory Study",
   "year": 2020,
   "doi": "10.2196/23366",
   "type": "article",
   "venue": "JMIR Formative Research",
   "cited_by": 11,
   "authors": [
    "Andrey Zheluk",
    "Jess Maddock"
   ],
   "openalex": "https://openalex.org/W3089522444"
  },
  {
   "title": "Clinical practice guidelines for the treatment of squamous cell carcinoma of the head and neck: an assessment based on the AGREE II, AGREE-REX tools and the RIGHT checklist",
   "year": 2024,
   "doi": "10.3389/fonc.2024.1442657",
   "type": "article",
   "venue": "Frontiers in Oncology",
   "cited_by": 4,
   "authors": [
    "Yingzhen N. Zhang",
    "Junjie Liu",
    "Shuyu Liu"
   ],
   "openalex": "https://openalex.org/W4405559011"
  },
  {
   "title": "Key Research Ideas of Artificial Intelligence in Higher Education: Bibliometric Analysis and Information Mapping",
   "year": 2024,
   "doi": "10.33423/jhetp.v24i2.6792",
   "type": "article",
   "venue": "Journal of Higher Education Theory and Practice",
   "cited_by": 2,
   "authors": [
    "Abdul Rashid-Abdul Aziz",
    "Toto Nusantara",
    "Abd. Qohar"
   ],
   "openalex": "https://openalex.org/W4392784391"
  },
  {
   "title": "A scoping review of the reporting quality of reviews of commercially and publicly available mobile health apps",
   "year": 2024,
   "doi": "10.1093/jamiaopen/ooae159",
   "type": "review",
   "venue": "JAMIA Open",
   "cited_by": 0,
   "authors": [
    "Norina Gasteiger",
    "Gill Norman",
    "Rebecca Grainger"
   ],
   "openalex": "https://openalex.org/W4406322067"
  },
  {
   "title": "A scoping review of the reporting quality of reviews of commercially and publicly available mobile health apps",
   "year": 2025,
   "doi": "",
   "type": "article",
   "venue": "Newcastle University ePrints (Newcastle Univesity)",
   "cited_by": 0,
   "authors": [
    "Norina Gasteiger",
    "Gill Norman",
    "Grainger R"
   ],
   "openalex": "https://openalex.org/W7126126782"
  },
  {
   "title": "Can Google Search be Used as a Housing Bubble Indicator? - a US 2006/07 Bubble Case Study",
   "year": 2017,
   "doi": "",
   "type": "dissertation",
   "venue": "BIBSYS Brage (BIBSYS (Norway))",
   "cited_by": 0,
   "authors": [
    "Ole Martin Eidjord"
   ],
   "openalex": "https://openalex.org/W2772863867"
  },
  {
   "title": "YouTube\u2122 as a source of tooth avulsion information: A video analysis study",
   "year": 2023,
   "doi": "10.1111/edt.12873",
   "type": "article",
   "venue": "Dental Traumatology",
   "cited_by": 26,
   "authors": [
    "J\u00e9ssica Muniz Loureiro",
    "Victor Carvalho Vitolo Chaves",
    "Patricia de Andrade RISSO"
   ],
   "openalex": "https://openalex.org/W4386208875"
  },
  {
   "title": "HIV risk assessment tools for identifying individuals who could benefit from pre-exposure prophylaxis: a systematic review protocol",
   "year": 2024,
   "doi": "10.1136/bmjopen-2024-090565",
   "type": "review",
   "venue": "BMJ Open",
   "cited_by": 2,
   "authors": [
    "Myo Minn Oo",
    "Caley Bryce Shukalek",
    "Teruko Kishibe"
   ],
   "openalex": "https://openalex.org/W4404196353"
  },
  {
   "title": "Reasoning like a doctor or like a nurse? An integrative review protocol",
   "year": 2021,
   "doi": "10.1136/bmjopen-2021-049862",
   "type": "article",
   "venue": "BMJ Open",
   "cited_by": 5,
   "authors": [
    "Jettie Vreugdenhil",
    "Sunia Somra",
    "Johannes C. F. Ket"
   ],
   "openalex": "https://openalex.org/W3199361798"
  },
  {
   "title": "The association between sleep duration, insomnia and sleep patterns with metabolic syndrome: an integrative review",
   "year": 2026,
   "doi": "10.3389/fcdhc.2026.1794920",
   "type": "review",
   "venue": "Frontiers in Clinical Diabetes and Healthcare",
   "cited_by": 0,
   "authors": [
    "Bekalu Bewket",
    "Adriano Mar\u00e7al Pimenta"
   ],
   "openalex": "https://openalex.org/W7154588957"
  },
  {
   "title": "Monoclonal Antibody for the Prevention of Respiratory Syncytial Virus in Infants and Children",
   "year": 2023,
   "doi": "10.1001/jamanetworkopen.2023.0023",
   "type": "review",
   "venue": "JAMA Network Open",
   "cited_by": 111,
   "authors": [
    "Mingyao Sun",
    "Honghao Lai",
    "Feiyang Na"
   ],
   "openalex": "https://openalex.org/W4321172623"
  },
  {
   "title": "Global Prevalence of Vancomycin-resistant Enterococcus in Wildlife: The First Meta-Analysis and Systematic Review",
   "year": 2022,
   "doi": "10.1016/j.ijid.2021.12.023",
   "type": "review",
   "venue": "International Journal of Infectious Diseases",
   "cited_by": 2,
   "authors": [
    "Yusuf Wada",
    "Azian Binti Harun",
    "Chan Yean Yean"
   ],
   "openalex": "https://openalex.org/W4214604797"
  },
  {
   "title": "Diagnostic challenges in distinguishing oral mucosal membrane pressure injuries from HSV-1-related oral mucosal lesions in intubated people in intensive care units: a scoping review protocol",
   "year": 2026,
   "doi": "10.1136/bmjopen-2026-123374",
   "type": "article",
   "venue": "BMJ Open",
   "cited_by": 0,
   "authors": [
    "Hermione Shea",
    "Philip L. Russo",
    "Sebastian Probst"
   ],
   "openalex": "https://openalex.org/W7214903936"
  },
  {
   "title": "Awareness and attitudes towards sustainability and climate change amongst students and educators in nursing: A systematic integrative review protocol",
   "year": 2021,
   "doi": "10.1002/nop2.1134",
   "type": "article",
   "venue": "Nursing Open",
   "cited_by": 15,
   "authors": [
    "Jennie Aronsson",
    "Andy Nichols",
    "Paul Warwick"
   ],
   "openalex": "https://openalex.org/W3216588903"
  },
  {
   "title": "The Effectiveness of Gamification in Teaching and Learning Mathematics: A Systematic Literature Review",
   "year": 2024,
   "doi": "10.6007/ijarped/v13-i1/20703",
   "type": "review",
   "venue": "International Journal of Academic Research in Progressive Education and Development",
   "cited_by": 19,
   "authors": [
    "Noizzie Tah Jutin",
    "Siti Mistima Maat"
   ],
   "openalex": "https://openalex.org/W4391966753"
  },
  {
   "title": "The Research on Islamic-Based Educational Leadership since 1990: An International Review of Empirical Evidence and a Future Research Agenda",
   "year": 2022,
   "doi": "10.3390/rel13010042",
   "type": "article",
   "venue": "Religions",
   "cited_by": 52,
   "authors": [
    "Khalid Husny Arar",
    "Rania Sawalhi",
    "Munube Yilmaz"
   ],
   "openalex": "https://openalex.org/W4205633109"
  },
  {
   "title": "\u201cOzempic Face\u201d in Plastic Surgery: A Systematic Review of the Literature on GLP-1 Receptor Agonist Mediated Weight Loss and Analysis of Public Perceptions",
   "year": 2025,
   "doi": "10.1093/asjof/ojaf056",
   "type": "review",
   "venue": "Aesthetic Surgery Journal Open Forum",
   "cited_by": 34,
   "authors": [
    "Giulia Daneshgaran",
    "Orr Shauly",
    "Daniel J. Gould"
   ],
   "openalex": "https://openalex.org/W4411193238"
  },
  {
   "title": "Examining Challenges to the Incorporation of End Users in the Design of Digital Health Interventions: Protocol for a Systematic Review",
   "year": 2021,
   "doi": "10.2196/28083",
   "type": "review",
   "venue": "JMIR Research Protocols",
   "cited_by": 3,
   "authors": [
    "Anthony Duffy",
    "Greg Christie",
    "Sylvain Moreno"
   ],
   "openalex": "https://openalex.org/W3175851981"
  },
  {
   "title": "A Study on SEO and Social Media Marketing in E-commerce Growth",
   "year": 2026,
   "doi": "10.82471/3pwxh-rkv65",
   "type": "article",
   "venue": "mVedra",
   "cited_by": 0,
   "authors": [
    "ISHU PAL"
   ],
   "openalex": "https://openalex.org/W7161777958"
  },
  {
   "title": "Educational leadership and policy studies in refugee education: a systematic review of existing research",
   "year": 2022,
   "doi": "10.1080/00131911.2022.2066632",
   "type": "review",
   "venue": "Educational Review",
   "cited_by": 34,
   "authors": [
    "Khalid Husny Arar",
    "Deniz \u00d6r\u00fcc\u00fc",
    "Sedat G\u00fcm\u00fc\u015f"
   ],
   "openalex": "https://openalex.org/W4280596201"
  },
  {
   "title": "A systematic review of the factors affecting twice-exceptional students\u2019 social and emotional development",
   "year": 2023,
   "doi": "10.1080/15332276.2023.2245861",
   "type": "review",
   "venue": "Gifted and Talented International",
   "cited_by": 6,
   "authors": [
    "Saide Nur Duyar",
    "Canan \u00d6zkaya",
    "Hasan Akdeniz"
   ],
   "openalex": "https://openalex.org/W4386093919"
  },
  {
   "title": "Social media in health communication: A literature review of information quality",
   "year": 2021,
   "doi": "10.1177/1833358321992683",
   "type": "review",
   "venue": "Health Information Management Journal",
   "cited_by": 183,
   "authors": [
    "Eric Afful-Dadzie",
    "Anthony Afful\u2010Dadzie",
    "Sulemana Bankuoru Egala"
   ],
   "openalex": "https://openalex.org/W3146275938"
  },
  {
   "title": "Supplementary materials to: Mindfulness-based interventions for men with prostate cancer.",
   "year": 2021,
   "doi": "10.23668/psycharchives.4763",
   "type": "supplementary-materials",
   "venue": null,
   "cited_by": 1,
   "authors": [
    "Daniel A. Nnate",
    "Ukachukwu Okoroafor Abaraogu"
   ],
   "openalex": "https://openalex.org/W3153087364"
  },
  {
   "title": "Dataset for: Mindfulness-based Interventions for Psychological Wellbeing and Quality of Life in Men with Prostate Cancer: A Systematic Review.",
   "year": 2021,
   "doi": "10.23668/psycharchives.4762",
   "type": "dataset",
   "venue": null,
   "cited_by": 0,
   "authors": [
    "Daniel A. Nnate",
    "Ukachukwu Okoroafor Abaraogu"
   ],
   "openalex": "https://openalex.org/W3153260041"
  },
  {
   "title": "Risk-Benefit assessment of infant exposure to lithium through breast milk: a systematic review of the literature",
   "year": 2019,
   "doi": "10.1080/09540261.2019.1586657",
   "type": "review",
   "venue": "International Review of Psychiatry",
   "cited_by": 30,
   "authors": [
    "Rebecca L. Newmark",
    "Debra L. Bogen",
    "Katherine L. Wisner"
   ],
   "openalex": "https://openalex.org/W2953389014"
  },
  {
   "title": "Pharmacological agents for bone fracture healing: talking points from recent clinical trials",
   "year": 2023,
   "doi": "10.1080/13543784.2023.2263352",
   "type": "review",
   "venue": "Expert Opinion on Investigational Drugs",
   "cited_by": 54,
   "authors": [
    "Filippo Migliorini",
    "Federico Cocconi",
    "Gianluca Vecchio"
   ],
   "openalex": "https://openalex.org/W4386979602"
  },
  {
   "title": "Evaluation of websites reached using Google in the modern digital era related to approach to cholesterol",
   "year": 2020,
   "doi": "10.5543/tkda.2020.40306",
   "type": "article",
   "venue": "Turk Kardiyoloji Dernegi Arsivi-Archives of the Turkish Society of Cardiology",
   "cited_by": 5,
   "authors": [
    "Mert \u0130lker Hay\u0131ro\u011flu"
   ],
   "openalex": "https://openalex.org/W3087628487"
  },
  {
   "title": "The impact of social media influencers on pregnancy, birth, and early parenting experiences: A systematic review.",
   "year": 2023,
   "doi": "10.1016/j.midw.2023.103623",
   "type": "review",
   "venue": "Midwifery",
   "cited_by": 81,
   "authors": [
    "Rachelle M. Chee",
    "Tanya S. Capper",
    "Olav Titus Muurlink"
   ],
   "openalex": "https://openalex.org/W4321350471"
  },
  {
   "title": "Methods to derive composite indicators used for quality and safety measurement and monitoring in healthcare: a scoping review",
   "year": 2026,
   "doi": "10.3389/frhs.2026.1852718",
   "type": "review",
   "venue": "Frontiers in Health Services",
   "cited_by": 1,
   "authors": [
    "Th\u00e9r\u00e8se McDonnell",
    "Jaspreet Kaur Dullat",
    "Kathleen McDonnell"
   ],
   "openalex": "https://openalex.org/W7172391045"
  },
  {
   "title": "Pharmacoeconomic Burden of Antibiotic usage in Diabetic Foot Ulcer (DFU) Management among Diabetics",
   "year": 2026,
   "doi": "10.53365/nrfhh.2007",
   "type": "article",
   "venue": "Natural Resources for Human Health",
   "cited_by": 0,
   "authors": [
    "Muhammad Shahid Iqbal"
   ],
   "openalex": "https://openalex.org/W7215071663"
  },
  {
   "title": "Association between asthma with dry eye disease",
   "year": 2020,
   "doi": "10.1097/md.0000000000022519",
   "type": "article",
   "venue": "Medicine",
   "cited_by": 2,
   "authors": [
    "Qun Huang",
    "Yang Yang",
    "Tingting Liao"
   ],
   "openalex": "https://openalex.org/W3092105073"
  },
  {
   "title": "Current Status and Challenges in Dementia Care in the Philippines: A Scoping Review",
   "year": 2024,
   "doi": "10.3233/jad-230845",
   "type": "review",
   "venue": "Journal of Alzheimer s Disease",
   "cited_by": 15,
   "authors": [
    "Veeda Michelle M. Anlacan",
    "Pamela Danielle T. Lanuza",
    "Anna Anjelica R Sanchez"
   ],
   "openalex": "https://openalex.org/W4391346317"
  },
  {
   "title": "Systematic review: progression of beryllium sensitization to chronic beryllium disease",
   "year": 2012,
   "doi": "10.1093/occmed/kqs069",
   "type": "review",
   "venue": "Occupational Medicine",
   "cited_by": 28,
   "authors": [
    "Andreas Seidler",
    "U. S. von Euler",
    "Joachim M\u00fcller\u2013Quernheim"
   ],
   "openalex": "https://openalex.org/W2170502046"
  },
  {
   "title": "Psychosocial Aspect in the Acceptance of COVID-19 Vaccines (Systematic Review): IN PRESS",
   "year": 2021,
   "doi": "",
   "type": "article",
   "venue": null,
   "cited_by": 0,
   "authors": [
    "Sutrani Rachmawati",
    "Dadan Erwandi"
   ],
   "openalex": "https://openalex.org/W3214009976"
  },
  {
   "title": "Psychosocial Aspect in the Acceptance of COVID-19 Vaccines (Systematic Review)",
   "year": 2021,
   "doi": "10.26553/jikm.2021.12.3.193-204",
   "type": "review",
   "venue": "Jurnal Ilmu Kesehatan Masyarakat",
   "cited_by": 0,
   "authors": [
    "Sutrani Rachmawati",
    "Dadan Erwandi"
   ],
   "openalex": "https://openalex.org/W4200477636"
  },
  {
   "title": "A Review of K-12 International Education in Arab Countries (1995\u20132022): Patterns and Trends",
   "year": 2025,
   "doi": "10.1007/978-3-031-89677-4_5",
   "type": "book-chapter",
   "venue": "Springer eBooks",
   "cited_by": 0,
   "authors": [
    "Rania Sawalhi",
    "Youmen Chaaban",
    "Nidal Al Haj Sleiman"
   ],
   "openalex": "https://openalex.org/W4411159419"
  },
  {
   "title": "The effect of treadmill training in children with Cerebral Palsy: A Systematic Review of Randomised controlled trials",
   "year": 2018,
   "doi": "10.54361/ljmr.12.1.03",
   "type": "review",
   "venue": "Libyan Journal of Medical Research",
   "cited_by": 1,
   "authors": [
    "Ahlam A. Zidan",
    "Husam Milad Belhaj",
    "Osama Naji Aljahmi"
   ],
   "openalex": "https://openalex.org/W4403057088"
  },
  {
   "title": "Online Search Trends and Quality of Web-Based Information on the Relationship Between Periodontal and Cardiovascular Diseases Worldwide",
   "year": 2026,
   "doi": "10.9734/jammr/2026/v38i66150",
   "type": "article",
   "venue": "Journal of Advances in Medicine and Medical Research",
   "cited_by": 0,
   "authors": [
    "Mehmet Murat Ta\u015fkan",
    "\u0150zkan Karata\u015f"
   ],
   "openalex": "https://openalex.org/W7164684135"
  }
 ]
}

==> anc/literature/checklist_search_2026-10-31/raw/results/D_D18.json <==
{
 "id": "D18",
 "backend": "oa",
 "mode": "tas",
 "query": "(\"web indicators\" OR webometric OR webometrics) (\"commercial\" OR \"vendor\" OR \"proprietary\") (\"data source\" OR \"data sources\" OR \"data provider\") (reliability OR transparency OR limitations)",
 "since": "2005",
 "datetime_utc": "2026-10-31 05:07 UTC",
 "total_hits": 0,
 "url": "https://api.openalex.org/works?filter=from_publication_date%3A2005-01-01%2Ctitle_and_abstract.search%3A%28%22web+indicators%22+OR+webometric+OR+webometrics%29+%28%22commercial%22+OR+%22vendor%22+OR+%22proprietary%22%29+%28%22data+source%22+OR+%22data+sources%22+OR+%22data+provider%22%29+%28reliability+OR+transparency+OR+limitations%29&per-page=50&mailto=vdepagadala%40gmail.com&sort=relevance_score%3Adesc",
 "records": []
}

==> anc/literature/checklist_search_2026-10-31/raw/results/D_D19.json <==
{
 "id": "D19",
 "backend": "cr",
 "mode": "bib",
 "query": "Minimum Information About a Google Trends Experiment",
 "since": "",
 "datetime_utc": "2026-10-31 05:07 UTC",
 "total_hits": 4443947,
 "url": "https://api.crossref.org/works?rows=40&mailto=vdepagadala%40gmail.com&select=DOI%2Ctitle%2Cauthor%2Ccontainer-title%2Ctype%2Cissued%2Cpublished-print%2Cpublished-online%2Ccreated%2Cis-referenced-by-count&query.bibliographic=Minimum+Information+About+a+Google+Trends+Experiment",
 "records": [
  {
   "title": "Minimum Information About a Google Trends Experiment (MIAGE) (Preprint)",
   "year": 2019,
   "doi": "10.2196/preprints.13272",
   "type": "posted-content",
   "venue": "",
   "cited_by": 0,
   "authors": [
    "Nicola Luigi Bragazzi"
   ]
  },
  {
   "title": "Reporting standards 1. Minimum Information About a Proteomics Experiment guidlines and parameters (GIL160, GIL167).",
   "year": 2016,
   "doi": "10.7554/elife.18312.022",
   "type": "component",
   "venue": "",
   "cited_by": 0,
   "authors": []
  },
  {
   "title": "Reporting standards 2. Minimum Information About a Proteomics Experiment guidlines and parameters (GIL1467, GIL1649, GIL1651).",
   "year": 2016,
   "doi": "10.7554/elife.18312.023",
   "type": "component",
   "venue": "",
   "cited_by": 0,
   "authors": []
  },
  {
   "title": "Reporting standards 3. Minimum Information About a Proteomics Experiment guidlines and parameters (GILL-85, GILL-98, GILL-102).",
   "year": 2016,
   "doi": "10.7554/elife.18312.024",
   "type": "component",
   "venue": "",
   "cited_by": 0,
   "authors": []
  },
  {
   "title": "MIAME (minimum information about a microarray experiment)",
   "year": 2008,
   "doi": "10.1007/978-1-4020-6754-9_10312",
   "type": "book-chapter",
   "venue": "Encyclopedia of Genetics, Genomics, Proteomics and Informatics",
   "cited_by": 0,
   "authors": []
  },
  {
   "title": "Minimum Information about a Molecular Interaction Experiment (MIMIx)",
   "year": 2013,
   "doi": "10.1007/978-1-4419-9863-7_1100",
   "type": "book-chapter",
   "venue": "Encyclopedia of Systems Biology",
   "cited_by": 0,
   "authors": [
    "Sandra Orchard"
   ]
  },
  {
   "title": "Minimum Information About a Peptide Array Experiment (MIAPepAE)",
   "year": 2012,
   "doi": "10.14806/ej.18.1.250",
   "type": "journal-article",
   "venue": "EMBnet.journal",
   "cited_by": 2,
   "authors": [
    "Gordon Botha",
    "Judit Kumuthini"
   ]
  },
  {
   "title": "Minimum information about a high\u2010throughput nucleotide sequencing experiment (MINSEQE)",
   "year": 2015,
   "doi": "10.1002/9783527678679.dg07671",
   "type": "other",
   "venue": "The Dictionary of Genomics, Transcriptomics and Proteomics",
   "cited_by": 1,
   "authors": []
  },
  {
   "title": "Faculty Opinions recommendation of MIFlowCyt: the minimum information about a Flow Cytometry Experiment.",
   "year": 2009,
   "doi": "10.3410/f.1146984.604094",
   "type": "dataset",
   "venue": "Faculty Opinions \u2013 Post-Publication Peer Review of the Biomedical Literature",
   "cited_by": 0,
   "authors": [
    "Andreas Gr\u00fctzkau"
   ]
  },
  {
   "title": "Minimum Information About a Microarray Experiment (MIAME) \u2013 Successes, Failures, Challenges",
   "year": 2009,
   "doi": "10.1100/tsw.2009.57",
   "type": "journal-article",
   "venue": "The Scientific World JOURNAL",
   "cited_by": 183,
   "authors": [
    "Alvis Brazma"
   ]
  },
  {
   "title": "\u0627\u0644\u06a9\u0644\u0645\u0627\u062a \u0627\u0644\u0645\u0641\u062a\u0627\u062d\u064a\u0629 \u0644\u0639\u0628\u0627\u0631\u0627\u062a \u0627\u0644\u0628\u062d\u062b \u0627\u0644\u0631\u0627\u0626\u062c\u0629 \u062d\u0648\u0644 \u0641\u064a\u0631\u0648\u0633 \u06a9\u0648\u0631\u0648\u0646\u0627 \u0627\u0644\u0645\u0633\u062a\u062c\u062f \u0641\u0649 \u0645\u0635\u0631 \u0628\u0627\u0633\u062a\u062e\u062f\u0627\u0645 \u0645\u0624\u0634\u0631 Google Trends Keywords for popular search terms about the Corona virus in Egypt using the Google trends indicator",
   "year": 2021,
   "doi": "10.21608/ijlis.2021.61570.1059",
   "type": "journal-article",
   "venue": "International Journal of Library and Information Sciences",
   "cited_by": 0,
   "authors": [
    "Asmaa Mohamed"
   ]
  },
  {
   "title": "Minimum information about a flow cytometry experiment (MIFlowCyt) checklist (Numbered in accordance with MIFlowCyt 1.0 document)",
   "year": 2010,
   "doi": "10.1002/cyto.a.20941",
   "type": "journal-article",
   "venue": "Cytometry Part A",
   "cited_by": 5,
   "authors": []
  },
  {
   "title": "Faculty Opinions recommendation of Minimum information about a spinal cord injury experiment: a proposed reporting standard for spinal cord injury experiments.",
   "year": 2016,
   "doi": "10.3410/f.718424352.793520040",
   "type": "dataset",
   "venue": "Faculty Opinions \u2013 Post-Publication Peer Review of the Biomedical Literature",
   "cited_by": 0,
   "authors": [
    "Julie Bernhardt"
   ]
  },
  {
   "title": "Table 2: Top 13 relevant keywords searched about low back pain across countries: 2004\u20132023 (based on Google Trends data).",
   "year": 2025,
   "doi": "10.7717/peerj.18847/table-2",
   "type": "component",
   "venue": "",
   "cited_by": 0,
   "authors": []
  },
  {
   "title": "GLOBALIZING SECURITY CLASSES USING GOOGLE TRENDS",
   "year": 2014,
   "doi": "10.48009/2_iis_2014_39-48",
   "type": "journal-article",
   "venue": "Issues In Information Systems",
   "cited_by": 0,
   "authors": []
  },
  {
   "title": "PTU-064\u2005Online searches for information about alcohol in the uk and worldwide: an exploratory time series analysis using google trends",
   "year": 2017,
   "doi": "10.1136/gutjnl-2017-314472.159",
   "type": "proceedings-article",
   "venue": "Gastroenterology Service: Development, Delivery, IT",
   "cited_by": 0,
   "authors": [
    "S Haroon",
    "A Mittal",
    "N Bhala"
   ]
  },
  {
   "title": "Examining the Trends in Online Health Information\u2013Seeking Behavior About Chronic Obstructive Pulmonary Disease in Singapore: Analysis of Data From Google Trends and the Global Burden of Disease Study (Preprint)",
   "year": 2020,
   "doi": "10.2196/preprints.19307",
   "type": "posted-content",
   "venue": "",
   "cited_by": 0,
   "authors": [
    "Yang Fang",
    "Thomas A Shepherd",
    "Helen E Smith"
   ]
  },
  {
   "title": "Faculty Opinions recommendation of Minimum information about a spinal cord injury experiment: a proposed reporting standard for spinal cord injury experiments.",
   "year": 2017,
   "doi": "10.3410/f.718424352.793526828",
   "type": "dataset",
   "venue": "Faculty Opinions \u2013 Post-Publication Peer Review of the Biomedical Literature",
   "cited_by": 0,
   "authors": [
    "Douglas Katz",
    "Brigid Dwyer"
   ]
  },
  {
   "title": "Minimum Information About Tensors",
   "year": 2017,
   "doi": "10.2174/9781681084091117010006",
   "type": "book-chapter",
   "venue": "Classical Fluid Mechanics",
   "cited_by": 0,
   "authors": []
  },
  {
   "title": "Using Google Trends to understand information-seeking behaviour about throat cancer",
   "year": 2019,
   "doi": "10.1017/s0022215119001348",
   "type": "journal-article",
   "venue": "The Journal of Laryngology &amp; Otology",
   "cited_by": 16,
   "authors": [
    "M Faoury",
    "T Upile",
    "N Patel"
   ]
  },
  {
   "title": "Supplemental Information 2: Code to extract Google trends data, train, test and forecast relative search interest.",
   "year": 2023,
   "doi": "10.7717/peerj-cs.1518/supp-2",
   "type": "component",
   "venue": "",
   "cited_by": 0,
   "authors": []
  },
  {
   "title": "Digital epidemiology: Can Google trends give some information about electronic cigarette usage in Turkey?",
   "year": 2018,
   "doi": "10.1183/13993003.congress-2018.pa4545",
   "type": "proceedings-article",
   "venue": "Tobacco, smoking control and health education",
   "cited_by": 1,
   "authors": [
    "Mehmet Atilla Uysal",
    "Yelda Niksarlioglu",
    "Asli Carkoglu"
   ]
  },
  {
   "title": "Cryptocurrencies Perception Using Wikipedia and Google Trends",
   "year": 2020,
   "doi": "10.3390/info11040234",
   "type": "journal-article",
   "venue": "Information",
   "cited_by": 16,
   "authors": [
    "Piotr Stolarski",
    "W\u0142odzimierz Lewoniewski",
    "Witold Abramowicz"
   ]
  },
  {
   "title": "In Search of Information: Use of Google Trends' Data to Narrow Information Gaps for Low-income Developing Countries*",
   "year": 2026,
   "doi": "10.5089/9781484390177.001.a001",
   "type": "component",
   "venue": "",
   "cited_by": 1,
   "authors": [
    "Futoshi Narita",
    "Rujun Yin"
   ]
  },
  {
   "title": "Combined Use of Google Trends and Talkwalker for Infoveillance: Listening to Web Concerns About COVID-19 Vaccines in Italy",
   "year": 2023,
   "doi": "10.2139/ssrn.4390387",
   "type": "posted-content",
   "venue": "",
   "cited_by": 0,
   "authors": [
    "Alessandro Rovetta"
   ]
  },
  {
   "title": "Minimum information about a microarray experiment: Comment on the editorial by Firestein and Pisetsky",
   "year": 2003,
   "doi": "10.1002/art.10756",
   "type": "journal-article",
   "venue": "Arthritis &amp; Rheumatism",
   "cited_by": 3,
   "authors": [
    "Oliver Distler",
    "Steffen Gay",
    "Elena Neumann"
   ]
  },
  {
   "title": "A Minimum Information about a High Containment Laboratory Experiment (MIHCLE) reporting standard",
   "year": 2026,
   "doi": "10.1038/s41592-025-02862-5",
   "type": "journal-article",
   "venue": "Nature Methods",
   "cited_by": 4,
   "authors": [
    "Jonathan Ewbank",
    "Bernadett P\u00e1lyi",
    "\u00c5sa Szekely Bj\u00f6rndal"
   ]
  },
  {
   "title": "The \u2018Google Generation\u2019 \u2013 myths and realities about young people's\n\t\t\t\t\t\tdigital information behaviour",
   "year": 2018,
   "doi": "10.29085/9781856047999.007",
   "type": "book-chapter",
   "venue": "Digital Consumers",
   "cited_by": 4,
   "authors": [
    "Peter Williams",
    "Ian Rowlands",
    "Maggie Fieldhouse"
   ]
  },
  {
   "title": "Evaluation of quality and reliability of websites about orthognathic surgery using Google Trends\u2122 application",
   "year": 2020,
   "doi": "10.25259/apos_125_2019",
   "type": "journal-article",
   "venue": "APOS Trends in Orthodontics",
   "cited_by": 5,
   "authors": [
    "Emrah Dilaver",
    "Delal Dara K\u0131l\u0131n\u00e7"
   ]
  },
  {
   "title": "From Dr. Google to Your Exam Lane: What Search Trends Reveal About Contact Lens Patients",
   "year": 2026,
   "doi": "10.57204/001c.144390",
   "type": "journal-article",
   "venue": "CRO (Clinical &amp; Refractive Optometry) Journal",
   "cited_by": 0,
   "authors": [
    "Harbir Sian"
   ]
  },
  {
   "title": "Who cares about populism? Tracking public interest in \u201cpopulism in Canada\u201d through Google Trends",
   "year": 2025,
   "doi": "10.25071/j4ky9q23",
   "type": "journal-article",
   "venue": "Canada Watch",
   "cited_by": 0,
   "authors": [
    "Efe Peker",
    "R\u00e9mi Viv\u00e8s",
    "Emily Laxer"
   ]
  },
  {
   "title": "An information experiment about the Swedish EITC",
   "year": 2020,
   "doi": "10.1257/rct.6430-1.0",
   "type": "dataset",
   "venue": "AEA Randomized Controlled Trials",
   "cited_by": 0,
   "authors": [
    "P\u00e4r Nyman"
   ]
  },
  {
   "title": "An information experiment about the Swedish EITC",
   "year": 2020,
   "doi": "10.1257/rct.6430-1.2",
   "type": "dataset",
   "venue": "AEA Randomized Controlled Trials",
   "cited_by": 0,
   "authors": [
    "P\u00e4r Nyman"
   ]
  },
  {
   "title": "An information experiment about the Swedish EITC",
   "year": 2020,
   "doi": "10.1257/rct.6430-1.1",
   "type": "dataset",
   "venue": "AEA Randomized Controlled Trials",
   "cited_by": 0,
   "authors": [
    "P\u00e4r Nyman"
   ]
  },
  {
   "title": "The time trend of information seeking behavior about salt reduction using Google Trends: infodemiological study in Japan",
   "year": 2023,
   "doi": "10.1038/s41440-023-01283-1",
   "type": "journal-article",
   "venue": "Hypertension Research",
   "cited_by": 8,
   "authors": [
    "Takahiro Suzuki",
    "Takuya Kishi",
    "Mari Ishida"
   ]
  },
  {
   "title": "Examining the Trends in Online Health Information\u2013Seeking Behavior About Chronic Obstructive Pulmonary Disease in Singapore: Analysis of Data From Google Trends and the Global Burden of Disease Study",
   "year": 2021,
   "doi": "10.2196/19307",
   "type": "journal-article",
   "venue": "Journal of Medical Internet Research",
   "cited_by": 15,
   "authors": [
    "Yang Fang",
    "Thomas A Shepherd",
    "Helen E Smith"
   ]
  },
  {
   "title": "An information experiment about the Swedish EITC",
   "year": 2020,
   "doi": "10.1257/rct.6430",
   "type": "dataset",
   "venue": "AEA Randomized Controlled Trials",
   "cited_by": 0,
   "authors": [
    "P\u00e4r Nyman"
   ]
  },
  {
   "title": "Supplemental Information 4: The (A) daily maximum and minimum temperature and (B) relative humidity in the glasshouse area during the experiment",
   "year": 2023,
   "doi": "10.7717/peerj.15538/supp-4",
   "type": "component",
   "venue": "",
   "cited_by": 0,
   "authors": []
  },
  {
   "title": "Table 6: Google apps data selected for the experiment.",
   "year": 2024,
   "doi": "10.7717/peerjcs.1722/table-6",
   "type": "component",
   "venue": "",
   "cited_by": 0,
   "authors": []
  },
  {
   "title": "Google searches for information about cancer lead to targeted ads from alternative clinics",
   "year": 2025,
   "doi": "10.64628/aam.c6nhcwqu3",
   "type": "posted-content",
   "venue": "",
   "cited_by": 0,
   "authors": [
    "Alessandro Marcon",
    "Marco Zenone"
   ]
  }
 ]
}

==> anc/literature/checklist_search_2026-10-31/raw/results/D_D20.json <==
{
 "id": "D20",
 "backend": "cr",
 "mode": "bib",
 "query": "Garbage in garbage out data collection quality assessment reporting standards social media data",
 "since": "2015",
 "datetime_utc": "2026-10-31 05:07 UTC",
 "total_hits": 2240160,
 "url": "https://api.crossref.org/works?rows=40&mailto=vdepagadala%40gmail.com&select=DOI%2Ctitle%2Cauthor%2Ccontainer-title%2Ctype%2Cissued%2Cpublished-print%2Cpublished-online%2Ccreated%2Cis-referenced-by-count&query.bibliographic=Garbage+in+garbage+out+data+collection+quality+assessment+reporting+standards+social+media+data&filter=from-pub-date%3A2015-01-01",
 "records": [
  {
   "title": "Garbage in, Garbage Out: Data Collection, Quality Assessment and Reporting Standards for Social Media Data Use in Health Research, Infodemiology and Digital Disease Detection",
   "year": 2016,
   "doi": "10.2196/jmir.4738",
   "type": "journal-article",
   "venue": "Journal of Medical Internet Research",
   "cited_by": 161,
   "authors": [
    "Yoonsang Kim",
    "Jidong Huang",
    "Sherry Emery"
   ]
  },
  {
   "title": "COVID-19 Data Collection: Garbage In, Garbage Out",
   "year": 2020,
   "doi": "10.2139/ssrn.3613363",
   "type": "journal-article",
   "venue": "SSRN Electronic Journal",
   "cited_by": 0,
   "authors": [
    "Harvey J. Stein"
   ]
  },
  {
   "title": "Garbage in, garbage out : Implications of data quality for valuation models",
   "year": 2021,
   "doi": "10.63642/1357-1419.1229",
   "type": "journal-article",
   "venue": "Journal of Property Tax Assessment  &amp; Administration",
   "cited_by": 2,
   "authors": [
    "Rearich Jennifer"
   ]
  },
  {
   "title": "Garbage in garbage out? Impacts of data quality on criminal network intervention",
   "year": 2025,
   "doi": "10.1140/epjds/s13688-025-00553-x",
   "type": "journal-article",
   "venue": "EPJ Data Science",
   "cited_by": 4,
   "authors": [
    "Wang Ngai Yeung",
    "Riccardo Di Clemente",
    "Renaud Lambiotte"
   ]
  },
  {
   "title": "Garbage In, Garbage Out: Data Poisoning Attacks and their Legal Implications",
   "year": 2022,
   "doi": "10.2139/ssrn.4260456",
   "type": "posted-content",
   "venue": "",
   "cited_by": 0,
   "authors": [
    "Mark Visger"
   ]
  },
  {
   "title": "Data quality: \u201cGarbage in \u2013 garbage out\u201d",
   "year": 2018,
   "doi": "10.1177/1833358318774357",
   "type": "journal-article",
   "venue": "Health Information Management Journal",
   "cited_by": 111,
   "authors": [
    "Monique F Kilkenny",
    "Kerin M Robinson"
   ]
  },
  {
   "title": "Review for \"\u201cGarbage In, Garbage Out\u201d Revisited: What Do Machine Learning Application Papers Report About Human-Labeled Training Data?\"",
   "year": 2021,
   "doi": "10.1162/qss_a_00144/v1/review2",
   "type": "peer-review",
   "venue": "",
   "cited_by": 0,
   "authors": []
  },
  {
   "title": "Using Data Properly: Avoiding Garbage In, Garbage Out",
   "year": 2020,
   "doi": "10.1201/9781003088332-4",
   "type": "book-chapter",
   "venue": "Safety Metrics for the Modern Safety Professional",
   "cited_by": 0,
   "authors": [
    "Gary C. Lopez"
   ]
  },
  {
   "title": "Review for \"\u201cGarbage In, Garbage Out\u201d Revisited: What Do Machine Learning Application Papers Report About Human-Labeled Training Data?\"",
   "year": 2021,
   "doi": "10.1162/qss_a_00144/v1/review1",
   "type": "peer-review",
   "venue": "",
   "cited_by": 0,
   "authors": []
  },
  {
   "title": "Decision letter for \"\u201cGarbage In, Garbage Out\u201d Revisited: What Do Machine Learning Application Papers Report About Human-Labeled Training Data?\"",
   "year": 2021,
   "doi": "10.1162/qss_a_00144/v2/decision1",
   "type": "peer-review",
   "venue": "",
   "cited_by": 0,
   "authors": []
  },
  {
   "title": "Garbage In, Garbage Out? The Impact of Data Quality on the Performance of Financial Distress Prediction Models",
   "year": 2026,
   "doi": "10.3390/forecast8030035",
   "type": "journal-article",
   "venue": "Forecasting",
   "cited_by": 1,
   "authors": [
    "Veronika Labosova",
    "Lucia Duricova",
    "Katarina Kramarova"
   ]
  },
  {
   "title": "Qualidade dos Dados no Programa Dinheiro Direto na Escola (PDDE): Superando o Desafio do Garbage In, Garbage Out (GIGO)",
   "year": 2024,
   "doi": "10.18225/ci.inf.v53i.6747",
   "type": "journal-article",
   "venue": "Ci\u00eancia da Informa\u00e7\u00e3o",
   "cited_by": 0,
   "authors": [
    "Guilherme Ata\u00edde Dias",
    "Wagner Junqueira de Ara\u00fajo",
    "Adriana Val\u00e9ria Santos Diniz"
   ]
  },
  {
   "title": "\u2018Garbage in, garbage out\u2019",
   "year": 2020,
   "doi": "10.5553/benm/138900692020047003002",
   "type": "journal-article",
   "venue": "Beleid en Maatschappij",
   "cited_by": 2,
   "authors": [
    "Abhijit Das",
    "Marc Schuilenburg"
   ]
  },
  {
   "title": "Decision letter for \"\u201cGarbage In, Garbage Out\u201d Revisited: What Do Machine Learning Application Papers Report About Human-Labeled Training Data?\"",
   "year": 2021,
   "doi": "10.1162/qss_a_00144/v1/decision1",
   "type": "peer-review",
   "venue": "",
   "cited_by": 0,
   "authors": []
  },
  {
   "title": "Garbage in, garbage out: stringent quality control of behavioral data boosts signal in brain\u2013behavior associations",
   "year": 2026,
   "doi": "10.1093/cercor/bhag037",
   "type": "journal-article",
   "venue": "Cerebral Cortex",
   "cited_by": 1,
   "authors": [
    "Mahmoud Elsayed",
    "Wei Q Deng",
    "Kyla L Belisario"
   ]
  },
  {
   "title": "Garbage in, Garbage Out: Propagation of Errors from Target Data to Ecosystem Distribution Models",
   "year": 2024,
   "doi": "10.2139/ssrn.4993483",
   "type": "posted-content",
   "venue": "",
   "cited_by": 0,
   "authors": [
    "Adam  Eindride Naas",
    "Peter Horvath",
    "Rune Halvorsen"
   ]
  },
  {
   "title": "Garbage In, Garbage Out",
   "year": 2024,
   "doi": "10.1093/oso/9780197668610.003.0008",
   "type": "book-chapter",
   "venue": "Big Data and Armed Conflict",
   "cited_by": 0,
   "authors": [
    "Mark A. Visger"
   ]
  },
  {
   "title": "Garbage in, Garbage Out: Propagation of Errors from Target Data to Modeled Land-Cover Maps",
   "year": 2025,
   "doi": "10.2139/ssrn.5081999",
   "type": "posted-content",
   "venue": "",
   "cited_by": 0,
   "authors": [
    "Adam  Eindride Naas",
    "Peter Horvath",
    "Rune Halvorsen"
   ]
  },
  {
   "title": "Directions in abusive language training data, a systematic review: Garbage in, garbage out",
   "year": 2020,
   "doi": "10.1371/journal.pone.0243300",
   "type": "journal-article",
   "venue": "PLOS ONE",
   "cited_by": 206,
   "authors": [
    "Bertie Vidgen",
    "Leon Derczynski"
   ]
  },
  {
   "title": "Pulse oximetry in electronic health record data: garbage in, garbage out",
   "year": 2024,
   "doi": "10.1016/j.bja.2024.03.034",
   "type": "journal-article",
   "venue": "British Journal of Anaesthesia",
   "cited_by": 2,
   "authors": [
    "Elie Sarraf"
   ]
  },
  {
   "title": "Garbage in, Garbage Out\u2014Accuracy of Stroke Discharge Documentation and Impact on Big Data (4993)",
   "year": 2021,
   "doi": "10.1212/wnl.96.15_supplement.4993",
   "type": "journal-article",
   "venue": "Neurology",
   "cited_by": 0,
   "authors": [
    "Mackenzie Humphrey",
    "Jessica Lee"
   ]
  },
  {
   "title": "Gaining insights in datasets in the shade of \u201cgarbage in, garbage out\u201d rationale: Feature space distribution fitting",
   "year": 2022,
   "doi": "10.1002/widm.1456",
   "type": "journal-article",
   "venue": "WIREs Data Mining and Knowledge Discovery",
   "cited_by": 13,
   "authors": [
    "G\u00fcrol Canbek"
   ]
  },
  {
   "title": "Garbage in, Garbage out\u2014Words of Caution on Big Data and Machine Learning in Medical Practice",
   "year": 2023,
   "doi": "10.1001/jamahealthforum.2023.0397",
   "type": "journal-article",
   "venue": "JAMA Health Forum",
   "cited_by": 39,
   "authors": [
    "Joan M. Teno"
   ]
  },
  {
   "title": "Garbage In, Garbage Out: Examining How Maternal Health Data Tools Misuse Race",
   "year": 2024,
   "doi": "10.1093/oso/9780197662984.003.0027",
   "type": "book-chapter",
   "venue": "The Practical Playbook III",
   "cited_by": 0,
   "authors": [
    "Marie V. Plaisime"
   ]
  },
  {
   "title": "12 Garbage In, Garbage Out",
   "year": 2019,
   "doi": "10.18574/nyu/9781479812905.003.0016",
   "type": "book-chapter",
   "venue": "net.wars",
   "cited_by": 0,
   "authors": []
  },
  {
   "title": "Garbage In, Garbage Out: Improving Citators Through Improved Citations",
   "year": 2026,
   "doi": "10.2139/ssrn.6409001",
   "type": "posted-content",
   "venue": "",
   "cited_by": 0,
   "authors": [
    "Andrew Martineau"
   ]
  },
  {
   "title": "REQUISITION FORMS AND REPORTS-'GARBAGE IN GARBAGE OUT' \u2013\nSIGNIFICANCE OF CLINICAL DATA IN MICROBIAL CULTURE &amp;\nANTIBIOTIC SUSCEPTIBILITY TESTING OF SURGICAL SAMPLES",
   "year": 2019,
   "doi": "10.36106/gjra/4601050",
   "type": "journal-article",
   "venue": "GLOBAL JOURNAL FOR RESEARCH ANALYSIS",
   "cited_by": 0,
   "authors": [
    "Raksha K",
    "Ramkumar VS"
   ]
  },
  {
   "title": "Author response for \"\u201cGarbage In, Garbage Out\u201d Revisited: What Do Machine Learning Application Papers Report About Human-Labeled Training Data?\"",
   "year": 2021,
   "doi": "10.1162/qss_a_00144/v2/response1",
   "type": "peer-review",
   "venue": "",
   "cited_by": 1,
   "authors": [
    " R. Stuart Geiger",
    " Dominique Cope",
    " Jamie Ip"
   ]
  },
  {
   "title": "Garbage In, Garbage Out!: A Commentary on Bias in Standardized Assessments",
   "year": 2026,
   "doi": "10.1108/978-1-80686-665-620261004",
   "type": "book-chapter",
   "venue": "Bias and Beyond",
   "cited_by": 0,
   "authors": [
    "Murat Kasli",
    "Celia Rubio",
    "Cengiz Zopluoglu"
   ]
  },
  {
   "title": "Fundamentals of Data Collection in Clinical Studies: Simple Steps to Avoid \u201cGarbage In, Garbage Out\u201d",
   "year": 2021,
   "doi": "10.1177/1534734620938234",
   "type": "journal-article",
   "venue": "The International Journal of Lower Extremity Wounds",
   "cited_by": 10,
   "authors": [
    "Jos\u00e9 G. B. Derraik",
    "Wason Parklak",
    "Benjamin B. Albert"
   ]
  },
  {
   "title": "\u201cGreat in, great out\u201d is the new \u201cgarbage in, garbage out\u201d: subsampling from data with no response variable using various approaches, including unsupervised learning",
   "year": 2021,
   "doi": "10.1109/iccma53594.2021.00028",
   "type": "proceedings-article",
   "venue": "2021 International Conference on Computing, Computational Modelling and Applications (ICCMA)",
   "cited_by": 0,
   "authors": [
    "Lubomir Stepanek",
    "Filip Habarta",
    "Ivana Mala"
   ]
  },
  {
   "title": "Garbage In \u2260 Garbage Out",
   "year": 2017,
   "doi": "10.1007/978-1-4842-2274-4_6",
   "type": "book-chapter",
   "venue": "Fashion Figures",
   "cited_by": 1,
   "authors": [
    "Melissa A. Borza"
   ]
  },
  {
   "title": "Garbage In, Garbage Out? Negative Impact of Physiological Waveform Artifacts in a Hospital Clinical Data Warehouse",
   "year": 2024,
   "doi": "10.1007/s10916-024-02128-1",
   "type": "journal-article",
   "venue": "Journal of Medical Systems",
   "cited_by": 0,
   "authors": [
    "Frederick H. Kuo",
    "Mohamed A. Rehman",
    "Luis M. Ahumada"
   ]
  },
  {
   "title": "Artificial Intelligence in Surgical Outcomes Reporting",
   "year": 2025,
   "doi": "10.1097/sla.0000000000006789",
   "type": "journal-article",
   "venue": "Annals of Surgery",
   "cited_by": 1,
   "authors": [
    "Fariba Abbassi",
    "Jeffrey Barkun"
   ]
  },
  {
   "title": "Garbage out, garbage in",
   "year": 2017,
   "doi": "10.1016/s0262-4079(17)30591-2",
   "type": "journal-article",
   "venue": "New Scientist",
   "cited_by": 0,
   "authors": []
  },
  {
   "title": "Garbage In, Garbage Out. Regulating Generative AI Through Copyright Law",
   "year": 2023,
   "doi": "10.2139/ssrn.4572952",
   "type": "posted-content",
   "venue": "",
   "cited_by": 6,
   "authors": [
    "Katharina de la Durantaye"
   ]
  },
  {
   "title": "Copying garbage collection",
   "year": 2023,
   "doi": "10.1201/9781003276142-4",
   "type": "book-chapter",
   "venue": "The Garbage Collection Handbook",
   "cited_by": 0,
   "authors": [
    "Richard Jones",
    "Antony Hosking",
    "Eliot Moss"
   ]
  },
  {
   "title": "Parallel garbage collection",
   "year": 2023,
   "doi": "10.1201/9781003276142-14",
   "type": "book-chapter",
   "venue": "The Garbage Collection Handbook",
   "cited_by": 0,
   "authors": [
    "Richard Jones",
    "Antony Hosking",
    "Eliot Moss"
   ]
  },
  {
   "title": "Garbage in, garbage out?",
   "year": 2020,
   "doi": "10.1145/3351095.3372862",
   "type": "proceedings-article",
   "venue": "Proceedings of the 2020 Conference on Fairness, Accountability, and Transparency",
   "cited_by": 121,
   "authors": [
    "R. Stuart Geiger",
    "Kevin Yu",
    "Yanlai Yang"
   ]
  },
  {
   "title": "Concurrent garbage collection",
   "year": 2023,
   "doi": "10.1201/9781003276142-15",
   "type": "book-chapter",
   "venue": "The Garbage Collection Handbook",
   "cited_by": 0,
   "authors": [
    "Richard Jones",
    "Antony Hosking",
    "Eliot Moss"
   ]
  }
 ]
}

==> anc/literature/checklist_search_2026-10-31/raw/results/E_CTRL3.json <==
{
 "id": "CTRL3",
 "backend": "oa",
 "mode": "tas",
 "query": "\"Garbage in, Garbage Out: Data Collection, Quality Assessment and Reporting Standards\"",
 "since": "",
 "datetime_utc": "2026-10-31 05:09 UTC",
 "total_hits": 2,
 "url": "https://api.openalex.org/works?filter=title_and_abstract.search%3A%22Garbage+in%2C+Garbage+Out%3A+Data+Collection%2C+Quality+Assessment+and+Reporting+Standards%22&per-page=50&mailto=vdepagadala%40gmail.com&sort=relevance_score%3Adesc",
 "records": [
  {
   "title": "Garbage in, Garbage Out: Data Collection, Quality Assessment and Reporting Standards for Social Media Data Use in Health Research, Infodemiology and Digital Disease Detection",
   "year": 2016,
   "doi": "10.2196/jmir.4738",
   "type": "article",
   "venue": "Journal of Medical Internet Research",
   "cited_by": 177,
   "authors": [
    "Yoonsang Kim",
    "Jidong Huang",
    "Sherry Emery"
   ],
   "openalex": "https://openalex.org/W2283694230"
  },
  {
   "title": "The Research Topic Defines \u201cNoise\u201d in Social Media Data \u2013 a Response from the Authors",
   "year": 2017,
   "doi": "10.2196/jmir.6824",
   "type": "article",
   "venue": "Journal of Medical Internet Research",
   "cited_by": 2,
   "authors": [
    "Yoonsang Kim",
    "Jidong Huang",
    "Sherry Emery"
   ],
   "openalex": "https://openalex.org/W2620888543"
  }
 ]
}

==> anc/literature/checklist_search_2026-10-31/raw/results/E_E01.json <==
{
 "id": "E01",
 "backend": "oa",
 "mode": "tas",
 "query": "(\"search engine optimization\" OR SEO) (\"research agenda\" OR \"methodological challenges\" OR \"methodological issues\" OR \"research methods\") (tools OR data)",
 "since": "2010",
 "datetime_utc": "2026-10-31 05:09 UTC",
 "total_hits": 180,
 "url": "https://api.openalex.org/works?filter=from_publication_date%3A2010-01-01%2Ctitle_and_abstract.search%3A%28%22search+engine+optimization%22+OR+SEO%29+%28%22research+agenda%22+OR+%22methodological+challenges%22+OR+%22methodological+issues%22+OR+%22research+methods%22%29+%28tools+OR+data%29&per-page=50&mailto=vdepagadala%40gmail.com&sort=relevance_score%3Adesc",
 "records": [
  {
   "title": "A Study on the Impact of Search Engine Optimization (SEO)on Website Traffic and Lead Generation",
   "year": 2026,
   "doi": "10.55041/ijcope.v2i5.395",
   "type": "article",
   "venue": "International Journal of Creative and Open Research in Engineering and Management",
   "cited_by": 0,
   "authors": [
    "Ahamed shahith ilahi M Ahamed shahith ilahi M",
    "R Priyadharshini"
   ],
   "openalex": "https://openalex.org/W7161051821"
  },
  {
   "title": "Analisa Metode Seo (Search Engine Optimization) dalam Bisnis pada Website Mastercahaya.Com",
   "year": 2022,
   "doi": "10.59141/comserva.v2i3.264",
   "type": "article",
   "venue": "COMSERVA Jurnal Penelitian dan Pengabdian Masyarakat",
   "cited_by": 0,
   "authors": [
    "Agus Cahyo Witono Agus"
   ],
   "openalex": "https://openalex.org/W4372258360"
  },
  {
   "title": "PENENTUAN TEKNIK SEARCH ENGINE OPTIMIZATION (SEO): A SYSTEMATIC LITERATURE REVIEW PADA PEMASARAN ONLINE",
   "year": 2021,
   "doi": "",
   "type": "review",
   "venue": null,
   "cited_by": 2,
   "authors": [
    "Suci Nurfauziah",
    "Cicik Retno Wati"
   ],
   "openalex": "https://openalex.org/W3159829828"
  },
  {
   "title": "The Impact of Search Engine Optimization (SEO) Techniques on the Sales Performance of E-Commerce MSMEs at the Shopee Campus in Semarang City",
   "year": 2024,
   "doi": "",
   "type": "article",
   "venue": "INTERNATIONAL CONFERENCE ON RESEARCH AND DEVELOPMENT (ICORAD)",
   "cited_by": 0,
   "authors": [
    "M. Laksono Tri Rochmawan",
    "Wahyudi Wahyudi",
    "Daniel Grace Christiawan"
   ],
   "openalex": "https://openalex.org/W7221222936"
  },
  {
   "title": "Analisis Kinerja Search Engine Optimization (SEO) terhadap Peningkatan Visibilitas dan Efektivitas Website dalam Mendukung Perkembangan Bisnis",
   "year": 2026,
   "doi": "10.61306/jnastek.v6i4.539",
   "type": "article",
   "venue": "Jurnal Nasional Teknologi Komputer",
   "cited_by": 0,
   "authors": [
    "Muflih Ahmad Diza",
    "Suheri",
    "Ruly Dwi Arista"
   ],
   "openalex": "https://openalex.org/W7216044749"
  },
  {
   "title": "The Influence of Social Media, SEO (Search Engine Optimization), and Mobile Applications on Consumer Purchasing Decisions at PT. Udayana Bali Ambassador",
   "year": 2024,
   "doi": "10.58812/wsis.v2i09.1264",
   "type": "article",
   "venue": "West Science Interdisciplinary Studies",
   "cited_by": 0,
   "authors": [
    "Putu Gede Arya Wardana",
    "Kadek Riyan Putra Richadinata",
    "Ni Luh Putu Surya Astitiani"
   ],
   "openalex": "https://openalex.org/W4403218498"
  },
  {
   "title": "THE IMPACT OF ARTIFICIAL INTELLIGENCE ON SEARCH ENGINE OPTIMIZATION STRATEGIES",
   "year": 2023,
   "doi": "10.59141/icebss.v1i1.1",
   "type": "conference-paper",
   "venue": "International Conference on Economic Business and Social Science",
   "cited_by": 0,
   "authors": [
    "Aldo Faisal Umam"
   ],
   "openalex": "https://openalex.org/W7167353859"
  },
  {
   "title": "Penerapan Google Search Engine Optimization sebagai Sarana Promosi Website Bandung",
   "year": 2012,
   "doi": "",
   "type": "article",
   "venue": null,
   "cited_by": 0,
   "authors": [
    "Muhammad Ikhlasul Amal Akbar"
   ],
   "openalex": "https://openalex.org/W3198720290"
  },
  {
   "title": "Investigating the websites of translation offices in terms of content and search engine optimization: Turkish case",
   "year": 2023,
   "doi": "10.29000/rumelide.1406081",
   "type": "article",
   "venue": "RumeliDE Dil ve Edebiyat Aras\u0327t\u0131rmalar\u0131 Dergisi :/RumeliDe Dil ve Edebiyat Aras\u0327t\u0131rmalar\u0131 Dergisi",
   "cited_by": 0,
   "authors": [
    "G\u00f6rkem ALTINO\u011eLU",
    "Halil \u0130brahim BALKUL"
   ],
   "openalex": "https://openalex.org/W4389868256"
  },
  {
   "title": "The Efficiency of SEO Tools in Implementing the Company\u2019s Marketing Strategy",
   "year": 2025,
   "doi": "10.32983/2222-4459-2025-2-532-541",
   "type": "article",
   "venue": "Business Inform",
   "cited_by": 3,
   "authors": [
    "Iryna L. Petrova",
    "Oleksii L. Rogov"
   ],
   "openalex": "https://openalex.org/W4409916472"
  },
  {
   "title": "Assessing discrepancies across SEO tools in the collection of scholarly web metrics",
   "year": 2026,
   "doi": "10.1177/01655515261445903",
   "type": "article",
   "venue": "Journal of Information Science",
   "cited_by": 0,
   "authors": [
    "Cristina I. Font-Juli\u00e1n",
    "Carlos Lopezosa",
    "Enrique Ordu\u00f1a\u2010Malea"
   ],
   "openalex": "https://openalex.org/W7162874630"
  },
  {
   "title": "Penerapan Google\u2122 Search Engine Optimization Sebagai Sarana Promosi Website Bandung Heritage Library",
   "year": 2012,
   "doi": "",
   "type": "article",
   "venue": "Students e-Journal",
   "cited_by": 0,
   "authors": [
    "Muhammad Akbar",
    "Edwin Rizal",
    "Kusnanadar"
   ],
   "openalex": "https://openalex.org/W1711993420"
  },
  {
   "title": "The Influence of Search Engine Optimization and Brand Awareness on Consumer Purchase Intentions: Study on Body Shop Products",
   "year": 2024,
   "doi": "10.23887/jppsh.v9i1.92021",
   "type": "article",
   "venue": "Jurnal Penelitian dan Pengembangan Sains dan Humaniora",
   "cited_by": 0,
   "authors": [
    "Ida Ayu Shanti Pinandita Erawan",
    "Ni Luh Wayan Sayang Telagawathi",
    "I Gusti Ketut Adi Winata"
   ],
   "openalex": "https://openalex.org/W4412370960"
  },
  {
   "title": "Pengaruh Search Engine Optimization (SEO), Konten Marketing, Kualitas Produk, Perceived Value, dan Impulse Buying Terhadap Minat Beli Gen Z pada UMKM Fashion di Kota Pekalongan",
   "year": 2026,
   "doi": "10.58192/wawasan.v4i3.4482",
   "type": "article",
   "venue": "Wawasan Jurnal Ilmu Manajemen Ekonomi dan Kewirausahaan",
   "cited_by": 0,
   "authors": [
    "Nadia Nadra Salsabila",
    "Rini Hidayah"
   ],
   "openalex": "https://openalex.org/W7166775107"
  },
  {
   "title": "Pengaruh Content Marketing, Influencer Marketing dan Search Engine Optimization terhadap Minat Beli Produk Scarlett",
   "year": 2025,
   "doi": "10.36312/ej.v6i2.2810",
   "type": "article",
   "venue": "Empiricism Journal",
   "cited_by": 0,
   "authors": [
    "Ad Dhiya At Thaariq",
    "Miftakhus Surur"
   ],
   "openalex": "https://openalex.org/W7122664125"
  },
  {
   "title": "ANALISIS KINERJA WEBSITE DESA WISATA NGARGORETNO DENGAN MENGGUNAKAN EMICA MODEL DAN SEO ANALYTIC TOOLS",
   "year": 2023,
   "doi": "10.31294/par.v10i1.14133",
   "type": "article",
   "venue": "Jurnal Pariwisata",
   "cited_by": 1,
   "authors": [
    "Nurdin Hidayah",
    "Herlan Suherlan",
    "Budi Wibowo"
   ],
   "openalex": "https://openalex.org/W4389764959"
  },
  {
   "title": "Designing an innovative SEO marketing plan to promote Indonesian tourism using AI-driven tool",
   "year": 2024,
   "doi": "10.69812/itj.v1i3.71",
   "type": "article",
   "venue": "Indonesian Tourism Journal.",
   "cited_by": 1,
   "authors": [
    "Asep Koswara",
    "Siti Marfuah"
   ],
   "openalex": "https://openalex.org/W4405483459"
  },
  {
   "title": "Data-driven Content Marketing Implementation: Increasing Engagement through SEO on Social Media",
   "year": 2025,
   "doi": "10.59261/jseo.v2i1.8",
   "type": "article",
   "venue": "Journal of Digital Marketing and Search Engine Optimization",
   "cited_by": 0,
   "authors": [
    "Zidnal Falah"
   ],
   "openalex": "https://openalex.org/W4413208424"
  },
  {
   "title": "Mass Media Trends: Implementation of AI, ML, SEO and Data Journalism in the Worldwide Media Landscape",
   "year": 2022,
   "doi": "10.25205/1818-7919-2022-21-6-59-68",
   "type": "article",
   "venue": "Vestnik NSU Series History and Philology",
   "cited_by": 3,
   "authors": [
    "Anna Shnaider"
   ],
   "openalex": "https://openalex.org/W4283159584"
  },
  {
   "title": "Making Online Business More Efficiently With SEO",
   "year": 2020,
   "doi": "",
   "type": "dissertation",
   "venue": "Theseus (Ammattikorkeakoulujen)",
   "cited_by": 0,
   "authors": [
    "Vy Nguyen"
   ],
   "openalex": "https://openalex.org/W3134441639"
  },
  {
   "title": "A systematic mapping of social entrepreneurship orientation: A call for increased collaboration and future research agenda",
   "year": 2026,
   "doi": "10.55214/2576-8484.v10i4.12739",
   "type": "article",
   "venue": "Edelweiss Applied Science and Technology",
   "cited_by": 0,
   "authors": [
    "Yogi Dwi Lestari",
    "Ery Tri Djatmika",
    "Sopiah Sopiah"
   ],
   "openalex": "https://openalex.org/W7155548295"
  },
  {
   "title": "The Evolution of SEO in the Era of Generative AI: A Business Intelligence Perspective",
   "year": 2026,
   "doi": "10.3390/electronics15163541",
   "type": "article",
   "venue": "Electronics",
   "cited_by": 0,
   "authors": [
    "Konstantinos I. Roumeliotis",
    "Dionisis Margaris",
    "Dimitris Spiliotopoulos"
   ],
   "openalex": "https://openalex.org/W7202100462"
  },
  {
   "title": "Implementation of Digital Marketing with SEO on Gogalas Website for Business Directory Listing",
   "year": 2023,
   "doi": "10.34012/jutikomp.v6i1.3487",
   "type": "article",
   "venue": "Jurnal Teknologi dan Ilmu Komputer Prima (JUTIKOMP)",
   "cited_by": 0,
   "authors": [
    "Indri Sulistianingsih",
    "Ahmad Akbar",
    "Nova Maya Sari"
   ],
   "openalex": "https://openalex.org/W4392414482"
  },
  {
   "title": "SEO OPTIMIZATION TO ACHIEVE HIGH RANKINGS IN SEARCH ENGINE",
   "year": 2023,
   "doi": "10.26480/imcs.01.2023.28.31",
   "type": "article",
   "venue": "INFORMATION MANAGEMENT AND COMPUTER SCIENCE",
   "cited_by": 1,
   "authors": [
    "Hilda Hilda",
    "Girang Permata Gusti"
   ],
   "openalex": "https://openalex.org/W4392837951"
  },
  {
   "title": "OPTIMIZING FRESHWATER LOBSTER MARKETING STRATEGY: AN SEO APPROACH TO INCREASE DIGITAL VISIBILITY",
   "year": 2024,
   "doi": "10.33830/iscebe.v1i1.3850",
   "type": "conference-paper",
   "venue": "Proceeding of International Students Conference of Economics and Business Excellence",
   "cited_by": 1,
   "authors": [
    "Aulia Azwar",
    "Indri Yulianti",
    "Sofa Hidayanti"
   ],
   "openalex": "https://openalex.org/W4412881651"
  },
  {
   "title": "SEO OPTIMIZATION TO ACHIEVE HIGH RANKINGS IN SEARCH ENGINE",
   "year": 2023,
   "doi": "",
   "type": "article",
   "venue": "RePEc: Research Papers in Economics",
   "cited_by": 0,
   "authors": [
    "Hilda",
    "Girang Permata Gusti"
   ],
   "openalex": "https://openalex.org/W7111885521"
  },
  {
   "title": "Seo Strategy Development: Optimizing Website Visibility For Kloudportal Technology Solutions, Hyderabad",
   "year": 2026,
   "doi": "10.5281/zenodo.21451468",
   "type": "article",
   "venue": "Zenodo (CERN European Organization for Nuclear Research)",
   "cited_by": 0,
   "authors": [
    "E Jayakishore",
    "S.Indira Kumari"
   ],
   "openalex": "https://openalex.org/W7204723184"
  },
  {
   "title": "AI POWERED SEO KEYWORD GENERATOR USING NATURAL LANGUAGE PROCESSING AND MACHINE LEARNING TECHNIQUES",
   "year": 2026,
   "doi": "",
   "type": "preprint",
   "venue": "OSF Preprints (OSF Preprints)",
   "cited_by": 0,
   "authors": [
    "Pratik Premnath Gangurde"
   ],
   "openalex": "https://openalex.org/W7139278823"
  },
  {
   "title": "Impact of SEO and Content Marketing on Consumer Search Behavior and Purchase Decision-Making",
   "year": 2026,
   "doi": "10.5281/zenodo.19689781",
   "type": "book-chapter",
   "venue": "Zenodo (CERN European Organization for Nuclear Research)",
   "cited_by": 0,
   "authors": [
    "Chhavi Jain",
    "Shivam Jain",
    "Rohit Singh Dhami"
   ],
   "openalex": "https://openalex.org/W7155365758"
  },
  {
   "title": "Integration of Integrated Marketing Communications and SEO Optimization in Skincare Product Marketing Through Influencers",
   "year": 2026,
   "doi": "",
   "type": "article",
   "venue": "Al-Kharaj Journal of Islamic Economic and Business",
   "cited_by": 0,
   "authors": [
    "Janeska Widia",
    "Blangi Intan Maharani",
    "Regina Marintan Silalahi"
   ],
   "openalex": "https://openalex.org/W7221206186"
  },
  {
   "title": "LEGAL RESTRICTION OF BANKRUPTCY OF STATE-OWNED ENTERPRISE (SEO) AND SUSTAINABILITY: THE CASE OF INDONESIA",
   "year": 2020,
   "doi": "10.18510/hssr.2020.8181",
   "type": "article",
   "venue": "Humanities & Social Sciences Reviews",
   "cited_by": 5,
   "authors": [
    "M. Hadi Shubhan",
    "Indrawati",
    "Dri Utari CR"
   ],
   "openalex": "https://openalex.org/W3007431158"
  },
  {
   "title": "THE EXECUTIVE SECRETARIAL MARKET IN ARACAJU/SEO MERCADO DE SECRETARIADO EXECUTIVO EM ARACAJU/SE",
   "year": 2025,
   "doi": "",
   "type": "article",
   "venue": "Revista Capital Cient\u00edfico",
   "cited_by": 0,
   "authors": [
    "Lev\u00ed Corr\u00eaa",
    "Abimael Magno Do Ouro Filho"
   ],
   "openalex": "https://openalex.org/W7216875059"
  },
  {
   "title": "Bygga l\u00e4nkar med Web 2.0 : Designar, implementerar, och evaluerar en kostnadsfri off-site SEO strategi med l\u00e4nkar fr\u00e5n Web 2.0 bloggar.",
   "year": 2020,
   "doi": "",
   "type": "dissertation",
   "venue": "J\u00f6nk\u00f6ping University Publications (J\u00f6nk\u00f6ping University)",
   "cited_by": 0,
   "authors": [
    "Khalil, Jacob",
    "Edlund, Gustaf"
   ],
   "openalex": "https://openalex.org/W7113589135"
  },
  {
   "title": "A Study on the Use of Digital Marketing Tools in Accommodation Businesses: The Case of Bolu",
   "year": 2025,
   "doi": "10.11616/asbi.1742626",
   "type": "article",
   "venue": "Abant Sosyal Bilimler Dergisi",
   "cited_by": 0,
   "authors": [
    "Ramazan Kaya",
    "Mustafa Top"
   ],
   "openalex": "https://openalex.org/W4416826451"
  },
  {
   "title": "Artificial intelligence application in developing a keyword search trend analysis tool.",
   "year": 2026,
   "doi": "",
   "type": "conference-paper",
   "venue": "Institutional Repository of Klaipeda State University of Applied Sciences",
   "cited_by": 0,
   "authors": [
    "Akram Abdel-Latif",
    "Birut\u0117 Ratait\u0117"
   ],
   "openalex": "https://openalex.org/W7167300277"
  },
  {
   "title": "APPLICATION OF INTERNET MARKETING TOOLS TO FORM CONSUMER BEHAVIORAL RESPONSE",
   "year": 2023,
   "doi": "10.33274/2079-4819-2023-78-1-14-20",
   "type": "article",
   "venue": "VISNYK \u043ef Donetsk National University of Economics and Trade named after Mykhailo Tugan-Baranovsky",
   "cited_by": 0,
   "authors": [
    "Yu. B. Lyzhnyk",
    "\u0406. \u0412. \u0428\u0430\u043f\u043e\u0432\u0430\u043b\u043e\u0432\u0430",
    "R. V. Shamrin"
   ],
   "openalex": "https://openalex.org/W4391859160"
  },
  {
   "title": "Effectiveness of Online Digital Media Advertising as A Strategic Tool for Building Brand Sustainability: Evidence from FMCGs and Services Sectors of Pakistan",
   "year": 2019,
   "doi": "10.3390/su11123436",
   "type": "article",
   "venue": "Sustainability",
   "cited_by": 102,
   "authors": [
    "Rizwan Raheem Ahmed",
    "Dalia \u0160treimikien\u0117",
    "Gerhard Berchtold"
   ],
   "openalex": "https://openalex.org/W2953064700"
  },
  {
   "title": "\u0e01\u0e32\u0e23\u0e27\u0e14\u0e1b\u0e23\u0e30\u0e2a\u0e17\u0e18\u0e1c\u0e25\u0e43\u0e19\u0e01\u0e32\u0e23\u0e42\u0e1b\u0e23\u0e42\u0e21\u0e15 \u2018\u0e23\u0e32\u0e19\u0e02\u0e32\u0e27\u0e41\u0e01\u0e07\u0e1e\u0e27\u0e23\u0e23\u0e13 \u0e01\u0e27\u0e22\u0e40\u0e15\u0e22\u0e27\u0e40\u0e1b\u0e14 \u0e42\u0e04\u0e23\u0e32\u0e0a\u2019\u0e42\u0e14\u0e22\u0e01\u0e32\u0e23\u0e1b\u0e23\u0e1a\u0e43\u0e0a Local SEO \u0e1c\u0e32\u0e19 Google Business Profile \u0e41\u0e25\u0e30\u0e01\u0e32\u0e23\u0e17\u0e33 SEM \u0e43\u0e19\u0e01\u0e32\u0e23\u0e42\u0e06\u0e29\u0e13\u0e32\u0e1c\u0e32\u0e19 Google Ads \u0e41\u0e25\u0e30 Facebook Ads \u0e43\u0e19 Facebook Page",
   "year": 2025,
   "doi": "",
   "type": "article",
   "venue": "Romphruek Journal of the Humanities and Social Sciences",
   "cited_by": 0,
   "authors": [
    "Punpanuch Phatthasena",
    "Patama Satawedin"
   ],
   "openalex": "https://openalex.org/W7215429591"
  },
  {
   "title": "ANALISIS KINERJA KEUANGAN DANKINERJA SAHAM SEBELUM DAN SESUDAHSEASONED EQUITY OFFERINGS(Studi Kasus pada Perusahaan yang Terdaftar diBEI dan melakukan SEO Periode 2005 \u2013 2009)",
   "year": 2012,
   "doi": "",
   "type": "dissertation",
   "venue": null,
   "cited_by": 0,
   "authors": [
    "Widya Prabandari",
    "Prasetiono Prasetiono"
   ],
   "openalex": "https://openalex.org/W188617378"
  },
  {
   "title": "Utilizing Online-Centered Big Data in the Airline Industry",
   "year": 2025,
   "doi": "10.1007/978-981-96-7265-3_5",
   "type": "book-chapter",
   "venue": "Accounting, finance, sustainability, governance & fraud",
   "cited_by": 0,
   "authors": [
    "Bahri Baran KO\u00c7AK"
   ],
   "openalex": "https://openalex.org/W4412364112"
  },
  {
   "title": "The Impact of AI\u2011Based Tools on Competitiveness and Sustainability in Niche Sectors: A Case Study of Local Drying Enterprises",
   "year": 2025,
   "doi": "10.15290/oes.2025.03.121.09",
   "type": "article",
   "venue": "Optimum Economic Studies",
   "cited_by": 0,
   "authors": [
    "Adam Weinert",
    "Robert Bana\u015b",
    "\u0141ukasz W\u00f3jtowicz"
   ],
   "openalex": "https://openalex.org/W4415990579"
  },
  {
   "title": "Actively managed products: Think-aloud data and methods in applied linguistics research",
   "year": 2017,
   "doi": "10.1515/applirev-2017-0028",
   "type": "article",
   "venue": "Applied Linguistics Review",
   "cited_by": 4,
   "authors": [
    "Ryan Deschambault"
   ],
   "openalex": "https://openalex.org/W2616245153"
  },
  {
   "title": "DIGITAL MARKETING COMMUNICATION STRATEGIES: A SURE WAY OF GAINING CUSTOMER PATRONAGE",
   "year": 2025,
   "doi": "10.70118/ajbam-01-2025-109",
   "type": "article",
   "venue": "Abuja Journal of Business and Management",
   "cited_by": 0,
   "authors": [
    "Obabuike Ikeni Nkpurukwe",
    "Giwa Arumdeben",
    "Kefas Tungkir"
   ],
   "openalex": "https://openalex.org/W7216276215"
  },
  {
   "title": "Penerapan Digital Marketing Sebagai Strategi Pemasaran Guna Meningkatkan Daya Saing UMKM Syariah",
   "year": 2024,
   "doi": "10.68352/education.v3i2.1112",
   "type": "article",
   "venue": "Islamic Education",
   "cited_by": 0,
   "authors": [
    "Muhammad Rifqi",
    "Putra Parningotan Parapat",
    "Muhammad Alfiannor"
   ],
   "openalex": "https://openalex.org/W7216591872"
  },
  {
   "title": "The Influence of Digital Marketing on the Decision to Stay at a Syari'ah Homestay (Case Study: Ortega Syariah Homestay)",
   "year": 2025,
   "doi": "10.30595/pssh.v22i.1529",
   "type": "article",
   "venue": "Proceedings Series on Social Sciences & Humanities",
   "cited_by": 0,
   "authors": [
    "Aprilia Dian Rohsianti",
    "Arziqna Nisa Almadani",
    "Mayada Wafiq Azizatustani"
   ],
   "openalex": "https://openalex.org/W4410145084"
  },
  {
   "title": "Digital Marketing Strategy In Increasing Brand Awareness In The Industrial Era 4.0",
   "year": 2024,
   "doi": "10.31539/costing.v7i4.10504",
   "type": "article",
   "venue": "Journal of Economic Bussines and Accounting (COSTING)",
   "cited_by": 2,
   "authors": [
    "Yosanda Zata Aman",
    "Dyah Mieta Setyawati",
    "Diah Widiawati"
   ],
   "openalex": "https://openalex.org/W4400390414"
  },
  {
   "title": "Digital Marketing Strategy of Cross-border E-commerce Enterprises: A Case Study of SHEIN",
   "year": 2025,
   "doi": "10.61173/m94vzm40",
   "type": "article",
   "venue": "Finance & Economics",
   "cited_by": 2,
   "authors": [
    "Chen Wang"
   ],
   "openalex": "https://openalex.org/W4415471964"
  },
  {
   "title": "Digital Marketing Strategies on Sri Amman Industries \u2013 Enhancing Brand visibility and Customer Engagement",
   "year": 2025,
   "doi": "10.55248/gengpi.6.0425.1557",
   "type": "article",
   "venue": "International Journal of Research Publication and Reviews",
   "cited_by": 0,
   "authors": [
    "Mr.S. Kavinkumar",
    "Ms. R. Shivani"
   ],
   "openalex": "https://openalex.org/W4410059126"
  },
  {
   "title": "The Knowledge Structuring Model (KSM\u2122): A Socio-Technical Framework for AI-Mediated Visibility and Citation Authority",
   "year": 2026,
   "doi": "10.2139/ssrn.6721140",
   "type": "preprint",
   "venue": "SSRN Electronic Journal",
   "cited_by": 0,
   "authors": [
    "Anthony. Q Bowen"
   ],
   "openalex": "https://openalex.org/W7171655289"
  },
  {
   "title": "DIGITAL MARKETING STRATEGY A STUDY ON START-UP DELIVERY SERVICE BUSINESS IN MANGGARAI RAYA",
   "year": 2024,
   "doi": "10.63604/javok.v3i1.109",
   "type": "article",
   "venue": "JURNAL AKADEMISI VOKASI",
   "cited_by": 0,
   "authors": [
    "Hersanius Kurnia Peong",
    "Andy Iwan Iswanto",
    "Mappiasse"
   ],
   "openalex": "https://openalex.org/W4409844008"
  }
 ]
}

==> anc/literature/checklist_search_2026-10-31/raw/results/E_E02.json <==
{
 "id": "E02",
 "backend": "oa",
 "mode": "tas",
 "query": "(\"herramientas SEO\" OR \"posicionamiento web\" OR cibermetr\u00eda) (fiabilidad OR \"fuentes de datos\" OR metodolog\u00eda) (Ahrefs OR Semrush OR Sistrix OR Majestic)",
 "since": "2010",
 "datetime_utc": "2026-10-31 05:09 UTC",
 "total_hits": 2,
 "url": "https://api.openalex.org/works?filter=from_publication_date%3A2010-01-01%2Ctitle_and_abstract.search%3A%28%22herramientas+SEO%22+OR+%22posicionamiento+web%22+OR+cibermetr%C3%ADa%29+%28fiabilidad+OR+%22fuentes+de+datos%22+OR+metodolog%C3%ADa%29+%28Ahrefs+OR+Semrush+OR+Sistrix+OR+Majestic%29&per-page=50&mailto=vdepagadala%40gmail.com&sort=relevance_score%3Adesc",
 "records": [
  {
   "title": "An\u00e1lisis de la influencia del posicionamiento web en el impacto y evaluaci\u00f3n de la investigaci\u00f3n cient\u00edfica",
   "year": 2026,
   "doi": "10.4995/thesis/10251/232546",
   "type": "dissertation",
   "venue": null,
   "cited_by": 0,
   "authors": [
    "Alejandro Rodr\u00edguez-Rodr\u00edguez"
   ],
   "openalex": "https://openalex.org/W7128802323"
  },
  {
   "title": "An\u00e1lisis del posicionamiento acad\u00e9mico web de las editoriales cient\u00edficas espa\u00f1olas en Google EE. UU.",
   "year": 2026,
   "doi": "10.3145/vrc.05",
   "type": "book-chapter",
   "venue": null,
   "cited_by": 0,
   "authors": [
    "Alejandro Rodr\u00edguez-Rodr\u00edguez",
    "Cristina I. Font-Juli\u00e1n"
   ],
   "openalex": "https://openalex.org/W7138148800"
  }
 ]
}

==> anc/literature/checklist_search_2026-10-31/raw/results/E_E03.json <==
{
 "id": "E03",
 "backend": "oa",
 "mode": "tas",
 "query": "(altmetrics OR \"alternative metrics\") (\"reporting guidelines\" OR \"reporting standards\" OR \"guidelines for reporting\" OR \"minimum reporting\")",
 "since": "2012",
 "datetime_utc": "2026-10-31 05:09 UTC",
 "total_hits": 27,
 "url": "https://api.openalex.org/works?filter=from_publication_date%3A2012-01-01%2Ctitle_and_abstract.search%3A%28altmetrics+OR+%22alternative+metrics%22%29+%28%22reporting+guidelines%22+OR+%22reporting+standards%22+OR+%22guidelines+for+reporting%22+OR+%22minimum+reporting%22%29&per-page=50&mailto=vdepagadala%40gmail.com&sort=relevance_score%3Adesc",
 "records": [
  {
   "title": "Guidelines for Reporting Molecular Dynamics Simulations in JCIM Publications",
   "year": 2023,
   "doi": "10.1021/acs.jcim.3c00599",
   "type": "editorial",
   "venue": "Journal of Chemical Information and Modeling",
   "cited_by": 37,
   "authors": [
    "Thereza A. Soares",
    "Zoe Cournia",
    "Kevin J. Naidoo"
   ],
   "openalex": "https://openalex.org/W4376642773"
  },
  {
   "title": "Should There Be Minimum Information Reporting Standards for Sensors?",
   "year": 2017,
   "doi": "10.1021/acssensors.7b00737",
   "type": "editorial",
   "venue": "ACS Sensors",
   "cited_by": 5,
   "authors": [
    "J. Justin Gooding",
    "Eric Bakker",
    "Shana O. Kelley"
   ],
   "openalex": "https://openalex.org/W2765354567"
  },
  {
   "title": "An altmetric analysis of online news on India's first indigenous COVID-19 vaccine",
   "year": 2021,
   "doi": "10.4103/jehp.jehp_1603_20",
   "type": "article",
   "venue": "Journal of Education and Health Promotion",
   "cited_by": 15,
   "authors": [
    "Abhishek Royal",
    "Sameena Ahmad",
    "Athar Qureshi"
   ],
   "openalex": "https://openalex.org/W3204660420"
  },
  {
   "title": "Global Scientific Production on the Hall Technique in Pediatric Dentistry: A Bibliometric- Altmetric Analysis",
   "year": 2026,
   "doi": "10.17605/osf.io/7ajs2",
   "type": "preprint",
   "venue": null,
   "cited_by": 0,
   "authors": [
    "Bianca N\u00fabia Souza Silva",
    "Luciana P\u00f3voa-Santos",
    "Sonia Chaves dos Santos Jardim"
   ],
   "openalex": "https://openalex.org/W7140188013"
  },
  {
   "title": "Realistic Risk Assessment of Soil Microplastics Is Hampered by a Lack of Eligible Data on Particle Characteristics: A Call for Higher Reporting Standards",
   "year": 2022,
   "doi": "10.1021/acs.est.2c08151",
   "type": "article",
   "venue": "Environmental Science & Technology",
   "cited_by": 14,
   "authors": [
    "Uwe Schnepf"
   ],
   "openalex": "https://openalex.org/W4311286083"
  },
  {
   "title": "Global Scientific Landscape of Digital Dentistry in Pediatric Dentistry: A Bibliometric-Altmetric Analysis",
   "year": 2026,
   "doi": "10.17605/osf.io/3zr5p",
   "type": "preprint",
   "venue": null,
   "cited_by": 0,
   "authors": [
    "Yasmim Busquet de Carvalho",
    "Matheus Filgueiras",
    "Fl\u00e1vio Warol"
   ],
   "openalex": "https://openalex.org/W7168782186"
  },
  {
   "title": "Global Scientific Landscape of Cytotoxicity in 3D-Printed Dental Resins: A Bibliometric-Altmetric Analysis",
   "year": 2026,
   "doi": "10.17605/osf.io/h34z6",
   "type": "preprint",
   "venue": "OSF Preprints (OSF Preprints)",
   "cited_by": 0,
   "authors": [
    "Matheus Filgueiras",
    "Fl\u00e1vio Warol",
    "M\u00e1rcio Jos\u00e9 da Silva Moreira"
   ],
   "openalex": "https://openalex.org/W7213928284"
  },
  {
   "title": "Assessing the impact, uptake and use of reporting guidelines for patient and public involvement in research: GRIPP2 \u2013 study protocol for a meta-research project",
   "year": 2026,
   "doi": "10.1136/bmjopen-2025-115612",
   "type": "article",
   "venue": "BMJ Open",
   "cited_by": 0,
   "authors": [
    "Ferr\u00e1n Catal\u00e1-L\u00f3pez",
    "Ernesto Ganuza",
    "Adolfo Alonso\u2010Arroyo"
   ],
   "openalex": "https://openalex.org/W7155183961"
  },
  {
   "title": "Mapping and Quality Appraisal of Artificial Intelligence Preferential Reporting Checklists, Items, Guidelines, and Consensus in Healthcare: An Altmetric, Bibliometric, and Systematic Review",
   "year": 2026,
   "doi": "10.1155/ijod/6730710",
   "type": "review",
   "venue": "International Journal of Dentistry",
   "cited_by": 1,
   "authors": [
    "Vineet Vinay",
    "Praveen S. Jodalli",
    "Mahesh S. Chavan"
   ],
   "openalex": "https://openalex.org/W7154861292"
  },
  {
   "title": "Evaluation of the quality and subsequent performance of manuscripts rejected by Clinical Rheumatology: a research report",
   "year": 2022,
   "doi": "10.1007/s10067-022-06238-4",
   "type": "article",
   "venue": "Clinical Rheumatology",
   "cited_by": 10,
   "authors": [
    "Aldo Barajas\u2010Ochoa",
    "Antonio Cisneros-Barrios",
    "C\u00e9sar Ramos-Remus"
   ],
   "openalex": "https://openalex.org/W4282580361"
  },
  {
   "title": "Reporting quality and spin in abstracts of randomized clinical trials related to oral mucositis",
   "year": 2026,
   "doi": "10.1007/s00520-026-11329-y",
   "type": "article",
   "venue": "Supportive Care in Cancer",
   "cited_by": 0,
   "authors": [
    "Khadijeh Al\u2010Abedalla",
    "Ahmad A. Hamdan",
    "Qais AlSaghir"
   ],
   "openalex": "https://openalex.org/W7128585735"
  },
  {
   "title": "An International Exploration of Financial Reporting Practices in the Real Estate Industry",
   "year": 2012,
   "doi": "",
   "type": "article",
   "venue": "RePEc: Research Papers in Economics",
   "cited_by": 6,
   "authors": [
    "Robert H. Edelstein",
    "Steve Fortin",
    "Desmond Tsang"
   ],
   "openalex": "https://openalex.org/W2141532863"
  },
  {
   "title": "International Real Estate Review",
   "year": 2012,
   "doi": "10.53383/100161",
   "type": "article",
   "venue": "International Real Estate Review",
   "cited_by": 2,
   "authors": [
    "Robert H. Edelstein",
    "Steve Fortin",
    "Desmond Tsang"
   ],
   "openalex": "https://openalex.org/W3204720912"
  },
  {
   "title": "Academic criteria for promotion and tenure in biomedical sciences faculties: cross sectional analysis of international sample of universities",
   "year": 2020,
   "doi": "10.1136/bmj.m2081",
   "type": "article",
   "venue": "BMJ",
   "cited_by": 241,
   "authors": [
    "Danielle Brittany Rice",
    "Hana Raffoul",
    "John P. A. Ioannidis"
   ],
   "openalex": "https://openalex.org/W3037442288"
  },
  {
   "title": "AI in cardiology: level of evidence map",
   "year": 2026,
   "doi": "10.1093/ehjdh/ztaf143.024",
   "type": "article",
   "venue": "European Heart Journal - Digital Health",
   "cited_by": 1,
   "authors": [
    "Lukasz Koltowski",
    "Miko\u0142aj Basza",
    "Bartosz Rolek"
   ],
   "openalex": "https://openalex.org/W7123342684"
  },
  {
   "title": "Synthesis of Anthropogenic Impacts on Birds - Systematic Map and Bibliometric Analysis of Meta-Analyses",
   "year": 2026,
   "doi": "10.32942/x2h96n",
   "type": "preprint",
   "venue": null,
   "cited_by": 0,
   "authors": [
    "Renato Vidi\u0107",
    "Marion Chatelain",
    "Olivia Smith"
   ],
   "openalex": "https://openalex.org/W7160198306"
  },
  {
   "title": "Publishing with Impact: Insights from Wiley Advanced Editors - Part 3",
   "year": 2026,
   "doi": "10.52843/cassyni.lk7m6l",
   "type": "other",
   "venue": null,
   "cited_by": 0,
   "authors": [
    "Abel Barral",
    "Kerstin Brachhold",
    "Yuming Hu"
   ],
   "openalex": "https://openalex.org/W7167726169"
  },
  {
   "title": "Guidance for systematic reviews in journal author instructions: Findings and recommendations for editorial teams",
   "year": 2024,
   "doi": "10.1002/cesm.12050",
   "type": "review",
   "venue": "Cochrane Evidence Synthesis and Methods",
   "cited_by": 6,
   "authors": [
    "N. Pauwels",
    "Muguet Koobasi",
    "Andra Fry"
   ],
   "openalex": "https://openalex.org/W4393364553"
  },
  {
   "title": "Data and reproducibility. Interpretation of international guidelines and journals\u2019 best policies and practices",
   "year": 2023,
   "doi": "10.24069/sep-22-53",
   "type": "article",
   "venue": "Science Editor and Publisher",
   "cited_by": 4,
   "authors": [
    "Alexander Mzhelsky"
   ],
   "openalex": "https://openalex.org/W4366086736"
  },
  {
   "title": "Measuring the policy citation rate of United Kingdom (UK) paramedic and ambulance service research: a bibliometric evaluation using BMJ Impact Analytics and the amber repository",
   "year": 2026,
   "doi": "10.64898/2026.09.05.26362342",
   "type": "preprint",
   "venue": "medRxiv",
   "cited_by": 0,
   "authors": [
    "Matt Holland"
   ],
   "openalex": "https://openalex.org/W7211963051"
  },
  {
   "title": "Academic criteria for promotion and tenure in faculties of biomedical sciences: a cross-sectional analysis of 146 universities",
   "year": 2019,
   "doi": "10.1101/802850",
   "type": "preprint",
   "venue": "bioRxiv (Cold Spring Harbor Laboratory)",
   "cited_by": 3,
   "authors": [
    "Danielle Brittany Rice",
    "Hana Raffoul",
    "John P. A. Ioannidis"
   ],
   "openalex": "https://openalex.org/W2981261947"
  },
  {
   "title": "That's a wrap\u20142025",
   "year": 2025,
   "doi": "10.1097/j.jcrs.0000000000001817",
   "type": "article",
   "venue": "Journal of Cataract & Refractive Surgery",
   "cited_by": 0,
   "authors": [
    "Sathish Srinivasan"
   ],
   "openalex": "https://openalex.org/W4416452170"
  },
  {
   "title": "Video and Social Media Performance at a Surgical Journal with Video Journal Clubs",
   "year": 2025,
   "doi": "10.48448/7cjb-2n23",
   "type": "other",
   "venue": "Underline Science Inc.",
   "cited_by": 0,
   "authors": [
    "American Medical Association 2025",
    "Galandiuk, Susan"
   ],
   "openalex": "https://openalex.org/W7115688213"
  },
  {
   "title": "Finding the Right Journal to Disseminate Your Research",
   "year": 2014,
   "doi": "10.1097/nnr.0000000000000066",
   "type": "editorial",
   "venue": "Nursing Research",
   "cited_by": 2,
   "authors": [
    "Susan J. Henly"
   ],
   "openalex": "https://openalex.org/W2329946703"
  },
  {
   "title": "On Lampposts, Sneetches, and Stars: A Call to Go Beyond Bibliometrics for Determining Academic Value",
   "year": 2019,
   "doi": "10.1111/acem.13707",
   "type": "article",
   "venue": "Academic Emergency Medicine",
   "cited_by": 32,
   "authors": [
    "Teresa M. Chan",
    "Damon Kuehl"
   ],
   "openalex": "https://openalex.org/W2914474517"
  },
  {
   "title": "Advanced Materials Brought to You From Home",
   "year": 2021,
   "doi": "10.1002/adma.202008017",
   "type": "editorial",
   "venue": "Advanced Materials",
   "cited_by": 0,
   "authors": [
    "Jos J. M. Lenders"
   ],
   "openalex": "https://openalex.org/W3119747641"
  },
  {
   "title": "The Indian Journal of Anaesthesia (IJA) on a global academic arena",
   "year": 2026,
   "doi": "10.4103/ija.ija_1693_25",
   "type": "editorial",
   "venue": "Indian Journal of Anaesthesia",
   "cited_by": 3,
   "authors": [
    "Rakesh Garg"
   ],
   "openalex": "https://openalex.org/W7117963575"
  }
 ]
}

==> anc/literature/checklist_search_2026-10-31/raw/results/E_E04.json <==
{
 "id": "E04",
 "backend": "oa",
 "mode": "tas",
 "query": "(\"visibility index\" OR Sistrix OR \"Sichtbarkeitsindex\") (methodology OR reliability OR validity OR research)",
 "since": "2010",
 "datetime_utc": "2026-10-31 05:09 UTC",
 "total_hits": 169,
 "url": "https://api.openalex.org/works?filter=from_publication_date%3A2010-01-01%2Ctitle_and_abstract.search%3A%28%22visibility+index%22+OR+Sistrix+OR+%22Sichtbarkeitsindex%22%29+%28methodology+OR+reliability+OR+validity+OR+research%29&per-page=50&mailto=vdepagadala%40gmail.com&sort=relevance_score%3Adesc",
 "records": [
  {
   "title": "AIVI Method \u2014 AI Visibility Index Methodology",
   "year": 2026,
   "doi": "10.5281/zenodo.21180853",
   "type": "software",
   "venue": "Zenodo (CERN European Organization for Nuclear Research)",
   "cited_by": 0,
   "authors": [
    "\u0130brahim G\u00f6kta\u015f"
   ],
   "openalex": "https://openalex.org/W7167264291"
  },
  {
   "title": "Visibility Index of Social Science Research: A Scientometric Dimension of Emerging Trends",
   "year": 2013,
   "doi": "",
   "type": "article",
   "venue": "Lincoln (University of Nebraska)",
   "cited_by": 2,
   "authors": [
    "Bipin Bihari Sethi",
    "Krushna Chandra Panda"
   ],
   "openalex": "https://openalex.org/W2137545479"
  },
  {
   "title": "SA AI Visibility Index 2026",
   "year": 2026,
   "doi": "10.5281/zenodo.20726890",
   "type": "report",
   "venue": "Zenodo (CERN European Organization for Nuclear Research)",
   "cited_by": 0,
   "authors": [
    "Benjamin Stein"
   ],
   "openalex": "https://openalex.org/W7165059475"
  },
  {
   "title": "AI Visibility Index for Trading Brands",
   "year": 2026,
   "doi": "10.5281/zenodo.23210742",
   "type": "dataset",
   "venue": "Zenodo (CERN European Organization for Nuclear Research)",
   "cited_by": 0,
   "authors": [
    "PipsWire Intelligence",
    "David Ispiryan"
   ],
   "openalex": "https://openalex.org/W7221037803"
  },
  {
   "title": "Houston AI Visibility Index, October 2026",
   "year": 2026,
   "doi": "10.5281/zenodo.23130267",
   "type": "dataset",
   "venue": "Zenodo (CERN European Organization for Nuclear Research)",
   "cited_by": 0,
   "authors": [
    "Andres Rusic",
    "Marketing & AI"
   ],
   "openalex": "https://openalex.org/W7219779712"
  },
  {
   "title": "getsichtbar GEO Visibility Index DACH 2026: Study Protocol and Codebook",
   "year": 2026,
   "doi": "10.5281/zenodo.20106648",
   "type": "article",
   "venue": "Zenodo (CERN European Organization for Nuclear Research)",
   "cited_by": 0,
   "authors": [
    "Felix Ament"
   ],
   "openalex": "https://openalex.org/W7160768423"
  },
  {
   "title": "Developing Visibility Index and Hierarchy of Educating Stakeholders: Branding Indian Cooperatives",
   "year": 2011,
   "doi": "",
   "type": "preprint",
   "venue": "SSRN Electronic Journal",
   "cited_by": 0,
   "authors": [
    "Vrajlal K. Sapovadia"
   ],
   "openalex": "https://openalex.org/W2271377635"
  },
  {
   "title": "KKV Labs AI Local Visibility Index Datasets, September 2026 edition",
   "year": 2026,
   "doi": "10.5281/zenodo.22765583",
   "type": "dataset",
   "venue": "Zenodo (CERN European Organization for Nuclear Research)",
   "cited_by": 0,
   "authors": [
    "Karthik Varma"
   ],
   "openalex": "https://openalex.org/W7213253753"
  },
  {
   "title": "The Workplace Visibility Index: Mapping Visibility, Belonging, and Psychological Safety in Modern Work Environments",
   "year": 2025,
   "doi": "10.31234/osf.io/bh7ps_v1",
   "type": "preprint",
   "venue": null,
   "cited_by": 0,
   "authors": [
    "Allaya Cooks-Campbell"
   ],
   "openalex": "https://openalex.org/W4410032154"
  },
  {
   "title": "The Workplace Visibility Index: A Framework for Mapping Psychological Safety, Recognition, and Risk at Work",
   "year": 2025,
   "doi": "",
   "type": "preprint",
   "venue": "OSF Preprints (OSF Preprints)",
   "cited_by": 0,
   "authors": [
    "Allaya Cooks-Campbell"
   ],
   "openalex": "https://openalex.org/W7113481064"
  },
  {
   "title": "\u00cdndice de Visibilidad IA, Primera Edici\u00f3n (AI Visibility Index, First Edition)",
   "year": 2026,
   "doi": "10.5281/zenodo.21364734",
   "type": "report",
   "venue": "Zenodo (CERN European Organization for Nuclear Research)",
   "cited_by": 0,
   "authors": [
    "Plexa",
    "Christian Cortes"
   ],
   "openalex": "https://openalex.org/W7168296188"
  },
  {
   "title": "Medical Digital Visibility Index (IVDM): Scores of 290 Physicians in Colombia, Ecuador, and Peru",
   "year": 2026,
   "doi": "10.5281/zenodo.23779964",
   "type": "dataset",
   "venue": "Zenodo (CERN European Organization for Nuclear Research)",
   "cited_by": 0,
   "authors": [
    "\u00c1ngel Torres-Toukoumidis",
    "Isidro Mar\u00edn Guti\u00e9rrez",
    "Mois\u00e9s Pallo-Chiguano"
   ],
   "openalex": "https://openalex.org/W7224378627"
  },
  {
   "title": "The Child Visibility Index: A Data-Driven Framework for Measuring Children's Presence in Public Policy and Administrative Systems",
   "year": 2026,
   "doi": "10.5281/zenodo.21933907",
   "type": "article",
   "venue": "Zenodo (CERN European Organization for Nuclear Research)",
   "cited_by": 0,
   "authors": [
    "Maria Lokteva",
    "Nailakhanim Rustamova",
    "\u0415\u043b\u0435\u043d\u0430 \u0410\u043b\u0435\u043a\u0441\u0430\u043d\u0434\u0440\u043e\u0432\u043d\u0430 \u0422\u0440\u043e\u043f\u0438\u043d\u043e\u0432\u0430"
   ],
   "openalex": "https://openalex.org/W7203666533"
  },
  {
   "title": "AI Visibility Index, October 2026 edition: which businesses ChatGPT, Claude, Gemini and Grok recommend",
   "year": 2026,
   "doi": "10.5281/zenodo.23082266",
   "type": "dataset",
   "venue": "Zenodo (CERN European Organization for Nuclear Research)",
   "cited_by": 0,
   "authors": [
    "AIGROW"
   ],
   "openalex": "https://openalex.org/W7215064141"
  },
  {
   "title": "The SEMPITE AI Visibility Index: do AI assistants recommend the businesses Google ranks first? (2026 Q3)",
   "year": 2026,
   "doi": "10.5281/zenodo.22852300",
   "type": "dataset",
   "venue": "Zenodo (CERN European Organization for Nuclear Research)",
   "cited_by": 0,
   "authors": [
    "Jacob Ezra Gerrish"
   ],
   "openalex": "https://openalex.org/W7213759906"
  },
  {
   "title": "Media Visibility Index as a Tool for Measuring the Presence of Political Parties in the Media: Case of Polish Parliamentary Election Campaign in 2019",
   "year": 2022,
   "doi": "10.15804/ppsy202252",
   "type": "article",
   "venue": "Polish Political Science Yearbook",
   "cited_by": 2,
   "authors": [
    "Rafa\u0142 Klepka"
   ],
   "openalex": "https://openalex.org/W4311498051"
  },
  {
   "title": "AI Visibility Index \u2014 Phase 1 Dataset & Analysis Bundle: 1,000 Businesses Across Five Generative AI Search Systems",
   "year": 2026,
   "doi": "10.5281/zenodo.20048613",
   "type": "dataset",
   "venue": "Zenodo (CERN European Organization for Nuclear Research)",
   "cited_by": 0,
   "authors": [
    "Joel House"
   ],
   "openalex": "https://openalex.org/W7160389444"
  },
  {
   "title": "Crackle PR AI Visibility Index: Quarterly Citation Frequency of B2B Technology Companies in AI Answer Engines (2026 Q3 Edition)",
   "year": 2026,
   "doi": "10.5281/zenodo.21986225",
   "type": "dataset",
   "venue": "Zenodo (CERN European Organization for Nuclear Research)",
   "cited_by": 0,
   "authors": [
    "Parry Headrick"
   ],
   "openalex": "https://openalex.org/W7203619125"
  },
  {
   "title": "A Geoprocessing Approach Using Poi Visibility Index for Identifying Potential Routes in Designing Sustainable Tourism Development: The Case Study of Singkawang, Indonesia",
   "year": 2025,
   "doi": "10.24114/jg.v17i2.64723",
   "type": "article",
   "venue": "JURNAL GEOGRAFI",
   "cited_by": 1,
   "authors": [
    "Yudi Purnomo",
    "Agustiah Wulandari"
   ],
   "openalex": "https://openalex.org/W4413938683"
  },
  {
   "title": "South Florida Personal Injury AI Visibility Index, Edition 2 (October 2026): 720 answers from ChatGPT, Gemini, Claude and Perplexity",
   "year": 2026,
   "doi": "10.5281/zenodo.23238387",
   "type": "dataset",
   "venue": "Zenodo (CERN European Organization for Nuclear Research)",
   "cited_by": 0,
   "authors": [
    "Kivanc Acikgoz"
   ],
   "openalex": "https://openalex.org/W7221036202"
  },
  {
   "title": "AI Visibility Index \u2014 Phase 2 Dataset: 2,729 Businesses Across 14 Verticals and 4 Metropolitan Markets, with Full Off-Page Signal Decomposition",
   "year": 2026,
   "doi": "10.5281/zenodo.20048940",
   "type": "dataset",
   "venue": "Zenodo (CERN European Organization for Nuclear Research)",
   "cited_by": 0,
   "authors": [
    "Joel House"
   ],
   "openalex": "https://openalex.org/W7160375825"
  },
  {
   "title": "Phase 3 Controlled Trial of Off-Page Seeding on Generative AI Search Visibility: A Pre-Registered Test of the Per-Model Effects Observed in the AI Visibility Index Audit (n=2,729)",
   "year": 2026,
   "doi": "10.17605/osf.io/zfa38",
   "type": "preprint",
   "venue": null,
   "cited_by": 0,
   "authors": [
    "Joel House"
   ],
   "openalex": "https://openalex.org/W7160647114"
  },
  {
   "title": "MBA387_BDR: Reproducible Software and Copyright-Safe Derived Data for Methodological Signal Monitoring (S4 and S7)",
   "year": 2026,
   "doi": "10.5281/zenodo.22669644",
   "type": "software",
   "venue": "Zenodo (CERN European Organization for Nuclear Research)",
   "cited_by": 0,
   "authors": [
    "Ireneusz P. Rutkowski"
   ],
   "openalex": "https://openalex.org/W7223824577"
  },
  {
   "title": "Data-Driven Methodologies for Mapping Cultural Heritage: The Case of the National Coal Heritage Area, West Virginia, USA",
   "year": 2026,
   "doi": "10.33915/etd.13366",
   "type": "dissertation",
   "venue": null,
   "cited_by": 0,
   "authors": [
    "Hossain Mohammad Nahyan"
   ],
   "openalex": "https://openalex.org/W7165368800"
  },
  {
   "title": "A Complete Guide to Research Paper Publication",
   "year": 2026,
   "doi": "10.5281/zenodo.21713161",
   "type": "book",
   "venue": "Zenodo (CERN European Organization for Nuclear Research)",
   "cited_by": 0,
   "authors": [
    "Ripon Chandra Das Ripon Chandra Das"
   ],
   "openalex": "https://openalex.org/W7171933016"
  },
  {
   "title": "Research on rural landscape preference evaluation using deep learning",
   "year": 2024,
   "doi": "10.1109/iccea62105.2024.10603667",
   "type": "conference-paper",
   "venue": "International Conference on Computer Engineering and Application (ICCEA)",
   "cited_by": 2,
   "authors": [
    "Zhigang Shen",
    "Xiangong Tang"
   ],
   "openalex": "https://openalex.org/W4401071196"
  },
  {
   "title": "Introducing Facetometrics:A New Keyword-Based Measure for Locating Research Areas of a Subject",
   "year": 2016,
   "doi": "10.17821/srels/2016/v53i3/86330",
   "type": "article",
   "venue": "SRELS Journal of Information Management",
   "cited_by": 0,
   "authors": [
    "Kalipada Jana",
    "Bidyarthi Dutta"
   ],
   "openalex": "https://openalex.org/W2473533609"
  },
  {
   "title": "Research on Urban Street Spatial Quality Based on Street View Image Segmentation",
   "year": 2024,
   "doi": "10.3390/su16167184",
   "type": "article",
   "venue": "Sustainability",
   "cited_by": 18,
   "authors": [
    "Liying Gao",
    "Xingchao Xiang",
    "Wenjian Chen"
   ],
   "openalex": "https://openalex.org/W4401890187"
  },
  {
   "title": "Research on landscape quality evaluations of rural roads using computer vision",
   "year": 2023,
   "doi": "10.21203/rs.3.rs-3590296/v1",
   "type": "preprint",
   "venue": "Research Square",
   "cited_by": 1,
   "authors": [
    "Zhigang Shen",
    "Xiangong Tang",
    "Xunyang He"
   ],
   "openalex": "https://openalex.org/W4388645644"
  },
  {
   "title": "Classification of Keywords Selected from Research Articles on Physics and Development of a Quantitative Subject Access Tool",
   "year": 2013,
   "doi": "",
   "type": "conference-paper",
   "venue": "E-LIS Repository (University of Naples Federico II)",
   "cited_by": 1,
   "authors": [
    "Bidyarthi Dutta",
    "Krishnapada Majumder",
    "Bimal Kanti Sen"
   ],
   "openalex": "https://openalex.org/W1523115730"
  },
  {
   "title": "Research on the impact of urban built environments on PM2.5 pollution based on machine learning methods",
   "year": 2025,
   "doi": "10.1016/j.apr.2025.102503",
   "type": "article",
   "venue": "Atmospheric Pollution Research",
   "cited_by": 5,
   "authors": [
    "Xiaoxia Wang",
    "Zhihai Fan",
    "Yue X"
   ],
   "openalex": "https://openalex.org/W4408397853"
  },
  {
   "title": "Comparative Analysis of Risks Identified in Scientific Research, Strategic Documents, and Media Publications in Bulgaria",
   "year": 2026,
   "doi": "10.3390/jrfm19030179",
   "type": "article",
   "venue": "Journal of risk and financial management",
   "cited_by": 0,
   "authors": [
    "Borislav Borissov",
    "Yanko Hristozov"
   ],
   "openalex": "https://openalex.org/W7133301290"
  },
  {
   "title": "Research on the Perception Evaluation of Urban Green Spaces Using Panoramic Images and Deep Learning: A Case Study of Zhujiang Park in Guangzhou",
   "year": 2024,
   "doi": "10.15302/j-laf-0-020024",
   "type": "article",
   "venue": "Landscape Architecture Frontiers",
   "cited_by": 15,
   "authors": [
    "Xukai ZHAO",
    "Guangsi LIN"
   ],
   "openalex": "https://openalex.org/W4403551440"
  },
  {
   "title": "Three decades of anesthesiology research at King Fahd Hospital of the university: Bibliometric analysis of volume and visibility",
   "year": 2014,
   "doi": "10.4103/1658-631x.142534",
   "type": "article",
   "venue": "Saudi Journal of Medicine and Medical Sciences",
   "cited_by": 6,
   "authors": [
    "Hany A. Mowafi",
    "Abdulmohsen A Al-Ghamdi"
   ],
   "openalex": "https://openalex.org/W1994720854"
  },
  {
   "title": "Case Study White Paper: Platform-Level Epistemic Gatekeeping and the Suppression of Independent AI Research on Figshare",
   "year": 2025,
   "doi": "10.2139/ssrn.5464737",
   "type": "preprint",
   "venue": "SSRN Electronic Journal",
   "cited_by": 0,
   "authors": [
    "Jace Kim"
   ],
   "openalex": "https://openalex.org/W4414660062"
  },
  {
   "title": "Linking Data Citation to Repository Visibility: An Empirical Study",
   "year": 2025,
   "doi": "10.51408/issi2025_060",
   "type": "conference-paper",
   "venue": "International Conference on Scientometrics and Informetrics (ISSI)",
   "cited_by": 4,
   "authors": [
    "Fakhri Momeni",
    "Janete Saldanha Bach",
    "Brigitte Mathiak"
   ],
   "openalex": "https://openalex.org/W4412608399"
  },
  {
   "title": "Exploring the Most Visible German Websites on Melanoma Immunotherapy: A Web-Based Analysis",
   "year": 2018,
   "doi": "10.2196/10676",
   "type": "article",
   "venue": "JMIR Cancer",
   "cited_by": 27,
   "authors": [
    "Julia Br\u00fctting",
    "Theresa Steeb",
    "Lydia Reinhardt"
   ],
   "openalex": "https://openalex.org/W2808870606"
  },
  {
   "title": "Personalising the viewshed: Visibility analysis from the human perspective",
   "year": 2015,
   "doi": "10.1016/j.apgeog.2015.04.004",
   "type": "article",
   "venue": "Applied Geography",
   "cited_by": 91,
   "authors": [
    "Daniel Nutsford",
    "Femke Reitsma",
    "Amber L. Pearson"
   ],
   "openalex": "https://openalex.org/W1982395337"
  },
  {
   "title": "EliteAEO AEO Agency Dataset 2026 (snapshot 2026-10-07.65b647)",
   "year": 2026,
   "doi": "10.5281/zenodo.23249511",
   "type": "dataset",
   "venue": "Zenodo (CERN European Organization for Nuclear Research)",
   "cited_by": 0,
   "authors": [
    "EliteAEO"
   ],
   "openalex": "https://openalex.org/W7221013337"
  },
  {
   "title": "Visual quality evaluation model of an urban river landscape based on random forest",
   "year": 2021,
   "doi": "10.1016/j.ecolind.2021.108381",
   "type": "article",
   "venue": "Ecological Indicators",
   "cited_by": 73,
   "authors": [
    "Xin Li",
    "Li Liang",
    "Xiangrong Wang"
   ],
   "openalex": "https://openalex.org/W3217508649"
  },
  {
   "title": "Nighttime Visibility Analysis and Estimation Method in the Presence of Dense Fog",
   "year": 2014,
   "doi": "10.1109/tits.2014.2331177",
   "type": "article",
   "venue": "IEEE Transactions on Intelligent Transportation Systems",
   "cited_by": 69,
   "authors": [
    "Romain Gallen",
    "Aur\u00e9lien M. Cord",
    "Nicolas Hauti\u00e8re"
   ],
   "openalex": "https://openalex.org/W2006417020"
  },
  {
   "title": "AI-Enhanced Financial Information Systems for Real-Time Fraud Detection and Cash Flow Optimization in U.S. Logistics and Retail Sectors",
   "year": 2025,
   "doi": "10.63125/bjqkc150",
   "type": "article",
   "venue": "American Journal of Scholarly Research and Innovation",
   "cited_by": 0,
   "authors": [
    "Mst Shurovi Akter"
   ],
   "openalex": "https://openalex.org/W7160908864"
  },
  {
   "title": "Humanizing the brand : CEO visibility as a catalyst for perceived authenticity: an Exploratory Study",
   "year": 2026,
   "doi": "",
   "type": "dissertation",
   "venue": "Portuguese National Funding Agency for Science, Research and Technology (RCAAP Project by FCT)",
   "cited_by": 0,
   "authors": [
    "Niklas Frieler"
   ],
   "openalex": "https://openalex.org/W7221733123"
  },
  {
   "title": "WAYFINDING IN THE PUBLIC AREA OF HUSEIN SASTRANEGARA INTERNATIONAL AIRPORT",
   "year": 2017,
   "doi": "",
   "type": "article",
   "venue": null,
   "cited_by": 0,
   "authors": [
    "Elita Agustina",
    "Andre Mansoor",
    "Gregorius Prasetyo Adhitama"
   ],
   "openalex": "https://openalex.org/W3216556660"
  },
  {
   "title": "SENSOR FAILURE DETECTION IN ROAD TUNNEL VENTILATION",
   "year": 2012,
   "doi": "",
   "type": "article",
   "venue": null,
   "cited_by": 0,
   "authors": [
    "I. Nakahori",
    "Toshiaki Sakaguchi",
    "Atsushi Mitani"
   ],
   "openalex": "https://openalex.org/W2560456515"
  },
  {
   "title": "Visibility graph approach to characterize planetary transit signatures: A case study on OGLE IV data",
   "year": 2026,
   "doi": "10.1016/j.newast.2026.102548",
   "type": "article",
   "venue": "New Astronomy",
   "cited_by": 0,
   "authors": [
    "Ankita B Jain",
    "Moses J. Kartha",
    "Yash Prajapati"
   ],
   "openalex": "https://openalex.org/W7134200404"
  },
  {
   "title": "Innovative Monitoring of Visibility Using Digital Imaging Technology in an Arid Urban Environment",
   "year": 2015,
   "doi": "",
   "type": "article",
   "venue": null,
   "cited_by": 2,
   "authors": [
    "Dhruv S. Raina",
    "Norris J. Parks",
    "Wen-whai Li"
   ],
   "openalex": "https://openalex.org/W2618640406"
  },
  {
   "title": "Modelling and mapping eye-level greenness visibility exposure using multi-source data at high spatial resolutions",
   "year": 2020,
   "doi": "10.1016/j.scitotenv.2020.143050",
   "type": "article",
   "venue": "The Science of The Total Environment",
   "cited_by": 131,
   "authors": [
    "S.M. Labib",
    "Jonny Huck",
    "Sarah J. Lindley"
   ],
   "openalex": "https://openalex.org/W3093028790"
  },
  {
   "title": "Experimenting \u2018gentle density\u2019: using plot sizing tool to blend missing middle housing into existing neighborhoods in Tanah Abang TOD",
   "year": 2024,
   "doi": "10.1088/1755-1315/1394/1/012022",
   "type": "conference-paper",
   "venue": "IOP Conference Series Earth and Environmental Science",
   "cited_by": 0,
   "authors": [
    "A Wellsan",
    "D J Harianto"
   ],
   "openalex": "https://openalex.org/W4402921628"
  },
  {
   "title": "Beyond the covers: Understanding Arab translator (in)visibility in Jordanian publishing houses.",
   "year": 2024,
   "doi": "10.46687/ixjr2934",
   "type": "article",
   "venue": "Studies in Linguistics Culture and FLT",
   "cited_by": 0,
   "authors": [],
   "openalex": "https://openalex.org/W4405407899"
  }
 ]
}

==> anc/literature/checklist_search_2026-10-31/raw/results/E_E05.json <==
{
 "id": "E05",
 "backend": "oa",
 "mode": "tas",
 "query": "(\"digital trace data\" OR \"digital traces\") (\"documentation\" OR \"reporting\" OR \"transparency\") (standards OR guidelines OR checklist OR \"best practices\")",
 "since": "2015",
 "datetime_utc": "2026-10-31 05:09 UTC",
 "total_hits": 246,
 "url": "https://api.openalex.org/works?filter=from_publication_date%3A2015-01-01%2Ctitle_and_abstract.search%3A%28%22digital+trace+data%22+OR+%22digital+traces%22%29+%28%22documentation%22+OR+%22reporting%22+OR+%22transparency%22%29+%28standards+OR+guidelines+OR+checklist+OR+%22best+practices%22%29&per-page=50&mailto=vdepagadala%40gmail.com&sort=relevance_score%3Adesc",
 "records": [
  {
   "title": "Reflections on quality requirements for digital trace data in IS research",
   "year": 2019,
   "doi": "10.1016/j.dss.2019.113133",
   "type": "article",
   "venue": "Decision Support Systems",
   "cited_by": 47,
   "authors": [
    "Gr\u00e9gory Vial"
   ],
   "openalex": "https://openalex.org/W2969896803"
  },
  {
   "title": "An Innovative Approach for Measuring the Digital Divide in Israel: Digital Trace Data as Means for Formulating Policy Guidelines",
   "year": 2026,
   "doi": "10.82514/an-innovative-approach-for-measuring-the-digital-divide-in-israel-digital-trace-data-as-means-for-formulating-policy-guidelines",
   "type": "report",
   "venue": "Samuel Neaman Institute",
   "cited_by": 0,
   "authors": [
    "Sheizaf Rafaeli",
    "Eran Leck",
    "Yael Albo"
   ],
   "openalex": "https://openalex.org/W7162931951"
  },
  {
   "title": "Digital Trace Data as Measurement Instruments forVariance-Theoretic Research in Information Systems",
   "year": 2026,
   "doi": "10.1007/978-3-032-05497-5_10",
   "type": "book-chapter",
   "venue": "Progress in IS",
   "cited_by": 0,
   "authors": [
    "Joschka Andreas H\u00fcllmann"
   ],
   "openalex": "https://openalex.org/W7127964346"
  },
  {
   "title": "Operationalizing health behavior stages in meditation app use with digital trace data: Longitudinal observational study (Preprint)",
   "year": 2025,
   "doi": "10.2196/preprints.80658",
   "type": "preprint",
   "venue": null,
   "cited_by": 0,
   "authors": [
    "Michael Bowen",
    "David Silva",
    "Michael Beam"
   ],
   "openalex": "https://openalex.org/W4412723471"
  },
  {
   "title": "Detection and documentation of modes of commission of service-related offences: methodology, tactics, digital traces, and the chain of custody",
   "year": 2025,
   "doi": "10.24144/2307-3322.2025.91.4.60",
   "type": "article",
   "venue": "Uzhhorod National University Herald Series Law",
   "cited_by": 8,
   "authors": [
    "Diana Serhieieva"
   ],
   "openalex": "https://openalex.org/W4416575037"
  },
  {
   "title": "Detection and documentation of modes of commission of service-related offences: methodology, tactics, digital traces, and the chain of custody",
   "year": 2025,
   "doi": "10.24144/2788-6018.2025.05.3.40",
   "type": "article",
   "venue": "Analytical and Comparative Jurisprudence",
   "cited_by": 0,
   "authors": [
    "Diana Serhieieva"
   ],
   "openalex": "https://openalex.org/W4416226263"
  },
  {
   "title": "Digitalisation of Education : Application and Best Practices",
   "year": 2019,
   "doi": "",
   "type": "report",
   "venue": "KTH Publication Database DiVA (KTH Royal Institute of Technology)",
   "cited_by": 15,
   "authors": [
    "Olga Viberg",
    "Anna Mavroudi"
   ],
   "openalex": "https://openalex.org/W2981046299"
  },
  {
   "title": "Digital Traceability in Agri-Food Supply Chains: A Comparative Analysis of OECD Member Countries",
   "year": 2024,
   "doi": "10.3390/foods13071075",
   "type": "review",
   "venue": "Foods",
   "cited_by": 111,
   "authors": [
    "Sylvain Charlebois",
    "Noor Latif",
    "Ibrahim Ilahi"
   ],
   "openalex": "https://openalex.org/W4393379112"
  },
  {
   "title": "Enhanced Food Quality by Digital Traceability in Food Processing Industry",
   "year": 2025,
   "doi": "10.1007/s12393-024-09392-4",
   "type": "article",
   "venue": "Food Engineering Reviews",
   "cited_by": 33,
   "authors": [
    "Elisa Verna",
    "Gianfranco Genta",
    "Maurizio Galetto"
   ],
   "openalex": "https://openalex.org/W4406404901"
  },
  {
   "title": "Digital Traceability of Quality in the Food Processing Industry",
   "year": 2024,
   "doi": "",
   "type": "conference-paper",
   "venue": "PORTO@Iris",
   "cited_by": 0,
   "authors": [
    "Elisa Verna",
    "Genta Gianfranco",
    "Maurizio Galetto"
   ],
   "openalex": "https://openalex.org/W7217317808"
  },
  {
   "title": "VNA Tools\u2014A Metrology Software Supporting the Digital Traceability Chain",
   "year": 2025,
   "doi": "10.3390/metrology5040072",
   "type": "article",
   "venue": "Metrology",
   "cited_by": 3,
   "authors": [
    "M. Zeier",
    "Michael Wollensack",
    "Johannes Paul Hoffmann"
   ],
   "openalex": "https://openalex.org/W4417050829"
  },
  {
   "title": "\u0410dvantages and challenges of using artificial intelligence in the examination of digital traces",
   "year": 2025,
   "doi": "10.24144/2307-3322.2025.90.4.42",
   "type": "article",
   "venue": "Uzhhorod National University Herald Series Law",
   "cited_by": 1,
   "authors": [
    "O.V. Kurman"
   ],
   "openalex": "https://openalex.org/W4415585605"
  },
  {
   "title": "Measuring Adolescents' Well-being: Correspondence of Naive Digital Traces to Survey Data",
   "year": 2020,
   "doi": "10.1007/978-3-030-60975-7_26",
   "type": "preprint",
   "venue": "arXiv (Cornell University)",
   "cited_by": 2,
   "authors": [
    "\u0415\u043b\u0438\u0437\u0430\u0432\u0435\u0442\u0430 \u0421\u0438\u0432\u0430\u043a",
    "Ivan Smirnov"
   ],
   "openalex": "https://openalex.org/W3096167871"
  },
  {
   "title": "A Systematic Review on Willingness to Donate Social Media Data: Best Practices for Research",
   "year": 2025,
   "doi": "10.31219/osf.io/agde8_v1",
   "type": "preprint",
   "venue": null,
   "cited_by": 1,
   "authors": [
    "Yucan Xiong",
    "Amber van der Wal",
    "Ine Beyens"
   ],
   "openalex": "https://openalex.org/W4409677373"
  },
  {
   "title": "Measuring Adolescents\u2019 Well-Being: Correspondence of Na\u00efve Digital Traces to Survey Data",
   "year": 2020,
   "doi": "10.1007/978-3-030-60975-7_26",
   "type": "conference-paper",
   "venue": "Lecture notes in computer science",
   "cited_by": 0,
   "authors": [
    "\u0415\u043b\u0438\u0437\u0430\u0432\u0435\u0442\u0430 \u0421\u0438\u0432\u0430\u043a",
    "Ivan Smirnov"
   ],
   "openalex": "https://openalex.org/W3036705766"
  },
  {
   "title": "A Systematic Review on Willingness to Donate Social Media Data: Best Practices for Research",
   "year": 2025,
   "doi": "10.31219/osf.io/agde8_v3",
   "type": "preprint",
   "venue": null,
   "cited_by": 0,
   "authors": [
    "Yucan Xiong",
    "Amber van der Wal",
    "Ine Beyens"
   ],
   "openalex": "https://openalex.org/W4415513640"
  },
  {
   "title": "A Systematic Review on Willingness to Donate Social Media Data: Best Practices for Research",
   "year": 2025,
   "doi": "10.31219/osf.io/agde8_v2",
   "type": "preprint",
   "venue": null,
   "cited_by": 0,
   "authors": [
    "Yucan Xiong",
    "Amber van der Wal",
    "Ine Beyens"
   ],
   "openalex": "https://openalex.org/W4414347910"
  },
  {
   "title": "Digital Traceability and Design for Sustainable Behaviour in Packaging End-of-Life Management",
   "year": 2026,
   "doi": "10.2139/ssrn.7240638",
   "type": "preprint",
   "venue": "SSRN Electronic Journal",
   "cited_by": 0,
   "authors": [
    "Joseph Javier",
    "Juli\u00e1n Andr\u00e9s Ordo\u00f1ez Guevara"
   ],
   "openalex": "https://openalex.org/W7196946229"
  },
  {
   "title": "Digital Traceability Technologies in Developing Country Nut Value Chains: A Systematic Review",
   "year": 2025,
   "doi": "10.47760/oajmr.2025.v01i09.002",
   "type": "review",
   "venue": null,
   "cited_by": 0,
   "authors": [
    "Mark Frimpong",
    "Hilda Monoarfa",
    "Silas Twum"
   ],
   "openalex": "https://openalex.org/W7117326156"
  },
  {
   "title": "Digital Traceability in Halal Food Supply Chains A Bibliometric Analysis of IoT and Blockchain Applications",
   "year": 2026,
   "doi": "10.59636/saujana.v8i2.479",
   "type": "article",
   "venue": "SAUJANA Jurnal Perbankan Syariah dan Ekonomi Syariah",
   "cited_by": 0,
   "authors": [
    "Kholid Albar",
    "Dimas Wahyu Rozaki",
    "Novie Andriani Zakariya"
   ],
   "openalex": "https://openalex.org/W7218452201"
  },
  {
   "title": "Economic Efficiency vs. Data Privacy the Governance of Digital Traceability in Timber Supply Chains",
   "year": 2026,
   "doi": "10.2139/ssrn.7097150",
   "type": "preprint",
   "venue": "SSRN Electronic Journal",
   "cited_by": 0,
   "authors": [
    "Ming Jia"
   ],
   "openalex": "https://openalex.org/W7167898686"
  },
  {
   "title": "Transforming aquatic food systems through digital traceability: A review of global challenges and opportunities",
   "year": 2026,
   "doi": "10.1016/j.marpol.2026.107154",
   "type": "article",
   "venue": "Marine Policy",
   "cited_by": 3,
   "authors": [
    "Gisela Costa",
    "Cristina Pita",
    "Sofia Alexandre"
   ],
   "openalex": "https://openalex.org/W7155633992"
  },
  {
   "title": "State digital traceability model for food products of micro and small businesses in e-commerce context",
   "year": 2025,
   "doi": "10.26906/eir.2025.3(98).3894",
   "type": "article",
   "venue": "\u0415\u041a\u041e\u041d\u041e\u041c\u0406\u041a\u0410 \u0406 \u0420\u0415\u0413\u0406\u041e\u041d \u041d\u0430\u0443\u043a\u043e\u0432\u0438\u0439 \u0432\u0456\u0441\u043d\u0438\u043a",
   "cited_by": 0,
   "authors": [
    "Oleksandr Oli\u0456nyk"
   ],
   "openalex": "https://openalex.org/W4415262963"
  },
  {
   "title": "TraceLab: Twelve Months of Real-World Digital Traceability for Biological Samples at a Chilean Clinical Research Center",
   "year": 2026,
   "doi": "10.1177/19475535261495804",
   "type": "article",
   "venue": "Biopreservation and Biobanking",
   "cited_by": 0,
   "authors": [
    "Kevin Ram\u00edrez",
    "Gerardo Venegas",
    "Daniela Maldonado"
   ],
   "openalex": "https://openalex.org/W7222987246"
  },
  {
   "title": "Improving Participation in Data Donation Studies: A Systematic Review of Factors Driving Participation and Evidence-Informed Best Practices",
   "year": 2025,
   "doi": "10.1177/08944393251395958",
   "type": "review",
   "venue": "Social Science Computer Review",
   "cited_by": 2,
   "authors": [
    "Yucan Xiong",
    "Amber van der Wal",
    "Ine Beyens"
   ],
   "openalex": "https://openalex.org/W4416139266"
  },
  {
   "title": "Decarbonization and Sustainable Supply Chains: A Systematic Review of Supplier Engagement, Digital Traceability, and Carbon Governance",
   "year": 2026,
   "doi": "10.63544/jbii.v5i8.165",
   "type": "review",
   "venue": "Journal of Business Insight and Innovation",
   "cited_by": 0,
   "authors": [
    "Israr Hussain Raisani",
    "Kamran Khan",
    "Ifrah Khalid Ghauri"
   ],
   "openalex": "https://openalex.org/W7203892628"
  },
  {
   "title": "The Leathertrace Bangladesh Policy Blueprint:A strategic roadmap for enhancing the adoption of digital traceability in Bangladesh's leather sector",
   "year": 2026,
   "doi": "",
   "type": "book",
   "venue": "Aston Publications Explorer (Aston University)",
   "cited_by": 0,
   "authors": [
    "Ebenezer Laryea",
    "Amin Hosseinian-Far",
    "Amanda Relph"
   ],
   "openalex": "https://openalex.org/W7162899235"
  },
  {
   "title": "Data from: Transforming aquatic food systems through digital traceability: A review of global challenges and opportunities",
   "year": 2026,
   "doi": "10.5281/zenodo.22012914",
   "type": "dataset",
   "venue": "Zenodo (CERN European Organization for Nuclear Research)",
   "cited_by": 0,
   "authors": [
    "Gisela Costa",
    "Cristina Pita",
    "Sofia Alexandre"
   ],
   "openalex": "https://openalex.org/W7203883565"
  },
  {
   "title": "The Leathertrace Bangladesh Policy Blueprint and Brief : A Strategic Roadmap for Enhancing the Adoption of Digital Traceability in Bangladesh\u2019s Leather Sector",
   "year": 2026,
   "doi": "",
   "type": "book",
   "venue": "NECTAR - Northampton Electronic Collection of Thesis and Research (University of Northampton)",
   "cited_by": 0,
   "authors": [
    "Ebenezer Laryea",
    "Amin Hossenian-Far",
    "Amanda Relph"
   ],
   "openalex": "https://openalex.org/W7165977164"
  },
  {
   "title": "Fashion Circularity Standards",
   "year": 2026,
   "doi": "10.1201/9781003689225-2",
   "type": "book-chapter",
   "venue": "CRC Press eBooks",
   "cited_by": 0,
   "authors": [
    "Rajkishore Nayak",
    "Anshul Nayak",
    "Huy Quang"
   ],
   "openalex": "https://openalex.org/W7204074699"
  },
  {
   "title": "Strengthening Global Halal Supply Chains Through Shariah-Compliant Governance and Digital Traceability: Challenges and Strategic Opportunities in a Globalized Economy",
   "year": 2025,
   "doi": "10.64268/jifes.v1i2.64",
   "type": "article",
   "venue": "Journal of Islamic Finance and Economic Studies",
   "cited_by": 2,
   "authors": [
    "Mujahid Hussain"
   ],
   "openalex": "https://openalex.org/W7117466927"
  },
  {
   "title": "Proving crimes against the foundations of national security of Ukraine under martial law: digital traces, admissibility of evidence and the rule of law",
   "year": 2026,
   "doi": "10.24144/2788-6018.2026.03.3.70",
   "type": "article",
   "venue": "Analytical and Comparative Jurisprudence",
   "cited_by": 0,
   "authors": [
    "Mykola Mykolaiovych Pohoretskyi"
   ],
   "openalex": "https://openalex.org/W7170032971"
  },
  {
   "title": "Artificial intelligence for predicting student dropout from digital traces in higher education: a systematic literature review of methods, explainability, and fairness gaps",
   "year": 2026,
   "doi": "10.17605/osf.io/mtqh2",
   "type": "preprint",
   "venue": null,
   "cited_by": 0,
   "authors": [
    "Marco Aravena Vivar",
    "Olivares Rodrigo",
    "\u00c1lvaro Jeria"
   ],
   "openalex": "https://openalex.org/W7161708735"
  },
  {
   "title": "Detection and documentation of espionage at enterprises of Ukraine\u2019s defence-industrial complex",
   "year": 2025,
   "doi": "10.59835/2413-5372.2025.3-4/318-340",
   "type": "article",
   "venue": "Herald of criminal justice",
   "cited_by": 0,
   "authors": [
    "Vasyl Volodymyrovych Yermak"
   ],
   "openalex": "https://openalex.org/W7130511019"
  },
  {
   "title": "Detection and documentation of espionage at enterprises of Ukraine\u2019s defence-industrial complex",
   "year": 2025,
   "doi": "10.59835/2413-5372.2025.3-4/324-346",
   "type": "article",
   "venue": "Herald of criminal justice",
   "cited_by": 0,
   "authors": [
    "Vasyl Volodymyrovych Yermak"
   ],
   "openalex": "https://openalex.org/W7133295363"
  },
  {
   "title": "An Analysis on Digitalization on Supply Chain Transparency, Traceability and Accountability with Special Reference to VRL, Bangalore",
   "year": 2024,
   "doi": "10.55041/ijsrem40199",
   "type": "article",
   "venue": "INTERANTIONAL JOURNAL OF SCIENTIFIC RESEARCH IN ENGINEERING AND MANAGEMENT",
   "cited_by": 0,
   "authors": [
    "NAYANA .KR",
    "SHRUTHI MURTHY"
   ],
   "openalex": "https://openalex.org/W4405893451"
  },
  {
   "title": "Beyond sustainability rhetoric: design guidelines for a responsible fashion system",
   "year": 2026,
   "doi": "10.3389/frsus.2026.1811881",
   "type": "article",
   "venue": "Frontiers in Sustainability",
   "cited_by": 0,
   "authors": [
    "Chiara Colombi",
    "Marco Rodigari"
   ],
   "openalex": "https://openalex.org/W7162404710"
  },
  {
   "title": "Title: Smart Digital Cereal Value Chain Transformation in Oromia, Ethiopia: Six-Year Performance Analysis, Integrated Institutional Framework, Digital Traceability and a Five-Year Strategic Transformation Pathway",
   "year": 2026,
   "doi": "10.5281/zenodo.23619631",
   "type": "other",
   "venue": "Zenodo (CERN European Organization for Nuclear Research)",
   "cited_by": 0,
   "authors": [
    "Kedir Biftu",
    "Husen Mustefa",
    "Gutu Temesgen Tolosa"
   ],
   "openalex": "https://openalex.org/W7223473829"
  },
  {
   "title": "Advances in harvesting standard and postharvest handling of kiwifruit",
   "year": 2026,
   "doi": "10.13925/j.cnki.gsxb.20250661",
   "type": "article",
   "venue": "DOAJ (DOAJ: Directory of Open Access Journals)",
   "cited_by": 0,
   "authors": [
    "SHEN Siyu",
    "LI Lan",
    "Yanzong Zhang"
   ],
   "openalex": "https://openalex.org/W7140213697"
  },
  {
   "title": "Process and Calculation Models for Electric Vehicle Battery Traceability: An Illustration of the SAE J3327 Standard",
   "year": 2026,
   "doi": "10.4271/2026-01-0379",
   "type": "conference-paper",
   "venue": "SAE technical papers on CD-ROM/SAE technical paper series",
   "cited_by": 0,
   "authors": [
    "Frank Menchaca"
   ],
   "openalex": "https://openalex.org/W7150762066"
  },
  {
   "title": "Review of Fish Quality Control Systems and Food Safety Standards in Somalia",
   "year": 2026,
   "doi": "10.54660/ijfaii.2026.2.1.14-20",
   "type": "article",
   "venue": "International Journal of Fisheries and Aquatic Incremental Innovation",
   "cited_by": 0,
   "authors": [
    "Sakariye Ahmed Hashi",
    "Bashir Jama Muse"
   ],
   "openalex": "https://openalex.org/W7130649394"
  },
  {
   "title": "HALAL ECONOMY AND GLOBAL TRADE 4.0: DIGITAL HALAL STANDARDS IN CROSS-BORDER E-COMMERCE",
   "year": 2025,
   "doi": "10.70177/jiem.v3i4.2622",
   "type": "article",
   "venue": "Journal Islamic Economic Minangkabau",
   "cited_by": 0,
   "authors": [
    "Amelia Hayati",
    "Nurul Huda",
    "Napat Chai"
   ],
   "openalex": "https://openalex.org/W7202120608"
  },
  {
   "title": "Documentation of Criminal Offenses in the Sphere of Official Activity and Professional Activity Related to the Provision of Public Services by Authorized Units of the State Bureau of Investigation",
   "year": 2026,
   "doi": "10.24144/2788-6018.2026.01.3.64",
   "type": "article",
   "venue": "Analytical and Comparative Jurisprudence",
   "cited_by": 0,
   "authors": [
    "S.M. Pylypenko"
   ],
   "openalex": "https://openalex.org/W7133552609"
  },
  {
   "title": "The Evolution and Integration of ESG Reporting: A Framework for Sustainable Business Accountability",
   "year": 2026,
   "doi": "10.1002/bse.71189",
   "type": "article",
   "venue": "Business Strategy and the Environment",
   "cited_by": 4,
   "authors": [
    "Gabriela Marques Alves Aguiar"
   ],
   "openalex": "https://openalex.org/W4412806705"
  },
  {
   "title": "ANALISIS FORENSIC BERBASIS WEB PHISING MENGGUNAKAN METODE NATIONAL INSTITUTE OF STANDARDS AND TECHNOLOGY",
   "year": 2023,
   "doi": "10.35959/jik.v11i01.311",
   "type": "article",
   "venue": "Jurnal Informasi dan Komputer",
   "cited_by": 0,
   "authors": [
    "Muhammad Nadhif Hermanto",
    "Martanto",
    "Iin ."
   ],
   "openalex": "https://openalex.org/W7216103573"
  },
  {
   "title": "CARBON ACCOUNTING ASSURANCE STANDARDS FOR THIRD-PARTY VERIFICATION: DEVELOPING AUDIT PROTOCOLS AND QUALITY CONTROL FRAMEWORKS TO ENHANCE ESG DATA CREDIBILITY",
   "year": 2022,
   "doi": "10.5281/zenodo.17610020",
   "type": "article",
   "venue": "International Journal of Engineering Technology Research & Management",
   "cited_by": 0,
   "authors": [
    "Feyisayo Michael Ogunyemi"
   ],
   "openalex": "https://openalex.org/W7105733419"
  },
  {
   "title": "Data-Driven Gold Standards: What the Field Values as Award-Worthy Data Journalism",
   "year": 2021,
   "doi": "10.1017/9789048542079.050",
   "type": "other",
   "venue": null,
   "cited_by": 2,
   "authors": [
    "Wiebke Loosen"
   ],
   "openalex": "https://openalex.org/W3140069580"
  },
  {
   "title": "Environmental, Social, and Governance (ESG) Metrics and Integrated Reporting in Logistics: A Comprehensive Overview",
   "year": 2025,
   "doi": "10.20944/preprints202505.1007.v1",
   "type": "preprint",
   "venue": "Preprints.org",
   "cited_by": 2,
   "authors": [
    "Anathi Mihlali Sokhetye",
    "Mzuchumile Makalima"
   ],
   "openalex": "https://openalex.org/W4410454706"
  },
  {
   "title": "A CONCEPTUAL FRAMEWORK FOR FINANCIAL REPORTING OF WAKALAH ZAKAT IN MALAYSIA",
   "year": 2026,
   "doi": "10.35631/aijbes.829053",
   "type": "article",
   "venue": "Advanced International Journal of Business Entrepreneurship and SMEs",
   "cited_by": 0,
   "authors": [
    "Muhammad Iqbal Mohamed Azhari",
    "Zoolhelmi Alias",
    "Mohd Syukri Mohd Noor"
   ],
   "openalex": "https://openalex.org/W7223574966"
  },
  {
   "title": "Translating Computational Methods into (and out of) Sociology: How Research Support Units Negotiate Values, Responsibilities, and Standards for Societal Analysis",
   "year": 2026,
   "doi": "10.5281/zenodo.22108195",
   "type": "article",
   "venue": "Zenodo (CERN European Organization for Nuclear Research)",
   "cited_by": 0,
   "authors": [
    "Susanne de Vogel",
    "Lena Steinmann",
    "Rolf Drechsler"
   ],
   "openalex": "https://openalex.org/W7204280232"
  }
 ]
}

==> anc/literature/checklist_search_2026-10-31/raw/results/E_E06.json <==
{
 "id": "E06",
 "backend": "oa",
 "mode": "tas",
 "query": "(\"Google Trends\" OR \"search volume\" OR \"web traffic\") (\"measurement error\" OR \"errors-in-variables\" OR \"proxy\") (econometric OR validity) recommendations",
 "since": "2010",
 "datetime_utc": "2026-10-31 05:09 UTC",
 "total_hits": 2,
 "url": "https://api.openalex.org/works?filter=from_publication_date%3A2010-01-01%2Ctitle_and_abstract.search%3A%28%22Google+Trends%22+OR+%22search+volume%22+OR+%22web+traffic%22%29+%28%22measurement+error%22+OR+%22errors-in-variables%22+OR+%22proxy%22%29+%28econometric+OR+validity%29+recommendations&per-page=50&mailto=vdepagadala%40gmail.com&sort=relevance_score%3Adesc",
 "records": [
  {
   "title": "The AIAS\u2122 Presence Measurement Protocol: Methodological Notes on Construct Validity and the Four-Regime Taxonomy",
   "year": 2026,
   "doi": "10.2139/ssrn.6761698",
   "type": "preprint",
   "venue": "SSRN Electronic Journal",
   "cited_by": 0,
   "authors": [
    "Pablo Ulpiano Gonzalez Castro"
   ],
   "openalex": "https://openalex.org/W7161640600"
  },
  {
   "title": "Premium Tea as the Third Regime 4 Datapoint: A Single-category Replication of the v0.13 Covariate-saturated weak Finding",
   "year": 2026,
   "doi": "10.2139/ssrn.6755621",
   "type": "preprint",
   "venue": "SSRN Electronic Journal",
   "cited_by": 0,
   "authors": [
    "Pablo Ulpiano Gonzalez Castro"
   ],
   "openalex": "https://openalex.org/W7161298415"
  }
 ]
}

==> anc/literature/checklist_search_2026-10-31/raw/results/E_E07.json <==
{
 "id": "E07",
 "backend": "oa",
 "mode": "tas",
 "query": "(\"black box\" OR opaque OR proprietary) (\"search volume\" OR \"traffic estimates\" OR \"keyword data\" OR \"SEO metrics\") research",
 "since": "2010",
 "datetime_utc": "2026-10-31 05:09 UTC",
 "total_hits": 18,
 "url": "https://api.openalex.org/works?filter=from_publication_date%3A2010-01-01%2Ctitle_and_abstract.search%3A%28%22black+box%22+OR+opaque+OR+proprietary%29+%28%22search+volume%22+OR+%22traffic+estimates%22+OR+%22keyword+data%22+OR+%22SEO+metrics%22%29+research&per-page=50&mailto=vdepagadala%40gmail.com&sort=relevance_score%3Adesc",
 "records": [
  {
   "title": "SEO Metrics for Enhanced Academic Research Visibility: A Comparative Study of Global and Country-Level Traffic",
   "year": 2025,
   "doi": "10.31235/osf.io/j4ryx_v1",
   "type": "preprint",
   "venue": null,
   "cited_by": 0,
   "authors": [
    "Cristina I. Font-Juli\u00e1n",
    "Enrique Ordu\u00f1a\u2010Malea",
    "Carlos Lopezosa"
   ],
   "openalex": "https://openalex.org/W4415438844"
  },
  {
   "title": "Do Third-Party Web Traffic Estimates Preserve Causal Variation?",
   "year": 2026,
   "doi": "10.2139/ssrn.7514898",
   "type": "preprint",
   "venue": "SSRN Electronic Journal",
   "cited_by": 0,
   "authors": [
    "Mehrzad Khosravi",
    "Hema Yoganarasimhan"
   ],
   "openalex": "https://openalex.org/W7214106598"
  },
  {
   "title": "Public Interest in Montelukast Prior to and After Announcement of Black Box Warning and Associations With Adverse Event Reports",
   "year": 2024,
   "doi": "10.5863/1551-6776-29.1.90",
   "type": "article",
   "venue": "The Journal of Pediatric Pharmacology and Therapeutics",
   "cited_by": 1,
   "authors": [
    "Samer Abdelkader",
    "Micah L. Hartwell",
    "Amy Hendrix-Dicken"
   ],
   "openalex": "https://openalex.org/W4391753879"
  },
  {
   "title": "AI Search Visibility Research Observations UK 2026",
   "year": 2026,
   "doi": "10.5281/zenodo.22767622",
   "type": "dataset",
   "venue": "Zenodo (CERN European Organization for Nuclear Research)",
   "cited_by": 0,
   "authors": [
    "CGO Media Research Team"
   ],
   "openalex": "https://openalex.org/W7213241934"
  },
  {
   "title": "SISTEM INFORMASI ADMINISTRASI DATA KEPENDUDUKAN PADA KANTOR KELURAHAN KOLURSARI",
   "year": 2018,
   "doi": "",
   "type": "article",
   "venue": "Spirit : STMIK Yadika Journal of Computing and Cybernetic System",
   "cited_by": 2,
   "authors": [
    "Erri Wahyu Puspitarini",
    "Majida Noviyanti",
    "Asmania DewiIndria Winata"
   ],
   "openalex": "https://openalex.org/W3196754826"
  },
  {
   "title": "PENGEMBANGAN SISTEM MANAJEMEN DATA IKLIM DENGAN PEMODELAN OBJEK RELATIONAL BERBASIS WEB (STUDI KASUS: BALAI BESAR METEOROLOGI, KLIMATOLOGI DAN GEOFISIKA WILAYAH II )",
   "year": 2011,
   "doi": "10.15408/jti.v3i1.18",
   "type": "article",
   "venue": "JURNAL TEKNIK INFORMATIKA",
   "cited_by": 0,
   "authors": [
    "Imam Marzuki Shofi",
    "Khodijah Hulliyah",
    "Dwi Nurmalis Fitriyani"
   ],
   "openalex": "https://openalex.org/W1492824201"
  },
  {
   "title": "Testing the Validity and Structure of the Data Envelopment Analysis PISA Scores",
   "year": 2018,
   "doi": "",
   "type": "article",
   "venue": "IJAME",
   "cited_by": 1,
   "authors": [
    "Ahmet Mete \u00c7ilingirt\u00fcrk",
    "M\u00fcnevver Turanl\u0131"
   ],
   "openalex": "https://openalex.org/W2941101048"
  },
  {
   "title": "Penerapan Data Mining Metode Regresi Liner Berganda Dalam Memprediksi Penjualan Di Toko F3i Kisaran",
   "year": 2026,
   "doi": "10.33330/j-com.v6i1.4469",
   "type": "article",
   "venue": "J-Com (Journal of Computer)",
   "cited_by": 0,
   "authors": [
    "Yoga ilham syahputra",
    "Fauriatun Helmiah",
    "Amalia"
   ],
   "openalex": "https://openalex.org/W7214580567"
  },
  {
   "title": "Designing and building a Museum Collection Data System (Case Study: Mineral Geotechnology Museum)",
   "year": 2019,
   "doi": "",
   "type": "dissertation",
   "venue": null,
   "cited_by": 0,
   "authors": [
    "Ridhaningtyas Hariyatun"
   ],
   "openalex": "https://openalex.org/W2980830367"
  },
  {
   "title": "Implementation of Data Envelopment Analysis (DEA) for Vehicle Efficiency Analysis in Fleet Management System Design at PT Fesa Antaran Logistik",
   "year": 2026,
   "doi": "",
   "type": "article",
   "venue": "Journal of Applied Informatics Research",
   "cited_by": 0,
   "authors": [
    "Mohamad Dhil Annafi",
    "I. Gde Agung Sri Sidhimantra",
    "Dodik Arwin Dermawan"
   ],
   "openalex": "https://openalex.org/W7219209838"
  },
  {
   "title": "IMPLEMENTATION OF ARTIFICIAL INTELLIGENCE IN AUDITING ACTIVITIES: ADVANTAGES AND DISADVANTAGES",
   "year": 2025,
   "doi": "10.30970/ves.2025.68.0.6820",
   "type": "article",
   "venue": "Visnyk of the Lviv University Series Economics",
   "cited_by": 0,
   "authors": [
    "Vira Kmit",
    "Roman Stan"
   ],
   "openalex": "https://openalex.org/W7160436384"
  },
  {
   "title": "DATA POISONING ATTACKS ON REGRESSION MODELS AND THEIR DEFENSES",
   "year": 2026,
   "doi": "10.55041/ijsrem60198",
   "type": "article",
   "venue": "INTERANTIONAL JOURNAL OF SCIENTIFIC RESEARCH IN ENGINEERING AND MANAGEMENT",
   "cited_by": 0,
   "authors": [
    "Abhishek R Karanje",
    "Spoorti P Patgar",
    "Akshata Jawade"
   ],
   "openalex": "https://openalex.org/W7154422705"
  },
  {
   "title": "It's a Matter of Trust: Providing GRIIDC Users with FAIR Features and TRUST-Worthy Tactics",
   "year": 2025,
   "doi": "10.22541/au.174120496.63255679/v1",
   "type": "preprint",
   "venue": null,
   "cited_by": 0,
   "authors": [
    "Rosalie Rossi",
    "Deborah A. LeBel",
    "James C. Gibeaut"
   ],
   "openalex": "https://openalex.org/W4408220796"
  },
  {
   "title": "RANCANG BANGUN WEBSITE VISUALISASI DATA HUTAN BAKAU UNTUK OPTIMALISASI PENDATAAN HUTAN BAKAU PETANGORAN DENGAN METODE RAD",
   "year": 2024,
   "doi": "",
   "type": "dissertation",
   "venue": "Digilib Repository Unila (Lampung University)",
   "cited_by": 0,
   "authors": [
    "RAHMAT, RAMADHAN"
   ],
   "openalex": "https://openalex.org/W7110628381"
  },
  {
   "title": "Angelina Jolie and Medical Decision Science",
   "year": 2014,
   "doi": "10.1177/0272989x14558882",
   "type": "editorial",
   "venue": "Medical Decision Making",
   "cited_by": 5,
   "authors": [
    "Junaid A. Bhatti",
    "Donald A. Redelmeier"
   ],
   "openalex": "https://openalex.org/W2101611906"
  },
  {
   "title": "Versatile format and tools for comprehensive data organization in neuroscience",
   "year": 2016,
   "doi": "10.3389/conf.fninf.2016.20.00055",
   "type": "article",
   "venue": "Frontiers in Neuroinformatics",
   "cited_by": 0,
   "authors": [
    "Kellner Christian",
    "Stoewer Adrian",
    "Sonntag Michael"
   ],
   "openalex": "https://openalex.org/W2501884045"
  },
  {
   "title": "Ep. 2505: How Self-Hosted Search Actually Works for AI Agents",
   "year": 2026,
   "doi": "10.5281/zenodo.20180773",
   "type": "other",
   "venue": "Zenodo (CERN European Organization for Nuclear Research)",
   "cited_by": 0,
   "authors": [
    "Daniel Rosehill",
    "Gemini 3.1 (Flash)",
    "Chatterbox TTS"
   ],
   "openalex": "https://openalex.org/W7161157602"
  },
  {
   "title": "The genie is out: blood pressure wearables and the evidence gap",
   "year": 2026,
   "doi": "10.1093/eurjpc/zwag140",
   "type": "article",
   "venue": "European Journal of Preventive Cardiology",
   "cited_by": 1,
   "authors": [
    "Aletta Elisabeth Schutte",
    "Eugene Yang",
    "Dean S. Picone"
   ],
   "openalex": "https://openalex.org/W7161300883"
  }
 ]
}

==> anc/literature/checklist_search_2026-10-31/raw/results/E_E08.json <==
{
 "id": "E08",
 "backend": "oa",
 "mode": "tas",
 "query": "(\"domain authority\" OR \"Domain Rating\" OR \"Authority Score\" OR \"Trust Flow\") (reliability OR validity OR comparison OR correlation) (Moz OR Ahrefs OR Semrush OR Majestic)",
 "since": "2012",
 "datetime_utc": "2026-10-31 05:09 UTC",
 "total_hits": 13,
 "url": "https://api.openalex.org/works?filter=from_publication_date%3A2012-01-01%2Ctitle_and_abstract.search%3A%28%22domain+authority%22+OR+%22Domain+Rating%22+OR+%22Authority+Score%22+OR+%22Trust+Flow%22%29+%28reliability+OR+validity+OR+comparison+OR+correlation%29+%28Moz+OR+Ahrefs+OR+Semrush+OR+Majestic%29&per-page=50&mailto=vdepagadala%40gmail.com&sort=relevance_score%3Adesc",
 "records": [
  {
   "title": "Reliability of domain authority scores calculated by Moz, Semrush, and Ahrefs",
   "year": 2023,
   "doi": "10.3145/epi.2023.jul.03",
   "type": "article",
   "venue": "El Profesional de la Informacion",
   "cited_by": 10,
   "authors": [
    "Danilo Reyes-Lillo",
    "Alejandro Morales-Vargas",
    "Crist\u00f2fol Rovira"
   ],
   "openalex": "https://openalex.org/W4382986991"
  },
  {
   "title": "Dataset: Reliability of the domain authority scores calculated by Moz, Semrush, and Ahrefs",
   "year": 2023,
   "doi": "10.5281/zenodo.8025045",
   "type": "dataset",
   "venue": "Zenodo (CERN European Organization for Nuclear Research)",
   "cited_by": 1,
   "authors": [
    "Danilo Reyes-Lillo",
    "Alejandro Morales-Vargas",
    "Crist\u00f2fol Rovira"
   ],
   "openalex": "https://openalex.org/W4393510677"
  },
  {
   "title": "Analytical Evaluation of the University of Economics in Bratislava Website through Ahrefs Tools",
   "year": 2025,
   "doi": "10.34135/mmidentity-2025-36",
   "type": "article",
   "venue": "Media & Marketing Identity",
   "cited_by": 0,
   "authors": [
    "Sara Korau\u0161ov\u00e1"
   ],
   "openalex": "https://openalex.org/W4417526075"
  },
  {
   "title": "Implementasi Search Engine Optimization (SEO) Pada Situs rental-mobil-malang.com Menggunakan Metode Off Page SEO",
   "year": 2019,
   "doi": "",
   "type": "article",
   "venue": "Jurnal Pengembangan Teknologi dan Ilmu Komputer",
   "cited_by": 2,
   "authors": [
    "Muhammad Ilmar Alamsyah"
   ],
   "openalex": "https://openalex.org/W3081402446"
  },
  {
   "title": "Digital Impact Factor: A Quality Index for Educational Blogs and Podcasts in Emergency Medicine and Critical Care",
   "year": 2023,
   "doi": "10.1016/j.annemergmed.2023.02.011",
   "type": "article",
   "venue": "Annals of Emergency Medicine",
   "cited_by": 17,
   "authors": [
    "Michelle Lin",
    "Mina E.  Phipps",
    "Teresa M. Chan"
   ],
   "openalex": "https://openalex.org/W4360819542"
  },
  {
   "title": "A strategic framework for enhancing university rankings based on webometrics criteria: a descriptive-analytical approach",
   "year": 2025,
   "doi": "10.1007/s44217-025-00797-9",
   "type": "article",
   "venue": "Discover Education",
   "cited_by": 5,
   "authors": [
    "Khalid Gasmalla",
    "Omar Almamoun",
    "Jihad Elsiddig"
   ],
   "openalex": "https://openalex.org/W4414874484"
  },
  {
   "title": "AI Visibility Index \u2014 Full Enriched Dataset (v3): 2,729 Businesses Across Five Generative AI Search Systems",
   "year": 2026,
   "doi": "10.5281/zenodo.20076405",
   "type": "dataset",
   "venue": "Zenodo (CERN European Organization for Nuclear Research)",
   "cited_by": 0,
   "authors": [
    "Joel House"
   ],
   "openalex": "https://openalex.org/W7160538060"
  },
  {
   "title": "Competitive Analysis of Online E-commerce Fashion Stores in Georgia: A Comparative Approach",
   "year": 2026,
   "doi": "",
   "type": "dissertation",
   "venue": "Digital Repository (National Repository of Grey Literature)",
   "cited_by": 0,
   "authors": [
    "MariRevazishvili"
   ],
   "openalex": "https://openalex.org/W7135932116"
  },
  {
   "title": "\"The Will Scale (W-Score): A Psychometrically Validated Index of Brand Visibility in Generative AI Engines (GEO) \u2014 Protocol, Open Dataset, and Preregistered Confirmatory Extensions\"",
   "year": 2026,
   "doi": "10.17605/osf.io/hz67a",
   "type": "preprint",
   "venue": null,
   "cited_by": 0,
   "authors": [
    "Jos\u00e9 Wilson de Jesus Silva",
    "Erika Camila Buzo Martins"
   ],
   "openalex": "https://openalex.org/W7203440023"
  },
  {
   "title": "Off-Page Signals Have Model-Specific Effects on Generative AI Search Visibility: Evidence from a Cross-Platform Audit of 2,729 Businesses Across Five Generative AI Systems",
   "year": 2026,
   "doi": "10.2139/ssrn.6731878",
   "type": "preprint",
   "venue": "SSRN Electronic Journal",
   "cited_by": 0,
   "authors": [
    "Joel House"
   ],
   "openalex": "https://openalex.org/W7171742603"
  },
  {
   "title": "Off-Page Signals Have Model-Specific Effects on Generative AI Search Visibility: Evidence from a Cross-Platform Audit of 2,729 Businesses Across Five Generative AI Systems",
   "year": 2026,
   "doi": "10.5281/zenodo.20076379",
   "type": "article",
   "venue": "Zenodo (CERN European Organization for Nuclear Research)",
   "cited_by": 0,
   "authors": [
    "Joel House"
   ],
   "openalex": "https://openalex.org/W7160540466"
  },
  {
   "title": "AI Visibility Index \u2014 Phase 2 Dataset: 2,729 Businesses Across 14 Verticals and 4 Metropolitan Markets, with Full Off-Page Signal Decomposition",
   "year": 2026,
   "doi": "10.5281/zenodo.20048940",
   "type": "dataset",
   "venue": "Zenodo (CERN European Organization for Nuclear Research)",
   "cited_by": 0,
   "authors": [
    "Joel House"
   ],
   "openalex": "https://openalex.org/W7160375825"
  },
  {
   "title": "What Is Associated with Being Cited in AI Answers? Page, Domain and Query Features on Google AI Overviews, Google AI Mode, Perplexity and Yandex Alice, Russian-Language Queries, October 2026",
   "year": 2026,
   "doi": "10.5281/zenodo.23405630",
   "type": "preprint",
   "venue": "Zenodo (CERN European Organization for Nuclear Research)",
   "cited_by": 0,
   "authors": [
    "Stanislav Kirichenko"
   ],
   "openalex": "https://openalex.org/W7222092946"
  }
 ]
}

==> anc/literature/checklist_search_2026-10-31/raw/results/E_E09.json <==
{
 "id": "E09",
 "backend": "oa",
 "mode": "tas",
 "query": "(\"competitive intelligence\" OR \"market intelligence\") (Similarweb OR Semrush OR Ahrefs OR Alexa) (tools OR data) (reliability OR accuracy OR evaluation)",
 "since": "2010",
 "datetime_utc": "2026-10-31 05:09 UTC",
 "total_hits": 8,
 "url": "https://api.openalex.org/works?filter=from_publication_date%3A2010-01-01%2Ctitle_and_abstract.search%3A%28%22competitive+intelligence%22+OR+%22market+intelligence%22%29+%28Similarweb+OR+Semrush+OR+Ahrefs+OR+Alexa%29+%28tools+OR+data%29+%28reliability+OR+accuracy+OR+evaluation%29&per-page=50&mailto=vdepagadala%40gmail.com&sort=relevance_score%3Adesc",
 "records": [
  {
   "title": "SimilarWeb as a digital tool of competitive intelligence: Ukrainian realities",
   "year": 2023,
   "doi": "10.15276/mdt.7.2.2023.7",
   "type": "article",
   "venue": "Marketing and Digital Technologies",
   "cited_by": 0,
   "authors": [
    "\u0422\u0435\u0442\u044f\u043d\u0430 \u041e\u043b\u0435\u043a\u0441\u0430\u043d\u0434\u0440\u0456\u0432\u043d\u0430 \u0417\u0430\u0432\u0430\u043b\u0456\u0439",
    "V. Shakhrai"
   ],
   "openalex": "https://openalex.org/W4390501593"
  },
  {
   "title": "Measuring user interactions with websites: A comparison of two industry standard analytics approaches using data of 86 websites",
   "year": 2022,
   "doi": "10.1371/journal.pone.0268212",
   "type": "article",
   "venue": "PLoS ONE",
   "cited_by": 47,
   "authors": [
    "Bernard J. Jim Jansen",
    "Soon\u2010gyo Jung",
    "Joni O. Salminen"
   ],
   "openalex": "https://openalex.org/W4281739847"
  },
  {
   "title": "Statistical Evaluation of Webometric Analysis of Tourism Websites in ASEAN Countries",
   "year": 2024,
   "doi": "10.47772/ijriss.2024.802171",
   "type": "article",
   "venue": "International Journal of Research and Innovation in Social Science",
   "cited_by": 0,
   "authors": [
    "Muhammad Fakruhayat Ab Rashid",
    "Sharifah Rohayah Sheikh Dawood"
   ],
   "openalex": "https://openalex.org/W4393207259"
  },
  {
   "title": "Comparison of Google Analytics with Similar Web for Statistical Analysis of Website Traffic",
   "year": 2025,
   "doi": "10.1007/978-3-031-86072-0_5",
   "type": "conference-paper",
   "venue": "Communications in computer and information science",
   "cited_by": 2,
   "authors": [
    "Bindu R. Garg",
    "Manisha M. Kasar",
    "Ketan V. Kotecha"
   ],
   "openalex": "https://openalex.org/W4409186683"
  },
  {
   "title": null,
   "year": 2025,
   "doi": "10.33736/ijaca.v8i1",
   "type": "paratext",
   "venue": "International Journal of Applied and Creative Arts",
   "cited_by": 0,
   "authors": [],
   "openalex": "https://openalex.org/W4411778502"
  },
  {
   "title": "Empirical Mapping Analysis Of Website World Health Organization From October To December 2023: A Webometric Analysis",
   "year": 2025,
   "doi": "10.33736/ijaca.7554.2025",
   "type": "article",
   "venue": "International Journal of Applied and Creative Arts",
   "cited_by": 0,
   "authors": [
    "Muhammad Asyraf Mohd Bakri",
    "Mohammad Kamal Sabran",
    "Asrenee Ab Razak"
   ],
   "openalex": "https://openalex.org/W4411778497"
  },
  {
   "title": "Mapping the Website of National Geographic\u2019s Digital Landscape: A Webometric Analysis Approach",
   "year": 2024,
   "doi": "10.47772/ijriss.2024.805101",
   "type": "article",
   "venue": "International Journal of Research and Innovation in Social Science",
   "cited_by": 0,
   "authors": [
    "Muhammad Aslam Abdul Aziz",
    "Muhammad Fakruhayat Ab Rashid"
   ],
   "openalex": "https://openalex.org/W4399610557"
  },
  {
   "title": "Competitive Analysis of Online E-commerce Fashion Stores in Georgia: A Comparative Approach",
   "year": 2026,
   "doi": "",
   "type": "dissertation",
   "venue": "Digital Repository (National Repository of Grey Literature)",
   "cited_by": 0,
   "authors": [
    "MariRevazishvili"
   ],
   "openalex": "https://openalex.org/W7135932116"
  }
 ]
}

==> anc/literature/checklist_search_2026-10-31/raw/results/E_E10.json <==
{
 "id": "E10",
 "backend": "oa",
 "mode": "tas",
 "query": "(\"web metrics\" OR \"web indicators\" OR \"web analytics\") (\"reporting\" OR \"documentation\") (guideline OR guidelines OR standard OR checklist OR \"good practice\")",
 "since": "2005",
 "datetime_utc": "2026-10-31 05:09 UTC",
 "total_hits": 56,
 "url": "https://api.openalex.org/works?filter=from_publication_date%3A2005-01-01%2Ctitle_and_abstract.search%3A%28%22web+metrics%22+OR+%22web+indicators%22+OR+%22web+analytics%22%29+%28%22reporting%22+OR+%22documentation%22%29+%28guideline+OR+guidelines+OR+standard+OR+checklist+OR+%22good+practice%22%29&per-page=50&mailto=vdepagadala%40gmail.com&sort=relevance_score%3Adesc",
 "records": [
  {
   "title": "Web Analytics: An Hour a Day",
   "year": 2007,
   "doi": "",
   "type": "article",
   "venue": "International Linear Collider",
   "cited_by": 96,
   "authors": [
    "Avinash Kaushik"
   ],
   "openalex": "https://openalex.org/W15080952"
  },
  {
   "title": "Web analytics: functions, KPIs and reports in SMEs",
   "year": 2016,
   "doi": "",
   "type": "article",
   "venue": null,
   "cited_by": 2,
   "authors": [
    "Dominik Heller"
   ],
   "openalex": "https://openalex.org/W2735642623"
  },
  {
   "title": "Methodological Guidelines for Systematic Assessments of Health Care Websites Using Web Analytics: Tutorial",
   "year": 2022,
   "doi": "10.2196/28291",
   "type": "article",
   "venue": "Journal of Medical Internet Research",
   "cited_by": 29,
   "authors": [
    "Edwin Lauritz Fundingsland",
    "Joseph Fike",
    "Joshua David Calvano"
   ],
   "openalex": "https://openalex.org/W4224278696"
  },
  {
   "title": "Web analytics strategy: a model for adopting and implementing advanced Web Analytics",
   "year": 2011,
   "doi": "",
   "type": "dissertation",
   "venue": "Open University of Cape Town (University of Cape Town)",
   "cited_by": 0,
   "authors": [
    "Sibongiseni Dakela"
   ],
   "openalex": "https://openalex.org/W1576303745"
  },
  {
   "title": "CBS Industry Research Deliverables: User Survey and Web Analytics Reports (Singapore Institute of Technology, 2026)",
   "year": 2026,
   "doi": "10.25447/sit.32406222",
   "type": "report",
   "venue": "Singapore Institute of Technology",
   "cited_by": 0,
   "authors": [
    "Jisu Kim",
    "Pearpilai Jutasompakorn"
   ],
   "openalex": "https://openalex.org/W7162454933"
  },
  {
   "title": "Web Analytics Platform Integrating Artificial Intelligence for Retail Performance Monitoring",
   "year": 2026,
   "doi": "10.56975/jaafr.v4i7.512745",
   "type": "article",
   "venue": "JOURNAL OF ADVANCE AND FUTURE RESEARCH",
   "cited_by": 0,
   "authors": [
    "Dr. S. Kowsalya",
    "Gouri S",
    "Divinya Florance J"
   ],
   "openalex": "https://openalex.org/W7169027277"
  },
  {
   "title": "From hit counters to the professionalisation of web metrics in Luxembourg (the 1990s-first half of the 2000s)",
   "year": 2026,
   "doi": "10.1080/24701475.2026.2714644",
   "type": "article",
   "venue": "Internet Histories",
   "cited_by": 0,
   "authors": [
    "Carmen Noguera"
   ],
   "openalex": "https://openalex.org/W7201956225"
  },
  {
   "title": "An analysis of users' image queries of a photojournalism image database: A Web analytics approach",
   "year": 2009,
   "doi": "10.1002/meet.2009.1450460359",
   "type": "article",
   "venue": "Proceedings of the American Society for Information Science and Technology",
   "cited_by": 2,
   "authors": [
    "Hsin\u2010Liang Chen",
    "Thomas R. Kochtanek",
    "Christopher Sean Burns"
   ],
   "openalex": "https://openalex.org/W2061405961"
  },
  {
   "title": "Conversion Rate Optimization of E-Commerce using Web Analytics and Human-computer Interaction Principles : An in-depth Quantitative Approach to Optimization of Conversion Rates",
   "year": 2017,
   "doi": "",
   "type": "dissertation",
   "venue": "KTH Publication Database DiVA (KTH Royal Institute of Technology)",
   "cited_by": 0,
   "authors": [
    "Utsav Kaushik",
    "Antonio Grondowski"
   ],
   "openalex": "https://openalex.org/W3014333792"
  },
  {
   "title": "Chapter 4: Reporting and Analysis",
   "year": 2011,
   "doi": "",
   "type": "article",
   "venue": "Library Technology Reports",
   "cited_by": 1,
   "authors": [
    "Kate Marek"
   ],
   "openalex": "https://openalex.org/W2993999861"
  },
  {
   "title": "Purpose-Driven Design: A Case Report of a Knowledge Mobilization Portal",
   "year": 2025,
   "doi": "10.5334/pme.1791",
   "type": "article",
   "venue": "Perspectives on Medical Education",
   "cited_by": 0,
   "authors": [
    "Deena M. Hamza",
    "Anna MacLeod",
    "Jonathan Sherbino"
   ],
   "openalex": "https://openalex.org/W4414245362"
  },
  {
   "title": "What Can We Say about the Impact of Public Reporting? Inconsistent Execution Yields Variable Results",
   "year": 2008,
   "doi": "10.7326/0003-4819-148-2-200801150-00011",
   "type": "editorial",
   "venue": "Annals of Internal Medicine",
   "cited_by": 102,
   "authors": [
    "Judith H. Hibbard"
   ],
   "openalex": "https://openalex.org/W2044103440"
  },
  {
   "title": "An integrated approach to characterize the human health risks of ciguatoxin in fish in Europe \u2010 EuroCigua II Final Scientific Report",
   "year": 2026,
   "doi": "10.2903/sp.efsa.2026.en-10305",
   "type": "article",
   "venue": "EFSA Supporting Publications",
   "cited_by": 0,
   "authors": [
    "Milagros Nieto Mart\u00ednez",
    "Adri\u00e1n Jim\u00e9nez Navarro",
    "Ana Canals Caballero"
   ],
   "openalex": "https://openalex.org/W7221767663"
  },
  {
   "title": "Integration and Virtualization of Relational SQL and NoSQL Systems Including MySQL and MongoDB",
   "year": 2014,
   "doi": "10.1109/csci.2014.56",
   "type": "conference-paper",
   "venue": "International Conference on Computational Science and Computational Intelligence (CSCI)",
   "cited_by": 90,
   "authors": [
    "Ramon Lawrence"
   ],
   "openalex": "https://openalex.org/W2128051924"
  },
  {
   "title": "Penerapan Teknik Search Engine Optimization (SEO) Dalam Produksi Berita Di Detik Sulsel",
   "year": 2023,
   "doi": "10.37905/jik.v1i2.67",
   "type": "article",
   "venue": "JAMBURA JURNAL ILMU KOMUNIKASI",
   "cited_by": 0,
   "authors": [
    "Feni Melinda",
    "Rahmawati Latief",
    "Firdaus Muhammad"
   ],
   "openalex": "https://openalex.org/W4402932860"
  },
  {
   "title": "Measuring online journal usage: Issues for Canadian social science and humanities journals",
   "year": 2009,
   "doi": "",
   "type": "dissertation",
   "venue": "Summit (Simon Fraser University)",
   "cited_by": 0,
   "authors": [
    "Lindsay Lynch"
   ],
   "openalex": "https://openalex.org/W2116733455"
  },
  {
   "title": "Google Analytics Fundamentals",
   "year": 2015,
   "doi": "10.1007/978-1-4842-0265-4_1",
   "type": "book-chapter",
   "venue": "Apress eBooks",
   "cited_by": 6,
   "authors": [
    "Jonathan Weber"
   ],
   "openalex": "https://openalex.org/W2475537099"
  },
  {
   "title": "Adventures in Winter Wonderland - observing user behaviour in a digital twin bookstore",
   "year": 2020,
   "doi": "10.47989/irisic2028",
   "type": "conference-paper",
   "venue": "ISIC: The Information Behaviour Conference (ISIC)",
   "cited_by": 5,
   "authors": [
    "Elke Greifeneder",
    "Maria G\u00e4de"
   ],
   "openalex": "https://openalex.org/W3112787905"
  },
  {
   "title": "A multidimensional approach to assessing intervention fidelity in a process evaluation of audit and feedback interventions to reduce unnecessary blood transfusions: a study protocol",
   "year": 2016,
   "doi": "10.1186/s13012-016-0528-x",
   "type": "article",
   "venue": "Implementation Science",
   "cited_by": 64,
   "authors": [
    "for the AFFINITIE programme",
    "Fabiana Lorencatto",
    "Natalie J. Gould"
   ],
   "openalex": "https://openalex.org/W2563589211"
  },
  {
   "title": "Google Analytics 4 as a tool for monitoring FAIR data of professional publications in the field of educational sciences",
   "year": 2026,
   "doi": "10.32405/2663-5739-2026-10-331-353",
   "type": "article",
   "venue": "Research and educational studies",
   "cited_by": 0,
   "authors": [
    "\u0422\u0435\u0442\u044f\u043d\u0430 \u041b\u0435\u043e\u043d\u0456\u0434\u0456\u0432\u043d\u0430 \u041d\u043e\u0432\u0438\u0446\u044c\u043a\u0430",
    "\u0421\u0432\u0456\u0442\u043b\u0430\u043d\u0430 \u041c\u0438\u043a\u043e\u043b\u0430\u0457\u0432\u043d\u0430 \u0406\u0432\u0430\u043d\u043e\u0432\u0430",
    "\u0410\u043b\u043b\u0430 \u0412\u0456\u043b\u0435\u043d\u0456\u0432\u043d\u0430 \u041a\u0456\u043b\u044c\u0447\u0435\u043d\u043a\u043e"
   ],
   "openalex": "https://openalex.org/W7162328231"
  },
  {
   "title": "Orientation in Perpetuity: An Online Clinical Decision Support System for Surgical Residents",
   "year": 2019,
   "doi": "10.1016/j.jss.2019.05.063",
   "type": "article",
   "venue": "Journal of Surgical Research",
   "cited_by": 7,
   "authors": [
    "Dominic Papandria",
    "Jeremy G. Fisher",
    "Brian D. Kenney"
   ],
   "openalex": "https://openalex.org/W2973714073"
  },
  {
   "title": "The practical marketing e-shop optimization",
   "year": 2011,
   "doi": "",
   "type": "dissertation",
   "venue": "Digital Repository (National Repository of Grey Literature)",
   "cited_by": 0,
   "authors": [
    "Kate\u0159ina Ha\u0161kov\u00e1"
   ],
   "openalex": "https://openalex.org/W7135773146"
  },
  {
   "title": "OA book usage data exchange",
   "year": 2023,
   "doi": "10.15291/pubmet.4280",
   "type": "article",
   "venue": "PUBMET",
   "cited_by": 0,
   "authors": [
    "Ursula Rabar",
    "Christina Drummond",
    "Yannick Legr\u00e9"
   ],
   "openalex": "https://openalex.org/W4388556796"
  },
  {
   "title": "Data Transformation from SQL to NoSQL MongoDB Based on R Programming Language",
   "year": 2021,
   "doi": "10.1109/ismsit52890.2021.9604548",
   "type": "conference-paper",
   "venue": "International Symposium on Multidisciplinary Studies and Innovative Technologies (ISMSIT)",
   "cited_by": 6,
   "authors": [
    "Forat Falih Hasan",
    "Muhamad Shahbani Abu Bakar"
   ],
   "openalex": "https://openalex.org/W3214875617"
  },
  {
   "title": "Att hitta anv\u00e4ndbarhetsproblem med Google Analytics - \u00e4r det m\u00f6jligt?",
   "year": 2016,
   "doi": "",
   "type": "dissertation",
   "venue": "KTH Publication Database DiVA (KTH Royal Institute of Technology)",
   "cited_by": 0,
   "authors": [
    "Sandra Dage"
   ],
   "openalex": "https://openalex.org/W2552358719"
  },
  {
   "title": "Ethics and social media networking in Lebanon: A double-edged conception to healthcare professionals",
   "year": 2020,
   "doi": "10.1080/2331205x.2020.1784621",
   "type": "article",
   "venue": "Cogent Medicine",
   "cited_by": 6,
   "authors": [
    "Sarine El Daouk",
    "Antoine Abu Musa",
    "Fadi Abou-Mrad"
   ],
   "openalex": "https://openalex.org/W3040337375"
  },
  {
   "title": "D7.2 Data Management Plan",
   "year": 2026,
   "doi": "10.5281/zenodo.20591900",
   "type": "article",
   "venue": "Zenodo (CERN European Organization for Nuclear Research)",
   "cited_by": 0,
   "authors": [
    "Simon Sebastian Schultz",
    "Stine Rosenlund Hansen",
    "Sacha Zurcher"
   ],
   "openalex": "https://openalex.org/W7163924182"
  },
  {
   "title": "Septris 2.0: a mixed-methods multinational evaluation of a gamified digital tool for sepsis education and quality improvement",
   "year": 2026,
   "doi": "10.1136/bmjinnov-2025-001548",
   "type": "article",
   "venue": "BMJ Innovations",
   "cited_by": 0,
   "authors": [
    "Sonya V. Gupta",
    "Ian Pottmeyer",
    "Nathan Mischler"
   ],
   "openalex": "https://openalex.org/W7165657770"
  },
  {
   "title": "Feedback mechanisms to evaluate Australian government education website as vehicles for knowledge transfer",
   "year": 2014,
   "doi": "",
   "type": "article",
   "venue": "RMIT Research Repository (RMIT University Library)",
   "cited_by": 1,
   "authors": [
    "Astri Nurdiana",
    "Ross Smith",
    "Cooper,\u00a0Vanessa"
   ],
   "openalex": "https://openalex.org/W2189129575"
  },
  {
   "title": "A systems approach to examine hospital-acquired infections in a paediatric CICU",
   "year": 2020,
   "doi": "10.1017/s1047951120003777",
   "type": "article",
   "venue": "Cardiology in the Young",
   "cited_by": 1,
   "authors": [
    "Pavan Thaker",
    "Eva K. Lee",
    "Peijue Zhang"
   ],
   "openalex": "https://openalex.org/W3106187370"
  },
  {
   "title": "Remote Monitoring of Cancer Patient Participation in a 12-Week Online Yoga Study: Challenges and Directions for Future Research",
   "year": 2020,
   "doi": "10.1123/jmpb.2019-0051",
   "type": "article",
   "venue": "Journal for the Measurement of Physical Behaviour",
   "cited_by": 3,
   "authors": [
    "Ryan Eckert",
    "Jennifer Huberty",
    "Heidi Kosiorek"
   ],
   "openalex": "https://openalex.org/W3102568709"
  },
  {
   "title": "AI Traffic Attribution Convention (ATAC), Version 0.1 \u2014 Draft for Public Comment",
   "year": 2026,
   "doi": "10.5281/zenodo.21399489",
   "type": "article",
   "venue": "Zenodo (CERN European Organization for Nuclear Research)",
   "cited_by": 2,
   "authors": [
    "Paul Sheals",
    "Tim de Rosen"
   ],
   "openalex": "https://openalex.org/W7168806655"
  },
  {
   "title": "Opioids and Chronic Pain: Impact of the NIH Pathways to Prevention Evidence-Based Workshop Program",
   "year": 2023,
   "doi": "10.1007/s11121-023-01563-9",
   "type": "article",
   "venue": "Prevention Science",
   "cited_by": 2,
   "authors": [
    "Carrie N. Klabunde",
    "Liberty Walton",
    "Keisha L Shropshire"
   ],
   "openalex": "https://openalex.org/W4384407813"
  },
  {
   "title": "ATLAS: An Adaptive Failure-aware Scheduler for Hadoop",
   "year": 2015,
   "doi": "10.48550/arxiv.1511.01446",
   "type": "preprint",
   "venue": "arXiv (Cornell University)",
   "cited_by": 2,
   "authors": [
    "Mbarka Soualhia",
    "Foutse Khomh",
    "Sofi\u00e8ne Tahar"
   ],
   "openalex": "https://openalex.org/W2949616562"
  },
  {
   "title": "ATLAS: a failure-aware scheduler for Hadoop",
   "year": 2015,
   "doi": "10.48550/arxiv.1511.01446",
   "type": "preprint",
   "venue": "PolyPublie (\u00c9cole Polytechnique de Montr\u00e9al)",
   "cited_by": 0,
   "authors": [
    "Mbarka Soualhia",
    "Foutse Khomh",
    "Sofi\u00e8ne Tahar"
   ],
   "openalex": "https://openalex.org/W4300490037"
  },
  {
   "title": "Estimating online audiences: Understanding the limitations of competitive intelligence services",
   "year": 2013,
   "doi": "10.5210/fm.v18i5.3986",
   "type": "article",
   "venue": "First Monday",
   "cited_by": 9,
   "authors": [
    "David Kamerer"
   ],
   "openalex": "https://openalex.org/W2014560790"
  },
  {
   "title": "The Pink Book\u2014Quantifying Demand for Digital Palliative Care References (QI834)",
   "year": 2018,
   "doi": "10.1016/j.jpainsymman.2017.12.467",
   "type": "article",
   "venue": "Journal of Pain and Symptom Management",
   "cited_by": 0,
   "authors": [
    "Haipeng Zhang",
    "Benjamin S. Kematick",
    "Bridget Fowler Scullion"
   ],
   "openalex": "https://openalex.org/W2785809514"
  },
  {
   "title": "JOUM: An Indexing Methodology for Improving Join in Hive Star schema",
   "year": 2015,
   "doi": "",
   "type": "article",
   "venue": "International Journal of Scientific and Engineering Research",
   "cited_by": 9,
   "authors": [
    "Hussien Sh",
    "Abdel Azez",
    "Mohamed H. Khafagy"
   ],
   "openalex": "https://openalex.org/W2187634434"
  },
  {
   "title": "Impact of On-Page, Off-Page, and Technical Search Engine Optimization on B2B SaaS Organic Growth",
   "year": 2026,
   "doi": "10.55041/ijcope.v2i10.115",
   "type": "article",
   "venue": "International Journal of Creative and Open Research in Engineering and Management",
   "cited_by": 0,
   "authors": [
    "Anubha Singh",
    "Varsha Manish Bihade"
   ],
   "openalex": "https://openalex.org/W7223053873"
  },
  {
   "title": "A community, student and company partnership approach to website development and analysis",
   "year": 2012,
   "doi": "",
   "type": "conference-paper",
   "venue": "Adelaide Research & Scholarship (AR&S) (University of Adelaide)",
   "cited_by": 0,
   "authors": [
    "Kurzel, F.",
    "Dodd, A."
   ],
   "openalex": "https://openalex.org/W2209283049"
  },
  {
   "title": "MECILDI Version 1: Complete Results for Web Language Distribution Analysis",
   "year": 2026,
   "doi": "10.5281/zenodo.21878761",
   "type": "dataset",
   "venue": "Zenodo (CERN European Organization for Nuclear Research)",
   "cited_by": 0,
   "authors": [
    "Daniel Pimienta",
    "Mike Field"
   ],
   "openalex": "https://openalex.org/W7202147929"
  },
  {
   "title": "Unaddressed Challenges for the \u201cMost Honest and Ethical Profession:\u201d A Pilot Study of Web-Based Learning Strategies to Prevent Moral Distress",
   "year": 2020,
   "doi": "",
   "type": "article",
   "venue": "USF Scholarship Repository (University of San Francisco)",
   "cited_by": 0,
   "authors": [
    "Kelly Straight"
   ],
   "openalex": "https://openalex.org/W3026410951"
  },
  {
   "title": "Methods of disseminating and translating research findings to health care professionals and other stakeholders",
   "year": 2019,
   "doi": "10.13025/16046",
   "type": "dissertation",
   "venue": "ARAN (University of Galway Research Repository) (Ollscoil na Gaillimhe \u2013 University of Galway)",
   "cited_by": 0,
   "authors": [
    "Aislinn Conway"
   ],
   "openalex": "https://openalex.org/W2955196982"
  },
  {
   "title": "Enhanced feedback interventions to promote evidence-based blood transfusion guidance and reduce unnecessary use of blood components: the AFFINITIE research programme including two cluster factorial RCTs",
   "year": 2022,
   "doi": "10.3310/rehp1241",
   "type": "article",
   "venue": "Programme Grants for Applied Research",
   "cited_by": 4,
   "authors": [
    "Robbie Foy",
    "Fabiana Lorencatto",
    "Rebecca E. A. Walwyn"
   ],
   "openalex": "https://openalex.org/W4220978280"
  },
  {
   "title": "Email Marketing: An Hour a Day",
   "year": 2008,
   "doi": "",
   "type": "book",
   "venue": null,
   "cited_by": 21,
   "authors": [
    "Jeanniey Mullen",
    "David L. Daniels"
   ],
   "openalex": "https://openalex.org/W629139782"
  },
  {
   "title": "Media Ethics at Work: True Stories from Young Professionals",
   "year": 2017,
   "doi": "10.4135/9781483395470",
   "type": "book",
   "venue": "CQ Press eBooks",
   "cited_by": 4,
   "authors": [
    "Lee Anne Peck",
    "Guy S. Reel"
   ],
   "openalex": "https://openalex.org/W159732461"
  },
  {
   "title": "High-Fidelity Synthetic Dataset for Online Shoppers Purchasing Intention",
   "year": 2026,
   "doi": "10.6084/m9.figshare.32939282",
   "type": "dataset",
   "venue": "Figshare",
   "cited_by": 0,
   "authors": [
    "Marcos D\u00edaz Bastida",
    "Ramiro A. P\u00e9rez V\u00e1zquez",
    "Rafael Bello"
   ],
   "openalex": "https://openalex.org/W7167795756"
  },
  {
   "title": "The multi-platform user engagement and data visualisation tool",
   "year": 2013,
   "doi": "",
   "type": "article",
   "venue": "QUT ePrints (Queensland University of Technology)",
   "cited_by": 1,
   "authors": [
    "Debra Polson",
    "R. Maguire",
    "Cassandra Selin"
   ],
   "openalex": "https://openalex.org/W2290252042"
  },
  {
   "title": "Reply to the Letter \u201cFurther Insights on the Correlation between Reader Engagement and Article Citations in Neurosurgery Journals\u201d",
   "year": 2024,
   "doi": "10.4103/neurol-india.neurol-india_103_24",
   "type": "letter",
   "venue": "Neurology India",
   "cited_by": 0,
   "authors": [
    "Venkatesh Shankar Madhugiri"
   ],
   "openalex": "https://openalex.org/W4405550981"
  },
  {
   "title": "Use and Engagement on the Digital Branch",
   "year": 2012,
   "doi": "",
   "type": "article",
   "venue": "Library Technology Reports",
   "cited_by": 3,
   "authors": [
    "David L. King"
   ],
   "openalex": "https://openalex.org/W245093679"
  }
 ]
}

==> anc/literature/checklist_search_2026-10-31/raw/results/E_E11.json <==
{
 "id": "E11",
 "backend": "oa",
 "mode": "tas",
 "query": "(\"search engine results\" OR SERP) (audit OR study) (\"keyword research tool\" OR \"keyword tools\" OR Semrush OR Ahrefs) (sampling OR \"query selection\" OR methodology)",
 "since": "2015",
 "datetime_utc": "2026-10-31 05:09 UTC",
 "total_hits": 6,
 "url": "https://api.openalex.org/works?filter=from_publication_date%3A2015-01-01%2Ctitle_and_abstract.search%3A%28%22search+engine+results%22+OR+SERP%29+%28audit+OR+study%29+%28%22keyword+research+tool%22+OR+%22keyword+tools%22+OR+Semrush+OR+Ahrefs%29+%28sampling+OR+%22query+selection%22+OR+methodology%29&per-page=50&mailto=vdepagadala%40gmail.com&sort=relevance_score%3Adesc",
 "records": [
  {
   "title": "The Algorithmic Ascent- AI\u2019s Impact on Search Engine Result Pages and the Evolving Value of Online Information",
   "year": 2025,
   "doi": "10.1109/icetm63734.2025.11051477",
   "type": "conference-paper",
   "venue": null,
   "cited_by": 6,
   "authors": [
    "Sumita Mukherjee",
    "Kavita Thapliyal",
    "Archit Jain"
   ],
   "openalex": "https://openalex.org/W4411996381"
  },
  {
   "title": "The Fast Lane Keyword Methodology: A Structural Framework for Identifying and Prioritizing Zero-Data Long-Tail Keywords in Competitive Digital Markets",
   "year": 2026,
   "doi": "10.2139/ssrn.6458202",
   "type": "preprint",
   "venue": "SSRN Electronic Journal",
   "cited_by": 0,
   "authors": [
    "Pedro Pereira"
   ],
   "openalex": "https://openalex.org/W7140103335"
  },
  {
   "title": "Prevalence of Poisoned Google Search Results of Erectile Dysfunction Medications Redirecting to Illegal Internet Pharmacies: Data Analysis Study",
   "year": 2022,
   "doi": "10.2196/38957",
   "type": "article",
   "venue": "Journal of Medical Internet Research",
   "cited_by": 20,
   "authors": [
    "Andr\u00e1s Fittler",
    "P\u00e9ter Paczolai",
    "Amir Reza Ashraf"
   ],
   "openalex": "https://openalex.org/W4308514399"
  },
  {
   "title": "Data about assessing university AI content visibility in search engines",
   "year": 2025,
   "doi": "10.34810/data2095",
   "type": "dataset",
   "venue": "CORA.Repositori de Dades de Recerca",
   "cited_by": 0,
   "authors": [
    "Mari V\u00e1llez",
    "Rub\u00e9n Alcaraz Mart\u00ednez",
    "Carlos Lopezosa"
   ],
   "openalex": "https://openalex.org/W7164169950"
  },
  {
   "title": "Topical Authority Architecture: Topic Mapping, Pillar-Cluster Engineering, and the Site-Level Signals That Make Google Rank You",
   "year": 2026,
   "doi": "10.5281/zenodo.19798256",
   "type": "book",
   "venue": "Zenodo (CERN European Organization for Nuclear Research)",
   "cited_by": 0,
   "authors": [
    "Ibrahim Anwar"
   ],
   "openalex": "https://openalex.org/W7155707952"
  },
  {
   "title": "Advanced Analytics & Measurement: Revenue Attribution, Forecasting, and Algorithm Update Analysis as Engineering Disciplines",
   "year": 2026,
   "doi": "10.5281/zenodo.19805825",
   "type": "book",
   "venue": "Zenodo (CERN European Organization for Nuclear Research)",
   "cited_by": 0,
   "authors": [
    "Ibrahim Anwar"
   ],
   "openalex": "https://openalex.org/W7156306210"
  }
 ]
}

==> anc/literature/checklist_search_2026-10-31/raw/results/E_E12.json <==
{
 "id": "E12",
 "backend": "oa",
 "mode": "tas",
 "query": "(\"generative engine optimization\" OR \"AI visibility\" OR \"AI Overviews\") (methodology OR measurement OR \"vendor\" OR tools) (reliability OR validity OR reporting OR transparency)",
 "since": "2024",
 "datetime_utc": "2026-10-31 05:09 UTC",
 "total_hits": 138,
 "url": "https://api.openalex.org/works?filter=from_publication_date%3A2024-01-01%2Ctitle_and_abstract.search%3A%28%22generative+engine+optimization%22+OR+%22AI+visibility%22+OR+%22AI+Overviews%22%29+%28methodology+OR+measurement+OR+%22vendor%22+OR+tools%29+%28reliability+OR+validity+OR+reporting+OR+transparency%29&per-page=50&mailto=vdepagadala%40gmail.com&sort=relevance_score%3Adesc",
 "records": [
  {
   "title": "Google's Measurement Tools Cannot Report on AI Visibility",
   "year": 2026,
   "doi": "10.5281/zenodo.18856516",
   "type": "article",
   "venue": "Zenodo (CERN European Organization for Nuclear Research)",
   "cited_by": 0,
   "authors": [
    "Bernard Lynch"
   ],
   "openalex": "https://openalex.org/W7133558590"
  },
  {
   "title": "The AI Visibility Measurement Category",
   "year": 2026,
   "doi": "10.5281/zenodo.20053302",
   "type": "article",
   "venue": "Zenodo (CERN European Organization for Nuclear Research)",
   "cited_by": 0,
   "authors": [
    "AIVO Standard"
   ],
   "openalex": "https://openalex.org/W7160379308"
  },
  {
   "title": "Measuring brand presence in generative engine optimization (geo): a scoping review of metrics and validity",
   "year": 2026,
   "doi": "10.55946/latitude.v2i24.295",
   "type": "article",
   "venue": "Latitude",
   "cited_by": 0,
   "authors": [
    "N\u00e9stor Romero-Ramos",
    "Yulianna Lobach",
    "David Abreu Abreu"
   ],
   "openalex": "https://openalex.org/W7203643133"
  },
  {
   "title": "AI Visibility Gap Report 2026",
   "year": 2026,
   "doi": "10.5281/zenodo.21182317",
   "type": "report",
   "venue": "Zenodo (CERN European Organization for Nuclear Research)",
   "cited_by": 0,
   "authors": [
    "Eddie Eastwood"
   ],
   "openalex": "https://openalex.org/W7167242711"
  },
  {
   "title": "The 2026 State of Generative Engine Optimization",
   "year": 2026,
   "doi": "10.5281/zenodo.21537013",
   "type": "dataset",
   "venue": "Zenodo (CERN European Organization for Nuclear Research)",
   "cited_by": 3,
   "authors": [
    "Broadcastwell Research"
   ],
   "openalex": "https://openalex.org/W7170692910"
  },
  {
   "title": "Clear Cited AI-visibility measurement protocol",
   "year": 2026,
   "doi": "10.6084/m9.figshare.33235914",
   "type": "other",
   "venue": "Figshare",
   "cited_by": 0,
   "authors": [
    "Logan E Adams"
   ],
   "openalex": "https://openalex.org/W7202384350"
  },
  {
   "title": "Replication package: A Structured Measurement Instrument for Assessing Generative Engine Optimization Readiness",
   "year": 2026,
   "doi": "10.5281/zenodo.23441884",
   "type": "dataset",
   "venue": "Zenodo (CERN European Organization for Nuclear Research)",
   "cited_by": 0,
   "authors": [
    "Samer Barakat"
   ],
   "openalex": "https://openalex.org/W7222834131"
  },
  {
   "title": "Position: On the Risks of Generative Engine Optimization in the Era of LLMs",
   "year": 2025,
   "doi": "10.36227/techrxiv.176620816.64043115/v1",
   "type": "preprint",
   "venue": null,
   "cited_by": 1,
   "authors": [
    "Yizhu Wen",
    "Nan Zhang",
    "Haohan Yuan"
   ],
   "openalex": "https://openalex.org/W4417519869"
  },
  {
   "title": "From Citation Selection to Citation Absorption: A Measurement Framework for Generative Engine Optimization Across AI Search Platforms",
   "year": 2026,
   "doi": "10.48550/arxiv.2604.25707",
   "type": "preprint",
   "venue": "arXiv (Cornell University)",
   "cited_by": 1,
   "authors": [
    "Zhang Kai",
    "He Xinyue",
    "Yao Jingang"
   ],
   "openalex": "https://openalex.org/W7158006291"
  },
  {
   "title": "Quantifying Uncertainty in AI Visibility: A Statistical Framework for Generative Search Measurement",
   "year": 2026,
   "doi": "10.48550/arxiv.2603.08924",
   "type": "preprint",
   "venue": "arXiv (Cornell University)",
   "cited_by": 0,
   "authors": [
    "Ronald Sielinski"
   ],
   "openalex": "https://openalex.org/W7134907936"
  },
  {
   "title": "How Reproducible Is AI Search Visibility? Prompt-Paraphrase Sensitivity and a Confidence-Aware Measurement Protocol for Generative Engine Optimization",
   "year": 2026,
   "doi": "10.5281/zenodo.21498260",
   "type": "preprint",
   "venue": "Zenodo (CERN European Organization for Nuclear Research)",
   "cited_by": 0,
   "authors": [
    "Stanislav Kirichenko"
   ],
   "openalex": "https://openalex.org/W7170048660"
  },
  {
   "title": "Optimizing Visibility in Generative Engines A Critical Survey of Generative Engine Optimization",
   "year": 2026,
   "doi": "10.2139/ssrn.7122261",
   "type": "preprint",
   "venue": "SSRN Electronic Journal",
   "cited_by": 0,
   "authors": [
    "Olivier Martinez"
   ],
   "openalex": "https://openalex.org/W7171877249"
  },
  {
   "title": "An Open Letter to SEO Tool Vendors",
   "year": 2026,
   "doi": "10.5281/zenodo.18856709",
   "type": "article",
   "venue": "Zenodo (CERN European Organization for Nuclear Research)",
   "cited_by": 0,
   "authors": [
    "Bernard Lynch"
   ],
   "openalex": "https://openalex.org/W7133503500"
  },
  {
   "title": "From Clicks to Citations: Generative AI Search, Zero-Click Behaviour, and the Rise of Generative Engine Optimization",
   "year": 2026,
   "doi": "10.2139/ssrn.7517778",
   "type": "preprint",
   "venue": "SSRN Electronic Journal",
   "cited_by": 0,
   "authors": [
    "Rohit Kunal"
   ],
   "openalex": "https://openalex.org/W7214163203"
  },
  {
   "title": "Generative Engine Optimization for a 2,766-SKU DTC Fashion Catalog: An Empirical Case Study",
   "year": 2026,
   "doi": "10.5281/zenodo.20155973",
   "type": "preprint",
   "venue": "Zenodo (CERN European Organization for Nuclear Research)",
   "cited_by": 0,
   "authors": [
    "Artur Aiupov"
   ],
   "openalex": "https://openalex.org/W7223752337"
  },
  {
   "title": "SA AI Visibility Index 2026",
   "year": 2026,
   "doi": "10.5281/zenodo.20726890",
   "type": "report",
   "venue": "Zenodo (CERN European Organization for Nuclear Research)",
   "cited_by": 0,
   "authors": [
    "Benjamin Stein"
   ],
   "openalex": "https://openalex.org/W7165059475"
  },
  {
   "title": "AVA PROTOCOL (AI Visibility Anonymizer) - A Technical Specification for Privacy-Preserving AI Reversible Tokenization with Audit-Ready Transparency",
   "year": 2026,
   "doi": "10.5281/zenodo.19111003",
   "type": "article",
   "venue": "Zenodo (CERN European Organization for Nuclear Research)",
   "cited_by": 0,
   "authors": [
    "Gerald Enrique Nelson Mc Kenzie"
   ],
   "openalex": "https://openalex.org/W7139059385"
  },
  {
   "title": "Houston AI Visibility Index, October 2026",
   "year": 2026,
   "doi": "10.5281/zenodo.23130267",
   "type": "dataset",
   "venue": "Zenodo (CERN European Organization for Nuclear Research)",
   "cited_by": 0,
   "authors": [
    "Andres Rusic",
    "Marketing & AI"
   ],
   "openalex": "https://openalex.org/W7219779712"
  },
  {
   "title": "Optimizing Visibility in Generative Engines: A Critical Survey of Generative Engine Optimization (2023-2026)",
   "year": 2026,
   "doi": "10.48550/arxiv.2607.14035",
   "type": "preprint",
   "venue": "arXiv (Cornell University)",
   "cited_by": 0,
   "authors": [
    "Olivier Martinez"
   ],
   "openalex": "https://openalex.org/W7169212596"
  },
  {
   "title": "Optimizing Visibility in Generative Engines: A Critical Survey of Generative Engine Optimization (2023-2026)",
   "year": 2026,
   "doi": "",
   "type": "preprint",
   "venue": "arXiv (Cornell University)",
   "cited_by": 0,
   "authors": [
    "Olivier Martinez"
   ],
   "openalex": "https://openalex.org/W7169633384"
  },
  {
   "title": "Generative Engine Optimization in Pharmaceutical Marketing: Benchmarking AI Search Visibility Across Commercial Therapeutics",
   "year": 2026,
   "doi": "10.65150/ep-jsshrs/v2e9/2026-04",
   "type": "article",
   "venue": "Journal of Social Science and Human Research Studies",
   "cited_by": 0,
   "authors": [
    "Isaac Awulu",
    "Valentina Ochuko Obukadata",
    "Imoiboho Williams"
   ],
   "openalex": "https://openalex.org/W7211914618"
  },
  {
   "title": "AI Driven Marketing in the Generative AI Search Era: A critical Review of generative Engine Optimization",
   "year": 2026,
   "doi": "10.2139/ssrn.7654398",
   "type": "preprint",
   "venue": "SSRN Electronic Journal",
   "cited_by": 0,
   "authors": [
    "Devansh Mishra"
   ],
   "openalex": "https://openalex.org/W7223230677"
  },
  {
   "title": "Evaluation of Google's AI Overviews for fibula free flap preoperative information: Quality, reliability, and readability",
   "year": 2026,
   "doi": "10.1016/j.adoms.2026.100651",
   "type": "article",
   "venue": "Advances in Oral and Maxillofacial Surgery",
   "cited_by": 0,
   "authors": [
    "Rachel O'Donoghue",
    "Brian P. Maloney",
    "Conor M. Bowe"
   ],
   "openalex": "https://openalex.org/W7134958857"
  },
  {
   "title": "Generative Engine Optimization and Traditional SEO: A Comparative Framework for Search Visibility, Citation Presence, and AI-Generated Answers",
   "year": 2026,
   "doi": "10.5281/zenodo.21957040",
   "type": "article",
   "venue": "Zenodo (CERN European Organization for Nuclear Research)",
   "cited_by": 0,
   "authors": [
    "Emre Kazan\u0131r"
   ],
   "openalex": "https://openalex.org/W7203535468"
  },
  {
   "title": "creanlab/ai-visibility-index: v1.0.0 \u2014 first archived release",
   "year": 2026,
   "doi": "10.5281/zenodo.21822707",
   "type": "software",
   "venue": "Zenodo (CERN European Organization for Nuclear Research)",
   "cited_by": 0,
   "authors": [
    "dpopovvv",
    "creanlab"
   ],
   "openalex": "https://openalex.org/W7196951581"
  },
  {
   "title": "From Dashboards to Standards: AI Visibility 2.0 as a Governance Framework for AI-Mediated Discovery",
   "year": 2025,
   "doi": "10.2139/ssrn.5517719",
   "type": "preprint",
   "venue": "SSRN Electronic Journal",
   "cited_by": 0,
   "authors": [
    "Timothy de Rosen"
   ],
   "openalex": "https://openalex.org/W4415241471"
  },
  {
   "title": "How Much Measurement Does an AI Visibility Claim Need? Replicate Instability and Minimum Detectable Effects in Generative Search Audits",
   "year": 2026,
   "doi": "10.5281/zenodo.22480733",
   "type": "preprint",
   "venue": "Zenodo (CERN European Organization for Nuclear Research)",
   "cited_by": 0,
   "authors": [
    "Muhammad Arshad"
   ],
   "openalex": "https://openalex.org/W7210293382"
  },
  {
   "title": "Divergence Survives a Length Control on Google AI Overviews and Vanishes on Claude. Measuring Vendor-Set Agreement Across Four AI Search Engines",
   "year": 2026,
   "doi": "10.2139/ssrn.7234418",
   "type": "preprint",
   "venue": "SSRN Electronic Journal",
   "cited_by": 0,
   "authors": [
    "Sairam Sivakumar"
   ],
   "openalex": "https://openalex.org/W7202095048"
  },
  {
   "title": "Measuring AI Visibility: A Method for Tracking Brand Mentions and Citations in LLM Answers",
   "year": 2026,
   "doi": "10.6084/m9.figshare.33868474",
   "type": "other",
   "venue": "Figshare",
   "cited_by": 0,
   "authors": [
    "Chase Allen B.A."
   ],
   "openalex": "https://openalex.org/W7213400206"
  },
  {
   "title": "\u00cdndice de Visibilidad IA, Primera Edici\u00f3n (AI Visibility Index, First Edition)",
   "year": 2026,
   "doi": "10.5281/zenodo.21364734",
   "type": "report",
   "venue": "Zenodo (CERN European Organization for Nuclear Research)",
   "cited_by": 0,
   "authors": [
    "Plexa",
    "Christian Cortes"
   ],
   "openalex": "https://openalex.org/W7168296188"
  },
  {
   "title": "AIVO Optimize v1.0: Self-Serve Decision-Stage AI Visibility Diagnostic Platform",
   "year": 2026,
   "doi": "10.5281/zenodo.20051482",
   "type": "article",
   "venue": "Zenodo (CERN European Organization for Nuclear Research)",
   "cited_by": 0,
   "authors": [
    "AIVO Standard"
   ],
   "openalex": "https://openalex.org/W7160391902"
  },
  {
   "title": "AI Consideration Measurement Methodology, Version 1.0",
   "year": 2026,
   "doi": "10.5281/zenodo.22667216",
   "type": "article",
   "venue": "Zenodo (CERN European Organization for Nuclear Research)",
   "cited_by": 1,
   "authors": [
    "Paul Sheals",
    "Tim de Rosen"
   ],
   "openalex": "https://openalex.org/W7211946825"
  },
  {
   "title": "AI Visibility Index \u2014 Phase 1 Dataset & Analysis Bundle: 1,000 Businesses Across Five Generative AI Search Systems",
   "year": 2026,
   "doi": "10.5281/zenodo.20048613",
   "type": "dataset",
   "venue": "Zenodo (CERN European Organization for Nuclear Research)",
   "cited_by": 0,
   "authors": [
    "Joel House"
   ],
   "openalex": "https://openalex.org/W7160389444"
  },
  {
   "title": "The AI Search Evidence Index: source determinability of numeric claims on AI-visibility web pages",
   "year": 2026,
   "doi": "10.5281/zenodo.22257563",
   "type": "software",
   "venue": "Zenodo (CERN European Organization for Nuclear Research)",
   "cited_by": 0,
   "authors": [
    "Minel G\u00fcne\u015fo\u011flu"
   ],
   "openalex": "https://openalex.org/W7206178963"
  },
  {
   "title": "AI Overview Citations for B2B Software Queries (US, Oct 2026, Wave 1)",
   "year": 2026,
   "doi": "10.5281/zenodo.23311408",
   "type": "dataset",
   "venue": "Zenodo (CERN European Organization for Nuclear Research)",
   "cited_by": 0,
   "authors": [
    "AI Ranked Editorial"
   ],
   "openalex": "https://openalex.org/W7221520103"
  },
  {
   "title": "Clear Cited AI Visibility Index: share of model across five AI engines, nine B2B software categories",
   "year": 2026,
   "doi": "10.5281/zenodo.21612952",
   "type": "dataset",
   "venue": null,
   "cited_by": 0,
   "authors": [
    "Logan E Adams"
   ],
   "openalex": "https://openalex.org/W7171290658"
  },
  {
   "title": "Measuring Google AI Overviews: Activation, Source Quality, Claim Fidelity, and Publisher Impact",
   "year": 2026,
   "doi": "10.1145/3777912.3839818",
   "type": "conference-paper",
   "venue": "ACM Internet Measurement Conference (IMC)",
   "cited_by": 3,
   "authors": [
    "Haofei Xu",
    "Umar Iqbal",
    "Jacob Montgomery"
   ],
   "openalex": "https://openalex.org/W7161263975"
  },
  {
   "title": "SOURCES AI OVERVIEW IN GOOGLE COMMERCIAL EDITION: COMPARATIVE ANALYSIS OF THE UKRAINIAN AND US MARKETS",
   "year": 2026,
   "doi": "10.20998/2313-8890.2026.09.23",
   "type": "article",
   "venue": "Actual problems of improving of current legislation of Ukraine",
   "cited_by": 0,
   "authors": [
    "O. Koriahin",
    "D. Zamura"
   ],
   "openalex": "https://openalex.org/W7223442003"
  },
  {
   "title": "AI Visibility Index \u2014 Phase 2 Dataset: 2,729 Businesses Across 14 Verticals and 4 Metropolitan Markets, with Full Off-Page Signal Decomposition",
   "year": 2026,
   "doi": "10.5281/zenodo.20048940",
   "type": "dataset",
   "venue": "Zenodo (CERN European Organization for Nuclear Research)",
   "cited_by": 0,
   "authors": [
    "Joel House"
   ],
   "openalex": "https://openalex.org/W7160375825"
  },
  {
   "title": "Website Visibility and Activity Reporting: Evidence-Based Measurement With Integrity (v0.7)",
   "year": 2026,
   "doi": "10.5281/zenodo.18512384",
   "type": "article",
   "venue": "Zenodo (CERN European Organization for Nuclear Research)",
   "cited_by": 0,
   "authors": [
    "Bernard Lynch"
   ],
   "openalex": "https://openalex.org/W7128200406"
  },
  {
   "title": "Phase 3 Controlled Trial of Off-Page Seeding on Generative AI Search Visibility: A Pre-Registered Test of the Per-Model Effects Observed in the AI Visibility Index Audit (n=2,729)",
   "year": 2026,
   "doi": "10.17605/osf.io/zfa38",
   "type": "preprint",
   "venue": null,
   "cited_by": 0,
   "authors": [
    "Joel House"
   ],
   "openalex": "https://openalex.org/W7160647114"
  },
  {
   "title": "E101: Per-Render Citation Variance in Google AI Overviews \u2014 Frozen First-Party Dataset (5 August 2026)",
   "year": 2026,
   "doi": "10.5281/zenodo.21970134",
   "type": "dataset",
   "venue": "Zenodo (CERN European Organization for Nuclear Research)",
   "cited_by": 0,
   "authors": [
    "Artur Ferreira"
   ],
   "openalex": "https://openalex.org/W7203581209"
  },
  {
   "title": "Preliminary AVII\u2122 Reliability Framework",
   "year": 2025,
   "doi": "10.5281/zenodo.17543670",
   "type": "article",
   "venue": "Zenodo (CERN European Organization for Nuclear Research)",
   "cited_by": 0,
   "authors": [
    "de Rosen, Tim"
   ],
   "openalex": "https://openalex.org/W7104252316"
  },
  {
   "title": "GEO Audit Methodology: Auditing a Website for Generative Engine Visibility",
   "year": 2026,
   "doi": "",
   "type": "preprint",
   "venue": "OSF Preprints (OSF Preprints)",
   "cited_by": 0,
   "authors": [
    "Chase Allen B.A."
   ],
   "openalex": "https://openalex.org/W7213564671"
  },
  {
   "title": "The AI Framework and Reporting Gap",
   "year": 2026,
   "doi": "10.5281/zenodo.18856926",
   "type": "article",
   "venue": "Zenodo (CERN European Organization for Nuclear Research)",
   "cited_by": 0,
   "authors": [
    "Bernard Lynch"
   ],
   "openalex": "https://openalex.org/W7133568784"
  },
  {
   "title": "The Trigger Decision: When the Overview Appears, When It Does Not \u2014 A Gate-Stack Model of AI Overview Rendering and the Settlement Signal It Emits (EA-AIO-TRIGGER-01 v1.0)",
   "year": 2026,
   "doi": "10.5281/zenodo.20650709",
   "type": "article",
   "venue": "Zenodo (CERN European Organization for Nuclear Research)",
   "cited_by": 0,
   "authors": [
    "Lee Sharks"
   ],
   "openalex": "https://openalex.org/W7164316667"
  },
  {
   "title": "CIVIC DIGITAL VISIBILITY FIRST: Structured Complementarity Civic AI Alignment (U.S. Non-Agentic Civic AI Visibility Observatory System) - Vol. I of Non-Agentic Civic AI - Illuminating America's Civic Digital Field",
   "year": 2025,
   "doi": "10.5281/zenodo.23427968",
   "type": "article",
   "venue": "Zenodo (CERN European Organization for Nuclear Research)",
   "cited_by": 0,
   "authors": [
    "Christopher Hunt Robertson"
   ],
   "openalex": "https://openalex.org/W7222812109"
  },
  {
   "title": "Measuring brands in machine answers: A scoping review and validity framework for large language model brand-visibility audits",
   "year": 2026,
   "doi": "10.21203/rs.3.rs-11390685/v1",
   "type": "preprint",
   "venue": "Research Square",
   "cited_by": 0,
   "authors": [
    "Charbel Sami Ibrahim"
   ],
   "openalex": "https://openalex.org/W7222966797"
  },
  {
   "title": "The Shortlist Gap: which of 286 software vendors AI engines name when buyers ask, across 14 categories and five engines",
   "year": 2026,
   "doi": "10.5281/zenodo.22982425",
   "type": "report",
   "venue": "Zenodo (CERN European Organization for Nuclear Research)",
   "cited_by": 0,
   "authors": [
    "Broadcastwell Research"
   ],
   "openalex": "https://openalex.org/W7214496571"
  },
  {
   "title": "Website Visibility and Activity Reporting",
   "year": 2026,
   "doi": "10.5281/zenodo.18857031",
   "type": "article",
   "venue": "Zenodo (CERN European Organization for Nuclear Research)",
   "cited_by": 0,
   "authors": [
    "Bernard Lynch"
   ],
   "openalex": "https://openalex.org/W7133564189"
  }
 ]
}

==> anc/literature/checklist_search_2026-10-31/raw/results/q01_trends_guideline.json <==
{
  "meta": {
    "tool": "litsearch.py 1.0",
    "query": "reporting guideline studies using Google Trends data",
    "field_hint": "social science",
    "search_date": "2026-10-31 04:46 UTC",
    "backend_selection": "auto (matched field key: social science)",
    "backends_requested": [
      "openalex",
      "crossref",
      "semanticscholar"
    ],
    "backends_used": [
      "openalex",
      "crossref"
    ],
    "hits_per_backend": {
      "openalex": 50,
      "crossref": 50
    },
    "failed_backends": [
      [
        "semanticscholar",
        "HTTP 429: {\"message\": \"Too Many Requests. Please wait and try again or apply for a key for higher rate limits. https://www.semanticscholar.org/product/api#api-k"
      ]
    ],
    "filters": "from 2010-01-01",
    "raw_hits": 100,
    "after_record_type_filter": 98,
    "duplicates_removed_by_doi": 0,
    "duplicates_removed_by_title": 5,
    "cross_doi_merges": 5,
    "after_dedup": 93,
    "dropped_by_filters": {
      "record type peer-review (use --include-all-types to keep)": 2
    },
    "reported": 50,
    "ranking": "reciprocal rank fusion across backends (k=60)",
    "elapsed_seconds": 3.7,
    "note": "Every record is a CANDIDATE for human screening. No record has been judged relevant or reliable."
  },
  "results": [
    {
      "title": "Reporting studies conducted using Open Access Data (ROAD) guideline statement",
      "authors": [
        "Saif Aldeen Alryalat",
        "Lna Malkawi",
        "Randa Farah"
      ],
      "year": 2023,
      "venue": "High Yield Medical Reviews",
      "doi": "10.59707/hymrunie2175",
      "url": "https://doi.org/10.59707/hymrunie2175",
      "abstract": "The growing availability of open access data presents numerous opportunities for researchers, but also raises challenges in terms of adequately reporting methods and findings. This article presents the Reporting of Studies Conducted using Open Access Data (ROAD) guidelines: a comprehensive, practical framework developed to standardize and improve the reporting of research using open access data. The guidelines were built upon existing principles for observational studies, tailored specifically to address the context of open data use. Their development involved an extensive review of published open data studies, and input from a diverse panel of experts through a series of consensus meetings. The ROAD guidelines encompass various aspects of study reporting, including specifying the original dataset, articulating study design and setting, detailing participant selection and variables, and acknowledging data providers. By enhancing transparency and reproducibility, these guidelines aim to improve the quality of research reports, ensure accurate interpretation of results , and foster more effective use of open access data in the scientific community. We invite feedback and further refinement from researchers and practitioners to ensure the continued relevance of the ROAD guidelines in the dynamic landscape of open data research.",
      "citations": 0,
      "source_db": "crossref",
      "oa_status": null,
      "id": "10.59707/hymrunie2175",
      "duplicate_dois": [],
      "bib_key": "alryalat2023reporting"
    },
    {
      "title": "The Use of Google Trends in Health Care Research: A Systematic Review",
      "authors": [
        "Sudhakar V. Nuti",
        "Brian J. Wayda",
        "Isuru Ranasinghe",
        "Sisi Wang",
        "Rachel P. Dreyer",
        "Serene I. Chen",
        "Karthik Murugiah"
      ],
      "year": 2014,
      "venue": "PLoS ONE",
      "doi": "10.1371/journal.pone.0109583",
      "url": "https://doi.org/10.1371/journal.pone.0109583",
      "abstract": "BACKGROUND: Google Trends is a novel, freely accessible tool that allows users to interact with Internet search data, which may provide deep insights into population behavior and health-related phenomena. However, there is limited knowledge about its potential uses and limitations. We therefore systematically reviewed health care literature using Google Trends to classify articles by topic and study aim; evaluate the methodology and validation of the tool; and address limitations for its use in research. METHODS AND FINDINGS: PRISMA guidelines were followed. Two independent reviewers systematically identified studies utilizing Google Trends for health care research from MEDLINE and PubMed. Seventy studies met our inclusion criteria. Google Trends publications increased seven-fold from 2009 to 2013. Studies were classified into four topic domains: infectious disease (27% of articles), mental health and substance use (24%), other non-communicable diseases (16%), and general population behavior (33%). By use, 27% of articles utilized Google Trends for casual inference, 39% for description, and 34% for surveillance. Among surveillance studies, 92% were validated against a reference standard data source, and 80% of studies using correlation had a correlation statistic ≥0.70. Overall, 67% of articles provided a rationale for their search input. However, only 7% of articles were reproducible based on complete documentation of search strategy. We present a checklist to facilitate appropriate methodological documentation for future studies. A limitation of the study is the challenge of classifying heterogeneous studies utilizing a novel data source. CONCLUSION: Google Trends is being used to study health phenomena in a variety of topic domains in myriad ways. However, poor documentation of methods precludes the reproducibility of the findings. Such documentation would enable other researchers to determine the consistency of results provided by Google Trends for a well-specified query over time. Furthermore, greater transparency can improve its reliability as a research tool.",
      "citations": 1085,
      "source_db": "openalex",
      "oa_status": "gold",
      "id": "https://openalex.org/W2080630525",
      "duplicate_dois": [],
      "bib_key": "nuti2014use"
    },
    {
      "title": "The TRIPOD-LLM reporting guideline for studies using large language models",
      "authors": [
        "Jack Gallifant",
        "Majid Afshar",
        "Saleem Ameen",
        "Yindalon Aphinyanaphongs",
        "Shan Chen",
        "Giovanni Enrico Cacciamani",
        "Dina Demner‐Fushman",
        "Dmitriy Dligach",
        "Roxana Daneshjou",
        "Chrystinne Oliveira Fernandes",
        "Lasse Hyldig Hansen",
        "Adam Landman",
        "Lisa Soleymani Lehmann",
        "Liam G. McCoy",
        "Timothy A. Miller",
        "Amy Catherine Moreno",
        "Nikolaj Munch",
        "David S. Restrepo",
        "Guergana Savova",
        "Renato Umeton",
        "Judy Wawira Gichoya",
        "Professor Gary S. Collins",
        "Karel G.M. Moons",
        "Leo Anthony Celi",
        "Danielle S. Bitterman"
      ],
      "year": 2025,
      "venue": "Nature Medicine",
      "doi": "10.1038/s41591-024-03425-5",
      "url": "https://doi.org/10.1038/s41591-024-03425-5",
      "abstract": null,
      "citations": 610,
      "source_db": "openalex",
      "oa_status": "bronze",
      "id": "https://openalex.org/W4406152263",
      "duplicate_dois": [],
      "bib_key": "gallifant2025tripod"
    },
    {
      "title": "Setting the RECORD straight: developing a guideline for the REporting of studies Conducted using Observational Routinely collected Data",
      "authors": [
        "Henrik Sørensen",
        "Langan",
        "Benchimol",
        "Guttmann",
        "Moher",
        "Petersen",
        "Smeeth",
        "Stanley",
        "Von Elm"
      ],
      "year": 2013,
      "venue": "Clinical Epidemiology",
      "doi": "10.2147/clep.s36885",
      "url": "https://doi.org/10.2147/clep.s36885",
      "abstract": null,
      "citations": 6,
      "source_db": "crossref",
      "oa_status": null,
      "id": "10.2147/clep.s36885",
      "duplicate_dois": [],
      "bib_key": "srensen2013setting"
    },
    {
      "title": "Using Google Trends to track the global interest in International Financial Reporting Standards: Evidence from big data",
      "authors": [
        "Yuqian Zhang"
      ],
      "year": 2023,
      "venue": "Intelligent Systems in Accounting, Finance and Management",
      "doi": "10.1002/isaf.1529",
      "url": "https://doi.org/10.1002/isaf.1529",
      "abstract": "Summary This study proposes a novel method for identifying international accounting differences under International Financial Reporting Standards (IFRS). Using Google Trends data extracted between January 2014 and August 2022, it creates an index, the Global IFRS/IAS Search Index (GISI), which comprises the search activities of 121 jurisdictions for 45 IFRS accounting standards. To assess its relative validity, I classify Nobes' (1983) 14 jurisdictions in addition to 20 OECD countries. The cluster analysis demonstrates that the GISI is a viable alternative for analyzing international differences under IFRS. The results indicate that incorporating big data could be beneficial for examining global accounting issues. A judgmental international classification of financial reporting practices",
      "citations": 3,
      "source_db": "crossref",
      "oa_status": null,
      "id": "10.1002/isaf.1529",
      "duplicate_dois": [],
      "bib_key": "zhang2023using"
    },
    {
      "title": "Google Trends in Infodemiology and Infoveillance: Methodology Framework",
      "authors": [
        "Amaryllis Mavragani",
        "Gabriela Ochoa"
      ],
      "year": 2019,
      "venue": "JMIR Public Health and Surveillance",
      "doi": "10.2196/13439",
      "url": "https://doi.org/10.2196/13439",
      "abstract": "Internet data are being increasingly integrated into health informatics research and are becoming a useful tool for exploring human behavior. The most popular tool for examining online behavior is Google Trends, an open tool that provides information on trends and the variations of online interest in selected keywords and topics over time. Online search traffic data from Google have been shown to be useful in analyzing human behavior toward health topics and in predicting disease occurrence and outbreaks. Despite the large number of Google Trends studies during the last decade, the literature on the subject lacks a specific methodology framework. This article aims at providing an overview of the tool and data and at presenting the first methodology framework in using Google Trends in infodemiology and infoveillance, including the main factors that need to be taken into account for a strong methodology base. We provide a step-by-step guide for the methodology that needs to be followed when using Google Trends and the essential aspects required for valid results in this line of research. At first, an overview of the tool and the data are presented, followed by an analysis of the key methodological points for ensuring the validity of the results, which include selecting the appropriate keyword(s), region(s), period, and category. Overall, this article presents and analyzes the key points that need to be considered to achieve a strong methodological basis for using Google Trends data, which is crucial for ensuring the value and validity of the results, as the analysis of online queries is extensively integrated in health research in the big data era.",
      "citations": 517,
      "source_db": "openalex",
      "oa_status": "gold",
      "id": "https://openalex.org/W2947051005",
      "duplicate_dois": [],
      "bib_key": "mavragani2019google"
    },
    {
      "title": "MIDAS Poisson regression advancements in dengue fever prediction using Google Trends and environmental data",
      "authors": [
        "Talha Omer"
      ],
      "year": 2024,
      "venue": "Springer Science and Business Media LLC",
      "doi": "10.21203/rs.3.rs-5585222/v1",
      "url": "https://doi.org/10.21203/rs.3.rs-5585222/v1",
      "abstract": "Abstract This paper proposes a new approach to a generalization of Poisson regression for count time series data typically sampled at different frequencies to improve the forecasting accuracy of dengue cases in Pakistan. Mixed data sampling (MIDAS) is introduced in the context of Poisson regression, as it enables us to model and forecast dengue events more accurately. Different selected polynomial weights from the literature are applied in MIDAS and U-MIDAS settings, and different forecast combinations are used to improve the forecasting accuracy of dengue event counts. For the period 2006-2017, the proposed model correctly forecasts significantly more dengue cases than does the standard Poisson regression model for all forecasting horizons. Furthermore, Google trends data can be a useful addition to traditional numeric data to forecast dengue cases.",
      "citations": 0,
      "source_db": "crossref",
      "oa_status": null,
      "id": "10.21203/rs.3.rs-5585222/v1",
      "duplicate_dois": [],
      "bib_key": "omer2024midas"
    },
    {
      "title": "Guideline for improving the reliability of Google Ngram studies: Evidence from religious terms",
      "authors": [
        "Nadja Younes",
        "Ulf‐Dietrich Reips"
      ],
      "year": 2019,
      "venue": "PLoS ONE",
      "doi": "10.1371/journal.pone.0213554",
      "url": "https://doi.org/10.1371/journal.pone.0213554",
      "abstract": "The Google Books Ngram Viewer (Google Ngram) is a search engine that charts word frequencies from a large corpus of books and thereby allows for the examination of cultural change as it is reflected in books. While the tool's massive corpus of data (about 8 million books or 6% of all books ever published) has been used in various scientific studies, concerns about the accuracy of results have simultaneously emerged. This paper reviews the literature and serves as a guideline for improving Google Ngram studies by suggesting five methodological procedures suited to increase the reliability of results. In particular, we recommend the use of (I) different language corpora, (II) cross-checks on different corpora from the same language, (III) word inflections, (IV) synonyms, and (V) a standardization procedure that accounts for both the influx of data and unequal weights of word frequencies. Further, we outline how to combine these procedures and address the risk of potential biases arising from censorship and propaganda. As an example of the proposed procedures, we examine the cross-cultural expression of religion via religious terms for the years 1900 to 2000. Special emphasis is placed on the situation during World War II. In line with the strand of literature that emphasizes the decline of collectivistic values, our results suggest an overall decrease of religion's importance. However, religion re-gains importance during times of crisis such as World War II. By comparing the results obtained through the different methods, we illustrate that applying and particularly combining our suggested procedures increase the reliability of results and prevents authors from deriving wrong assumptions.",
      "citations": 95,
      "source_db": "openalex",
      "oa_status": "gold",
      "id": "https://openalex.org/W2942797094",
      "duplicate_dois": [],
      "bib_key": "younes2019guideline"
    },
    {
      "title": "PRISM.forecast: Penalized Regression with Inferred Seasonality Module - Forecasting Unemployment Initial Claims using 'Google Trends' Data",
      "authors": [
        "Dingdong Yi",
        "Samuel Kou",
        "Shaoyang Ning"
      ],
      "year": 2018,
      "venue": "CRAN: Contributed Packages",
      "doi": "10.32614/cran.package.prism.forecast",
      "url": "https://doi.org/10.32614/cran.package.prism.forecast",
      "abstract": null,
      "citations": 0,
      "source_db": "crossref",
      "oa_status": null,
      "id": "10.32614/cran.package.prism.forecast",
      "duplicate_dois": [],
      "bib_key": "yi2018prism"
    },
    {
      "title": "Google Trends terms reporting rhinitis and related topics differ in European countries",
      "authors": [
        "Jean Bousquet",
        "Ioana Octavia Agache",
        "J M Anto",
        "Karl‐Christian Bergmann",
        "Claus Bachert",
        "Isabella Annesi‐Maesano",
        "Philippe‐Jean Bousquet",
        "Gennaro D’Amato",
        "Pascal M. Demoly",
        "G. De Vries",
        "Esben Eller",
        "Wytske Johanna Fokkens",
        "João Fonseca",
        "Tari Haahtela",
        "Peter William Hellings",
        "J. Just",
        "Thomas Oskar Philipp Keil",
        "Ludger Klimek",
        "Piotr Kuna",
        "Karin C. Lødrup Carlsen",
        "Ralph Mösges﻿",
        "Ruth Murray",
        "K. Nekam",
        "Gabrielle L. Onorato",
        "Nikolaos G. Papadopoulos",
        "Boleslaw Krzysztof Samolinski",
        "Peter Schmid‐Grendelmeier",
        "M. Thibaudon",
        "Peter Valentin Tomazic",
        "Massimo Triggiani",
        "Arūnas Valiulis",
        "Erkka Juhani Valovirta",
        "Michiel Van Eerd",
        "Magnus Carl Wickman",
        "Torsten Zuberbier",
        "Aziz Sheikh"
      ],
      "year": 2017,
      "venue": "Allergy",
      "doi": "10.1111/all.13137",
      "url": "https://doi.org/10.1111/all.13137",
      "abstract": "Google Trends (GT) searches trends of specific queries in Google and reflects the real-life epidemiology of allergic rhinitis. We compared Google Trends terms related to allergy and rhinitis in all European Union countries, Norway and Switzerland from 1 January 2011 to 20 December 2016. The aim was to assess whether the same terms could be used to report the seasonal variations of allergic diseases. Using the Google Trend 5-year graph, an annual and clear seasonality of queries was found in all countries apart from Cyprus, Estonia, Latvia, Lithuania and Malta. Different terms were found to demonstrate seasonality depending on the country - namely 'hay fever', 'allergy' and 'pollen' - showing cultural differences. A single set of terms cannot be used across all European countries, but allergy seasonality can be compared across Europe providing the above three terms are used. Using longitudinal data in different countries and multiple terms, we identified an awareness-related spike of searches (December 2016).",
      "citations": 64,
      "source_db": "openalex",
      "oa_status": "bronze",
      "id": "https://openalex.org/W2584676148",
      "duplicate_dois": [],
      "bib_key": "bousquet2017google"
    },
    {
      "title": "Differences in Reporting the Ragweed Pollen Season Using Google Trends across 15 Countries",
      "authors": [
        "Jean Bousquet",
        "Ioana Octavia Agache",
        "Uwe Edwin Berger",
        "Karl‐Christian Bergmann",
        "Jean‐Pierre Besancenot",
        "Philippe‐Jean Bousquet",
        "Tom Casale",
        "Gennaro D’Amato",
        "Ігор Петрович Кайдашев",
        "Musa Rakhimovich Khaitov",
        "Ralph Mösges﻿",
        "K Nékám",
        "Gabrielle L. Onorato",
        "Davor Plavec",
        "Aziz Sheikh",
        "M. Thibaudon",
        "Robert Vautard",
        "Mihaela Zidarn"
      ],
      "year": 2018,
      "venue": "International Archives of Allergy and Immunology",
      "doi": "10.1159/000488391",
      "url": "https://doi.org/10.1159/000488391",
      "abstract": "BACKGROUND: Google Trends (GT) searches trends of specific queries in Google, which potentially reflect the real-life epidemiology of allergic rhinitis. We compared GT terms related to ragweed pollen allergy in American and European Union countries with a known ragweed pollen season. Our aim was to assess seasonality and the terms needed to perform the GT searches and to compare these during the spring and summer pollen seasons. METHODS: We examined GT queries from January 1, 2011, to January 4, 2017. We included 15 countries with a known ragweed pollen season and used the standard 5-year GT graphs. We used the GT translation for all countries and the untranslated native terms for each country. RESULTS: The results of \"pollen,\" \"ragweed,\" and \"allergy\" searches differed between countries, but \"ragweed\" was clearly identified in 12 of the 15 countries. There was considerable heterogeneity of findings when the GT translation was used. For Croatia, Hungary, Romania, Serbia, and Slovenia, the GT translation was inappropriate. The country patterns of \"pollen,\" \"hay fever,\" and \"allergy\" differed in 8 of the 11 countries with identified \"ragweed\" queries during the spring and the summer, indicating that the perception of tree and grass pollen allergy differs from that of ragweed pollen. CONCLUSIONS: To investigate ragweed pollen allergy using GT, the term \"ragweed\" as a plant is required and the translation of \"ragweed\" in the native language needed.",
      "citations": 38,
      "source_db": "openalex",
      "oa_status": "bronze",
      "id": "https://openalex.org/W2800175170",
      "duplicate_dois": [],
      "bib_key": "bousquet2018differences"
    },
    {
      "title": "Election Vote Share Prediction using a Sentiment-based Fusion of Twitter Data with Google Trends and Online Polls",
      "authors": [
        "Parnian Kassraie",
        "Alireza Modirshanechi",
        "Hamid K. Aghajan"
      ],
      "year": 2017,
      "venue": "Proceedings of the 6th International Conference on Data Science, Technology and Applications",
      "doi": "10.5220/0006484303630370",
      "url": "https://doi.org/10.5220/0006484303630370",
      "abstract": null,
      "citations": 9,
      "source_db": "crossref",
      "oa_status": null,
      "id": "10.5220/0006484303630370",
      "duplicate_dois": [],
      "bib_key": "kassraie2017election"
    },
    {
      "title": "The (mis)use of Google Trends data in the social sciences - A systematic review, critique, and recommendations",
      "authors": [
        "Johanna Hölzl",
        "Florian Keusch",
        "Christoph Sajons"
      ],
      "year": 2024,
      "venue": "Social Science Research",
      "doi": "10.1016/j.ssresearch.2024.103099",
      "url": "https://doi.org/10.1016/j.ssresearch.2024.103099",
      "abstract": "Researchers increasingly use aggregated search data from Google Trends to study a wide range of phenomena. Although this new data source possesses some important practical and methodological benefits, it also carries substantial challenges with respect to internal validity, reliability, and generalizability. In this paper, we describe and assess the existing applied research with Google Trends data in the social sciences. We conduct a systematic literature review of 360 studies using Google Trends data to (1) illustrate habits and trends and (2) examine whether and how researchers take the identified challenges into account. The results show that the large majority of the literature fails to test the internal validity of their Google Trends measure, does not consider whether their data are reliable across samples, and does not discuss the generalizability of their results. We conclude by stating practical recommendations that will help researchers to address these issues and properly work with Google Trends data.",
      "citations": 34,
      "source_db": "openalex",
      "oa_status": "hybrid",
      "id": "https://openalex.org/W4405942062",
      "duplicate_dois": [],
      "bib_key": "holzl2024mis"
    },
    {
      "title": "Short-term forecasting of the COVID-19 pandemic using Google Trends data: Evidence from 158 countries",
      "authors": [
        "Moscow School of Economics, Moscow State University, Moscow",
        "D. Fantazzini"
      ],
      "year": 2020,
      "venue": "Applied Econometrics",
      "doi": "10.22394/1993-7601-2020-59-33-54",
      "url": "https://doi.org/10.22394/1993-7601-2020-59-33-54",
      "abstract": null,
      "citations": 16,
      "source_db": "crossref",
      "oa_status": null,
      "id": "10.22394/1993-7601-2020-59-33-54",
      "duplicate_dois": [],
      "bib_key": "economics2020short"
    },
    {
      "title": "PytrendsLongitudinalR: Create Longitudinal Google Trends Data",
      "authors": [
        "Taeyong Park",
        "Malika Dixit"
      ],
      "year": 2024,
      "venue": "CRAN: Contributed Packages",
      "doi": "10.32614/cran.package.pytrendslongitudinalr",
      "url": "https://doi.org/10.32614/cran.package.pytrendslongitudinalr",
      "abstract": null,
      "citations": 1,
      "source_db": "crossref",
      "oa_status": null,
      "id": "10.32614/cran.package.pytrendslongitudinalr",
      "duplicate_dois": [],
      "bib_key": "park2024pytrendslongitudinalr"
    },
    {
      "title": "Prevalence of Ethical Oversight Among Studies Using Google Trends Data: a Cross-sectional Analysis",
      "authors": [
        "Mitchell Love",
        "Taimoor Khan",
        "Nicholas B. Sajjadi",
        "Ryan Ottwell",
        "Matt B. Vassar",
        "Jason Beaman",
        "Micah Hartwell"
      ],
      "year": 2021,
      "venue": "Oklahoma State Medical Proceedings",
      "doi": null,
      "url": "https://okstatemedicalproceedings.com/index.php/OSMP/article/view/155",
      "abstract": "Background The extent of ethical oversight among internet studies utilizing Google Trends (GT) data is largely unknown. GT data in prior medical research has provided a deeper understanding of public interest in and awareness of key medical issues, emphasizing the importance of ensuring ethical conduct in this field of research. Thus, we investigated the prevalence of Institutional Review Board (IRB) submission rates among GT studies. Design A systematic search of PubMed was conducted for observational studies using GT data published after 2012. We randomized and screened 563 articles in a masked, duplicate fashion. Title, PMID, publishing journal, publishing date, primary author credentials and country, potential correspondence for outside data, IRB statement, IRB sponsor, and funding statement were extracted. Reporting frequencies were calculated and chi-square tests were conducted. Results Of the 76 included studies, 3 (3.95%) declared submission to an IRB, 11 (14.47%) declared no submission, and 62 (81.58%) made no declaration. Additionally, 30 (39.47%) reported a funding source, 11 (14.47%) reported no funding source, and 35 (46.05%) did not mention funding. Study funding correlated with likelihood of reporting ethical oversight (X2=9.9, P= 0.043). Conclusions Our findings suggest low reporting of ethical oversight among GT studies, possibly resulting from poor methodological documentation or widespread unfamiliarity of IRBs with internet research. Diminished submission likelihood among unfunded studies is possibly due to financial and temporal constraints. We recommend using stratified ethical review boards permitting some research to undergo truncated review, or otherwise clearly reporting the nature of review, encouraging production and limiting waste.",
      "citations": 0,
      "source_db": "openalex",
      "oa_status": "diamond",
      "id": "https://openalex.org/W7215361249",
      "duplicate_dois": [],
      "bib_key": "love2021prevalence"
    },
    {
      "title": "Can Google Searches Be Used to Predict Scarlet Fever Outbreaks in England and Wales? A Study Using Google Trends Data",
      "authors": [
        "Michelle  May Del Carretto",
        "Ram Bajpai",
        "Thomas Shepherd"
      ],
      "year": 2023,
      "venue": "Elsevier BV",
      "doi": "10.2139/ssrn.4585248",
      "url": "https://doi.org/10.2139/ssrn.4585248",
      "abstract": null,
      "citations": 0,
      "source_db": "crossref",
      "oa_status": null,
      "id": "10.2139/ssrn.4585248",
      "duplicate_dois": [],
      "bib_key": "carretto2023can"
    },
    {
      "title": "The Characteristics, Uses, and Biases of Studies Related to Malignancies Using Google Trends: Systematic Review",
      "authors": [
        "Mikołaj Kamiński",
        "Jakub Czarny",
        "Piotr Jerzy Skrzypczak",
        "Krzysztof Sienicki",
        "Magdalena Roszak"
      ],
      "year": 2023,
      "venue": "Journal of Medical Internet Research",
      "doi": "10.2196/47582",
      "url": "https://doi.org/10.2196/47582",
      "abstract": "BACKGROUND: The internet is a primary source of health information for patients, supplementing physician care. Google Trends (GT), a popular tool, allows the exploration of public interest in health-related phenomena. Despite the growing volume of GT studies, none have focused explicitly on oncology, creating a need for a systematic review to bridge this gap. OBJECTIVE: We aimed to systematically characterize studies related to oncology using GT to describe its utilities and biases. METHODS: We included all studies that used GT to analyze Google searches related to malignancies. We excluded studies written in languages other than English. The search was performed using the PubMed engine on August 1, 2022. We used the following search input: \"Google trends\" AND (\"oncology\" OR \"cancer\" or \"malignancy\" OR \"tumor\" OR \"lymphoma\" OR \"multiple myeloma\" OR \"leukemia\"). We analyzed sources of bias that included using search terms instead of topics, lack of confrontation of GT statistics with real-world data, and absence of sensitivity analysis. We performed descriptive statistics. RESULTS: A total of 85 articles were included. The first study using GT for oncology research was published in 2013, and since then, the number of publications has increased annually. The studies were categorized as follows: 22% (19/85) were related to prophylaxis, 20% (17/85) pertained to awareness events, 11% (9/85) were celebrity-related, 13% (11/85) were related to COVID-19, and 47% (40/85) fell into other categories. The most frequently analyzed cancers were breast (n=28), prostate (n=26), lung (n=18), and colorectal cancers (n=18). We discovered that of the 85 studies, 17 (20%) acknowledged using GT topics instead of search terms, 79 (93%) disclosed all search input details necessary for replicating their results, and 34 (40%) compared GT statistics with real-world data. The most prevalent methods for analyzing the GT data were correlation analysis (55/85, 65%) and peak analysis (43/85, 51%). The authors of only 11% (9/85) of the studies performed a sensitivity analysis. CONCLUSIONS: The number of studies related to oncology using GT data has increased annually. The studies included in this systematic review demonstrate a variety of concerning topics, search strategies, and statistical methodologies. The most frequently analyzed cancers were breast, prostate, lung, colorectal, skin, and cervical cancers, potentially reflecting their prevalence in the population or public interest. Although most researchers provided reproducible search inputs, only one-fifth used GT topics instead of search terms, and many studies lacked a sensitivity analysis. Scientists using GT for medical research should ensure the quality of studies by providing a transparent search strategy to reproduce results, preferring to use topics over search terms, and performing robust statistical calculations coupled with sensitivity analysis.",
      "citations": 12,
      "source_db": "openalex",
      "oa_status": "gold",
      "id": "https://openalex.org/W4380264119",
      "duplicate_dois": [],
      "bib_key": "kaminski2023characteristics"
    },
    {
      "title": "Using Google Trends Data to forecast homicide mortality: the case of Mexico",
      "authors": [
        "Eduardo Vazquez",
        "Eliud Silva"
      ],
      "year": 2025,
      "venue": "Población y Salud en Mesoamérica",
      "doi": "10.15517/c57dzg81",
      "url": "https://doi.org/10.15517/c57dzg81",
      "abstract": "Introduction: In Mexico a major public safety concern is how to predict and reduce homicides to implement effective mitigation policies. Methodology: This study aims to compare traditional forecasting models , ARIMA and Vector Autoregressive (VAR), with and without Google Trends data, the research explores ways to enhance prediction accuracy. Using homicide records from the National Institute of Statistics and Geography (INEGI, for its Spanish acronym) and Google Trends data from 2006-2020, the study highlights the integration of real-time online data to complement official statistics. Results: Considering a forecast horizon of 15 months up to March 2020, results show that VAR models with Google Trends provide the best performance for both female and male homicides. Conclusions: The findings underscore the potential of integrating digital data sources into traditional models to provide more accurate and timely tools for public safety planning and intervention.",
      "citations": 0,
      "source_db": "crossref",
      "oa_status": null,
      "id": "10.15517/c57dzg81",
      "duplicate_dois": [],
      "bib_key": "vazquez2025using"
    },
    {
      "title": "Google Trends and Information Seeking Trend of COVID-19 in Indonesia",
      "authors": [
        "Putri Limilia",
        "Benazir Bona Pratamawaty"
      ],
      "year": 2020,
      "venue": "Jurnal ASPIKOM",
      "doi": "10.24329/aspikom.v5i2.741",
      "url": "https://doi.org/10.24329/aspikom.v5i2.741",
      "abstract": "WHO has declared COVID-19 as a pandemic due to its rapid increase in cases outside China. COVID-19 has also affected a growing number of countries. However, the Indonesia government responded to the declaration in a not-serious manner, which has generated uncertainty circumstance among its public. This circumstance has driven people to consume information as much as they are possible to consume. This study aims to map out the trend of information-seeking concerning COVID-19 in Indonesia using Google Trends and to compare it to the information available on Indonesia's Ministry of Health official website from January until March. This study was descriptive quantitative, which used Google Trends as data collection tools. The research found that information seeking concerning COVID-19 has been increasing since the end of January. Government statements were found as the trigger of the information-seeking activity escalation and also served as the reason behind different information-seeking trends each month.",
      "citations": 31,
      "source_db": "openalex",
      "oa_status": "gold",
      "id": "https://openalex.org/W3043571875",
      "duplicate_dois": [],
      "bib_key": "limilia2020google"
    },
    {
      "title": "Climate Change Induced Floods: A Comprehensive Analysis of Historical Trends and Public Awareness using EM-DATA and Google Trends",
      "authors": [
        "Abishek R",
        "Raji Pushpalatha",
        "Roshni Thendiyath"
      ],
      "year": 2025,
      "venue": "Elsevier BV",
      "doi": "10.2139/ssrn.5726342",
      "url": "https://doi.org/10.2139/ssrn.5726342",
      "abstract": "Climate change plays an important role in intensifying the occurrences and severity of the flood disasters across the world. Hence, this study analysed the frequency of occurrence of flood events using data from EM - DAT International Disaster Database represents a steady linear rise in occurrences of the flood events over the years. The rise in level of disastrous events seeks urgent need for adaptive and mitigate flood management strategies. Multi-scale public awareness assessment is done in addition to the historical analysis using Google Trends data for three different scales: Local Awareness (LA) at sub-national level, Regional Awareness (RA) at the national level and Global Awareness (GA) across countries. Awareness metrics were computed by taking an average normalized search interest value which is scaled from 0 to 100 for the recent five years. The analysis revealed that Local awareness in India averaged 73.78, significantly higher than the Regional Awareness (50.62) and Global Awareness across the globe (17.81). This variation shows that relatively high attention for affected regions due to climate induced flooding and awareness fades sharply at the higher scale levels. In addition to this, comparative keyword analysis showed reduced public interest when flood related searches are linked to climate change. Finding highlights critical gap between increasing flood-based disaster and improper public awareness, particularly in vulnerable and globally detached countries. Proper actions are required to enhance proper resilience which includes digital awareness, early warning systems within disaster preparedness frameworks.",
      "citations": 0,
      "source_db": "crossref",
      "oa_status": null,
      "id": "10.2139/ssrn.5726342",
      "duplicate_dois": [],
      "bib_key": "abishek2025climate"
    },
    {
      "title": "Reporting guideline for overviews of reviews of healthcare interventions: development of the PRIOR statement",
      "authors": [
        "Michelle Gates",
        "Allison Gates",
        "Dawid Pieper",
        "Ricardo M. Fernandes",
        "Andrea C. Tricco",
        "David Moher",
        "Sue Brennan",
        "Tianjing Li",
        "Michelle Pollock",
        "Carole Lunny",
        "Dino Sepúlveda",
        "Joanne E. McKenzie",
        "Shannon D. Scott",
        "Karen A. Robinson",
        "Katja Matthias",
        "Konstantinos I. Bougioukas",
        "Paolo Fusar‐Poli",
        "Penny F. Whiting",
        "Stephana J. Moss",
        "Lisa Hartling"
      ],
      "year": 2022,
      "venue": "BMJ",
      "doi": "10.1136/bmj-2022-070849",
      "url": "https://doi.org/10.1136/bmj-2022-070849",
      "abstract": "OBJECTIVE: To develop a reporting guideline for overviews of reviews of healthcare interventions. DESIGN: Development of the preferred reporting items for overviews of reviews (PRIOR) statement. PARTICIPANTS: Core team (seven individuals) led day-to-day operations, and an expert advisory group (three individuals) provided methodological advice. A panel of 100 experts (authors, editors, readers including members of the public or patients) was invited to participate in a modified Delphi exercise. 11 expert panellists (chosen on the basis of expertise, and representing relevant stakeholder groups) were invited to take part in a virtual face-to-face meeting to reach agreement (≥70%) on final checklist items. 21 authors of recently published overviews were invited to pilot test the checklist. SETTING: International consensus. INTERVENTION: Four stage process established by the EQUATOR Network for developing reporting guidelines in health research: project launch (establish a core team and expert advisory group, register intent), evidence reviews (systematic review of published overviews to describe reporting quality, scoping review of methodological guidance and author reported challenges related to undertaking overviews of reviews), modified Delphi exercise (two online Delphi surveys to reach agreement (≥70%) on relevant reporting items followed by a virtual face-to-face meeting), and development of the reporting guideline. RESULTS: From the evidence reviews, we drafted an initial list of 47 potentially relevant reporting items. An international group of 52 experts participated in the first Delphi survey (52% participation rate); agreement was reached for inclusion of 43 (91%) items. 44 experts (85% retention rate) completed the second Delphi survey, which included the four items lacking agreement from the first survey and five new items based on respondent comments. During the second round, agreement was not reached for the inclusion or exclusion of the nine remaining items. 19 individuals (6 core team and 3 expert advisory group members, and 10 expert panellists) attended the virtual face-to-face meeting. Among the nine items discussed, high agreement was reached for the inclusion of three and exclusion of six. Six authors participated in pilot testing, resulting in minor wording changes. The final checklist includes 27 main items (with 19 sub-items) across all stages of an overview of reviews. CONCLUSIONS: PRIOR fills an important gap in reporting guidance for overviews of reviews of healthcare interventions. The checklist, along with rationale and example for each item, provides guidance for authors that will facilitate complete and transparent reporting. This will allow readers to assess the methods used in overviews of reviews of healthcare interventions and understand the trustworthiness and applicability of their findings.",
      "citations": 856,
      "source_db": "openalex",
      "oa_status": "hybrid",
      "id": "https://openalex.org/W4290769249",
      "duplicate_dois": [],
      "bib_key": "gates2022reporting"
    },
    {
      "title": "gtrendshealth: Query the 'Google Trends for Health' API",
      "authors": [
        "Oscar de Leon"
      ],
      "year": 2025,
      "venue": "CRAN: Contributed Packages",
      "doi": "10.32614/cran.package.gtrendshealth",
      "url": "https://doi.org/10.32614/cran.package.gtrendshealth",
      "abstract": null,
      "citations": 0,
      "source_db": "crossref",
      "oa_status": null,
      "id": "10.32614/cran.package.gtrendshealth",
      "duplicate_dois": [],
      "bib_key": "leon2025gtrendshealth"
    },
    {
      "title": "Assessment of Google Trends terms reporting allergies and the grass pollen season in Ukraine",
      "authors": [
        "Ігор Петрович Кайдашев",
        "Halyna Yu. Morokhovets",
        "Victoria Rodinkova",
        "Lawrence M. DuBuske",
        "Jean Bousquet"
      ],
      "year": 2020,
      "venue": "World Allergy Organization Journal",
      "doi": "10.1016/j.waojou.2020.100465",
      "url": "https://doi.org/10.1016/j.waojou.2020.100465",
      "abstract": "Background Grass pollen allergy is an important trigger for the development of respiratory disorders. Defining the grass pollen season onset is critical for correct allergy diagnosis and personalized therapy. The development of a pan-European sentinel network for allergic diseases has raised the problem of translating the Google search terms into different European languages as well as defining specific pollen season characteristics in different regions. Grass pollen allergy was investigated due to high allergenicity and wide expansion of grass pollen in Europe. Objectives The aim of this study was to examine which translations of \"hay fever\", \"grass\", and \"rhinitis\" could be used in the native Cyrillic languages, especially in Ukrainian and Russian, and to compare the seasonality of allergic respiratory queries in Ukraine with the grass pollen counts. Methods Google Trends (GT) was used to search Google queries concerning grass pollen allergy: \"allergy\", \"hay fever\", \"runny nose\", \"grass\", \"asthma\", and \"pollen\". The Cyrillic terms in Ukrainian and Russian were used. The search was done for the period from 2013 to 2017. Pollen collection from 2013 to 2016 was conducted using volumetric methods. Average daily temperatures were obtained from http://gismeteo.ua. Correlations were assessed by Spearman (R) test. Results The Ukrainian Google users searched the Cyrillic equivalents for \"runny nose\", \"grass\", and \"asthma\". Due to the GT queries profile, Ukraine had a \"D\" pattern according to the classification, developed by Bousquet J et al (2017). In Ukraine, the Poaceae pollen season generally occurred between the second ten-day period of May and the last ten-day period of July. The Poaceae pollen season started with a concentration of pollen grains of 8.0 m −3 . This concentration provoked the growth of GT \"grass\", \"allergy\", \"hay fever\", and \"asthma\" queries. Conclusions The terms \"grass\", \"allergy\", \"hay fever\", and \"asthma\" (in their Cyrillic equivalents) are required in Ukraine to account for the grass pollen exposure by GT. The study of GT may be a useful tool to make an assessment of the grass pollen season for the prevention and minimization of exposure to significant grass pollen concentrations.",
      "citations": 11,
      "source_db": "openalex",
      "oa_status": "gold",
      "id": "https://openalex.org/W3090450262",
      "duplicate_dois": [],
      "bib_key": "anon2020assessment"
    },
    {
      "title": "P045 Google Internet Searches Related to Inflammatory Arthritis: an Observational Study Using Google Trends Data",
      "authors": [
        "Mumina Akthar",
        "Kayleigh J Mason",
        "Ian C Scott"
      ],
      "year": 2024,
      "venue": "Rheumatology",
      "doi": "10.1093/rheumatology/keae163.087",
      "url": "https://doi.org/10.1093/rheumatology/keae163.087",
      "abstract": "Abstract Background/Aims Inflammatory arthritis (IA) care involves a paradox. Rheumatologists focus on reducing disease activity through treat-to-target (T2T). But surveys/qualitative studies show patients’ main concern is pain. As these studies include a minority of patients, their findings may not be generalisable. The internet has transformed how patients access health information. Examining search engine data provides an alternative method to understand the health areas of most importance to people with IA. We examined publicly available Google search engine data, to determine the relative popularity of searches for different aspects of health made in conjunction with IA. Methods We used Google Trends data from 2011-2022 to determine the relative popularity of searches for “patient symptom” (pain; work; stiffness; fatigue; mood) and “T2T” (DMARDs; inflammation; synovitis; corticosteroids) domains made with rheumatoid arthritis (RA), psoriatic arthritis (PsA), and ankylosing spondylitis (AS) in the UK/USA. Google Trends normalises a sample of search data by popularity over time and region, presenting it on a 0-100 scale at each time-point (100 represents the time-point with most searches). It allows comparisons of up to five search term combinations. We evaluated &amp;gt;100 search term combinations to ascertain the most popular “patient symptom” and “T2T” domains (comparing mean normalised scores across time-points). Results Patient Symptom Domains: in all IA forms in the UK/USA, pain was the most popular term. Its popularity increased over time. UK searches for pain gave mean scores of 58, 34, and 39 with RA, PsA, and AS. UK searches for other patient symptom domains gave mean scores ranging 2-7 with RA; no scores were generated with PsA/AS. In the USA, pain gave mean scores of 79, 51, and 63 with RA, PsA, and AS, compared to scores ranging 2-6 for other domains. T2T Domains: methotrexate was the most popular search term with RA and PsA in the UK (mean 28 and 21) and USA (mean 63 and 33); it was only slightly more popular than searches for synovitis and inflammation. For AS, in the UK and USA inflammation was most popular (mean 9 and 34). Most Popular Patient Symptom vs Most Popular T2T Domain: for RA, PsA, and AS, pain was substantially more popular in the UK (mean 58, 30, 52) and USA (mean 79, 54, 63) than methotrexate in RA and PsA in the UK (mean 16 and 14) and USA (mean 15 and 11) and inflammation in AS in the UK (mean 6) and USA (mean 8). Conclusion Pain is the most popular search term used with IA in Google searches in the UK/USA, supporting surveys/qualitative studies showing pain is the health aspect of most importance to people with IA. Routine pain assessments should be embedded within T2T strategies to ensure patient perspectives are considered. Disclosure M. Akthar: Grants/research support; ‘M.A. previously received funding by the National Institute for Health and Care Research (NIHR Academic Clinical Fellowship in Rheumatology)., The views expressed are those of the author and not necessarily those of the NIHR, NHS or the Department of Health and Social Care.’. K.J. Mason: Grants/research support; ‘K.J.M. is funded by the National Institute for Health and Care Research (NIHR; Grant Reference Number NIHR203281)., The views expressed are those of the author and not necessarily those of the NIHR, NHS, or the Department of Health and Social Care.’. I.C. Scott: Grants/research support; ‘I.C.S. is funded by the National Institute for Health and Care Research (NIHR Advanced Research Fellowship, NIHR300826)., The views expressed are those of the author and not necessarily those of the NIHR, NHS, or the Department of Health and Social Care.’",
      "citations": 0,
      "source_db": "crossref",
      "oa_status": null,
      "id": "10.1093/rheumatology/keae163.087",
      "duplicate_dois": [],
      "bib_key": "akthar2024p045"
    },
    {
      "title": "GLOBALIZING SECURITY CLASSES USING GOOGLE TRENDS",
      "authors": [
        "Barbara Jo White",
        "Mary Charles Hale",
        "Lorrie Willey"
      ],
      "year": 2014,
      "venue": "Issues in Information Systems",
      "doi": "10.48009/2_iis_2014_39-48",
      "url": "https://doi.org/10.48009/2_iis_2014_39-48",
      "abstract": "Globalization or internationalization of information systems courses is supported not only by the Association toAdvance Collegiate Schools of Business but also by model curriculum guidelines for undergraduate programs in information systems.Though globalization of the information systems curricula is often mentioned in conjunction with a general IS course or a course in IS project management or software development, IT security courses are also ideal areas that can be globalized.This paper explores the use of Google Trends, a free tool displaying search trends with associated news stories and heat maps for each entered term or phrase, as a means of finding appropriate supplemental materials to help globalize security courses in undergraduate IS programs.",
      "citations": 2,
      "source_db": "openalex",
      "oa_status": "diamond",
      "id": "https://openalex.org/W2909851110",
      "duplicate_dois": [],
      "bib_key": "white2014globalizing"
    },
    {
      "title": "Enhancing the Predictive Power of Google Trends Data Through Network Analysis: Infodemiology Study of COVID-19",
      "authors": [
        "Amanda M. Y. Chu",
        "Andy Chun Yin Chong",
        "Nick H T Lai",
        "Agnes Tiwari",
        "Mike K. P. So"
      ],
      "year": 2023,
      "venue": "JMIR Public Health and Surveillance",
      "doi": "10.2196/42446",
      "url": "https://doi.org/10.2196/42446",
      "abstract": "BACKGROUND: The COVID-19 outbreak has revealed a high demand for timely surveillance of pandemic developments. Google Trends (GT), which provides freely available search volume data, has been proven to be a reliable forecast and nowcast measure for public health issues. Previous studies have tended to use relative search volumes from GT directly to analyze associations and predict the progression of pandemic. However, GT's normalization of the search volumes data and data retrieval restrictions affect the data resolution in reflecting the actual search behaviors, thus limiting the potential for using GT data to predict disease outbreaks. OBJECTIVE: This study aimed to introduce a merged algorithm that helps recover the resolution and accuracy of the search volume data extracted from GT over long observation periods. In addition, this study also aimed to demonstrate the extended application of merged search volumes (MSVs) in combination of network analysis, via tracking the COVID-19 pandemic risk. METHODS: We collected relative search volumes from GT and transformed them into MSVs using our proposed merged algorithm. The MSVs of the selected coronavirus-related keywords were compiled using the rolling window method. The correlations between the MSVs were calculated to form a dynamic network. The network statistics, including network density and the global clustering coefficients between the MSVs, were also calculated. RESULTS: Our research findings suggested that although GT restricts the search data retrieval into weekly data points over a long period, our proposed approach could recover the daily search volume over the same investigation period to facilitate subsequent research analyses. In addition, the dynamic time warping diagrams show that the dynamic networks were capable of predicting the COVID-19 pandemic trends, in terms of the number of COVID-19 confirmed cases and severity risk scores. CONCLUSIONS: The innovative method for handling GT search data and the application of MSVs and network analysis to broaden the potential for GT data are useful for predicting the pandemic risk. Further investigation of the GT dynamic network can focus on noncommunicable diseases, health-related behaviors, and misinformation on the internet.",
      "citations": 14,
      "source_db": "openalex",
      "oa_status": "gold",
      "id": "https://openalex.org/W4386498393",
      "duplicate_dois": [],
      "bib_key": "chu2023enhancing"
    },
    {
      "title": "Forecasting the United States Unemployment Rate by Using Recurrent Neural Networks with Google Trends Data",
      "authors": [
        "Indian Institute of Technology Kharagpur, India",
        "Sourav Kundu",
        "Rajshekhar Singhania"
      ],
      "year": 2020,
      "venue": "International Journal of Trade, Economics and Finance",
      "doi": "10.18178/ijtef.2020.11.6.679",
      "url": "https://doi.org/10.18178/ijtef.2020.11.6.679",
      "abstract": "We study the problem of obtaining an accurate forecast of the unemployment claims using online search data. The motivation for this study arises from the fact that there is a need for nowcasting or providing a reliable short-term estimate of the unemployment rate. The data regarding initial jobless claims are published by the US Department of labor weekly. To tackle the problem of getting an accurate forecast, we propose the use of the novel Long Short-Term Memory (LSTM) architecture of Recurrent Neural Networks, to predict the unemployment claims (initial jobless claims) using the Google Trends query share for certain keywords. We begin by analyzing the correlation of a large number of keywords belonging to different aspects of the economy with the US initial jobless claims data. We take 15-year weekly data from January 2004 to January 2019 and create two different models for analysis: a Vector Autoregressive Model (VAR) model combining the official unemployment claims series with the search trends for the keyword ‘job offers’ taken from Google Trends and an LSTM model with only the Google trends time series data for the complete set of identified keywords. Our analysis reveals that the LSTM model outperforms the VAR model by a significant margin in predicting the unemployment claims across different forecast horizons.",
      "citations": 8,
      "source_db": "crossref",
      "oa_status": null,
      "id": "10.18178/ijtef.2020.11.6.679",
      "duplicate_dois": [],
      "bib_key": "kharagpur2020forecasting"
    },
    {
      "title": "Misinformation About and Interest in Chlorine Dioxide During the COVID-19 Pandemic in Mexico Identified Using Google Trends Data: Infodemiology Study",
      "authors": [
        "Jonathan Matías Chejfec‐Ciociano",
        "Juan Pablo Martínez-Herrera",
        "Alexa Darianna Parra-Guerra",
        "Ricardo Chejfec",
        "Francisco José Barbosa‐Camacho",
        "Juan Carlos Ibarrola‐Peña",
        "Gabino Cervantes‐Guevara",
        "Guillermo Alonso Cervantes‐Cardona",
        "Clotilde Fuentes‐Orozco",
        "Enrique Cervantes‐Pérez",
        "Benjamín García-Reyna",
        "Alejandro González‐Ojeda"
      ],
      "year": 2021,
      "venue": "JMIR Infodemiology",
      "doi": "10.2196/29894",
      "url": "https://doi.org/10.2196/29894",
      "abstract": "BACKGROUND The COVID-19 pandemic has prompted the increasing popularity of several emerging therapies or preventives that lack scientific evidence or go against medical directives. One such therapy involves the consumption of chlorine dioxide, which is commonly used in the cleaning industry and is available commercially as a mineral solution. This substance has been promoted as a preventive or treatment agent for several diseases, including SARS-CoV-2 infection. As interest in chlorine dioxide has grown since the start of the pandemic, health agencies, institutions, and organizations worldwide have tried to discourage and restrict the consumption of this substance. OBJECTIVE The aim of this study is to analyze search engine trends in Mexico to evaluate changes in public interest in chlorine dioxide since the beginning of the COVID-19 pandemic. METHODS We retrieved public query data for the Spanish equivalent of the term “chlorine dioxide” from the Google Trends platform. The location was set to Mexico, and the time frame was from March 3, 2019, to February 21, 2021. A descriptive analysis was performed. The Kruskal-Wallis and Dunn tests were used to identify significant changes in search volumes for this term between four consecutive time periods, each of 13 weeks, from March 1, 2020, to February 27, 2021. RESULTS From the start of the pandemic in Mexico (February 2020), an upward trend was observed in the number of searches compared with that in 2019. Maximum volume trends were recorded during the week of July 19-25, 2020. The search volumes declined between September and November 2020, but another peak was registered in December 2020 through February 2021, which reached a maximum value on January 10. Percentage change from the first to the fourth time periods was +312.85, -71.35, and +228.18, respectively. Pairwise comparisons using the Kruskal-Wallis and Dunn tests showed significant differences between the four periods (P<.001). CONCLUSIONS Misinformation is a public health risk because it can lower compliance with the recommended measures and encourage the use of therapies that have not been proven safe. The ingestion of chlorine dioxide presents a danger to the population, and several adverse reactions have been reported. Programs should be implemented to direct those interested in this substance to accurate medical information.",
      "citations": 12,
      "source_db": "openalex",
      "oa_status": "gold",
      "id": "https://openalex.org/W4205324194",
      "duplicate_dois": [],
      "bib_key": "chejfecciociano2021misinformation"
    },
    {
      "title": "Reporting",
      "authors": [
        "Mark Mucchetti"
      ],
      "year": 2020,
      "venue": "BigQuery for Data Warehousing",
      "doi": "10.1007/978-1-4842-6186-6_16",
      "url": "https://doi.org/10.1007/978-1-4842-6186-6_16",
      "abstract": null,
      "citations": 1,
      "source_db": "crossref",
      "oa_status": null,
      "id": "10.1007/978-1-4842-6186-6_16",
      "duplicate_dois": [],
      "bib_key": "mucchetti2020reporting"
    },
    {
      "title": "Utilizing Google Trends data to enhance forecasts and monitor long COVID prevalence",
      "authors": [
        "Amanda M. Y. Chu",
        "Jenny Tsun Yee Tsang",
        "Sophia Siu Chee Chan",
        "Lupe S. H. Chan",
        "Mike K. P. So"
      ],
      "year": 2025,
      "venue": "Communications Medicine",
      "doi": "10.1038/s43856-025-00896-6",
      "url": "https://doi.org/10.1038/s43856-025-00896-6",
      "abstract": "Long COVID, the persistent illness following COVID-19 infection, has emerged as a major public health concern since the outbreak of the pandemic. Effective disease surveillance is crucial for policymaking and resource allocation. We investigated the potential of utilizing Google Trends data to enhance long COVID symptoms surveillance. Though Google Trends provides freely available search popularity data, limitations in data normalization and retrieval restrictions have hindered its predictive capabilities. In our study, we carefully selected 33 search terms and 20 related topics from the long COVID symptoms list provided by the Centers for Disease Control and Prevention and the database “scite”, and calculated their merged search volumes from Google Trends data using our developed statistical method for analysis. We identify four related topics (ageusia, anosmia, chest pain, and headaches) that consistently exhibit increased search popularity before that of “long COVID.” Additionally, nine related topics (aching muscle pain, anxiety, chest pain, clouding of consciousness, dizziness, fatigue, myalgia, shortness of breath, and hypochondriasis) show increased search popularity following that of “long COVID.” We demonstrate that the merged search volume (MSV), derived from the relative search volume data downloaded from Google, can be used to forecast the prevalence of long COVID in a prediction study, supporting the use of the methodology in risk management regarding the prevalence of long COVID. By utilizing a comprehensive list of search terms and sophisticated statistical analytics, our study contributes to exploring the potential of Google Trends data for forecasting and monitoring long COVID prevalence. These findings and methodologies can be used as prior knowledge to inform future infodemiological and epidemiological investigations. Long COVID is a persistent illness that follows COVID-19 infection. It has emerged as a significant public health concern since the outbreak of the pandemic. Effective disease surveillance is crucial for policy making and resource allocation. We investigate the potential of using the number of searches of long COVID symptoms in Google to enhance surveillance and improve the predictability of long COVID prevalence. We found searches for several specific symptoms increased both before and after searches for long COVID, demonstrating that numbers of searches can predict long COVID prevalence. Google search results could therefore be used to monitor disease prevalence. Chu et al. use merged search volumes of long COVID symptoms, derived from Google Trends data, to investigate changing search patterns. Several specific symptoms increase in searches both before and after the rise in the searches for long COVID, suggesting that search volumes can predict long COVID prevalence.",
      "citations": 9,
      "source_db": "openalex",
      "oa_status": "gold",
      "id": "https://openalex.org/W4410431172",
      "duplicate_dois": [],
      "bib_key": "chu2025utilizing"
    },
    {
      "title": "Big data for the humanities using Google Ngrams: Discovering hidden patterns of conceptual trends",
      "authors": [
        "Shai Ophir"
      ],
      "year": 2016,
      "venue": "First Monday",
      "doi": "10.5210/fm.v21i7.5567",
      "url": "https://doi.org/10.5210/fm.v21i7.5567",
      "abstract": "“Big data” methodologies bring new potential for humanities research. Google’s Ngram Viewer provides an extraordinary tool for tracking long-term usage of terms. Although this is a very high level trend analysis, it may shed light on hidden relations that can be discovered only at the macro resolution level. This short paper will attempt to analyze the historical hidden patterns of the term “Truth” during the last 500 years. Its relation with the term “Love” will be revealed. The results are also compared with the manual analysis of “Truth Systems,” by Pitirim Sorokin in 1937.",
      "citations": 6,
      "source_db": "crossref",
      "oa_status": null,
      "id": "10.5210/fm.v21i7.5567",
      "duplicate_dois": [],
      "bib_key": "ophir2016big"
    },
    {
      "title": "Google Trends Extraction Tool for Google Trends Extended for Health data",
      "authors": [
        "Jacques Eugene Raubenheimer"
      ],
      "year": 2021,
      "venue": "Software Impacts",
      "doi": "10.1016/j.simpa.2021.100060",
      "url": "https://doi.org/10.1016/j.simpa.2021.100060",
      "abstract": null,
      "citations": 20,
      "source_db": "crossref",
      "oa_status": null,
      "id": "10.1016/j.simpa.2021.100060",
      "duplicate_dois": [],
      "bib_key": "raubenheimer2021google"
    },
    {
      "title": "Initial Observations of Psychological and Behavioral Effects of COVID-19 in the United States, Using Google Trends Data",
      "authors": [
        "Daniel S Goldman"
      ],
      "year": 2020,
      "venue": "Center for Open Science",
      "doi": "10.31235/osf.io/jecqp",
      "url": "https://doi.org/10.31235/osf.io/jecqp",
      "abstract": "Google Trends offers researchers a glimpse inside the minds of a large group of people, all at once, and offers a very high resolution as well. As a result, trend data may be useful for identifying rapid changes in day to day psychological states and behaviors associated with the COVID-19 outbreak. This paper analyzes stress related search terms as well as food related search terms, and identifies changes in patterns for each that appear to be associated with the outbreak.",
      "citations": 10,
      "source_db": "crossref",
      "oa_status": null,
      "id": "10.31235/osf.io/jecqp",
      "duplicate_dois": [],
      "bib_key": "goldman2020initial"
    },
    {
      "title": "PATTERNS IN GOOGLE TRENDS TERMS REPORTING RHINITIS AND ALTERNARIA SEASON IN UKRAINE",
      "authors": [
        "Ігор Петрович Кайдашев",
        "Halyna Yu. Morokhovets",
        "Victoria Rodinkova",
        "O. Bilous",
        "Lawrence M. DuBuske",
        "Jean Bousquet"
      ],
      "year": 2020,
      "venue": "The Medical and Ecological Problems",
      "doi": "10.31718/mep.2020.24.5-6.01",
      "url": "https://doi.org/10.31718/mep.2020.24.5-6.01",
      "abstract": "У статті представлено літературний огляд проблеми використання інноваційних інструментів веб-спостереження, зокрема Google Trends (GT), з метою визначення точного початку сезону спор цвілі. Алергія на цвіль є значним пусковим механізмом розвитку поширених респіраторних розладів - алергічного риніту та астми, хронічного обструктивного захворювання легень тощо. Метою дослідження було вивчення сезонності запитів GT в Україні з кількістю спор Alternaria. Спори роду Alternaria - найпоширеніша складова повітря у всіх регіонах світу, що утворюють інфекційний посівний матеріал численних видів рослин, а також спричиняють важку інгаляційну алергію. Точне визначення настання сезону спор цвілі є вирішальним для підтвердження діагнозу алергії на цвіль та розробки персоналізованого лікування для пацієнтів з алергічним ринітом та астмою. Найбільш комплексним підходом є розвиток загальноєвропейської мережі моніторингу, яка поєднує всі ці стратегії. GT може бути корисним інструментом для диференціації сезонів спор Alternaria, особливо коли вони співпадають з сезоном цвітіння амброзії. Чотири терміни \"нежить\", \"сльози\", \"задишка\" та \"кашель\" (кирилицею) слід використовувати в Україні для пояснення впливу спор Alternaria. Поєднання запитів GT з кількістю спор може бути використано в масштабних епідеміологічних дослідженнях. Розвиток загальноєвропейської сигнальної мережі моніторингу алергічних захворювань зумовлює проблему перекладу пошукових термінів різними європейськими мовами. Отримані результати можна використовувати як ефективний інструмент запобігання або мінімізації впливу алергену на пацієнтів під час сезону Alternaria.",
      "citations": 3,
      "source_db": "openalex",
      "oa_status": "diamond",
      "id": "https://openalex.org/W3114517740",
      "duplicate_dois": [],
      "bib_key": "anon2020patterns"
    },
    {
      "title": "Pelatihan Pemanfaatan Google Trends untuk Mendukung Keputusan Pemasaran Berbasis Data pada Pelaku UMKM di Kabupaten Kebumen",
      "authors": [
        "Augistri Putri",
        "Anggit Gusti Nugraheni",
        "Wahyuni Windasari"
      ],
      "year": 2026,
      "venue": "BULETIN ILMIAH NAGARI MEMBANGUN",
      "doi": "10.25077/bina.v9i3.926",
      "url": "https://doi.org/10.25077/bina.v9i3.926",
      "abstract": "Micro, Small, and Medium Enterprises (MSMEs) play a crucial role in economic growth, yet many still face limitations in adopting data-driven marketing decisions due to low digital literacy and constraints in analyzing market information. This community service program aimed to enhance the knowledge and practical skills of MSME actors in Kebumen Regency by leveraging Google Trends as an accessible data source to support data-driven decision-making in marketing. The program was conducted at Universitas Putra Bangsa on May 19, 2026, engaging 17 active MSME entrepreneurs from the Inkubasi UMKM program using a community development approach combined with participatory mentoring was used through problem identification, material delivery, hands-on practice, mentoring, discussion, and reflection. Evaluation relied on observations during training and practice, participant discussions, and activity documentation; no pre-test, post-test, or questionnaire was administered. Observations during the training indicated that participants were able to follow basic technical procedures for using Google Trends, including keyword searches and observation of search trends. However, interpreting trend graphs and translating search information into specific marketing strategies still required further explanation and mentoring. The activity therefore provided an initial introduction to the use of search data for marketing decisions, while longer-term mentoring is needed to support sustained application and integration with internal business data.",
      "citations": 0,
      "source_db": "crossref",
      "oa_status": null,
      "id": "10.25077/bina.v9i3.926",
      "duplicate_dois": [],
      "bib_key": "putri2026pelatihan"
    },
    {
      "title": "Trends of popularity of cardiac biomarkers: Insights from Google Trends",
      "authors": [
        "Giuseppe Lippi",
        "Camilla Mattiuzzi",
        "Gianfranco Cervellin"
      ],
      "year": 2018,
      "venue": "Emergency Care Journal",
      "doi": "10.4081/ecj.2018.7769",
      "url": "https://doi.org/10.4081/ecj.2018.7769",
      "abstract": "This study was aimed at assessing the trend of worldwide popularity, thus likely reflecting usage, of conventional cardiac biomarkers, including cardiac troponins, myoglobin and creatine kinase MB (CK-MB). Google Trends was interrogated using a combination of the three search terms “troponin” AND “myoglobin” AND “CK-MB”, with a time limit set between January 1, 2014 (i.e., the oldest searchable year) and present time (i.e., August 13, 2018). The raw data were entered into an Excel worksheet and reported as cumulative Google Trends scores per week for each cardiac biomarker. The popularity score of myoglobin and CK-MB has displayed a significantly decreasing trend since the 2004, whilst that of troponin has exhibited an apparently paradoxical Ushape behavior, with a more pronounced increase during the past 10 years. The correlation between time and cumulative Google searches was significant for all biomarkers, being r= 0.40 (P<0.001) for troponin, r= -0.45 (P<0.001) for myoglobin and r= - 0.79 (P<0.001) for CK-MB. The score of overall Google searches for troponin was approximately 2.5-fold and 8.5-fold higher than for myoglobin and CK-MB, respectively. When the analysis was limited to the past ten years, the correlation between time and cumulative Google searches became even stronger for troponin (r= 0.85; P<0.001), remained virtually identical for CK-MB (r= -0.80; P<0.001), whilst it was no longer significant for myoglobin (r= - 0.13; P=0.150). The graphical analysis of Google search frequency also showed that CK-MB appears to be popular in Mexico, Brazil, Chile, Japan, Poland and Romania, myoglobin seems popular in Uruguay, Bolivia, Denmark, Kazakhstan and in some African Nations, whilst troponin is mostly predominant in the remaining parts of the world. The results of this study suggest that, despite all available guidelines share the principle that cardiac troponin should be considered the one and only reference biomarker for diagnosing myocardial ischemia, CK-MB and especially myoglobin are still popular worldwide, especially in certain geographic areas.",
      "citations": 4,
      "source_db": "openalex",
      "oa_status": "diamond",
      "id": "https://openalex.org/W2905009538",
      "duplicate_dois": [],
      "bib_key": "lippi2018trends"
    },
    {
      "title": "Searching for migration: estimating Japanese migration to Europe with Google Trends data",
      "authors": [
        "Bert Leysen",
        "Pieter‐Paul Verhaeghe"
      ],
      "year": 2022,
      "venue": "Quality & Quantity",
      "doi": "10.1007/s11135-022-01560-0",
      "url": "https://doi.org/10.1007/s11135-022-01560-0",
      "abstract": "In recent research, Google Trends data has been identified as a potentially useful data source to complement or even replace otherwise traditional data for predicting migration flows. However, the research on this is in its infancy, and as of yet suffers from a distinctive Western bias both in the topics covered as in the applicability of the methods. To examine its wider utility, this paper evaluates the predictive potential of Google Trends data, which captures Google search frequencies, but applies it to the case of Japanese migration flows to Europe. By doing so, we focus on some of the specific challenging aspects of the Japanese language, such as its various writing systems, and of its migration flows, characterized by its relative stability and sometimes limit size. In addition, this research investigates to what extent Google Trends data can be used to empirically test theory in the form of the aspirations and (cap)ability approach. The results show that after careful consideration, this method has the potential to reach satisfactory predictions, but that there are many obstacles to overcome. As such, sufficient care and prior investigation are paramount when attempting this method for less straightforward cases, and additional studies need to address some of the key limitations more in detail to validate or annul some of the findings presented here. Supplementary Information: The online version contains supplementary material available at 10.1007/s11135-022-01560-0.",
      "citations": 3,
      "source_db": "openalex",
      "oa_status": "hybrid",
      "id": "https://openalex.org/W4308965019",
      "duplicate_dois": [],
      "bib_key": "leysen2022searching"
    },
    {
      "title": "Let me Google that for you: Capturing globalization using Google Trends",
      "authors": [
        "Harald Puhr",
        "Jakob Müllner"
      ],
      "year": 2021,
      "venue": "Elsevier BV",
      "doi": "10.2139/ssrn.3969013",
      "url": "https://doi.org/10.2139/ssrn.3969013",
      "abstract": "In this research note, we propose Google Trends as a uniquely versatile and overlooked resource for research on globalization. Search volumes on Google indicate individuals’ information gathering and attention allocation. The research note employs these search volumes to build a recognition-based measure for internationalization of research subjects. First, we test the reliability of the Google Trends measures as substitute for traditional measures of firm internationalization. Google Trends offers highly reliable and finely grained data that provide a market-side complement to accounting-based measures of firm internationalization. Subsequently, we discuss conceptual and theoretical properties of measures for internationalization based on Google Trends. Finally, we outline novel and innovative applications of the proposed internationalization measures to research subjects beyond the firm-context.",
      "citations": 5,
      "source_db": "crossref",
      "oa_status": null,
      "id": "10.2139/ssrn.3969013",
      "duplicate_dois": [],
      "bib_key": "puhr2021let"
    },
    {
      "title": "YENİ BİR VERİ KAYNAĞI OLARAK GOOGLE TRENDS: GELECEK YÖNELİMİ ENDEKSİ İLE İLGİLİ BİR DEĞERLENDİRME / Google Trends As A New Data Source: An Evaluation Of The Future Orientation Index",
      "authors": [
        "Büşra AYAN"
      ],
      "year": 2020,
      "venue": "Uluslararası Ekonomi İşletme ve Politika Dergisi",
      "doi": "10.29216/ueip.676145",
      "url": "https://doi.org/10.29216/ueip.676145",
      "abstract": "Web 2.0 ile birlikte oluşan etkileşimli ortam, yeni veri kaynaklarını beraberinde getirmiştir. Bu yeni veri kaynaklarından biri, Google arama motorunda yapılan sorgulara erişimi sağlayan Google Trends platformudur. Bu çalışmada, internet kullanıcılarının gelecek yıl hakkında geçmiş yıldan daha fazla bilgi arama derecesini ölçme amacı ile geliştirilen Gelecek Yönelimi Endeksi ele alınmıştır. Endeksi geliştiren araştırmacılar, bu endeks ile ekonomik veya sosyal göstergeler arasında saptanan anlamlı korelasyonları, ülkelerin gelişmişlik düzeyleri ile yapılan Google sorguları arasındaki olası bir ilişki şeklinde yorumlamıştır. Bu bağlamda, bu endeks ile İnsani Gelişme Endeksi arasındaki ilişki 2017 ve 2018 yılları için incelenmiştir. Gerçekleştirilen korelasyon analizi bulgularında, Gelecek Yönelimi Endeksi ile İnsani Gelişme Endeksi arasında, geçmiş çalışmaları destekleyici şekilde, anlamlı ve pozitif yönlü bir ilişki saptanmıştır.",
      "citations": 4,
      "source_db": "crossref",
      "oa_status": null,
      "id": "10.29216/ueip.676145",
      "duplicate_dois": [],
      "bib_key": "ayan2020yeni"
    },
    {
      "title": "The STROCSS statement: Strengthening the Reporting of Cohort Studies in Surgery",
      "authors": [
        "Riaz Agha",
        "Mimi Rosealie Borrelli",
        "Martinique Vella‐Baldacchino",
        "Rachel Thavayogan",
        "Dennis Paul Orgill",
        "Duilio Pagano",
        "Prathamesh Pai",
        "Somprakas Basu",
        "James Anthony McCaul",
        "Frederick Heaton Millham",
        "Baskaran Vasudevan",
        "Cláudio Rodrigues Leles",
        "Richard David Rosin",
        "Roberto Klappenbach",
        "David Machado-Aranda",
        "Benjamin Perakath",
        "Andrew James Beamish",
        "Mangesh A. Thorat",
        "M Hammad Ather",
        "Naheed Farooq",
        "Daniel M. Laskin",
        "Kandiah Raveendran",
        "Joerg Albrecht",
        "James A. Milburn",
        "Diana Miguel",
        "Indraneil Mukherjee",
        "Michele Valmasoni",
        "James Chi‐Yong Ngu",
        "Boris Kirshtein",
        "Nicholas Tobias Johannes Raison",
        "Michael Jennings Boscoe",
        "Maximilian J. Johnston",
        "Jerome R. Hoffman",
        "Mohammad Bashashati",
        "Achilleas Thoma",
        "Donagh A Healy",
        "Dennis Paul Orgill",
        "Salvatore A. Giordano",
        "Oliver J. Muensterer",
        "Hüseyin Kadioğlu",
        "Abdulrahman Alsawadi",
        "Patrick James Bradley",
        "Iain James Nixon",
        "Samuele Massarut",
        "Ben J Challacombe",
        "Ashraf Noureldin",
        "Mushtaq Chalkoo",
        "Raafat Yahia Afifi",
        "Riaz Agha",
        "Jeffrey K Aronson",
        "Thomas Edward Pidgeon"
      ],
      "year": 2017,
      "venue": "International Journal of Surgery",
      "doi": "10.1016/j.ijsu.2017.08.586",
      "url": "https://doi.org/10.1016/j.ijsu.2017.08.586",
      "abstract": "INTRODUCTION: The development of reporting guidelines over the past 20 years represents a major advance in scholarly publishing with recent evidence showing positive impacts. Whilst over 350 reporting guidelines exist, there are few that are specific to surgery. Here we describe the development of the STROCSS guideline (Strengthening the Reporting of Cohort Studies in Surgery). METHODS AND ANALYSIS: We published our protocol apriori. Current guidelines for case series (PROCESS), cohort studies (STROBE) and randomised controlled trials (CONSORT) were analysed to compile a list of items which were used as baseline material for developing a suitable checklist for surgical cohort guidelines. These were then put forward in a Delphi consensus exercise to an expert panel of 74 surgeons and academics via Google Forms. RESULTS: The Delphi exercise was completed by 62% (46/74) of the participants. All the items were passed in a single round to create a STROCSS guideline consisting of 17 items. CONCLUSION: We present the STROCSS guideline for surgical cohort, cross-sectional and case-control studies consisting of a 17-item checklist. We hope its use will increase the transparency and reporting quality of such studies. This guideline is also suitable for cross-sectional and case control studies. We encourage authors, reviewers, journal editors and publishers to adopt these guidelines.",
      "citations": 783,
      "source_db": "openalex",
      "oa_status": "bronze",
      "id": "https://openalex.org/W2751909729",
      "duplicate_dois": [],
      "bib_key": "agha2017strocss"
    },
    {
      "title": "Mining Google Trends data for nowcasting and forecasting colorectal cancer (CRC) prevalence",
      "authors": [
        "Cristiana Doina Tudor",
        "Robert Şova"
      ],
      "year": 2023,
      "venue": "PeerJ Computer Science",
      "doi": "10.7717/peerj-cs.1518",
      "url": "https://doi.org/10.7717/peerj-cs.1518",
      "abstract": "Background Colorectal cancer (CRC) is the third most prevalent and second most lethal form of cancer in the world. Consequently, CRC cancer prevalence projections are essential for assessing the future burden of the disease, planning resource allocation, and developing service delivery strategies, as well as for grasping the shifting environment of cancer risk factors. However, unlike cancer incidence and mortality rates, national and international agencies do not routinely issue projections for cancer prevalence. Moreover, the limited or even nonexistent cancer statistics for large portions of the world, along with the high heterogeneity among world nations, further complicate the task of producing timely and accurate CRC prevalence projections. In this situation, population interest, as shown by Internet searches, can be very important for improving cancer statistics and, in the long run, for helping cancer research. Methods This study aims to model, nowcast and forecast the CRC prevalence at the global level using a three-step framework that incorporates three well-established univariate statistical and machine-learning models. First, data mining is performed to evaluate the relevancy of Google Trends (GT) data as a surrogate for the number of CRC survivors. The results demonstrate that population web-search interest in the term “colonoscopy” is the most reliable indicator to nowcast CRC disease prevalence. Then, various statistical and machine-learning models, including ARIMA, ETS, and FNNAR, are trained and tested using relevant GT time series. Finally, the updated monthly query series spanning 2004-2022 and the best forecasting model in terms of out-of-sample forecasting ability (i.e., the neural network autoregression) are utilized to generate point forecasts up to 2025. Results Results show that the number of people with colorectal cancer will continue to rise over the next 24 months. This in turn emphasizes the urgency for public policies aimed at reducing the population's exposure to the principal modifiable risk factors, such as lifestyle and nutrition. In addition, given the major drop in population interest in CRC during the first wave of the COVID-19 pandemic, the findings suggest that public health authorities should implement measures to increase cancer screening rates during pandemics. This in turn would deliver positive externalities, including the mitigation of the global burden and the enhancement of the quality of official statistics.",
      "citations": 7,
      "source_db": "openalex",
      "oa_status": "gold",
      "id": "https://openalex.org/W4387336394",
      "duplicate_dois": [],
      "bib_key": "tudor2023mining"
    },
    {
      "title": "Prediction of ambulatory visits for itching diseases using Google Trends data",
      "authors": [
        "Suraj Muddasani",
        "Alan B. Fleischer"
      ],
      "year": 2021,
      "venue": "Itch",
      "doi": "10.1097/itx.0000000000000045",
      "url": "https://doi.org/10.1097/itx.0000000000000045",
      "abstract": "It would provide insight to know if Google queries for “itch” relate to the probability of a patient visit for common itching diseases in the National Ambulatory Medical Care Survey. There was a negative predictive value of visits for vaginitis, vulvitis, and vulvovaginitis [odds ratio 0.983 (95% confidence interval 0.977, 0.989)], psoriasis [0.986 (0.980, 0.992)], and dermatitis [0.983 (0.979, 0.986)] with increased normalized search interest ( P &lt;0.0001). There was no relationship between search interest and visits for urticaria [0.997 (0.986, 1.01), P =0.5] or atopic dermatitis [1.02 (0.994, 1.01), P =0.9]. This demonstrates that internet search behavior can affect real world patient visits.",
      "citations": 2,
      "source_db": "crossref",
      "oa_status": null,
      "id": "10.1097/itx.0000000000000045",
      "duplicate_dois": [],
      "bib_key": "muddasani2021prediction"
    },
    {
      "title": "Forecasting Consumer Demand for Electronics on Amazon Using Google Trends and Web Traffic Data",
      "authors": [
        "Md Rokonuzzaman Rifat",
        "Jannatul Ferdous Mim",
        "Tawhidul Hoque Ekon"
      ],
      "year": 2026,
      "venue": "Elsevier BV",
      "doi": "10.2139/ssrn.5915562",
      "url": "https://doi.org/10.2139/ssrn.5915562",
      "abstract": null,
      "citations": 0,
      "source_db": "crossref",
      "oa_status": null,
      "id": "10.2139/ssrn.5915562",
      "duplicate_dois": [],
      "bib_key": "rifat2026forecasting"
    },
    {
      "title": "Reporting guideline for the early-stage clinical evaluation of decision support systems driven by artificial intelligence: DECIDE-AI",
      "authors": [
        "Baptiste Vasey",
        "Myura Nagendran",
        "Bruce K Campbell",
        "David Andrew Clifton",
        "Professor Gary S. Collins",
        "Spiros Denaxas",
        "Alastair Keith Denniston",
        "Livia Faes",
        "Bart F. Geerts",
        "Mudathir Ibrahim",
        "Xiaoxuan Liu",
        "Bilal Akhter Mateen",
        "Piyush Mathur",
        "Melissa D. McCradden",
        "Lauren J. Morgan",
        "Johan Ordish",
        "Campbell Rogers",
        "Suchi Saria",
        "Daniel Shu Wei Ting",
        "Peter Watkinson",
        "Wim E.J. Weber",
        "Pete Wheatstone",
        "Peter G. McCulloch",
        "the DECIDE-AI expert group",
        "Aaron Lee",
        "Alan G. Fraser",
        "Ali Connell",
        "Alykhan Vira",
        "Andre Esteva",
        "Andrew D. Althouse",
        "Andrew L. Beam",
        "Anne de Hond",
        "Anne‐Laure Boulesteix",
        "Anthony Bradlow",
        "Ari Ercole",
        "Arsenio Páez",
        "Athanasios Tsanas",
        "Barry Kirby",
        "Ben Glocker",
        "Carmelo Velardo",
        "Chang Min Park",
        "Charisma Hehakaya",
        "Chris Baber",
        "Chris Paton",
        "Christian Johner",
        "Christopher J. Kelly",
        "Chris Vincent",
        "Christopher Yau",
        "Clare McGenity",
        "Constantine Gatsonis",
        "Corinne Faivre Finn",
        "Crispin Simon",
        "Danielle Sent",
        "Danilo Bzdok",
        "Darren E. Treanor",
        "David Wong",
        "David F. Steiner",
        "David Higgins",
        "Dawn Benson",
        "Declan P. O’Regan",
        "Dinesh Visva Gunasekeran",
        "Dominic Danks",
        "Emanuele Neri",
        "Evangelia Kyrimi",
        "Falk Schwendicke",
        "Farah Magrabi",
        "Frances Ives",
        "Frank E Rademakers",
        "G Fowler",
        "Giuseppe Frau",
        "Henry David Jeffry Hogg",
        "Hani Joseph Marcus",
        "Heang‐Ping Chan",
        "Henry Xiang",
        "Hugh Farrell McIntyre",
        "Hugh Harvey",
        "Hyungjin Kim",
        "Ibrahim Habli",
        "James C. Fackler",
        "James Shaw",
        "Janet Higham",
        "Jared M. Wohlgemut",
        "Jaron Chong",
        "Jean‐Emmanuel Bibault",
        "Jérémie F. Cohen",
        "Jesper Kers",
        "Jessica Morley",
        "Joachim Krois",
        "João Monteiro",
        "Joel Horovitz",
        "John Fletcher",
        "Jonathan Taylor",
        "Jung Hyun Yoon",
        "Karandeep Singh",
        "Karel G.M. Moons",
        "Kassandra Karpathakis",
        "Ken C. Catchpole",
        "Kerenza Hood",
        "Konstantinos Balaskas",
        "Konstantinos Kamnitsas"
      ],
      "year": 2022,
      "venue": "Nature Medicine",
      "doi": "10.1038/s41591-022-01772-9",
      "url": "https://doi.org/10.1038/s41591-022-01772-9",
      "abstract": null,
      "citations": 1032,
      "source_db": "openalex",
      "oa_status": "green",
      "id": "https://openalex.org/W4280572991",
      "duplicate_dois": [],
      "bib_key": "vasey2022reporting"
    },
    {
      "title": "Impact of the PROCESS guideline on the reporting of surgical case series: A before and after study",
      "authors": [
        "Riaz Agha",
        "Mimi Rosealie Borrelli",
        "Reem Farwana",
        "Ter‐Er Kusu‐Orkar",
        "M.C. Millip",
        "Rachel Thavayogan",
        "J. Garner",
        "N. Darhouse",
        "Dennis Paul Orgill"
      ],
      "year": 2017,
      "venue": "International Journal of Surgery",
      "doi": "10.1016/j.ijsu.2017.07.079",
      "url": "https://doi.org/10.1016/j.ijsu.2017.07.079",
      "abstract": "INTRODUCTION: The PROCESS guideline was developed in 2016 through expert Delphi consensus. It aimed to improve the quality of reporting of surgical case series. This study assessed the impact of the introduction of the PROCESS guideline on reporting for surgical case series submitted to three journals. METHODS: 20 case series published in the International Journal of Surgery Case Reports (IJSCR), the International Journal of Surgery (IJS) or the Annals of Medicine and Surgery (AMS) in September to December 2016, prior to the introduction of the PROCESS guideline (the pre-PROCESS period), were randomly identified and scored against the PROCESS criteria. Two authors independently scored each article a total score out of 29, the 'PROCESS score' (expressed as a percentage). Scores for the two researchers were compared and consensus was reached to achieve a final score set. The process was repeated for the January 2017 to April 2017 issues of the three journals, post PROCESS implementation (the post-PROCESS period). RESULTS: The mean PROCESS score was 80% (range 66-90%) for the pre-PROCESS period and 84% (range 72-95%) for the post-PROCESS period, a 4% relative increase [STATS]. The Cohen's Kappa score between researchers was 0.907 implying very substantial agreement. CONCLUSION: Implementation of the PROCESS guideline resulted in a 5% improvement in the reporting quality of surgical case series published in three journals. Further research is needed to identify and successfully navigate existing barriers to greater compliance. Authors, reviewers and editors should adhere to the guidelines to boost reporting quality. Journals should develop their policies and guide for authors to incorporate the guideline and mandate compliance.",
      "citations": 27,
      "source_db": "openalex",
      "oa_status": "bronze",
      "id": "https://openalex.org/W2739695028",
      "duplicate_dois": [],
      "bib_key": "agha2017impact"
    },
    {
      "title": "Location-Based Reporting and Mapping of Crimes Using Google Maps",
      "authors": [
        "Jan B. Elnas",
        "Eldrin C. Duran",
        "James Leo E. Mayol",
        "Rabby Q. Lavilles"
      ],
      "year": 2015,
      "venue": "Lecture Notes on Software Engineering",
      "doi": "10.7763/lnse.2015.v3.163",
      "url": "https://doi.org/10.7763/lnse.2015.v3.163",
      "abstract": null,
      "citations": 1,
      "source_db": "crossref",
      "oa_status": null,
      "id": "10.7763/lnse.2015.v3.163",
      "duplicate_dois": [],
      "bib_key": "elnas2015location"
    },
    {
      "title": "googleErrorReportingR: Send Error Reports to the Google Error Reporting Service API",
      "authors": [
        "Frans van Dunné"
      ],
      "year": 2022,
      "venue": "CRAN: Contributed Packages",
      "doi": "10.32614/cran.package.googleerrorreportingr",
      "url": "https://doi.org/10.32614/cran.package.googleerrorreportingr",
      "abstract": null,
      "citations": 0,
      "source_db": "crossref",
      "oa_status": null,
      "id": "10.32614/cran.package.googleerrorreportingr",
      "duplicate_dois": [],
      "bib_key": "dunne2022googleerrorreportingr"
    },
    {
      "title": "Evaluating the impact and use of Transparent Reporting of Evaluations with Non-randomised Designs (TREND) reporting guidelines",
      "authors": [
        "Thomas Fuller",
        "Mark Pearson",
        "Jaime Peters",
        "Rob Anderson"
      ],
      "year": 2012,
      "venue": "BMJ Open",
      "doi": "10.1136/bmjopen-2012-002073",
      "url": "https://doi.org/10.1136/bmjopen-2012-002073",
      "abstract": "INTRODUCTION: Accurate and full reporting of evaluation of interventions in health research is needed for evidence synthesis and informed decision-making. Evidence suggests that biases and incomplete reporting affect the assessment of study validity and the ability to include this data in secondary research. The Transparent Reporting of Evaluations with Non-randomised Designs (TREND) reporting guideline was developed to improve the transparency and accuracy of the reporting of behavioural and public health evaluations with non-randomised designs. Evaluations of reporting guidelines have shown that they can be effective in improving reporting completeness. Although TREND occupies a niche within reporting guidelines, and despite it being 8 years since publication, no study yet has assessed its impact on reporting completeness or investigated what factors affect its use by authors and journal editors. This protocol describes two studies that aim to redress this. METHODS AND ANALYSIS: Study 1 will use an observational design to examine the uptake and use of TREND by authors, and by journals in their instructions to authors. A comparison of reporting completeness and study quality of papers that do and do not use TREND to inform reporting will be made. Study 2 will use a cross-sectional survey to investigate what factors inhibit or facilitate authors' and journal editors' use of TREND. Semistructured interviews will also be conducted with a subset of authors and editors to explore findings from study 1 and the surveys in greater depth. ETHICS AND DISSEMINATION: These studies will generate evidence of how implementation and dissemination of the TREND guideline has affected reporting completeness in studies with experimental, non-randomised designs within behavioural and public health research. The project has received ethics approval from the Research Ethics Committee of the Peninsula College of Medicine and Dentistry, Universities of Exeter and Plymouth.",
      "citations": 33,
      "source_db": "openalex",
      "oa_status": "gold",
      "id": "https://openalex.org/W2041373491",
      "duplicate_dois": [],
      "bib_key": "fuller2012evaluating"
    },
    {
      "title": "The measurement errors of google trends data",
      "authors": [
        "Kerry Liu"
      ],
      "year": 2024,
      "venue": "Discover Data",
      "doi": "10.1007/s44248-024-00013-3",
      "url": "https://doi.org/10.1007/s44248-024-00013-3",
      "abstract": "Abstract Google Trends is a popular data source that has been utilized in hundreds of studies across various fields, including information technology, business, economics, healthcare, and political science. While several previous research has addressed sampling error issues, this article focuses on the measurement errors resulting from changes in Google Trends' data collection method. By examining key phrases such as ‘covid-19,’ ‘decoupling China,’ and ‘debt trap diplomacy,’ this article reveals that, after 2022 when the data collection method was updated, Google Trends generates search results for terms that were not yet coined or yields too few results. These ‘strange’ search results indicate the presence of measurement errors in Google Trends data. Scholars are advised to validate the contents of Google Trends data through additional steps. In particular, authors in fields like business, economics, and healthcare are encouraged to replicate their research conducted before 2022 to assess the forecasting errors arising from the new data sets retrieved after that period.",
      "citations": 9,
      "source_db": "crossref",
      "oa_status": null,
      "id": "10.1007/s44248-024-00013-3",
      "duplicate_dois": [],
      "bib_key": "liu2024measurement"
    }
  ]
}

==> anc/literature/checklist_search_2026-10-31/raw/results/q02_webometrics.json <==
{
  "meta": {
    "tool": "litsearch.py 1.0",
    "query": "webometrics data quality web indicators reporting Thelwall",
    "field_hint": "information retrieval",
    "search_date": "2026-10-31 04:47 UTC",
    "backend_selection": "auto (matched field key: information retrieval)",
    "backends_requested": [
      "openalex",
      "crossref",
      "dblp",
      "arxiv"
    ],
    "backends_used": [
      "openalex",
      "crossref"
    ],
    "hits_per_backend": {
      "openalex": 50,
      "crossref": 50
    },
    "failed_backends": [
      [
        "dblp",
        "malformed JSON response: Expecting value: line 1 column 1 (char 0)"
      ],
      [
        "arxiv",
        "network error: The read operation timed out"
      ]
    ],
    "filters": "from 2000-01-01",
    "raw_hits": 100,
    "after_record_type_filter": 100,
    "duplicates_removed_by_doi": 2,
    "duplicates_removed_by_title": 1,
    "cross_doi_merges": 1,
    "after_dedup": 97,
    "dropped_by_filters": {},
    "reported": 50,
    "ranking": "reciprocal rank fusion across backends (k=60)",
    "elapsed_seconds": 38.6,
    "note": "Every record is a CANDIDATE for human screening. No record has been judged relevant or reliable."
  },
  "results": [
    {
      "title": "Web indicators for research evaluation. Part 1: Citations and links to academic articles from the Web",
      "authors": [
        "Mike A Thelwall",
        "Kayvan Kousha"
      ],
      "year": 2015,
      "venue": "El Profesional de la Informacion",
      "doi": "10.3145/epi.2015.sep.08",
      "url": "https://doi.org/10.3145/epi.2015.sep.08",
      "abstract": "Mike Thelwall is the head of the Statistical Cybermetrics Research Group at the University of Wolverhampton, UK.He has developed a wide range of software for gathering and analysing web data, including hyperlink analysis, sentiment analysis and content analysis for Twitter, YouTube, MySpace, blogs and the web in general.",
      "citations": 76,
      "source_db": "openalex+crossref",
      "oa_status": "diamond",
      "id": "https://openalex.org/W2187587692",
      "duplicate_dois": [],
      "bib_key": "thelwall2015web"
    },
    {
      "title": "Web indicators for research evaluation. Part 3: books and non standard outputs",
      "authors": [
        "Kayvan Kousha",
        "Mike A Thelwall"
      ],
      "year": 2015,
      "venue": "El Profesional de la Informacion",
      "doi": "10.3145/epi.2015.nov.04",
      "url": "https://doi.org/10.3145/epi.2015.nov.04",
      "abstract": "assessment using webometrics and altmetrics methods.He has tested different web citation extraction methods from various types of web documents such as Google Books, Google Patents, academic course syllabi and online book reviews for research evaluation.",
      "citations": 54,
      "source_db": "openalex+crossref",
      "oa_status": "diamond",
      "id": "https://openalex.org/W2201934376",
      "duplicate_dois": [],
      "bib_key": "kousha2015web"
    },
    {
      "title": "A history of webometrics",
      "authors": [
        "Mike A Thelwall"
      ],
      "year": 2012,
      "venue": "Bulletin of the American Society for Information Science and Technology",
      "doi": "10.1002/bult.2012.1720380606",
      "url": "https://doi.org/10.1002/bult.2012.1720380606",
      "abstract": "Abstract Editor's Summary The application of bibliometric and informetric approaches to study the web, its information resources, structures and technologies, is known as webometrics. Since the name was coined in 1997, the value of webometrics quickly became established through the Web Impact Factor, the key metric for measuring and analyzing website hyperlinks. Link analysis became more focused as link impact analysis and link network analysis, taking the quantity of links as a reflection of research productivity or prestige. Web citation analysis developed to facilitate investigations of links to journal articles, and analysis of keywords and phrases enables linking other types of web content. While webometrics is based in the theory of citation analysis, its methodology and software contributions may offer the greatest value and widest applicability. A study of the ASIS&T site demonstrates link network analysis.",
      "citations": 46,
      "source_db": "openalex",
      "oa_status": "hybrid",
      "id": "https://openalex.org/W1924964043",
      "duplicate_dois": [],
      "bib_key": "thelwall2012history"
    },
    {
      "title": "Search Engines and Data Reliability",
      "authors": [
        "Michael Thelwall"
      ],
      "year": 2009,
      "venue": "Synthesis Lectures on Information Concepts, Retrieval, and Services",
      "doi": "10.1007/978-3-031-02261-6_7",
      "url": "https://doi.org/10.1007/978-3-031-02261-6_7",
      "abstract": null,
      "citations": 0,
      "source_db": "crossref",
      "oa_status": null,
      "id": "10.1007/978-3-031-02261-6_7",
      "duplicate_dois": [],
      "bib_key": "thelwall2009search"
    },
    {
      "title": "INFRASTRUCTURE FOR LARGE SCALE HARVESTING OF WEBOMETRIC INDICATORS",
      "authors": [
        "Denis V. Kosyakov"
      ],
      "year": 2020,
      "venue": "Proceedings of SPSTL SB RAS",
      "doi": "10.20913/2618-7515-2020-1-86-97",
      "url": "https://doi.org/10.20913/2618-7515-2020-1-86-97",
      "abstract": "The main purpose of scientific rankings is not only comparison, but also stimulating the development of universities and research institutes, improving the effectiveness of their educational and research processes. However, existing webometric ratings are not suitable for this task because of the lack of the possibility of their analysis and verification. The solution is to change the approach to webometric measurements, to perform them based on the principles of regular collection and openness of source data. The article discusses the indicators used in the tasks of academic webometrics, their reliability and stability, substantiates the need for regular collection of the values of these indicators to improve the quality of data and analyze their dynamics. Based on the experience of implementing a project to research the Russian academic web space (http://www. webometrix.ru), problems are analyzed that arise when collecting the values of webometric indicators of sites of research organizations and institutions of higher education on a global scale with a frequency of at least 1 time per month. The author describes a distributed system for collecting values of webometric indicators and evaluates the necessary degree of parallelization of the process. The developed approach is universal for the tasks of collecting large amounts of information by the method of extracting data from website pages, and the collection of webometric data is also relevant for the tasks of analyzing other thematic segments of web space, such as library websites.",
      "citations": 2,
      "source_db": "openalex",
      "oa_status": "diamond",
      "id": "https://openalex.org/W3011450245",
      "duplicate_dois": [],
      "bib_key": "kosyakov2020infrastructure"
    },
    {
      "title": "Web Impact Assessment",
      "authors": [
        "Michael Thelwall"
      ],
      "year": 2009,
      "venue": "Synthesis Lectures on Information Concepts, Retrieval, and Services",
      "doi": "10.1007/978-3-031-02261-6_2",
      "url": "https://doi.org/10.1007/978-3-031-02261-6_2",
      "abstract": null,
      "citations": 0,
      "source_db": "crossref",
      "oa_status": null,
      "id": "10.1007/978-3-031-02261-6_2",
      "duplicate_dois": [],
      "bib_key": "thelwall2009weba"
    },
    {
      "title": "Web Presence of Repositories of Indian Institutes of Technology: A Webometric Study",
      "authors": [
        "Babita Jaiswal",
        "Richa Arya"
      ],
      "year": 2020,
      "venue": "Journal of Library and Information Sciences",
      "doi": "10.15640/jlis.v8n1a10",
      "url": "https://doi.org/10.15640/jlis.v8n1a10",
      "abstract": "Links weave web documents together in a complex, structured hypertext corpus.Web links studies have been conducted by the scholars and information professionals all over the world since its introduction.The main objective of the study is to investigate the web presence of repositories of Indian Institutes of Technology (IITs) as a part of the World Wide Web.To investigate the web presence the few subobjectives have been framed such as to identify IITs which are having their repositories; to find out the TLD, cc TLD and file formats use by the repositories; to find out total number of Web Pages, Link Web Pages, Self Link Web Pages, External Link Web Pages and Inlink Web Pages; to calculate Overall Web Impact Factor, Simple Web Impact Factor, Self Link Web Impact Factor, External Link Web Impact Factor and Inlink Web Impact Factor.Google covers more hyperlinks with advanced search facilities to count links possessed by the websites.Therefore, the present study has used Google to collect raw data, i.e., number of web pages, number of inlinks, self links and external links etc. Boolean operators are also used to form query syntaxes for retrieving data.SocSciBot web crawler is also employed.It is used to create network map of all the websites.URLs/websites of repositories are tested through command line textual queries like link, linkdomain, site, etc. Findings have been derived after analyzing the data.",
      "citations": 1,
      "source_db": "openalex",
      "oa_status": "diamond",
      "id": "https://openalex.org/W4231465897",
      "duplicate_dois": [],
      "bib_key": "jaiswal2020web"
    },
    {
      "title": "Web Crawling: SocSciBot",
      "authors": [
        "Michael Thelwall"
      ],
      "year": 2009,
      "venue": "Synthesis Lectures on Information Concepts, Retrieval, and Services",
      "doi": "10.1007/978-3-031-02261-6_6",
      "url": "https://doi.org/10.1007/978-3-031-02261-6_6",
      "abstract": null,
      "citations": 1,
      "source_db": "crossref",
      "oa_status": null,
      "id": "10.1007/978-3-031-02261-6_6",
      "duplicate_dois": [],
      "bib_key": "thelwall2009webb"
    },
    {
      "title": "Advantages and Disadvantages of the Webometrics Ranking System",
      "authors": [
        "Suad Kunosić",
        "Denis Čeke",
        "Enver Zerem"
      ],
      "year": 2019,
      "venue": "IntechOpen eBooks",
      "doi": "10.5772/intechopen.87207",
      "url": "https://doi.org/10.5772/intechopen.87207",
      "abstract": "Today, there are several well-known global ranking lists for ranking universities in the world. While some of them ranked only a few hundreds of best and most influential universities, there are those that include a much larger number of ranking scientific institutions. One such global list which ranks the largest number of scientific institutions and scientists in the world is called Webometrics list. This list is very important for less developed economies and developing countries which have not established a sufficient quality control system of higher education quality, so this list serves as a corrective to the international evaluation of a wide range of universities in the world. In such a complex IT system of ranking an extremely large number of institutions and scientists, this system shows some disadvantages when ranking, which of course can be overcome by introducing certain improvements within the system of ranking. Systems that perform the collection, analysis, and indexing data have their advantages and disadvantages, which can sometimes lead to a misinterpretation of the data collected. Among other things, we will consider the possible solutions which would improve the rating system and prevent possible manipulation and uncertainty in the presentation of current and final results ranking.",
      "citations": 20,
      "source_db": "openalex",
      "oa_status": "hybrid",
      "id": "https://openalex.org/W2954345013",
      "duplicate_dois": [],
      "bib_key": "kunosic2019advantages"
    },
    {
      "title": "Introduction to Webometrics: Quantitative Web Research for the Social Sciences",
      "authors": [
        "Michael Thelwall"
      ],
      "year": 2009,
      "venue": "Synthesis Lectures on Information Concepts, Retrieval, and Services",
      "doi": "10.1007/978-3-031-02261-6",
      "url": "https://doi.org/10.1007/978-3-031-02261-6",
      "abstract": null,
      "citations": 220,
      "source_db": "crossref",
      "oa_status": null,
      "id": "10.1007/978-3-031-02261-6",
      "duplicate_dois": [],
      "bib_key": "thelwall2009introductiona"
    },
    {
      "title": "Googling Companies , a Webometric Approach to Business Studies",
      "authors": [
        "Esteban Romero‐Frías"
      ],
      "year": 2009,
      "venue": "The Electronic Journal of Business Research Methods",
      "doi": null,
      "url": "https://academic-publishing.org/index.php/ejbrm/article/view/1247",
      "abstract": "Abstract: So far Internet studies have focused mainly on using website content for gathering business information, however web hyperlinks have not been exploited enough for business purposes yet. Webometric techniques are based on the exploitation of information contained in the hyperlinks that connect the different documents contained on the Web. Webometrics could be considered as a new discipline that applies bibliometric techniques to the quantitative study of the Web, but also a discipline that progressively develops its own concepts and methodology. So far studies in this field have focused on academic and scholarly web spaces; however this methodology is equally applicable to commercial sites which are more predominant on the Web. This paper is intended to show how webometric techniques could be applied to business and management studies. Therefore, it describes a number of basic concepts and techniques and the way in which they have been applied to these fields so far. Firstly, some studies found that the number of links pointing to companies ' websites correlates significantly with the business performance measures of the entity. This finding suggests that links to a website could be used as a timely indicator of business performance. Secondly, the examination of co-links, which refers to webpages that links two business sites simultaneously, have been used for competitive intelligence purposes. These studies are based on the idea that the number of co-links to the websites of a pair of companies is a measure of the similarity between them. For instance, this similarity measure between",
      "citations": 13,
      "source_db": "openalex",
      "oa_status": "diamond",
      "id": "https://openalex.org/W3162502854",
      "duplicate_dois": [],
      "bib_key": "romerofrias2009googling"
    },
    {
      "title": "Link Analysis",
      "authors": [
        "Michael Thelwall"
      ],
      "year": 2009,
      "venue": "Synthesis Lectures on Information Concepts, Retrieval, and Services",
      "doi": "10.1007/978-3-031-02261-6_3",
      "url": "https://doi.org/10.1007/978-3-031-02261-6_3",
      "abstract": null,
      "citations": 0,
      "source_db": "crossref",
      "oa_status": null,
      "id": "10.1007/978-3-031-02261-6_3",
      "duplicate_dois": [],
      "bib_key": "thelwall2009link"
    },
    {
      "title": "Scientometric Mapping on Webometrics: A Global Perspective",
      "authors": [
        "Samir Kumar Jalal"
      ],
      "year": 2013,
      "venue": "E-LIS Repository (University of Naples Federico II)",
      "doi": null,
      "url": "http://eprints.rclis.org/23266/1/Scientometric%20mapping%20of%20webometrics.pdf",
      "abstract": "Tries to focus on the quantitative growth and development of Webometrics Research through the publication output during the period of 1997-2008. Analyses the trend in Webometrics literature by selecting randomly 154 full text research articles published by researchers from around the globe during the period. Shows that the UK dominated in webometric research followed by USA. It also reflected that Prof. Mike Thelwall from University of Wolverhampton, UK achieved the credit of occupying top position in publication. The highly productive institution is University of Wolverhampton, UK. The most preferred journals for communication in webometrics were Scientometrics, JASIST and Journal of Documentation. Result shows that 125 (87.17%) publications with single country affiliation; 29 (18.83%) publications had collaboration with more than one country. In fact, Indian contribution to Webometrics Research is still in an infancy stages.",
      "citations": 1,
      "source_db": "openalex",
      "oa_status": "green",
      "id": "https://openalex.org/W2120074635",
      "duplicate_dois": [],
      "bib_key": "jalal2013scientometric"
    },
    {
      "title": "Blog Searching",
      "authors": [
        "Michael Thelwall"
      ],
      "year": 2009,
      "venue": "Synthesis Lectures on Information Concepts, Retrieval, and Services",
      "doi": "10.1007/978-3-031-02261-6_4",
      "url": "https://doi.org/10.1007/978-3-031-02261-6_4",
      "abstract": null,
      "citations": 0,
      "source_db": "crossref",
      "oa_status": null,
      "id": "10.1007/978-3-031-02261-6_4",
      "duplicate_dois": [],
      "bib_key": "thelwall2009blog"
    },
    {
      "title": "Exploring the Potentialities of Automatic Extraction of University Webometric Information",
      "authors": [
        "Gianpiero Bianchi",
        "Renato Bruni",
        "Cinzia C. Daraio",
        "Antonio Laureti Palma",
        "Giulio Perani",
        "Francesco Scalfati"
      ],
      "year": 2020,
      "venue": "Journal of Data and Information Science",
      "doi": "10.2478/jdis-2020-0040",
      "url": "https://doi.org/10.2478/jdis-2020-0040",
      "abstract": "Abstract Purpose The main objective of this work is to show the potentialities of recently developed approaches for automatic knowledge extraction directly from the universities’ websites. The information automatically extracted can be potentially updated with a frequency higher than once per year, and be safe from manipulations or misinterpretations. Moreover, this approach allows us flexibility in collecting indicators about the efficiency of universities’ websites and their effectiveness in disseminating key contents. These new indicators can complement traditional indicators of scientific research (e.g. number of articles and number of citations) and teaching (e.g. number of students and graduates) by introducing further dimensions to allow new insights for “profiling” the analyzed universities. Design/methodology/approach Webometrics relies on web mining methods and techniques to perform quantitative analyses of the web. This study implements an advanced application of the webometric approach, exploiting all the three categories of web mining: web content mining; web structure mining; web usage mining. The information to compute our indicators has been extracted from the universities’ websites by using web scraping and text mining techniques. The scraped information has been stored in a NoSQL DB according to a semi-structured form to allow for retrieving information efficiently by text mining techniques. This provides increased flexibility in the design of new indicators, opening the door to new types of analyses. Some data have also been collected by means of batch interrogations of search engines (Bing, www.bing.com ) or from a leading provider of Web analytics (SimilarWeb, http://www.similarweb.com ). The information extracted from the Web has been combined with the University structural information taken from the European Tertiary Education Register ( https://eter.joanneum.at/#/home ), a database collecting information on Higher Education Institutions (HEIs) at European level. All the above was used to perform a clusterization of 79 Italian universities based on structural and digital indicators. Findings The main findings of this study concern the evaluation of the potential in digitalization of universities, in particular by presenting techniques for the automatic extraction of information from the web to build indicators of quality and impact of universities’ websites. These indicators can complement traditional indicators and can be used to identify groups of universities with common features using clustering techniques working with the above indicators. Research limitations The results reported in this study refers to Italian universities only, but the approach could be extended to other university systems abroad. Practical implications The approach proposed in this study and its illustration on Italian universities show the usefulness of recently introduced automatic data extraction and web scraping approaches and its practical relevance for characterizing and profiling the activities of universities on the basis of their websites. The approach could be applied to other university systems. Originality/value This work applies for the first time to university websites some recently introduced techniques for automatic knowledge extraction based on web scraping, optical character recognition and nontrivial text mining operations (Bruni & Bianchi, 2020).",
      "citations": 5,
      "source_db": "openalex",
      "oa_status": "diamond",
      "id": "https://openalex.org/W3107085309",
      "duplicate_dois": [],
      "bib_key": "bianchi2020exploring"
    },
    {
      "title": "Introduction",
      "authors": [
        "Michael Thelwall"
      ],
      "year": 2009,
      "venue": "Synthesis Lectures on Information Concepts, Retrieval, and Services",
      "doi": "10.1007/978-3-031-02261-6_1",
      "url": "https://doi.org/10.1007/978-3-031-02261-6_1",
      "abstract": null,
      "citations": 1,
      "source_db": "crossref",
      "oa_status": null,
      "id": "10.1007/978-3-031-02261-6_1",
      "duplicate_dois": [],
      "bib_key": "thelwall2009introductionb"
    },
    {
      "title": "A Webometric Study of Prominent Global Repositories",
      "authors": [
        "Abid Rasool",
        "Khusbu Thakur",
        "Suhail Nabi"
      ],
      "year": 2026,
      "venue": "International Research Journal of Multidisciplinary Scope",
      "doi": "10.47857/irjms.2026.v07i02.09121",
      "url": "https://doi.org/10.47857/irjms.2026.v07i02.09121",
      "abstract": "This study examined ten prominent global repositories through comprehensive webometric analysis.MOZ software, a link analysis tool, served as the primary analytical tool for measuring various performance metrics, including Domain Authority (DA) and Page Authority (PA) scores, along with comprehensive link analysis covering inbound and outbound connections, internal and external link equity distribution, linking domain counts and newly identified link discoveries.To determine the web presence of each repository, the Google search engine's site-specific operator was used to extract total webpage counts.Network visualization techniques mapped repository interconnections, while a nineteen-point evaluation framework was used to assess functionality and characteristics of the repositories.Webometric analysis measured web page counts, link structures and Web Impact Factors to evaluate online performance.Results show the Astrophysics Data System (ADS) and NASA Technical Reports Server (NTRS) achieved the highest Domain Authority scores and linking domain counts, demonstrating superior credibility and web presence.The eScholarship Repository (ESR) achieved exceptional performance, with a Simple Web Impact Factor of 179.28 and an Internal Link Web Impact Factor of 177.24, exhibiting a strong overall link equity distribution.Link analysis revealed significant differences in web visibility and stability across repositories.Content evaluation revealed widespread deficiencies in user support features, including the absence of grants and fellowships, awards, customer service details, frequently asked questions (FAQ) sections, blogs and update notifications.These results offer practical guidance for enhancing repository design and functionality, helping repository administrators, researchers and academic institutions improve their digital presence and user experience.",
      "citations": 1,
      "source_db": "openalex",
      "oa_status": "diamond",
      "id": "https://openalex.org/W7160049305",
      "duplicate_dois": [],
      "bib_key": "rasool2026webometric"
    },
    {
      "title": "Summary and Future Directions",
      "authors": [
        "Michael Thelwall"
      ],
      "year": 2009,
      "venue": "Synthesis Lectures on Information Concepts, Retrieval, and Services",
      "doi": "10.1007/978-3-031-02261-6_10",
      "url": "https://doi.org/10.1007/978-3-031-02261-6_10",
      "abstract": null,
      "citations": 0,
      "source_db": "crossref",
      "oa_status": null,
      "id": "10.1007/978-3-031-02261-6_10",
      "duplicate_dois": [],
      "bib_key": "thelwall2009summary"
    },
    {
      "title": "Webometrics ranking of Universities: fallacy or reality",
      "authors": [
        "Simon Thuranira",
        "Paul Mutethia Diki"
      ],
      "year": 2024,
      "venue": "African Journal of Science Technology and Social Sciences",
      "doi": "10.58506/ajstss.v2i2.213",
      "url": "https://doi.org/10.58506/ajstss.v2i2.213",
      "abstract": "In recent years, the utilization of webometrics as a tool for ranking universities has gained significant traction, purportedly offering a comprehensive assessment of institutions' digital presence and impact. However, amidst its growing popularity, questions arise regarding the validity and applicability of webometrics rankings, particularly concerning universities situated in the global south. This paper critically examines the webometrics ranking system, aiming to discern its strengths and weaknesses while scrutinizing its efficacy in evaluating universities, particularly those in regions with diverse socio-economic contexts and digital infrastructures. The analysis begins by delineating the fundamental principles underlying webometrics rankings, highlighting its reliance on web-based indicators such as web presence, visibility, and transparency. While these metrics ostensibly offer insights into universities' global reach and influence, they also engender methodological complexities and biases. Notably, the dominance of older well-endowed institutions in comparison with younger resource-constrained institutions impeding equitable evaluation. Furthermore, the paper investigates the specific challenges faced by universities in the global south within the webometrics framework. Issues of digital divide, limited internet penetration, and disparities in web accessibility compound the difficulties faced by these institutions in attaining favorable rankings. Moreover, the emphasis on quantitative metrics overlooks qualitative aspects of academic excellence, neglecting factors such as research impact, teaching quality, and societal relevance, which are integral to universities' roles in diverse contexts.Through a critical lens, this paper underscores the fallacies inherent in the uncritical adoption of webometrics rankings as a singular measure of university performance. It advocates for a nuanced approach that acknowledges the contextual nuances and challenges faced by universities, particularly in the global south. By fostering a dialogue on the limitations of webometrics and exploring alternative evaluation methodologies, this research aims to contribute to a more inclusive and equitable framework for assessing higher education institutions in an increasingly digitized world.",
      "citations": 1,
      "source_db": "openalex",
      "oa_status": "diamond",
      "id": "https://openalex.org/W4395006317",
      "duplicate_dois": [],
      "bib_key": "thuranira2024webometrics"
    },
    {
      "title": "Advanced Techniques",
      "authors": [
        "Michael Thelwall"
      ],
      "year": 2009,
      "venue": "Synthesis Lectures on Information Concepts, Retrieval, and Services",
      "doi": "10.1007/978-3-031-02261-6_9",
      "url": "https://doi.org/10.1007/978-3-031-02261-6_9",
      "abstract": null,
      "citations": 0,
      "source_db": "crossref",
      "oa_status": null,
      "id": "10.1007/978-3-031-02261-6_9",
      "duplicate_dois": [],
      "bib_key": "thelwall2009advanced"
    },
    {
      "title": "Rating and Ranking the Role of Bibliometrics and Webometrics in Nursing and Midwifery",
      "authors": [
        "Patricia Mary Davidson",
        "Phillip J. Newton",
        "Caleb Ferguson",
        "John Daly",
        "Doug Elliott",
        "Caroline Homer",
        "Christine Margaret Duffield",
        "Debra W. Jackson"
      ],
      "year": 2014,
      "venue": "The Scientific World JOURNAL",
      "doi": "10.1155/2014/135812",
      "url": "https://doi.org/10.1155/2014/135812",
      "abstract": "BACKGROUND: Bibliometrics are an essential aspect of measuring academic and organizational performance. Aim. This review seeks to describe methods for measuring bibliometrics, identify the strengths and limitations of methodologies, outline strategies for interpretation, summarise evaluation of nursing and midwifery performance, identify implications for metric of evaluation, and specify the implications for nursing and midwifery and implications of social networking for bibliometrics and measures of individual performance. METHOD: A review of electronic databases CINAHL, Medline, and Scopus was undertaken using search terms such as bibliometrics, nursing, and midwifery. The reference lists of retrieved articles and Internet sources and social media platforms were also examined. RESULTS: A number of well-established, formal ways of assessment have been identified, including h- and c-indices. Changes in publication practices and the use of the Internet have challenged traditional metrics of influence. Moreover, measuring impact beyond citation metrics is an increasing focus, with social media representing newer ways of establishing performance and impact. CONCLUSIONS: Even though a number of measures exist, no single bibliometric measure is perfect. Therefore, multiple approaches to evaluation are recommended. However, bibliometric approaches should not be the only measures upon which academic and scholarly performance are evaluated.",
      "citations": 50,
      "source_db": "openalex",
      "oa_status": "gold",
      "id": "https://openalex.org/W1994869751",
      "duplicate_dois": [],
      "bib_key": "davidson2014rating"
    },
    {
      "title": "Tracking User Actions Online",
      "authors": [
        "Michael Thelwall"
      ],
      "year": 2009,
      "venue": "Synthesis Lectures on Information Concepts, Retrieval, and Services",
      "doi": "10.1007/978-3-031-02261-6_8",
      "url": "https://doi.org/10.1007/978-3-031-02261-6_8",
      "abstract": null,
      "citations": 0,
      "source_db": "crossref",
      "oa_status": null,
      "id": "10.1007/978-3-031-02261-6_8",
      "duplicate_dois": [],
      "bib_key": "thelwall2009tracking"
    },
    {
      "title": "Influence of the Academic Library on US University Reputation: A Webometric Approach",
      "authors": [
        "Enrique Orduña‐Malea",
        "John J. Regazzi"
      ],
      "year": 2013,
      "venue": "Technologies",
      "doi": "10.3390/technologies1020026",
      "url": "https://doi.org/10.3390/technologies1020026",
      "abstract": "A previous study conducted through a survey of academic libraries at 100 US universities with the highest total expenditures on academic libraries according to data presented by the National Center for Education Statistics (NCES). The results pointed out an unexpectedly weak correlation among web variables, concluding that the complex online structure of US academic libraries was the main driver of this effect. The present study replicates this research applying the same web indicators but at the university level, to check whether the weak compactness among web indicators persists. Additionally, the percentage (in terms of web data) of academic libraries at universities is analyzed. Finally, the correlation among web and economic indicators (research expenditures, student population, and reputational rank position) for universities is calculated to check for a possible relationship. Results confirm a strong correlation among university web indicators. Otherwise, the strength of academic libraries at universities is moderate in terms of page count, but weak in terms of visits. Finally, the correlation among university web indicators and research expenditures depends on student population.",
      "citations": 5,
      "source_db": "openalex",
      "oa_status": "gold",
      "id": "https://openalex.org/W2100529783",
      "duplicate_dois": [],
      "bib_key": "ordunamalea2013influence"
    },
    {
      "title": "Automatic Search Engine Searches: LexiURL Searcher",
      "authors": [
        "Michael Thelwall"
      ],
      "year": 2009,
      "venue": "Synthesis Lectures on Information Concepts, Retrieval, and Services",
      "doi": "10.1007/978-3-031-02261-6_5",
      "url": "https://doi.org/10.1007/978-3-031-02261-6_5",
      "abstract": null,
      "citations": 0,
      "source_db": "crossref",
      "oa_status": null,
      "id": "10.1007/978-3-031-02261-6_5",
      "duplicate_dois": [],
      "bib_key": "thelwall2009automatic"
    },
    {
      "title": "Altmetrics of the Open Access Institutional Repositories: a webometrics approach",
      "authors": [
        "Isidro F. Aguillo"
      ],
      "year": 2020,
      "venue": "Scientometrics",
      "doi": "10.1007/s11192-020-03424-6",
      "url": "https://doi.org/10.1007/s11192-020-03424-6",
      "abstract": null,
      "citations": 22,
      "source_db": "openalex",
      "oa_status": "green",
      "id": "https://openalex.org/W2904710799",
      "duplicate_dois": [],
      "bib_key": "aguillo2020altmetrics"
    },
    {
      "title": "Manajemen Backlink Konteks Webometrics",
      "authors": [
        "Ikhwan Arief",
        "Mochammad Tanzil Multazam"
      ],
      "year": 2023,
      "venue": "Umsida Press eBooks",
      "doi": "10.21070/2023/978-623-464-069-4",
      "url": "https://doi.org/10.21070/2023/978-623-464-069-4",
      "abstract": "Buku ini dipersembahkan untuk pelajar, peneliti, dan praktisi dalam bidang Analisis Data dan Pemasaran Digital, serta bagi para pembuat kebijakan dan pengambil keputusan di perguruan tinggi. Buku ini dibentuk sebagai modul pelatihan dan pendukung perkuliahan yang akan membantu dalam mendorong peringkat Webometrics institusi menjadi lebih baik. Pada buku ini juga disertakan ilustrasi kasus sederhana dan soal-soal latihan pada setiap modul untuk mengukur pemahaman Anda mengenai topik yang sudah dibahas.Peringkat Webometrics bukan hanya menjadi tolok ukur prestisius, tetapi juga menjadi refleksi dari kualitas dan relevansi perguruan tinggi di kancah pendidikan dan penelitian global.",
      "citations": 1,
      "source_db": "openalex",
      "oa_status": "hybrid",
      "id": "https://openalex.org/W4385423752",
      "duplicate_dois": [],
      "bib_key": "arief2023manajemen"
    },
    {
      "title": "1.2 Identifying Winners and Losers: The Role of Webometrics",
      "authors": [
        "Mike Thelwall"
      ],
      "year": 2010,
      "venue": "World Wide Research",
      "doi": "10.7551/mitpress/9780262014397.003.0004",
      "url": "https://doi.org/10.7551/mitpress/9780262014397.003.0004",
      "abstract": null,
      "citations": 0,
      "source_db": "crossref",
      "oa_status": null,
      "id": "10.7551/mitpress/9780262014397.003.0004",
      "duplicate_dois": [
        "10.7551/mitpress/9780262014397.003.0029"
      ],
      "bib_key": "thelwall2010identifying"
    },
    {
      "title": "Academic, Commercial and Organisational Web Indicators",
      "authors": [
        "Michael Thelwall"
      ],
      "year": 2017,
      "venue": "Synthesis Lectures on Information Concepts, Retrieval, and Services",
      "doi": "10.1007/978-3-031-02304-0_4",
      "url": "https://doi.org/10.1007/978-3-031-02304-0_4",
      "abstract": null,
      "citations": 0,
      "source_db": "crossref",
      "oa_status": null,
      "id": "10.1007/978-3-031-02304-0_4",
      "duplicate_dois": [],
      "bib_key": "thelwall2017academic"
    },
    {
      "title": "A webometric analysis of Australian Universities using staff and size dependent web impact factors (WIF)",
      "authors": [
        "Sebastian K. Boell",
        "Concepción Shimizu Wilson",
        "Fletcher T. H. Cole"
      ],
      "year": 2008,
      "venue": "E-LIS Repository (University of Naples Federico II)",
      "doi": null,
      "url": "http://eprints.rclis.org/12287/1/BoellWIS2008waa-final.pdf",
      "abstract": "This study describes how search engines (SE) can be employed for automated, efficient data gathering for Webometric studies using predictable URLs. It then compares the usage of staffrelated Web Impact Factors (WIFs) to sizerelated impact factors for a ranking of Australian universities, showing that rankings based on staffrelated WIFs correlate much better with an established ranking from the Melbourne Institute than commonly used sizedependent WIFs. In fact sizedependent WIFs do not correlate with the Melbourne ranking at all. It also compares WIF data for Australian Universities provided by Smith (1999) for a longitudinal comparison of the WIF of Australian Universities over the last decade. It shows that sizedependent WIF values declined for most Australian universities over the last ten years, while staffdependent WIFs rose.",
      "citations": 3,
      "source_db": "openalex",
      "oa_status": "green",
      "id": "https://openalex.org/W1484305273",
      "duplicate_dois": [],
      "bib_key": "boell2008webometric"
    },
    {
      "title": "NIGERIAN UNIVERSITY WEBSITES: WEBOMETRIC MAPPING OF HYPERLINK CONNECTIVITY IN AN EMERGING ACADEMIC WEB SPACE",
      "authors": [
        "Anthony M. Nwohiri",
        "Andrey Anatolievich Pechnikov"
      ],
      "year": 2026,
      "venue": "FUDMA Journal of Sciences",
      "doi": "10.33003/fjs-2026-1005-4787",
      "url": "https://doi.org/10.33003/fjs-2026-1005-4787",
      "abstract": "This paper examines the hyperlink architecture of Nigerian university websites by constructing and analyzing a web space, based on the official online presence of the universities in the most populous country in Africa. Using data collected in 2024 through web crawling, the findings reveal a disorganized and weakly connected web structure. The official sites of universities were often tiny in their size and generated a minimum of outbound links. Connectivity improved when web neighborhoods, owned by respective universities, were treated as single units of analysis. The most significant change in connectivity was observed with the inclusion of a central web communicator, the National Universities Commission (NUC), which plays a pivotal role in linking the Nigerian academic web. The paper uses graph-theoretical webgraph analysis to map the structural characteristics of the Nigerian academic web, and gives specific recommendations for university web administrators and policy makers to enhance digital integration and visibility. The study highlights key methodological limitations of hyperlink analysis when reliant on search engines, particularly in contexts where comprehensive national-level web crawling is both feasible and necessary. Furthermore, it identifies the structural centrality of a single web communicator, the NUC, in shaping national academic web connectivity. Collectively, these insights offer meaningful implications for both future research and practical approaches to analyzing and managing academic web ecosystems.",
      "citations": 0,
      "source_db": "openalex",
      "oa_status": "diamond",
      "id": "https://openalex.org/W7155768963",
      "duplicate_dois": [],
      "bib_key": "nwohiri2026nigerian"
    },
    {
      "title": "Webometrics and Altmetrics: Home Birth vs. Hospital Birth",
      "authors": [
        "Michael Thelwall"
      ],
      "year": 2016,
      "venue": "Theories of Informetrics and Scholarly Communication",
      "doi": "10.1515/9783110308464-019",
      "url": "https://doi.org/10.1515/9783110308464-019",
      "abstract": null,
      "citations": 2,
      "source_db": "crossref",
      "oa_status": null,
      "id": "10.1515/9783110308464-019",
      "duplicate_dois": [],
      "bib_key": "thelwall2016webometrics"
    },
    {
      "title": "Collecting Data for Sets of Documents",
      "authors": [
        "Michael Thelwall"
      ],
      "year": 2017,
      "venue": "Synthesis Lectures on Information Concepts, Retrieval, and Services",
      "doi": "10.1007/978-3-031-02304-0_8",
      "url": "https://doi.org/10.1007/978-3-031-02304-0_8",
      "abstract": null,
      "citations": 0,
      "source_db": "crossref",
      "oa_status": null,
      "id": "10.1007/978-3-031-02304-0_8",
      "duplicate_dois": [],
      "bib_key": "thelwall2017collecting"
    },
    {
      "title": "The Role of Academic Libraries in Webometrics Ranking of Universities in Kenya",
      "authors": [
        "George M. Wamahiga",
        "Tom Kwanya"
      ],
      "year": 2017,
      "venue": "Karatina University Institutional Repository (Karatina University)",
      "doi": null,
      "url": "https://karuspace.karu.ac.ke/handle/20.500.12092/2266",
      "abstract": "Academic institutions now operate in highly competitive environments. Consequently, myriad mechanisms for rating the services and impact of universities have emerged as a means of influencing the choice of potential students, faculty and partners. Webometrics has emerged in the recent past as one of the most popular frameworks for measuring the impact of universities. This mechanism puts great emphasis on research productivity and dissemination. Academic libraries have developed and implemented strategies to enhance their ranking. The role and levels of involvement of academic libraries in these strategies is unclear. This study analysed the role of academic libraries in enhancing Webometrics ranking of their parent institutions. It also examined the degree to which libraries are currently involved in enhancing the Webometrics ranking of their institutions as well as how they can scale up their roles. This study was designed as an exploratory survey because webometrics is a relatively new concept. Primary data was collected through key informant interviews with academic librarians. The respondents were selected through information-oriented purposive sampling. Additional data was collected through literature review. The data was analysed using descriptive statistics. The study established that academic libraries in Kenya are, to a great extent, involved in webometrics strategies through the development of the institution’s repositories, generation of web content as well as publishing and providing access to updated e-resources. This involvement is effective because it facilitates enhanced scholarly communication, resolute institutional web presence, collaboration and networking among institutions, and ultimately endorsement of the institutions’ webometrics ranking. The involvement can be scaled up through effective ICT policies and infrastructure, continuous training, involvement in library consortia, and high quality content development. The findings of this study may be used by academic libraries to mainstream their role in enhancing the research productivity and impact of their institutions hence facilitating a favourable ranking.",
      "citations": 1,
      "source_db": "openalex",
      "oa_status": "green",
      "id": "https://openalex.org/W2963454864",
      "duplicate_dois": [],
      "bib_key": "wamahiga2017role"
    },
    {
      "title": "Altmetrics as Research Quality Indicators",
      "authors": [
        "Mike Thelwall"
      ],
      "year": 2026,
      "venue": "Quantitative Methods in Research Evaluation",
      "doi": "10.22599/quantitativemethods.l",
      "url": "https://doi.org/10.22599/quantitativemethods.l",
      "abstract": null,
      "citations": 0,
      "source_db": "crossref",
      "oa_status": null,
      "id": "10.22599/quantitativemethods.l",
      "duplicate_dois": [],
      "bib_key": "thelwall2026altmetrics"
    },
    {
      "title": "Webometric Analysis of State Universities in Karnataka: A Study",
      "authors": [
        "Shashikumar M C",
        "Chandrashekara M."
      ],
      "year": 2021,
      "venue": "Library Waves",
      "doi": null,
      "url": "http://librarywaves.com/index.php/lw/article/view/101",
      "abstract": "This Study examines and explores through a webometric analysis of the websites of 31 state universities in Karnataka. Identify the domain systems of the websites; a collection of statistics about WebPages (WIF), Link impact report, etc. The webometric data have been collected through the Google search engine. Results revealed that Bengaluru Dr. B. R. Ambedkar School of Economics University - Bengaluru gained1st rank in link pages Karanataka Veterinary, Animal & Fisheries Science University, Bidar got 1strank in Self-linking Pages, Davangere University, Davanagere occupied 1st in External link Pages.",
      "citations": 0,
      "source_db": "openalex",
      "oa_status": "diamond",
      "id": "https://openalex.org/W7215393148",
      "duplicate_dois": [],
      "bib_key": "shashikumar2021webometric"
    },
    {
      "title": "Educational Impact Indicators",
      "authors": [
        "Michael Thelwall"
      ],
      "year": 2017,
      "venue": "Synthesis Lectures on Information Concepts, Retrieval, and Services",
      "doi": "10.1007/978-3-031-02304-0_5",
      "url": "https://doi.org/10.1007/978-3-031-02304-0_5",
      "abstract": null,
      "citations": 0,
      "source_db": "crossref",
      "oa_status": null,
      "id": "10.1007/978-3-031-02304-0_5",
      "duplicate_dois": [],
      "bib_key": "thelwall2017educational"
    },
    {
      "title": "Web indicators : a new generation of S&T indicators?",
      "authors": [
        "Andrea Scharnhorst",
        "Paul F. Wouters"
      ],
      "year": 2006,
      "venue": "DIGITAL.CSIC (Spanish National Research Council (CSIC))",
      "doi": null,
      "url": "http://hdl.handle.net/10261/174436",
      "abstract": "In this paper we discuss the need and possibilities for the development of web indicators for the characterization of emergent features of ICT-mediated scholarly practices based on the European WISER project 1. We summarize these developments as a turn to e-science. We place the research of web indicators in a virtual landscape of measuring and exploring the Internet and the Web. and provide an overview of webometrics research field from this point of view. We raise the issue of how the self-organization and meta-stability of the worldwide web will influence the development of web indicators. Theoretically, the paper is a plea for the combining of complex network theory and semiotics. In our view, this enables the combination of quantitative and qualitative analysis in the interpretation of web phenomena in innovation systems.",
      "citations": 21,
      "source_db": "openalex",
      "oa_status": "green",
      "id": "https://openalex.org/W2292374349",
      "duplicate_dois": [],
      "bib_key": "scharnhorst2006web"
    },
    {
      "title": "Webometrics Ranking of Digital Libraries of Iranian Universities of Medical Sciences",
      "authors": [
        "Meisam Dastani",
        "Ahmadreza Atarodi",
        "Somayeh Panahi"
      ],
      "year": 2018,
      "venue": "INTERNATIONAL JOURNAL OF KNOWLEDGE CONTENT DEVELOPMENT & TECHNOLOGY",
      "doi": null,
      "url": "https://ijkcdt.org/index.php/ijkcdt/article/view/163",
      "abstract": "Digital Library websites plays an important role in dissemination of information of the institution and library resources. It acts as a trustworthy mirror of the institute. To evaluate the library website performance webometrics tools and indicators are required. The aim of the present research is study the webometrics of Digital Libraries of Iranian Universities of Medical Sciences on the Web to determine the amount of the visibility a website and web pages.The URL and link of 42 digital library website is obtained directly by visiting the university's website. To extract the number of indexed web pages (size), rich files have used the Google search engine Also, to extract the number of scientific resources retrieved have used the Google Scholar search engine. To calculate and obtain the number of links received have used the MOZ search engine. Generally, the results indicated that the website of Iranian digital libraries did not have a good performance in term of webometric indexes, and none of them were not rated at all indexes, only some of the websites mentioned in one or two indicators. URL: http://ijkcdt.net/xml/17109/17109.pdf",
      "citations": 1,
      "source_db": "openalex",
      "oa_status": "diamond",
      "id": "https://openalex.org/W3168656843",
      "duplicate_dois": [],
      "bib_key": "dastani2018webometrics"
    },
    {
      "title": "Medical Impact Indicators",
      "authors": [
        "Michael Thelwall"
      ],
      "year": 2017,
      "venue": "Synthesis Lectures on Information Concepts, Retrieval, and Services",
      "doi": "10.1007/978-3-031-02304-0_6",
      "url": "https://doi.org/10.1007/978-3-031-02304-0_6",
      "abstract": null,
      "citations": 0,
      "source_db": "crossref",
      "oa_status": null,
      "id": "10.1007/978-3-031-02304-0_6",
      "duplicate_dois": [],
      "bib_key": "thelwall2017medical"
    },
    {
      "title": "Open access digital repositories of agricultural sciences in Africa: a webometric study",
      "authors": [
        "Sanjib Kumar Ghosh",
        "Roy Bijan Kumar"
      ],
      "year": 2022,
      "venue": "South African Journal of Libraries and Information Science",
      "doi": "10.7553/88-1-1962",
      "url": "https://doi.org/10.7553/88-1-1962",
      "abstract": "The study examines different characteristics of link analysis and visibility of websites of agricultural digital repositories in Africa. The different link structures and the presence of web through different indicators like Internet access, web pages and link count are also highlighted. This study has used popular search engines Google) to analyse and measure the web presence of African agricultural repositories. An attempt has also been made to find out the correlation among the WIF and WISER indicators of selected agricultural repositories in Africa. The result shows that KARI e-repository-(Kenya Agricultural Research Institute) occupies the first place with 102467.5325 SWIF among 37 agricultural repositories in Africa. Again, it ranks 23rd position with 77 Web Pages and 02 In-link Web Pages and 0.025974026 RWIF. The findings of this study may guide webmasters and library professionals to identify the web presence of repositories and also help them to compare the repository websites of agricultural sciences in Africa by their WIF and WISER Rank.",
      "citations": 1,
      "source_db": "openalex",
      "oa_status": "gold",
      "id": "https://openalex.org/W4295936536",
      "duplicate_dois": [],
      "bib_key": "ghosh2022open"
    },
    {
      "title": "Evaluating Indicators",
      "authors": [
        "Michael Thelwall"
      ],
      "year": 2017,
      "venue": "Synthesis Lectures on Information Concepts, Retrieval, and Services",
      "doi": "10.1007/978-3-031-02304-0_2",
      "url": "https://doi.org/10.1007/978-3-031-02304-0_2",
      "abstract": null,
      "citations": 0,
      "source_db": "crossref",
      "oa_status": null,
      "id": "10.1007/978-3-031-02304-0_2",
      "duplicate_dois": [],
      "bib_key": "thelwall2017evaluating"
    },
    {
      "title": "Altmetrics of Open Access Institutional Repositories: A Webometrics Approach",
      "authors": [
        "Isidro F. Aguillo"
      ],
      "year": 2018,
      "venue": "Leiden Repository (Leiden University)",
      "doi": "10.6084/m9.figshare.7165309",
      "url": "https://doi.org/10.6084/m9.figshare.7165309",
      "abstract": "Altmetrics of Open Access Institutional Repositories: A Webometrics Approach",
      "citations": 3,
      "source_db": "openalex",
      "oa_status": "green",
      "id": "https://openalex.org/W3193776318",
      "duplicate_dois": [],
      "bib_key": "aguillo2018altmetrics"
    },
    {
      "title": "Web Impact Metrics for Research Assessment",
      "authors": [
        "Kayvan Kousha",
        "Mike Thelwall"
      ],
      "year": 2014,
      "venue": "Beyond Bibliometrics",
      "doi": "10.7551/mitpress/9445.003.0020",
      "url": "https://doi.org/10.7551/mitpress/9445.003.0020",
      "abstract": null,
      "citations": 7,
      "source_db": "crossref",
      "oa_status": null,
      "id": "10.7551/mitpress/9445.003.0020",
      "duplicate_dois": [],
      "bib_key": "kousha2014web"
    },
    {
      "title": "Digital Maturity and Web 2.0 Adoption Among Library and Information Science Associations in India: A National Webometric Assessment",
      "authors": [
        "Malode Vaishali",
        "Supriya Abhijit Bejalwar"
      ],
      "year": 2026,
      "venue": "Annals of Library and Information Studies",
      "doi": "10.56042/alis.v73i3.31767",
      "url": "https://doi.org/10.56042/alis.v73i3.31767",
      "abstract": "In recent years, professional Library and Information Science (LIS) Associations in India are becoming more and more reliant on their websites to interact with members/Library Professionals, share knowledge and stay visible in the organization. This study investigates the digital footprint of 23 Indian LIS associations by analyzing their website's availability, qualitative content quality, the extent of their implementation of Web 2.0 features, the usability of their website and connectivity via the Internet. A descriptive and evaluative webometric design was used for 23 formally constituted LIS associations that were found from the official webometric directory of ILA, government records, and from the peer-reviewed literature. These included 18 associations with operational websites, and comprised the analytical sample. Qualitative content was analyzed using a dual-coder checklist instrument (Cohen's κ = 0.87) with six dimensions; the five Web 2.0 features were analyzed with a binary scoring protocol. Cluster analysis (Ward's linkage), heatmap and radar charts were used for the digital maturity patterns analysis using Python language. Analysis of the data collected in January-March 2025 indicates that 78.3% of associations had reasonably strong content accuracy (77.8%) and usability (83.3%) in their functional websites, but the use of interactive Web 2.0 features was very low, such as use of RSS feeds (11.1%), Keyword search (16.7%), and Membership login (22.2%) and only 22.2% linked with related professional resources, cluster analysis yielded three distinct digital maturity tiers, represented by associations like Kerala Library Association, Assam Library Association and ILA, respectively. While these findings are based on presence/absence scoring within the Indian national context, the study suggests that the following measures need to be taken in order to improve the functioning of these associations: Associations need to designate dedicated digital officers, enhance their RSS feeds, search functionality, and sitemaps; and bodies such as IFLA India and government funding agencies should develop digital standards and benchmarks in relation to association recognition. This study is the first national-level webometric analysis of Indian LIS association websites and provides a replicable typology of digital maturity in LIS associations based on both quantitative and qualitative analysis methods, which can be extended for longitudinal and cross-national research in the future.",
      "citations": 0,
      "source_db": "openalex",
      "oa_status": "diamond",
      "id": "https://openalex.org/W7211889844",
      "duplicate_dois": [],
      "bib_key": "vaishali2026digital"
    },
    {
      "title": "Scientific Web Intelligence",
      "authors": [
        "Mike Thelwall"
      ],
      "year": 2005,
      "venue": "Encyclopedia of Data Warehousing and Mining",
      "doi": "10.4018/978-1-59140-557-3.ch187",
      "url": "https://doi.org/10.4018/978-1-59140-557-3.ch187",
      "abstract": "Scientific Web Intelligence (SWI) is a research field that combines techniques from data mining, Web intelligence, and scientometrics to extract useful information from the links and text of academic-related Web pages using various clustering, visualization, and counting techniques. Its origins lie in previous scientometric research into mining off-line academic data sources such as journal citation databases. Typical scientometric objectives are either evaluative (assessing the impact of research) or relational (identifying patterns of communication within and among research fields). From scientometrics, SWI also inherits a need to validate its methods and results so that the methods can be justified to end users, and the causes of the results can be found and explained.",
      "citations": 0,
      "source_db": "crossref",
      "oa_status": null,
      "id": "10.4018/978-1-59140-557-3.ch187",
      "duplicate_dois": [],
      "bib_key": "thelwall2005scientific"
    },
    {
      "title": "Scientometric portrait of Mike Thelwall",
      "authors": [
        "A. Vellaichamy",
        "E Amsan"
      ],
      "year": 2016,
      "venue": "Lincoln (University of Nebraska)",
      "doi": null,
      "url": "https://digitalcommons.unl.edu/libphilprac/1487",
      "abstract": "Mike Thelwall was honoured with the Derek John de Solla Price Award (2015) at his 50 years age and at 20 years of research publishing career. The first contribution of the author was in 2000 at the age of 35. His publications were analysed by year, growth of publication pattern, collaboration pattern, authorship pattern, channels of communications used and keywords etc. He had 297 publications during 2000-2015 in domains: Computer Science (237), Social Sciences (183), Decision Sciences (50), Mathematics (45), Engineering (11), Medicine(7), Agricultural and Biological Sciences (6), Biochemistry, Genetics and Molecular Biology (6), Economics, Econometrics and Finance (3), Physics and Astronomy (3), Arts and Humanities (2), Business Management and Accounting (2), Psychology (1) and Multidisciplinary (1). Collaborative authorship pattern is found to be in the team size of 2-above 5. Fifty-seven are single authored papers, 136 two authored, 63 three authored, 21 four authored, 7 five authored and 13 above five authored. Two and Three authored papers constitute nearly 67 percent of the total authorship of his papers while single author papers are nearly 19 percent of the total authorship.",
      "citations": 7,
      "source_db": "openalex",
      "oa_status": "green",
      "id": "https://openalex.org/W2627767184",
      "duplicate_dois": [],
      "bib_key": "vellaichamy2016scientometric"
    },
    {
      "title": "Bibliometrics to webometrics",
      "authors": [
        "Mike Thelwall"
      ],
      "year": 2008,
      "venue": "Journal of Information Science",
      "doi": "10.1177/0165551507087238",
      "url": "https://doi.org/10.1177/0165551507087238",
      "abstract": "Bibliometrics has changed out of all recognition since 1958; becoming established as a field, being taught widely in library and information science schools, and being at the core of a number of science evaluation research groups around the world. This was all made possible by the work of Eugene Garfield and his Science Citation Index. This article reviews the distance that bibliometrics has travelled since 1958 by comparing early bibliometrics with current practice, and by giving an overview of a range of recent developments, such as patent analysis, national research evaluation exercises, visualization techniques, new applications, online citation indexes, and the creation of digital libraries. Webometrics, a modern, fast-growing offshoot of bibliometrics, is reviewed in detail. Finally, future prospects are discussed with regard to both bibliometrics and webometrics.",
      "citations": 413,
      "source_db": "crossref",
      "oa_status": null,
      "id": "10.1177/0165551507087238",
      "duplicate_dois": [],
      "bib_key": "thelwall2008bibliometrics"
    },
    {
      "title": "WEBOMETRICS RESEARCH METHODS ADOPTED IN LIBRARY AND INFORMATION SCIENCE: AN OVERVIEW",
      "authors": [
        "murugan andham"
      ],
      "year": 2019,
      "venue": "Lincoln (University of Nebraska)",
      "doi": null,
      "url": "https://digitalcommons.unl.edu/libphilprac/2869",
      "abstract": "Abstract At the moment, the technologies and applications have made the internet an important medium of communication and information dissemination. It provides a much enhanced interface between the user and information. The web set the foundation for global communication of computer users. Increasing the importance of web is clearly seen in the form of references or citations in the present day publications. Studies of the Web have been named webometrics or cybermetrics as in the electronic journal of that name. The web in particular has made all kinds of information easier to access and has encouraged people to make information publically available that they previously would not have thought to do. It was a huge advantage for researchers and students because the information needed to study a phenomenon might be freely available online, saving time in the data collection phase of a project and making larger scale studies possible.webometrics research is having some impact in other disciplines in the sense of attracting citations. These include the cognate disciplines of computer science, Sociology, Physics and Complex science. For some years bibliometric studies have identified webometrics as one of the largest information science fields. Nevertheless, most published webometrics research is relatively theoretical and, as a new research field, seems unlikely to survive unless it is useful in some way. In general it is very important for academics to identify hot research topics and avoid unpromising ones and so methods are needed to help this identification process. Moreover, there is a significant amount of citation of webometrics research by disciplines outside information science, including computing, sociology, physics and complex science. Nevertheless, it seems that the potential user base for current webometric techniques is wider still, creating a need for awareness-raising.",
      "citations": 1,
      "source_db": "openalex",
      "oa_status": "green",
      "id": "https://openalex.org/W2973963646",
      "duplicate_dois": [],
      "bib_key": "andham2019webometrics"
    },
    {
      "title": "Bibliographic References in Web 2.0",
      "authors": [
        "Judit Bar-Ilan",
        "Hadas Shema",
        "Mike Thelwall"
      ],
      "year": 2014,
      "venue": "Beyond Bibliometrics",
      "doi": "10.7551/mitpress/9445.003.0021",
      "url": "https://doi.org/10.7551/mitpress/9445.003.0021",
      "abstract": null,
      "citations": 9,
      "source_db": "crossref",
      "oa_status": null,
      "id": "10.7551/mitpress/9445.003.0021",
      "duplicate_dois": [],
      "bib_key": "barilan2014bibliographic"
    },
    {
      "title": "Data Reporting",
      "authors": [
        "M. Joseph Sirgy"
      ],
      "year": 2026,
      "venue": "Community Quality-of-Life and Well-Being",
      "doi": "10.1007/978-3-032-21051-7_8",
      "url": "https://doi.org/10.1007/978-3-032-21051-7_8",
      "abstract": null,
      "citations": 0,
      "source_db": "crossref",
      "oa_status": null,
      "id": "10.1007/978-3-032-21051-7_8",
      "duplicate_dois": [],
      "bib_key": "sirgy2026data"
    }
  ]
}

==> anc/literature/checklist_search_2026-10-31/raw/web_log.md <==
# Web searches and fetches, 2026-10-31 (between 04:50 and 05:20 UTC)

Exact per-call timestamps were not captured by the web tools; the order below is the order of execution.

| # | tool | query or URL | outcome |
|---|---|---|---|
| W1 | WebSearch | "Minimum Information About a Google Trends Experiment" MIAGE checklist Bragazzi | No published version surfaced; results were Mavragani and Ochoa 2019 and unrelated MIAME pages. |
| W2 | WebSearch | EQUATOR network reporting guideline "Google Trends" OR infodemiology OR "digital epidemiology" OR "web-based data" studies | No EQUATOR guideline for these terms surfaced; Mavragani and Ochoa 2019 returned. |
| W3 | WebSearch | NISO RP-25-2016 altmetrics "code of conduct" data quality transparency altmetric providers | Confirmed: NISO RP-25-2016 published 22 September 2016; includes the Altmetrics Data Quality Code of Conduct with a self-reporting table (niso.org press releases). |
| W4 | WebSearch | reporting checklist research using Semrush Ahrefs Similarweb data "search volume" OR "traffic estimates" methodology recommendations researchers | Only vendor and practitioner blog posts (promodo, authorityhacker, ahrefs.com, customerthink and similar); no guideline; none cited in the record. |
| W5 | WebSearch | AAPOR task force report "Big Data in Survey Research" 2015 Japec data quality framework | Confirmed citation: Public Opinion Quarterly 79(4), 839-880, DOI 10.1093/poq/nfv039; author list as given by the IAB record (iab.de/publication/?id=5853725): Japec, Kreuter, Berg, Biemer, Decker, Lampe, Lane, O'Neil, Usher. |
| W6 | WebSearch | Wikipedia pageviews research data quality agent type spider automated "pageviews API" guidance researchers bots | Confirmed Wikimedia agent types user, spider, automated; Research:Page_view page on meta.wikimedia.org (HTTP 200 on direct check). |
| W7 | WebSearch | Hölzl Keusch Sajons "(mis)use of Google Trends data in the social sciences" recommendations preprint OR repository full text | Found CC BY PDF at https://madoc.bib.uni-mannheim.de/68637/1/1-s2.0-S0049089X24001212-main.pdf; also an accepted manuscript of Moon and Barlev at eprints.soton.ac.uk/507680. |
| F1 | WebFetch | https://preprints.jmir.org/preprint/13272 | Empty body (HTTP 202 on direct check); abstract taken from OpenAlex and Crossref. |
| F2 | WebFetch | https://doi.org/10.1016/j.ssresearch.2024.103099 | Redirect to linkinghub.elsevier.com; not followed; open PDF used instead (F8). |
| F3 | WebFetch | https://doi.org/10.1177/20563051231216947 | Redirect to journals.sagepub.com; direct fetch returned HTTP 403; PMC copy used instead (F11). |
| F4 | WebFetch | https://www.equator-network.org/?post_type=eq_guidelines&...&s=google+trends (and s=infodemiology, s=internet) | Home page returned; no search results. Full library listing downloaded with curl and scanned locally (fulltext_extracts.md, section F). |
| F5 | WebFetch | https://support.google.com/trends/answer/4365533 | Read (fulltext_extracts.md, section G). |
| F6 | WebFetch | https://www.equator-network.org/reporting-guidelines/?s=google+trends | Unfiltered library listing returned (261,585 characters; first 100,000 read); superseded by the local scan. |
| F7 | WebFetch | https://www.equator-network.org/?s=infodemiology | Home page returned. |
| F8 | WebFetch then Read | https://madoc.bib.uni-mannheim.de/68637/1/1-s2.0-S0049089X24001212-main.pdf | PDF saved locally (3.1 MB); pages 14 to 20 read as images (fulltext_extracts.md, section C). |
| F9 | WebFetch and curl | https://eprints.soton.ac.uk/507680/1/Google_Trends_Tutorial_AMPPS_Accepted_Full_Text.pdf | HTTP 403 (WebFetch) and HTTP 401 (curl); not read. |
| F10 | WebFetch | https://www.jmir.org/2016/2/e41/ | Fetcher returned only the citation; Europe PMC XML used instead (fulltext_extracts.md, section B). |
| F11 | WebFetch | https://pmc.ncbi.nlm.nih.gov/articles/PMC10795517/ | Read (fulltext_extracts.md, section D). |
| F12 | WebFetch | https://journals.plos.org/plosone/article?id=10.1371/journal.pone.0109583 | Table 4 rendered as an image; Europe PMC XML used instead (fulltext_extracts.md, section A). |
| F13 | WebFetch | https://link.springer.com/chapter/10.1007/978-3-031-02304-0_4 | Redirect to Springer sign-in; not read. |
| E1 | Europe PMC REST | fullTextXML for PMC4215636, PMC4788740, PMC6660120 | Retrieved. PMC10795517 returned HTTP 500 from the XML endpoint (PMC HTML used, F11). |
| U1 | curl HEAD/GET | https://www.niso.org/publications/rp-25-2016-altmetrics | HTTP 200. |
| U2 | curl | https://meta.wikimedia.org/wiki/Research:Page_view | HTTP 200. |
| U3 | curl | https://madoc.bib.uni-mannheim.de/68637/ | HTTP 200. |
| S1 | curl | api.semanticscholar.org paper/search (two probes, 05:13 UTC) | HTTP 429 both times. |
| C1 | Crossref API (05:13 UTC) | https://api.crossref.org/works?query.title=Minimum+Information+About+a+Google+Trends+Experiment&query.author=Bragazzi&rows=5 | total-results 45 (fuzzy); first item 10.2196/preprints.13272, type posted-content, issued 2019-01-02; the other four of the top five were unrelated Google Trends papers; no journal version of MIAGE among them. |


==> anc/literature/checklist_search_2026-10-31/search_record.md <==
# Search record: reporting guidelines or checklists for studies that use commercial SEO or web-analytics figures as data

Date of search: 2026-10-31, 04:46 to 05:20 UTC (evening of 30 October, US time).
Run by: the research-scout agent (Claude Code, model Fable 5.1), on request of the workflow for Paper 03. One screener; no second independent screener, so no inter-screener agreement exists.
Saturation: **PARTIAL** (criteria in section 7).
Raw provenance: `raw/query_log_openalex_crossref.csv` (every API query, verbatim, with timestamp and counts), `raw/results/*.json` (the records returned per query), `raw/chase/` (citation chasing), `raw/doi_verification.csv` (Crossref and DataCite resolution of every DOI below), `raw/abstracts_*.json` (OpenAlex abstracts of screened candidates), `raw/fulltext_extracts.md` (verbatim checklist items taken from open full texts), `raw/web_log.md` (web searches and fetches).

**Correction, 3 November 2026 (added by the session's main agent after an independent assessor's report; the record below is unchanged).** This record passed over the nearest guidance on these tools: Font-Julián et al. 2026 (row 32 below, described there as having no checklist) closes with a section of methodological recommendations for using SEO tools in quantitative research (its Section 5.2), including reporting the tool, the extraction date, the market settings and each metric's definition. It is not a checklist, but the verdict's phrase "set of reporting recommendations" is too strong, and Appendix E says so.

## 0. Verdict in one paragraph

Scoped to the searches recorded here, no published reporting guideline, checklist, or set of reporting recommendations was found that is specific to figures taken from commercial SEO or web-analytics tools (Ahrefs, Semrush, Similarweb, Moz, Majestic, Sistrix and the like: search volume, estimated traffic, rankings, backlinks, authority scores). The nearest published instruments are documentation checklists for one adjacent third-party web metric, Google Trends (Nuti et al. 2014, Table 4; Hölzl, Keusch and Sajons 2025, Table 5), reporting and disclosure checklists for social-media data (Kim, Huang and Emery 2016, Textbox 1; Kostygina et al. 2023, Table 1), error frameworks and a documentation template for digital-trace data (Sen et al. 2021; Fröhling et al. 2023), webometrics guidance on the reliability of search-engine counts (Thelwall 2008, 2009, 2016; Ingwersen and Björneborn 2006), and a provider-side code of conduct for third-party metrics aggregators in altmetrics (NISO RP-25-2016). None names Ahrefs, Semrush or Similarweb. The EQUATOR Network library, scanned locally on the search date, lists no guideline for search-engine, SEO-tool or web-traffic data; its nearest entries concern routinely collected health data (RECORD), web surveys (CHERRIES), eHealth trials (CONSORT-EHEALTH) and one social-media-analytics framework for emergency care research. This is a statement about what these searches found, not about what exists (section 9).

## 1. Question as searched

Slot frame written before the first query.

- Object of study: published guidance (reporting guideline, checklist, minimum-information standard, recommendations, methodological framework, code of conduct) for studies that use figures from a third party's web-measurement product as research data.
- Factor: the data source is a commercial SEO or web-analytics tool (Ahrefs, Semrush, Similarweb, Moz, Majestic, Sistrix, Serpstat, Ubersuggest, Alexa, Compete, Quantcast) or a comparable free third-party web indicator (Google Trends, Google Keyword Planner, Wikipedia pageviews, search-engine hit counts, altmetrics aggregators, platform APIs).
- Comparison: guidance specific to such tools against generic guidance for observational, big-data or digital-trace research (STROBE, RECORD, total-error frameworks).
- Outcome: what the guidance tells authors to report (tool, version, retrieval date, territory, query parameters, sampling, repeated draws, uncertainty, validation against first-party data, vendor conflicts).
- Setting: any discipline; peer-reviewed, preprint, standards bodies, vendor documentation, grey literature.
- Window: 2000 to 2026 for webometrics; 2008 to 2026 for Google Trends and infodemiology; 2014 to 2026 for total-error and post-API work; exact-title queries unrestricted.

Assumptions filled in: "checklist" was read broadly to include numbered documentation items, minimum-information standards and tabulated recommendations; "commercial SEO tool" was read to include traffic-estimation and competitive-intelligence products, since the manuscript treats Similarweb and Semrush as instruments of the same kind; a search of three vocabularies was required before any conclusion (section 2.2).

## 2. Search record

### 2.1 Backends and their status on 2026-10-31

| Backend | Status | Control test |
|---|---|---|
| OpenAlex (`api.openalex.org/works`, `mailto` sent) | Working throughout. Two query modes used: `search=` (title, abstract and full text where indexed; query A01) and `filter=title_and_abstract.search:` (all other queries; "tas" in the log). One author-filtered query (B04, "filt"). | CTRL1 `"The parable of Google Flu"` returned 8 records including Lazer et al. 2014 (10.1126/science.1248506). CTRL3, the exact title of Kim, Huang and Emery 2016, returned 2 records including the target. Both ran in the same session as the zero-hit queries. |
| Crossref (`api.crossref.org/works`, `query.bibliographic`, `mailto` sent) | Working. Relevance ranking is fuzzy, so `total-results` is not a count of relevant works: the control CTRL2 (exact title of Lazer et al. 2014) returned 9,418,344. Crossref totals in the table below are recorded because the task asked for them, and must not be read as topic sizes. | CTRL2 returned the target as its first item. |
| Semantic Scholar (`api.semanticscholar.org/graph/v1/paper/search`) | **Unreachable without a key**: HTTP 429 on every attempt (two inside `litsearch.py` at 04:46 UTC, two direct probes at 05:13 UTC, 20 seconds apart). No Semantic Scholar result exists in this record. | n/a |
| DBLP, arXiv (through `litsearch.py`) | DBLP returned malformed JSON; arXiv returned HTTP 429 then timed out (04:47 UTC). Not retried; arXiv preprints are reachable through OpenAlex, which indexes them. | n/a |
| EQUATOR Network library (`equator-network.org/reporting-guidelines/`) | The site's search endpoint returned the home page to the fetcher, so the full library listing (712,716 bytes) was downloaded at 05:14 UTC and scanned locally for the terms listed in `raw/fulltext_extracts.md`, section F. | n/a |
| Web (WebSearch, WebFetch) | Used for grey literature: EQUATOR, NISO, AAPOR, Google's Trends FAQ, Wikimedia's pageview definitions, open full texts. | n/a |

### 2.2 Vocabularies

Three vocabularies were required by protocol; five were used.

- V1, infodemiology and Google Trends (health and economics): "Google Trends", infodemiology, checklist, reporting standards, minimum information, reproducibility, sampling, best practices, Keyword Planner.
- V2, webometrics and information science (Thelwall and colleagues; Spanish cibermetría): webometrics, web indicators, link analysis, hit counts, search engine coverage, commercial data sources, altmetrics code of conduct, Leiden Manifesto, herramientas SEO, posicionamiento web.
- V3, survey methodology and computational social science: digital trace data, total survey error, total error framework, API-based research, post-API, disclosure standards, documentation templates.
- V4, SEO practice and competitive intelligence: Ahrefs, Semrush, Similarweb, Moz, Majestic, Sistrix, domain authority, visibility index, traffic estimates, keyword tools, SERP audits.
- V5, generative-engine optimization: AI visibility, AI Overviews, measurement reliability, vendor.

### 2.3 Every query, verbatim

Columns: id; time (UTC, 2026-10-31); backend and mode (oa = OpenAlex; tas = `title_and_abstract.search` filter; search = `search=` parameter; filt = raw filter string; cr/bib = Crossref `query.bibliographic`); from-year filter; total hits reported by the API; records returned and screened by title (OpenAlex capped at 50, Crossref at 40). Queries whose OpenAlex total is inflated by an unparenthesized `OR` (the API treats a bare OR as a loose disjunction) are marked with an asterisk; the top 50 by relevance were still screened. Reason for exclusion was, in every case, "title and abstract do not concern guidance for third-party web-measurement data"; records kept are those cited in sections 3 to 5.

Preliminary runs through `litsearch.py` (routing: OpenAlex and Crossref, plus field backends that failed):

| id | time | backends | query | filter | hits | kept |
|---|---|---|---|---|---|---|
| q01 | 04:46 | openalex=50, crossref=50; semanticscholar FAILED 429 | `reporting guideline studies using Google Trends data` | from 2010, limit 50 | 100 raw (50 per backend); 50 reported after dedup (stderr log not saved) | Nuti 2014; Mavragani and Ochoa 2019 |
| q02 | 04:47 | openalex=50, crossref=50; dblp FAILED, arxiv FAILED | `webometrics data quality web indicators reporting Thelwall` | from 2000, limit 50 | 100 raw (50 per backend); 50 reported after dedup (stderr log not saved) | Thelwall 2008, 2009 |

Batch A, Google Trends and third-party web indicators:

| id | time | backend | query | from | total | returned |
|---|---|---|---|---|---|---|
| A01 | 05:04 | oa search | `"Google Trends" reporting guideline` | 2010 | 1,842 | 50 |
| A02 | 05:04 | oa tas | `"Google Trends" methodology framework reliability` | 2010 | 7 | 7 |
| A03 | 05:04 | oa tas | `"Google Trends" checklist` | 2010 | 15 | 15 |
| A04 | 05:04 | oa tas | `"Google Trends" reproducibility sampling` | 2010 | 14 | 14 |
| A05 | 05:04 | oa tas | `"Google Trends" recommendations researchers documentation` | 2010 | 0 | 0 |
| A06 | 05:04 | cr bib | `Google Trends reporting guideline checklist` | 2010 | 745,271 | 40 |
| A07 | 05:04 | oa tas | `infodemiology "reporting standards" OR "reporting guideline" OR checklist` | 2008 | 788 | 50 |
| A08 | 05:04 | oa tas | `("Wikipedia page views" OR "Wikipedia pageviews" OR "Wikipedia page view") AND (reliability OR "data quality" OR bots)` | 2010 | 5 | 5 |
| A09* | 05:04 | oa tas | `"Alexa rank" OR "Alexa ranking" OR "Alexa traffic rank" reliability` | 2005 | 1,823,070 | 50 |
| A10 | 05:04 | oa tas | `"search volume" ("keyword tool" OR "keyword planner" OR "keyword research tool") accuracy OR reliability` | 2010 | 71 | 50 |
| A11 | 05:04 | oa tas | `"Google Trends" "best practices"` | 2010 | 23 | 23 |
| A12* | 05:04 | oa tas | `"Google Trends" "quality data source" OR "data source quality" OR limitations` | 2010 | 8,554 | 50 |
| CTRL1 | 05:04 | oa tas | `"The parable of Google Flu"` | none | 8 | 8 |
| CTRL2 | 05:04 | cr bib | `The parable of Google Flu traps in big data analysis` | none | 9,418,344 | 40 |

Batch B, webometrics and information science:

| id | time | backend | query | from | total | returned |
|---|---|---|---|---|---|---|
| B01 | 05:04 | oa tas | `webometrics "data quality" "search engine"` | 2000 | 0 | 0 |
| B02 | 05:04 | oa tas | `webometrics ("practical guide" OR "methodological guidelines" OR "methodological issues")` | 2000 | 5 | 5 |
| B03 | 05:04 | oa tas | `"web indicators" "research evaluation"` | 2010 | 9 | 9 |
| B04 | 05:04 | oa filt | `raw_author_name.search:Thelwall,title_and_abstract.search:webometrics OR "web indicators" OR "link analysis" OR "search engine"` | 2000 | 140 | 50 |
| B05 | 05:04 | oa tas | `altmetrics ("data quality" OR "code of conduct" OR transparency) providers` | 2012 | 9 | 9 |
| B06 | 05:04 | oa tas | `("link database" OR backlinks OR "inlink") (Majestic OR Ahrefs OR "Open Site Explorer" OR Moz) reliability OR comparison` | 2008 | 42 | 42 |
| B07* | 05:04 | oa tas | `"search engine" "hit counts" OR "hit count estimates" reliability` | 2000 | 1,897 | 50 |
| B08 | 05:04 | cr bib | `webometrics data quality web indicators practical guide` | 2000 | 5,248,240 | 40 |
| B09 | 05:04 | oa tas | `"web traffic" ("data sources" OR "data source") (Alexa OR Compete OR Quantcast OR Similarweb) comparison` | 2008 | 0 | 0 |
| B10 | 05:04 | oa tas | `("academic SEO" OR "academic search engine optimization" OR "SEO tools") methodology validity` | 2010 | 0 | 0 |
| B11* | 05:04 | oa tas | `cybermetrics OR cibermetría "data sources" reliability` | 2000 | 10,050 | 50 |
| B12* | 05:04 | oa tas | `"Leiden Manifesto" OR "responsible metrics" indicators principles` | 2015 | 42,237 | 50 |

Batch C, digital-trace, API-based and computational social science:

| id | time | backend | query | from | total | returned |
|---|---|---|---|---|---|---|
| C01 | 05:04 | oa tas | `"digital trace data" "total error"` | 2015 | 4 | 4 |
| C02 | 05:04 | oa tas | `"API-based research" OR "API based research"` | 2015 | 10 | 10 |
| C03 | 05:04 | oa tas | `"post-API" ("digital methods" OR "social media research" OR "data access")` | 2018 | 16 | 16 |
| C04 | 05:04 | oa tas | `"social media data" ("reporting standards" OR "reporting guideline" OR "reporting guidelines" OR checklist)` | 2012 | 31 | 31 |
| C05* | 05:04 | oa tas | `"big data" "total survey error" OR "total error" framework` | 2014 | 44,579 | 50 |
| C06 | 05:04 | oa tas | `("third-party data" OR "third party data" OR "commercial data") ("web metrics" OR "web traffic" OR "search data") transparency OR reporting OR validity` | 2010 | 1 | 1 |
| C07 | 05:04 | oa tas | `"routinely collected" "reporting guideline" RECORD STROBE` | 2014 | 3 | 3 |
| C08 | 05:05 | cr bib | `digital trace data total error framework online platforms` | 2015 | 4,634,868 | 40 |
| C09 | 05:05 | oa tas | `("SEO tools" OR "SEO tool" OR "SEO software") ("data source" OR "data sources") research` | 2012 | 2 | 2 |
| C10 | 05:05 | oa tas | `"web analytics" (validity OR reliability OR "data quality") research methodology` | 2010 | 7 | 7 |
| C11 | 05:05 | oa tas | `(Similarweb OR SimilarWeb) (methodology OR validity OR accuracy OR limitations)` | 2012 | 42 | 42 |
| C12 | 05:05 | oa tas | `"computational social science" ("reporting standards" OR "reporting guidelines" OR "transparency checklist" OR "best practices") data` | 2015 | 23 | 23 |
| C13* | 05:05 | oa tas | `"search engine data" OR "search query data" (validity OR reliability OR "measurement error") research` | 2010 | 942,014 | 50 |

Batch D, exact titles and corrected (parenthesized) forms:

| id | time | backend | query | from | total | returned |
|---|---|---|---|---|---|---|
| D01 | 05:07 | oa tas | `"total error framework for digital traces"` | none | 7 | 7 |
| D02 | 05:07 | oa tas | `"Total Error in a Big Data World"` | none | 1 | 1 |
| D03 | 05:07 | oa tas | `"data collection methods on the Web for informetric purposes"` | none | 0 | 0 |
| D04 | 05:07 | oa tas | `"Web traffic and organization performance measures"` | none | 1 | 1 |
| D05 | 05:07 | oa tas | `"How reliable are website rankings"` | none | 1 | 1 |
| D06 | 05:07 | oa tas | `"hands-on guide to Google data"` | none | 1 | 1 |
| D07 | 05:07 | oa tas | `("Alexa rank" OR "Alexa ranking" OR "Alexa traffic rank" OR "Alexa Internet") AND (reliability OR accuracy OR validity OR "data source")` | 2005 | 28 | 28 |
| D08 | 05:07 | oa tas | `(Wikipedia AND ("page views" OR pageviews OR "page view")) AND (bots OR "automated traffic" OR "data quality" OR reliability OR limitations)` | 2010 | 36 | 36 |
| D09 | 05:07 | oa tas | `"Minimum Information About a Google Trends"` | none | 1 | 1 |
| D10 | 05:07 | oa tas | `"search engine optimization" (research OR studies) ("methodological" OR "research method" OR "data quality") (Semrush OR Ahrefs OR Sistrix OR "SEO tools")` | 2010 | 14 | 14 |
| D11 | 05:07 | oa tas | `("Keyword Planner" OR "keyword planner") (accuracy OR reliability OR validity OR "search volume")` | 2012 | 63 | 50 |
| D12 | 05:07 | oa tas | `("big data" OR "digital trace" OR "found data") ("total survey error") framework` | 2014 | 18 | 18 |
| D13* | 05:07 | oa tas | `"RECORD statement" OR "REporting of studies Conducted using Observational Routinely-collected"` | 2014 | 290 | 50 |
| D14 | 05:07 | oa tas | `("web data" OR "online data" OR "internet data") ("reporting guideline" OR "reporting checklist" OR "reporting standards") research` | 2010 | 4 | 4 |
| D15 | 05:07 | oa tas | `("third-party" OR "third party") ("traffic estimates" OR "traffic estimation" OR "web traffic data") (accuracy OR validity OR "measurement error" OR recommendations)` | 2010 | 5 | 5 |
| D16 | 05:07 | oa tas | `"digital methods" ("data quality" OR "data criticism" OR "source criticism") web (metrics OR indicators OR analytics)` | 2012 | 1 | 1 |
| D17 | 05:07 | oa tas | `("Google Trends" OR "search data") ("checklist" OR "reporting guideline" OR "reporting items" OR "minimum information")` | 2010 | 200 | 50 |
| D18 | 05:07 | oa tas | `("web indicators" OR webometric OR webometrics) ("commercial" OR "vendor" OR "proprietary") ("data source" OR "data sources" OR "data provider") (reliability OR transparency OR limitations)` | 2005 | 0 | 0 |
| D19 | 05:07 | cr bib | `Minimum Information About a Google Trends Experiment` | none | 4,443,947 | 40 |
| D20 | 05:07 | cr bib | `Garbage in garbage out data collection quality assessment reporting standards social media data` | 2015 | 2,240,160 | 40 |

Batch E, SEO practice, Spanish, altmetrics reporting, GEO:

| id | time | backend | query | from | total | returned |
|---|---|---|---|---|---|---|
| E01 | 05:09 | oa tas | `("search engine optimization" OR SEO) ("research agenda" OR "methodological challenges" OR "methodological issues" OR "research methods") (tools OR data)` | 2010 | 180 | 50 |
| E02 | 05:09 | oa tas | `("herramientas SEO" OR "posicionamiento web" OR cibermetría) (fiabilidad OR "fuentes de datos" OR metodología) (Ahrefs OR Semrush OR Sistrix OR Majestic)` | 2010 | 2 | 2 |
| E03 | 05:09 | oa tas | `(altmetrics OR "alternative metrics") ("reporting guidelines" OR "reporting standards" OR "guidelines for reporting" OR "minimum reporting")` | 2012 | 27 | 27 |
| E04 | 05:09 | oa tas | `("visibility index" OR Sistrix OR "Sichtbarkeitsindex") (methodology OR reliability OR validity OR research)` | 2010 | 169 | 50 |
| E05 | 05:09 | oa tas | `("digital trace data" OR "digital traces") ("documentation" OR "reporting" OR "transparency") (standards OR guidelines OR checklist OR "best practices")` | 2015 | 246 | 50 |
| E06 | 05:09 | oa tas | `("Google Trends" OR "search volume" OR "web traffic") ("measurement error" OR "errors-in-variables" OR "proxy") (econometric OR validity) recommendations` | 2010 | 2 | 2 |
| E07 | 05:09 | oa tas | `("black box" OR opaque OR proprietary) ("search volume" OR "traffic estimates" OR "keyword data" OR "SEO metrics") research` | 2010 | 18 | 18 |
| E08 | 05:09 | oa tas | `("domain authority" OR "Domain Rating" OR "Authority Score" OR "Trust Flow") (reliability OR validity OR comparison OR correlation) (Moz OR Ahrefs OR Semrush OR Majestic)` | 2012 | 13 | 13 |
| E09 | 05:09 | oa tas | `("competitive intelligence" OR "market intelligence") (Similarweb OR Semrush OR Ahrefs OR Alexa) (tools OR data) (reliability OR accuracy OR evaluation)` | 2010 | 8 | 8 |
| E10 | 05:09 | oa tas | `("web metrics" OR "web indicators" OR "web analytics") ("reporting" OR "documentation") (guideline OR guidelines OR standard OR checklist OR "good practice")` | 2005 | 56 | 50 |
| E11 | 05:09 | oa tas | `("search engine results" OR SERP) (audit OR study) ("keyword research tool" OR "keyword tools" OR Semrush OR Ahrefs) (sampling OR "query selection" OR methodology)` | 2015 | 6 | 6 |
| E12 | 05:09 | oa tas | `("generative engine optimization" OR "AI visibility" OR "AI Overviews") (methodology OR measurement OR "vendor" OR tools) (reliability OR validity OR reporting OR transparency)` | 2024 | 138 | 50 |
| CTRL3 | 05:09 | oa tas | `"Garbage in, Garbage Out: Data Collection, Quality Assessment and Reporting Standards"` | none | 2 | 2 |

Zero-hit queries (A05, B01, B09, B10, D03, D18) ran in the same session and backend as CTRL1 and CTRL3, which found their targets; the zeros are therefore properties of the query strings, not an outage. D03 is the exact title of a Bar-Ilan paper the scout expected to exist; see section 8.

### 2.4 Citation chasing (OpenAlex, `filter=cites:` with a title-and-abstract filter for forward; all `referenced_works` resolved for backward)

| seed | DOI | cited by (OpenAlex) | forward filter | forward hits | references resolved | new relevant records found |
|---|---|---|---|---|---|---|
| Nuti et al. 2014 | 10.1371/journal.pone.0109583 | 1,085 | checklist OR guideline OR guidelines OR "reporting" OR recommendations OR "minimum information" | 230 | 93 of 95 | Mavragani, Ochoa and Tsagarakis 2018; Arora, McKee and Stuckler 2019; Cebrián and Domènech 2024 |
| Mavragani and Ochoa 2019 | 10.2196/13439 | 517 | checklist OR guideline OR ... OR framework | 145 | 64 of 64 | Mavragani, Ochoa and Tsagarakis 2020 (scoping review); Hölzl et al. 2025 |
| Kim, Huang and Emery 2016 | 10.2196/jmir.4738 | 177 | checklist OR guideline OR ... OR disclosure OR transparency | 60 | 35 of 37 | Kostygina et al. 2023; Kim, Nordgren and Emery 2020; Pearson et al. 2025 |
| Hölzl, Keusch and Sajons 2025 | 10.1016/j.ssresearch.2024.103099 | 34 | checklist OR guideline OR recommendations OR reliability OR reproducibility OR inconsistencies | 6 | 86 of 90 | Hölzl, Keusch and Collins 2026; backward: Eichenauer et al. 2022; Franzén 2023; Behnen et al. 2020; Medeiros and Pires 2021; Jun, Yoo and Choi 2018 |
| Thelwall 2016 practical guide | 10.2200/s00733ed1v01y201609icr052 | 44 | commercial OR SEO OR traffic OR "data quality" OR reliability OR guide | 3 | 124 of 125 | none on this question |
| Prantl and Prantl 2018 | 10.1108/ijwis-01-2018-0001 | 28 | recommendations OR guideline OR methodology OR reliability OR validity OR accuracy OR comparison | 8 | 29 of 31 | Garg et al. 2025 |
| Jansen, Jung and Salminen 2022 | 10.1371/journal.pone.0268212 | 47 | ... OR estimates | 20 | 74 of 74 | Jansen, Salminen, Jung and Almerekhi 2022 |
| Font-Julián et al. 2026 | 10.1177/01655515261445903 | 0 | SEO OR tools OR methodology OR reliability | 0 | 33 of 33 | García-Carretero et al. 2016; Perriam, Birkbak and Freeman 2020 (already found) |
| Sen et al. 2021 (TED-On) | 10.1093/poq/nfab018 | 88 | "Google Trends" OR "search volume" OR "web traffic" OR "search engine" OR Wikipedia OR "search data" | 2 | 69 of 73 | none applying TED-On to search or traffic data |
| Reyes-Lillo et al. 2023 | 10.3145/epi.2023.jul.03 | 10 | SEO OR reliability OR tools OR metrics OR recommendations | 8 | 32 of 32 | none |

### 2.5 Web searches and fetches (between 04:50 and 05:20 UTC)

Listed with outcome in `raw/web_log.md`. In brief: WebSearch for the MIAGE checklist (no published version surfaced); for an EQUATOR guideline on Google Trends, infodemiology or web data (none surfaced); for NISO RP-25-2016 (confirmed, September 2016, includes the altmetrics data-quality Code of Conduct); for the AAPOR Big Data task force report (confirmed, Public Opinion Quarterly 2015); for Wikimedia pageview agent types (confirmed: user, spider, automated); for any reporting checklist for Semrush, Ahrefs or Similarweb data (only vendor and practitioner blog posts surfaced, none a guideline; not cited); for an open copy of Hölzl et al. 2025 (found, CC BY, University of Mannheim repository). WebFetch: Google's "FAQ about Google Trends data" (read); Nuti 2014 and Kim 2016 full texts via Europe PMC XML (read); Kostygina 2023 via PMC (read); Hölzl 2025 PDF (read, pages 14 to 20); Moon and Barlev 2026 accepted manuscript (HTTP 401, not read); Thelwall 2017 chapter 4 (Springer sign-in redirect, not read); JMIR Preprints page for MIAGE (empty body; abstract taken from OpenAlex and Crossref instead).

## 3. Closest works

Tiering: PR = peer-reviewed journal or edited handbook; BK = book from an academic publisher; ST = standards body; PP = preprint or working paper (nothing attaches; label at point of use); VD = vendor documentation. "Verified" means the DOI resolved at `api.crossref.org/works/DOI` (or DataCite for arXiv and Zenodo) on 2026-10-31; see `raw/doi_verification.csv`.

| # | Full reference | Identifier | Tier | What it recommends | How close to the question |
|---|---|---|---|---|---|
| 1 | Nuti, S. V., Wayda, B., Ranasinghe, I., Wang, S., Dreyer, R. P., Chen, S. I., et al. (2014). The use of Google Trends in health care research: A systematic review. *PLoS ONE, 9*(10), e109583. | 10.1371/journal.pone.0109583 (verified) | PR | Table 4, "Checklist for Documentation of Google Trends": access date, time period, query category, full search input (with combination and quotation syntax), rationale for search input, rationale for settings. Found 7% (5/70) of reviewed studies reproducible. | Closest published checklist for a third-party, modeled, opaque web index. Different instrument (Google Trends), health only, single tool, no item on comparing instruments or stating uncertainty. |
| 2 | Hölzl, J., Keusch, F., & Sajons, C. (2025). The (mis)use of Google Trends data in the social sciences: A systematic review, critique, and recommendations. *Social Science Research, 126*, 103099 (online 2024). | 10.1016/j.ssresearch.2024.103099 (verified) | PR | Table 5, "Checklist: Recommendations on using Google Trends for research": access dates, location of access, time period and unit, region and unit, category, full search input, data and code dissemination (FAIR); and challenges: rationale for keywords, construct, validity check against an external source, reliability (download samples on several days, average them, report variation, bootstrap intervals), generalizability. Review of 360 studies to end of 2021. | Closest in spirit to the manuscript's Section 5.6: it tells authors to draw repeated samples from one opaque vendor and report their dispersion. Different instrument; single vendor; social sciences. |
| 3 | Bragazzi, N. L. (2019). Minimum Information About a Google Trends Experiment (MIAGE). *JMIR Preprints*, 13272 (posted 2019-01-02). | 10.2196/preprints.13272 (verified as preprint) | PP | A 23-item "minimum information" checklist for Google Trends studies, modeled on the MIAME family of standards (abstract). | Closest by genre (a named minimum-information checklist for a web index), but unpublished; no published version found (section 8). |
| 4 | Kostygina, G., Kim, Y., Seeskin, Z. H., LeClere, F. B., & Emery, S. (2023). Disclosure standards for social media and generative artificial intelligence research: Toward transparency and replicability. *Social Media + Society, 9*(4). | 10.1177/20563051231216947 (verified) | PR | Table 1: 12 minimal disclosure items (funding, scope, platform, target population, point of data access, sampling approach, number of units, protocol and tools, data handling, query and filter construction, data quality assessment, data analysis) plus 5 optional items (source code, coding manual, IRB, data decay, spam index). Mentions third-party social-listening providers generically. | Closest disclosure checklist for data bought or drawn from a commercial intermediary; social media, not SEO tools; names no SEO or web-analytics product. |
| 5 | Kim, Y., Huang, J., & Emery, S. (2016). Garbage in, garbage out: Data collection, quality assessment and reporting standards for social media data use in health research, infodemiology and digital disease detection. *Journal of Medical Internet Research, 18*(2), e41. | 10.2196/jmir.4738 (verified) | PR | Textbox 1, "Checklist for social media data preparation and reporting": data source (site, time frame, how accessed, suitability, limitations), search-filter development, search-filter assessment (precision and recall). | Earliest explicit "reporting standard" for third-party web data found; retrieval-quality framing; Twitter, not SEO tools. |
| 6 | Mavragani, A., & Ochoa, G. (2019). Google Trends in infodemiology and infoveillance: Methodology framework. *JMIR Public Health and Surveillance, 5*(2), e13439. | 10.2196/13439 (verified) | PR | Step-by-step methodology: choose keyword(s), region(s), period, category; what to report for validity. | Methodology framework rather than a reporting checklist; Google Trends only. |
| 7 | Fassio, F., & Comberiati, P. (2021). Using Google Trends in biomedical research. *JMIR Preprints*, 33836. | 10.2196/preprints.33836 (verified as preprint) | PP | Proposes a checklist of all user-editable Google Trends parameters to make searches reproducible (abstract). | Same genre as 1 and 3; unpublished. |
| 8 | Bellaire, C. P., Rutland, J. W., Sayegh, F., Pesce, R. R., Tijerina, J. D., & Taub, P. J. (2021). Going viral: A systematic review of Google Trends in plastic surgery and a recommended framework for its use. *Aesthetic Surgery Journal, 41*(12), NP2034–NP2043. | 10.1093/asj/sjab084 (verified) | PR | Step-by-step guide for conducting and interpreting Google Trends research around its four input variables. | Specialty-specific framework; Google Trends. |
| 9 | Moon, J. W., & Barlev, M. (2026). Google-search data for psychological scientists: A tutorial and best practices. *Advances in Methods and Practices in Psychological Science, 9*(1). Preprint: PsyArXiv af7b2 (2024). | 10.1177/25152459251409146 (verified); 10.31234/osf.io/af7b2 (verified) | PR | Tutorial with "recommendations for safeguarding data quality and their interpretation" (abstract). Full text not read (section 8). | Best-practice guidance; Google Trends. |
| 10 | Alibudbud, R. C. (2023). Wikipedia page views for health research: A review. *Frontiers in Big Data, 6*, 1199060. | 10.3389/fdata.2023.1199060 (verified) | PR | Lists what future studies should specify: page(s), language, dates of collection and dates explored, type of data, whether page views were limited to internet users, whether crawlers and redirects were included. Review of 29 studies. | Reporting items for a second free third-party web indicator; not a formal checklist. |
| 11 | Sen, I., Flöck, F., Weller, K., Weiß, B., & Wagner, C. (2021). A total error framework for digital traces of human behavior on online platforms. *Public Opinion Quarterly, 85*(S1), 399–422. | 10.1093/poq/nfab018 (verified) | PR | TED-On: a vocabulary to diagnose and document error sources in platform-derived data, modeled on Total Survey Error. | Generic error framework; no application to search or traffic estimates found (forward chase: 2 hits, neither relevant). |
| 12 | Fröhling, L., Sen, I., Soldner, F., Steinbrinker, L., Zens, M., & Weller, K. (2023). Total Error Sheets for Datasets (TES-D): A critical guide to documenting online platform datasets. arXiv:2306.14219. | 10.48550/arxiv.2306.14219 (DataCite verified) | PP | A documentation template, with guiding questions and manual, for datasets collected from online platforms, built on TED-On. | Closest generic documentation template for platform-derived data; preprint; not specific to commercial estimates. |
| 13 | Amaya, A., Biemer, P. P., & Kinyon, D. L. (2020). Total error in a big data world: Adapting the TSE framework to big data. *Journal of Survey Statistics and Methodology, 8*(1), 89–119. | 10.1093/jssam/smz056 (verified) | PR | Total Error Framework for big data, illustrated by comparing survey estimates with three commercial databases (Zillow, Acxiom, CoreLogic). | The only framework found that is illustrated on commercial third-party estimates; housing, not web metrics. |
| 14 | Jansson, I., & Japec, L. (2026). A total error framework with a special focus on digital data. *International Statistical Review* (online first). | 10.1111/insr.70020 (verified) | PR | Unified error framework and quality indicators for statistics built from digital and blended sources. | Official-statistics framing; generic. |
| 15 | Vial, G. (2019). Reflections on quality requirements for digital trace data in IS research. *Decision Support Systems, 126*, 113133. | 10.1016/j.dss.2019.113133 (verified) | PR | A preliminary set of guidelines for considering and reporting the quality of digital trace data (GitHub case). | Reporting guidelines for trace data in information systems; not web metrics. |
| 16 | Thelwall, M. (2009). *Introduction to webometrics: Quantitative web research for the social sciences*. Morgan & Claypool; chapter 7, "Search engines and data reliability". | 10.2200/s00176ed1v01y200903icr004; chapter 10.1007/978-3-031-02261-6_7 (both verified) | BK | Textbook treatment of search-engine hit counts as unstable estimates and of what a webometric study should record about the engine, date and query. Chapter text not read for this record. | Foundational webometrics guidance on third-party counts; predates SEO tools. |
| 17 | Thelwall, M. (2016/2017). *Web indicators for research evaluation: A practical guide*. Morgan & Claypool / Springer; chapter 4, "Academic, commercial and organisational web indicators". | 10.2200/s00733ed1v01y201609icr052; chapter 10.1007/978-3-031-02304-0_4 (both verified) | BK | Practical guide to collecting and reporting web indicators. Chapter 4 content not read (paywall); its treatment of commercial sources is NOT VERIFIED. | Nearest "practical guide" in webometrics; research evaluation, not SEO. |
| 18 | Thelwall, M. (2008). Quantitative comparisons of search engine results. *Journal of the American Society for Information Science and Technology, 59*(11), 1702–1710. | 10.1002/asi.20834 (verified) | PR | Compares hit-count estimates and result URLs across three engine APIs on 1,587 queries; recommends which engine to use for which purpose and warns of inconsistencies. | Same design logic as the manuscript's two-instrument comparison, applied to search engines rather than SEO vendors. |
| 19 | Ingwersen, P., & Björneborn, L. (2006). Methodological issues of webometric studies. In *Handbook of quantitative science and technology research* (pp. 339–369). Kluwer. | 10.1007/1-4020-2755-9_16 (verified) | PR | Covers search-engine and crawler coverage, quality and sampling issues for webometric analyses. | Methodological guidance; no checklist. |
| 20 | Vaughan, L., & Thelwall, M. (2004). Search engine coverage bias: Evidence and possible causes. *Information Processing & Management, 40*(4), 693–707. | 10.1016/s0306-4573(03)00063-3 (verified) | PR | Documents systematic coverage bias in search engines as a data source. | Evidence base for the webometric caution; no guideline. |
| 21 | Carpenter, T., & Lagace, N. (2017). Defining community recommended practice for altmetrics. *Performance Measurement and Metrics, 18*(1), 9–15; and NISO. (2016). *RP-25-2016, Outputs of the NISO Alternative Assessment Metrics Project*, including the Altmetrics Data Quality Code of Conduct. | 10.1108/pmm-09-2016-0039 (verified); https://www.niso.org/publications/rp-25-2016-altmetrics (HTTP 200) | PR; ST | A code of conduct asking third-party metrics providers and aggregators to disclose provenance, transparency, replicability and accuracy, with a self-reporting table. | The only standards-body instrument found for vendors of third-party web metrics; aimed at providers, not authors; altmetrics, not SEO. |
| 22 | Haustein, S. (2016). Grand challenges in altmetrics: Heterogeneity, data quality and dependencies. *Scientometrics, 108*(1), 413–423. | 10.1007/s11192-016-1910-9 (verified) | PR | Frames data-quality and dependency on commercial aggregators as the field's open problems. | Adjacent field; no checklist. |
| 23 | Japec, L., Kreuter, F., Berg, M., Biemer, P., Decker, P., Lampe, C., Lane, J., O'Neil, C., & Usher, A. (2015). Big data in survey research: AAPOR Task Force report. *Public Opinion Quarterly, 79*(4), 839–880. | 10.1093/poq/nfv039 (verified) | PR (association report) | Describes the big-data process, its challenges and research needs; calls for TSE-style quality evaluation. | Institutional report; generic. |
| 24 | Cebrián, E., & Domènech, J. (2023). Is Google Trends a quality data source? *Applied Economics Letters, 30*(6), 811–815; and (2024) Addressing Google Trends inconsistencies. *Technological Forecasting and Social Change, 202*, 123318. | 10.1080/13504851.2021.2023088; 10.1016/j.techfore.2024.123318 (both verified) | PR | Shows that repeating the same query on six days gives different values; models the sampling process and gives recommendations for building consistent series by averaging extractions. | Reliability-of-instrument evidence with recommendations; Google Trends. |
| 25 | Eichenauer, V. Z., Indergand, R., Martínez, I. Z., & Sax, C. (2022). Obtaining consistent time series from Google Trends. *Economic Inquiry, 60*(2), 694–705. | 10.1111/ecin.13049 (verified) | PR | A procedure (R package) to remove frequency inconsistency and sampling noise. | Method, not a reporting guideline. |
| 26 | Hölzl, J., Keusch, F., & Collins, J. T. (2026). Where you are is what you get! Inconsistencies of digital trace data across download locations. *Social Science Computer Review* (online first). | 10.1177/08944393261469494 (verified) | PR | Shows Google Trends and YouTube API samples differ by download country; closes with practical recommendations for API users. | Adds "location of access" as a reporting item. |
| 27 | Kim, Y., Nordgren, R. K., & Emery, S. (2020). The story of Goldilocks and three Twitter's APIs: A pilot study on Twitter data sources and disclosure. *International Journal of Environmental Research and Public Health, 17*(3), 864. | 10.3390/ijerph17030864 (verified) | PR | Same filters on three APIs retrieve different datasets; argues for disclosure of the access path. | Disclosure of access path for platform data; not SEO. |
| 28 | Pearson, G. D. H., Silver, N. A., Robinson, J. Y., Azadi, M., Schillo, B., & Kreslake, J. M. (2025). Beyond the margin of error: A systematic and replicable audit of the TikTok research API. *Information, Communication & Society, 28*(3), 452–470. | 10.1080/1369118x.2024.2420032 (verified) | PR | Audit of API metadata against the front end; engagement counts differed by orders of magnitude. | Audit design for a vendor-supplied count; not SEO. |
| 29 | Jansen, B. J., Salminen, J. O., Jung, S.-G., & Almerekhi, H. (2022). The illusion of data validity: Why numbers about people are likely wrong. *Data and Information Management, 6*(4), 100020. | 10.1016/j.dim.2022.100020 (verified) | PR | Argues that people-numbers are measures, not counts, and proposes practical remedies. | Same framing as the manuscript's "reported as counts" point; reflection piece, no checklist. |
| 30 | García-Carretero, L., Codina, L., Díaz-Noci, J., & Iglesias-García, M. (2016). Herramientas e indicadores SEO: Características y aplicación para análisis de cibermedios. *El Profesional de la Información, 25*(3). | 10.3145/epi.2016.may.19 (verified) | PR | Presents the most used SEO tools and nine indicators for online-media research. | Earliest academic treatment of SEO tools as research instruments found; descriptive, no reporting guidance. |
| 31 | Reyes-Lillo, D., Morales-Vargas, A., & Rovira, C. (2023). Reliability of domain authority scores calculated by Moz, Semrush, and Ahrefs. *El Profesional de la Información*. | 10.3145/epi.2023.jul.03 (verified) | PR | Inter-tool agreement on domain authority (Spearman above 0.9 on 3,151 domains). | Empirical reliability study of SEO tools; already in the manuscript; no guideline. |
| 32 | Font-Julián, C. I., Lopezosa, C., Orduña-Malea, E., & Aguillo, I. F. (2026). Assessing discrepancies across SEO tools in the collection of scholarly web metrics. *Journal of Information Science, 52*(4), 1075–1088. | 10.1177/01655515261445903 (verified) | PR | Four SEO tools on two publishers' domains overlap little; tool choice determines findings. | Already in the manuscript; the nearest empirical warning, with no checklist. |
| 33 | Sielinski, R. (2026). Quantifying uncertainty in AI visibility: A statistical framework for generative search measurement. arXiv:2603.08924. | 10.48550/arxiv.2603.08924 (DataCite verified) | PP | Argues citation-visibility metrics must be reported with uncertainty estimates and gives sample-size guidance. | Reporting recommendation for a vendor-measured AI-answer metric; preprint. |
| 34 | Kirichenko, S. (2026). How reproducible is AI search visibility? Prompt-paraphrase sensitivity and a confidence-aware measurement protocol for generative engine optimization. Zenodo. | 10.5281/zenodo.21498260 (DataCite verified) | PP | Proposes a "GEO-Signal Passport" of reproducibility metrics in place of a single percentage. | Preprint; vendor-adjacent; not a consensus guideline. |
| 35 | Google. (n.d.). FAQ about Google Trends data. | https://support.google.com/trends/answer/4365533 (HTTP 200) | VD | States the data are a sample, normalized to 0 to 100, that random noise is added, that Trends "is not a scientific poll" and "should always be considered as one data point among others". | Vendor documentation that the checklists above operationalize; no vendor of SEO tools was found to publish an equivalent checklist. |

Adjacent registered guidelines (EQUATOR library, scanned 2026-10-31): RECORD (routinely collected health data), RECORD-PE, CHERRIES (internet e-surveys), CONSORT-EHEALTH, CODE-EHR, and "Initial Standardized Framework for Reporting Social Media Analytics in Emergency Care Research" (title only; DOI not resolved here, section 8). None concerns search-engine, SEO-tool or traffic-estimate data.

## 4. What the literature establishes, and where it disagrees

Established, with the strength of the evidence:

- Google Trends returns different values for the same query on different days and from different download locations; the recommended remedy is repeated draws, averaging, and reporting dispersion (Cebrián and Domènech 2023, 2024; Behnen et al. 2020, 10.1007/978-3-030-65965-3_25; Medeiros and Pires 2021, arXiv:2104.03065; Eichenauer et al. 2022; Hölzl et al. 2025, 2026). Multiple independent peer-reviewed replications; strong.
- Documentation of Google Trends studies has been poor: 7% (5/70) reproducible in health care to 2013 (Nuti et al. 2014); 26 of 360 social-science studies to 2021 checked sample stability (Hölzl et al. 2025, Fig. 6, read from the PDF). Two systematic reviews; strong for the populations reviewed.
- Search-engine hit counts and result sets differ across engines and over time, and webometrics has long told authors to report engine, date and query (Thelwall 2008; Vaughan and Thelwall 2004; Ingwersen and Björneborn 2006). Older but consistent.
- Platform APIs deliver different data from different access paths and from the front end (Kim, Nordgren and Emery 2020; Pearson et al. 2025; Hölzl et al. 2026). Audits; moderate.
- Reporting checklists for third-party web data exist for Google Trends and social media (items 1 to 5 above); none found for SEO-tool figures.

Disagreements:

- Whether Google Trends should be used at all: Franzén (2023, *Acta Sociologica*, 10.1177/00016993221151118) concludes researchers "should refrain" from using it; Hölzl et al. (2025), Cebrián and Domènech (2024) and Eichenauer et al. (2022) propose remedies instead. Both sides are peer-reviewed; Franzén rests on one unplanned experiment.
- Whether SEO tools agree with one another: Reyes-Lillo et al. (2023) find inter-tool correlations above 0.9 for domain-authority scores; Font-Julián et al. (2026) find low overlap in keyword counts, volumes and URL-level traffic. The metrics differ, so the disagreement is about which metrics are stable, not a contradiction.
- What "quality" means for third-party data: retrieval precision and recall (Kim, Huang and Emery 2016) against disclosure completeness (Kostygina et al. 2023) against total-error decomposition (Sen et al. 2021; Amaya et al. 2020). Complementary framings rather than contradictions.

## 5. Judgment, scoped to these searches

1. No reporting guideline, checklist or recommendation set specific to commercial SEO or web-analytics tool figures was found in OpenAlex (66 queries, including two controls that passed), Crossref (6 queries), the EQUATOR library (local scan of the full listing), ten citation chases, or the web. Semantic Scholar was not searched because it was unreachable.
2. The closest published instruments are Google Trends documentation checklists (Nuti 2014; Hölzl, Keusch and Sajons 2025) and social-media disclosure checklists (Kim, Huang and Emery 2016; Kostygina et al. 2023). Their items (tool, access date, location, parameters, repeated samples, dispersion, external validation, data sharing, access path, vendor limitations) transfer by analogy to SEO-tool data, but none of them says so, and none names an SEO vendor.
3. The only standards-body instrument for third-party web metrics found is NISO RP-25-2016's code of conduct, addressed to altmetrics providers rather than to authors.
4. For the manuscript (`06_MANUSCRIPT/src/manuscript_v50.md`), which currently cites none of items 1 to 23 (grep for "Nuti", "Mavragani", "Thelwall", "checklist", "reporting guideline", "total error" returns nothing), the precedent that matters is Hölzl et al. 2025, Table 5: it already instructs authors to draw several samples from one opaque instrument and report their variation. The manuscript's Section 5.6 ("Reporting both makes the range of estimates visible; reporting one does not") extends the same logic across two instruments; it can be positioned as an extension of that recommendation, not as the first call for it.

## 6. Coverage gaps

- Semantic Scholar: not searched (HTTP 429 without a key). Settling it: obtain a free key, rerun queries A03, A07, C04, D17, E10.
- DBLP and arXiv direct APIs: failed; arXiv is covered through OpenAlex, DBLP is not (conference papers in information retrieval and web science without DOIs may be missed).
- Paywalled book chapters: Thelwall 2009 chapter 7 and 2017 chapter 4 were not read; their guidance on commercial data sources is asserted here from titles only.
- Non-English literature: one Spanish query (E02, 2 hits); no German, Portuguese, Russian or Chinese queries, although Russian- and Ukrainian-language Similarweb papers surfaced in C11, which suggests a practitioner literature in those languages.
- Grey literature of the SEO industry: vendor help centers (Ahrefs, Semrush, Similarweb methodology pages), practitioner "accuracy studies", and conference talks were not systematically searched; the one web search that reached them returned only blog posts, none a guideline. The manuscript's own Section 2 already cites two such studies (Langridge 2016; Soulo 2022).
- Journal author guidelines: whether any journal (for example JMIR, which published items 1, 5 and 6) imposes a Google Trends or web-data reporting requirement in its instructions to authors was not checked.
- Theses and dissertations: not searched beyond what OpenAlex indexes (one 2026 Valencia thesis surfaced in E02).
- Datasets and code: not searched.
- Date range: OpenAlex coverage of 2026 works is still filling; the newest guidance could be missed.

## 7. Saturation assessment

**PARTIAL.** Criteria met: five vocabularies; two universal backends plus EQUATOR and the web; 72 logged API queries plus two preliminary runs; three in-session controls passed; forward and backward chasing from ten seeds, which returned records already in the set (Nuti, Mavragani, Hölzl, Kim and Kostygina cite and are cited by one another) and nothing new on SEO-tool reporting. Criteria not met: Semantic Scholar unreachable; DBLP failed; two book chapters unread; non-English and industry grey literature only touched. The judgment in section 5 is therefore defensible for the indexed English-language literature and should be stated with that scope.

## 8. NOT VERIFIED

- MIAGE (Bragazzi 2019) as a published checklist. The preprint DOI resolves (Crossref type posted-content, issued 2019-01-02). A Crossref title-and-author search (45 fuzzy results, top five inspected) and a web search found no journal version. Settling it: search PubMed and the author's ORCID for 2019 to 2026 titles containing "MIAGE" or "minimum information".
- The 23 items of MIAGE and the checklist of Fassio and Comberiati 2021: item lists not read (JMIR Preprints page returned an empty body). Settling it: open the preprint PDFs.
- Moon and Barlev 2026 recommendations: abstract only (accepted-manuscript PDF returned HTTP 401).
- Thelwall 2009 chapter 7 and 2017 chapter 4: contents not read.
- "Initial Standardized Framework for Reporting Social Media Analytics in Emergency Care Research" (EQUATOR entry): DOI and authors not resolved here. Settling it: Crossref title query.
- Bar-Ilan, "Data collection methods on the Web for informetric purposes": exact-title query D03 returned 0 in OpenAlex. The paper may be indexed under a variant title; settling it: Crossref `query.bibliographic` with author filter.
- SAGE Research Methods (2024), "Best Practices for the Analysis and Visualisation of Google Trends Data" (10.4135/9781529694109, resolves as a database entry): authorship and content not read.
- Lo and Sedhain (2006), "How reliable are website rankings?" (10.48009/2_iis_2006_233-240): DOI resolves; the OpenAlex record carries no author names, so the attribution is from the Crossref record's title only and the authors are not confirmed here.
- Khosravi and Yoganarasimhan (2026): the SSRN DOI 10.2139/ssrn.7514898 resolves; the manuscript cites an arXiv identifier for the same title, which was not cross-checked here.

## 9. DO NOT ASSERT

1. "No reporting checklist exists for commercial SEO-tool data." Not earned. What is earned: none was found in the searches listed in section 2 on 2026-10-31, with Semantic Scholar and DBLP unsearched and vendor grey literature only sampled. Earning the stronger claim would need a registered systematic review across at least five databases, including non-English sources, and a check of journal author guidelines.
2. "This paper is the first to recommend reporting figures from more than one instrument, with a date, territory and a statement of uncertainty." Not earned. Google Trends checklists already require access date, location of access, full parameters, repeated samples and reported dispersion (Nuti 2014; Hölzl et al. 2025), and social-media checklists require the access path and vendor limitations (Kim et al. 2016; Kostygina et al. 2023). The manuscript can claim to extend these to a two-vendor design for SEO-tool estimates, scoped to the searches recorded here.
3. "MIAGE is a published 23-item checklist." Not earned; it is a 2019 preprint with no published version found.
4. "Hölzl et al. (2024)". The journal issue is 2025 (vol. 126, article 103099); the article appeared online in 2024. Cite as 2025 and say so.
5. "Google Trends sampling instability shows that Ahrefs or Semrush estimates are unstable." Not earned. Different data-generating processes; the Trends findings motivate the design of a check, they do not supply its result.
6. "The webometrics literature (Thelwall) gives a checklist for SEO-tool data." Not earned; the chapters were not read, and what was read (Thelwall 2008; Ingwersen and Björneborn 2006) concerns search-engine hit counts.
7. Any Crossref `total-results` figure as the size of a literature. The control for a single known paper returned 9,418,344.
8. Any OpenAlex total from a query marked with an asterisk (A09, A12, B07, B11, B12, C05, C13, D13) as a topic size; the unparenthesized OR inflated them.
9. "Semantic Scholar contains nothing on this question." It was not searched; HTTP 429 throughout.
10. "The EQUATOR Network has no relevant guideline." Earned only as: the library listing downloaded on 2026-10-31 contains no entry whose title mentions search engines, SEO tools, web traffic, Google Trends or infodemiology; entries for routinely collected data, e-surveys, eHealth trials and one social-media-analytics framework exist.
11. "NISO RP-25-2016 applies to SEO vendors." Not earned; it addresses altmetrics data providers.
12. "Reyes-Lillo et al. (2023) show SEO tools are accurate." Not earned; inter-tool agreement on one metric is not validity against a ground truth.
13. "Kostygina et al. (2023) cover SEO or web-analytics tools." Not earned; the checklist names none, and Google Trends appears once as an illustration of relative counts.
14. Any count from this record (for example 66 OpenAlex queries, 35 tabulated works) as a count of works that exist; they are counts of what was run and kept.
15. The manuscript's OpenAlex figure of 456 works naming Ahrefs, Semrush or Similarweb is not comparable to any count here; the queries differ.

## Files

- This record: `/Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/01_LITERATURE/checklist_search_2026-10-31/search_record.md`
- Raw provenance (same directory, `raw/`): query log, per-query result sets, chase logs and record sets, DOI verification, abstracts, full-text extracts, web log.
- No existing project file was modified.


==> anc/literature/novelty_search_2026-10-14/README.md <==
# Novelty search, 14 October 2026

The search behind the paper's novelty statement for Measurement 1 ("no comparison of two vendors' records of a single object followed from a known start date") and the related-work additions of version 5.2. Run through the public APIs of OpenAlex (which indexes arXiv preprints) and Crossref. arXiv's own API refused repeated requests that day (rate limit), so arXiv was reached through OpenAlex only.

## Queries and hits

| Database | Query | Total hits | Screened |
|---|---|---|---|
| OpenAlex | website traffic estimation third-party tools accuracy | 8,541 | top 25 by relevance |
| OpenAlex | Ahrefs Semrush comparison | 127 | top 25 |
| OpenAlex | SEO tools traffic estimates validity | 6,047 | top 25 |
| OpenAlex | Similarweb accuracy website traffic | 409 | top 25 |
| OpenAlex | keyword research tools search volume accuracy | 123,774 | top 25 |
| OpenAlex | web analytics estimates comparison Google Analytics third-party | 34,722 | top 25 |
| OpenAlex | search engine optimization tool measurement reliability | 65,210 | top 25 |
| OpenAlex | commercial SEO data providers disagreement | 1,217 | top 25 |
| OpenAlex | AI Overviews citations audit sources | 15,333 | top 25 |
| OpenAlex | generative search engine citation sources audit | 3,971 | top 25 |
| Crossref | Ahrefs Semrush traffic estimate comparison | 1,378,057 | top 30 |
| Crossref | SEO tool web traffic estimates discrepancy | 1,367,713 | top 30 |
| Crossref | third-party website traffic estimates accuracy | 1,017,723 | top 30 |
| Crossref | search engine optimization tools data reliability comparison | 6,173,707 | top 30 |

Raw results: `openalex_results.csv` (250 rows), `crossref_results.csv` (120 rows); full records of the relevant works: `relevant_records.json`. Screening was by title, then abstract, by the AI assistant that drafts the paper; it was not done by an independent person.

## Relevant works found, and how the paper now cites them

| Work | What it does | Where cited |
|---|---|---|
| Font-Julián, Lopezosa, Orduña-Malea & Aguillo 2026, *Journal of Information Science* 52(4) | compares Ahrefs, Semrush, Serpstat and Ubersuggest on organic keywords, search volumes and URL-level traffic for two academic publishers' domains; low overlap; tool choice determines findings | Section 2, tool validity; the closest prior comparison of SEO tools |
| Reyes-Lillo, Morales-Vargas & Rovira 2023, *El Profesional de la Información* | reliability of Moz, Semrush and Ahrefs domain-authority scores | Section 2, tool validity |
| Khosravi & Yoganarasimhan 2026, arXiv:2609.30481 | third-party traffic estimates (Similarweb, Semrush) can shrink, inflate or reverse estimated treatment effects | Section 2, tool validity |
| Kumar 2026, arXiv:2606.20065 | brand visibility across AI engines on 100,000+ prompt responses; corporate sites about 78% of citations; YouTube leads non-corporate sources | Section 2, AI answer surfaces |
| Romero Ramos et al. 2026, *Latitude* 2(24) | scoping review of 23 studies on how GEO presence and citation are measured | Section 2, AI answer surfaces |
| Schultheiß, Lewandowski, von Mach & Yagci 2023, *PeerJ Computer Science* 9 | samples queries and their volumes from keyword research tools for studies of search | Section 2, demand in users' own words |

None of them compares two vendors' records of one object followed from a known start date, and none reads a cross-section of sections within one domain; the novelty statement is limited to that.

## Limits

Ten OpenAlex and four Crossref queries, the top 25 or 30 results each by relevance; no citation chasing beyond the works' abstracts; one screener, not independent. A systematic review would go further.


==> anc/literature/novelty_search_2026-10-14/citation_chasing.csv <==
seed,direction,title,year,doi
Font-Julián et al. 2026,cited by seed,"Which academic search systems are suitable for systematic reviews or meta‐analyses? Evaluating retrieval qualities of Google Scholar, PubMed, and 26 other resources",2019,https://doi.org/10.1002/jrsm.1378
Font-Julián et al. 2026,cited by seed,"Google Scholar, Web of Science, and Scopus: A systematic comparison of citations in 252 subject categories",2018,https://doi.org/10.1016/j.joi.2018.09.002
Font-Julián et al. 2026,cited by seed,"The journal coverage of Web of Science, Scopus and Dimensions: A comparative analysis",2021,https://doi.org/10.1007/s11192-021-03948-5
Font-Julián et al. 2026,cited by seed,"Large-scale comparison of bibliographic data sources: Scopus, Web of Science, Dimensions, Crossref, and Microsoft Academic",2021,https://doi.org/10.1162/qss_a_00112
Font-Julián et al. 2026,cited by seed,Scientific research activity and communication measured with cybermetrics indicators,2006,https://doi.org/10.1002/asi.20433
Font-Julián et al. 2026,cited by seed,Invisible institutional repositories,2012,https://doi.org/10.1108/07378831211213210
Font-Julián et al. 2026,cited by seed,Evaluating state tourism websites using Search Engine Optimization tools,2019,https://doi.org/10.1016/j.tourman.2019.01.019
Font-Julián et al. 2026,cited by seed,Where you search determines what you find: the effects of bibliographic databases on systematic reviews,2021,https://doi.org/10.1080/13645579.2021.1892378
Font-Julián et al. 2026,cited by seed,Digital methods in a post-API environment,2019,https://doi.org/10.1080/13645579.2019.1682840
Font-Julián et al. 2026,cited by seed,"Ranking by Relevance and Citation Counts, a Comparative Study: Google Scholar, Microsoft Academic, WoS and Scopus",2019,https://doi.org/10.3390/fi11090202
Font-Julián et al. 2026,cited by seed,A study of the Web visibility of the SDGs and the 2030 Agenda on university websites,2021,https://doi.org/10.1108/ijshe-09-2021-0361
Font-Julián et al. 2026,cited by seed,GEO: Generative Engine Optimization,2024,https://doi.org/10.1145/3637528.3671900
Font-Julián et al. 2026,cited by seed,Universities of the Kyrgyz Republic on the Web: accessibility and usability,2016,https://doi.org/10.1007/s10209-016-0481-0
Font-Julián et al. 2026,cited by seed,Analysis of the SEO visibility of university libraries and how they impact the web visibility of their universities,2020,https://doi.org/10.1016/j.acalib.2020.102171
Font-Julián et al. 2026,cited by seed,Firm web visibility and its business value,2014,https://doi.org/10.1108/intr-01-2013-0016
Font-Julián et al. 2026,cited by seed,Increasing visibility and discoverability of scholarly publications with academic search engine optimization,2021,https://doi.org/10.1629/uksg.534
Font-Julián et al. 2026,cited by seed,Herramientas e indicadores SEO: características y aplicación para análisis de cibermedios,2016,https://doi.org/10.3145/epi.2016.may.19
Font-Julián et al. 2026,cited by seed,Received citations as a main SEO factor of Google Scholar results ranking,2018,https://doi.org/10.3145/epi.2018.may.09
Font-Julián et al. 2026,cited by seed,Analysis of Keywords Used in Internet Searches for Melanoma Information: Observational Study,2021,https://doi.org/10.2196/25720
Font-Julián et al. 2026,cited by seed,The bubble of web visibility,2005,https://doi.org/10.1145/1047671.1047715
Font-Julián et al. 2026,cited by seed,Who needs to be more visible online? The value implications of web visibility and firm heterogeneity,2016,https://doi.org/10.1016/j.im.2016.11.002
Font-Julián et al. 2026,cited by seed,"Covering artificial intelligence: the role of European Union, British, and American media outlets in generative AI Visibility",2024,https://doi.org/10.15581/003.37.2.279-291
Font-Julián et al. 2026,cited by seed,Open access publications drive few visits from Google Search results to institutional repositories,2024,https://doi.org/10.1007/s11192-024-05175-0
Font-Julián et al. 2026,cited by seed,ChatGPT Search as a tool for scholarly tasks: evolution or devolution?,2024,https://doi.org/10.3145/infonomy.24.059
Font-Julián et al. 2026,cited by seed,Collaborative engineering decision-making for building information channels and improving Web visibility of product manufacturers,2018,https://doi.org/10.1016/j.aei.2018.07.003
Font-Julián et al. 2026,cited by seed,Dot-science top level domain: Academic websites or dumpsites?,2021,https://doi.org/10.1007/s11192-020-03832-8
Font-Julián et al. 2026,cited by seed,Universidades en Google: hacia un modelo de análisis multinivel del posicionamiento web académico,2020,https://doi.org/10.3989/redc.2020.2.1691
Font-Julián et al. 2026,cited by seed,An optimal method for URL design of webpage journals,2018,https://doi.org/10.1007/s13278-018-0532-z
Font-Julián et al. 2026,cited by seed,Are link-based and citation-based journal metrics correlated? An Open Access megapublisher case study,2022,https://doi.org/10.1162/qss_a_00199
Font-Julián et al. 2026,cited by seed,Can we use link-based indicators to find highly cited publications? The case of the Trust Flow score,2022,https://doi.org/10.1177/01655515221141032
Font-Julián et al. 2026,cited by seed,Audiencias amplias y visibilidad web: cómo posicionan las revistas académicas de Comunicación en Google,2023,https://doi.org/10.33732/ixc/13/01audien
Font-Julián et al. 2026,cited by seed,Search engine optimization as a tool to increase the competitiveness of pharmaceutical companies in modern conditions,2020,https://doi.org/10.26425/2658-3445-2020-2-32-39
Font-Julián et al. 2026,cited by seed,Estudio de visibilidad web 2013 de los museos de Cataluña,2014,https://doi.org/10.54886/ibersid.v8i0.4178
"Jansen, Jung & Salminen 2022",cited by seed,An Analysis of Transformations,1964,https://doi.org/10.1111/j.2517-6161.1964.tb00553.x
"Jansen, Jung & Salminen 2022",cited by seed,Mixing Qualitative and Quantitative Methods: Triangulation in Action,1979,https://doi.org/10.2307/2392366
"Jansen, Jung & Salminen 2022",cited by seed,"Google Scholar, Web of Science, and Scopus: A systematic comparison of citations in 252 subject categories",2018,https://doi.org/10.1016/j.joi.2018.09.002
"Jansen, Jung & Salminen 2022",cited by seed,Using statistical testing in the evaluation of retrieval experiments,1993,https://doi.org/10.1145/160688.160758
"Jansen, Jung & Salminen 2022",cited by seed,Managing Multi- and Omni-Channel Distribution: Metrics and Research Directions,2017,https://doi.org/10.1016/j.jretai.2016.12.003
"Jansen, Jung & Salminen 2022",cited by seed,Permutation Theory in the Derivation of Robust Criteria and the Study of Departures from Assumption,1955,https://doi.org/10.1111/j.2517-6161.1955.tb00176.x
"Jansen, Jung & Salminen 2022",cited by seed,Information seeking on the Web: An integrated model of browsing and searching,2000,https://doi.org/10.5210/fm.v5i2.729
"Jansen, Jung & Salminen 2022",cited by seed,Large-scale machine learning at twitter,2012,https://doi.org/10.1145/2213836.2213958
"Jansen, Jung & Salminen 2022",cited by seed,Combining evidence for automatic Web session identification,2002,https://doi.org/10.1016/s0306-4573(01)00060-7
"Jansen, Jung & Salminen 2022",cited by seed,Forecasting city arrivals with Google Analytics,2016,https://doi.org/10.1016/j.annals.2016.10.007
"Jansen, Jung & Salminen 2022",cited by seed,Factors influencing intention of mobile application use,2014,https://doi.org/10.1504/ijmc.2014.063653
"Jansen, Jung & Salminen 2022",cited by seed,Online and Social Media Data As an Imperfect Continuous Panel Survey,2016,https://doi.org/10.1371/journal.pone.0145406
"Jansen, Jung & Salminen 2022",cited by seed,A Long Way to the Top,2018,https://doi.org/10.1145/3278532.3278574
"Jansen, Jung & Salminen 2022",cited by seed,The Social Media Industries,2013,https://doi.org/10.4324/9780203121054
"Jansen, Jung & Salminen 2022",cited by seed,Mining longitudinal web queries: Trends and patterns,2003,https://doi.org/10.1002/asi.10262
"Jansen, Jung & Salminen 2022",cited by seed,The multidimensional nature and brand impact of user-generated ad parodies in social media,2011,https://doi.org/10.2501/ija-30-1-103-131
"Jansen, Jung & Salminen 2022",cited by seed,Understanding User-Web Interactions via Web Analytics,2009,https://doi.org/10.1007/978-3-031-02264-7
"Jansen, Jung & Salminen 2022",cited by seed,"A personalized approach to web privacy: awareness, attitudes and actions",2011,https://doi.org/10.1108/09685221111115863
"Jansen, Jung & Salminen 2022",cited by seed,Classifying web search queries to identify high revenue generating customers,2012,https://doi.org/10.1002/asi.22640
"Jansen, Jung & Salminen 2022",cited by seed,How Big of a Problem is Analytic Error in Secondary Analyses of Survey Data?,2016,https://doi.org/10.1371/journal.pone.0158120
"Jansen, Jung & Salminen 2022",cited by seed,Web traffic and organization performance measures: Relationships and data sources examined,2013,https://doi.org/10.1016/j.joi.2013.04.005
"Jansen, Jung & Salminen 2022",cited by seed,The Effect of Ad Blocking on User Engagement with the Web,2018,https://doi.org/10.1145/3178876.3186162
"Jansen, Jung & Salminen 2022",cited by seed,Predicting Purchase Behavior of Website Audiences,2018,https://doi.org/10.1080/10864415.2018.1485084
"Jansen, Jung & Salminen 2022",cited by seed,Trust Necessitated through Metrics: Estimating the Trustworthiness of Websites,2016,https://doi.org/10.1016/j.procs.2016.05.199
"Jansen, Jung & Salminen 2022",cited by seed,A clickstream data analysis of Chinese academic library OPAC users' information behavior,2017,https://doi.org/10.1016/j.lisr.2017.07.004
"Jansen, Jung & Salminen 2022",cited by seed,Evaluating the effectiveness of and patterns of interactions with automated searching assistance,2005,https://doi.org/10.1002/asi.20242
"Jansen, Jung & Salminen 2022",cited by seed,A Webometric Analysis of Travel Blogs and Review Hosting: The Case of Catalonia,2014,https://doi.org/10.1080/10548408.2013.877413
"Jansen, Jung & Salminen 2022",cited by seed,Tracking User Behavior with Google Analytics Events on an Academic Library Web Site,2016,https://doi.org/10.1080/19322909.2016.1175330
"Jansen, Jung & Salminen 2022",cited by seed,Who are interested in online science simulations? Tracking a trend of digital divide in Internet use,2014,https://doi.org/10.1016/j.compedu.2014.04.001
"Jansen, Jung & Salminen 2022",cited by seed,Website traffic measurement and rankings: competitive intelligence tools examination,2018,https://doi.org/10.1108/ijwis-01-2018-0001
"Jansen, Jung & Salminen 2022",cited by seed,The Detection of Emerging Trends Using Wikipedia Traffic Data and Context Networks,2015,https://doi.org/10.1371/journal.pone.0141892
"Jansen, Jung & Salminen 2022",cited by seed,Scalable Social Software Services: Towards a Shopping Community Model Based on Analyses of Established Web Service Components and Functions,2009,https://doi.org/10.1109/hicss.2009.377
"Jansen, Jung & Salminen 2022",cited by seed,Understanding the relationships between interest in online math games and academic performance,2014,https://doi.org/10.1111/jcal.12077
"Jansen, Jung & Salminen 2022",cited by seed,Establishing Standard Rules for Choosing Best KPIs for an E-Commerce Business based on Google Analytics and Machine Learning Technique,2017,https://doi.org/10.14569/ijacsa.2017.080570
"Jansen, Jung & Salminen 2022",cited by seed,Measuring Efficiency of Websites of Agrotouristic Farms from Poland and Slovakia,2017,https://doi.org/10.2478/ers-2017-0015
"Jansen, Jung & Salminen 2022",cited by seed,The two major traditions of research,2002,https://doi.org/10.1016/b978-1-876938-42-0.50009-5
"Jansen, Jung & Salminen 2022",cited by seed,Evaluating content-centric vs. user-centric ad affect recognition,2017,https://doi.org/10.1145/3136755.3136796
"Jansen, Jung & Salminen 2022",cited by seed,Product Life Cycle Data Set: Raw and Cleaned Data of Weekly Orders for Personal Computers,2018,https://doi.org/10.1287/msom.2017.0692
"Jansen, Jung & Salminen 2022",cited by seed,Network Analytical Tool for Monitoring Global Food Safety Highlights China,2009,https://doi.org/10.1371/journal.pone.0006680
"Jansen, Jung & Salminen 2022",cited by seed,Mitigating Information Trust,2016,https://doi.org/10.4018/ijt.2016010102
"Jansen, Jung & Salminen 2022",cited by seed,Social media marketing strategy of Yerevan brandy company,2016,https://doi.org/10.1016/j.aasci.2016.08.010
"Jansen, Jung & Salminen 2022",cited by seed,Geographic web usage estimation by monitoring DNS caches,2008,https://doi.org/10.1145/1367798.1367813
"Jansen, Jung & Salminen 2022",cited by seed,Effectively mining and using coverage and overlap statistics for data integration,2005,https://doi.org/10.1109/tkde.2005.76
"Jansen, Jung & Salminen 2022",cited by seed,The Glitch in On-line Advertising: A Study of Click Fraud in Pay-Per-Click Advertising Programs,2008,https://doi.org/10.2753/jec1086-4415130204
"Jansen, Jung & Salminen 2022",cited by seed,Comparisons of Website Visit Behavior between Purchase Outcomes and Product Categories,2017,https://doi.org/10.20525/ijrbs.v6i4.760
"Jansen, Jung & Salminen 2022",cited by seed,Web Intelligence Linked Open Data for Website Design Reuse,2017,https://doi.org/10.1007/978-3-319-60131-1_22
"Jansen, Jung & Salminen 2022",cited by seed,"Relationship Analysis between Website Traffic, Domain Age and Google Indexed Pages of E-commerce Websites",2018,https://doi.org/10.1177/2277975218770028
"Jansen, Jung & Salminen 2022",cited by seed,Social media and brand engagement in the age of the customer,2015,https://openalex.org/W2487635515
"Jansen, Jung & Salminen 2022",cited by seed,834: Americans view widely varied blog advice about home birth,2016,https://doi.org/10.1016/j.ajog.2016.11.743
"Jansen, Jung & Salminen 2022",cited by seed,Encyclopedia of Research Design,2010,https://doi.org/10.4135/9781412961288
"Jansen, Jung & Salminen 2022",cited by seed,"Using Data Sciences in Digital Marketing: Framework, methods, and performance metrics",2020,https://doi.org/10.1016/j.jik.2020.08.001
"Jansen, Jung & Salminen 2022",cited by seed,SOCIAL SCIENCE RESEARCH METHODS IN INTERNET TIME,2012,https://doi.org/10.1080/1369118x.2012.665468
"Jansen, Jung & Salminen 2022",cited by seed,Evaluating state tourism websites using Search Engine Optimization tools,2019,https://doi.org/10.1016/j.tourman.2019.01.019
"Jansen, Jung & Salminen 2022",cited by seed,Recommender systems effect on the evolution of users’ choices distribution,2021,https://doi.org/10.1016/j.ipm.2021.102766
"Jansen, Jung & Salminen 2022",cited by seed,Interpreting social science link analysis research: A theoretical framework,2005,https://doi.org/10.1002/asi.20253
"Jansen, Jung & Salminen 2022",cited by seed,From Business Intelligence to Competitive Intelligence: Inferring Competitive Measures Using Augmented Site-Centric Data,2011,https://doi.org/10.1287/isre.1110.0385
"Jansen, Jung & Salminen 2022",cited by seed,Understanding User-Web Interactions via Web Analytics,2009,https://doi.org/10.2200/s00191ed1v01y200904icr006
"Jansen, Jung & Salminen 2022",cited by seed,The influence of internet architecture on centralised versus distributed internet services,2020,https://doi.org/10.1080/23738871.2020.1740753
"Jansen, Jung & Salminen 2022",cited by seed,Investigating Facebook’s interventions against accounts that repeatedly share misinformation,2021,https://doi.org/10.1016/j.ipm.2021.102804
"Jansen, Jung & Salminen 2022",cited by seed,A quick bite and instant gratification: A simulated Yelp experiment on consumer review information foraging behavior,2020,https://doi.org/10.1016/j.ipm.2020.102391
"Jansen, Jung & Salminen 2022",cited by seed,How Large Does n Have to be for Z and t Intervals?,2000,https://doi.org/10.2307/2686030
"Jansen, Jung & Salminen 2022",cited by seed,What prompts users to click on news headlines? Evidence from unobtrusive data analysis,2019,https://doi.org/10.1108/ajim-04-2019-0097
"Jansen, Jung & Salminen 2022",cited by seed,A Clickstream Data Analysis of the Differences between Visiting Behaviors of Desktop and Mobile Users,2018,https://doi.org/10.2478/dim-2018-0012
"Jansen, Jung & Salminen 2022",cited by seed,Mapping User-Centric Internet Geographies: How Similar are Countries in Their Web Use Patterns?,2019,https://doi.org/10.1093/joc/jqz030
"Jansen, Jung & Salminen 2022",cited by seed,“The Best of Both Worlds!”,2020,https://doi.org/10.1145/3372497
"Jansen, Jung & Salminen 2022",cited by seed,Trust evaluation of websites: a comprehensive study,2019,https://doi.org/10.1504/ijaip.2019.099946
"Jansen, Jung & Salminen 2022",cited by seed,Building Brands through Social Listening,2018,https://openalex.org/W2904776137
"Jansen, Jung & Salminen 2022",cited by seed,The new intermediaries of tourist distribution: Analysis of online accommodation booking sites,2016,https://openalex.org/W2922029848
"Jansen, Jung & Salminen 2022",cited by seed,User Test Logger: An Open Source Browser Plugin for Logging and Reporting Local User Studies,2019,https://doi.org/10.1007/978-3-030-23560-4_17
"Jansen, Jung & Salminen 2022",cited by seed,Socialization of Terms of Use and Privacy Policy on Indonesian e-commerce Websites,2020,https://doi.org/10.46799/jss.v1i3.35
"Jansen, Jung & Salminen 2022",cited by seed,Profiting from Open Audiovisual Content,2020,https://doi.org/10.1007/978-3-030-28219-6_5
"Jansen, Jung & Salminen 2022",cited by seed,News Consumption Among Russian-Speaking Immigrants in Israel from 2006 to 2018,2019,https://doi.org/10.1007/978-3-030-37858-5_47
"Jansen, Jung & Salminen 2022",cited by seed,CHI '11 Extended Abstracts on Human Factors in Computing Systems,2011,https://doi.org/10.1145/1979742
"Jansen, Jung & Salminen 2022",cited by seed,Proceedings 2022 Network and Distributed System Security Symposium,2022,https://doi.org/10.14722/ndss.2022
"Jansen, Jung & Salminen 2022",cites seed,Leveraging Big Data Analytics for Understanding Consumer Behavior in Digital Marketing: A Systematic Review,2024,https://doi.org/10.1155/2024/3641502
"Jansen, Jung & Salminen 2022",cites seed,"But Do Porn Sites Get More Traffic than TikTok, OpenAI, and Zoom?",2023,https://doi.org/10.1080/00224499.2023.2220690
"Jansen, Jung & Salminen 2022",cites seed,Is digital transformation profitable for banks? Evidence from Europe,2024,https://doi.org/10.1016/j.frl.2024.106269
"Jansen, Jung & Salminen 2022",cites seed,Beyond Dark Patterns: A Concept-Based Framework for Ethical Software Design,2024,https://doi.org/10.1145/3613904.3642781
"Jansen, Jung & Salminen 2022",cites seed,A picture fuzzy CIMAS-ARTASI model for website performance analysis in human resource management,2024,https://doi.org/10.1016/j.asoc.2024.111826
"Jansen, Jung & Salminen 2022",cites seed,Unveiling the Generative AI boom: what hype metrics reveal for digital business and E-commerce,2025,https://doi.org/10.1007/s10660-025-09984-0
"Jansen, Jung & Salminen 2022",cites seed,The illusion of data validity: Why numbers about people are likely wrong,2022,https://doi.org/10.1016/j.dim.2022.100020
"Jansen, Jung & Salminen 2022",cites seed,Harnessing Digital Marketing Analytics for Knowledge-Driven Digital Transformation in the Hospitality Industry,2025,https://doi.org/10.3390/info16100868
"Jansen, Jung & Salminen 2022",cites seed,The Impact of Web Analytics Tools on Knowledge Management,2023,https://doi.org/10.1016/j.procs.2023.10.335
"Jansen, Jung & Salminen 2022",cites seed,Searching Online for Art and Culture: User Behavior Analysis,2023,https://doi.org/10.3390/fi15060211
"Jansen, Jung & Salminen 2022",cites seed,CAWAL: A novel unified analytics framework for enterprise web applications and multi-server environments,2023,https://doi.org/10.1016/j.ipm.2023.103617
"Jansen, Jung & Salminen 2022",cites seed,Measuring the Effectiveness of Online Sales by Conducting A/B Testing,2023,https://doi.org/10.22598/mt/2023.35.2.223
"Jansen, Jung & Salminen 2022",cites seed,SEO mix 6 O’s model and categorization of search engine marketing factors for websites ranking on search engine result pages,2024,https://doi.org/10.33545/26633329.2024.v6.i1a.146
"Jansen, Jung & Salminen 2022",cites seed,Real-World User Demographics of Three Web-Based Digital Mental Health Interventions Provided by the US Department of Veterans Affairs: Observational Study Using Web Analytics Data,2023,https://doi.org/10.2196/48365
"Jansen, Jung & Salminen 2022",cites seed,Evaluating a swine biosecurity website as an education and outreach tool and identifying best practices for end-user engagement: A learning analytics approach,2025,https://doi.org/10.1016/j.prevetmed.2025.106544
"Jansen, Jung & Salminen 2022",cites seed,Measuring digital humanities learning requirements in Spanish & English-speaking practitioner communities,2023,https://doi.org/10.1007/s42803-023-00066-x
"Jansen, Jung & Salminen 2022",cites seed,General-Purpose User Modeling with Behavioral Logs: A Snapchat Case Study,2024,https://doi.org/10.1145/3626772.3657908
"Jansen, Jung & Salminen 2022",cites seed,A Data-Driven Approach to Estimating the Impact of Audiovisual Art Events Through Web Presence,2025,https://doi.org/10.3390/info16020088
"Jansen, Jung & Salminen 2022",cites seed,Comparison of Google Analytics with Similar Web for Statistical Analysis of Website Traffic,2025,https://doi.org/10.1007/978-3-031-86072-0_5
"Jansen, Jung & Salminen 2022",cites seed,Has the web promoted diversity? Ownership concentration and online news traffic in Greece,2025,https://doi.org/10.1177/14648849251315906
"Jansen, Jung & Salminen 2022",cites seed,"Analysis of a women’s health information website established by the Japanese Ministry of Health, Labour, and Welfare",2025,https://doi.org/10.1177/17455057251347088
"Jansen, Jung & Salminen 2022",cites seed,Implication of Digital Marketing in the Supply Chain Finance of the Beverage Industry,2025,https://doi.org/10.3390/ijfs13040189
"Jansen, Jung & Salminen 2022",cites seed,Optimizing Tourism Web Usage Continuance Through Digital Marketing Analytics for Sustainable Competitive Performance,2026,https://doi.org/10.5772/intechopen.1014081
"Jansen, Jung & Salminen 2022",cites seed,Innovation-Driven Evolution of the Sharing Economy in a Russian Region: The Case of Sverdlovsk Region,2023,https://doi.org/10.15826/recon.2023.9.3.018
"Jansen, Jung & Salminen 2022",cites seed,The Analysis of Indonesian Regional Websites with SEO Methods,2023,https://doi.org/10.55463/issn.1674-2974.50.5.20
"Jansen, Jung & Salminen 2022",cites seed,"RocHealthData.org: Development and usage of a publicly available, geographic source of social determinants of health data",2024,https://doi.org/10.1017/cts.2024.484
"Jansen, Jung & Salminen 2022",cites seed,SEO: TIPS to Minimize Bounce Rate of Website User,2024,https://doi.org/10.21015/vtse.v12i1.1708
"Jansen, Jung & Salminen 2022",cites seed,Data Quality Assessment,2023,https://doi.org/10.1007/978-3-031-41933-1_5
"Jansen, Jung & Salminen 2022",cites seed,The Foundations of Web Analytics,2023,https://doi.org/10.1007/978-3-031-41933-1_1
"Jansen, Jung & Salminen 2022",cites seed,Analyzing an immunization resource website: User browsing trends,2023,https://doi.org/10.1016/j.vaccine.2023.11.019
"Jansen, Jung & Salminen 2022",cites seed,Penerapan Pola Layer-Cake pada Tata Letak Antarmuka Pengguna Situs Berita Sepakbola,2023,https://doi.org/10.33633/tc.v22i4.8636
"Jansen, Jung & Salminen 2022",cites seed,Measurement of the Functional Size of Web Analytics Implementation: A COSMIC-Based Case Study Using Machine Learning,2025,https://doi.org/10.3390/fi17070280
"Jansen, Jung & Salminen 2022",cites seed,,2025,https://doi.org/10.33736/ijaca.v8i1
"Jansen, Jung & Salminen 2022",cites seed,Substitution or complementarity? Understanding the role of ChatGPT in transforming news media traffic in the United States and Taiwan,2025,https://doi.org/10.1108/dta-02-2025-0151
"Jansen, Jung & Salminen 2022",cites seed,Digital Innovation Through Behavioural Analytics: Evidence from Acquisition Channels and Engagement in Global Cruise Firms,2025,https://doi.org/10.3390/info16111012
"Jansen, Jung & Salminen 2022",cites seed,Turning tastes into trends: the power of enotourism in boosting wineries’ popularity,2025,https://doi.org/10.1080/00036846.2025.2600024
"Jansen, Jung & Salminen 2022",cites seed,DATA-DRIVEN ANALYSIS OF VISUAL COMPOSITION PATTERNS,2025,https://doi.org/10.29121/shodhkosh.v6.i2s.2025.6727
"Jansen, Jung & Salminen 2022",cites seed,An audiovisual representation of a geomagnetic excursion for public engagement,2026,https://doi.org/10.3389/feart.2025.1727273
"Jansen, Jung & Salminen 2022",cites seed,The Vanishing User: Web Analytics in an Agent-Dominated Internet,2026,https://doi.org/10.3390/info17050453
"Jansen, Jung & Salminen 2022",cites seed,"Understanding E-Commerce Adoption Across Countries With PLS-SEM and FSQCA: The Interplay of Internet Usage, Education, and Electronic Security",2026,https://doi.org/10.2478/sbe-2026-0006
"Jansen, Jung & Salminen 2022",cites seed,From Hype to Judgment: Reassessing the Gartner Cycle for Decision-Making in the Age of Generative AI,2026,https://doi.org/10.1007/978-3-032-21811-7_19
"Jansen, Jung & Salminen 2022",cites seed,Using Web Analytics to Understand and Enhance Residency Program Website Engagement Across the Recruitment Cycle (Preprint),2026,https://doi.org/10.2196/preprints.102150
"Jansen, Jung & Salminen 2022",cites seed,Artificial Intelligence-Powered Web Analytics Tool For University: Visitor Categorization & Behavioral Data Analysis For Strategic Outreach,2026,https://doi.org/10.1109/icici68867.2026.11565001
"Jansen, Jung & Salminen 2022",cites seed,Establishing a web site environment-controlled three-layer monitoring system for observational quality assessment of web analytics measurement,2026,https://doi.org/10.7717/peerj-cs.4045
"Jansen, Jung & Salminen 2022",cites seed,You Don’t Have to Reinvent the Wheel: Applying Design Thinking to Evidence-Based Health Communication for HIV Prevention Implementation,2026,https://doi.org/10.1080/10810730.2026.2716168
"Jansen, Jung & Salminen 2022",cites seed,Transferable Unsupervised Time Series Anomaly Detection with Mixture-of-Experts for Web Systems,2026,https://doi.org/10.1109/icws72778.2026.00058
"Jansen, Jung & Salminen 2022",cites seed,Digital performance of global repositories: a comparative webometric analysis,2026,https://doi.org/10.1108/pmm-07-2026-0065
Kamerer 2013,cites seed,Predicting the Demographics of Twitter Users from Website Traffic Data,2015,https://doi.org/10.1609/aaai.v29i1.9204
Kamerer 2013,cites seed,Predicting Twitter User Demographics using Distant Supervision from Website Traffic Data,2016,https://doi.org/10.1613/jair.4935
Kamerer 2013,cites seed,Inferring latent attributes of Twitter users with label regularization,2015,https://doi.org/10.3115/v1/n15-1019
Kamerer 2013,cites seed,Learning from noisy label proportions for classifying online social data,2017,https://doi.org/10.1007/s13278-017-0478-6
Kamerer 2013,cites seed,"Assessing the impact of laws controlling the online availability of 25I-NBOMe, AH-7921, MDPV and MXE – outcomes of a semi-automated e-shop monitoring",2017,https://doi.org/10.1080/09687637.2016.1275526
Kamerer 2013,cites seed,Domain adaptation for learning from label proportions using self-training,2016,https://openalex.org/W2572764968
Kamerer 2013,cites seed,Tracking and Tricking a Profiler,2018,https://doi.org/10.1145/3267323.3268955
Kamerer 2013,cites seed,Non-Mainstream Media Coverage,2018,https://doi.org/10.22459/dd.04.2018.20
Kamerer 2013,cites seed,Indicadores de rendimiento en sitios universitarios: Proyecto de analítica web para la Universidad de Chile,2016,https://doi.org/10.13140/rg.2.2.22931.27686
Prantl & Prantl 2018,cited by seed,Online Tracking,2016,https://doi.org/10.1145/2976749.2978313
Prantl & Prantl 2018,cited by seed,Informetric analyses on the world wide web: methodological approaches to ‘webometrics’,1997,https://doi.org/10.1108/eum0000000007205
Prantl & Prantl 2018,cited by seed,Introduction to Webometrics: Quantitative Web Research for the Social Sciences,2009,https://doi.org/10.2200/s00176ed1v01y200903icr004
Prantl & Prantl 2018,cited by seed,Google Analytics for measuring website performance,2010,https://doi.org/10.1016/j.tourman.2010.03.015
Prantl & Prantl 2018,cited by seed,Scientific research activity and communication measured with cybermetrics indicators,2006,https://doi.org/10.1002/asi.20433
Prantl & Prantl 2018,cited by seed,ReSurf: Reconstructing web-surfing activity from network traffic,2013,https://openalex.org/W1493883477
Prantl & Prantl 2018,cited by seed,ClickMiner,2014,https://doi.org/10.1145/2660267.2660268
Prantl & Prantl 2018,cited by seed,Using Google Analytics to measure visitor statistics: The case of food composition websites,2012,https://doi.org/10.1016/j.ijinfomgt.2012.04.008
Prantl & Prantl 2018,cited by seed,Exploring website features for business information,2004,https://doi.org/10.1023/b:scie.0000045122.93018.2a
Prantl & Prantl 2018,cited by seed,Web traffic and organization performance measures: Relationships and data sources examined,2013,https://doi.org/10.1016/j.joi.2013.04.005
Prantl & Prantl 2018,cited by seed,Quantitative Measurement and Comparison of Effects of Various Search Engine Optimization Parameters on Alexa Traffic Rank,2011,https://doi.org/10.5120/3100-4257
Prantl & Prantl 2018,cited by seed,A hyperlink and issue network analysis of the United States Senate: A rediscovery of the Web as a relational and topical medium,2010,https://doi.org/10.1002/asi.21357
Prantl & Prantl 2018,cited by seed,An analysis of backlink counts and Web Impact Factorsfor Chinese university websites,2004,https://doi.org/10.1023/b:scie.0000034387.76981.83
Prantl & Prantl 2018,cited by seed,European political trends viewed through patterns of Web linking,2010,https://doi.org/10.1002/asi.21375
Prantl & Prantl 2018,cited by seed,Missing Value Estimation for Hierarchical Time Series: A Study of Hierarchical Web Traffic,2015,https://doi.org/10.1109/icdm.2015.58
Prantl & Prantl 2018,cited by seed,HOW RELIABLE ARE WEBSITE RANKINGS? IMPLICATIONS FOR E-BUSINESS ADVERTISING AND INTERNET SEARCH,2006,https://doi.org/10.48009/2_iis_2006_233-240
Prantl & Prantl 2018,cited by seed,Internet banking and performance,2011,https://doi.org/10.1108/19355181111124070
Prantl & Prantl 2018,cited by seed,Techniques and countermeasures of website/wireless traffic analysis and fingerprinting,2015,https://doi.org/10.1007/s10586-015-0502-4
Prantl & Prantl 2018,cited by seed,Uncovering information from social media hyperlinks: An investigation of twitter,2015,https://doi.org/10.1002/asi.23486
Prantl & Prantl 2018,cited by seed,A poisson regression examination of the relationship between website traffic and search engine queries,2012,https://doi.org/10.1007/s11066-013-9072-x
Prantl & Prantl 2018,cited by seed,"Global Ranking, Web Visibility and Accessibility of Quranic Websites - An Evaluation Study-2015",2015,https://doi.org/10.17485/ijst/2015/v8i30/76715
Prantl & Prantl 2018,cited by seed,A New Frontier of Informetric and Webometric Research: Mining Web Usage Data,2008,https://doi.org/10.1080/09737766.2008.10700851
Prantl & Prantl 2018,cited by seed,"How to Use the Internet to Advertise, Promote and Market Your Business or Website with Little or No Money",2006,https://openalex.org/W2525751206
Prantl & Prantl 2018,cited by seed,Exploiting DNS traffic to rank internet domains,2013,https://doi.org/10.1109/iccw.2013.6649442
Prantl & Prantl 2018,cited by seed,Biological Sequence Matching using Boolean algebra vs. Fuzzy Logic,2011,https://doi.org/10.5120/3168-4383
Prantl & Prantl 2018,cited by seed,Web Site Traffic Ranking Estimation via SVM,2010,https://doi.org/10.1007/978-3-642-14932-0_61
Prantl & Prantl 2018,cited by seed,Digital marketing analytics: making sense of consumer data in a digital world,2013,https://doi.org/10.5860/choice.51-2178
Prantl & Prantl 2018,cited by seed,Introduction to Webometrics: Quantitative Web Research for the Social Sciences,2012,https://doi.org/10.1080/19331681.2012.728386
Prantl & Prantl 2018,cited by seed,Go with the dataflow! Analysing the Internet as a data source (IaD): Main report,2008,https://openalex.org/W1606704660
Prantl & Prantl 2018,cites seed,Measuring user interactions with websites: A comparison of two industry standard analytics approaches using data of 86 websites,2022,https://doi.org/10.1371/journal.pone.0268212
Prantl & Prantl 2018,cites seed,Is digital transformation profitable for banks? Evidence from Europe,2024,https://doi.org/10.1016/j.frl.2024.106269
Prantl & Prantl 2018,cites seed,Unveiling the Generative AI boom: what hype metrics reveal for digital business and E-commerce,2025,https://doi.org/10.1007/s10660-025-09984-0
Prantl & Prantl 2018,cites seed,The global market upsurge in web traffic and revenues during the epidemic: an exploratory research of e-learning companies,2023,https://doi.org/10.1108/ijdi-06-2023-0147
Prantl & Prantl 2018,cites seed,Efficient customer relationship management systems for online retailing: The investigation of the influential factors,2022,https://doi.org/10.1017/jmo.2022.65
Prantl & Prantl 2018,cites seed,The Ecuadorian Microbiome Project: a plea to strengthen microbial genomic research,2021,https://doi.org/10.1080/23766808.2021.1938900
Prantl & Prantl 2018,cites seed,"Content and demand of the ""Scientific Heritage of Russia"" Digital Library as an Element of the Common Digital Space of Scientific Knowledge",2025,https://doi.org/10.33186/1027-3689-2025-8-101-123
Prantl & Prantl 2018,cites seed,Online Museums Segmentation with Structured Data: The Case of the Canary Island’s Online Marketplace,2021,https://doi.org/10.3390/jtaer16070151
Prantl & Prantl 2018,cites seed,IMPLEMENTATION OF WEBSITE PERFORMANCE EVALUATION WITH SIMILARWEB ON ACADEMIC WEBSITES,2022,https://doi.org/10.21107/simantec.v10i2.14234
Prantl & Prantl 2018,cites seed,Comparison of Google Analytics with Similar Web for Statistical Analysis of Website Traffic,2025,https://doi.org/10.1007/978-3-031-86072-0_5
Prantl & Prantl 2018,cites seed,Optimization of Information Retrieval Systems for Learning Contexts,2024,https://doi.org/10.1007/s40593-024-00415-z
Prantl & Prantl 2018,cites seed,Deciphering digital popularity from question quality: the preeminence of social attributes over textual dimensions in driving CQA platform traffic,2024,https://doi.org/10.1080/24751839.2024.2400439
Prantl & Prantl 2018,cites seed,Pandemia de COVID-19 no Brasil,2022,https://doi.org/10.22478/ufpb.2763-9398.2022v16n.61265
Prantl & Prantl 2018,cites seed,"Computing Swedish Salafism: An Example of a Digital Humanities Approach to Collecting, Organizing, and Analyzing Data on Web-based Salafi Missionary Activity in Sweden",2020,https://doi.org/10.1163/18748929-20201472
Prantl & Prantl 2018,cites seed,An Optimized Deep Model for Bi-lingual Sentiment Analysis of Medical User Reviews,2024,https://doi.org/10.61186/itrc.16.1.42
Prantl & Prantl 2018,cites seed,Key Traffic Metrics as a Basis to Measure Library Performance,2020,https://doi.org/10.1633/jistap.2020.8.2.5
Prantl & Prantl 2018,cites seed,Accessibility Study of interactive maps and design recommendation to enhance screen reader accessibility,2020,https://doi.org/10.13140/rg.2.2.23994.11205
Prantl & Prantl 2018,cites seed,A Study on How To Design Cultural and Artistic Contents to Spread Korean Food Culture,2020,https://doi.org/10.9728/dcs.2020.21.6.1049
Prantl & Prantl 2018,cites seed,Exploring Phishing Detection Using Search Engine Optimization and Uniform Resource Locator based Information,2021,https://openalex.org/W3215031699
Prantl & Prantl 2018,cites seed,A novel research method to measure the usage of web-based information,2022,https://doi.org/10.1016/j.mex.2022.101937
Prantl & Prantl 2018,cites seed,Do online parenting blogs discourage psychological maltreatment and corporal punishment?,2023,https://doi.org/10.1080/15548732.2023.2200344
Prantl & Prantl 2018,cites seed,SimilarWeb as a digital tool of competitive intelligence: Ukrainian realities,2023,https://doi.org/10.15276/mdt.7.2.2023.7
Prantl & Prantl 2018,cites seed,News platformization in Portugal: analysis of the dependence of the news media on social media and search engines,2024,https://doi.org/10.15847/obsobs17520232424
Prantl & Prantl 2018,cites seed,Performance Comparison of Internet Domain Ranking Techniques,2024,https://doi.org/10.1109/ist64061.2024.10843585
Prantl & Prantl 2018,cites seed,,2025,https://doi.org/10.33736/ijaca.v8i1
Prantl & Prantl 2018,cites seed,Device sharing features: a study on software policy approaches and platform capabilities,2025,https://doi.org/10.1080/13600869.2025.2575550
Prantl & Prantl 2018,cites seed,Trace: An Unsupervised Temporal Approach for Invalid Ad Traffic Detection,2026,https://doi.org/10.1109/main71116.2026.11622366
Prantl & Prantl 2018,cites seed,Digital performance of global repositories: a comparative webometric analysis,2026,https://doi.org/10.1108/pmm-07-2026-0065
Reyes-Lillo et al. 2023,cited by seed,The Point of Triangulation,2001,https://doi.org/10.1111/j.1547-5069.2001.00253.x
Reyes-Lillo et al. 2023,cited by seed,Understanding triangulation in research,2013,https://doi.org/10.1136/eb-2013-101494
Reyes-Lillo et al. 2023,cited by seed,Understanding the Digital Marketing Environment with KPIs and Web Analytics,2017,https://doi.org/10.3390/fi9040076
Reyes-Lillo et al. 2023,cited by seed,Research Methods: Triangulation,2014,https://doi.org/10.18438/b8ww3x
Reyes-Lillo et al. 2023,cited by seed,Important Factors for Improving Google Search Rank,2019,https://doi.org/10.3390/fi11020032
Reyes-Lillo et al. 2023,cited by seed,A Dictionary of Social Media,2016,https://doi.org/10.1093/acref/9780191803093.001.0001
Reyes-Lillo et al. 2023,cited by seed,Evaluating state tourism websites using Search Engine Optimization tools,2019,https://doi.org/10.1016/j.tourman.2019.01.019
Reyes-Lillo et al. 2023,cited by seed,"Ranking by Relevance and Citation Counts, a Comparative Study: Google Scholar, Microsoft Academic, WoS and Scopus",2019,https://doi.org/10.3390/fi11090202
Reyes-Lillo et al. 2023,cited by seed,Keyword Selection Strategies in Search Engine Optimization: How Relevant is Relevance?,2020,https://doi.org/10.1016/j.jretai.2020.12.002
Reyes-Lillo et al. 2023,cited by seed,Language Bias in the Google Scholar Ranking Algorithm,2021,https://doi.org/10.3390/fi13020031
Reyes-Lillo et al. 2023,cited by seed,A study of the Web visibility of the SDGs and the 2030 Agenda on university websites,2021,https://doi.org/10.1108/ijshe-09-2021-0361
Reyes-Lillo et al. 2023,cited by seed,SEARCH ENGINE OPTIMIZATION: A REVIEW,2021,https://doi.org/10.35784/acs-2021-07
Reyes-Lillo et al. 2023,cited by seed,Search engine optimization (SEO) for digital marketers: exploring determinants of online search visibility for blood bank service,2022,https://doi.org/10.1108/oir-05-2022-0276
Reyes-Lillo et al. 2023,cited by seed,A distinctive approach to obtain higher page rank through search engine optimization,2018,https://doi.org/10.1007/s12046-018-0812-3
Reyes-Lillo et al. 2023,cited by seed,Analysis of the SEO visibility of university libraries and how they impact the web visibility of their universities,2020,https://doi.org/10.1016/j.acalib.2020.102171
Reyes-Lillo et al. 2023,cited by seed,Herramientas e indicadores SEO: características y aplicación para análisis de cibermedios,2016,https://doi.org/10.3145/epi.2016.may.19
Reyes-Lillo et al. 2023,cited by seed,Received citations as a main SEO factor of Google Scholar results ranking,2018,https://doi.org/10.3145/epi.2018.may.09
Reyes-Lillo et al. 2023,cited by seed,"La triangulación metodológica: sus principios, alcances y limitaciones",2013,https://doi.org/10.17533/udea.iee.16851
Reyes-Lillo et al. 2023,cited by seed,Google SEO score and accessibility rank on the American University Libraries’ websites: one comparative analysis,2022,https://doi.org/10.1108/idd-08-2021-0088
Reyes-Lillo et al. 2023,cited by seed,Who does SEO in Spain? A cybermetric methodology for the construction of company universes,2021,https://doi.org/10.3145/epi.2021.jul.19
Reyes-Lillo et al. 2023,cited by seed,Search engine optimization: Success factors,2016,https://doi.org/10.1109/pdgc.2016.7913146
Reyes-Lillo et al. 2023,cited by seed,The impact of Google on discovering scholarly information: managing STM publishers’ visibility in Google,2020,https://doi.org/10.1108/cc-01-2020-0002
Reyes-Lillo et al. 2023,cited by seed,Revealing the online network between university and industry: the case of Turkey,2015,https://doi.org/10.1007/s11192-015-1596-4
Reyes-Lillo et al. 2023,cited by seed,Web Ranking of Higher Education Institutions: An SEO Analysis,2020,https://doi.org/10.1109/iccakm46823.2020.9051481
Reyes-Lillo et al. 2023,cited by seed,Search engine optimization as a tool to increase the competitiveness of pharmaceutical companies in modern conditions,2020,https://doi.org/10.26425/2658-3445-2020-2-32-39
Reyes-Lillo et al. 2023,cited by seed,Hit count estimate variability for website-specific queries in search engines,2018,https://doi.org/10.1108/ajim-10-2017-0226
Reyes-Lillo et al. 2023,cited by seed,LA TRIANGULACIÓN METODOLÓGICA COMO MÉTODO DE LA INVESTIGACIÓN CIENTÍFICA. APUNTES PARA UNA CONCEPTUALIZACIÓN,2019,https://openalex.org/W3009940734
Reyes-Lillo et al. 2023,cited by seed,Is Data Quality an Influential Factor on Web Portals’ Visibility?,2013,https://doi.org/10.1016/j.protcy.2013.12.265
Reyes-Lillo et al. 2023,cited by seed,Posicionamiento en Google: análisis SEO de los sitios web de Agencias de Comunicación en España,2020,https://doi.org/10.7263/adresic-023-02
Reyes-Lillo et al. 2023,cited by seed,Contents and quality of travel tips on malaria in English and Spanish travel blogs,2021,https://doi.org/10.1186/s12936-021-03864-2
Reyes-Lillo et al. 2023,cited by seed,Correlation of SEO Score and Domain Authority with NIRF Ranking for top Engineering Institutes in India,2022,https://doi.org/10.31222/osf.io/crhxu
Reyes-Lillo et al. 2023,cited by seed,"Dataset: Reliability of the domain authority scores calculated by Moz, Semrush, and Ahrefs",2023,https://doi.org/10.5281/zenodo.8025045
Reyes-Lillo et al. 2023,cites seed,SCImago Media Rankings (SMR): situation and evolution of the digital reputation of the media worldwide,2023,https://doi.org/10.3145/epi.2023.sep.21
Reyes-Lillo et al. 2023,cites seed,The Criteria of Inbound Marketing to Segment and Explain the Domain Authority of the Cellars’ E-Commerce in the Canary Islands,2023,https://doi.org/10.3390/systems11110527
Reyes-Lillo et al. 2023,cites seed,Get found: global metrics for assessing the position of geoportals in the online ecosystem,2025,https://doi.org/10.1108/gkmc-06-2024-0332
Reyes-Lillo et al. 2023,cites seed,Determinants of firms' decisions to block AI crawlers: Strategic insights from the BEDC framework,2025,https://doi.org/10.1016/j.techfore.2025.124275
Reyes-Lillo et al. 2023,cites seed,Glucagon-Like Peptide-1 Receptor Agonists and Pay-Per-Click Direct-to-Consumer Advertising,2025,https://doi.org/10.1001/jamanetworkopen.2025.38718
Reyes-Lillo et al. 2023,cites seed,BCS Data,2025,https://doi.org/10.4018/979-8-3693-5395-0.ch001
Reyes-Lillo et al. 2023,cites seed,Analytical Evaluation of the University of Economics in Bratislava Website through Ahrefs Tools,2025,https://doi.org/10.34135/mmidentity-2025-36
Reyes-Lillo et al. 2023,cites seed,Evidence-Aware Islamic Misinformation Detection on Social Media,2025,https://doi.org/10.1109/iccta68914.2025.11519964
Reyes-Lillo et al. 2023,cites seed,Quality Appraisal of Telerehabilitation Guidelines: A Systematic Review,2026,https://doi.org/10.1155/ijta/2404971
Reyes-Lillo et al. 2023,cites seed,Digital performance of global repositories: a comparative webometric analysis,2026,https://doi.org/10.1108/pmm-07-2026-0065
Scheitle et al. 2018,cited by seed,The PageRank Citation Ranking : Bringing Order to the Web,1999,https://openalex.org/W1854214752
Scheitle et al. 2018,cited by seed,A NEW MEASURE OF RANK CORRELATION,1938,https://doi.org/10.1093/biomet/30.1-2.81
Scheitle et al. 2018,cited by seed,"I tube, you tube, everybody tubes",2007,https://doi.org/10.1145/1298306.1298309
Scheitle et al. 2018,cited by seed,Youtube traffic characterization,2007,https://doi.org/10.1145/1298306.1298310
Scheitle et al. 2018,cited by seed,ZMap: fast internet-wide scanning and its security applications,2013,https://openalex.org/W2114398364
Scheitle et al. 2018,cited by seed,Structural analysis of network traffic flows,2004,https://doi.org/10.1145/1005686.1005697
Scheitle et al. 2018,cited by seed,The SSL landscape,2011,https://doi.org/10.1145/2068816.2068856
Scheitle et al. 2018,cited by seed,Long-term forecasting of Internet backbone traffic: observations and initial models,2003,https://doi.org/10.1109/infcom.2003.1208954
Scheitle et al. 2018,cited by seed,Ethical considerations in network measurement papers,2016,https://doi.org/10.1145/2896816
Scheitle et al. 2018,cited by seed,The web centipede,2017,https://doi.org/10.1145/3131365.3131390
Scheitle et al. 2018,cited by seed,Thou Shalt Not Depend on Me: Analysing the Use of Outdated JavaScript Libraries on the Web,2017,https://doi.org/10.14722/ndss.2017.23414
Scheitle et al. 2018,cited by seed,Measuring IPv6 adoption,2014,https://doi.org/10.1145/2619239.2626295
Scheitle et al. 2018,cited by seed,"A High-Performance, Scalable Infrastructure for Large-Scale Active DNS Measurements",2016,https://doi.org/10.1109/jsac.2016.2558918
Scheitle et al. 2018,cited by seed,CRLite: A Scalable System for Pushing All TLS Revocations to All Browsers,2017,https://doi.org/10.1109/sp.2017.17
Scheitle et al. 2018,cited by seed,Tracking Phishing Attacks Over Time,2017,https://doi.org/10.1145/3038912.3052654
Scheitle et al. 2018,cited by seed,Dial One for Scam: A Large-Scale Analysis of Technical Support Scams,2017,https://doi.org/10.14722/ndss.2017.23163
Scheitle et al. 2018,cited by seed,A Lustrum of Malware Network Communication: Evolution and Insights,2017,https://doi.org/10.1109/sp.2017.59
Scheitle et al. 2018,cited by seed,Augur: Internet-Wide Detection of Connectivity Disruptions,2017,https://doi.org/10.1109/sp.2017.55
Scheitle et al. 2018,cited by seed,Is the Web HTTP/2 Yet?,2016,https://doi.org/10.1007/978-3-319-30505-9_17
Scheitle et al. 2018,cited by seed,Strategies for sound internet measurement,2004,https://doi.org/10.1145/1028788.1028824
Scheitle et al. 2018,cited by seed,Extended Tracking Powers,2017,https://doi.org/10.1145/3038912.3052596
Scheitle et al. 2018,cited by seed,J-Force,2017,https://doi.org/10.1145/3038912.3052674
Scheitle et al. 2018,cited by seed,Security Challenges in an Increasingly Tangled Web,2017,https://doi.org/10.1145/3038912.3052686
Scheitle et al. 2018,cited by seed,Why Is the Internet so Slow?!,2017,https://doi.org/10.1007/978-3-319-54328-4_13
Scheitle et al. 2018,cited by seed,The Long-Standing Privacy Debate,2017,https://doi.org/10.1145/3038912.3052691
Scheitle et al. 2018,cited by seed,RiPKI,2015,https://doi.org/10.1145/2834050.2834102
Scheitle et al. 2018,cited by seed,The Effect of DNS on Tor's Anonymity,2017,https://doi.org/10.14722/ndss.2017.23311
Scheitle et al. 2018,cited by seed,The Password Reset MitM Attack,2017,https://doi.org/10.1109/sp.2017.9
Scheitle et al. 2018,cited by seed,Push or Request,2017,https://doi.org/10.1145/3038912.3052574
Scheitle et al. 2018,cited by seed,"The Web, the Users, and the MOS: Influence of HTTP/2 on User Experience",2017,https://doi.org/10.1007/978-3-319-54328-4_4
Scheitle et al. 2018,cited by seed,Large-scale classification of IPv6-IPv4 siblings with variable clock skew,2017,https://doi.org/10.23919/tma.2017.8002901
Scheitle et al. 2018,cited by seed,Exploring HTTP Header Manipulation In-The-Wild,2017,https://doi.org/10.1145/3038912.3052571
Scheitle et al. 2018,cited by seed,Under the Shadow of Sunshine: Understanding and Detecting Bulletproof Hosting on Legitimate Service Provider Networks,2017,https://doi.org/10.1109/sp.2017.32
Scheitle et al. 2018,cited by seed,Who Controls the Internet?,2017,https://doi.org/10.1145/3038912.3052587
Scheitle et al. 2018,cited by seed,On the Content Security Policy Violations due to the Same-Origin Policy,2017,https://doi.org/10.1145/3038912.3052634
Scheitle et al. 2018,cited by seed,"Complete Web Monitoring: Watching Your Visitors, Performance, Communities, and Competitors",2009,https://openalex.org/W21954315
Scheitle et al. 2018,cited by seed,Inferring Individual Attributes from Search Engine Queries and Auxiliary Information,2017,https://doi.org/10.1145/3038912.3052629
Scheitle et al. 2018,cited by seed,Principles for Measurability in Protocol Design,2017,https://doi.org/10.1145/3089262.3089264
Scheitle et al. 2018,cited by seed,What's in a Name?,2017,https://doi.org/10.1145/3038912.3052589
Scheitle et al. 2018,cited by seed,Security Implications of Redirection Trail in Popular Websites Worldwide,2017,https://doi.org/10.1145/3038912.3052698
Scheitle et al. 2018,cited by seed,FilteredWeb: A framework for the automated search-based discovery of blocked URLs,2017,https://doi.org/10.23919/tma.2017.8002914
Scheitle et al. 2018,cited by seed,Neural Underpinnings of Website Legitimacy and Familiarity Detection,2017,https://doi.org/10.1145/3038912.3052702
Scheitle et al. 2018,cited by seed,A Churn for the Better,2017,https://doi.org/10.1145/3143361.3143386
Scheitle et al. 2018,cited by seed,On changing the culture of empirical internet assessment,2013,https://doi.org/10.1145/2500098.2500110
Scheitle et al. 2018,cited by seed,Enhancing WiFi Throughput with PLC Extenders: A Measurement Study,2017,https://doi.org/10.1007/978-3-319-54328-4_19
Scheitle et al. 2018,cited by seed,The Menlo Report: Ethical Principles Guiding Information and Communication Technology Research,2014,https://doi.org/10.2139/ssrn.2445102
Scheitle et al. 2018,cited by seed,THE INTERNET ARCHIVE,2012,https://openalex.org/W296960487
Scheitle et al. 2018,cited by seed,Scanning the IPv6 Internet: Towards a Comprehensive Hitlist,2016,https://doi.org/10.48550/arxiv.1607.05179
Scheitle et al. 2018,cited by seed,Haystack: A Multi-Purpose Mobile Vantage Point in User Space,2015,https://doi.org/10.48550/arxiv.1510.01419
Scheitle et al. 2018,cited by seed,"Apps, Trackers, Privacy, and Regulators: A Global Study of the Mobile Tracking Ecosystem",2018,https://doi.org/10.14722/ndss.2018.23353
Scheitle et al. 2018,cited by seed,Target generation for internet-wide IPv6 scanning,2017,https://doi.org/10.1145/3131365.3131405
Scheitle et al. 2018,cited by seed,Walkie-talkie: an efficient defense against passive website fingerprinting attacks,2017,https://openalex.org/W2752949934
Scheitle et al. 2018,cited by seed,Measuring {HTTPS} Adoption on the Web,2017,https://openalex.org/W2733681384
Scheitle et al. 2018,cited by seed,XHOUND: Quantifying the Fingerprintability of Browser Extensions,2017,https://doi.org/10.1109/sp.2017.18
Scheitle et al. 2018,cited by seed,Mission accomplished?,2017,https://doi.org/10.1145/3131365.3131401
Scheitle et al. 2018,cited by seed,The ad wars,2017,https://doi.org/10.1145/3131365.3131387
Scheitle et al. 2018,cited by seed,Global Measurement of {DNS} Manipulation,2017,https://openalex.org/W2753333424
Scheitle et al. 2018,cited by seed,A First Look at Certification Authority Authorization (CAA),2018,https://doi.org/10.1145/3213232.3213235
Scheitle et al. 2018,cited by seed,"A longitudinal, end-to-end view of the DNSSEC ecosystem",2017,https://openalex.org/W2752610700
Scheitle et al. 2018,cited by seed,Hiding in Plain Sight: A Longitudinal Study of Combosquatting Abuse,2017,https://doi.org/10.48550/arxiv.1708.08519
Scheitle et al. 2018,cited by seed,A Privacy Analysis of Cross-device Tracking,2017,https://openalex.org/W2753515421
Scheitle et al. 2018,cited by seed,Inferring BGP blackholing activity in the internet,2017,https://doi.org/10.1145/3131365.3131379
Scheitle et al. 2018,cited by seed,SWIFT,2017,https://doi.org/10.1145/3098822.3098856
Scheitle et al. 2018,cited by seed,Compressive Traffic Analysis,2017,https://doi.org/10.1145/3133956.3134074
Scheitle et al. 2018,cited by seed,And Then There Were More,2017,https://doi.org/10.1145/3143361.3143383
Scheitle et al. 2018,cited by seed,Towards an Ecosystem for Reproducible Research in Computer Networking,2017,https://doi.org/10.1145/3097766.3097768
Scheitle et al. 2018,cited by seed,Practical Attacks Against Graph-based Clustering,2017,https://doi.org/10.1145/3133956.3134083
Scheitle et al. 2018,cited by seed,Don't Let One Rotten Apple Spoil the Whole Barrel,2017,https://doi.org/10.1145/3133956.3134049
Scheitle et al. 2018,cited by seed,Certified Malware,2017,https://doi.org/10.1145/3133956.3133958
Scheitle et al. 2018,cited by seed,Your state is not mine,2017,https://doi.org/10.1145/3131365.3131374
Scheitle et al. 2018,cited by seed,Vroom,2017,https://doi.org/10.1145/3098822.3098851
Scheitle et al. 2018,cited by seed,Code-Reuse Attacks for the Web,2017,https://doi.org/10.1145/3133956.3134091
Scheitle et al. 2018,cited by seed,Challenges in inferring internet congestion using throughput measurements,2017,https://doi.org/10.1145/3131365.3131382
Scheitle et al. 2018,cited by seed,The Waterfall of Liberty,2017,https://doi.org/10.1145/3133956.3134075
Scheitle et al. 2018,cited by seed,"""I have no idea what i'm doing"": on the usability of deploying HTTPS",2017,https://openalex.org/W2750954988
Scheitle et al. 2018,cited by seed,How HTTP/2 pushes the web: An empirical study of HTTP/2 server push,2017,https://doi.org/10.23919/ifipnetworking.2017.8264830
Scheitle et al. 2018,cited by seed,TCP Congestion Control Beyond Bandwidth-Delay Product for Mobile Cellular Networks,2017,https://doi.org/10.1145/3143361.3143378
Scheitle et al. 2018,cited by seed,The Wolf of Name Street,2017,https://doi.org/10.1145/3133956.3133988
Scheitle et al. 2018,cited by seed,Comments on DNS Robustness,2018,https://doi.org/10.1145/3278532.3278541
Scheitle et al. 2018,cited by seed,Dissecting DNS Stakeholders in Mobile Networks,2017,https://doi.org/10.1145/3143361.3143375
Scheitle et al. 2018,cited by seed,Same-Origin Policy: Evaluation in Modern Browsers,2017,https://openalex.org/W2752565799
Scheitle et al. 2018,cited by seed,Large-scale scanning of TCP's initial window,2017,https://doi.org/10.1145/3131365.3131370
Scheitle et al. 2018,cited by seed,Tripwire,2017,https://doi.org/10.1145/3131365.3131391
Scheitle et al. 2018,cited by seed,Measuring the Insecurity of Mobile Deep Links of Android,2017,https://openalex.org/W2752019414
Scheitle et al. 2018,cited by seed,"A Survey on Artifacts from CoNEXT, ICN, IMC, and SIGCOMM Conferences in 2017",2018,https://doi.org/10.1145/3211852.3211864
Scheitle et al. 2018,cited by seed,Rewriting History,2017,https://doi.org/10.1145/3133956.3134042
Scheitle et al. 2018,cited by seed,Deterministic Browser,2017,https://doi.org/10.1145/3133956.3133996
Scheitle et al. 2018,cited by seed,Who is Fiddling with Prices?,2017,https://doi.org/10.1145/3098822.3098850
Scheitle et al. 2018,cited by seed,Email typosquatting,2017,https://doi.org/10.1145/3131365.3131399
Scheitle et al. 2018,cited by seed,Measuring and mitigating oauth access token abuse by collusion networks,2017,https://doi.org/10.1145/3131365.3131404
Scheitle et al. 2018,cited by seed,CCSP: Controlled relaxation of content security policies by runtime policy composition,2017,https://openalex.org/W2752548035
Scheitle et al. 2018,cited by seed,Drongo,2017,https://doi.org/10.1145/3143361.3143365
Scheitle et al. 2018,cited by seed,Do you see me now? Sparsity in passive observations of address liveness,2017,https://doi.org/10.23919/tma.2017.8002908
Scheitle et al. 2018,cited by seed,How the Web Tangled Itself: Uncovering the History of Client-Side Web (In)Security,2017,https://doi.org/10.22028/d291-47403
Scheitle et al. 2018,cited by seed,Characterizing the Nature and Dynamics of Tor Exit Blocking,2018,https://doi.org/10.1145/3232755.3232786
Scheitle et al. 2018,cited by seed,Rigging Research Results by Manipulating Top Websites Rankings.,2018,https://openalex.org/W2805690260
Scheitle et al. 2018,cited by seed,Comments On DNS Robustness,2018,https://doi.org/10.1145/3232755.3232773
Scheitle et al. 2018,cited by seed,Thoughts and Recommendations from the ACM SIGCOMM 2017 Reproducibility Workshop,2018,https://doi.org/10.1145/3211852.3211863
Scheitle et al. 2018,cited by seed,Structural analysis of network traffic flows,2004,https://doi.org/10.1145/1012888.1005697
Scheitle et al. 2018,cited by seed,Hiding in Plain Sight,2017,https://doi.org/10.1145/3133956.3134002
Scheitle et al. 2018,cited by seed,Most Websites Don't Need to Vibrate,2017,https://doi.org/10.1145/3133956.3133966
Scheitle et al. 2018,cited by seed,Measuring web similarity from dual-stacked hosts,2016,https://doi.org/10.1109/cnsm.2016.7818415
Scheitle et al. 2018,cited by seed,An Empirical Survey on the Early Adoption of DNS Certification Authority Authorization,2022,https://openalex.org/W3102772066
Scheitle et al. 2018,cited by seed,U.S. Department of Homeland Security,2019,https://doi.org/10.4135/9781483392240.n520
Scheitle et al. 2018,cites seed,"Censored Planet: An Internet-wide, Longitudinal Censorship Observatory",2020,https://doi.org/10.1145/3372297.3417883
Scheitle et al. 2018,cites seed,Detecting DNS over HTTPS based data exfiltration,2022,https://doi.org/10.1016/j.comnet.2022.108919
Scheitle et al. 2018,cites seed,Measuring the Emergence of Consent Management on the Web,2020,https://doi.org/10.1145/3419394.3423647
Scheitle et al. 2018,cites seed,Toppling top lists,2022,https://doi.org/10.1145/3517745.3561444
Scheitle et al. 2018,cites seed,Measuring user interactions with websites: A comparison of two industry standard analytics approaches using data of 86 websites,2022,https://doi.org/10.1371/journal.pone.0268212
Scheitle et al. 2018,cites seed,Exploring the Cookieverse: A Multi-Perspective Analysis of Web Cookies,2023,https://doi.org/10.1007/978-3-031-28486-1_26
Scheitle et al. 2018,cites seed,"ICLab: A Global, Longitudinal Internet Censorship Measurement Platform",2020,https://doi.org/10.1109/sp40000.2020.00014
Scheitle et al. 2018,cites seed,The Cookie Hunter: Automated Black-box Auditing for Web Authentication and Authorization Flaws,2020,https://doi.org/10.1145/3372297.3417869
Scheitle et al. 2018,cites seed,Cache Me If You Can,2019,https://doi.org/10.1145/3355369.3355568
Scheitle et al. 2018,cites seed,Tracking the deployment of TLS 1.3 on the web,2020,https://doi.org/10.1145/3411740.3411742
Scheitle et al. 2018,cites seed,Measuring Cookies and Web Privacy in a Post-GDPR World,2019,https://doi.org/10.1007/978-3-030-15986-3_17
Scheitle et al. 2018,cites seed,The Dagstuhl beginners guide to reproducibility for experimental networking research,2019,https://doi.org/10.1145/3314212.3314217
Scheitle et al. 2018,cites seed,On Landing and Internal Web Pages,2020,https://doi.org/10.1145/3419394.3423626
Scheitle et al. 2018,cites seed,Analyzing Third Party Service Dependencies in Modern Web Services,2020,https://doi.org/10.1145/3419394.3423664
Scheitle et al. 2018,cites seed,ShamFinder,2019,https://doi.org/10.1145/3355369.3355587
Scheitle et al. 2018,cites seed,"Measuring DNS over TLS from the Edge: Adoption, Reliability, and Response Times",2021,https://doi.org/10.1007/978-3-030-72582-2_12
Scheitle et al. 2018,cites seed,No More Chasing Waterfalls,2019,https://doi.org/10.1145/3355369.3355582
Scheitle et al. 2018,cites seed,Comments on DNS Robustness,2018,https://doi.org/10.1145/3278532.3278541
Scheitle et al. 2018,cites seed,A First Look at QNAME Minimization in the Domain Name System,2019,https://doi.org/10.1007/978-3-030-15986-3_10
Scheitle et al. 2018,cites seed,Website Fingerprinting with Website Oracles,2020,https://doi.org/10.2478/popets-2020-0013
Scheitle et al. 2018,cites seed,Apophanies or Epiphanies? How Crawlers Impact Our Understanding of the Web,2020,https://doi.org/10.1145/3366423.3380113
Scheitle et al. 2018,cites seed,DNS Observatory,2019,https://doi.org/10.1145/3355369.3355566
Scheitle et al. 2018,cites seed,An Empirical View on Consolidation of the Web,2022,https://doi.org/10.1145/3503158
Scheitle et al. 2018,cites seed,Following Passive DNS Traces to Detect Stealthy Malicious Domains Via Graph Inference,2020,https://doi.org/10.1145/3401897
Scheitle et al. 2018,cites seed,Clustering and the Weekend Effect: Recommendations for the Use of Top Domain Lists in Security Research,2019,https://doi.org/10.1007/978-3-030-15986-3_11
Scheitle et al. 2018,cites seed,"A Golden Age: Conspiracy Theories' Relationship with Misinformation Outlets, News Media, and the Wider Internet",2023,https://doi.org/10.1145/3610043
Scheitle et al. 2018,cites seed,Evaluating the artifacts of SIGCOMM papers,2019,https://doi.org/10.1145/3336937.3336944
Scheitle et al. 2018,cites seed,"Mis-shapes, Mistakes, Misfits",2020,https://doi.org/10.1145/3419394.3423660
Scheitle et al. 2018,cites seed,Evaluating Public DNS Services in the Wake of Increasing Centralization of DNS,2021,https://doi.org/10.23919/ifipnetworking52078.2021.9472831
Scheitle et al. 2018,cites seed,"CNAME Cloaking-Based Tracking on the Web: Characterization, Detection, and Protection",2021,https://doi.org/10.1109/tnsm.2021.3072874
Scheitle et al. 2018,cites seed,Corona-warn-app,2020,https://doi.org/10.1145/3405837.3411378
Scheitle et al. 2018,cites seed,An Evaluation of X.509 Certificate Revocation and Related Privacy Issues in the Web PKI Ecosystem,2023,https://doi.org/10.1109/access.2023.3299357
Scheitle et al. 2018,cites seed,The Evolution of DNS-based Email Authentication: Measuring Adoption and Finding Flaws,2021,https://doi.org/10.1145/3471621.3471842
Scheitle et al. 2018,cites seed,CCAnalyzer: An Efficient and Nearly-Passive Congestion Control Classifier,2024,https://doi.org/10.1145/3651890.3672255
Scheitle et al. 2018,cites seed,On the interplay between TLS certificates and QUIC performance,2022,https://doi.org/10.1145/3555050.3569123
Scheitle et al. 2018,cites seed,ECN with QUIC: Challenges in the Wild,2023,https://doi.org/10.1145/3618257.3624821
Scheitle et al. 2018,cites seed,Faster Post-Quantum TLS Handshakes Without Intermediate CA Certificates,2022,https://doi.org/10.1007/978-3-031-07689-3_25
Scheitle et al. 2018,cites seed,Analyzing Cyber Security Research Practices through a Meta-Research Framework,2023,https://doi.org/10.1145/3607505.3607523
Scheitle et al. 2018,cites seed,"Errors, Misunderstandings, and Attacks",2019,https://doi.org/10.1145/3355369.3355588
Scheitle et al. 2018,cites seed,Tales from the Porn,2019,https://doi.org/10.1145/3355369.3355583
Scheitle et al. 2018,cites seed,"Who Filters the Filters: Understanding the Growth, Usefulness and Efficiency of Crowdsourced Ad Blocking",2020,https://doi.org/10.1145/3393691.3394228
Scheitle et al. 2018,cites seed,A Longitudinal Analysis of the ads.txt Standard,2019,https://doi.org/10.1145/3355369.3355603
Scheitle et al. 2018,cites seed,Assessing the Privacy Benefits of Domain Name Encryption,2020,https://doi.org/10.1145/3320269.3384728
Scheitle et al. 2018,cites seed,Characterizing Vulnerability of DNS AXFR Transfers with Global-Scale Scanning,2019,https://doi.org/10.1109/spw.2019.00044
Scheitle et al. 2018,cites seed,Who's got your mail?,2021,https://doi.org/10.1145/3487552.3487820
Scheitle et al. 2018,cites seed,A Large-scale Study on the Risks of the HTML5 WebAPI for Mobile Sensor-based Attacks,2019,https://doi.org/10.1145/3308558.3313539
Scheitle et al. 2018,cites seed,Funny Accents: Exploring Genuine Interest in Internationalized Domain Names,2019,https://doi.org/10.1007/978-3-030-15986-3_12
Scheitle et al. 2018,cites seed,Web Performance Pitfalls,2019,https://doi.org/10.1007/978-3-030-15986-3_19
Scheitle et al. 2018,cites seed,The web is still small after more than a decade,2020,https://doi.org/10.1145/3402413.3402417
Scheitle et al. 2018,cites seed,The impact of covid on network utilization: an analysis on domain popularity,2020,https://doi.org/10.1109/camad50429.2020.9209302
Scheitle et al. 2018,cites seed,Analysing Censorship Circumvention with VPNs Via DNS Cache Snooping,2019,https://doi.org/10.1109/spw.2019.00046
Scheitle et al. 2018,cites seed,"Out of Sight, Out of Mind: Detecting Orphaned Web Pages at Internet-Scale",2021,https://doi.org/10.1145/3460120.3485367
Scheitle et al. 2018,cites seed,Oversharing Is Not Caring: How CNAME Cloaking Can Expose Your Session Cookies,2021,https://doi.org/10.1145/3433210.3437524
Scheitle et al. 2018,cites seed,Local and Public DNS Resolvers: do you trade off performance against security?,2022,https://doi.org/10.23919/ifipnetworking55013.2022.9829756
Scheitle et al. 2018,cites seed,"At the mercy of the objects, we study: Epistemic consequences of proprietary digital research infrastructures",2025,https://doi.org/10.1177/14614448251314397
Scheitle et al. 2018,cites seed,Spache : Accelerating Ubiquitous Web Browsing via Schedule-Driven Space Caching,2025,https://doi.org/10.1145/3696410.3714789
Scheitle et al. 2018,cites seed,TCP’s Initial Window—Deployment in the Wild and Its Impact on Performance,2019,https://doi.org/10.1109/tnsm.2019.2896335
Scheitle et al. 2018,cites seed,The Seven Deadly Sins of the HTML5 WebAPI,2020,https://doi.org/10.1145/3403947
Scheitle et al. 2018,cites seed,How Ready is DNS for an IPv6-Only World?,2023,https://doi.org/10.1007/978-3-031-28486-1_22
Scheitle et al. 2018,cites seed,Getting Under Alexa’s Umbrella: Infiltration Attacks Against Internet Top Domain Lists,2019,https://doi.org/10.1007/978-3-030-30215-3_13
Scheitle et al. 2018,cites seed,Purchased Fame,2019,https://doi.org/10.1145/3321705.3329830
Scheitle et al. 2018,cites seed,Prefix Top Lists,2019,https://doi.org/10.1145/3355369.3355598
Scheitle et al. 2018,cites seed,Is the web ready for HTTP/2 server push?,2018,https://doi.org/10.1145/3281411.3281434
Scheitle et al. 2018,cites seed,A Multi-Platform Analysis of Political News Discussion and Sharing on Web Communities,2021,https://doi.org/10.1109/bigdata52589.2021.9671843
Scheitle et al. 2018,cites seed,Best Practices for Notification Studiesfor Security and Privacy Issues on the Internet,2021,https://doi.org/10.1145/3465481.3470081
Scheitle et al. 2018,cites seed,DomainScouter: Analyzing the Risks of Deceptive Internationalized Domain Names,2020,https://doi.org/10.1587/transinf.2019icp0002
Scheitle et al. 2018,cites seed,Finding disposable domain names: A linguistics-based stacking approach,2020,https://doi.org/10.1016/j.comnet.2020.107642
Scheitle et al. 2018,cites seed,Measuring UID smuggling in the wild,2022,https://doi.org/10.1145/3517745.3561415
Scheitle et al. 2018,cites seed,BrowseLite: A Private Data Saving Solution for the Web,2021,https://doi.org/10.1145/3442381.3449885
Scheitle et al. 2018,cites seed,A Longitudinal Characterization of the Third-Party Authentication Landscape,2022,https://doi.org/10.23919/ifipnetworking55013.2022.9829804
Scheitle et al. 2018,cites seed,Is the Web ready for HTTP/2 Server Push?,2018,https://openalex.org/W3098019620
Scheitle et al. 2018,cites seed,Each at its Own Pace: Third-Party Dependency and Centralization Around the World,2023,https://doi.org/10.1145/3579437
Scheitle et al. 2018,cites seed,Understanding and Characterizing the Adoption of Internationalized Domain Names in Practice,2024,https://doi.org/10.1109/tdsc.2024.3386905
Scheitle et al. 2018,cites seed,WikiPhish: A Diverse Wikipedia-Based Dataset for Phishing Website Detection: Data/Toolset Paper,2024,https://doi.org/10.1145/3626232.3653283
Scheitle et al. 2018,cites seed,Blocklist-Forecast: Proactive Domain Blocklisting by Identifying Malicious Hosting Infrastructure,2024,https://doi.org/10.1145/3678890.3678925
Scheitle et al. 2018,cites seed,Evaluating the Impact of Design Decisions on Passive DNS-Based Domain Rankings,2024,https://doi.org/10.23919/tma62044.2024.10559182
Scheitle et al. 2018,cites seed,The Future of DNS Privacy: A Comparison of DNS over QUIC and DNS over HTTP/3,2026,https://doi.org/10.1007/978-3-032-18268-5_10
Scheitle et al. 2018,cites seed,Security in Plain TXT,2019,https://doi.org/10.1007/978-3-030-22038-9_18
Scheitle et al. 2018,cites seed,A Retrospective Analysis of User Exposure to (Illicit) Cryptocurrency Mining on the Web,2020,https://doi.org/10.48550/arxiv.2004.13239
Scheitle et al. 2018,cites seed,A Web Client Perspective on IP Geolocation Accuracy,2020,https://doi.org/10.1109/isncc49221.2020.9297175
Scheitle et al. 2018,cites seed,Snail Mail Beats Email Any Day:On Effective Operator Security Notifications in the Internet,2021,https://doi.org/10.1145/3465481.3465743
Scheitle et al. 2018,cites seed,Towards a traffic map of the Internet,2021,https://doi.org/10.1145/3484266.3487371
Scheitle et al. 2018,cites seed,"MUST, SHOULD, DON’T CARE: TCP Conformance in the Wild",2020,https://doi.org/10.1007/978-3-030-44081-7_8
Scheitle et al. 2018,cites seed,Don’t Stop at the Top: Using Certificate Transparency Logs to Extend Domain Lists for Web Security Studies,2020,https://doi.org/10.1109/lcn48667.2020.9314793
Scheitle et al. 2018,cites seed,Winding Path: Characterizing the Malicious Redirection in Squatting Domain Names,2021,https://doi.org/10.1007/978-3-030-72582-2_6
Scheitle et al. 2018,cites seed,Too Close for Comfort: Morasses of (Anti-) Censorship in the Era of CDNs,2021,https://doi.org/10.2478/popets-2021-0023
Scheitle et al. 2018,cites seed,Analyzing the Web: Are Top Websites Lists a Good Choice for Research?,2022,https://doi.org/10.1007/978-3-031-16802-4_2
Scheitle et al. 2018,cites seed,Crawling to the Top: An Empirical Evaluation of Top List Use,2024,https://doi.org/10.1007/978-3-031-56249-5_12
Scheitle et al. 2018,cites seed,Application-Agnostic Offloading of Datagram Processing,2018,https://doi.org/10.1109/itc30.2018.00015
Scheitle et al. 2018,cites seed,Comparison of Google Analytics with Similar Web for Statistical Analysis of Website Traffic,2025,https://doi.org/10.1007/978-3-031-86072-0_5
Scheitle et al. 2018,cites seed,Toward a Representative DNS Data Corpus: A Longitudinal Comparison of Collection Methods,2025,https://doi.org/10.23919/tma66427.2025.11096967
Scheitle et al. 2018,cites seed,Characterizing the Trust Dilemma: Comparing Web Security of Malicious and Benign Domains,2025,https://doi.org/10.23919/tma66427.2025.11096998
Scheitle et al. 2018,cites seed,Scanning the IPv6 Internet Using Subnet-Router Anycast Probing,2025,https://doi.org/10.1145/3768997
Scheitle et al. 2018,cites seed,Service Traceroute: Tracing Paths of Application Flows,2019,https://doi.org/10.1007/978-3-030-15986-3_8
Scheitle et al. 2018,cites seed,Snail Mail Beats Email Any Day: On Effective Operator Security Notifications in the Internet,2022,https://doi.org/10.26083/tuprints-00021794
Scheitle et al. 2018,cites seed,Hypothesis-Based Comparison of IPv6 and IPv4 Path Distances,2021,https://doi.org/10.1007/978-3-030-68110-4_13
Scheitle et al. 2018,cites seed,Inferring the Deployment of Top Domains over Public Clouds using DNS Data,2019,https://doi.org/10.23919/tma.2019.8784472
Scheitle et al. 2018,cites seed,Informed Access Network Selection: The Benefits of Socket Intents for Web Performance,2019,https://doi.org/10.23919/cnsm46954.2019.9012714
Scheitle et al. 2018,cites seed,Whitelists that Work: Creating Defensible Dynamic Whitelists with Statistical Learning,2019,https://doi.org/10.1109/ecrime47957.2019.9037505
Scheitle et al. 2018,cites seed,Triangulated Rank-ordering of Web domains,2020,https://doi.org/10.1109/itc3249928.2020.00009
Scheitle et al. 2018,cites seed,On the Impact of Internal Webpage Selection when Evaluating Ad Blocker Performance,2022,https://doi.org/10.1109/mascots56607.2022.00014
Scheitle et al. 2018,cites seed,How resilient is the open web to the COVID-19 pandemic?,2021,https://doi.org/10.1016/j.tele.2021.101692
Scheitle et al. 2018,cites seed,Assessing the sovereignty and security of the Austrian internet,2020,https://doi.org/10.1109/icssa51305.2020.00011
Scheitle et al. 2018,cites seed,Victimization in DDoS attacks: The role of popularity and industry sector,2025,https://doi.org/10.1016/j.jisa.2025.104242
Scheitle et al. 2018,cites seed,The Onlin Certificate Status Protocol with Smart-Contract Approach Usage,2020,https://doi.org/10.21681/2311-3456-2020-2-32-41
Scheitle et al. 2018,cites seed,An Evaluation of the Effectiveness of ECN with Fallback on the Internet,2021,https://doi.org/10.1587/transinf.2020ntp0002
Scheitle et al. 2018,cites seed,Post-Compromise Security in Self-Encryption,2019,https://doi.org/10.4230/lipics.itc.2021.25
Scheitle et al. 2018,cites seed,Clash of the Trackers: Measuring the Evolution of the Online Tracking Ecosystem,2019,https://doi.org/10.48550/arxiv.1907.12860
Scheitle et al. 2018,cites seed,ShamFinder: An Automated Framework for Detecting IDN Homographs,2019,https://doi.org/10.48550/arxiv.1909.07539
Scheitle et al. 2018,cites seed,Longitudinal Study of an IP Geolocation Database,2021,https://doi.org/10.48550/arxiv.2107.03988
Scheitle et al. 2018,cites seed,Chapter 8. Digital arms for digital consumer harms?,2024,https://doi.org/10.26481/mup.2403.08
Scheitle et al. 2018,cites seed,Cache Periscope: Gain insights into the global epidemic of malicious domains through DNS Cache,2025,https://doi.org/10.1016/j.comnet.2025.111245
Scheitle et al. 2018,cites seed,A Web Protection Model Against Internationalized Domain Name Homograph Exploits,2025,https://doi.org/10.1109/access.2025.3642468
Scheitle et al. 2018,cites seed,Prefix Top Lists Reloaded: A Temporal Prefix Ranking Dataset,2026,https://doi.org/10.1007/978-3-032-18268-5_1
Scheitle et al. 2018,cites seed,Internet-Scale Route Tracing Capture and Analysis,2023,https://doi.org/10.70675/4f934bcdz4790z4754z9199z975e32ca7a23
Scheitle et al. 2018,cites seed,Exploring the Impact of the User’s Browsing Environment on Web Privacy,2024,https://doi.org/10.70675/b3612ab4za77az40edzb85fz8a8458703759
Scheitle et al. 2018,cites seed,MiningWeb Evolution: A Dataset of DOM Changes Across Websites,2026,https://doi.org/10.1145/3774905.3795444
Scheitle et al. 2018,cites seed,A Comparative Analysis of Third-Party Script Behaviour in Consent-Based and Implicit Web Tracking,2026,https://doi.org/10.1145/3800506.3803512
Scheitle et al. 2018,cites seed,Evaluating Design Decisions and Bias Resistance for Passive DNS-Based Domain Rankings,2026,https://doi.org/10.1109/tnsm.2026.3705306
Scheitle et al. 2018,cites seed,How Did You Find That Address? An In-Depth Investigation of Domain-Based IPv6 Scanners,2026,https://doi.org/10.1145/3830390
Scheitle et al. 2018,cites seed,Measuring Ipv6 Adoption a Decade Later,2026,https://doi.org/10.23919/tma71232.2026.11695560


==> anc/literature/novelty_search_2026-10-14/crossref_results.csv <==
database,query,title,year,id
Crossref,Ahrefs Semrush traffic estimate comparison,"Reliability of domain authority scores calculated by Moz, Semrush, and Ahrefs",2023,10.3145/epi.2023.jul.03
Crossref,Ahrefs Semrush traffic estimate comparison,Comparison of deep learning approaches to estimate injury severity from the International Classification of Diseases codes,2024,10.1080/15389588.2024.2356663
Crossref,Ahrefs Semrush traffic estimate comparison,"Ideal Online Pharmacy Website: A Study using SEMRUSH, Similarweb, and Web Page Comparison Tool",2024,10.1504/ijbfmi.2024.10069129
Crossref,Ahrefs Semrush traffic estimate comparison,Leveraging geolocalization technologies to model and estimate urban traffic,,10.70675/b4f543a1z8312z43d2zb1d4zcfb57fddc2bf
Crossref,Ahrefs Semrush traffic estimate comparison,A Study on Data-driven Marketing: The Impact of Real-time Website Traffic Analytics on the Decision-making Process with Reference to eBay Using SEMRUSH Tool,2025,10.1177/mjmrp.241310959
Crossref,Ahrefs Semrush traffic estimate comparison,Self-Organising Traffic Lights (SOTL) as an Upper Bound Estimate,2014,10.2139/ssrn.2467948
Crossref,Ahrefs Semrush traffic estimate comparison,Comparison of Procedures to Estimate Critical Headways at Roundabouts,1970,10.7307/ptt.v25i1.1246
Crossref,Ahrefs Semrush traffic estimate comparison,The Role of Coastal Shipping in UK Transport: An Estimate of Comparative Traffic Movements in 1910,2009,10.5949/liverpool/9780986497308.003.0013
Crossref,Ahrefs Semrush traffic estimate comparison,A comparison of approaches to estimate traffic-related PM2.5 in a study of commuters,2020,10.1289/isee.2020.virtual.p-0008
Crossref,Ahrefs Semrush traffic estimate comparison,Principle of Demographic Gravitation to Estimate Annual Average Daily Traffic: Comparison of Statistical and Neural Network Models,2013,10.1061/(asce)te.1943-5436.0000537
Crossref,Ahrefs Semrush traffic estimate comparison,Geostatistical approach to estimate car occupant fatalities in traffic accidents,2018,10.14393/rbcv70n4-46140
Crossref,Ahrefs Semrush traffic estimate comparison,Figure 3.5. International comparison of Producer Support Estimate for agriculture,,10.1787/888932388790
Crossref,Ahrefs Semrush traffic estimate comparison,A new model to estimate pedestrian deaths from speed-related interventions,2021,10.1080/15389588.2021.1908544
Crossref,Ahrefs Semrush traffic estimate comparison,Figure 7: Comparison of traffic management.,,10.7717/peerj-cs.2567/fig-7
Crossref,Ahrefs Semrush traffic estimate comparison,Application of Land Use Regression to Estimate Long-Term Concentrations of Traffic-Related Nitrogen Oxides and Fine Particulate Matter,,10.1021/es0606780.s001
Crossref,Ahrefs Semrush traffic estimate comparison,SEMrush platform introduction: Social Media Tool presentation,2015,10.4172/2168-9601.c1.002
Crossref,Ahrefs Semrush traffic estimate comparison,Estimate scaling parameters of type-sensitive speed functions in mixed autonomy traffic,2026,10.2139/ssrn.6515818
Crossref,Ahrefs Semrush traffic estimate comparison,Supplemental Information 5: Spatial comparison between time periods to estimate performance metrics.,,10.7717/peerj.18414/supp-5
Crossref,Ahrefs Semrush traffic estimate comparison,Analytical Evaluation of the University of Economics in Bratislava Website through Ahrefs Tools,2025,10.34135/mmidentity-2025-36
Crossref,Ahrefs Semrush traffic estimate comparison,Multi-agent traffic simulations to estimate the impact of automated technologies on safety,2019,10.1080/15389588.2019.1625335
Crossref,Ahrefs Semrush traffic estimate comparison,Figure 16: Traffic volume comparison with TIPS.,,10.7717/peerj-cs.754/fig-16
Crossref,Ahrefs Semrush traffic estimate comparison,LipidQC: Method Validation Tool for Visual Comparison to SRM 1950 Using NIST Interlaboratory Comparison Exercise Lipid Consensus Mean Estimate Values,,10.1021/acs.analchem.7b04042.s001
Crossref,Ahrefs Semrush traffic estimate comparison,Traffic interactions: Estimate driving behavior's influence,2011,10.1109/ivs.2011.5940542
Crossref,Ahrefs Semrush traffic estimate comparison,LipidQC: Method Validation Tool for Visual Comparison to SRM 1950 Using NIST Interlaboratory Comparison Exercise Lipid Consensus Mean Estimate Values,,10.1021/acs.analchem.7b04042.s002
Crossref,Ahrefs Semrush traffic estimate comparison,Determining Condition of Road Surface and Contribution of Roadside Frictions Towards Traffic Flow to Estimate Effective Road Width,2022,10.31224/2612
Crossref,Ahrefs Semrush traffic estimate comparison,Supplemental Information 10: Comparison of gene age estimate and expression level and variance,,10.7717/peerj.9554/supp-10
Crossref,Ahrefs Semrush traffic estimate comparison,Utilizing shockwave theory and deep learning to estimate intersection traffic flow and queue length based on connected vehicle data.,,10.18297/etd/3813
Crossref,Ahrefs Semrush traffic estimate comparison,"A Framework to Characterize, Estimate, and Predict Vehicle Class-agnostic Traffic States and Class-wise Speeds using Class-agnostic Disaggregated Travel Time Data for Mixed Traffic Conditions",2024,10.36227/techrxiv.171941940.08394529/v1
Crossref,Ahrefs Semrush traffic estimate comparison,Estimate of the Radioactive Traffic Factor for Air Transport ex U.K.,1966,10.1016/b978-0-08-011615-0.50026-1
Crossref,Ahrefs Semrush traffic estimate comparison,A Dual Traffic Network Coupled with Improved Delay Models to Estimate Travel Time in Urban Traffic Systems,2018,10.1109/ivs.2018.8500638
Crossref,SEO tool web traffic estimates discrepancy,Do Third-Party Web Traffic Estimates Preserve Causal Variation?,2026,10.2139/ssrn.7514898
Crossref,SEO tool web traffic estimates discrepancy,The Best Content That Can Drive Traffic,2020,10.1002/9781119628682.ch6
Crossref,SEO tool web traffic estimates discrepancy,Effective SEO and Content Marketing,2020,10.1002/9781119628682
Crossref,SEO tool web traffic estimates discrepancy,Front Matter,2020,10.1002/9781119628682.fmatter
Crossref,SEO tool web traffic estimates discrepancy,What Brands Are Missing to Optimize Organic Traffic,2020,10.1002/9781119628682.ch3
Crossref,SEO tool web traffic estimates discrepancy,Index,2020,10.1002/9781119628682.index
Crossref,SEO tool web traffic estimates discrepancy,"<scp>SEO</scp>
            and Content Marketing for Your Small Business",2020,10.1002/9781119628682.ch9
Crossref,SEO tool web traffic estimates discrepancy,Discrepancy estimates and average type results,2010,10.1017/cbo9780511761188.007
Crossref,SEO tool web traffic estimates discrepancy,Your Website,2020,10.1002/9781119628682.ch2
Crossref,SEO tool web traffic estimates discrepancy,Case Studies,2020,10.1002/9781119628682.ch11
Crossref,SEO tool web traffic estimates discrepancy,"Stakeholders for the Modern
            <scp>SEO</scp>
            and Organic Content Process",2020,10.1002/9781119628682.ch4
Crossref,SEO tool web traffic estimates discrepancy,Data‐Informed Creative,2020,10.1002/9781119628682.ch5
Crossref,SEO tool web traffic estimates discrepancy,Creating Your Optimization Path,2020,10.1002/9781119628682.ch10
Crossref,SEO tool web traffic estimates discrepancy,Optimizing for the Future,2020,10.1002/9781119628682.ch8
Crossref,SEO tool web traffic estimates discrepancy,World Health Organization’s estimates of death related to road traffic crashes and their discrepancy with other countries' national report,2020,10.5249/jivr.v12i3.1425
Crossref,SEO tool web traffic estimates discrepancy,Getting on the Same Page,2020,10.1002/9781119628682.ch1
Crossref,SEO tool web traffic estimates discrepancy,An Open-Source Web Tool for Visualizing Estimates of Well Capture Zones Near Surface Water Features,2023,10.22541/essoar.167267811.10671930/v1
Crossref,SEO tool web traffic estimates discrepancy,"The Traffic Monitoring Decision Support Tool: A Web-Based Decision Support Tool for Enhanced Traffic Data Collection, Analysis, and Estimation",2024,10.70112/tarce-2024.13.1.4230
Crossref,SEO tool web traffic estimates discrepancy,"RequIn, a tool for fast Web traffic inference",2005,10.1109/glocom.2005.1577942
Crossref,SEO tool web traffic estimates discrepancy,RecKG-Web: A web-based interactive visualization tool for standardized knowledge graphs in recommender systems,2025,10.1016/j.softx.2025.102319
Crossref,SEO tool web traffic estimates discrepancy,Exploring Search Volumes of Terms in Web Portals for Accurate Event-Aware Traffic Prediction,2025,10.1145/3701716.3715582
Crossref,SEO tool web traffic estimates discrepancy,Discrepancy estimates for sequences: new results and open problems,2014,10.1515/9783110317930.171
Crossref,SEO tool web traffic estimates discrepancy,Thinking Beyond Traditional Search,2020,10.1002/9781119628682.ch7
Crossref,SEO tool web traffic estimates discrepancy,Web tool for traffic engineers,2012,10.1145/2393132.2393173
Crossref,SEO tool web traffic estimates discrepancy,,2027,10.3030/101281780
Crossref,SEO tool web traffic estimates discrepancy,WikiShark,2021,10.1145/3442442.3452341
Crossref,SEO tool web traffic estimates discrepancy,Challenging Domain Shift in Excavation-Induced Wall Deformation Prediction: Feasibility of Adversarial-Discrepancy Domain Adaptation,2025,10.2139/ssrn.5366352
Crossref,SEO tool web traffic estimates discrepancy,Web Application and Emulation for Traffic Monitoring Using Simulation Tool,2024,10.36602/ijeit.v3i1.446
Crossref,SEO tool web traffic estimates discrepancy,General discrepancy estimates: the Walsh function system,1994,10.4064/aa-67-3-209-218
Crossref,SEO tool web traffic estimates discrepancy,Discrepancy estimates for some linear generalized monomials,2016,10.4064/aa8164-12-2015
Crossref,third-party website traffic estimates accuracy,Do Third-Party Web Traffic Estimates Preserve Causal Variation?,2026,10.2139/ssrn.7514898
Crossref,third-party website traffic estimates accuracy,Does Your Website Put You at Risk? Liability Issues in Using Third Party Content: Global Perspectives,2008,10.2139/ssrn.1250303
Crossref,third-party website traffic estimates accuracy,Symbols of e-commerce trust: do third-party seals of approval increase reported trust toward an e-commerce website?,,10.22215/etd/2005-08231
Crossref,third-party website traffic estimates accuracy,The incremental informativeness of firm-disclosed web traffic metrics beyond third-party estimates,2026,10.1016/j.jaccpubpol.2026.107450
Crossref,third-party website traffic estimates accuracy,EU: Liability for Hyperlinks to Protected Works on Third Party Website,2016,10.9785/cri-2016-0505
Crossref,third-party website traffic estimates accuracy,Integrating and Comparing Others' Opinions,2005,10.1300/j238v01n01_09
Crossref,third-party website traffic estimates accuracy,The Use of Third Party Website Providers by Australian Small Businesses,2011,10.20533/ijds.2040.2570.2011.0040
Crossref,third-party website traffic estimates accuracy,Research on the Application of Third-Party Enterprise inquiry Website and Civil Aviation Data Website in the Teaching of Airline Operation Management Courses,2021,10.1109/icbdie52740.2021.00083
Crossref,third-party website traffic estimates accuracy,"Less Trust, Moore Verification: Determining the Accuracy of Third-Party Data through an Innovative Use of Attention Checks",2017,10.31235/osf.io/93msy
Crossref,third-party website traffic estimates accuracy,Rebate channel strategy for e-shops: build a cashback website or partner with a third-party cashback website,2026,10.1080/01605682.2026.2701142
Crossref,third-party website traffic estimates accuracy,The government website performance evaluation system based on the third-party assessment model,2011,10.1109/icebeg.2011.5882720
Crossref,third-party website traffic estimates accuracy,Effects of Informing Finnish Website Owners about Third-Party Data Leaks,2026,10.1109/mipro70003.2026.11592039
Crossref,third-party website traffic estimates accuracy,Reviews on third-party website and e-Commerce overseas expansion strategy,2015,10.1109/ieem.2015.7385965
Crossref,third-party website traffic estimates accuracy,Third Party Liability in Sport,,10.5040/9781472559906.ch-006
Crossref,third-party website traffic estimates accuracy,Accuracy of third-party cloud availability estimation through ICMP,2016,10.1109/tsp.2016.7760825
Crossref,third-party website traffic estimates accuracy,Can third-party brand value estimates help predict cash flows? A Machine-Learning analysis,2022,10.2139/ssrn.4251854
Crossref,third-party website traffic estimates accuracy,Customer Segmentation of Third Party Review Website Based on Cluster Analysis,2018,10.2991/seiem-17.2018.5
Crossref,third-party website traffic estimates accuracy,Third Party Liability of Property Owners,,10.5040/9781472559906.ch-004
Crossref,third-party website traffic estimates accuracy,A Qualitative Study Exploring the Consumer Experience of Receiving Self-Initiated Polygenic Risk Scores from a Third-Party Website,2022,10.1101/2022.07.04.22277219
Crossref,third-party website traffic estimates accuracy,Actual Third-Party Intervention,,10.1017/9781780685939.004
Crossref,third-party website traffic estimates accuracy,Dimensions of third party policing,2006,10.1017/cbo9780511489297.003
Crossref,third-party website traffic estimates accuracy,Traffic Pump How To Increase Website Traffic,2009,10.4016/15261.01
Crossref,third-party website traffic estimates accuracy,Third-Party Also-Rans,2010,10.5040/9798216025603.ch-007
Crossref,third-party website traffic estimates accuracy,Third Party Liability Actions Involving Public Authority Defendants,,10.5040/9781472559906.ch-007
Crossref,third-party website traffic estimates accuracy,Third Party Liability in Respect of the Intoxicated,,10.5040/9781472559906.ch-005
Crossref,third-party website traffic estimates accuracy,Third-Party Countermeasures in the ILC,2017,10.1017/9781139046602.005
Crossref,third-party website traffic estimates accuracy,Permissibility of Third-Party Countermeasures: Evaluation,2017,10.1017/9781139046602.007
Crossref,third-party website traffic estimates accuracy,Third-Party Countermeasures and the ICJ,2017,10.1017/9781139046602.004
Crossref,third-party website traffic estimates accuracy,Third-Party Countermeasures in State Practice,2017,10.1017/9781139046602.006
Crossref,third-party website traffic estimates accuracy,WTDetect: a third-party website tracking detection framework for android applications,2025,10.1186/s42400-025-00391-4
Crossref,search engine optimization tools data reliability comparison,Explore Indexing and Webmaster Tools/Search Console,2017,10.1007/978-1-4842-2851-7_7
Crossref,search engine optimization tools data reliability comparison,Engine fleet reliability data management optimization,2011,10.1109/rams.2011.5754462
Crossref,search engine optimization tools data reliability comparison,Students’ Perception on Dublin Business School Discovery Search and Internet Search Engine Tools,2024,10.61955/uszvxq
Crossref,search engine optimization tools data reliability comparison,Data Warehousing Search Engine,2008,10.4018/978-1-59904-951-9.ch133
Crossref,search engine optimization tools data reliability comparison,Evaluating state tourism websites using Search Engine Optimization tools,2019,10.1016/j.tourman.2019.01.019
Crossref,search engine optimization tools data reliability comparison,Introduction to search engine optimization,2012,10.4324/9780080473383-6
Crossref,search engine optimization tools data reliability comparison,Introduction to search engine optimization,2007,10.4324/9780080556673-6
Crossref,search engine optimization tools data reliability comparison,An Overview of Search Engine Optimization,2021,10.1109/icrito51393.2021.9596287
Crossref,search engine optimization tools data reliability comparison,Utilizing Data Analytics to Improve Search Engine Marketing (SEM) Strategy in the Retail Industry,2025,10.59261/jseo.v2i1.9
Crossref,search engine optimization tools data reliability comparison,Search Engine Algorithm and Search Engine Marketing,2021,10.1201/9780429298509-6
Crossref,search engine optimization tools data reliability comparison,Search Engine Optimization Services,2011,10.4016/32139.01
Crossref,search engine optimization tools data reliability comparison,Search Engine Optimization,2021,10.3390/books978-3-03936-819-8
Crossref,search engine optimization tools data reliability comparison,Search Engine Optimization,2010,10.1007/978-3-8349-8915-4_5
Crossref,search engine optimization tools data reliability comparison,Comparison of Websites Employing Search Engine Optimization and Live Data,2023,10.30564/jcsr.v5i2.5536
Crossref,search engine optimization tools data reliability comparison,Search Engine Optimization Techniques and Tools,2019,10.32628/cseit195656
Crossref,search engine optimization tools data reliability comparison,Performance of search engine optimization tools and techniques in mobile computing,2022,10.1063/5.0114083
Crossref,search engine optimization tools data reliability comparison,Understanding Search Engine Optimization,,10.1057/9781137444219.0012
Crossref,search engine optimization tools data reliability comparison,Bug prediction based on deep neural network with reptile search optimization to enhance software reliability,2024,10.1007/s11042-024-18479-3
Crossref,search engine optimization tools data reliability comparison,Search Engine Optimization (SEO) Services by MetaSEO.com,2011,10.4016/31282.01
Crossref,search engine optimization tools data reliability comparison,Research on the optimization strategy of web search engine based on data mining,2018,10.1063/1.5033691
Crossref,search engine optimization tools data reliability comparison,Data set of a representative online survey on search engines with a focus on search engine optimization (SEO): a cross-sectional study,2022,10.12688/f1000research.109662.2
Crossref,search engine optimization tools data reliability comparison,Search Engine Optimization (SEO) and Search Engine Marketing (SEM),2025,10.58830/ozgur.pub943.c3949
Crossref,search engine optimization tools data reliability comparison,Keyword Extraction for Search Engine Optimization Using Latent Semantic Analysis,2021,10.2339/politeknik.684377
Crossref,search engine optimization tools data reliability comparison,The Role of Search Engine Optimization in Search Marketing,2011,10.2139/ssrn.1745644
Crossref,search engine optimization tools data reliability comparison,Search Engine Optimization (SEO),2023,10.1007/978-3-031-22789-9_9
Crossref,search engine optimization tools data reliability comparison,Search Engine Optimization,2013,10.4135/9781452276236.n442
Crossref,search engine optimization tools data reliability comparison,Analysing Google rankings through search engine optimization data,2007,10.1108/10662240710730470
Crossref,search engine optimization tools data reliability comparison,Influences of Search Engine Optimization on Performance of SMEs,,10.4018/978-1-5225-5187-4.ch069
Crossref,search engine optimization tools data reliability comparison,Data set of a representative online survey on search engines with a focus on search engine optimization (SEO): a cross-sectional study,2022,10.12688/f1000research.109662.1
Crossref,search engine optimization tools data reliability comparison,The Value of Search Engine Optimization,2008,10.4018/978-1-59904-943-4.ch089


==> anc/literature/novelty_search_2026-10-14/openalex_results.csv <==
database,query,total_hits,title,year,doi,cited_by
OpenAlex,website traffic estimation third-party tools accuracy,8541,Crowdsourcing traffic data for travel time estimation,2014,https://doi.org/10.33915/etd.5633,0
OpenAlex,website traffic estimation third-party tools accuracy,8541,Improving maritime traffic emission estimations on missing data with CRBMs,2020,https://doi.org/10.1016/j.engappai.2020.103793,19
OpenAlex,website traffic estimation third-party tools accuracy,8541,"Development of a MATLAB/STK TLE Accuracy Assessment Tool, in support of the NASA Ames Space Traffic Management Project",2013,https://doi.org/10.48550/arxiv.1304.0842,8
OpenAlex,website traffic estimation third-party tools accuracy,8541,Topology and Geometry of the Third-Party Domains Ecosystem,2022,https://doi.org/10.1145/3577929.3577932,2
OpenAlex,website traffic estimation third-party tools accuracy,8541,Estimation of Crossing Conflict at Signalized Intersection Using High-Resolution Traffic Data,2017,,3
OpenAlex,website traffic estimation third-party tools accuracy,8541,Estimation of the Optimal Speed Limit to Maximize the Traffic Flow at Given Density,2020,,0
OpenAlex,website traffic estimation third-party tools accuracy,8541,From Third-Party to First-Party: Measuring and Protecting Against Modern Web Tracking Mechanisms,2026,,0
OpenAlex,website traffic estimation third-party tools accuracy,8541,"Low-dimensional models for compression, estimation and prediction of large-scale traffic data",2016,https://doi.org/10.32657/10356/69423,0
OpenAlex,website traffic estimation third-party tools accuracy,8541,Encrypted DNS --> Privacy? A Traffic Analysis Perspective,2020,https://doi.org/10.14722/ndss.2020.24301,110
OpenAlex,website traffic estimation third-party tools accuracy,8541,GAN Tunnel: Network Traffic Steganography by Using GANs to Counter Internet Traffic Classifiers,2020,https://doi.org/10.1109/access.2020.3007577,33
OpenAlex,website traffic estimation third-party tools accuracy,8541,Estimation of Increased Traffic on Highways in Montana and North Dakota due to Oil Development and Production,2012,,1
OpenAlex,website traffic estimation third-party tools accuracy,8541,"Tools, data, and flow attributes for understanding network traffic without payload",2007,https://doi.org/10.22215/etd/2007-07743,0
OpenAlex,website traffic estimation third-party tools accuracy,8541,Traffic in the Netherlands 2015,2015,,0
OpenAlex,website traffic estimation third-party tools accuracy,8541,Implications of customer participation in outsourcing non-core services to third parties,2020,https://doi.org/10.1108/josm-09-2019-0295,15
OpenAlex,website traffic estimation third-party tools accuracy,8541,Measuring user interactions with websites: A comparison of two industry standard analytics approaches using data of 86 websites,2022,https://doi.org/10.1371/journal.pone.0268212,47
OpenAlex,website traffic estimation third-party tools accuracy,8541,An Internet-Wide Analysis of Traffic Policing,2016,https://doi.org/10.1145/2934872.2934873,74
OpenAlex,website traffic estimation third-party tools accuracy,8541,A Communications-Oriented Perspective on Traffic Management Systems for Smart Cities: Challenges and Innovative Approaches,2014,https://doi.org/10.1109/comst.2014.2339817,440
OpenAlex,website traffic estimation third-party tools accuracy,8541,Evacuation and traffic management,2008,,5
OpenAlex,website traffic estimation third-party tools accuracy,8541,Traffic prediction framework for OpenStreetMap using deep learning based complex event processing and open traffic cameras,2020,https://doi.org/10.4230/lipics.giscience.2021.i.17,5
OpenAlex,website traffic estimation third-party tools accuracy,8541,Using Bluetooth Detectors to Monitor Urban Traffic Flow with Applications to Traffic Management,2020,https://doi.org/10.26686/wgtn.17141957,2
OpenAlex,website traffic estimation third-party tools accuracy,8541,Stale TLS Certificates: Investigating Precarious Third-Party Access to Valid TLS Keys,2023,https://doi.org/10.1145/3618257.3624802,9
OpenAlex,website traffic estimation third-party tools accuracy,8541,Resilient interdomain traffic exchange:,2019,https://doi.org/10.6028/nist.sp.800-189,21
OpenAlex,website traffic estimation third-party tools accuracy,8541,Traffic Prediction Framework for OpenStreetMap Using Deep Learning Based Complex Event Processing and Open Traffic Cameras,2020,https://doi.org/10.13025/21151,3
OpenAlex,website traffic estimation third-party tools accuracy,8541,Digital Marketing Enhancement of Cryptocurrency Websites through Customer Innovative Data Process,2022,https://doi.org/10.3390/pr10050960,22
OpenAlex,website traffic estimation third-party tools accuracy,8541,"Visual website aesthetics : the relationship between dimensions of visual website aesthetics, website trust and consumers' intention to visit the website",2015,,0
OpenAlex,Ahrefs Semrush comparison,127,"Reliability of domain authority scores calculated by Moz, Semrush, and Ahrefs",2023,https://doi.org/10.3145/epi.2023.jul.03,10
OpenAlex,Ahrefs Semrush comparison,127,Assessing discrepancies across SEO tools in the collection of scholarly web metrics,2026,https://doi.org/10.1177/01655515261445903,0
OpenAlex,Ahrefs Semrush comparison,127,"Comparison of Academic SEO metrics across different tools: search terms, traffic and URLs indexed [dataset]",2025,https://doi.org/10.4995/dataset/10251/223019,0
OpenAlex,Ahrefs Semrush comparison,127,Measuring user interactions with websites: A comparison of two industry standard analytics approaches using data of 86 websites,2022,https://doi.org/10.1371/journal.pone.0268212,47
OpenAlex,Ahrefs Semrush comparison,127,SCImago Media Rankings (SMR): situation and evolution of the digital reputation of the media worldwide,2023,https://doi.org/10.3145/epi.2023.sep.21,8
OpenAlex,Ahrefs Semrush comparison,127,Indicadores para el estudio de la visibilidad y del impacto de los cibermedios en el ecosistema digital,2016,,4
OpenAlex,Ahrefs Semrush comparison,127,Digital Marketing Tools' Transformative Role in Sustainable Development: Navigating Limited Mobility and Disrupted Infrastructure Worldwide,2025,https://doi.org/10.14207/ejsd.2025.v14n3p412,1
OpenAlex,Ahrefs Semrush comparison,127,Analysis of Keywords Used in Internet Searches for Melanoma Information: Observational Study,2021,https://doi.org/10.2196/25720,10
OpenAlex,Ahrefs Semrush comparison,127,COMPARISON BETWEEN GOVERNMENT AND NON-GOVERNMENT WEBSITES OF NEPAL ON BACKLINKS AND BROKEN LINKS,2020,https://doi.org/10.33564/ijeast.2020.v05i02.014,3
OpenAlex,Ahrefs Semrush comparison,127,Efficiency and Sustainability in Online Education: An Evaluation of LMS Platforms and University Websites in Northern Cyprus,2025,https://doi.org/10.3390/su17094166,5
OpenAlex,Ahrefs Semrush comparison,127,An AI-Driven Framework for Assessing Website Trustworthiness Through Code Quality Metrics and Multi-Criteria Decision Analysis,2026,https://doi.org/10.51483/ijaiml.6.11s.2026.1438-1450,0
OpenAlex,Ahrefs Semrush comparison,127,Social media usage in B2B firms,2020,,0
OpenAlex,Ahrefs Semrush comparison,127,Utilization of E-Commerce Platforms by Small and Medium Scale Business Operators in Ebonyi South Senatorial Zone of Ebonyi State,2024,https://doi.org/10.66731/jher.v31i2.516,0
OpenAlex,Ahrefs Semrush comparison,127,OPTIMIZING CONTENT MARKETING STRATEGIES BASED ON SEARCH ENGINE ALGORITHMS AND ARTIFICIAL INTELLIGENCE TO INCREASE SEMANTIC RELEVANCE AND SEO EFFECTIVENESS,2026,https://doi.org/10.5281/zenodo.21387730,0
OpenAlex,Ahrefs Semrush comparison,127,HOTEL'S WEB SITE HEALTH AUDIT AND PAGES DISTRIBUTION BY THEIR STATUS: AN EMPIRICAL RESEARCH OF FIVE STAR HOTELS IN THE REPUBLIC OF CROATIA,2021,https://doi.org/10.20867/tosee.06.49,0
OpenAlex,Ahrefs Semrush comparison,127,SEO & Ponto Futuro: Marketing Strategies for Higher Online Visibility in Non-Profit Journalism,2026,https://doi.org/10.2139/ssrn.7380219,0
OpenAlex,Ahrefs Semrush comparison,127,Webometric Analysis of Maritime Training Institutes Affiliated to Indian Maritime University (IMU) in India,2025,https://doi.org/10.63880/jlii.v1i1.11,1
OpenAlex,Ahrefs Semrush comparison,127,"Evaluating AI chatbots in penis enhancement information: a comparative analysis of readability, reliability and quality",2025,https://doi.org/10.1038/s41443-025-01098-3,7
OpenAlex,Ahrefs Semrush comparison,127,Strategi Optimalisasi Search Engine Optimization (SEO) untuk Meningkatkan Visibilitas Produk Lembaga Keuangan Syariahdi Internet,2024,https://doi.org/10.71247/kx342j25,0
OpenAlex,Ahrefs Semrush comparison,127,"From Clicks to Citations: Generative AI Search, Zero-Click Behaviour, and the Rise of Generative Engine Optimization",2026,https://doi.org/10.2139/ssrn.7517778,0
OpenAlex,Ahrefs Semrush comparison,127,Get found: global metrics for assessing the position of geoportals in the online ecosystem,2025,https://doi.org/10.1108/gkmc-06-2024-0332,2
OpenAlex,Ahrefs Semrush comparison,127,SEM as a tool for promoting web resources,2021,https://doi.org/10.15276/mdt.5.4.2021.2,1
OpenAlex,Ahrefs Semrush comparison,127,LLM-based Chatbots for Kidney Stones: A Readability and Quality Assessment,2026,https://doi.org/10.4274/jus.galenos.2025.2025-9-5,0
OpenAlex,Ahrefs Semrush comparison,127,Estrategias de SEO para bibliotecarios,2024,https://doi.org/10.3145/infonomy.24.025,1
OpenAlex,Ahrefs Semrush comparison,127,An SEO- Focused Performance Assessment Ranking of OTT Streaming Services,2024,https://doi.org/10.55248/gengpi.5.0724.1949,0
OpenAlex,SEO tools traffic estimates validity,6047,SEO Tools: Looking at SEO Specialists as a User Class,2011,,4
OpenAlex,SEO tools traffic estimates validity,6047,The state of SEO of e-commerce websites that sell electronics in Bosnia and Herzegovina and the impact of SEO factors on traffic and revenue,2024,https://doi.org/10.51680/ev.37.2.5,0
OpenAlex,SEO tools traffic estimates validity,6047,Assessing discrepancies across SEO tools in the collection of scholarly web metrics,2026,https://doi.org/10.1177/01655515261445903,0
OpenAlex,SEO tools traffic estimates validity,6047,Traffic state estimation on highway: A comprehensive survey,2017,https://doi.org/10.1016/j.arcontrol.2017.03.005,405
OpenAlex,SEO tools traffic estimates validity,6047,"Academic Excellence, Website Quality, SEO Performance: Is there a Correlation?",2019,https://doi.org/10.3390/fi11110242,34
OpenAlex,SEO tools traffic estimates validity,6047,Estimating the likelihood of roadway pluvial flood based on crowdsourced traffic data and depression-based DEM analysis,2023,https://doi.org/10.5194/nhess-23-1-2023,26
OpenAlex,SEO tools traffic estimates validity,6047,Marketing Analysis of SEO for a Hotel Browser,2014,,0
OpenAlex,SEO tools traffic estimates validity,6047,MATLAB SimEvent for Traffic Queue Model,2024,,0
OpenAlex,SEO tools traffic estimates validity,6047,Estimating intra-urban traffic CO2 emissions and assessing environmental justice using smart data,2026,https://doi.org/10.1016/j.cities.2026.106838,1
OpenAlex,SEO tools traffic estimates validity,6047,The Evolution of SEO in the Age of Generative Search Engines,2025,,0
OpenAlex,SEO tools traffic estimates validity,6047,SEO fOr MagazinES: OptiMizing COntEnt fOr Digital publiCatiOn,2009,,1
OpenAlex,SEO tools traffic estimates validity,6047,A shared data environment for the Military Traffic Management Command Directorate of International Traffic,1992,https://doi.org/10.2172/5626535,0
OpenAlex,SEO tools traffic estimates validity,6047,"Harnessing floating car data, traffic camera observations, and network flow analysis for traffic volume estimation",2026,https://doi.org/10.1007/s44290-026-00657-x,0
OpenAlex,SEO tools traffic estimates validity,6047,Forecasting AIDS prevalence in the United States using online search traffic data,2018,https://doi.org/10.1186/s40537-018-0126-7,33
OpenAlex,SEO tools traffic estimates validity,6047,A shared data environment for the Military Traffic Management Command Directorate of International Traffic,1992,https://doi.org/10.2172/10134601,0
OpenAlex,SEO tools traffic estimates validity,6047,Bilingual local SEO for immigrant-owned SMEs,2025,,0
OpenAlex,SEO tools traffic estimates validity,6047,Increasing Website Traffic with the On-Page Search Engine Optimization Approach: A Case Study of LaskarKoinSeribu.org,2025,https://doi.org/10.61978/digitus.v3i1.506,0
OpenAlex,SEO tools traffic estimates validity,6047,Fundamental Diagrams and Traffic State Estimation Methods: Analysis and Modeling using Zen Traffic Data,2022,,0
OpenAlex,SEO tools traffic estimates validity,6047,Who does SEO in Spain? A cybermetric methodology for the construction of company universes,2021,https://doi.org/10.3145/epi.2021.jul.19,9
OpenAlex,SEO tools traffic estimates validity,6047,The Impact of Machine Learning on SEO Strategies in Digital Marketing,2026,https://doi.org/10.63053/ijmea.86,0
OpenAlex,SEO tools traffic estimates validity,6047,SEO and User Acquisition Strategies for Maximizing Incremental GTV in E-commerce,2024,https://doi.org/10.63345/jqst.v1i4.130,0
OpenAlex,SEO tools traffic estimates validity,6047,Relevance of Meta Tags and Search Engine Optimisation (SEO) Strategies in Web Localisation,2025,https://doi.org/10.17533/udea.ikala.356108,0
OpenAlex,SEO tools traffic estimates validity,6047,"Association between exposure to traffic-related air pollution and pediatric allergic diseases based on modeled air pollution concentrations and traffic measures in Seoul, Korea: a comparative analysis",2020,https://doi.org/10.1186/s12940-020-0563-6,72
OpenAlex,SEO tools traffic estimates validity,6047,Multi-port container traffic analysis using Data Science tools: an application to Yangtze River Delta (China),2023,https://doi.org/10.5821/dissertation-2117-406405,0
OpenAlex,SEO tools traffic estimates validity,6047,Realising advanced risk assessment of vessel traffic flows near offshore wind farms,2020,https://doi.org/10.1016/j.ress.2020.107086,108
OpenAlex,Similarweb accuracy website traffic,409,"Google, Facebook and New Zealand News Media: The Problem of Platform Dependency",2018,,5
OpenAlex,Similarweb accuracy website traffic,409,Measuring user interactions with websites: A comparison of two industry standard analytics approaches using data of 86 websites,2022,https://doi.org/10.1371/journal.pone.0268212,47
OpenAlex,Similarweb accuracy website traffic,409,"Digital Traffic, Financial Performance, and Stock Valuation",2025,https://doi.org/10.2308/tar-2023-0133,8
OpenAlex,Similarweb accuracy website traffic,409,Disinformation and Miscommunication in Government Communication in Handling COVID-19 Pandemic,2021,https://doi.org/10.14704/web/v18i1/web18084,10
OpenAlex,Similarweb accuracy website traffic,409,A comparative study of UI/UX challenges in insurance company websites : case studies from Finland,2025,,0
OpenAlex,Similarweb accuracy website traffic,409,The Rise and Fall of Fake News sites: A Traffic Analysis,2021,https://doi.org/10.1145/3447535.3462510,15
OpenAlex,Similarweb accuracy website traffic,409,“Every Website Is a Puzzle!” : Facilitating Access to Common Website Features for People with Visual Impairments,2022,https://doi.org/10.1145/3519032,28
OpenAlex,Similarweb accuracy website traffic,409,,2025,https://doi.org/10.33736/ijaca.v8i1,0
OpenAlex,Similarweb accuracy website traffic,409,A STEP-BY-STEP GUIDELINES HOW TO CONDUCT A WEBOMETRIC ANALYSIS: MAPPING ANALYSIS THE DIGITAL WEBSITE,2025,https://doi.org/10.35631/ijirev.720004,1
OpenAlex,Similarweb accuracy website traffic,409,Do Third-Party Web Traffic Estimates Preserve Causal Variation?,2026,https://doi.org/10.2139/ssrn.7514898,0
OpenAlex,Similarweb accuracy website traffic,409,Exploring the Power of Content and Visitor Sentiment: A Study of Web Traffic Dynamics in South Africa’s Residential Real Estate Landscape,2026,https://doi.org/10.3390/realestate3020007,0
OpenAlex,Similarweb accuracy website traffic,409,The Web Unpacked: A Quantitative Analysis of Global Web Usage,2024,https://doi.org/10.5220/0012905900003825,6
OpenAlex,Similarweb accuracy website traffic,409,Trust Necessitated through Metrics: Estimating the Trustworthiness of Websites,2016,https://doi.org/10.1016/j.procs.2016.05.199,25
OpenAlex,Similarweb accuracy website traffic,409,Towards a Real Comprehension of Social Networks Effects on Cybermedia Web Traffic: Quantitative Impact in the 27 European Union Countries Most Popular Online Journals,2023,https://doi.org/10.21203/rs.3.rs-2529587/v1,0
OpenAlex,Similarweb accuracy website traffic,409,Environmental impact and user experience of university websites,2025,,0
OpenAlex,Similarweb accuracy website traffic,409,When Does Website Blocking Actually Work?,2025,https://doi.org/10.3390/laws14060081,1
OpenAlex,Similarweb accuracy website traffic,409,Do websites truly value your privacy?,2024,,0
OpenAlex,Similarweb accuracy website traffic,409,Communication on Website and Some Notes When Using,2024,https://doi.org/10.47191/ijcsrr/v7-i9-54,0
OpenAlex,Similarweb accuracy website traffic,409,Nameles: An intelligent system for Real-Time Filtering of Invalid Ad Traffic,2019,https://doi.org/10.1145/3308558.3313601,8
OpenAlex,Similarweb accuracy website traffic,409,Efficiency and Sustainability in Online Education: An Evaluation of LMS Platforms and University Websites in Northern Cyprus,2025,https://doi.org/10.3390/su17094166,5
OpenAlex,Similarweb accuracy website traffic,409,Webometric Analysis of Maritime Training Institutes Affiliated to Indian Maritime University (IMU) in India,2025,https://doi.org/10.63880/jlii.v1i1.11,1
OpenAlex,Similarweb accuracy website traffic,409,Melting Pot of Origins: Compromising the Intermediary Web Services that Rehost Websites,2020,https://doi.org/10.14722/ndss.2020.24140,19
OpenAlex,Similarweb accuracy website traffic,409,Vulnerabilities Assessment of Financial and Government Websites: A Developing Country Perspective,2023,https://doi.org/10.5815/ijieeb.2023.05.05,3
OpenAlex,Similarweb accuracy website traffic,409,Advertising legitimacy – an analysis of authorised and unauthorised pharmacy websites,2025,https://doi.org/10.47989/ir30colis52294,0
OpenAlex,Similarweb accuracy website traffic,409,"By the user, for the user: A user-centric approach to quantifying the privacy of websites",2019,https://doi.org/10.48550/arxiv.1911.05798,0
OpenAlex,keyword research tools search volume accuracy,123774,Search queries related to COVID-19 based on keyword extraction,2022,https://doi.org/10.1016/j.procs.2022.09.320,10
OpenAlex,keyword research tools search volume accuracy,123774,Query sampler: generating query sets for analyzing search engines using keyword research tools,2023,https://doi.org/10.7717/peerj-cs.1421,5
OpenAlex,keyword research tools search volume accuracy,123774,The EMBL-EBI search and sequence analysis tools APIs in 2019,2019,https://doi.org/10.1093/nar/gkz268,4162
OpenAlex,keyword research tools search volume accuracy,123774,Searchable Public Key Encryption Supporting Semantic Multi-Keywords Search,2019,https://doi.org/10.1109/access.2019.2937846,25
OpenAlex,keyword research tools search volume accuracy,123774,Deep Learning Based Homomorphic Secure Search-Able Encryption for Keyword Search in Blockchain Healthcare System: A Novel Approach to Cryptography,2022,https://doi.org/10.3390/s22020528,120
OpenAlex,keyword research tools search volume accuracy,123774,"Peer Review #1 of ""Query sampler: generating query sets for analyzing search engines using keyword research tools (v0.1)""",2023,https://doi.org/10.7287/peerj-cs.1421v0.1/reviews/1,0
OpenAlex,keyword research tools search volume accuracy,123774,Event Detection in Twitter: A Keyword Volume Approach,2018,https://doi.org/10.1109/icdmw.2018.00172,42
OpenAlex,keyword research tools search volume accuracy,123774,A Comparative Assessment of Unsupervised Keyword Extraction Tools,2023,https://doi.org/10.1109/access.2023.3344032,25
OpenAlex,keyword research tools search volume accuracy,123774,Engineering Knowledge Graph for Keyword Discovery in Patent Search,2019,https://doi.org/10.1017/dsi.2019.231,33
OpenAlex,keyword research tools search volume accuracy,123774,Internet as a tool for prediction and improvement of statistics: the case of tourism in Spain,2023,,0
OpenAlex,keyword research tools search volume accuracy,123774,Systematic investigation of keywords selection and processing strategy on search engine forecasting: a case of tourist volume in Beijing,2022,https://doi.org/10.1007/s40558-022-00238-5,13
OpenAlex,keyword research tools search volume accuracy,123774,Optimal Search Strategy for Research on Misinformation and Fake News: A Comparison between Search Systems and Keyword Choices,2024,https://doi.org/10.4197/comm.1-2.6,0
OpenAlex,keyword research tools search volume accuracy,123774,Comparative Study of Semantic and Keyword Based Search Engines,2020,https://doi.org/10.25046/aj050114,7
OpenAlex,keyword research tools search volume accuracy,123774,Estimating the Total Volume of Queries to a Search Engine,2021,https://doi.org/10.1109/tkde.2021.3054668,1
OpenAlex,keyword research tools search volume accuracy,123774,Toward Practical Relational Keyword Search Systems,2012,https://doi.org/10.18130/v3nf7b,2
OpenAlex,keyword research tools search volume accuracy,123774,Estimating the Total Volume of Queries to a Search Engine,2021,https://doi.org/10.48550/arxiv.2101.09807,0
OpenAlex,keyword research tools search volume accuracy,123774,Timing the market with Google trends search volume data,2020,,2
OpenAlex,keyword research tools search volume accuracy,123774,Using Search Engine Data as a Tool to Predict Syphilis,2018,https://doi.org/10.1097/ede.0000000000000836,42
OpenAlex,keyword research tools search volume accuracy,123774,Decision support tools for SLR search string construction,2018,https://doi.org/10.1145/3284179.3284292,37
OpenAlex,keyword research tools search volume accuracy,123774,The Rise of Search Terms to Predict Stock Price Movements,2020,,0
OpenAlex,keyword research tools search volume accuracy,123774,Multi-Keyword Search Methodology for Cloud Data,2017,https://doi.org/10.17148/ijarcce.2017.6422,1
OpenAlex,keyword research tools search volume accuracy,123774,Keyword spotting for audiovisual archival search in Uralic languages,2021,,1
OpenAlex,keyword research tools search volume accuracy,123774,NLP-Based Approach for Efficient Keyword Identification in Unstructured Text,2026,https://doi.org/10.1007/978-981-95-0701-6_1,0
OpenAlex,keyword research tools search volume accuracy,123774,A Custom Keyword Tool for Improving the Quality of Social Media Monitoring on Vaccine Safety: A Proof of Concept,2025,https://doi.org/10.3389/ijph.2025.1608480,0
OpenAlex,keyword research tools search volume accuracy,123774,OKG: On-the-Fly Keyword Generation in Sponsored Search Advertising,2024,https://doi.org/10.48550/arxiv.2412.03577,0
OpenAlex,web analytics estimates comparison Google Analytics third-party,34722,Google analytics for digital library evaluation,2011,,2
OpenAlex,web analytics estimates comparison Google Analytics third-party,34722,Do Third-Party Web Traffic Estimates Preserve Causal Variation?,2026,https://doi.org/10.2139/ssrn.7514898,0
OpenAlex,web analytics estimates comparison Google Analytics third-party,34722,Web analytics tools and benefits for entrepreneurs,2017,,2
OpenAlex,web analytics estimates comparison Google Analytics third-party,34722,Utilizing web analytics: a case study of a digital construction permit web service,2017,,1
OpenAlex,web analytics estimates comparison Google Analytics third-party,34722,Web Analytics : Increasing commercial value through digital channels,2021,,2
OpenAlex,web analytics estimates comparison Google Analytics third-party,34722,Measuring user interactions with websites: A comparison of two industry standard analytics approaches using data of 86 websites,2022,https://doi.org/10.1371/journal.pone.0268212,47
OpenAlex,web analytics estimates comparison Google Analytics third-party,34722,Social Web Data Analytics,2014,https://doi.org/10.4233/uuid:1af94380-1414-4497-bfc6-a67b213de050,2
OpenAlex,web analytics estimates comparison Google Analytics third-party,34722,DNS weighted footprints for web browsing analytics,2018,https://doi.org/10.1016/j.jnca.2018.03.008,14
OpenAlex,web analytics estimates comparison Google Analytics third-party,34722,Assessing inclusivity in online platforms through usability evaluation with Google Analytics,2022,https://doi.org/10.1002/poi3.328,10
OpenAlex,web analytics estimates comparison Google Analytics third-party,34722,Library website Google Analytics report: An external review from Digital Resources,2013,,1
OpenAlex,web analytics estimates comparison Google Analytics third-party,34722,"“WARES”, a Web Analytics Recommender System",2017,https://doi.org/10.71781/11109,0
OpenAlex,web analytics estimates comparison Google Analytics third-party,34722,Website Optimization by Relocating Third-Party Script Using Web Worker,2026,https://doi.org/10.22146/ijccs.108581,0
OpenAlex,web analytics estimates comparison Google Analytics third-party,34722,Living analytics methods for the social web,2013,https://doi.org/10.1145/2568388.2568412,2
OpenAlex,web analytics estimates comparison Google Analytics third-party,34722,The Vanishing User: Web Analytics in an Agent-Dominated Internet,2026,https://doi.org/10.3390/info17050453,0
OpenAlex,web analytics estimates comparison Google Analytics third-party,34722,Measurement of the Functional Size of Web Analytics Implementation: A COSMIC-Based Case Study Using Machine Learning,2025,https://doi.org/10.3390/fi17070280,0
OpenAlex,web analytics estimates comparison Google Analytics third-party,34722,Web Authentication using Third-Parties in Untrusted Environments,2016,https://doi.org/10.3384/diss.diva-127304,19
OpenAlex,web analytics estimates comparison Google Analytics third-party,34722,Federated Analytics: A Survey,2023,https://doi.org/10.1561/116.00000063,34
OpenAlex,web analytics estimates comparison Google Analytics third-party,34722,Big data analytics for preventive medicine,2019,https://doi.org/10.1007/s00521-019-04095-y,327
OpenAlex,web analytics estimates comparison Google Analytics third-party,34722,The expansion of Google Scholar versus Web of Science: a longitudinal study,2013,https://doi.org/10.1007/s11192-013-1089-2,270
OpenAlex,web analytics estimates comparison Google Analytics third-party,34722,Active Analytics: Suggesting Navigational Links to Users Based on Temporal Analytics Data,2019,,0
OpenAlex,web analytics estimates comparison Google Analytics third-party,34722,Decision maker satisfaction in a web analytics context: the impact of analysts’ skills,2021,https://doi.org/10.32920/ryerson.14653548.v1,0
OpenAlex,web analytics estimates comparison Google Analytics third-party,34722,Data analytics in a privacy-concerned world,2019,https://doi.org/10.1016/j.jbusres.2019.05.005,152
OpenAlex,web analytics estimates comparison Google Analytics third-party,34722,Commercial Visual Analytics Systems–Advances in the Big Data Analytics Field,2018,https://doi.org/10.1109/tvcg.2018.2859973,55
OpenAlex,web analytics estimates comparison Google Analytics third-party,34722,Digital Analytics: Modeling for Insights and New Methods,2020,https://doi.org/10.1016/j.intmar.2020.04.003,232
OpenAlex,web analytics estimates comparison Google Analytics third-party,34722,Low Latency Geo-distributed Data Analytics,2015,https://doi.org/10.1145/2829988.2787505,177
OpenAlex,search engine optimization tool measurement reliability,65210,Search Engine Optimization,2021,https://doi.org/10.3390/books978-3-03936-819-8,5
OpenAlex,search engine optimization tool measurement reliability,65210,Big Data Analytics for Search Engine Optimization,2020,https://doi.org/10.3390/bdcc4020005,46
OpenAlex,search engine optimization tool measurement reliability,65210,Search Engine Optimization (SEO) and Search Engine Marketing (SEM),2025,https://doi.org/10.58830/ozgur.pub943.c3949,1
OpenAlex,search engine optimization tool measurement reliability,65210,An Empirical Analysis of Search Engine Advertising: Sponsored Search in Electronic Markets,2009,https://doi.org/10.1287/mnsc.1090.1054,681
OpenAlex,search engine optimization tool measurement reliability,65210,Search engine Performance optimization: methods and techniques,2024,https://doi.org/10.12688/f1000research.140393.2,4
OpenAlex,search engine optimization tool measurement reliability,65210,OPTIMIZING KEYWORD SEARCH FOR SEARCH ENGINES USING BLOCKCHAIN TECHNOLOGY,2024,https://doi.org/10.24874/pes.si.25.03a.014,0
OpenAlex,search engine optimization tool measurement reliability,65210,Search Engine Optimization (SEO): A Study of important key factors in achieving a better Search Engine Result Page (SERP) Position,2022,https://doi.org/10.30537/sjcms.v6i1.924,16
OpenAlex,search engine optimization tool measurement reliability,65210,Measuring brand presence in generative engine optimization (geo): a scoping review of metrics and validity,2026,https://doi.org/10.55946/latitude.v2i24.295,0
OpenAlex,search engine optimization tool measurement reliability,65210,Search engine optimization (SEO) for digital marketers: exploring determinants of online search visibility for blood bank service,2022,https://doi.org/10.1108/oir-05-2022-0276,45
OpenAlex,search engine optimization tool measurement reliability,65210,Search engines and the production of academic knowledge,2010,https://doi.org/10.1177/1367877910376582,71
OpenAlex,search engine optimization tool measurement reliability,65210,Generative Engine Optimization at Scale: Measuring Brand Visibility Across AI Search Engines,2026,https://doi.org/10.48550/arxiv.2606.20065,0
OpenAlex,search engine optimization tool measurement reliability,65210,The Effect of Internet Searches on Afforestation: The Case of a Green Search Engine,2018,https://doi.org/10.3390/f9020051,39
OpenAlex,search engine optimization tool measurement reliability,65210,A Novel Method for Ranking a Website Rating via Search Engine Optimization,2023,https://doi.org/10.21015/vtse.v11i2.1559,1
OpenAlex,search engine optimization tool measurement reliability,65210,Using Machine Learning in Web Page Categorization for Search Engine optimization.,2024,https://doi.org/10.55041/ijsrem34167,0
OpenAlex,search engine optimization tool measurement reliability,65210,Search engine optimization as a strategy and its effectiveness in positioning retail brands in Peru,2025,https://doi.org/10.3389/fcomm.2025.1718005,2
OpenAlex,search engine optimization tool measurement reliability,65210,ToolSEE: Agent Tool Search Engine for Efficient and Scalable Tool Discovery Using Retrieval,2025,https://doi.org/10.20944/preprints202512.1744.v1,0
OpenAlex,search engine optimization tool measurement reliability,65210,The elusive search engine: How search engine use is reflected in survey reports,2023,https://doi.org/10.1002/asi.24819,2
OpenAlex,search engine optimization tool measurement reliability,65210,Impact of Search Engine Optimization Dimensions on SME Companies using Online Promotion in Malaysia,2023,https://doi.org/10.37394/23207.2023.20.92,6
OpenAlex,search engine optimization tool measurement reliability,65210,Studying the effect of parallelization on the performance of Andromeda Search Engine: A search engine for peptides,2015,,0
OpenAlex,search engine optimization tool measurement reliability,65210,Making the invisible visible: Critical discourse analysis as a tool for search engine research,2023,https://doi.org/10.1002/asi.24859,7
OpenAlex,search engine optimization tool measurement reliability,65210,Modeling and Optimization for Stationary Base Engine Calibration,2012,,16
OpenAlex,search engine optimization tool measurement reliability,65210,Becoming visible with limited resources: Non-profit journalists’ perspectives on search engine optimization,2025,https://doi.org/10.1371/journal.pone.0322573,1
OpenAlex,search engine optimization tool measurement reliability,65210,Augmenting Scientific Creativity with an Analogical Search Engine,2022,https://doi.org/10.1145/3530013,40
OpenAlex,search engine optimization tool measurement reliability,65210,A Survey on Blockchain-Based Search Engines,2021,https://doi.org/10.3390/app11157063,10
OpenAlex,search engine optimization tool measurement reliability,65210,Interactions between Health Searchers and Search Engines,2017,https://doi.org/10.48550/arxiv.1712.03622,1
OpenAlex,commercial SEO data providers disagreement,1217,"“Outside the industry, nobody knows what we do” SEO as seen by search engine optimizers and content providers",2020,https://doi.org/10.1108/jd-07-2020-0127,47
OpenAlex,commercial SEO data providers disagreement,1217,"Whose Disagreement Is Priced? Retail Forum Disagreement, Analyst Disagreement, and the Cross-Section of Chinese Stock Returns",2026,https://doi.org/10.2139/ssrn.7344673,0
OpenAlex,commercial SEO data providers disagreement,1217,Voluntary Restriction or Freedom to Flourish? Self‐Regulation of Commercial Tutoring Providers for Managing Shadow Education,2025,https://doi.org/10.1111/ejed.70244,2
OpenAlex,commercial SEO data providers disagreement,1217,ESG rating disagreement and bank loan availability: Evidence from China,2025,https://doi.org/10.1371/journal.pone.0317191,19
OpenAlex,commercial SEO data providers disagreement,1217,Sex Trafficking Prevention for Youth with Intellectual and Developmental Disabilities: Service Provider Perspectives,2024,https://doi.org/10.1080/23322705.2024.2426939,3
OpenAlex,commercial SEO data providers disagreement,1217,The Influence of Patient-Reported Provider Availability Factors on Nonurgent Emergency Department Use,2011,https://doi.org/10.21007/etd.cghs.2011.0068,1
OpenAlex,commercial SEO data providers disagreement,1217,Examining the institutional work of sustainability reporting managers and sustainability assurance providers: An institutional work perspective,2016,,0
OpenAlex,commercial SEO data providers disagreement,1217,Search Results: Predicting Ranking Algorithms With User Ratings and User-Driven Data,2020,,1
OpenAlex,commercial SEO data providers disagreement,1217,Comparative governance of for‐profit provision of public services: Investor‐owned firms versus cooperatives as internet providers,2025,https://doi.org/10.1002/smj.3691,5
OpenAlex,commercial SEO data providers disagreement,1217,Applications of Commercial Truck Dash Cameras for Work Zone Inspection and Monitoring,2025,https://doi.org/10.4236/jtts.2026.161006,0
OpenAlex,commercial SEO data providers disagreement,1217,Association between hospital accreditation and healthcare providers’ perceptions of patient safety culture: a longitudinal study in a healthcare network in Brazil,2025,https://doi.org/10.1186/s13584-025-00690-8,5
OpenAlex,commercial SEO data providers disagreement,1217,AI detection of knee joint effusion from radiographs: Comparative accuracy of two commercial algorithms,2026,https://doi.org/10.1016/j.ejro.2026.100760,0
OpenAlex,commercial SEO data providers disagreement,1217,Impact of post-event avoidance behavior on commercial facilities sector venues-literature review.,2011,https://doi.org/10.2172/1010497,1
OpenAlex,commercial SEO data providers disagreement,1217,A hunt for the Snark: Annotator Diversity in Data Practices,2023,https://doi.org/10.1145/3544548.3580645,49
OpenAlex,commercial SEO data providers disagreement,1217,Status and future of numerical atmospheric aerosol prediction with a focus on data requirements,2018,https://doi.org/10.5194/acp-18-10615-2018,100
OpenAlex,commercial SEO data providers disagreement,1217,Generative Engine Optimization: A Three-Layer Semantic Framework for Content Visibility in AI-Powered Search,2026,https://doi.org/10.67231/jr22cv71,0
OpenAlex,commercial SEO data providers disagreement,1217,Data-Generating Patents,2016,,7
OpenAlex,commercial SEO data providers disagreement,1217,"Human Trafficking: Definitions, Data, and Determinants",2021,https://doi.org/10.1596/1813-9450-9623,3
OpenAlex,commercial SEO data providers disagreement,1217,"Duty of care, data science, and gambling harm: A scoping review of risk assessment models",2025,https://doi.org/10.1016/j.chbr.2025.100644,10
OpenAlex,commercial SEO data providers disagreement,1217,Experiences Regarding Anonymising and Publishing Personal Data as Open Data in Germany: Results of an Online Survey,2025,https://doi.org/10.3390/info16121111,0
OpenAlex,commercial SEO data providers disagreement,1217,The Trouble With Big Data,2021,https://doi.org/10.5040/9781350239654,6
OpenAlex,commercial SEO data providers disagreement,1217,"Analysis, description, and categorization of the political usage And consumption of commercial tools of information and Communications technology (ICT) by social movements",2024,,0
OpenAlex,commercial SEO data providers disagreement,1217,The Internet as a marketing medium : An introduction to Search Engine Optimization,2009,,0
OpenAlex,commercial SEO data providers disagreement,1217,Differences of Search Engine Digital Footprints Between Podiatrists and Foot and Ankle Orthopaedic Surgeons: A Need to Join the Digital Era,2022,https://doi.org/10.5435/jaaos-d-22-00189,1
OpenAlex,commercial SEO data providers disagreement,1217,Detecting Product Review Spammers Using Principles of Big Data,2021,https://doi.org/10.1109/tem.2021.3097805,13
OpenAlex,AI Overviews citations audit sources,15333,Who Does Google Cite for Health? Auditing the Source Ecosystem of AI Overviews in Taiwan,2026,https://doi.org/10.1145/3805696.3846053,0
OpenAlex,AI Overviews citations audit sources,15333,"Sources of Truth: A Multi-Platform, Multilingual Audit of Citations in AI Mental Health Information Queries",2026,https://doi.org/10.48550/arxiv.2609.00319,0
OpenAlex,AI Overviews citations audit sources,15333,Human-Centric Auditing of AI-Powered Generative Search: When Citations Diverge from Rankings,2026,https://doi.org/10.1007/s10796-026-10813-4,0
OpenAlex,AI Overviews citations audit sources,15333,Citation design in AI overviews : effects on user reliance and source engagement,2026,https://doi.org/10.48441/4427.3735,0
OpenAlex,AI Overviews citations audit sources,15333,Synthetic Sources?: Auditing Generative Search Engine Citations for Evidence of AI-Generated Sources,2026,https://doi.org/10.1609/aies.v9i1.43129,0
OpenAlex,AI Overviews citations audit sources,15333,"AI Citations are Not Permanent: Citation Volatility, Half-Life, and What Actually Predicts Citation Persistence Across AI Platforms",2026,https://doi.org/10.2139/ssrn.7344201,0
OpenAlex,AI Overviews citations audit sources,15333,AI Answer Engine Citation Behavior An Empirical Analysis of the GEO16 Framework,2025,https://doi.org/10.48550/arxiv.2509.10762,1
OpenAlex,AI Overviews citations audit sources,15333,From existence checking to semantic auditing: citation verifiability in the age of AI,2026,https://doi.org/10.3389/frma.2026.1927189,0
OpenAlex,AI Overviews citations audit sources,15333,"Who Anchors AI Overviews in Health? Baidu, Google, and the Geography of Authority",2026,https://doi.org/10.2139/ssrn.7423181,0
OpenAlex,AI Overviews citations audit sources,15333,"Cited or Invisible? A Multilingual, Multi-Platform Audit of Brand Citation in Generative Search",2026,https://doi.org/10.5281/zenodo.22491737,0
OpenAlex,AI Overviews citations audit sources,15333,Auditing Source Exposure in Baidu and Google AI Search,2026,https://doi.org/10.48550/arxiv.2609.24407,0
OpenAlex,AI Overviews citations audit sources,15333,The Role of IT Governance in the Integration of AI in Accounting and Auditing Operations,2024,https://doi.org/10.3390/economies12080199,71
OpenAlex,AI Overviews citations audit sources,15333,Auditing Google’s AI Overviews and Featured Snippets: A Case Study on Baby Care and Pregnancy,2026,https://doi.org/10.1609/icwsm.v20i1.42681,2
OpenAlex,AI Overviews citations audit sources,15333,Who Gets the Credit? Audit Workbook and Intercoder Reliability Sample — A Structured Audit of Google's AI-Generated Answers in India,2026,https://doi.org/10.5281/zenodo.22981956,0
OpenAlex,AI Overviews citations audit sources,15333,"From Clicks to Citations: Generative AI Search, Zero-Click Behaviour, and the Rise of Generative Engine Optimization",2026,https://doi.org/10.2139/ssrn.7517778,0
OpenAlex,AI Overviews citations audit sources,15333,Information Diversity and Authority Shifts in Google’s AI Overviews: An Audit of Health Queries,2026,https://doi.org/10.1145/3795513.3807429,0
OpenAlex,AI Overviews citations audit sources,15333,Towards AI Accountability Infrastructure: Gaps and Opportunities in AI Audit Tooling,2025,https://doi.org/10.1145/3706598.3713301,48
OpenAlex,AI Overviews citations audit sources,15333,GeneKnow: An auditable AI framework for source-grounded biological evidence synthesis,2026,https://doi.org/10.64898/2026.05.28.728511,1
OpenAlex,AI Overviews citations audit sources,15333,Who Does What in AI Auditing? Designing Human-AI Collaboration for Auditing Generative AI,2026,https://doi.org/10.48550/arxiv.2609.24986,0
OpenAlex,AI Overviews citations audit sources,15333,Transforming Auditing in the AI Era: A Comprehensive Review,2025,https://doi.org/10.3390/info16050400,10
OpenAlex,AI Overviews citations audit sources,15333,"Where Do Your Citations Come From? Citation-Constellation: A Free, Open-Source, No-Code, and Auditable Tool for Citation Network Decomposition with Complementary BARON and HEROCON Scores",2026,https://doi.org/10.48550/arxiv.2603.24216,0
OpenAlex,AI Overviews citations audit sources,15333,Technical AI-Discoverability Signals Among Agencies Identified Through Public AI-SEO Recommendation Sources,2026,https://doi.org/10.17605/osf.io/pzeur,0
OpenAlex,AI Overviews citations audit sources,15333,On the quality and impact of Google’s AI overviews,2026,https://doi.org/10.48441/4427.3708,0
OpenAlex,AI Overviews citations audit sources,15333,The Application of Artificial Intelligence (AI) in Accounting and Auditing: A Narrative Literature Review,2024,https://doi.org/10.21608/masf.2024.374888,0
OpenAlex,AI Overviews citations audit sources,15333,From Public Posts to AI-Search Citations: Measuring the Fragility of AI Search,2026,https://doi.org/10.48550/arxiv.2610.11932,0
OpenAlex,generative search engine citation sources audit,3971,Synthetic Sources?: Auditing Generative Search Engine Citations for Evidence of AI-Generated Sources,2026,https://doi.org/10.1609/aies.v9i1.43129,0
OpenAlex,generative search engine citation sources audit,3971,Evaluating Verifiability in Generative Search Engines,2023,https://doi.org/10.18653/v1/2023.findings-emnlp.467,137
OpenAlex,generative search engine citation sources audit,3971,"Cited or Invisible? A Multilingual, Multi-Platform Audit of Brand Citation in Generative Search",2026,https://doi.org/10.5281/zenodo.22491737,0
OpenAlex,generative search engine citation sources audit,3971,Generative Engine Optimisation & Brand Visibility In AI Search,2026,https://doi.org/10.5281/zenodo.23077971,0
OpenAlex,generative search engine citation sources audit,3971,Generative Engine Optimisation & Brand Visibility In AI Search,2026,https://doi.org/10.5281/zenodo.23077992,0
OpenAlex,generative search engine citation sources audit,3971,"Generative Engine Optimization and Traditional SEO: A Comparative Framework for Search Visibility, Citation Presence, and AI-Generated Answers",2026,https://doi.org/10.5281/zenodo.21957040,0
OpenAlex,generative search engine citation sources audit,3971,Generative AI Search Engines as Arbiters of Public Knowledge: An Audit of Bias and Authority,2024,https://doi.org/10.1002/pra2.1021,11
OpenAlex,generative search engine citation sources audit,3971,Optimizing Visibility in Generative Engines A Critical Survey of Generative Engine Optimization,2026,https://doi.org/10.2139/ssrn.7122261,0
OpenAlex,generative search engine citation sources audit,3971,From Citation Selection to Citation Absorption: A Measurement Framework for Generative Engine Optimization Across AI Search Platforms,2026,https://doi.org/10.48550/arxiv.2604.25707,1
OpenAlex,generative search engine citation sources audit,3971,Claim-Gated Source-Risk Auditing for Generative Search,2026,https://doi.org/10.48550/arxiv.2609.29145,0
OpenAlex,generative search engine citation sources audit,3971,"Auditing the Reliability of Multimodal Generative Search: Citation Faithfulness, User Trust, and Governance.",2026,,0
OpenAlex,generative search engine citation sources audit,3971,Generative AI Search Engines as Arbiters of Public Knowledge: An Audit of Bias and Authority,2024,https://doi.org/10.48550/arxiv.2405.14034,0
OpenAlex,generative search engine citation sources audit,3971,Optimizing Visibility in Generative Engines: A Critical Survey of Generative Engine Optimization (2023-2026),2026,https://doi.org/10.48550/arxiv.2607.14035,0
OpenAlex,generative search engine citation sources audit,3971,"From Clicks to Citations: Generative AI Search, Zero-Click Behaviour, and the Rise of Generative Engine Optimization",2026,https://doi.org/10.2139/ssrn.7517778,0
OpenAlex,generative search engine citation sources audit,3971,Auditing the Reliability of Multimodal Generative Search,2026,https://doi.org/10.48550/arxiv.2604.00944,0
OpenAlex,generative search engine citation sources audit,3971,Generative Engine Optimization at Scale: Measuring Brand Visibility Across AI Search Engines,2026,https://doi.org/10.48550/arxiv.2606.20065,0
OpenAlex,generative search engine citation sources audit,3971,Generative Engine Optimization in Pharmaceutical Marketing: Benchmarking AI Search Visibility Across Commercial Therapeutics,2026,https://doi.org/10.65150/ep-jsshrs/v2e9/2026-04,0
OpenAlex,generative search engine citation sources audit,3971,Evaluating Robustness of Generative Search Engine on Adversarial Factoid Questions,2024,https://doi.org/10.18653/v1/2024.findings-acl.633,3
OpenAlex,generative search engine citation sources audit,3971,Evaluating Robustness of Generative Search Engine on Adversarial Factual Questions,2024,https://doi.org/10.48550/arxiv.2403.12077,0
OpenAlex,generative search engine citation sources audit,3971,GroundedGEO: Auditing the Evidence Gap in Generative Search Rankings,2026,https://doi.org/10.48550/arxiv.2609.25189,0
OpenAlex,generative search engine citation sources audit,3971,Source Coverage and Citation Bias in LLM-based vs. Traditional Search Engines,2025,https://doi.org/10.48550/arxiv.2512.09483,1
OpenAlex,generative search engine citation sources audit,3971,Citation governance in generative e-commerce discovery: When breadth looks diverse but intensity concentrates,2026,https://doi.org/10.1007/s12525-026-00920-0,0
OpenAlex,generative search engine citation sources audit,3971,What Do Chinese-Language Generative Search Engines Cite and Surface? A Large-Scale Empirical Study,2026,https://doi.org/10.48550/arxiv.2607.15771,0
OpenAlex,generative search engine citation sources audit,3971,Auditing AI Together: A Distributed Human-Auditor Study of Brand Convergence and Citation Structure in Google AI Mode,2026,https://doi.org/10.2139/ssrn.6972038,0
OpenAlex,generative search engine citation sources audit,3971,The Wisdom of the Loudest: A Large-Scale Audit of Generative Search on Reddit,2026,https://doi.org/10.48550/arxiv.2609.14575,0


==> anc/literature/novelty_search_2026-10-14/relevant_records.json <==
[
 {
  "title": "Reliability of domain authority scores calculated by Moz, Semrush, and Ahrefs",
  "year": 2023,
  "authors": "Danilo Reyes-Lillo, Alejandro Morales-Vargas, Crist\u00f2fol Rovira",
  "venue": "El Profesional de la Informacion",
  "doi": "https://doi.org/10.3145/epi.2023.jul.03",
  "type": "article",
  "biblio": {
   "volume": null,
   "issue": null,
   "first_page": null,
   "last_page": null
  },
  "abstract": "Search engine optimization (SEO), the practice of improving website visibility on search engines, faces the considerable challenges posed by the opacity of Google\u2019s relevance ranking algorithm. Attempts at understanding how this algorithm operates have generated a sizeable number of studies in the worlds of both business and academia. Indeed, this research tradition has managed to present strong evidence regarding the participation of certain factors and their relative importance. For instance, there is a widespread consensus that domain authority is one of the key factors in optimizing positioning. This study seeks to determine the reliability of the domain authority scores provided by three leading platforms for SEO professionals: Moz\u2019s Domain Authority, Semrush\u2019s Authority Score, and Ahrefs\u2019 Domain Rating, values obtained using different indices and applying different procedures. We hypothesize that the degree of coincidence is high, allowing us to deduce that the three tools are, therefore, highly reliable. The method of data triangulation is used to compare the values from these three sources. The degree of coincidence is determined using a statistical analysis based on Spearman\u2019s correlation coefficient (rho). The sample of domains analyzed was selected from 61 neutral queries, which provided 16,937 results and a total of 3,151 domains. When examining the tools in pairs, the correlation coefficients obtained were above 0.9 in all cases. The rho coefficient of the global analysis was also 0.9. This confirms our hypothesis and demonstrates that the three platforms can be considered as providing reliable data. These results are clearly relevant given that SEO professionals depend heavily on domain authority values in their work, and the degree of reliability detected ensures that decision-making based on this indicator can be undertaken with confidence."
 },
 {
  "title": "Assessing discrepancies across SEO tools in the collection of scholarly web metrics",
  "year": 2026,
  "authors": "Cristina I. Font-Juli\u00e1n, Carlos Lopezosa, Enrique Ordu\u00f1a\u2010Malea, Isidro F. Aguillo",
  "venue": "Journal of Information Science",
  "doi": "https://doi.org/10.1177/01655515261445903",
  "type": "article",
  "biblio": {
   "volume": "52",
   "issue": "4",
   "first_page": "1075",
   "last_page": "1088"
  },
  "abstract": "Given the growing importance of academic search engine optimization (A-SEO) in enhancing research visibility, it is critical to understand how different SEO analytics tools impact quantitative research findings. This study compares four leading SEO analytics tools \u2013 Ahrefs, SEMrush, Serpstat, and Ubersuggest \u2013 using data from two well-known academic open-access mega publishers (MDPI and Frontiers) to assess the similarities of the web metrics provided, specifically organic keyword counts, keyword search volumes, and URL-based web traffic. Results show significant variation in the data, with a low overlap in organic keywords and URL-based web traffic across tools, suggesting that tool selection significantly determines findings. The study also highlights methodological challenges when comparing SEO tools, most notably differences in filtering procedures that jeopardize a rigorous comparison of tools. This work provides valuable insights for researchers and reviewers, offering guidelines to improve research designs and enhance A-SEO research transparency."
 },
 {
  "title": "Comparison of Academic SEO metrics across different tools: search terms, traffic and URLs indexed [dataset]",
  "year": 2025,
  "authors": "Cristina I. Font-Juli\u00e1n, Enrique Ordu\u00f1a\u2010Malea, Carlos Lopezosa Garc\u00eda, Isidro F. Aguillo",
  "venue": null,
  "doi": "https://doi.org/10.4995/dataset/10251/223019",
  "type": "dataset",
  "biblio": {
   "volume": null,
   "issue": null,
   "first_page": null,
   "last_page": null
  },
  "abstract": "This dataset includes the raw data collected from two Open Access megapublisher websites (mdpi.com and frontiersin.org) across several SEO tools (Ahrefs, Semrush, SERPstats, Ubersuggest, Sistrix). From each domain name, SEO-level metrics (e.g., organic keywords, global traffic, traffic by country) were collected and structured."
 },
 {
  "title": "Do Third-Party Web Traffic Estimates Preserve Causal Variation?",
  "year": 2026,
  "authors": "Mehrzad Khosravi, Hema Yoganarasimhan",
  "venue": "SSRN Electronic Journal",
  "doi": "https://doi.org/10.2139/ssrn.7514898",
  "type": "preprint",
  "biblio": {
   "volume": null,
   "issue": null,
   "first_page": null,
   "last_page": null
  },
  "abstract": ""
 },
 {
  "title": "Measuring brand presence in generative engine optimization (geo): a scoping review of metrics and validity",
  "year": 2026,
  "authors": "N\u00e9stor Romero-Ramos, Yulianna Lobach, David Abreu Abreu, Isaac Castillo Hern\u00e1ndez, Juan Carlos Garc\u00eda-Cordero, Daniel Garc\u00eda-Cordero",
  "venue": "Latitude",
  "doi": "https://doi.org/10.55946/latitude.v2i24.295",
  "type": "article",
  "biblio": {
   "volume": "2",
   "issue": "24",
   "first_page": "23",
   "last_page": "39"
  },
  "abstract": "The rise of generative search engines and large language model assistants has shifted digital visibility from clicking a link to being present within synthesized answers, a change that traditional search engine optimization (SEO) metrics fail to capture. This study presents a scoping review, conducted following JBI methodology and reported according to PRISMA-ScR, aimed at mapping how the emerging literature on Generative Engine Optimization (GEO) measures the presence, visibility, and citation of sources and brands. The search combined an AI-assisted discovery tool, citation chasing, and reproducible multilingual queries in OpenAlex, with verification in an indexed database. Twenty-three primary studies were included (2023-2026), mostly preprints, plus two reviews registered as a conceptual framework. Findings reveal a nascent, fragmented field: seven partially overlapping metric families with no integrating framework; a heterogeneous unit of analysis migrating from the source/URL toward the brand and the agent trajectory; insufficient control of engine stochasticity; and, most critically, the absence of psychometrically validated instruments, as measurement relies on ad hoc benchmarks rather than validated tools. We conclude that no integrated, validated instrument for generative brand presence yet exists, and that this gap \u2014in construct validity and documented reliability\u2014 justifies developing one. The study also offers a methodological lesson on the under-coverage of indexed databases in this born-digital field."
 },
 {
  "title": "Generative Engine Optimization at Scale: Measuring Brand Visibility Across AI Search Engines",
  "year": 2026,
  "authors": "Pratyush Kumar",
  "venue": "arXiv (Cornell University)",
  "doi": "https://doi.org/10.48550/arxiv.2606.20065",
  "type": "preprint",
  "biblio": {
   "volume": null,
   "issue": null,
   "first_page": null,
   "last_page": null
  },
  "abstract": "People increasingly get answers straight from AI search engines like ChatGPT, Claude, Perplexity, and Gemini rather than scrolling search results. Brands that once focused on search engine optimization (SEO) must now optimize for how these engines represent, cite, and recommend them -- a shift variously called Generative Engine Optimization (GEO), Answer Engine Optimization (AEO), and AI Search Visibility. We treat AEO and AI Visibility as part of GEO, and study how to measure brand visibility across AI engines: what they value when they cite a brand, which sources they rely on, and what content large language models surface. The hard case is everyone outside the already-authoritative top brands -- SMEs, D2C brands, creators, and early-stage startups. We analyze 100K+ prompt responses across 100+ brands tracked on Ranqo between March and May 2026. First visibility runs form a clear three-tier brand-stature ladder: global household names (e.g., Stripe, Nike) appear in 73% of relevant AI answers on their first run; established mid-market and regional brands (e.g., Olipop, Klaviyo) in 44%; niche and small brands in just 11% -- about 30 percentage points per step. When engines cite sources, about 78% go to corporate websites; among non-corporate sources YouTube leads, ahead of Reddit, editorial media, and Wikipedia. The highest-leverage page is the ranked \"best-of\" listicle, the most-cited content format at about 21% of all citations. Sentiment is the unstable signal: whether a brand is framed positively or negatively flips about 6.7 times more often than whether it is mentioned at all. These findings provide a first large-scale baseline for measuring GEO: AI brand visibility can be measured, differs by platform, and varies strongly by brand maturity. We close by proposing seven v1.1 protocols to test whether specific recommendations can causally improve AI visibility."
 },
 {
  "title": "Query sampler: generating query sets for analyzing search engines using keyword research tools",
  "year": 2023,
  "authors": "Sebastian Schulthei\u00df, Dirk Lewandowski, Sonja von Mach, Nurce Yagci",
  "venue": "PeerJ Computer Science",
  "doi": "https://doi.org/10.7717/peerj-cs.1421",
  "type": "article",
  "biblio": {
   "volume": "9",
   "issue": null,
   "first_page": "e1421",
   "last_page": "e1421"
  },
  "abstract": "Search engine queries are the starting point for studies in different fields, such as health or political science. These studies usually aim to make statements about social phenomena. However, the queries used in the studies are often created rather unsystematically and do not correspond to actual user behavior. Therefore, the evidential value of the studies must be questioned. We address this problem by developing an approach (query sampler) to sample queries from commercial search engines, using keyword research tools designed to support search engine marketing. This allows us to generate large numbers of queries related to a given topic and derive information on how often each keyword is searched for, that is, the query volume. We empirically test our approach with queries from two published studies, and the results show that the number of queries and total search volume could be considerably expanded. Our approach has a wide range of applications for studies that seek to draw conclusions about social phenomena using search engine queries. The approach can be applied flexibly to different topics and is relatively straightforward to implement, as we provide the code for querying Google Ads API. Limitations are that the approach needs to be tested with a broader range of topics and thoroughly checked for problems with topic drift and the role of close variants provided by keyword research tools."
 },
 {
  "title": "The Vanishing User: Web Analytics in an Agent-Dominated Internet",
  "year": 2026,
  "authors": "Babu George, Divya Choudhary",
  "venue": "Information",
  "doi": "https://doi.org/10.3390/info17050453",
  "type": "article",
  "biblio": {
   "volume": "17",
   "issue": "5",
   "first_page": "453",
   "last_page": "453"
  },
  "abstract": "Conventional web analytics treats the human user as its fundamental unit of analysis, assuming stable preferences, identifiable intentions, and behavioral patterns that unfold over time. That assumption is under strain. Crawlers and traditional bots already account for a substantial fraction of online interactions, and autonomous AI agents are emerging as a further class of actors layered on top of this automated traffic. Unlike either, these agents do not possess persistent identities or psychologically grounded motivations. They are task-specific, dynamically instantiated processes whose behaviors are contingent and often orchestrated by external systems. Their presence weakens the interpretive value of core metrics, including sessions, engagement, conversion, and retention. A click may reflect an optimization routine, a proxy objective, or a recursive agent-to-agent exchange rather than meaningful human intent, and traditional inference frameworks cannot reliably distinguish among these possibilities. This is a position paper. It synthesizes literature across bot and agent detection, agent architecture, web measurement validity, governance of automated systems in adjacent sectors, and the epistemology of digital trace data, and it argues that web analytics should supplement, and in places replace, its human-centered model with an agent-aware model focused on interaction dynamics within hybrid ecosystems of human and non-human actors. The paper develops a working taxonomy of crawlers, traditional bots, AI agents, LLM-powered agents, and autonomous agents; identifies three properties of LLM agents (identity discontinuity by design, task-based instantiation, agent-to-agent loops) that distinguish the present challenge from prior bot-detection problems; examines opaque agent objectives, synthetic traffic loops, and the indistinguishability between human-originated and agent-mediated signals; and proposes five candidate measurement primitives (task chain, actor class, interaction provenance, objective alignment, signal authenticity) with explicit operational definitions. Governance machinery from energy systems and critical infrastructure offers a partial template, and we delimit which dimensions transfer and which do not. The contribution is conceptual and programmatic, presenting a vocabulary, set of candidate primitives, and research agenda for a field whose foundational unit of analysis is becoming unreliable."
 }
]

==> anc/literature/novelty_search_scout_2026-10-15/README.md <==
# Independent novelty search: two claims for Paper 03 (scout run, 2026-10-15)

**Saturation: PARTIAL for both claims** (criteria in section 7). Searches ran 2026-10-15 03:52 to 04:37 UTC (evening of 2026-10-14, US time). One screener (the research-scout agent); there was no second independent screener, so no agreement rate exists. No file in the Research-Papers tree was read; this search is independent of the author's own search. No contact email was sent to any API.

## 0. Verdicts at a glance

| Claim | Verdict | One-line reason |
|---|---|---|
| 1. Two commercial SEO or traffic-estimation vendors (e.g. Ahrefs and Semrush) compared on one website section followed from its go-live date; or a cross-section of several sections of one domain read on both vendors on one day | **PARTLY** | No record found of a two-vendor, section-level series that starts at go-live. Same-day multi-vendor reads inside a domain do exist: at URL level with Ahrefs, SEMrush and two other tools (Font-Julián et al. 2026, all data downloaded 5 July 2024), and at subdomain level with a different vendor pair (Vállez & Ventura 2020, Sistrix with Xovi as a control). |
| 2. Source types cited by AI answer surfaces (AI Overviews, AI Mode, ChatGPT, Perplexity, Gemini, Copilot) compared across all eleven GICS sectors of the S&P 500, sector frame fixed by an external rule | **PARTLY** | Studies crossing several AI surfaces, industries and cited-source types exist, mostly vendor reports (OtterlyAI, Tinuiti, Profound, Yext) plus Hendricks 2026, Chen et al. 2025 and Lee 2026. Every industry frame found is author-chosen or undefined. No record found uses GICS sectors or S&P 500 constituents as the frame. |

Both verdicts describe what this search found. Neither is a statement that no such work exists (see section 9).

## 1. Question as searched

Frames were written before the first query, in `question_frames.txt` (scratch); they are reproduced here.

**Claim 1 slot frame**
- Object: records that commercial SEO or traffic-estimation vendors hold about a website. The vendors in scope were Ahrefs and Semrush, plus Similarweb, Moz, Majestic, SE Ranking, Sistrix, Serpstat, Alexa, Compete and Quantcast.
- Factor: vendor identity, with two or more vendors read on the same target.
- Comparison: vendor A against vendor B, with or without first-party ground truth (Google Analytics, Search Console).
- Outcome: any vendor record, such as estimated organic traffic, keywords, rankings, backlinks, authority scores, or time to first detection.
- Setting: (a) one section of a site (subfolder, subdomain or path prefix) followed from a known go-live date; (b) several sections of one domain read on both vendors on one day.
- Window: 1996 to 2026 (Alexa launched in 1996).
- Assumptions I filled in: "section" means a subfolder, subdirectory, subdomain or path prefix of one registrable domain. Any pair of commercial vendors counts as close prior work; Ahrefs plus Semrush counts as a match. "Published" includes peer-reviewed work, preprints, theses, datasets and vendor or practitioner reports, each labelled by tier.

**Claim 2 slot frame**
- Object: AI answer surfaces, namely Google AI Overviews, Google AI Mode, ChatGPT (search), Perplexity, Gemini and Microsoft Copilot.
- Factor: the industry sector of the query subject, using the 11 GICS sectors of the S&P 500 as the frame, fixed by an external rule.
- Comparison: across surfaces and across sectors.
- Outcome: types of cited sources, such as brand-owned, news or earned media, UGC or social, government or institutional, reference, and reviews.
- Window: 2022 to 2026.
- Assumptions I filled in: "close" means several surfaces, plus classification of cited sources, plus stratification by industry, vertical or sector. "Match" means the GICS or S&P 500 frame, or another externally fixed industry taxonomy.

**Vocabularies searched (at least three per claim)**
- Claim 1:
  - (V1) SEO practitioner terms: Ahrefs, Semrush, Similarweb, Sistrix, Serpstat, Majestic, Moz, SEO tools, organic traffic estimates, domain authority, keyword search volume.
  - (V2) Webometrics and information science: website traffic measurement, competitive intelligence tools, web traffic data sources, Alexa, academic SEO, link databases, visibility index.
  - (V3) Internet measurement: top lists, top sites, domain or website popularity rankings, Tranco, Umbrella, CrUX.
  - (V4) Econometrics and data quality: third-party web traffic estimates, measurement error, clickstream panel, web analytics data quality.
  - (V5) Temporal and section design: new website, newly launched, website launch, since launch, went live, subfolder, subdirectory, subdomain, site section.
  - Non-English: Spanish, Portuguese, German, Indonesian, Russian and Ukrainian comparison terms.
- Claim 2:
  - (V1) IR and NLP: generative search engines, verifiability, attribution, cited sources, source types, search-augmented LLMs.
  - (V2) Marketing: generative engine optimization (GEO), answer engine optimization (AEO), AI visibility, brand visibility, AI Overviews, AI Mode.
  - (V3) Journalism: news source citing patterns, publishers, earned media.
  - (V4) Finance: S&P 500, GICS, Global Industry Classification Standard, Fortune 500, Russell 1000.
  - (V5) Audit studies: audit, source exposure, source diversity, combined with sector, industry or vertical terms.

## 2. Search record

### 2.1 Backend status and control tests

| Backend | Status on 2026-10-15 | Control test and result |
|---|---|---|
| OpenAlex | Working. One HTTP 429 recovered on retry. Deep cursor paging returned duplicate pages and then HTTP 401, so page-number paging was used instead (all 641 records of c2_oa01 retrieved). | Title query for "tranco" returned the Tranco paper (W2904027722). |
| Crossref | Working. Fuzzy relevance ranking produces noise on free-text queries, so title queries were used. | n/a |
| arXiv API | Working. | c1_ax02 returned 0; the same-session control `abs:"search engine optimization"` returned 60, so the 0 reflects the query. A known-title control (GEO, 2311.09735) was also found. |
| Semantic Scholar (keyless) | HTTP 429 inside litsearch runs. Direct calls with backoff succeeded. | The query "GEO: Generative Engine Optimization" returned 878 total, with 2311.09735 first. |
| DBLP | **Outage.** dblp.org, dblp.uni-trier.de and dblp.dagstuhl.de all returned an anti-bot challenge page ("Making sure you're not a bot!") instead of JSON. | A known-title control ("Tranco research-oriented top sites ranking") also failed, so every DBLP result is void. DBLP-indexed CS work is covered only through OpenAlex and Semantic Scholar, which carry DBLP keys. |
| Google Scholar (web) | Reachable for light use; first result page only; 7 queries. | c2_gs02 parsed 0 results; the control "GEO: Generative Engine Optimization" returned 242, so the 0 reflects the long OR query. |
| SSRN | HTTP 403 on abstract pages and PDFs, from both WebFetch and curl. | Not resolvable; see section 8. |
| Zenodo API | One HTTP 403 ("unusual traffic"), then success. | Lee 2026 record 19831300 retrieved. |
| Search Engine Land, Business Wire, digitrendz | HTTP 403. | Yext verified on yext.com instead; SEL is NOT VERIFIED. |
| Internet Archive | Not fetchable with WebFetch. | The archived Authority Hacker study could not be checked. |

### 2.2 Database queries (verbatim; generated from the run log)

The tools were `~/.claude/skills/research-paper/scripts/litsearch.py` for the c1_q* rows, and direct calls to the OpenAlex `/works` API (filter syntax shown), the arXiv `export.arxiv.org/api/query` (sorted by submittedDate, descending), the Semantic Scholar `/graph/v1/paper/search/bulk` endpoint (Boolean syntax: `+` AND, `|` OR), Crossref `query.title`, and the Google Scholar web page 1. A "kept" record was retained for the closest-work or background set of the relevant claim; records outside scope were excluded at title or abstract.

| ID | Date (UTC) | Backend | Exact query or filter | Sort / limits | Hits (backend total) | Screened and kept |
|---|---|---|---|---|---|---|
| c1_q01 | 2026-10-15 03:52 UTC | src:openalex,crossref | `Ahrefs Semrush` | since=- limit=50 | {"openalex": 50, "crossref": 12} | 7 kept: Font-Julián 2026 (JIS), Font-Julián 2025 preprint, Font-Julián 2025 dataset, Reyes-Lillo 2023 dataset, Kostagiolas 2020, Gabry & Martins 2024, Wilde 2026 |
| c1_q02 | 2026-10-15 03:53 UTC | field:computer science | `Ahrefs Semrush comparison` | since=- limit=50 | {"openalex": 50, "crossref": 50, "arxiv": 0} | 2 new kept: Reyes-Lillo 2023 article, Jansen 2022. DBLP failed (anti-bot page); S2 HTTP 429 |
| c1_q03 | 2026-10-15 03:54 UTC | field:computer science | `SEO tools discrepancies traffic estimates` | since=- limit=50 | {"openalex": 50, "crossref": 50, "arxiv": 0} | 0 (road-traffic noise). DBLP failed; S2 HTTP 429 |
| c1_q04 | 2026-10-15 03:54 UTC | field:information retrieval | `accuracy of SEO tool organic traffic estimates` | since=- limit=50 | {"openalex": 50, "crossref": 50, "arxiv": 0} | 0. DBLP failed |
| c1_q05 | 2026-10-15 03:54 UTC | src:openalex,crossref,semanticscholar | `Semrush Similarweb Google Analytics comparison website traffic` | since=- limit=50 | {"openalex": 50, "crossref": 50} | 0 for Claim 1. S2 HTTP 429 |
| c1_oa01 | 2026-10-15 03:54 UTC | openalex-direct | `filter=title_and_abstract.search:(ahrefs AND semrush)` | sort=relevance_score:desc per-page=100 | {"openalex_total": 42} | all 42 screened; 8 kept (overlap with c1_q01) |
| c1_oa02 | 2026-10-15 03:55 UTC | openalex-direct | `filter=title_and_abstract.search:((ahrefs OR semrush OR similarweb OR moz OR majestic OR sistrix OR serpstat) AND (comparison OR compare OR compared OR discrepancies OR discrepancy OR agreement OR reliability OR accuracy OR validity OR triangulation))` | sort=relevance_score:desc per-page=200 | {"openalex_total": 1024} | superseded: "moz"/"majestic" collide with chemistry and adjectives; first 200 titles screened, 0 kept |
| c1_oa03 | 2026-10-15 03:55 UTC | openalex-direct | `filter=title_and_abstract.search:((ahrefs OR semrush OR similarweb OR sistrix OR serpstat OR "majestic seo" OR "moz pro" OR "open site explorer") AND (comparison OR compare OR compared OR discrepancies OR discrepancy OR agreement OR reliability OR accuracy OR validity OR triangulation OR "ground truth"))` | sort=relevance_score:desc per-page=200 | {"openalex_total": 124} | all 124 titles screened; 4 new kept: Prantl 2018, Rasool 2026, Garg 2025, Jääskö 2018 |
| c1_oa04 | 2026-10-15 03:56 UTC | openalex-direct | `filter=title_and_abstract.search:(("web traffic" OR "website traffic" OR "site traffic" OR "traffic estimates" OR "traffic estimation" OR "audience measurement") AND (alexa OR similarweb OR compete.com OR comscore OR quantcast OR "third-party" OR "third party" OR "competitive intelligence") AND (accuracy OR validity OR reliability OR comparison OR discrepancies OR "ground truth" OR "google analytics"))` | sort=relevance_score:desc per-page=200 | {"openalex_total": 42} | all 42 screened; 1 kept: Fuss et al. 2018 |
| c1_oa05 | 2026-10-15 03:56 UTC | openalex-direct | `filter=title.search:(similarweb OR "similar web" OR alexa.com OR "alexa rank" OR "alexa traffic" OR "traffic rank" OR semrush OR ahrefs OR "seo tools" OR "seo tool")` | sort=relevance_score:desc per-page=200 | {"openalex_total": 113} | all 113 screened; 1 new kept: Cahyono et al. 2024 |
| c1_oa06 | 2026-10-15 03:56 UTC | openalex-direct | `filter=title_and_abstract.search:((majestic AND (ahrefs OR moz OR backlink OR backlinks OR webometric OR webometrics OR "link analysis" OR inlinks)) OR (ahrefs AND (webometric OR webometrics OR "link analysis" OR inlinks OR backlinks)))` | sort=relevance_score:desc per-page=200 | {"openalex_total": 50} | all 50 screened; 0 new (single-vendor webometrics only) |
| c1_oa07 | 2026-10-15 03:56 UTC | openalex-direct | `filter=title_and_abstract.search:(("top lists" OR "top list" OR "top sites" OR "domain rankings" OR "website rankings" OR "popularity rankings" OR "website popularity") AND (alexa OR majestic OR umbrella OR tranco OR similarweb OR crux OR quantcast))` | sort=relevance_score:desc per-page=200 | {"openalex_total": 76} | all 76 screened; 5 kept as background: Scheitle 2018, Le Pochat 2019, Rweyemamu 2019, Ruth 2022, Alby & Jäschke 2022 |
| c1_oa08 | 2026-10-15 03:56 UTC | openalex-direct | `filter=title_and_abstract.search:(("new website" OR "newly launched" OR "website launch" OR "site launch" OR "brand-new website" OR "new domain" OR "since launch" OR "went live") AND (seo OR "search engine optimization" OR "organic traffic" OR "search visibility") AND (ahrefs OR semrush OR similarweb OR sistrix OR moz OR "search console" OR "seo tools"))` | sort=relevance_score:desc per-page=200 | {"openalex_total": 2} | 2, both already seen (Jääskö 2018 kept; Marchuk 2024 excluded) |
| c1_oa09 | 2026-10-15 03:56 UTC | openalex-direct | `filter=title_and_abstract.search:((subfolder OR subfolders OR subdirectory OR subdirectories OR subdomain OR subdomains OR "site section" OR "website section" OR "website sections") AND (seo OR "search engine optimization" OR "organic traffic" OR "search visibility" OR ahrefs OR semrush))` | sort=relevance_score:desc per-page=200 | {"openalex_total": 22} | all 22 screened; 0 |
| c1_s2_01 | 2026-10-15 03:57 UTC | semanticscholar-direct bulk | `(ahrefs \| semrush \| similarweb \| serpstat \| sistrix) + (comparison \| compare \| discrepancies \| reliability \| accuracy \| validity \| agreement)` | year=None | {"s2_total": 71} | 71 returned, 63 already in set; 0 new works kept (Jansen et al. S2 record = PLOS ONE 2022 work) |
| c1_ax01 | 2026-10-15 03:58 UTC | arxiv-direct | `all:similarweb OR all:semrush OR all:ahrefs OR abs:"traffic estimates" OR abs:"web traffic estimates"` | sort=submittedDate desc max=100 | {"arxiv_total": 37} | 1 kept: Khosravi & Yoganarasimhan 2026 |
| c1_ax02 | 2026-10-15 03:58 UTC | arxiv-direct | `abs:"search engine optimization" AND (abs:tools OR abs:metrics) AND (abs:comparison OR abs:discrepancies OR abs:accuracy)` | sort=submittedDate desc max=100 | {"arxiv_total": 0} | 0 returned; control below |
| c1_ax02_control | 2026-10-15 03:58 UTC | arxiv-direct | `abs:"search engine optimization"` | sort=submittedDate desc max=30 | {"arxiv_total": 60} | CONTROL for c1_ax02: 60 returned, so the 0 is a property of the query |
| c1_ax03 | 2026-10-15 03:58 UTC | arxiv-direct | `abs:"search engine optimization" AND (abs:ahrefs OR abs:semrush OR abs:moz OR abs:tool OR abs:tools)` | sort=submittedDate desc max=50 | {"arxiv_total": 6} | 0 |
| c1_oa10 | 2026-10-15 03:58 UTC | openalex-direct | `filter=title_and_abstract.search:(("keyword search volume" OR "search volume estimates" OR "keyword planner" OR "keyword volume") AND (ahrefs OR semrush OR moz OR "seo tools" OR comparison OR accuracy OR discrepancies))` | sort=relevance_score:desc per-page=100 | {"openalex_total": 34} | 0 |
| c1_oa11 | 2026-10-15 03:58 UTC | openalex-direct | `filter=title_and_abstract.search:(("web analytics" OR "website analytics" OR "traffic data" OR "web traffic") AND ("data quality" OR "measurement error" OR discrepancies OR "inter-tool" OR "cross-platform" OR triangulation) AND (similarweb OR semrush OR ahrefs OR alexa OR "third-party" OR panel OR clickstream))` | sort=relevance_score:desc per-page=100 | {"openalex_total": 12} | 0 new (SSRN copy of Khosravi & Yoganarasimhan) |
| c1_cr_title_semrush | 2026-10-15 04:04 UTC | crossref-direct | `query.title=semrush` | rows=100 | {"crossref_total": 7} | all title matches already in set |
| c1_cr_title_ahrefs | 2026-10-15 04:05 UTC | crossref-direct | `query.title=ahrefs` | rows=100 | {"crossref_total": 3} | all title matches already in set |
| c1_cr_title_similarweb | 2026-10-15 04:05 UTC | crossref-direct | `query.title=similarweb` | rows=100 | {"crossref_total": 4} | all title matches already in set |
| c1_oa12 | 2026-10-15 04:05 UTC | openalex-direct | `filter=title_and_abstract.search:((herramientas OR ferramentas OR Werkzeuge OR "SEO-Tools" OR alat OR инструменты OR сервисы OR інструменти) AND (semrush OR ahrefs OR sistrix OR similarweb OR serpstat) AND (comparación OR comparativa OR comparação OR Vergleich OR perbandingan OR сравнение OR порівняння OR fiabilidad OR precisión OR discrepancias))` | sort=relevance_score:desc per-page=100 | {"openalex_total": 4} | 0 |
| c1_oa13 | 2026-10-15 04:05 UTC | openalex-direct | `filter=title_and_abstract.search:((sistrix OR "sichtbarkeitsindex" OR "visibility index") AND (semrush OR ahrefs OR searchmetrics OR xovi))` | sort=relevance_score:desc per-page=100 | {"openalex_total": 10} | 0 |
| c1_gs01 | 2026-10-15 04:05 UTC | google-scholar-web | `"Ahrefs" "Semrush" comparison` | page1  | {"gs_reported": "132", "blocked": false} | first page only; 1 new kept (Sarıkaya 2021 thesis, content NOT VERIFIED); also surfaced Kunal 2026 (Claim 2) |
| c1_gs02 | 2026-10-15 04:05 UTC | google-scholar-web | `"Semrush" "Ahrefs" subfolder OR subdirectory OR "new website" traffic estimates` | page1  | {"gs_reported": "11", "blocked": false} | first page only; 0 kept (theses on SEO for new websites; no vendor comparison in snippets) |
| c2_oa01 | 2026-10-15 04:07 UTC | openalex-direct | `filter=title_and_abstract.search:(("AI Overviews" OR "AI Overview" OR "AI Mode" OR "generative search" OR "generative engine" OR "generative engines" OR "answer engine" OR "answer engines" OR "AI search" OR "LLM-based search" OR "conversational search engine" OR perplexity.ai OR "ChatGPT search") AND (citation OR citations OR cited OR "sources cited" OR "source types" OR "cited sources" OR "cited domains"))` | sort=publication_date:desc per-page=200 | {"openalex_total": 641} | run twice (page 1, then all 4 pages); all 641 titles screened; about 60 abstracts read; about 15 kept, incl. Hendricks 2026, Arshad 2026, House 2026, Lee 2026 (fan-out), Kumar 2026 |
| c2_ax01 | 2026-10-15 04:12 UTC | arxiv-direct | `abs:"AI Overviews" OR abs:"AI Overview" OR abs:"AI Mode" OR ti:"AI Overviews"` | sort=submittedDate desc max=200 | {"arxiv_total": 40} | all 40 screened; about 10 kept (AI Overviews audits) |
| c2_ax02 | 2026-10-15 04:12 UTC | arxiv-direct | `(abs:citations OR abs:cited OR abs:"cited sources" OR abs:"source types") AND (abs:"generative search" OR abs:"generative engine" OR abs:"generative engines" OR abs:"answer engine" OR abs:"answer engines" OR abs:"AI search" OR abs:perplexity OR abs:"search-augmented")` | sort=submittedDate desc max=300 | {"arxiv_total": 94} | all 94 screened; about 18 kept (multi-engine citation audits) |
| c2_oa01 | 2026-10-15 04:22 UTC | openalex-direct (all pages) | `filter=title_and_abstract.search:(("AI Overviews" OR "AI Overview" OR "AI Mode" OR "generative search" OR "generative engine" OR "generative engines" OR "answer engine" OR "answer engines" OR "AI search" OR "LLM-based search" OR "conversational search engine" OR perplexity.ai OR "ChatGPT search") AND (citation OR citations OR cited OR "sources cited" OR "source types" OR "cited sources" OR "cited domains"))` | sort=publication_date:desc | {"openalex_total": 641} | run twice (page 1, then all 4 pages); all 641 titles screened; about 60 abstracts read; about 15 kept, incl. Hendricks 2026, Arshad 2026, House 2026, Lee 2026 (fan-out), Kumar 2026 |
| c2_oa02 | 2026-10-15 04:23 UTC | openalex-direct | `filter=title_and_abstract.search:(("S&P 500" OR "S&P500" OR GICS OR "Global Industry Classification Standard" OR "Fortune 500" OR "Russell 1000") AND ("AI Overviews" OR "AI Mode" OR "generative engine" OR "generative search" OR "AI search" OR "answer engine" OR perplexity OR chatgpt OR gemini OR copilot OR "large language model" OR "large language models" OR LLM OR LLMs))` | sort=relevance_score:desc per-page=200 | {"openalex_total": 284} | first 200 of 284 screened; 0 kept (finance and trading applications) |
| c2_oa02all | 2026-10-15 04:23 UTC | openalex-direct (all pages) | `filter=title_and_abstract.search:(("S&P 500" OR "S&P500" OR GICS OR "Global Industry Classification Standard" OR "Fortune 500" OR "Russell 1000") AND ("AI Overviews" OR "AI Mode" OR "generative engine" OR "generative search" OR "AI search" OR "answer engine" OR perplexity OR chatgpt OR gemini OR copilot OR "large language model" OR "large language models" OR LLM OR LLMs))` | sort=publication_date:desc | {"openalex_total": 284} | all 284 titles screened; 0 kept: none concerns sources cited by AI answer surfaces |
| c2_s2_01 | 2026-10-15 04:23 UTC | semanticscholar-direct bulk | `("S&P 500" \| GICS \| "Global Industry Classification") + ("AI Overviews" \| "AI Mode" \| "generative engine" \| "generative search" \| "AI search" \| "answer engine" \| Perplexity \| "search-augmented")` | year=None | {"s2_total": 1} | 1 returned (LSTM code study); 0 kept |
| c2_ax03 | 2026-10-15 04:23 UTC | arxiv-direct | `(abs:"S&P 500" OR abs:GICS) AND (abs:citations OR abs:cited OR abs:sources) AND (abs:LLM OR abs:LLMs OR abs:"AI search" OR abs:ChatGPT OR abs:Perplexity OR abs:"generative")` | sort=submittedDate desc max=100 | {"arxiv_total": 24} | all 24 screened; 0 kept (finance NLP) |
| c2_gs01 | 2026-10-15 04:23 UTC | google-scholar-web | `"S&P 500" "AI Overviews" OR "AI Mode" OR "Perplexity" citations sources sectors` | page1  | {"gs_reported": "134", "blocked": false} | first page; 1 kept: Cook 2025 (SSRN; content NOT VERIFIED) |
| c2_gs02 | 2026-10-15 04:24 UTC | google-scholar-web | `GICS sectors "AI search" OR "generative engine" OR "answer engine" citations source types` | page1  | {"gs_reported": null, "blocked": false} | 0 parsed; control below |
| c2_gs02_control | 2026-10-15 04:24 UTC | google-scholar-web | `"GEO: Generative Engine Optimization"` | page1  | {"gs_reported": "242", "blocked": false} | CONTROL for c2_gs02: 242 reported, so Scholar was reachable |
| c2_gs02b | 2026-10-15 04:24 UTC | google-scholar-web | `GICS "AI search" citations` | page1  | {"gs_reported": "17", "blocked": false} | first page; 1 kept: Lee 2026 |
| c2_s2_02 | 2026-10-15 04:27 UTC | semanticscholar-direct bulk | `(sector \| sectors \| industry \| industries \| vertical \| verticals) + (citations \| cited \| "source types" \| "cited sources") + ("AI Overviews" \| "AI Overview" \| "generative engine" \| "generative engines" \| "answer engine" \| "answer engines" \| "AI search" \| Perplexity \| "AI Mode")` | year=None | {"s2_total": 23} | all 23 screened; 0 new (all already found via arXiv/OpenAlex) |
| c2_oa03 | 2026-10-15 04:27 UTC | openalex-direct (all pages) | `filter=title_and_abstract.search:((industries OR sectors OR verticals OR "industry sectors" OR "by industry" OR "by sector" OR "business sectors") AND ("AI Overviews" OR "AI Overview" OR "AI Mode" OR "answer engine" OR "answer engines" OR "AI search" OR "generative engine" OR "generative engines" OR "generative search" OR perplexity OR "ChatGPT search" OR "LLM search") AND (cite OR cites OR cited OR citation OR citations OR sources))` | sort=publication_date:desc | {"openalex_total": 252} | all 252 titles screened (148 not in c2_oa01); 0 new close works |
| c2_oa_fulltext | 2026-10-15 04:33 UTC | openalex-direct fulltext | `filter=fulltext.search:GICS,title_and_abstract.search:("AI Overviews" OR "generative engine" OR "answer engine" OR "AI search" OR perplexity OR "AI Mode")` | per-page=50 | {"openalex_total": 11} | full-text n-gram noise; 0 kept |
| c2_oa_fulltext | 2026-10-15 04:33 UTC | openalex-direct fulltext | `filter=fulltext.search:"S&P 500",title_and_abstract.search:("AI Overviews" OR "generative engine" OR "answer engine" OR "AI search" OR "AI Mode") ` | per-page=50 | {"openalex_total": 1} | full-text n-gram noise; 0 kept |
| c2_oa_fulltext | 2026-10-15 04:33 UTC | openalex-direct fulltext | `filter=fulltext.search:GICS,title_and_abstract.search:(citations OR cited) ,title_and_abstract.search:(LLM OR LLMs OR ChatGPT OR "large language")` | per-page=50 | {"openalex_total": 10} | full-text n-gram noise; 0 kept |
| c2_ax03_rerun | 2026-10-15 04:36 UTC | arxiv-direct | `(abs:"S&P 500" OR abs:GICS) AND (abs:citations OR abs:cited OR abs:sources) AND (abs:LLM OR abs:LLMs OR abs:"AI search" OR abs:ChatGPT OR abs:Perplexity OR abs:"generative")` | sort=submittedDate desc max=100 | {"arxiv_total": 24} | same query re-run to save output; 24 |

### 2.3 Grey literature: web searches (WebSearch, 2026-10-15)

| # | Query (verbatim) | Mode | Outcome |
|---|---|---|---|
| W1 | Ahrefs vs Semrush traffic estimates accuracy study compared Google Search Console data | standard | Found the Ahrefs 2022 self-study, Promodo 2024, and secondhand mentions of Authority Hacker, Collaborator.pro and Pikeraai. |
| W2 | study tracking new website from launch day in Ahrefs and Semrush how long until traffic estimates appear | standard | No study that tracks a site from launch in both tools. |
| W3 | SparkToro OR "Authority Hacker" traffic estimation tools accuracy study Similarweb Semrush Ahrefs Google Analytics websites compared | standard | Found Screaming Frog 2016; Backlinko and SparkToro only secondhand. |
| W4 | compare Ahrefs Semrush subfolder subdirectory traffic same site sections discrepancy analysis | standard | No source compares subfolder-level traffic between Ahrefs and Semrush. |
| W5 | "Mind the Invisibility Gap" "80 leading global brands" LLM answers Niall Cook sector | standard | No primary source found. |
| W6 | "Query Intent and Google Rank as Joint Predictors of AI Citation" Anthony Lee multi-platform observational study | standard | Not found by web search; later resolved through OpenAlex and Zenodo. |
| W7 | "S&P 500" companies AI search citations study ChatGPT Perplexity "AI Overviews" sources cited by sector | extended | No S&P 500 study; found Otterly (17 industries) and Attrifast (12 verticals). |
| W8 | GICS sectors AI visibility report which sources AI answer engines cite by industry sector 2026 | extended | No GICS-framed report; found Trendos/SEJ (3 industries) and Profound. |
| W9 | Yext research AI citations 6.8 million industries first-party websites listings Gemini ChatGPT Perplexity | standard | Yext October 2025 (verified on yext.com). |
| W10 | Muck Rack "What is AI Reading" report journalism citations ChatGPT Claude Gemini industries | standard | Muck Rack Generative Pulse, 17 industries (secondhand only). |
| W11 | BrightEdge OR Conductor OR Profound AI Overviews citations by industry report healthcare finance ecommerce source types 2025 2026 | standard | Profound vertical breakdown (verified); Conductor 10 industries (secondhand). |
| W12 | searchengineland AI search citations 11 industries study which sources cited | standard | SEL 11-industry study; the industries named secondhand are not GICS sectors; NOT VERIFIED. |
| W13 | Tinuiti AI citations nine verticals seven AI platforms study source types | standard | Tinuiti Q1 2026 (verified). |
| W14 | study AI chatbots answers about public companies investor relations sources cited S&P 500 OR "Fortune 500" ChatGPT Perplexity Gemini Copilot | extended | Everything-PR 2026 (verified; no company sample is stated). |
| W15 | "Fortune 500" AI search visibility study citations source types AI Overviews ChatGPT sector breakdown | standard | No Fortune 500 study. |
| W16 | Semrush "AI Visibility Index" industries brands sources cited ChatGPT Google AI Mode methodology | standard | Semrush index 2025/2026 (secondhand). |
| W17 | Stacker "2026 AI Trust Report" 3.9 million citations six platforms 10 verticals source types | standard | Stacker 2026 (secondhand). |
| W18 | "S&P 500" brands "AI visibility" OR "generative engine" OR "AI answers" study by sector Evertune OR Brandlight OR Scrunch OR Profound OR "Bloomberg Intelligence" OR "S&P Global" | extended | Only AI-adoption studies of S&P 500 firms; Similarweb 2026 GenAI index (6 industries, secondhand). |

Pages fetched to verify (WebFetch or curl):
- Read: the RiuNet records 10251/223019 and 10251/236956, arXiv 2609.30481 and 2512.24968, ahrefs.com/blog/traffic-estimations-accuracy/, promodo.com/blog/data-accuracy-at-similarweb-ahrefs-and-semrush, screamingfrog.co.uk/how-accurate-are-website-traffic-estimators/, diposit.ub.edu handle 2445/182744, hendricks.ai/research/the-answer-index, otterly.ai/blog/ai-search-index/, searchenginejournal.com/ai-search-citation-sources-trendos-spa/586289/, tryprofound.com/blog/enhanced-citation-categories, tinuiti.com/research-insights/research/ai-citation-trends-report-q1-2026/, everything-pr.com/who-controls-ai-answers-in-investor-relations, and yext.com/about/news-media/ai-citations-release.
- Failed: authorityhacker.com/traffic-estimates-accuracy (now a landing page with no study), web.archive.org (not fetchable), and SSRN, SEL, Business Wire and digitrendz (HTTP 403).

### 2.4 Full texts read (beyond abstracts)

- Font-Julián et al. 2025, OSF preprint PDF.
- Font-Julián et al. 2026, accepted manuscript (RiuNet DSpace REST).
- Vállez & Ventura 2020, submitted version (diposit.ub.edu DSpace REST).
- Khosravi & Yoganarasimhan 2026, arXiv PDF, including Table 1 (21 papers that use Similarweb or Semrush data).
- Zhao & Berman 2025 v4, arXiv PDF.
- Chen et al. 2025, arXiv PDF.
- Lee 2026 v6, Zenodo PDF.
- Martinez 2026 survey, arXiv PDF, reference list.

### 2.5 Citation chasing (one hop, both directions where available)

| Seed | Backend | Backward (refs) | Forward (citing) | New relevant records added |
|---|---|---|---|---|
| Font-Julián et al. 2026, doi:10.1177/01655515261445903 | OpenAlex | 33 (30 new to set) | 0 | Vállez & Ventura 2020; García-Carretero et al. 2016; Orduña-Malea & Aguillo 2022 (QSS); Orduña-Malea & Font-Julián 2024 |
| Reyes-Lillo et al. 2023, doi:10.3145/epi.2023.jul.03 | OpenAlex | 32 (23 new) | 10 (6 new) | none |
| Jansen et al. 2022, doi:10.1371/journal.pone.0268212 | OpenAlex | 74 (67 new) | 47 (43 new) | Vaughan & Yang 2013 |
| Prantl & Prantl 2018, doi:10.1108/ijwis-01-2018-0001 | OpenAlex | 29 (26 new) | 28 (19 new) | Lo & Sedhain 2006 |
| Vaughan & Yang 2013, doi:10.1016/j.joi.2013.04.005 | OpenAlex | 23 (18 new) | 49 (43 new) | Vaughan & Yang 2012 |
| Rasool et al. 2026, doi:10.1108/pmm-07-2026-0065 | OpenAlex | 34 (25 new) | 0 | none |
| Khosravi & Yoganarasimhan 2026, arXiv:2609.30481 | PDF reference list and Table 1 | 21 papers in Table 1 | n/a | Zhao & Berman 2025; Cao, Koning & Nanda 2023 |
| GEO, Aggarwal et al. 2024, doi:10.1145/3637528.3671900 | OpenAlex / Semantic Scholar | n/a | 55 (OpenAlex), 118 (S2); filtered by sector, industry, vertical, GICS, S&P 500 and source-type terms: 9 and 12 | Lee 2026 (SSRN); Jack et al. 2026; Zatuchin 2026; Chen et al. 2026 |
| Chen et al. 2025, arXiv:2509.08919 | OpenAlex / Semantic Scholar | full text read | 4 (OpenAlex), 43 (S2); with terms: 2 and 8 | Chen & Koudas 2026; Zatuchin 2026; Jack et al. 2026 |
| Liu, Zhang & Liang 2023, doi:10.18653/v1/2023.findings-emnlp.467 | OpenAlex | n/a | 137; with terms: 4 | none |
| Yang 2025, arXiv:2507.05301; Venkit et al. 2024, arXiv:2410.22349; Search Arena 2025, arXiv:2506.05334 | OpenAlex | n/a | 0, 2 and 1 (OpenAlex under-links arXiv citations) | none |
| Martinez 2026 survey, arXiv:2607.14035 | PDF reference list | about 60 refs | n/a | Kirsten et al. 2026 (Findings ACL); Li & Sinnamon 2024 (ASIS&T). The survey text contains no GICS, S&P 500 or sector-stratified study. |

Depth: one hop. Citation chasing added 300 records to the Claim 1 set and about 360 to the Claim 2 set.

### 2.6 Flow counts

| Stage | Claim 1 | Claim 2 |
|---|---|---|
| Unique records identified (deduplicated by DOI or normalized title) | 910 (about 610 from database runs, 300 from citation chasing) | 1,156 from database runs plus Semantic Scholar forward chasing; plus 199 from OpenAlex forward chasing; plus 30 Scholar page-1 results; plus about 20 grey-literature pages |
| Screened on title | all | all |
| Abstracts read | about 60 | about 90 |
| Full texts or primary pages read | 5 full texts; 3 practitioner pages | 3 full texts (Chen et al. 2025, Lee 2026, Martinez 2026); 7 vendor or grey pages |
| Kept as closest or background (sections 3 and 5) | about 30 | about 40 |

Exclusion reasons at title and abstract stage:
- Claim 1: different construct (road traffic, network traffic, phishing, single-vendor SEO case studies, tool lists, coupons); no vendor-versus-vendor comparison; first-party analytics only.
- Claim 2: LLM finance applications with no cited-source analysis; brand-mention studies with no source-type classification; single-surface topic audits with no industry dimension (kept as background where informative).

## 3. What the literature establishes

Tier key: [PR] peer-reviewed; [PRE] preprint, thesis or dataset; [V] vendor, agency or practitioner report (nothing attaches; interested parties are flagged).

**Claim 1 (vendor records of websites)**

1. **Commercial SEO tools disagree a great deal on keyword and URL-level data for the same domains.** [PR] Font-Julián, Lopezosa, Orduña-Malea & Aguillo 2026, doi:10.1177/01655515261445903.
   - Data: Ahrefs, SEMrush, Serpstat and Ubersuggest on mdpi.com and frontiersin.org, all downloaded on 5 July 2024 (US/English desktop). That gave 151,145 keywords and 84,386 URLs.
   - Overlap: only 1,914 URLs (2.3%) appear in all four tools. Every pair of tools has a Jaccard index below 0.3 on the top 2,500 URLs.
   - Agreement: the Ahrefs to SEMrush correlation of URL traffic is Rs = 0.73. Mean coefficient of variation across URLs is 0.77.
   - Strength: moderate. Two domains, one date, academic publishers, and the authors caution that results may differ for less diverse sites.
2. **Domain-level authority scores agree closely across vendors.** [PR] Reyes-Lillo, Morales-Vargas & Rovira 2023, doi:10.3145/epi.2023.jul.03 (data doi:10.5281/zenodo.8025045).
   - Moz DA, Semrush Authority Score and Ahrefs DR for 3,151 domains, collected November to December 2022: pairwise Spearman rho above 0.9.
   - Authority scores are a different construct from traffic or keywords.
3. **Third-party traffic estimates diverge from first-party or audited traffic.**
   - [PR] Jansen, Jung & Salminen 2022, doi:10.1371/journal.pone.0268212: Google Analytics against SimilarWeb on 86 websites, using one year of monthly averages.
   - [PR] Prantl & Prantl 2018, doi:10.1108/ijwis-01-2018-0001: Alexa and SimilarWeb against accurate traffic data for Czech sites; neither ranks sites accurately.
4. **Vendor-against-vendor differences are statistically significant.** [PR] Rasool, Thakur & Nabi 2026, doi:10.1108/pmm-07-2026-0065.
   - Similarweb against Semrush on 50 repositories: significant differences in total visits, unique visitors, bounce rate and session duration.
   - Semrush estimated 3.88% more total visits; Similarweb estimated 4.09% more unique visitors.
5. **Vendor daily series may not show known shocks.** [PRE] Khosravi & Yoganarasimhan 2026, arXiv:2609.30481 (also doi:10.2139/ssrn.7514898).
   - Similarweb (via Dewey) daily organic referral clicks to 7,791 domains show no visible discontinuity around the Google disruption of 1 May 2024 or the Bing outage of 23 May 2024.
   - The authors model smoothing, cross-source leakage and calibration error as mechanisms. This is diagnostic evidence plus theory.
6. **SEO tools can read sections inside a domain.**
   - [PR] Vállez & Ventura 2020, doi:10.1016/j.acalib.2020.102171: library subdomains or subfolders of 20 university domains, read with Sistrix in the last week of April 2019, with Xovi as a control test.
   - [PR] Orduña-Malea & Aguillo 2022, doi:10.1162/qss_a_00199: 352 MDPI journals (journal-level units on one domain), Majestic link data, a single vendor.
7. **Vendor popularity lists disagree with each other and with server-side data.**
   - [PR] Scheitle et al. 2018, doi:10.1145/3278532.3278574.
   - [PR] Le Pochat et al. 2019, doi:10.14722/ndss.2019.23386.
   - [PR] Ruth et al. 2022, doi:10.1145/3517745.3561444: most top lists capture popularity poorly against Cloudflare data; CrUX is the most accurate.
   - All three work at domain level.
8. **Practitioner tests compare vendors with first-party data at whole-site level only.** [V]
   - Ahrefs 2022 (Tim Soulo; self-run by an interested party), https://ahrefs.com/blog/traffic-estimations-accuracy/
     - Sample: 1,635 sites, compared with US Search Console monthly traffic.
     - Median deviation: Ahrefs 49.52%, SEMrush 68.36%. Pearson correlation for Ahrefs: 0.76.
   - Promodo 2024, https://promodo.com/blog/data-accuracy-at-similarweb-ahrefs-and-semrush
     - Sample: 184 sites, compared with Search Console data for the first half of 2024.
     - Average error across all three tools: 50%. The text gives no per-tool figure.
   - Screaming Frog 2016 (Langridge), https://www.screamingfrog.co.uk/how-accurate-are-website-traffic-estimators/
     - Sample: 25 sites, compared with Google Analytics UK organic visits, February to April 2016.
     - Error in total visits: SimilarWeb +17%, Ahrefs -17%, SEMrush -30%.
   - None of these works below the site level, and none starts at a launch date.

**Claim 2 (sources cited by AI answer surfaces)**

9. **AI answer surfaces cite different sources from each other and from Google organic results.**
   - [PR] Kirsten et al. 2026, doi:10.18653/v1/2026.findings-acl.526 (arXiv:2510.11560): Google organic against five generative systems from three providers.
   - [PRE] Grossman et al. 2026, arXiv:2604.27790: Google, AI Overviews and Gemini on 11,500 queries; source-set Jaccard below 0.2; generative engines more likely to retrieve Google-owned content.
   - [PRE] Huang et al. 2026, arXiv:2603.16138: five systems including AI Overviews; Wikipedia over-represented and social media under-represented.
   - [PRE] Tannenbaum 2026, arXiv:2609.22655: ChatGPT, Copilot, Google and Perplexity on 15 prompts on 6 June 2026; mean pairwise URL Jaccard 0.0079.
   - [PRE] Xu, Iqbal & Montgomery 2026, arXiv:2605.14021: AI Overviews only; 55,393 queries in 19 topical categories, 13 March to 21 April 2026; nearly 30% of cited domains do not appear on the first results page.
   - The direction is consistent across sources.
10. **The mix of cited source types depends on topic, industry and query intent.**
    - [PRE] Lee 2026, doi:10.5281/zenodo.18653093: query intent by vertical, chi-squared(28) = 5,195, Cramér's V = 0.258.
    - [PRE] Nguyen et al. 2026, arXiv:2609.00319: ChatGPT, Perplexity and AI Overviews on mental-health questions; 15,942 citations; government, commercial health and academic sources each about 22%.
    - [PRE] Chen et al. 2025, arXiv:2509.08919: AI search favours earned media over brand-owned and social sources; Google's mix is more balanced.
    - [V] OtterlyAI 2026; Tinuiti 2026; Profound 2026; Yext 2025; Trendos 2026 (section 5).
    - The direction (industry matters) is consistent; magnitudes conflict (section 4).
11. **The access channel changes what is cited.** [PRE] Lee 2026: Reddit received zero citations through the API, against 8.9% to 15.6% of citations in web-UI responses. Hendricks 2026 flags that API answers are not consumer surfaces.
12. **The field is very recent and mostly unrefereed.**
    - Peer-reviewed anchors: Liu, Zhang & Liang 2023 (Findings EMNLP, doi:10.18653/v1/2023.findings-emnlp.467); Li & Sinnamon 2024 (ASIS&T, doi:10.1002/pra2.1021); Aggarwal et al. 2024 (KDD, doi:10.1145/3637528.3671900); Venkit et al. 2025 (FAccT, doi:10.1145/3715275.3732089); Kirsten et al. 2026.
    - Most industry-stratified work is 2025 to 2026 vendor material or preprints.

## 4. Where the literature disagrees

**Claim 1**
- **D1. Do vendors agree with each other?**
  - Reyes-Lillo et al. 2023 (authority scores, rho above 0.9) conclude the three tools "can be considered as providing reliable data".
  - Font-Julián et al. 2026 (keywords and URL traffic, low overlap) conclude that "tool selection significantly determines findings".
  - The constructs differ, which may reconcile the two, but no single design tests both.
- **D2. Which vendor is closest to first-party data?** All of these are [V] and use different baselines (Search Console against Google Analytics), periods and samples.
  - Ahrefs 2022 (self-run): Ahrefs is closer than SEMrush.
  - Screaming Frog 2016: SimilarWeb is closest on total volume; Ahrefs is best for high-traffic sites.
  - Promodo 2024: no tool is best.
- **D3. Do multi-vendor series agree on event effects?**
  - Zhao & Berman 2025 v4 (arXiv:2512.24968): about a 7% decline in weekly visits within 6 weeks after publishers blocked GenAI crawlers, whether measured by Similarweb, Semrush or Comscore (the Comscore estimate is imprecise).
  - Khosravi & Yoganarasimhan 2026 describe the same paper as finding that Semrush and Similarweb lead to "different findings" from Comscore.
  - Which version of Zhao & Berman they read is NOT VERIFIED.

**Claim 2**
- **D4. Owned against third-party sources.**
  - Chen et al. 2025: AI search overwhelmingly favours earned media.
  - Zatuchin 2026 (arXiv:2606.25787): 85.7% of brand-answer citations go to third-party sites.
  - Yext 2025 [V]: 86% of citations come from brand-managed sources (websites 44%, listings 42%).
  - Kumar 2026 (arXiv:2606.20065): about 78% of cited sources are corporate websites for brand prompts.
  - Likely drivers are query type (local or branded against unbranded), the classification scheme and the access channel. Kunal 2026, "Who Does AI Cite? Reconciling Conflicting Evidence..." (doi:10.2139/ssrn.7528060), addresses this directly, but its content is NOT VERIFIED (SSRN returned 403).
- **D5. Does Google rank predict AI citation?**
  - Lee 2026: Google rank is the strongest page-level predictor (cross-validated AUC 0.802).
  - Xu et al. 2026: about 30% of AI Overviews-cited domains are not on the first results page. Grossman et al. 2026: source-set Jaccard below 0.2.
  - Different units of analysis (page-level probability against set overlap) partly reconcile these.
- **D6. Reddit and UGC.**
  - Lee 2026: 0 citations through the API; 8.9% to 15.6% through the web UI.
  - Yext 2025: about 2% for Reddit-like sources after intent and location are accounted for.
  - Huang et al. 2026: social content is under-represented in AI summaries.

## 5. Closest prior work and verdicts

### Claim 1: PARTLY

Sub-verdicts:
- **(a) Two vendors on one section, followed from its go-live date: no record found by this search.** The nearest work has either multiple vendors without a launch date, or a launch date with a single vendor.
- **(b) Several sections of one domain read on both vendors on one day: close prior work exists.** The difference is the unit of analysis (URLs or subdomains rather than sections) or the vendor pair.

Closest records, nearest first:

1. **Font-Julián, Lopezosa, Orduña-Malea & Aguillo (2026)**, "Assessing discrepancies across SEO tools in the collection of scholarly web metrics", *Journal of Information Science*, doi:10.1177/01655515261445903 [PR]. Accepted manuscript: hdl 10251/236956. Data: doi:10.4995/dataset/10251/223019.
   - What it does: reads Ahrefs, SEMrush, Serpstat and Ubersuggest on the same day (5 July 2024) across tens of thousands of URLs within each of two domains. This is nearly Claim 1(b) at URL granularity.
   - How it differs: it aggregates to URLs and whole domains, not to site sections. The domains are mature, with no go-live date, and nothing is followed over time.
2. **Font-Julián, Orduña-Malea, Lopezosa & Aguillo (2025)**, "SEO Metrics for Enhanced Academic Research Visibility: A Comparative Study of Global and Country-Level Traffic", doi:10.31235/osf.io/j4ryx_v1 [PRE].
   - What it does: four tools including Ahrefs and Semrush give monthly global organic traffic for February to June 2024, collected retrospectively on 5 July 2024, plus June 2024 country-level traffic.
   - How it differs: the units are whole established domains with no section and no known start date; the series is backfilled, not followed forward.
3. **Vállez & Ventura (2020)**, "Analysis of the SEO visibility of university libraries and how they impact the web visibility of their universities", *Journal of Academic Librarianship*, doi:10.1016/j.acalib.2020.102171 [PR]. Open copy: hdl:2445/182744.
   - What it does: library subdomains and subfolders of 20 university domains are read with Sistrix in the last week of April 2019, with Xovi as a control. A within-domain subdomain keyword-share analysis also uses Sistrix.
   - How it differs:
     - The vendors are Sistrix and Xovi, not Ahrefs and Semrush.
     - The design has one section per domain across 20 domains.
     - The several-subdomains-of-one-domain analysis uses one vendor only.
     - The authors say of the two tools that "it only allows for the observation of similar trends", rather than offering a metric-by-metric comparison.
     - No single-day read is stated.
4. **Reyes-Lillo, Morales-Vargas & Rovira (2023)**, *El Profesional de la Información*, doi:10.3145/epi.2023.jul.03 [PR].
   - What it does: Moz, Semrush and Ahrefs authority scores for 3,151 domains, collected November to December 2022.
   - How it differs: the units are whole domains and the construct is an authority score; there are no sections and no time-from-launch.
5. **Zhao & Berman (2025, v4 April 2026)**, "Strategic Response of News Publishers to Generative AI", arXiv:2512.24968 [PRE].
   - What it does: Similarweb and Semrush daily or weekly series (plus Comscore) for news publisher domains, each used to estimate effects around dated crawler-blocking events.
   - How it differs: the units are domains, the vendor pair is Similarweb and Semrush, the dated event is a blocking decision rather than a section go-live, and the comparison is of estimated effects, not of the records themselves.

Also close, but further away:
- Rasool, Thakur & Nabi 2026 (doi:10.1108/pmm-07-2026-0065) [PR]: Similarweb against Semrush on 50 repository domains; the collection date is not stated in the abstract.
- Khosravi & Yoganarasimhan 2026 (arXiv:2609.30481) [PRE]: temporal validity of vendor series.
- Kostagiolas, Strzelecki, Banou & Lavranos 2020 (doi:10.1108/cc-01-2020-0002) [PR]: SEMrush and Ahrefs data on five STM publisher domains, April to May 2019; the abstract does not show a tool-against-tool comparison.
- Cahyono, Baita & Kamarudin 2024 (OpenAlex W7217943418) [PR, Indonesian]: Ahrefs against Majestic backlinks for 10 universities.
- Wilde 2026 (doi:10.5281/zenodo.21409586) [PRE]: Ahrefs and Semrush data collected on 14 July 2026 for seven agency domains, used for classification rather than vendor comparison.
- Jääskö 2018 (Theseus thesis, OpenAlex W2787170606) [PRE]: one new website followed for 9 months from its January 2017 launch, using Ahrefs among its tools; a single vendor.
- Cao, Koning & Nanda 2023 (*Management Science*, doi:10.1287/mnsc.2021.01740) [PR]: traffic from 6 months before to 12 months after a Product Hunt launch. Its vendor (Similarweb) is attributed in Khosravi & Yoganarasimhan's Table 1, not in the abstract; a single vendor.
- [V] Ahrefs 2022, Promodo 2024 and Screaming Frog 2016: whole-site level only.

### Claim 2: PARTLY

What is not new: comparing source types cited by several AI surfaces across industries. Several reports and preprints do this, all with author-chosen industries. What this search did not find is any study whose industry frame is the 11 GICS sectors, or S&P 500 constituents, or any other externally fixed classification. Doing this across all six named surfaces in one design is also found only in vendor reports (OtterlyAI, Tinuiti).

Closest records, nearest first:

1. **OtterlyAI (R. Tousseyn), "The AI Search Index: What ChatGPT, Gemini, Perplexity and Google Actually Cite in 17 Industries"**, vendor blog, last updated 8 September 2026, https://otterly.ai/blog/ai-search-index/ [V, interested party].
   - What it does: seven engines (ChatGPT, Gemini, Perplexity, Copilot, Google AI Mode, Claude, AI Overviews); 6,095,520 citations, July to August 2026, US only; ten source categories reported by industry.
   - How it differs:
     - Industries are author-chosen and their selection is not stated; only 16 of the 17 are named.
     - There is no external rule and no GICS.
     - The page contains internal inconsistencies (ten categories against nine; 17 industries against 16 named).
2. **Tinuiti, "Q1 2026 AI Citation Trends Report"**, https://tinuiti.com/research-insights/research/ai-citation-trends-report-q1-2026/ [V; built on the Profound tool].
   - What it does: seven platforms covering all six named surfaces plus Meta AI, October 2025 to January 2026; nine consumer categories; social, Reddit, YouTube and e-commerce source shares reported by platform and by category.
   - How it differs: the nine categories have no stated standard; the source taxonomy is partial; the prompt count is not stated.
3. **Hendricks (2026), "The Answer Index: what AI answer engines cite across eight industries"**, doi:10.5281/zenodo.22242102 [PRE; dataset with companion page].
   - What it does: a fixed panel of 480 questions (8 industries by 10 question types) sent to AI Overviews, ChatGPT, Perplexity and Gemini through a vendor API on 2026-09-01; 16,069 citations.
   - How it differs:
     - The industries are author-chosen ("eight instances, not a sample").
     - AI Mode and Copilot are explicitly excluded.
     - It uses API answers, not consumer surfaces.
     - Only a provider-owned against non-provider split is published; the 11-class breakdown is withheld after a 28% blind-audit disagreement.
4. **Chen, Wang, Chen & Koudas (2025), "Generative Engine Optimization: How to Dominate AI Search"**, arXiv:2509.08919 [PRE].
   - What it does: classifies sources cited by GPT web search, Perplexity, Claude and Gemini against Google as Brand, Earned or Social, across author-chosen consumer verticals (for example consumer electronics, automotive and software products), regions and languages.
   - How it differs: no AI Overviews, AI Mode or Copilot, and verticals are product categories, not a company-sector frame.
5. **Lee (2026), "Query Intent and Google Rank as Joint Predictors of AI Citation: A Multi-Platform Observational Study"**, doi:10.5281/zenodo.18653093 (v6, 27 April 2026; also doi:10.2139/ssrn.6240278) [PRE].
   - What it does: citation source-type distributions differ by vertical. The surfaces are ChatGPT, Claude, Perplexity and Gemini, with Google AI Mode added in a 10-vertical web-UI study.
   - How it differs: verticals are author-chosen (8 commercial verticals; then Technology, Health, Finance, Travel and others); there are no AI Overviews or Copilot; v6 never mentions GICS.

Also close:
- Profound 2026, "Enhanced citation categories" (8 January 2026), https://tryprofound.com/blog/enhanced-citation-categories [V]: 27 million citations; 15 verticals with no stated definition; Brand, Media, Institution and Social buckets by platform and industry.
- Yext 2025, https://yext.com/about/news-media/ai-citations-release [V, interested party]: 6.8 million citations from ChatGPT, Gemini and Perplexity, 1 July to 31 August 2025; four industries (retail, financial services, healthcare, food service) with no stated rationale.
- Trendos via Search Engine Journal, 27 August 2026 (sponsored), https://www.searchenginejournal.com/ai-search-citation-sources-trendos-spa/586289/ [V]: 107 million answers; three industries ("IT & solutions services", "consumer goods", "communication services") on ChatGPT, Perplexity, Gemini and AI Overviews. "Communication services" matches a GICS sector name, but no GICS frame is stated.
- Arshad 2026 (doi:10.5281/zenodo.22491737) [PRE]: four surfaces, six languages, five commercial verticals; measures brand citation, not source types.
- House 2026, AI Visibility Index Phase 2 dataset (doi:10.5281/zenodo.20048940) [PRE]: 2,729 businesses in 14 verticals and 4 metropolitan markets across ChatGPT, Claude, Gemini, Perplexity and AI Overviews; measures brand mention and recommendation, not cited-source types.
- Lee 2026b, "How AI Platforms Search: Fan-Out Query Behavior Across Intent Types, Verticals, and Platforms" (doi:10.5281/zenodo.19555392) [PRE]: ChatGPT, Gemini and Perplexity across 10 commercial verticals; measures fan-out queries, not cited-source types.
- Kumar & Palkhouski 2025 (arXiv:2509.10762) [PRE]: Brave, AI Overviews and Perplexity on B2B SaaS pages; reports vertical effects.
- Topic-stratified audits, not industry-stratified: Nguyen et al. 2026; Allaham & Diakopoulos 2026 (arXiv:2605.23684; ChatGPT, Copilot, Gemini, Perplexity; politics, health, environment); Xu et al. 2026; Huang et al. 2026; Li & Sinnamon 2024; Yang 2025 (news).

Adjacent (an S&P 500 frame, but not AI): deHaan, Lawrence & Litjens (*Management Science*, doi:10.1287/mnsc.2022.02174) [PR]. It studies 2.7 billion website visits following Google searches for S&P 500 ticker symbols. This shows the S&P 500 frame has been applied to search destinations in classic search.

## 6. Coverage gaps

- **DBLP outage.** CS proceedings were reached only through OpenAlex and Semantic Scholar. Fix: rerun DBLP from a browser session, or try later.
- **SSRN blocked.** Cook 2025 and Kunal 2026 are known only by title or snippet. Fix: institutional SSRN access, or ask the authors. Kunal 2026 is a review of conflicting evidence and should be read before submission.
- **Vendor and analyst reports.** Muck Rack, Semrush, Stacker, Similarweb, Conductor, BrightEdge and Search Atlas methods were not read at the source. Sell-side research, S&P Global, Bloomberg Intelligence, Gartner, Forrester and consulting reports were not searched; these communities routinely use GICS, so they are the most likely place for a GICS-framed AI-citation analysis to exist. Fix: targeted requests or licensed databases.
- **Non-English literature.** Chinese-language GEO literature (CNKI, Baidu-focused audits) is large and was not searched beyond arXiv. Japanese, Korean and Russian venues were not searched systematically. Fix: CNKI and regional indexes.
- **Theses.** ProQuest was not accessible; only theses indexed in OpenAlex (Theseus, DiVA) were seen.
- **Paywalled full texts not read:** Rasool et al. 2026, Kostagiolas et al. 2020, Cahyono et al. 2024, Garg et al. 2025, and Alby & Jäschke 2022. Fix: library access.
- **Practitioner case studies** (blogs, LinkedIn, X, conference talks) that track a new section in Ahrefs and Semrush from launch are not systematically indexable. Fix: practitioner surveys, or searches of industry conference programmes (BrightonSEO, SMX, MozCon).
- **Indexing lag.** arXiv items up to 2026-10-11 were seen, but OpenAlex and Semantic Scholar lag by weeks, and 2026 conference programmes (SIGIR, CIKM, WWW 2027 submissions) may hold unindexed work.
- **Google Scholar.** Only the first page of 7 queries was read, to avoid blocking.

## 7. Saturation assessment

**Claim 1: PARTIAL.**
- Criteria met:
  - Five vocabularies plus non-English terms were searched.
  - Late queries returned known records: c1_s2_01 returned 71 with 63 already known, and all Crossref title matches were already in the set.
  - Backward and forward chasing from the six closest records added background but no closer work.
  - Absent source types are named in section 6.
- Not met: DBLP was down; practitioner case studies and theses are not systematically reachable; the full texts of four paywalled papers were not read.

**Claim 2: PARTIAL.**
- Criteria met:
  - Five vocabularies were searched.
  - All 641 plus 252 OpenAlex records were title-screened, and all 284 S&P 500 / GICS records were title-screened.
  - Forward chasing (Semantic Scholar, 161 citing works) and backward chasing (a 2026 survey) converged on already-known records.
  - Sector-frame probes in every backend returned no GICS or S&P 500 framed AI-citation study.
- Not met:
  - The field is publishing weekly: 16 arXiv preprints on AI-search citation, GEO or AI-search audits were submitted between 2 September and 11 October 2026 (c2_ax01, c2_ax02).
  - SSRN content was blocked.
  - Analyst and sell-side reports, and Chinese-language work, were not searched.

## 8. NOT VERIFIED

| Item | What is known | What would settle it |
|---|---|---|
| Authority Hacker traffic-estimates case study (figures quoted secondhand: about 47 to 50 sites, six tools, 22.5% average discrepancy for Ahrefs) | URL now serves a landing page; the archive was not fetchable | An archived copy, or the authors |
| Collaborator.pro study (184 sites; Semrush average error 61.58%) | Secondhand only | The primary page |
| Backlinko 2023 (1,000 sites; 42% discrepancy between Semrush and Similarweb) | Secondhand, via Statvoo | The primary page |
| SparkToro traffic-estimate comparison | Secondhand only | The primary page |
| Sarıkaya 2021 thesis "Exploring Search Engine Optimization Factors" | Scholar snippet only | The full text at avesis.aybu.edu.tr |
| Cook 2025, "Mind the Invisibility Gap..." doi:10.2139/ssrn.5698748 | Scholar snippet mentions mentions by sector and the S&P 500; the sector frame and source-type content are unknown | SSRN access; this is the one item that could bear on the S&P 500 frame |
| Kunal 2026, "Who Does AI Cite?..." doi:10.2139/ssrn.7528060 | Title only | SSRN access |
| Search Engine Land 11-industry citation study (about 800 sites) | HTTP 403; industry names known secondhand (e.g. computers/electronics, telecom, food/beverage) suggest it is not GICS | Direct access |
| Muck Rack Generative Pulse (17 industries; about 25 million links; earned media about 84%) | Secondhand | generativepulse.ai report |
| Semrush AI Visibility Index 2025/2026; Stacker 2026 AI Trust Report; Similarweb 2026 GenAI Brand Visibility Index; Conductor 2026 benchmarks; Search Atlas 2025 | Secondhand | Primary reports |
| OtterlyAI "company-owned 53.7%" and Tinuiti "Reddit 24% of Perplexity citations" | From search summaries, not on the fetched pages | Primary pages or PDFs |
| "GEO Multi-Vertical Citation Tracker" (doi:10.5281/zenodo.19687957); "Breitenmessung KI-Sichtbarkeit 2026" (doi:10.5281/zenodo.23207495) | Titles only | Zenodo records |
| Rasool et al. 2026: whether both vendors were read on one day | Abstract silent | Full text |
| Kostagiolas et al. 2020: whether SEMrush and Ahrefs were compared against each other | Abstract silent | Full text |
| Khosravi & Yoganarasimhan's description of Zhao & Berman as divergent across sources | Contradicts Zhao & Berman v4 text | Check Zhao & Berman v1 to v3 |
| Vaughan & Yang 2013 data sources (Alexa, Compete?) | Abstract not retrievable; only a Semantic Scholar TLDR | Full text |

## 9. DO NOT ASSERT

1. **"No study has ever compared Ahrefs and Semrush on a site section from launch."** This search found none in the sources it could reach, and DBLP, SSRN and practitioner channels were partly or fully unavailable. Earn it with: "To our knowledge, based on a search of OpenAlex, Crossref, Semantic Scholar, arXiv and Google Scholar on 2026-10-15 (DBLP unavailable)...".
2. **"First cross-section of several sections of one domain read on two vendors on one day."** Font-Julián et al. 2026 read Ahrefs, SEMrush and two other tools across tens of thousands of URLs of one domain on one day. Vállez & Ventura 2020 read subdomains with Sistrix and Xovi. Earn it only by citing both and stating the difference: section-level aggregation, the Ahrefs and Semrush pair, and one domain.
3. **"First study of which source types AI answer engines cite across industries"** is false. OtterlyAI, Tinuiti, Profound, Yext, Hendricks 2026, Chen et al. 2025 and Lee 2026 do this with author-chosen industries. The defensible novelty is the externally fixed GICS / S&P 500 frame.
4. **"First to cover AI Overviews, AI Mode, ChatGPT, Perplexity, Gemini and Copilot together"** is false for grey literature (OtterlyAI 2026; Tinuiti 2026). It may hold for peer-reviewed or preprint literature, but that claim needs its own check.
5. **"No one has used GICS for AI citation analysis."** Analyst, sell-side, consulting and non-English sources were not searched, and Cook 2025 is unread. Earn it with access to those sources, or narrow the claim to the scholarly indexes searched.
6. **Any single figure for "the share of AI citations that are brand-owned" or "earned"** as a general fact. Estimates range from about 14% owned (Zatuchin 2026) to 86% brand-managed (Yext 2025, a vendor). Report the measurement conditions with every number.
7. **Any "vendor X is the most accurate" claim.** The evidence is [V], partly self-run (Ahrefs 2022), contradictory, and at whole-site level. It says nothing about sections or new sites.
8. **Any number marked NOT VERIFIED in section 8**, including Authority Hacker 22.5%, Collaborator.pro 61.58%, Backlinko 42%, Muck Rack 84%, OtterlyAI 53.7% and Tinuiti 24%.
9. **Causal explanations for why vendors disagree** (panels, filtering, bot handling). Font-Julián et al. state these cannot be confirmed because the methods are proprietary.
10. **Generalising Font-Julián et al.'s low-overlap findings to small or new sites.** The authors note the overlap may differ for less diverse websites, and only two large publishers were studied.

## How to rerun

```bash
# Universal backbone (log goes to stderr)
python3 ~/.claude/skills/research-paper/scripts/litsearch.py --query "Ahrefs Semrush" \
  --source openalex,crossref --limit 50 --format json --out c1_q01.json --verbose 2> c1_q01.log
# OpenAlex Boolean title+abstract filter (example c1_oa01); paginate with &page=N, not deep cursors
curl "https://api.openalex.org/works?filter=title_and_abstract.search:(ahrefs%20AND%20semrush)&per-page=100"
# arXiv (example c2_ax01)
curl 'https://export.arxiv.org/api/query?search_query=abs:%22AI+Overviews%22+OR+abs:%22AI+Mode%22&max_results=200&sortBy=submittedDate&sortOrder=descending'
# Semantic Scholar bulk Boolean search (example c2_s2_02)
curl 'https://api.semanticscholar.org/graph/v1/paper/search/bulk?query=(sector|industry|vertical)+(citations|cited)+("AI Overviews"|"answer engine"|Perplexity)&fields=title,year,externalIds'
# Forward citations
curl "https://api.openalex.org/works?filter=cites:W7162874630&sort=publication_date:desc"
curl "https://api.semanticscholar.org/graph/v1/paper/arXiv:2509.08919/citations?fields=title,year,abstract,externalIds&limit=500"
```

Hit counts will drift. The 2026 grey literature on Claim 2 grows weekly, so rerun the Claim 2 forward-citation and arXiv date-sorted queries immediately before submission.


==> anc/make_fig0.py <==
"""Figure 1: the User First Intelligence framework.

(a) Where user questions are observed: the thirteen demand-surface types the released
    package declares, grouped by whether they carry a user's own words or a tool's
    reconstruction, with the ones this deployment actually collected marked.
(b) The pipeline from those sources to content, and where the two commercial
    instruments sit in it.

Grayscale-safe: fills, hatching and line weight carry every distinction.
"""
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.patches import FancyBboxPatch, Rectangle, FancyArrowPatch

plt.rcParams.update({"font.family": "serif", "font.serif": ["Times New Roman", "FreeSerif", "DejaVu Serif"],
                     "font.size": 8, "axes.linewidth": 0.6})

fig = plt.figure(figsize=(7.0, 3.9))
gs = fig.add_gridspec(1, 2, width_ratios=[1.0, 1.65], wspace=0.06)

# ---------------------------------------------------------------- (a) surfaces
ax = fig.add_subplot(gs[0, 0]); ax.set_axis_off()
ax.set_xlim(0, 10); ax.set_ylim(0, 10)
ax.text(0.0, 9.75, "(a) Where questions are observed", fontsize=8.5, fontweight="bold", va="top")

first_party = [("forum", False), ("Q&A site", False), ("social group", False), ("social post", False),
               ("short video", False), ("long video", False), ("business reviews", "run"),
               ("review platform", False), ("app-store review", False), ("support ticket", False)]
tool_derived = [("people also ask", False), ("autocomplete", False), ("keyword export", True)]

def block(x0, y0, w, label, collected, hatched):
    r = Rectangle((x0, y0), w, 0.62, facecolor="0.82" if collected is True else "white",
                  edgecolor="0.1", lw=1.4 if collected else 0.7, ls="--" if collected == "run" else "-")
    ax.add_patch(r)
    ax.text(x0 + 0.18, y0 + 0.31, label, va="center", ha="left", fontsize=7.4,
            fontweight="bold" if collected else "normal")

ax.text(0.0, 9.05, "first-party voice:\nthe user's own words", fontsize=6.9, style="italic", va="top", color="0.2")
y = 7.75
for lab, col in first_party:
    block(0.0, y, 4.3, lab, col, False); y -= 0.72
ax.text(5.1, 9.05, "tool-derived:\na tool's reconstruction", fontsize=6.9, style="italic", va="top", color="0.2")
y = 7.75
for lab, col in tool_derived:
    block(5.1, y, 4.3, lab, col, True); y -= 0.72
# legend
ax.add_patch(Rectangle((5.1, 3.55), 0.5, 0.42, facecolor="0.82", edgecolor="0.1", lw=1.4))
ax.text(5.75, 3.76, "collected for this\ndeployment (one of 13)", fontsize=6.8, va="center")
ax.add_patch(Rectangle((5.1, 2.6), 0.5, 0.42, facecolor="white", edgecolor="0.1", lw=1.4, ls="--"))
ax.text(5.75, 2.81, "Measurement 2, separate\ndata (Section 6)", fontsize=6.8, va="center")
ax.add_patch(Rectangle((5.1, 1.65), 0.5, 0.42, facecolor="white", edgecolor="0.15", lw=0.7))
ax.text(5.75, 1.86, "type declared;\nnot collected here", fontsize=6.8, va="center")
ax.text(0.0, 0.25, "The released example populates four of the 13 types\nwith synthetic records, flagged as synthetic (Section 11.2).",
        fontsize=6.6, va="bottom", color="0.25")

# ---------------------------------------------------------------- (b) pipeline
bx = fig.add_subplot(gs[0, 1]); bx.set_axis_off()
bx.set_xlim(0, 10); bx.set_ylim(0, 10)
bx.text(0.0, 9.75, "(b) From observed questions to content, and where the instruments sit",
        fontsize=8.5, fontweight="bold", va="top")

def node(x, y, w, h, title, sub="", fill="white", hatch=None, lw=0.8):
    p = FancyBboxPatch((x, y), w, h, boxstyle="round,pad=0.02,rounding_size=0.12",
                       facecolor=fill, edgecolor="0.1", lw=lw, ls="--" if hatch else "-")
    bx.add_patch(p)
    two = "\n" in title
    bx.text(x + w / 2, y + h * ((0.72 if two else 0.66) if sub else 0.5), title, ha="center", va="center",
            fontsize=7.4, fontweight="bold")
    if sub:
        bx.text(x + w / 2, y + h * (0.22 if two else 0.3), sub, ha="center", va="center", fontsize=6.5, color="0.2")

def arrow(x1, y1, x2, y2, text="", style="-|>"):
    a = FancyArrowPatch((x1, y1), (x2, y2), arrowstyle=style, mutation_scale=9,
                        lw=0.8, color="0.15", shrinkA=1, shrinkB=1)
    bx.add_patch(a)
    if text:
        bx.text((x1 + x2) / 2, (y1 + y2) / 2 + 0.22, text, ha="center", fontsize=6.3, color="0.25")

# row 1: sources -> classify -> ontology/KG
node(0.0, 7.3, 2.5, 1.65, "Sources beyond\nthe website", "13 surface types,\npanel (a)")
node(3.3, 7.4, 2.9, 1.45, "Link to entities", "questions to entities,\nwith source roles")
node(7.0, 7.3, 3.0, 1.65, "Ontology and\nknowledge graph", "four source roles\nkept separate")
arrow(2.5, 8.12, 3.3, 8.12); arrow(6.2, 8.12, 7.0, 8.12)
# row 2: CQs -> gaps
node(7.0, 4.75, 3.0, 1.45, "Competency\nquestions", "schema pass rate;\ninstance coverage", hatch=None)
node(3.3, 4.75, 2.9, 1.45, "Gap scoring", "Content Gap Score\n(not evaluated here)", fill="0.92")
node(0.0, 4.65, 2.5, 1.65, "Content in the\nform asked", "page, video, list ...")
arrow(8.5, 7.4, 8.5, 6.2); arrow(7.0, 5.47, 6.2, 5.47); arrow(3.3, 5.47, 2.5, 5.47)
# row 3: measurement
node(0.0, 1.9, 4.6, 1.5, "Measurement 1 (Section 5)", "two instruments, same order in\n60 of 66 pairs, 0.20x to 7.24x apart", hatch="y")
node(5.4, 1.9, 4.6, 1.5, "AI answer surfaces", "Measurement 3 (Section 7);\ncited pages (Section 9)", hatch="y")
arrow(1.25, 4.65, 1.25, 3.4)
bx.text(1.45, 4.02, "outcomes read on", ha="left", va="center", fontsize=6.3, color="0.25")
arrow(4.6, 2.65, 5.4, 2.65, style="<|-|>")
bx.text(5.0, 0.95, "dashed: the observation layers this paper reports;\nshaded: the component it specifies but does not evaluate",
        ha="center", va="center", fontsize=6.4, color="0.25")

from pathlib import Path
here = Path(__file__).resolve().parent
fig.savefig(here / "fig0_framework.pdf", bbox_inches="tight")
fig.savefig(here / "fig0_framework.png", dpi=300, bbox_inches="tight")
print("ok")


==> anc/make_figs_v4.py <==
"""Figures for manuscript v4.x. Vector PDF for XeLaTeX, 300 dpi PNG for DOCX.
Grayscale-safe: series differ by marker shape, line style and hatch, never by hue alone.
Grid and axes are solid hairlines; direct labels only where they carry the point."""
from pathlib import Path
import math
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.ticker import FuncFormatter, LogLocator, NullFormatter
import matplotlib.patches as mpatches

# A Times-like serif from whichever of these is installed; STIXGeneral ships with matplotlib, so the script runs
# anywhere. (Until 15 October 2026 it loaded FreeSerif from a Linux path and failed elsewhere.)
plt.rcParams.update({
    "font.family": "serif", "font.serif": ["Times New Roman", "FreeSerif", "STIXGeneral", "DejaVu Serif"], "font.size": 8, "axes.titlesize": 8.5, "axes.labelsize": 8,
    "xtick.labelsize": 7.5, "ytick.labelsize": 7.5, "legend.fontsize": 7.5,
    "axes.linewidth": 0.6, "pdf.fonttype": 42, "hatch.linewidth": 0.5,
    "axes.spines.top": False, "axes.spines.right": False,
})
OUT = __import__("os").environ.get("FIG_OUT", str(Path(__file__).resolve().parent)) + "/"  # was a sandbox path
K = FuncFormatter(lambda v, p: f"{v/1e6:g}M" if v >= 1e6 else (f"{v/1e3:g}K" if v >= 1e3 else f"{v:g}"))

def tidy(ax, ygrid=True):
    if ygrid: ax.grid(axis="y", color="0.88", lw=0.5)
    ax.set_axisbelow(True)

def save(fig, name):
    fig.savefig(OUT + name + ".pdf", bbox_inches="tight", pad_inches=0.02)
    fig.savefig(OUT + name + ".png", dpi=300, bbox_inches="tight", pad_inches=0.02)
    plt.close(fig)

# ---------------------------------------------------------------- Fig 1: one prefix, two instruments
months = ["Jul 2026\n(total)", "Aug 2026\n(total)", "Sep 2026\n(total)", "Oct 2026\n(run-rate)"]
ahrefs = [3862, 32281, 150113, 215577]
sem_us = [100012, 876153, 1534362, 1610284]
sem_ww = [103045, 963937, 1765077, 1858297]
x = list(range(4))
fig, ax = plt.subplots(figsize=(3.3, 2.5))
ax.plot(x, sem_ww, color="0.55", lw=0.9, ls=":", marker="^", ms=3.4, mfc="white", label="Semrush, worldwide")
ax.plot(x, sem_us, color="black", lw=1.2, ls="--", marker="s", ms=3.2, label="Semrush, US database")
ax.plot(x, ahrefs, color="black", lw=1.2, marker="o", ms=3.4, label="Ahrefs, worldwide")
ax.set_yscale("log"); ax.set_ylim(2e3, 4e6)
ax.yaxis.set_major_formatter(K)
ax.yaxis.set_major_locator(LogLocator(base=10, numticks=5))
ax.yaxis.set_minor_formatter(NullFormatter())
ax.set_xticks(x); ax.set_xticklabels(months)
ax.set_ylabel("Estimated monthly visits (log)")
for xi, a, s, r in zip(x, ahrefs, sem_us, ["25.9x", "27.1x", "10.2x", "7.5x"]):
    ax.annotate("", xy=(xi, s), xytext=(xi, a), arrowprops=dict(arrowstyle="-", lw=0.5, color="0.35"))
    ax.text(xi + 0.07, math.sqrt(a * s), r, fontsize=7.5, va="center", ha="left")
ax.legend(loc="lower right", frameon=False, handlelength=2.6)
tidy(ax)
save(fig, "fig1_divergence")

# ---------------------------------------------------------------- Fig 2: twelve prefixes
pref = [("/local/area-codes/", 3, 7.24, 2.0), ("/product-compare/", 21, 0.75, 3.2), ("/local/bundles/", 36, 0.20, 16.1),
        ("/device-compare/", 39, 0.99, 5.2), ("/local/cell-phones/", 57, 3.62, 10.4), ("/support/", 93, 1.03, 9.1),
        ("/local/fiber/", 95, 0.46, 5.9), ("/buy/", 95, 1.57, 10.4), ("/local/internet/", 114, 0.91, 6.0),
        ("/stores/", 129, 6.57, 20.9), ("/deals/", 132, 1.03, 6.0), ("/es-us/local/", 133, 0.25, 3.7)]
fig, (a1, a2) = plt.subplots(1, 2, figsize=(7.0, 2.6), sharey=True, gridspec_kw={"wspace": 0.08})
for ax in (a1, a2):
    ax.set_yscale("log"); ax.set_ylim(0.12, 12)
    ax.set_yticks([0.2, 0.5, 1, 2, 5, 10]); ax.set_yticklabels(["0.2x", "0.5x", "1x", "2x", "5x", "10x"])
    ax.yaxis.set_minor_formatter(NullFormatter())
    ax.axhline(1, color="0.5", lw=0.7)
    tidy(ax)
for name, age, vr, kr in pref:
    is_ac = "area-codes" in name
    for ax, xv in ((a1, age), (a2, kr)):
        ax.plot(xv, vr, marker="o", ms=5.5 if is_ac else 4.2, mfc="black" if is_ac else "white",
                mec="black", mew=0.8, ls="none")
a1.set_xscale("log"); a1.set_xlim(2, 200)
a1.set_xticks([3, 10, 30, 100]); a1.set_xticklabels(["3", "10", "30", "100"])
a1.xaxis.set_minor_formatter(NullFormatter())
a1.set_xlabel("Section age, months since first organic traffic (log)")
a1.set_ylabel("Semrush / Ahrefs, estimated visits (log)")
a1.set_title("(a) Divergence against age. Spearman ρ = −0.11", loc="left")
a2.set_xscale("log"); a2.set_xlim(1.5, 30)
a2.set_xticks([2, 5, 10, 20]); a2.set_xticklabels(["2x", "5x", "10x", "20x"])
a2.xaxis.set_minor_formatter(NullFormatter())
a2.set_xlabel("Semrush / Ahrefs, ranking keywords (log)")
a2.set_title("(b) Divergence against keyword-universe ratio", loc="left")
for ax, xk in ((a1, 1), (a2, 3)):
    for name, age, vr, kr in pref:
        if name in ("/local/area-codes/", "/local/bundles/", "/stores/", "/es-us/local/"):
            xv = (age, kr)[0 if xk == 1 else 1]
            right_edge = (xk == 1 and xv > 100) or (xk == 3 and xv > 15)
            ax.text(xv * (0.9 if right_edge else 1.12), vr, name, fontsize=6.8, va="center",
                    ha="right" if right_edge else "left")
a1.text(2.2, 0.14, "filled marker: the section followed in Sections 5.1 to 5.4 and 8 to 11",
        fontsize=6.8, color="0.3", ha="left", va="bottom")
save(fig, "fig4_prefixes")

# ---------------------------------------------------------------- Fig 3: positions, link arrival, interval rates
days = [0, 6, 15, 30, 37, 45, 60, 67, 75, 77]
pos_all = [2, 984, 3385, 14905, 15830, 20326, 37141, 38801, 43302, 43980]
pos_top3 = [0, 186, 727, 1801, 1874, 2649, 5822, 6942, 8753, 9239]
fig, (ax1, ax2) = plt.subplots(2, 1, figsize=(7.0, 4.3), sharex=True,
                               gridspec_kw={"height_ratios": [1.6, 1.0], "hspace": 0.1})
ax1.axvspan(37, 45, facecolor="none", edgecolor="0.45", hatch="////", lw=0, zorder=0)
ax1.text(41, 8200, "automated link\nnetwork arriving", fontsize=7, ha="center", va="center", color="0.2",
         bbox=dict(facecolor="white", edgecolor="none", pad=1.5))
for ax in (ax1, ax2):
    ax.axvline(60, color="0.5", lw=0.7, ls="-"); ax.axvline(65, color="0.5", lw=0.7, ls="-")
    ax.axvline(37, color="black", lw=0.9)
ax1.text(59.6, 26500, "spam update\n(day 60)", fontsize=6.8, color="0.3", va="center", ha="right")
ax1.text(65.4, 20500, "vendor data\nnotice (day 65)", fontsize=6.8, color="0.3", va="center", ha="left")
ax1.text(36.4, 30000, "day 37:\nprimary\ncheckpoint", fontsize=7, ha="right", va="center")
ax1.plot(days, pos_all, color="black", lw=1.2, marker="o", ms=3.2, label="ranking positions, all (1–100)")
ax1.plot(days, pos_top3, color="0.4", lw=1.0, ls="--", marker="s", ms=2.8, mfc="white", label="positions 1–3")
ax1.set_ylim(0, 48000); ax1.set_yticks([0, 15000, 30000, 45000]); ax1.yaxis.set_major_formatter(K)
ax1.set_ylabel("Ranking positions (Ahrefs,\nprefix mode, all locations)")
ax1.legend(loc="upper left", frameon=False, handlelength=2.4)
ax1.annotate("15,830", xy=(37, 15830), xytext=(24, 20500), fontsize=7.5,
             arrowprops=dict(arrowstyle="-", lw=0.5, color="0.3"))
ax1.annotate("43,980", xy=(77, 43980), xytext=(70.5, 46500), fontsize=7.5)
for d, n in [(30, 19), (37, 19), (45, 415), (60, 828), (75, 909)]:
    ax1.text(d, 49500, f"{n}", fontsize=6.8, ha="center", va="bottom", color="0.25", clip_on=False)
ax1.text(-1, 49500, "live referring domains:", fontsize=6.8, ha="left", va="bottom", color="0.25", clip_on=False)
tidy(ax1)
iv = [(0, 15, 226, "clean"), (15, 30, 768, "clean"), (30, 37, 132, "clean"),
      (37, 45, 562, "arriving"), (45, 60, 1121, "present"), (60, 75, 411, "present")]
for a, b, r, st in iv:
    hatch = {"clean": "", "arriving": "////", "present": "...."}[st]
    fc = {"clean": "0.75", "arriving": "white", "present": "white"}[st]
    ax2.bar((a + b) / 2, r, width=(b - a) - 0.6, color=fc, edgecolor="0.3", lw=0.6, hatch=hatch)
    ax2.text((a + b) / 2, r + 25, f"{r}", fontsize=7, ha="center", va="bottom")
ax2.set_ylim(0, 1550); ax2.set_yticks([0, 400, 800, 1200])
ax2.set_ylabel("Positions gained\nper day, by interval")
ax2.set_xlim(-1.5, 80); ax2.set_xticks([0, 15, 30, 37, 45, 60, 75])
ax2.set_xticklabels(["day 0\n26 Jul", "15\n10 Aug", "30\n25 Aug", "37\n1 Sep", "45\n9 Sep", "60\n24 Sep", "75\n9 Oct"])
ax2.set_xlabel("Days since first third-party detection of the section (26 July 2026)")
ax2.legend(handles=[mpatches.Patch(facecolor="0.75", edgecolor="0.3", label="no network"),
                    mpatches.Patch(facecolor="white", edgecolor="0.3", hatch="////", label="network arriving"),
                    mpatches.Patch(facecolor="white", edgecolor="0.3", hatch="....", label="network present")],
           loc="upper right", frameon=False, ncol=3, handlelength=1.6)
tidy(ax2)
save(fig, "fig6_positions")

# ---------------------------------------------------------------- Fig 4: AI Overview, two instruments
mo = ["Jul", "Aug", "Sep", "Oct"]
num = [47, 851, 3380, 7455]; den = [284, 6749, 22665, 37238]; semb = [138, 2221, 8187, 10018]
def wilson(k, n, z=1.96):
    p = k / n; d = 1 + z * z / n; c = (p + z * z / (2 * n)) / d
    h = z * math.sqrt(p * (1 - p) / n + z * z / (4 * n * n)) / d
    return c - h, c + h
fig, (b1, b2) = plt.subplots(1, 2, figsize=(7.0, 2.5), gridspec_kw={"wspace": 0.3})
share = [k / n for k, n in zip(num, den)]
lo = [share[i] - wilson(num[i], den[i])[0] for i in range(4)]
hi = [wilson(num[i], den[i])[1] - share[i] for i in range(4)]
b1.errorbar(x, [s * 100 for s in share], yerr=[[v * 100 for v in lo], [v * 100 for v in hi]],
            fmt="o", color="black", ms=3.6, capsize=2.5, lw=0.9)
b1.set_ylim(0, 28); b1.set_xticks(x); b1.set_xticklabels([f"{m}\nn = {n:,}" for m, n in zip(mo, den)])
b1.set_ylabel("Definition (a): cited / all AIO\nkeywords the prefix ranks on, %")
b1.set_title("(a) Ahrefs share, 95% Wilson intervals", loc="left")
tidy(b1)
b2.plot(x, semb, color="black", lw=1.2, ls="--", marker="s", ms=3.2, label="(b) Semrush count")
b2.plot(x, num, color="black", lw=1.2, marker="o", ms=3.4, label="(a) Ahrefs numerator")
b2.set_yscale("log"); b2.set_ylim(30, 20000); b2.yaxis.set_major_formatter(K); b2.yaxis.set_minor_formatter(NullFormatter())
for xi, a, s, r in zip(x, num, semb, ["2.94x", "2.61x", "2.42x", "1.34x"]):
    b2.text(xi + 0.07, math.sqrt(a * s), r, fontsize=7.5, va="center", ha="left")
b2.set_xticks(x); b2.set_xticklabels(mo); b2.set_ylabel("Keywords (log)")
b2.set_title("(b) Two vendor counts, same months", loc="left")
b2.legend(loc="lower right", frameon=False, handlelength=2.6)
tidy(b2)
save(fig, "fig2_aio")

# ---------------------------------------------------------------- Fig 5: which pages are cited
pages = [("New York hub", 474, True), ("California hub", 337, True), ("Texas hub", 322, True), ("Florida hub", 304, True),
         ("national hub", 294, True), ("214 (Dallas) code page", 238, False), ("786 (Miami) code page", 228, False),
         ("404 (Atlanta) code page", 218, False)]
fig, ax = plt.subplots(figsize=(3.3, 2.4))
ys = list(range(len(pages)))[::-1]
for y, (name, n, hub) in zip(ys, pages):
    ax.barh(y, n, color="0.75" if hub else "white", edgecolor="0.25", lw=0.6, hatch="" if hub else "////", height=0.68)
    ax.text(n + 6, y, f"{n}", va="center", fontsize=7.5)
ax.set_yticks(ys); ax.set_yticklabels([p[0] for p in pages])
ax.set_xlim(0, 540); ax.set_xlabel("Stored AI answers citing the page (Ahrefs Brand Radar, 11 Oct 2026)")
ax.legend(handles=[mpatches.Patch(facecolor="0.75", edgecolor="0.25", label="enumerating page"),
                   mpatches.Patch(facecolor="white", edgecolor="0.25", hatch="////", label="per-entity page")],
          loc="lower right", frameon=False, handlelength=1.6)
ax.grid(axis="x", color="0.88", lw=0.5); ax.set_axisbelow(True)
save(fig, "fig5_cited")

# ---------------------------------------------------------------- Fig 6: referring domains by instrument
fig, ax = plt.subplots(figsize=(3.3, 1.85))
rows = [("Ahrefs\n913 domains", [(".info", 61.9, "0.75", ""), (".asia", 26.4, "white", "////"), (".xyz", 10.2, "white", "...."), ("other", 1.5, "white", "")]),
        ("Semrush\n80 domains", [(".xyz", 75.0, "white", "...."), ("not stated", 25.0, "white", "xx")])]
seen = {}
for y, (lab, segs) in enumerate(rows[::-1]):
    left = 0
    for tld, pct, fc, h in segs:
        ax.barh(y, pct, left=left, color=fc, edgecolor="0.25", lw=0.6, hatch=h, height=0.6)
        if pct >= 14:
            ax.text(left + pct / 2, y, f"{tld} {pct:g}%", ha="center", va="center", fontsize=7,
                    bbox=dict(facecolor="white", edgecolor="none", pad=1.2))
        elif pct >= 5:
            ax.text(left + pct / 2, y + 0.42, f"{tld} {pct:g}%", ha="center", va="bottom", fontsize=6.8)
        left += pct
ax.set_yticks([0, 1]); ax.set_yticklabels([rows[1][0], rows[0][0]])
ax.set_xlim(0, 100); ax.set_xticks([0, 25, 50, 75, 100]); ax.set_xticklabels(["0%", "25%", "50%", "75%", "100%"])
ax.set_xlabel("Share of live referring domains to the prefix, by top-level domain, 11 Oct 2026")
ax.grid(axis="x", color="0.88", lw=0.5); ax.set_axisbelow(True)
save(fig, "fig3_refdomains")
print("ok")


==> anc/manuscript_v50.md <==
# User First Intelligence: Three Measurements of Search and AI-Answer Analytics (SEO and GEO/AEO), and a Knowledge-Graph Framework for Query Discovery Beyond Search Volume

**Venkata Pagadala**\
Research Scholar (Ph.D. in progress, Artificial Intelligence), KL University (Koneru Lakshmaiah Education Foundation), India\
vdepagadala@gmail.com\
Manuscript version 5.5, 14 November 2026. Preprint, not yet peer reviewed.

Keywords: User First Intelligence; query discovery; search engine optimization (SEO); answer engine optimization (AEO); ontology; knowledge graph; competency questions; search measurement; instrument validity; AI Overviews; AI answer citations; generative engine optimization (GEO); deployment measurement study; reference content

## Abstract

People say what they want to know in many places that are not a search box, and the commercial tools that search and AI-answer optimization rely on see only part of it, through models whose figures are often reported as counts. This paper reports three measurements of what such instruments show and builds a framework on them.

On the area-code section of a large US telecommunications provider's website (381 code pages and 53 hubs), two commercial analytics platforms' stored records from the section's first month differ on estimated monthly visits by 7.5x to 27.1x (8.6x to 29.9x with both read worldwide). Across twelve sections of the domain the ratio runs from 0.20x to 7.24x, with no detectable relationship to section age (Spearman −0.11, a test of low power), while the platforms agree on which section is larger in 60 of 66 pairs, though in only 9 of the 15 within a factor of three. On 37,193 reviews of 378 telecom stores linked to a 42,994-node keyword taxonomy, on links two blind AI annotators judged about two-thirds correct, review demand and search volume barely agree on topics (+0.18) and agree on branches to a degree that depends on attribution and link quality (+0.47 to +0.75 on all links, up to +0.91 on multi-word labels, post hoc), while sizing them very differently. On the 372 area codes, in a comparison whose predictions were fixed before collection, a public count of requests for each code's Wikipedia article and the vendor's keyword volume agree roughly on ranking (+0.45, bootstrap 95% interval +0.34 to +0.54, over 240 articles), an agreement that disappears once the number of keywords matched per code is held constant (−0.12, post hoc), and not on magnitudes (searches per request from 0.3 to 244 between the 10th and 90th percentiles). In one vendor's index of AI answers (Ahrefs Brand Radar, US, October 2026) that name or cite the ten largest holdings of each S&P 500 sector fund, of four predictions written before collection one held, one held in direction only and two failed; video and community sites took a median 21% of citation incidences on Google's AI Overviews and AI Mode against 0.6% to 9.2% on ChatGPT, Copilot, Perplexity and Gemini, in every sector; a later read of education answers in thirteen countries, not predicted, shows the same contrast in every country (14.0% against 0.6%). Traffic estimates and cited sources therefore have to be measured per instrument and per answer surface.

User First Intelligence (UFI), the framework built on that premise, collects what people ask beyond the website, links it to an industry's entities under an ontology, and scores where the organization does not answer. An open implementation is released; its scoring function is specified, not evaluated. No causal claim is made.

## 1 Introduction

A content decision starts with a question someone asked. The place it was asked is often not a search engine: it is a forum thread, a question site, a comment under a video, a product review, a support ticket, a post in a group. Keyword-volume tools observe the part of that demand that reaches a search box in a countable phrasing; Section 8 shows this deployment ranking for question forms, misspellings and non-English phrasings that carry little or no reported volume in those tools, and AI answer surfaces now sit between many questions and any page at all, citing different kinds of source depending on which answer engine is asked, in one vendor's index (Section 7). User First Intelligence is a framework built on that premise: go beyond the website to where the questions are, link them to the entities of an industry held under an ontology, keep the sources that establish structure, coverage, answerability and demand in separate roles so that a competitor's coverage cannot pose as user demand, express user needs as competency questions that a knowledge graph can be asked, and score where the organization fails to answer, with the form of the answer meant to be measured rather than assumed (Figure 1); the released score does not yet do so, because its coverage rubric prefers per-entity pages (Section 9.1, Appendix B). The deployment reported here was built from a gap found in the framework's graph when it held one of those surfaces, competitor keyword exports, and before the others were implemented (Section 3.2); it is a case of the graph finding the kind of gap the framework targets, not a run of the whole framework and not a test of its score. It also exposed the measurement problem the rest of this paper is about. The framework is meant to serve both traditional search engine optimization (SEO) and its counterpart for AI answer engines, known as generative engine optimization (GEO) [Aggarwal et al. 2024] or, in practitioner usage, answer engine optimization (AEO).

Much of the empirical evidence in applied search research rests on commercial analytics platforms. Papers report that a technique moved visibility, that a competitor holds a share of some keyword space, that AI answers cite one kind of source more than another. The underlying numbers come from Ahrefs, Semrush, Similarweb or a comparable vendor, and they are often reported the way measurements are reported: as quantities, usually from one vendor and without a statement of uncertainty, a practice the validity studies in Section 2 caution against [Kamerer 2013; Jansen, Jung & Salminen 2022] or show to be unreliable [Prantl & Prantl 2018]. The practice is growing: in OpenAlex, 456 works name Ahrefs, Semrush or Similarweb in their title or abstract, 27 of them published in 2020, 87 in 2025 and 110 in 2026 to mid-October (raw counts, not normalized for the growth of the index). Screened from title and abstract by two blind AI annotators, a random sample of 120 of them gives 82% to 87% that use a vendor's figures as data (Wilson 95% intervals 75% to 92%; Cohen's kappa 0.63), and of those, 87% to 88% use one vendor's figures only, while five to seven compare vendors (`vendor_reliance.py` and `stakes_screen_check.py`, in the source bundle, which is posted with this preprint as its ancillary files). A search of OpenAlex and Crossref on 14 October 2026 and an independent search of five databases with citation chasing by a separate agent on 15 October, both recorded in the source bundle, the second rating its own saturation partial, found vendor tools compared with first-party analytics and with each other on established domains (Section 2), but no comparison of two vendors' records of a single object followed from a known start date; to the extent of those two searches, this paper reports the first. A third search, on 31 October, looked for reporting guidelines for such figures and found no checklist; the nearest guidance is the set of recommendations in the discussion of one empirical comparison of the tools [Font-Julián et al. 2026], which Appendix E credits. Which sources different AI answer engines cite has been audited on public-interest queries, for news sources, and on real search queries [Li & Sinnamon 2024; Yang 2025; Huang et al. 2026; Allaham & Diakopoulos 2026]; this paper adds a comparison of eight vendor-collected answer surfaces across a sector frame fixed by an external rule.

The vendors do not claim otherwise in their documentation, which describes click models, of the kind studied in information retrieval [Chuklin, Markov & de Rijke 2015], applied to estimated volumes at estimated positions (Section 4.1). The practice treats them as counters anyway. This paper puts a number on how far two such estimates of one object can lie apart, so that the practice can state its uncertainty. For a framework that reads its outcomes on such instruments (Figure 1b), that number matters: it bounds how far one platform's magnitudes can be trusted, which is why the framework should read its outcomes on more than one.

### 1.1 Why a new section is the right instrument

Comparing two analytics vendors on an established site tells you little. Both have years of accumulated index data, the disagreements are confounded with each vendor's historical coverage, and there is no moment at which the true value is known.

A section that did not exist last week is different. Before launch, both instruments correctly report zero. After launch, both observe the same URL prefix, in the same period, with no prior history. Their disagreement is then attributable to their models and their indexes as applied to that object, and its trajectory over time can be read from each instrument's history. Section 5.5 shows that the disagreement is specific to the object as well: the same two instruments disagree by different factors, in different directions, on different sections of the same site.

This paper uses one such section: 381 code pages plus hubs under a single prefix on a top-authority domain, published on 26 July 2026 and observed for 77 days, with ranking positions from the instrument's daily series and the other quantities at seven checkpoints and as monthly histories (Section 4.1 states how each was read).

![Figure 1. The User First Intelligence framework. (a) The thirteen demand-surface types the released implementation declares, grouped by whether they carry a user's own words or a tool's reconstruction of demand; the one surface this deployment collected is marked, and business reviews, run separately in Section 6, are marked differently. (b) The pipeline from observed questions to content, with the two observation layers this paper reports (dashed; the AI-answer layer is also measured outside the pipeline, in Section 7) and the component it specifies but does not evaluate (shaded). The deployment in this paper ran the lower layer and one surface of the upper; it did not run the pipeline end to end.](fig0_framework.pdf)

### 1.2 What this paper reports

The paper's original contribution is Measurement 1: two commercial analytics platforms' estimates of the same pages differ by up to about 30 times worldwide (33 times US to US, estimated), in no fixed direction across sections, while the platforms mostly agree on how the sections rank, so no constant converts one into the other. Around it, the paper specifies, and does not evaluate, a framework for finding content gaps from demand observed beyond the search box. Each measurement bears on one part of the framework and is stated with what it does not show: Measurement 1 on the outcome layer, where a content program's results are read on analytics platforms, Measurement 2 on the premise that what people write names different topics from what volume counts, and Measurement 3 on the answer surfaces, which cite different sources.

Three questions organize the measurements. RQ1: how far apart are two commercial platforms' estimates of the same pages, and is the gap a constant a researcher could correct for? RQ2: do other observations of demand, people's own words in reviews and a public count of requests for the same entities, rank topics and entities as keyword volume ranks them? RQ3: do AI answer surfaces cite the same kinds of sources, in industries chosen by an external rule? Each is answered once below, with what the answer does not show.

1. **Measurement 1, two instruments on one prefix** (Section 5; RQ1), an instrument-validity result bearing on the framework's outcome layer. Two commercial platforms observing one URL prefix from zero differ on estimated visits by 7.5x to 27.1x (8.6x to 29.9x worldwide against worldwide); across twelve sections of one domain the ratio spans 0.20x to 7.24x with no detectable relationship to section age, so no domain-level factor converts one platform's magnitudes into the other's, while the platforms agree on the ordering of sections in 60 of 66 pairs. This is the paper's main empirical result. It does not say which platform is closer to the truth. Appendix E turns it into a reporting checklist for studies that use such figures.
2. **Measurement 2, reviews and a public count against keyword volume** (Section 6; RQ2), bearing on the demand surfaces. On 37,193 business reviews linked to a 42,994-node keyword taxonomy, the two demand signals agree on the taxonomy's branches to a degree that depends on attribution and link quality, size them very differently, and barely agree on topics (Section 6.1). On the 372 area codes, a public count of requests for each code's Wikipedia article and the vendor's volume agree roughly on the ranking (+0.45 over 240 articles), an agreement that disappears given the number of keywords matched per code, and not on the magnitudes, in a comparison whose predictions were fixed before collection (Section 6.2). These are two surfaces in one industry, not the multi-surface study of Section 13.
3. **Measurement 3, what AI answers cite** (Section 7; RQ3), bearing on the answer surfaces. In one vendor's index, across the eleven S&P 500 sectors and eight answer surfaces, Google's AI Overviews and AI Mode give video and community sites a larger share than every other surface in every sector, and about ten times their pooled median share (21.3% against 2.1%); of four predictions written before collection, one held, one held in direction only and two failed. A later read of one category in thirteen countries, with the same registered source types and no prediction, shows the same contrast in every country (Section 7.7). It motivates a per-surface term the framework does not yet have.
4. **The User First Intelligence framework** (Section 1.4, Figure 1): six components (demand surfaces, an industry ontology, a knowledge graph with separated source roles, competency questions, answer surfaces and a Content Gap Score) and two competency-question measures, with an open implementation (Section 14). The score is specified in Appendix B and not evaluated here; Section 13 specifies the studies that would test it.
5. **The deployment as context** (Sections 3.1 and 8 to 11): a 77-day series with a primary checkpoint chosen to precede three of the four identified disturbances, an observation, offered as a hypothesis because a hub pools questions about many codes, that each of the five most-cited hub pages is cited in more AI answers than any per-entity page (1.2 to 2.0 times the most-cited one), the deployment's cost, its six enabling conditions, and six lessons stated as what it got wrong. It is a case of the kind of gap the framework targets, not a run of the framework, and no causal claim is made.

### 1.3 What this paper does not report

A reader is owed this before the results rather than after them.

**No causal claim.** The design is observational. There is no treatment assignment, no control group, no randomization and no matched comparison. The provider's list of sections launched in the same window is not available, so this study cannot say whether this section outperformed conventionally selected content on the same domain in the same period. Where the deployment series appears, it is a description of what was observed following publication, and "following" is the strongest word the design licenses.

**No separation of the method from the domain.** The deployment ran on a domain with an Ahrefs Domain Rating of 90 and a Semrush Authority Score of 86. Nothing here bounds how much of the outcome that explains, and Section 12 lists it among the confounds. A comparison with two carriers of similar authority does not bound it either, because it is computed within a set selected on the provider's own presence (Section 9.2).

**No evaluated scoring function.** The framework's Content Gap Score was not computed when the build decision was taken, nothing here tests it, and no published study has tested whether it predicts anything. It is specified in Appendix B with a reference implementation, and it is kept out of the results so that it cannot be mistaken for one.

**No measured traffic.** No figure in this paper is a counted visit. The provider's internal analytics were not available for this study.

**No independent verification.** No person other than the author has graded, replicated or audited any part of this work. Section 14 states what has and has not been done about that, and it is the paper's largest unremedied weakness.

### 1.4 The framework, stated

Query discovery, as the term is used in the title, is the framework's first task: finding the questions people ask about an industry's entities, on any surface and in their own words, before deciding which of them an organization should answer. A content gap is one outcome of discovery, not its object; Measurement 2 (Section 6) is a first run of discovery on one surface, and Section 13 specifies the run across surfaces. User First Intelligence has six components, the last of which, the Content Gap Score, is its output, and two measures of how well the ontology serves the competency questions. Appendix B gives the score's formula and the released implementation (Section 14) gives the code; where the two differ, the code is the reference and the difference is a defect of this text.

1. **Demand surfaces.** The places where people state a need, in their own words or as a tool's reconstruction of it. The implementation declares thirteen surface types (Figure 1a) and ships two generic file adapters, for CSV and JSON Lines; collection from each platform is left to the deployment. Appendix F lists the one hundred concrete sources the framework is meant to collect, of which this paper has read eight. Every record carries its surface and collection date, and a license field is optional. Demand records are held in a separate demand index and joined to entities by a linker; they are not graph assertions.
2. **Industry ontology.** The classes, relations and enumerable entity sets of one industry, with competency questions written against it [Ren et al. 2014; Keet & Ławrynowicz 2016]. The rule is that the questions are written before demand data is collected; in the released example they were elicited from a keyword export, contrary to that rule, and the example records it.
3. **A knowledge graph with separated source roles.** Every source carries one role from a closed list of four: structure (what exists, from registries, encyclopedias and standards bodies), coverage (who answers, from the organization's and competitors' pages), answerability (retrieved search results, judged for whether they answer a question) and demand (who asks). Coverage never counts as demand, which is the error lesson 1 of Section 11.2 records. Every graph statement carries its source, role and retrieval date, in the spirit of provenance-typed statements [Carroll et al. 2005; Lebo, Sahoo & McGuinness 2013]. Each source has exactly one role; the implementation has no rule yet for a source that both asks and answers, such as a forum thread. Provenance is held on each statement in the implementation's graph and reported per source; its OWL and RDF export does not yet serialize it.
4. **Competency questions.** User needs expressed as questions over the ontology and compiled to SPARQL along property paths [Wiśniewski et al. 2019]. A question the ontology cannot express is reported as a declared gap with a reason, not scored as zero.
5. **Answer surfaces.** Where answers are delivered and cited: search results and AI answer engines. The framework does not yet model them: neither its two measures nor its score takes a per-surface input, and the implementation has no answer-surface component. Section 7 is a separate measurement study that uses none of the framework's ontology, graph, competency questions or score; it shows that the publisher types answer engines cite differ between engines, which motivates a per-surface term and does not test one.
6. **The Content Gap Score.** A ranking of entities by a prior (topic-sensitive PageRank over the structure graph, mixed with linked demand), multiplied by the organization's own non-coverage and by a deficit that mixes coverage by a declared set of competitors with the mean, over the entity's competency questions, of how far the best retrieved search result for any phrasing falls short of answering. Own coverage, competitor coverage and answerability are graded judgments: the package ships a rule-based grader for its tests and example and no model client, and Appendix B gives both rubrics.

The two measures are the competency-question schema pass rate (the share of competency questions the ontology can express) and the instance coverage rate (the mean, over expressible questions, of the share of subjects for which the graph returns an answer). They keep the implementation's names, so "coverage" names both a source role and the second rate. In this paper one demand surface is exercised on real data, business reviews in Section 6, linked to a keyword taxonomy rather than an ontology; the deployment's competitor keyword exports count as coverage under the framework's own rule (Section 11.2, lesson 1); and the score is specified but not evaluated.

## 2 Related work

**Search measurement and tool validity.** The validity of vendor traffic estimates has been measured mainly against first-party analytics, site by site. An agency comparison of Similarweb, Ahrefs and Semrush against Google Analytics organic visits for 25 sites found all three differing from the first-party figure in level, with the two keyword-based tools below it on total traffic by 17% and 30% [Langridge 2016]. A vendor study of 1,635 sites against Google Search Console reports a median deviation of 49.5% for Ahrefs and 68.4% for Semrush, and a correlation with the first-party figure of 0.76 and 0.74 [Soulo 2022]; it is the vendor reporting on itself and on a competitor, and is cited for its design rather than its ranking. In academic work, traffic-ranking services have been compared as proxies for organizational performance [Vaughan & Yang 2013], and the major top-site lists were shown to disagree with one another on most of their entries and to churn by up to half of their domains a day [Scheitle et al. 2018], which motivated a ranking built to be stable and hard to manipulate [Le Pochat et al. 2019]. Tools have also been compared with one another directly: the domain-authority scores of Moz, Semrush and Ahrefs [Reyes-Lillo, Morales-Vargas & Rovira 2023], and the organic keyword counts, keyword search volumes and URL-level traffic that Ahrefs, Semrush, Serpstat and Ubersuggest report for two academic publishers' domains, where the keywords and URLs the tools returned overlapped so little that the choice of tool determined the findings [Font-Julián et al. 2026], with traffic compared at global and country level for the same two publishers [Font-Julián et al. 2025]; SEO tools have also been used to compare the visibility of university library sites with that of their universities [Vállez & Ventura 2020]. Analytical results and simulation show that the processing behind third-party traffic estimates can shrink, inflate or reverse an estimated treatment effect, and caution against their use for causal inference [Khosravi & Yoganarasimhan 2026]. Those studies compare an estimate with a ground truth across many sites, compare lists across the whole web, or compare tools on established domains at one time. This paper has no ground truth and does not compare across sites. Its cross-section is, like the last of those, a comparison of two tools at one time; what differs is the unit, twelve sections of one domain, which separates disagreement about a site from disagreement about a section of it. It adds a reading of two vendors on a section both observed from zero, made in a single retrospective read. Comparisons of estimators with first-party analytics or reference traffic data have found large and variable errors: Compete and Quantcast underestimated traffic in a panel of 18 sites (Quantcast reported on eight of them), with occasional overestimates [Kamerer 2013], and neither Alexa nor SimilarWeb ranked Czech websites accurately, although both indicated a site's approximate significance [Prantl & Prantl 2018]. Closest to this paper, a comparison of SimilarWeb with Google Analytics on 86 sites found significant differences in level, rank orderings that correlated, and differences systematic enough to estimate one service's figures from the other's for related sites [Jansen, Jung & Salminen 2022]. The pattern recurs between two estimators: on 50 open-access repositories, SimilarWeb and Semrush differed significantly in level, by about 4% on average for visits and for visitors, while ranking the repositories almost identically (Spearman 0.997 on total visits) [Rasool, Thakur & Nabi 2026]; and a study of news publishers reported a decline of about 7% in weekly visits within six weeks of blocking generative-AI crawlers, measured by SimilarWeb or by Semrush [Zhao & Berman 2025]. Section 5.5 finds the same agreement on ordering between two estimators and the opposite on calibration: across twelve sections of one site, the ratio between them is not systematic.

**Comparison across non-identical universes.** Comparing two measurements computed over different underlying sets is an old problem in information retrieval evaluation. Pooled relevance judgments are incomplete, and systems that did not contribute to the pool are scored on a universe they did not help define [Zobel 1998]; a measure robust to incomplete judgments was proposed for exactly that case [Buckley & Voorhees 2004], and the bias a pooled universe imposes on a new system can be estimated and adjusted [Webber & Park 2009]. Section 5.6 makes the same move on commercial instruments: it decomposes the visits divergence into a keyword-universe term and a per-keyword term, so that a disagreement about how much surface each vendor indexes is not read as a disagreement about traffic. Unlike a test collection, neither vendor's universe is published, so the decomposition can be computed only at the aggregate level reported here.

**AI answer surfaces.** An audit of 55,393 queries found that nearly 30% of the domains cited by Google's AI Overviews did not appear on the first page of results shown with them [Xu, Iqbal & Montgomery 2026]; on 11,500 queries, the sources retrieved by Google Search, AI Overviews and Gemini overlapped little (Jaccard similarity below 0.2 on average), with the generative systems favoring Google-owned content [Grossman et al. 2026]; five generative search systems from three providers reached topical coverage comparable to Google's organic results through markedly different retrieval footprints [Kirsten et al. 2026]; vendor measurement across 15,000 prompts reports that on average only 12% of the URLs cited by ChatGPT, Gemini, Copilot and Perplexity rank in Google's top ten for the same prompt, 28.6% for Perplexity and about 8% for the others [Linehan 2025]. Generative engine optimization was introduced as a way to raise a source's visibility in generated answers [Aggarwal et al. 2024]; the citations of generative search engines have been audited for whether they support the statements they accompany [Liu, Zhang & Liang 2023]; and the evaluation of retrieval has been reframed for systems that generate rather than rank [Gienapp et al. 2024]. Users click less when a summary appears and rarely click its sources: a click on a link inside an AI summary occurred in 1% of visits to pages showing one [Chapekis & Lieb 2025]. A critical survey of 45 generative-engine-optimization studies argues that the foundational paper's gains establish neither organic discoverability nor durable traffic effects, and identifies topical relevance and context position as the most reproducible levers [Martinez 2026]. Audits have compared which sources answer engines cite: ChatGPT, Bing Chat and Perplexity on public-interest queries, with sources classified [Li & Sinnamon 2024]; OpenAI, Perplexity and Google models on over 366,000 citations from a public comparison arena, which cite distinct news sources [Yang 2025]; five systems including Google AI Overviews on 11,000 real queries, with Wikipedia the most-cited domain and over-represented in the generated summaries, and cited social media under-represented in the summaries of Google's AI Overviews [Huang et al. 2026]; ChatGPT, Copilot, Gemini and Perplexity on 712 queries, about 16% of whose unique cited sources an AI-text detector classed as AI-generated [Allaham & Diakopoulos 2026]; and Google's AI Overviews on "your money or your life" queries drawn from MS MARCO Web Search, which cited AI-generated documents more often than human-authored ones even after controlling for retrieval rank [Kakimov et al. 2026]. Comparisons across industries exist, in frames their authors chose: a fixed panel of 480 questions across eight industries sent to Google's AI Overviews, ChatGPT, Perplexity and Gemini [Hendricks 2026]; controlled experiments across verticals that found AI search engines favoring earned, third-party sources over brand-owned and social content, unlike Google [Chen et al. 2025]; query intent and Google rank as predictors of citation, intent across four chat assistants and eight verticals and rank on two assistants and ten verticals [Lee 2026]; and a vendor index of 6,095,520 citations from seven engines in 17 undefined industries [Tousseyn 2026]. Other vendor reports, built on their own tools, publish source shares by platform for categories they define: social sources made up 31% of Perplexity's citations against about 7% of ChatGPT's in nine categories it chose in January 2026 [Tinuiti 2026], 19.4% against 5.3% in a report that also breaks citations down for 15 industries [Punturo, Torres Llorca & Fishkin 2026], and brand-managed sources 86% of the citations of three engines in four industries [Yext 2025]. Vendor-tracked brand visibility has also been measured: in more than 100,000 prompt responses for over 100 brands, about 78% of the sources engines cited were corporate websites, with YouTube leading the non-corporate sources, ahead of Reddit, editorial media and Wikipedia [Kumar 2026], and a scoping review of 23 studies, mostly preprints, maps how such presence and citation are measured [Romero Ramos et al. 2026]. One working paper a search found by title, on 80 global brands in LLM answers, could bear on the frame and could not be read [Cook 2025]. Section 7 differs in its frame, eleven sectors fixed by an external rule, in using eight vendor-collected surfaces, and in its universe, answers that name a sector's largest companies. Section 5.3 adds a measurement observation those studies need: the two vendor definitions of "cited in an AI Overview" differ by a factor that is itself time-varying, so a GEO result reported on one vendor's definition is not directly comparable to one reported on the other's.

**Personalization and the visibility of demand.** The framework's premise that a search box shows only part of what people ask has one adjacent documented finding, one observation and one open question. Long-tail studies show demand spread widely across rare items, in web search among other settings [Goel et al. 2010], though they do not measure demand that never reaches a search engine; Section 8 adds the untested observation that the section ranks for question forms, misspellings and non-English phrasings carrying little or no reported volume. Personalization of classic web search has been measured directly: about 11.7% of Google results differed between users in a 2013 audit, with signed-in status and location the drivers and demographic attributes such as gender and age producing no substantial effect [Hannak et al. 2013]. On AI answer surfaces the answer is composed rather than ranked and the user's stated situation enters the prompt. Chatbot responses have been shown to vary with the gender and race associated with a user's name [Eloundou et al. 2025]; the behavioral evidence on AI summaries concerns clicks [Chapekis & Lieb 2025]; and whether the sources an answer cites vary with the persona of the asker has not, to the author's knowledge, been measured. It is an open question this paper does not answer and Section 13 specifies.

**Information needs and query fragmentation.** People take questions to their social networks [Morris, Teevan & Panovich 2010] and to question-answering sites when web search fails [Liu et al. 2012], and phrase questions differently from queries [White, Richardson & Yih 2015]. The gap between the need a user has in mind and the request a retrieval system can match is old ground [Belkin, Oddy & Brooks 1982; Taylor 1968], as is the observation that aggregate demand concentrates differently from individual demand [Goel et al. 2010]. The taxonomy of web search [Broder 2002] distinguishes query intent rather than query granularity. Section 8 describes a deployment in which the operative distinction was granularity: one need expressed as many distinct strings (the 381 code pages rank for 29,000 keywords on one instrument).

**Demand in users' own words.** Customer reviews have long been mined for the product aspects people raise and the opinions they attach to them [Hu & Liu 2004], and search volume has been used as a demand signal in its own right, for example to nowcast economic indicators [Choi & Varian 2012]. Some studies of search sample their queries, and the queries' volumes, from keyword research tools, and a systematic method for doing so has been proposed [Schultheiß et al. 2023]. Measurement 2 compares the two signals on one taxonomy: which topics each names, rather than how well either predicts an outcome.

**Completeness in knowledge bases.** Appendix B's scoring function draws on the study of completeness in open-world knowledge bases [Razniewski, Suchanek & Nutt 2016; Galárraga et al. 2017; Balaraman, Razniewski & Nutt 2018; Luggen et al. 2019; Razniewski et al. 2024], on demand-weighted completeness [Hopkinson et al. 2018], on the discovery and classification of gaps in encyclopedias [Wulczyn et al. 2016; Piccardi et al. 2018; Redi et al. 2020] and on the question-driven drafting of encyclopedia articles from scratch [Shao et al. 2024], with Ripoll et al. [2025] giving a recent typology of content gaps for a collaborative knowledge base. Since the function is not evaluated here, Appendix B positions it against the closest of these methods.

**Closest prior work, by measurement.** For Measurement 1: comparisons of estimators with first-party analytics or with one another, on established sites at one time [Jansen, Jung & Salminen 2022; Rasool, Thakur & Nabi 2026; Font-Julián et al. 2026]; this paper holds one site fixed, reads back two instruments' stored histories of one section to its first month, in a single retrospective read, and compares twelve sections of the site on one date. For Measurement 2: aspect mining of reviews [Hu & Liu 2004] and keyword tools as a source of queries and volumes [Schultheiß et al. 2023]; this paper places the two signals on one taxonomy and compares the topics each ranks; its second comparison (Section 6.2) follows the work that treats search-engine hit counts as an instrument whose consistency must be checked before use [Thelwall 2008], and Google Trends [Hölzl, Keusch & Sajons 2025] and Wikipedia page views [Alibudbud 2023] as instruments whose settings and access dates, and for page views the handling of crawlers and redirects, should be reported, and checks one such count against a vendor's volume on a fixed class of entities. For Measurement 3: comparisons of cited sources across engines in industries or query sets their authors chose [Hendricks 2026; Lee 2026; Huang et al. 2026]; this paper fixes the industries by an external rule, the eleven GICS sectors, and compares eight vendor-collected surfaces.

## 3 Setting

A large US telecommunications provider publishes a reference section covering the North American Numbering Plan. **As verified on 12 October 2026 by fetching every code page linked from the section's 52 state hubs, the section holds 381 code pages**: 374 for geographic codes assigned to US states and the District of Columbia (all 372 in service and two assigned but not yet in service), and 7 for toll-free codes (the released list of the pages gives each code's registry location, which takes 52 values: the 50 states, the District, and the plan-wide toll-free codes); a re-fetch on 14 October 2026 found the same 381 and matched them to the numbering plan administrator's registry of that date. All 381 return HTTP 200, are canonical, and are full pages. The only geographic codes in the plan with no page are the six assigned to US territories and 451, assigned to North Carolina on 15 September 2026, after launch, and not yet in service. The section is therefore complete over the class it set out to cover, and **there is no set of uncovered codes within the class to serve as a control**.

All code pages, the state hubs and the national hub were published together at launch; no pages were added to the section during the observation window. This is the author's statement of the deployment's publishing history. Table 5's series of pages holding a position (210, 365, 391, 414, 440) is therefore the indexing of a fixed set of 434 URLs by one instrument, and not growth in the section itself.

Two page counts remain and are easy to conflate. **381** is the number of code pages the section holds. **441** is the number of URLs under the prefix holding at least one ranking position on 11 October, which is selected on the outcome; it exceeds 381 plus the 53 hub pages by seven, which is within what the instrument attributes to a prefix beyond its canonical pages. Brand Radar's count of 455 distinct cited pages, read on 11 October and listed with the paper's other single dashboard reads in the released data, exceeds 434 by 21; that instrument does not document how it normalizes URL variants, and the difference is reported rather than reconciled. Every fact on the pages is templated from two public-domain US government sources, the numbering plan administrator's registry and census data. The section went live on 26 July 2026, which is day 0 throughout this paper, dated from the first third-party detection of the pages.

### 3.1 Six conditions that make this deployment unrepresentative

These are stated here, before the results, as the scope of everything that follows. All six held, and most classes in most industries satisfy none of them.

1. **The class is finite and enumerable.** There is a fixed, published list of area codes. Coverage is decidable.
2. **A free authoritative registry supplies every fact.** No research, no writer, no subject-matter review per page.
3. **The facts are uncontested.** Two sources would not disagree about which state a code serves.
4. **The domain is top-decile authority.** Ahrefs Domain Rating 90, Semrush Authority Score 86.
5. **No comparable-authority competitor covered the class page-per-entity.** Two carriers at Domain Rating 87 and 91 had, between them, overlay notices and a single lookup page.
6. **No defender responded.** The incumbent pages were specialist directories and voice vendors at Domain Rating 13 to 83, and none mounted a visible response during the window; this is an observation, with no archived record.

Conditions 1 to 3 make production nearly free. Conditions 4 to 6 describe an undefended position. A reader considering transfer should check all six, and should note that condition 6 in particular reads as a criterion for selecting undefended targets. That is the shape of a data void, a query space with thin or absent authoritative content that whoever arrives first fills [Golebiewski & boyd 2018], and Section 14 treats it as an ethics question rather than a tactic.

### 3.2 How the class was found

This is the author's account, with the dated records that bear on it. The records belong to the author's own platform and are not released, and nothing in this subsection tests the framework's score. The author gathered the industry's competitors, direct and indirect, collected the topics they are found on, and connected those topics and their queries in one graph on that platform; the taxonomy of Section 6.1 was exported from the same platform. By the author's account the class had not been visible in keyword lists read by hand and became visible in the graph: the area-code queries gathered in one node, the carriers ranked for them only with pages about other things, such as store pages, and the pages written for the topic belonged to third parties, the directories and voice vendors of condition 6. By the same account the topic had been on the content backlog for some time without being taken up, and it was taken up after the graph showed it; the author judged it evergreen and likely to add to the site's authority on the industry's topics. The graph also showed what the topic connects to; in the snapshot named below its sub-topics include location and international calling. The platform's records are consistent with the account. On 4 July 2026 its build log records 1,196 area-code keywords carrying 6.7 million monthly searches being gathered into one node, and a note of the same day records a competitor's store pages ranking for area-code lookups; a snapshot committed on 18 July shows that node with 14,164 keywords. The section launched on 26 July. This is discovery from one kind of source, keyword data joined to a list of competitors. Section 11.2 states what the deployment did not do, and Section 13 describes the test that would show whether the score ranks such opportunities better than search volume does.

## 4 Measurement design

Everything in Sections 5 to 11 is an observation. The language is chosen to keep that visible.

### 4.1 Instruments, definitions and denominators

*Table 1. Instruments, definitions, denominators and read dates for the measured quantities in Sections 5 to 10. Vendor authority scores (Domain Rating, Authority Score, URL Rating) are given with their instrument where they are used.*

| Quantity | Definition | Instrument | Read |
|---|---|---|---|
| Ranking positions | URL under the prefix in positions 1–100, counted once per location | Ahrefs Site Explorer, prefix mode, all locations | daily series, 11 Oct 2026 |
| Ranking keywords | distinct keywords on which any URL under the prefix ranks 1–100 | Ahrefs (all locations); Semrush (US database, and worldwide) | 11 Oct; 10 Oct (worldwide 12 Oct) 2026 |
| Pages holding a position | distinct URLs with at least one position | Ahrefs | 11 Oct 2026 |
| Estimated visits | vendor click model applied to estimated position and estimated volume | Ahrefs (worldwide); Semrush (US) | 11 Oct; 10 Oct 2026 |
| AI Overview citation (a) | keywords whose AI Overview lists a URL under the prefix as a source, over all keywords the prefix ranks on whose results show an AI Overview | Ahrefs owned-AI-Overview | 11 Oct 2026 |
| AI Overview citation (b) | US keywords with an AI Overview position | Semrush | 10 Oct 2026 |
| AI answers | stored prompts whose latest answer cites a URL under the prefix, per platform | Ahrefs Brand Radar | 11 Oct 2026 |
| AI visibility (Semrush) | mentions and cited pages in the AI-visibility panel; scoped to the domain whatever subfolder is queried (Section 5.5) | Semrush | 10 Oct; 12 Oct 2026 |
| Referring domains | live linking domains to the prefix | Ahrefs; Semrush Backlink Analytics | 11 Oct 2026 |
| Section age (Table 4) | months since the first month with organic traffic in the all-time series; left-censored at September 2015 | Ahrefs Site Explorer, prefix mode, chart interval all | 12 Oct 2026 |
| US share (Table 4) | United States share of the prefix's estimated visits, from the traffic-by-location table | Ahrefs Site Explorer | 12 Oct 2026 |
| Monthly search volume | vendor-estimated monthly searches for a phrasing, summed over a set of phrasings | DataForSEO ranked-keyword exports, three carrier domains, US database | exported 12 to 19 Oct 2025 |
| Review mentions (Section 6) | reviews whose text matches a taxonomy label, per label; volume is the vendor's monthly searches summed over the nodes carrying the label | DataForSEO Google reviews and keyword volume; released exact-match linker | exported 8 Sep 2026 |
| Citation incidence (Section 7) | per domain, the number of stored answers citing it ("Cited in"), summed over the hosts of a registrable domain, among the 1,000 domains found in the most answers | Ahrefs Brand Radar, US, per answer surface | 12–13 Oct 2026 |

Two properties of these instruments bear on everything that follows, and the first is the subject of Section 5.

**They are models, not counters, and not of the same unit.** Estimated visits are a click model over an estimated volume at an estimated position. Ahrefs describes its metric as an estimate of the clicks from Google that a target gets each month, summed over the keywords it ranks for from position, monthly search volume and an estimated click-through rate [Ahrefs 2026b]. Semrush describes its figure as the estimated number of visitors a domain receives from unpaid search results each month [Semrush n.d.-b], computed for its domain rankings from the click-through rate at the domain's positions and each keyword's monthly volume [Semrush n.d.-c]. Clicks and visitors are different units, and this paper cannot say how much of the ratios below that difference explains. No figure in this paper is a measured visit. Neither vendor states an uncertainty for its estimates, so the ratios between them are ratios of two point estimates and carry none; what the paper can show is how they range across months and sections.

**How the figures were read.** Every vendor figure but one (Semrush's worldwide keyword count in Section 5.2, read by the author) was read from the vendors' web interfaces by an AI browser assistant operating the author's logged-in browser, under the author's direction, with no API (Section 14). The monthly figures in Tables 2 and 3 are each instrument's own history as read on 10 and 11 October, not values captured month by month; so are the checkpoint values in Table 5, read on 11 October from the Ahrefs daily series and from Brand Radar's stored answers, as its caption states. A vendor may revise its history, and the 13 October re-read of Semrush found its completed months unrevised.

**The Ahrefs and Semrush visit figures are not the same quantity.** Ahrefs' is worldwide; Semrush's is the US database. The section ranks in 105 countries with 18.5% of Ahrefs' estimated visits from outside the US (18.6% in the 12 October read of Table 4), so the Semrush figure covers a strict subset of the Ahrefs figure's territory and is nonetheless between 7.5 and 27.1 times larger. Table 2 therefore reports three ratios: Semrush US over Ahrefs worldwide, which understates the gap because the larger figure covers less territory; worldwide over worldwide (8.6x to 29.9x); and US over US (9.2x to 33.3x), estimated by applying Ahrefs' US share of its own visits, 81.5%, read once in October, to every month.

### 4.2 The query universe, and what cannot be computed on it

The evaluation query set was not frozen before launch; the section was live before this study was designed. The outcome quantities in Sections 8 to 10 are therefore measured on universes defined after the fact: every keyword the section ranks for, and every prompt whose answer cites it.

Counts and positions on such a universe are meaningful, because the universe is the vendor's index rather than this paper's selection. **Shares and percentages computed on it are not**, because the denominator was selected on the outcome. Every share in this paper is one of the following, and is labeled at the point of use: a share whose denominator is outcome-selected, flagged as such and drawing no comparative conclusion; or a ratio between two instruments on the same object, which is this paper's primary result and is not affected, because both denominators are the same prefix. The rule governs the deployment universes of Sections 5, 8 and 9. Section 7's shares are computed on a different universe, answers that name a sector's largest companies, which is selected separately for each answer surface but not on this deployment's outcome; its comparisons are stated as conditional on that universe, are made within one instrument across differently selected universes, and are descriptive. The share going to the sector's own company domains is partly fixed by that selection, and no comparison is drawn from it.

### 4.3 The primary checkpoint

Four disturbances fall in the observation window. Google's August 2026 spam update ran from 18 to 21 August, days 23 to 26 [Google 2026]. The September 2026 spam update began on 24 September, day 60, which is also the day of the estimated-traffic peak. Ahrefs posted a notice on 29 September, day 65, that Google had changed how it serves results and that SERP data might be inconsistent from that date, which covers days 65 to 75. And an automated link network began arriving in the day-37 to day-45 interval.

**Day 37 (1 September 2026) is the primary checkpoint**: the last observation preceding the last three. It does not precede the August update, which falls in the month of the largest visits ratio (27.1x), and whose effect on this section is not estimated. Day 37 carries a cost that is stated rather than worked around: it is not one of the fifteen-day checkpoints, and the 11 October read gives four of the nine quantities for it, not all nine. The claims this paper makes at day 37 concern ranking positions, top-three positions, estimated visits and the link profile, and nothing else.

## 5 Measurement 1: two instruments on one prefix

This section is the paper's primary result. It is reported first because its figures do not rest on the author's judgment, though the choice of the twelve sections of Section 5.5 does: every figure in it is one of two vendors' readings of a public URL prefix, and a reader holding both subscriptions can re-read them.

### 5.1 Estimated visits: a divergence of 7.5x to 27.1x on one prefix

*Table 2. Estimated monthly visits for the prefix from two instruments. Semrush worldwide in parentheses. The June to September rows are each dashboard's figure for the completed month, labelled "total" in the rows; how a month's figure is formed was not recorded (fourth note below). **The October row is each instrument's current monthly run-rate as read on 10–11 October, not eleven days of accumulated traffic**, and is marked accordingly. Every row is the instrument's history as read on that date. The first ratio divides Semrush US by Ahrefs worldwide. The second divides worldwide by worldwide. The third divides Semrush US by Ahrefs worldwide times 81.5%, Ahrefs' US share read on 11 October; it assumes that share held in every month and is an estimate until Ahrefs' US-only monthly figures are read.*

| Month | Days live | Ahrefs, worldwide | Semrush, US (worldwide) | Semrush US / Ahrefs worldwide | Worldwide vs worldwide | US vs US (estimated) |
|---|---|---|---|---|---|---|
| June 2026 | 0 | 0 | 0 (0) | n/a | n/a | n/a |
| July 2026 (total) | 6 | 3,862 | 100,012 (103,045) | 25.9x | 26.7x | 31.8x |
| August 2026 (total) | 31 | 32,281 | 876,153 (963,937) | 27.1x | 29.9x | 33.3x |
| September 2026 (total) | 30 | 150,113 | 1,534,362 (1,765,077) | 10.2x | 11.8x | 12.5x |
| October 2026 (run-rate) | 11 (78 in all, days 0 to 77) | 215,577 | 1,610,284 (1,858,297) | 7.5x | 8.6x | 9.2x |

![Figure 2. Estimated monthly visits for the area-code prefix from two instruments, on a logarithmic axis so that the vertical gap is the ratio. Ahrefs Site Explorer (prefix mode, all locations) and Semrush Domain Overview (subfolder mode, US database and worldwide), read 10 and 11 October 2026. June to September are each dashboard's figure for the completed month; October is each instrument's current monthly run-rate. The ratio labels are Semrush US over Ahrefs worldwide, as in Table 2's first ratio column.](fig1_divergence.pdf)

Four things about this table and Figure 2.

**The instruments disagree about change as well as level.** A constant difference in level would cancel in a comparison of growth within one instrument, so the question for an applied study is whether the two agree on how much a section grew. From July to August they did (8.4x on Ahrefs, 8.8x on Semrush US); from August to September Ahrefs' estimate grew 4.65x and Semrush's 1.75x, and into October's run-rate 1.44x against 1.05x. A month's lift measured on one instrument can therefore differ from the same lift on the other by a factor of more than two.

**It is not a territory artifact.** Semrush's US-only figure exceeds Ahrefs' worldwide figure throughout, and the section draws 18.5% of its Ahrefs-estimated visits from outside the US. Matching territory widens the ratio rather than closing it: worldwide against worldwide it runs from 8.6x to 29.9x, and US against US, estimated, from 9.2x to 33.3x (Table 2).

**It narrows after the second month on this prefix**, from 27.1x to 10.2x to 7.5x. Section 5.5 tests whether that narrowing is a property of section age across twelve prefixes and finds that it is not; Section 5.6 takes up what the narrowing can and cannot be attributed to.

**What a month's figure is was not recorded, and in a section's first months it matters.** The reads took each dashboard's monthly view as displayed and did not record how either vendor forms a month's point. The first instrument's own daily series (Table 5) reads 22,016 on day 15 and 51,517 on day 30 against 32,281 for August, and 92,897 on day 45 and 244,041 on day 60 against 150,113 for September, so its monthly point sits inside a month in which its daily estimate more than doubled, as an average over the month would. If the second instrument's monthly point describes a date late in the month, part of the August and September ratios is a difference of dates and not of instruments: against the first instrument's values on day 30 (25 August) and day 60 (24 September) they are 17.0x and 6.3x, not 27.1x and 10.2x (18.7x and 7.2x worldwide against worldwide). The growth comparison above carries the same caution. The October row and the cross-section of Section 5.5 are read on one date for both instruments and do not. The range 7.5x to 27.1x is therefore the range of the two monthly views as displayed, and the bound of Section 5.6 holds at 17.0x with a factor of 4.1 in place of 5.2.

### 5.2 Ranking keywords: a factor of two, and three like for like

On the count of distinct keywords for which any URL under the prefix ranks in positions 1–100, Ahrefs reports 29,000 for all locations and Semrush 58,586 for the US database, read a day apart: a factor of 2.0, again with the larger figure from the smaller territory. Like for like in territory (Section 5.6 notes that how Semrush aggregates its worldwide count is not documented), Semrush's worldwide count, read by the author in its interface on 12 October, is 92.3K (the interface rounds to the hundred), 3.2 times Ahrefs' 28,900 for all locations on the same day (Table 4); matching territory again widens the gap. Pages holding at least one position are 441 in Ahrefs.

### 5.3 AI answers and AI Overviews: two definitions, converging

**AI-answer counts are not comparable at the prefix level.** Brand Radar's 17,206 stored answers citing the section and Semrush's 158,100 mentions read on 10 October differ by a factor of 9.2, but that ratio is a scope mismatch, not a divergence: Semrush's companion count of 29,600 cited pages is 68 times the 434 URLs the section holds, so its figures are scoped to the domain rather than the prefix, as Section 5.5 confirms by observation. No comparison is drawn from those counts, nor about the ordering of AI answer platforms, whose per-platform breakdown did not sum to its total (Appendix A).

What can be compared on this prefix is reported above and below: visits, ranking keywords, referring domains and AI Overview counts, each with an instrument, a definition, a territory and a read date in Section 4.1. The Ahrefs figure of 17,206 stored answers is reported in Table 5 as a single-instrument count and is not paired with a second reading.

For AI Overview citation the vendors use different operational definitions, given in Section 4.1. Definition (a) is a ratio over AI Overviews the prefix's keywords actually appear on; definition (b) is a count of US keywords with an AI Overview position. Both are reported as "AI Overview visibility" in their respective products.

*Table 3. AI Overview citation under two vendor definitions, same prefix, same months.*

| Month | (a) Ahrefs: cited / all AIO keywords | (a) as %, 95% Wilson CI | (b) Semrush count | (b) / (a) numerator |
|---|---|---|---|---|
| July 2026 | 47 of 284 | 16.5% [12.7, 21.3] | 138 | 2.94x |
| August 2026 | 851 of 6,749 | 12.6% [11.8, 13.4] | 2,221 | 2.61x |
| September 2026 | 3,380 of 22,665 | 14.9% [14.5, 15.4] | 8,187 | 2.42x |
| October 2026 (run-rate) | 7,455 of 37,238 | 20.0% [19.6, 20.4] | 10,018 | 1.34x |

![Figure 3. AI Overview citation under two vendor definitions, same prefix, same months. (a) Ahrefs definition (a) as a share of all AI Overview keywords the prefix ranks on, with 95% Wilson intervals; the denominators grow from 284 to 37,238. (b) The two vendor counts, Semrush keywords with an AI Overview position against the Ahrefs numerator, on a logarithmic axis, with their ratio labeled. Sources as in Table 3.](fig2_aio.pdf)

The ratio between the two counts falls from 2.94 to 1.34 over four months (Figure 3b). Two cautions on reading it. The comparison is between a count (b) and the numerator of a ratio (a), and the two vendors' territories differ, so what the column measures is partly a territory difference and not purely a definitional one. And the series has three intervals, so "converging" describes the observed sequence and is not a trend estimate. The July row rests on 47 events over six days live, and its interval is correspondingly wide. A study reporting an AI Overview visibility figure on one vendor's definition, for a section of a given age, is not reporting a quantity comparable to the same figure from the other vendor, and on this prefix the size of the incomparability changed over its first four months.

The (a) column's percentage is the one proportion in this paper whose denominator grows by two orders of magnitude across the series, from 284 to 37,238, and it is not monotone. Its denominator is outcome-selected: it counts only AI Overviews on keywords the prefix already ranks on. It is reported because numerator and denominator come from one instrument on one date, and no trend is drawn from it. Its Wilson interval [Wilson 1927] treats the month's AI Overview keywords as draws from a stable process: it shows binomial noise in the ratio, not the instrument's error.

### 5.4 Referring domains: 11.4x, and disagreement about composition

Both instruments report live referring domains to the same prefix on the same day, and both are in the Section 4.1 table with a definition and a read date, which makes this the cleanest paired comparison in the study after estimated visits.

Ahrefs reports 913 referring domains to the prefix; Semrush Backlink Analytics indexes 80 for the subfolder: a factor of 11.4. They also disagree about what those domains are. Ahrefs puts 61.9% on .info, 26.4% on .asia and 10.2% on .xyz; Semrush puts 75% on .xyz and 88% at Authority Score 0 to 10. Both descriptions agree the domains are low-quality automated networks and disagree about their composition by a wide margin, which matters for any study classifying link profiles from one vendor's TLD distribution.

![Figure 4. Composition of live referring domains to the prefix by top-level domain, as reported by each instrument on 11 October 2026. Ahrefs: 913 domains; Semrush Backlink Analytics: 80 domains, of which the instrument reports 75% on .xyz and does not break down the remainder.](fig3_refdomains.pdf)

Figure 4 shows the two compositions side by side. A third figure from the first instrument complicates even its own count: its daily series gives 909 at day 75 against 913 on 11 October, and its new-and-lost report for September gives 917 new against 95 lost, which with nineteen at day 37 implies about 841 at the end of September, an earlier date; the three figures are consistent with a count still rising. Section 10 sets out why no claim here turns on the exact count.

### 5.5 Twelve prefixes on one domain: the divergence is prefix-specific, with no detectable relationship to age

Sections 5.1 to 5.4 are one prefix. That the narrowing of the visits ratio there reflects section age, each vendor's index filling in at its own rate, was stated as a hypothesis, with a cross-prefix test, before the test was run (Appendix A). The test was run on 12 October 2026, on both instruments, for twelve sections of the same domain: the area-code section and eleven others chosen by the author to span ages from under two years to the instrument's horizon; the selection was purposive, not random, and the results describe these twelve. Every figure below is a dashboard read on one date. The raw values, the read method, the age proxy and the United States share of each prefix's estimated visits are in the released data files, and **every statistic quoted in this section is printed by a script**: `analyze.py`, released beside them, or `instrument_extra.py`, in the source bundle, which prints the ordering correlation's significance and intervals, the spread, the size-banded agreement, the ratio columns of Table 4 and the remaining per-prefix figures.

*Table 4. Twelve URL prefixes on one domain, both instruments, read 12 October 2026. Age is months since the first month with organic traffic in the Ahrefs all-time series, read to the nearest month or quarter; the series begins in September 2015, so the oldest age (/es-us/local/) is left-censored at that horizon and the next two lie within four months of it. Ahrefs visits are worldwide and Semrush visits are the US database; the "US share" column is the United States share of Ahrefs' estimate from its traffic-by-location table, and the matched ratio divides Semrush US by Ahrefs US-only. The keyword ratio is Semrush over Ahrefs, like the visits ratios; the referring-domain ratio is Ahrefs over Semrush. Referring-domain and keyword counts are the 12 October reads and differ slightly from Sections 5.2 and 5.4's 10–11 October reads (29,000 and 58,586 keywords; 80 Semrush domains, 11.4x).*

| Prefix | Age (mo) | Ahrefs visits | Semrush visits (US) | Ratio, unmatched | US share | Ratio, matched | Ahrefs kw | Semrush kw | Kw ratio | Ahrefs RD | Semrush RD | RD ratio |
|---|---|---|---|---|---|---|---|---|---|---|---|---|
| /local/area-codes/ | 3 | 221,000 | 1,600,000 | **7.24** | 81.4% | **8.89** | 28,900 | 59,000 | 2.0 | 913 | 81 | **11.3** |
| /product-compare/ | 21 | 5,500 | 4,100 | 0.75 | 69.6% | 1.07 | 716 | 2,300 | 3.2 | 187 | 41 | 4.6 |
| /local/bundles/ | 36 | 25,600 | 5,200 | 0.20 | 99.2% | 0.20 | 2,100 | 33,800 | 16.1 | 115 | 194 | 0.6 |
| /device-compare/ | 39 | 26,700 | 26,400 | 0.99 | 82.6% | 1.20 | 2,400 | 12,600 | 5.2 | 47 | 45 | 1.0 |
| /local/cell-phones/ | 57 | 37,300 | 135,100 | 3.62 | 98.8% | 3.67 | 3,600 | 37,500 | 10.4 | 144 | 225 | 0.6 |
| /support/ | 93 | 1,900,000 | 1,957,880 | 1.03 | 98.7% | 1.04 | 38,700 | 351,854 | 9.1 | 10,600 | 7,056 | 1.5 |
| /local/fiber/ | 95 | 102,000 | 47,300 | 0.46 | 99.8% | 0.46 | 5,400 | 31,900 | 5.9 | 258 | 245 | 1.1 |
| /buy/ | 95 | 644,000 | 1,014,124 | 1.57 | 98.5% | 1.60 | 19,800 | 206,365 | 10.4 | 7,400 | 3,246 | 2.3 |
| /local/internet/ | 114 | 243,000 | 220,600 | 0.91 | 93.6% | 0.97 | 13,300 | 79,700 | 6.0 | 1,700 | 516 | 3.3 |
| /stores/ | 129 | 312,000 | 2,051,269 | 6.57 | 99.4% | 6.61 | 14,700 | 306,952 | 20.9 | 4,100 | 3,527 | 1.2 |
| /deals/ | 132 | 214,000 | 219,600 | 1.03 | 99.3% | 1.03 | 5,300 | 32,000 | 6.0 | 1,600 | 2,042 | 0.8 |
| /es-us/local/ | 133 | 8,900 | 2,200 | 0.25 | 42.6% | 0.58 | 1,300 | 4,800 | 3.7 | 284 | 62 | 4.6 |

![Figure 5. Twelve URL prefixes on one domain, both instruments, 12 October 2026. Each marker is one prefix; the filled marker is the area-code section. (a) The Semrush over Ahrefs ratio on estimated visits, unmatched for territory, against section age in months since the first month with organic traffic in the Ahrefs all-time series, both axes logarithmic; the horizontal line is a ratio of one. (b) The same ratio against the Semrush over Ahrefs ratio on ranking keywords. Data in Table 4 and in the released file.](fig4_prefixes.pdf)

Six things follow (Figure 5); the first is that the age hypothesis fails.

**The cross-section shows no detectable relationship between the ratio and section age.** Spearman's rank correlation between age and the unmatched visits ratio is −0.11 over twelve prefixes, with a Fisher 95% interval of −0.64 to +0.49 and a permutation p of 0.73; territory-matched it is −0.28; excluding the area-code section it is +0.15. Twelve prefixes give about 38% power to detect a correlation of 0.5 (37.8% by the Fisher approximation), so this is not a demonstration that no age effect exists. What it does establish is narrower and sufficient: the ratio does not converge on a common value as sections mature, because the seven sections aged between seven and eleven years sit anywhere from 0.25x to 6.57x unmatched (0.46x to 6.61x matched). The age hypothesis, that each vendor's index fills in at its own rate and the ratio settles as a section ages, is therefore withdrawn, and the narrowing of the area-code ratio from 27.1x to 7.5x over three months is reported as an observation on one section and not attributed. Only one prefix in the cross-section is under twenty-one months old, so the first months of a section's life are not characterized here beyond that one case.

**The ratio is prefix-specific, and not one-directional.** Unmatched for territory, Semrush's estimate runs from one fifth of Ahrefs' (/local/bundles/, 0.20x) to seven times it (/local/area-codes/, 7.24x), a spread of 1.55 orders of magnitude, with a median of 1.01 and six of twelve prefixes below one. Matched for territory the spread is wider (0.20x to 8.89x), the median is 1.06, and four of twelve are below one, because two of the six sub-one prefixes cross one once their non-US traffic is removed (/product-compare/, 69.6% US, from 0.75x to 1.07x; /device-compare/, 82.6% US, from 0.99x to 1.20x); /es-us/local/, at 42.6% US, moves from 0.25x to 0.58x and stays below one. The territory objection therefore changes the count and not the conclusion: on the same domain, on the same day, the vendors' estimates differ by factors from well below one to well above it, and no single correction factor maps one onto the other. Taken across the twelve, the unmatched ratio has a geometric mean of 1.13 (bootstrap 95% interval 0.62 to 2.12) and a geometric standard deviation of 3.1 (1.9 to 4.1), a normal range on the log scale of about 0.12x to 10.6x; with twelve purposively chosen sections this describes them and is not a prediction for another section.

**The vendors agree on the ordering of sections and disagree on their magnitudes.** Across the twelve prefixes, the rank correlation between the two instruments' visit estimates is +0.94 (bootstrap 95% interval over prefixes +0.70 to +1.00; p < 0.001; Kendall's tau +0.82, interval +0.57 to +1.00; 60 of 66 pairs concordant). The vendors agree on which section is larger in 60 of 66 pairs; what has unknown sign and magnitude is the **correction factor** between the two instruments, which no domain-level constant captures. The agreement depends on how different two sections are in size: of the pairs whose sizes, taken as the geometric mean of the two estimates, differ by more than a factor of three, all 51 are ordered alike; of the 15 pairs within a factor of three, 9 are. Read by the factor on each instrument instead, all 40 pairs more than three times apart on both are ordered alike, as are 16 of the 18 more than three times apart on exactly one (the other two are six to seven times apart on one instrument and about equal on the other) and 4 of the 8 within a factor of three on both (`instrument_extra.py`, section 10). The consequence for practice is restated in Section 5.6 in that form.

**Keyword universes diverge consistently; visit estimates do not follow them.** Semrush reports more ranking keywords than Ahrefs on every prefix, by between 2.0x and 20.9x. The rank correlation between the keyword ratio and the visits ratio is +0.17 over all twelve, and +0.52 with the area-code section excluded; the second figure is reported because the first is the one the paper is entitled to use and a reader should see both. /local/bundles/ has the second-largest keyword ratio (16.1x) and the smallest visits ratio (0.20x). Across sections, then, the keyword-universe ratio has no detectable relationship with the visits ratio (two-sided p = 0.60 over all twelve and 0.10 without the area-code section; `instrument_extra.py`), so the index-coverage mechanism behind the age hypothesis finds no support here; how much of the area-code section's own divergence the keyword universe accounts for depends on the territory pairing (Section 5.6).

**The section this paper studied is where the instruments disagree most.** It has the highest visits ratio (7.24x unmatched, 8.89x matched; /stores/ is next at 6.57x) and the highest referring-domain ratio (11.3x) of the twelve. The referring-domain outlier has a visible cause: Ahrefs indexed the automated link network described in Section 10 and Semrush largely did not. The visits outlier does not have a visible cause here, and two candidates are stated as hypotheses only: the section's query distribution is unusually long-tailed (Section 8), which click models over estimated volume may treat very differently; and the section was three months old, which the cross-section cannot characterize.

**A measurement result about one of the instruments, established in passing.** Semrush's AI-visibility panel reported 158.3K mentions and 29.5K cited pages for every one of the twelve subfolders, identically, on 12 October (Section 5.3 quotes the 10 October read of 158,100 and 29,600). Those figures are domain-scoped whatever prefix is queried. This confirms by observation what Section 5.3 infers from the page count: the two instruments' AI-answer counts cannot be compared at the prefix level.

**Limits.** Twelve prefixes, one domain, one read date; the age proxy is a chart read, left-censored at September 2015 for one prefix and close to that horizon for two more; one prefix under twenty-one months; the territory match uses each prefix's US share as the instrument reports it. A second domain and a second read date are the next step, and neither needs this provider.

### 5.6 What follows for applied search research

**What divergence licenses, and what it does not.** There is no ground truth here. Neither vendor's figure can be checked against a counted visit, because the provider's analytics were not available for this study. Divergence is therefore not error. What two readings A and B of one quantity with true value T license is a bound on the larger error and nothing more:

max(|A − T|, |B − T|) ≥ |A − B| / 2.

At the August ratio of 27.1x, the two readings cannot both lie within a factor of 5.2, the square root of 27.1, of the true value, so at least one of the two estimates lies a factor of five or more from the quantity both are estimating, and this study cannot say which. This treats the two figures as readings of one quantity, which is an approximation: they differ in territory, which only strengthens the bound, and in unit (Section 4.1), which it does not carry. In absolute terms the bound is larger: the larger of the two errors is at least 13 times the smaller reading. That is the whole of the inference, and it is a property of the pair, not a finding about either vendor: a reader who compares such estimates across instruments should know that on a two-month-old section they can stand a factor of five or more apart, without the comparison itself showing which is closer.

**What the narrowing does and does not support.** The ratio falls 27.1 → 10.2 → 7.5 over three months on this prefix. Section age, with index coverage as the mechanism, was the hypothesis; Section 5.5 tested it across twelve prefixes and found no detectable relationship between age and the ratio. Within this one prefix the narrowing is also confounded: section age is collinear with calendar time, and the window contains the September 2026 spam update, the arrival of several hundred automated referring domains, and a vendor data-reliability notice covering two of the four months. The narrowing is reported as an observation on one section and is not attributed.

Where it can be checked, the index-coverage term is not negligible, and its size depends on the territory pairing. With Semrush's US figures against Ahrefs' worldwide ones, read on 10 and 11 October, the divergence decomposes as

7.47x = 2.02x (keyword universe) × 3.70x (estimated visits per ranking keyword),

so the keyword universe accounts for about 35% of the divergence in log terms. With both read worldwide (keywords read on 12 October), it is 8.62x = 3.19x (keyword universe) × 2.70x (per keyword), and the keyword universe accounts for about 54%. How Semrush aggregates its worldwide keyword count across national databases is not documented in the report, so the decomposition is reported both ways and no claim is made about which component is larger.

**Why the headline ratios understate the disagreement.** The natural objection to Table 2 is territory: Semrush's figure is US and Ahrefs' is worldwide, so the comparison is unfair to Ahrefs. It is, and in the direction that makes the reported ratios conservative. Matching worldwide to worldwide gives 8.62x for October and 26.7x to 29.9x in the first two months (Table 2). Matching US to US, deflating the Ahrefs figure by the 18.5% non-US share of its own estimated visits, gives **9.17x** for October against the 7.5x unmatched. Applying the same share to July, August and September gives 31.8x, 33.3x and 12.5x (Table 2); the share was read once, so those three are estimates that assume it held. The headline range keeps the unmatched pairing because it is the conservative one; every matched pairing is larger.

**Consequence for practice.** The design this bears on is the standard one in applied content work: publish something, read one dashboard, compare it against the rest of the site or against a competitor. Section 5.5 is the finding that bears on it most directly. Across twelve sections of one domain the vendor ratio on estimated visits spans 0.20x to 7.24x (0.20x to 8.89x territory-matched), so no domain-level calibration factor can convert one vendor's figure into the other's. The vendors agree on which of two sections is larger in 60 of 66 pairs, so a single-vendor ranking of sections agrees in direction with the other instrument's when sections differ several-fold on both instruments (all 40 pairs more than three times apart on both) and less often when they are close (9 of the 15 pairs within a factor of three on the geometric mean of the two estimates); with no ground truth, agreement between the two is all that can be shown; measured on one instrument alone, two pairs six to seven times apart were ordered the other way on the second; the magnitude of any difference, and any ratio between a section's figure on one vendor and another section's on the other, can differ by a factor of five below to nearly nine above. Growth measured on the two instruments also differed, by a factor of 2.7 in one month (Section 5.1). Both instruments remain the appropriate tools for ranking sections and for directional comparison; this result concerns the comparability of magnitudes across instruments, not the usefulness of either. It bears on the framework's outcome layer (Figure 1b): a content program that reads its results on one platform cannot take the magnitudes at face value. Whether demand that never reaches a search box differs in topic and form is the framework's separate hypothesis, which Measurement 2 begins to test and Section 13 specifies. Reporting both makes the range of estimates visible; reporting one does not. Appendix E states these consequences as a reporting checklist, with an accounting identity for the gap between two instruments.

**The limits of this result.** One domain, one vendor pair, no ground truth; the longitudinal series is one prefix over 77 days and the cross-section is twelve prefixes on one date. What is established is that disagreements of up to an order of magnitude occur in both directions between sections of one site, from a factor of five below to nearly nine above, that no relationship with section age is detectable across twelve sections, only one of them under twenty-one months old, and that no relationship with keyword-universe size is detectable across them. What is not established is which instrument is closer to the truth for any section, or what determines the ratio. Section 13 sets out the next step: a second domain and a second read date.

## 6 Measurement 2: reviews and a counted public signal against keyword volume

### 6.1 Reviews against keyword volume on one taxonomy

The framework's premise can be tested wherever a first-party demand surface and a tool-derived one describe the same industry. A separate dataset in the same industry allows a first run. It holds 47,485 Google reviews of 379 retail locations of major US telecom carriers, obtained through DataForSEO under the author's own license and exported on 8 September 2026, of which 37,193 carry text, at 378 of the locations. The rule by which the locations were chosen was not recorded. The export holds between 1 and 201 reviews per location (median 145) and dates reviews only relatively (for example "a year ago"), so the period they cover is not known; where owner responses name a carrier, at 26 locations, they name five different carriers. It also holds a 42,994-node telecom taxonomy built by the author's clustering engine, on the author's own platform, from 1,898,584 keywords (the export labels 1,895,189 of them "corpus", 2,781 ranked keywords of three carrier domains and 614 authored), each node carrying DataForSEO monthly search volume. The licensed export contains reviewer display names; they were excluded from the analysis and are held only in the author's private copy of the export, and only per-label counts are reported. Reviews were linked to taxonomy labels with the released exact-match linker (`TokenLinker`), so every attribution is auditable from the label. A label is linkable if it has at least two words or at least six characters and is not one of ten generic terms the script lists (among them "phone", "store", "service" and "internet"). The taxonomy repeats generic labels under many parents, so a label is one linking unit and its volume is the sum over the nodes that carry it. Of the 37,193 reviews, 20,663 (55.6%) linked to at least one of 27,817 linkable labels, at 2.25 labels per linked review, and 1,008 labels were mentioned at least once.

At the level of the taxonomy's 17 top-level branches the two signals agree only roughly, and size the branches very differently. The taxonomy's volumes are hierarchical, so each branch's volume is taken from its own top node, and each label's mentions are split across the branches where the label occurs; the rank correlation between the share of review mentions and the share of search volume is then +0.75 (bootstrap 95% interval over branches +0.44 to +0.90; p < 0.001, 17 branches; Figure 6b), and +0.47 (+0.01 to +0.78; p = 0.06) if each label's mentions go to the branch holding most of its nodes, with ties broken by the script's fixed order (59 of the 1,008 labels tie; under random tie-breaks the figure has a median of +0.50, and 95% of draws lie between +0.42 and +0.55; `m2_tiebreak_check.py`); the branch-level agreement therefore depends on how a label that occurs in several branches is attributed. An earlier computation gave +0.78; it summed nested volumes over only the labels that reviews mention, which selects the volume measure on the outcome, and it is superseded. The shares differ widely: carriers draw 66.8% of review mentions and 14.9% of search volume, devices 11.0% and 32.7%, broadband 4.0% and 18.1%; the reviews are of carrier stores, which may itself raise the carriers' share of mentions. At the level of topics the two barely agree. Across the 1,008 labels that at least one review mentions, the rank correlation between review mentions and monthly volume is +0.18 (bootstrap 95% interval over labels +0.12 to +0.25; Kendall's tau +0.13); counting the 26,809 linkable labels that no review mentions as zero, it is +0.27 (+0.26 to +0.28). It is +0.28 among the 213 labels with at least twenty mentions, and +0.16 among the 106 labels mentioned at least twenty times in one- and two-star reviews (Figure 6a). Labels share reviews and nest in one taxonomy, so they are not independent draws: these intervals, and the p-values below 0.001 the scripts print, are too narrow, and the label-level figures are descriptive. A bootstrap over reviews does not repair this here, because label counts are small integers and resampling or reweighting reviews shifts their ties, and the rank correlation with them (`supplement_r10.py`, section 12). Of the 1,008 labels, 367 (36.4%) carry under 1,000 monthly searches and 106 (10.5%) carry none. A label's volume is summed over the nodes that carry it, which can include nested nodes; computed instead on each node's own volume (its volume less its children's), the two label-level correlations are +0.16 and +0.26. Several variants are reported (attribution rule, nested or own volumes, mentioned or all labels, and, after the link check, multi-word labels only); none is adjusted for multiple comparisons, and the multi-word variants are post hoc. The per-label counts behind every correlation in this section are in the source bundle in anonymized form, without label names and with volumes as ranks, with a script that recomputes them (Section 14).

**How good the links are.** Two blind annotators, separate AI agents on different models given only a random sample and a fixed protocol and none of the hypotheses, judged 200 links drawn uniformly from the 46,517: 65% to 67% are correct (Wilson 95% intervals about 58% to 73%), and the two agree on 95.5% of the items (Cohen's kappa 0.90). The errors lie almost entirely in single-word labels, which are right about half the time (for example "Thanks", "People", "Customers" and place names that are also first names), while multi-word labels are 95% to 96% right. Restricted, after this check, to multi-word labels, the branch-level correlation is +0.91 (bootstrap 95% interval +0.74 to +0.98) with split attribution and +0.65 with modal attribution (at the top of its range under random tie-breaks, median +0.53, 95% of draws +0.44 to +0.645), the label-level correlation over mentioned labels is +0.24 (+0.16 to +0.33), and carriers still draw 56% of review mentions against 15% of search volume. The conclusions about topics and about shares hold; the branch-level rank agreement is much stronger when the links are cleaner, so what survives at that level is the difference in shares. The annotators are models, not people; a check of the same sample by a person is outstanding.

The complaint the author's practice had identified is the cleanest case. Of 6,620 one- and two-star reviews, 924 (14.0%, Wilson 95% interval 13.1% to 14.8%) match a pattern for waiting (wait, waited, waiting, long line, hours in line), against 1.9% (1.8% to 2.1%) of five-star reviews. The same annotators judged 100 of the 924 matches: 83% to 85% are complaints about waiting (Cohen's kappa 0.93), and about nine in ten of those concern waiting in the store, so roughly 12% of one- and two-star reviews complain about a wait, most of them in a store. The whole taxonomy, built from 1.9 million keywords, holds 11 labels containing "wait", with 622 searches a month between them, and none concerns waiting in a store (at the level of keywords, 532 of the 1,898,584 match the waiting pattern, with 114,329 searches, 0.01% of the file's volume, and nine name a store, shop or location, with 205 searches, some of them about an app store; `waiting_keywords_check.py`): they cover call waiting, waitlists, activation and unlock delays, call-center wait times and a campaign name; the one that reviews mention carries 12. Eight labels name a remedy, appointments, queues or callbacks, with 13,170 searches a month between them, most of it for appointment reminders; the label for scheduling a store appointment carries none, and no label concerns check-in. A complaint named in about one in eight one- and two-star reviews, though no script ranks it against other complaints, is close to invisible in this taxonomy's volumes, and what it calls for is a product or service change, such as appointment booking or digital check-in, rather than a page.

![Figure 6. First-party demand against tool-derived demand on one industry taxonomy: 37,193 Google reviews of 378 retail locations of major US telecom carriers, linked to a 42,994-node taxonomy carrying vendor monthly search volume (both sourced through DataForSEO). (a) Each marker is one of the 1,008 taxonomy labels mentioned in at least one review; filled squares carry zero reported volume. (b) Share of review mentions against share of search volume for the nine largest of the 17 top-level branches. Only aggregate counts are shown.](fig9_reviews.pdf)

This is a first run, not the study specified in Section 13. It uses one first-party surface on one platform in one industry, exact-match links of which about two in three are correct, relative review dates, and a taxonomy whose labels are themselves search phrasings, which biases the comparison toward agreement. The reviews describe store locations rather than the area-code section of Sections 5 and 8 to 11, so this result tests the framework's demand premise and not the deployment. Within those limits it is consistent with the framework's narrowest claim: on one industry, what people write in their own words and what a volume tool counts agree on the broad areas of demand to a degree that depends on attribution and link quality, size them very differently and barely agree on topics; agreement among complaint labels (+0.16) is lower than among all frequent labels (+0.28), a difference these data do not test.

### 6.2 A public request count against the vendor's volume on the 372 area codes

The reviews above are one first-party surface. A second comparison uses a demand signal that is tallied from request logs rather than estimated from a model, and that anyone can re-read to the digit. Every one of the 372 geographic area codes in service at the section's launch has an English Wikipedia article, alone or shared with the codes of its overlay complex (240 articles: 125 about one code, 102 about two, 13 about three to five), and the Wikimedia Foundation publishes for each article the monthly number of requests it classifies as human. The vendor side is the table frozen for Study R1 on 14 October 2026 (Section 13): for each code, the sum of DataForSEO monthly search volume over the pre-launch keywords that name it. The plan, four predictions and the analysis script were reviewed in draft by four AI agents, committed, and submitted for an OpenTimestamps stamp at 05:10 UTC on 31 October 2026, before any request count was collected apart from a few probes of the endpoints that the plan lists (`wikipedia_demand/wikipedia_demand_372.md`). The collection followed at once, 1,497 requests to two public APIs from 05:11 to 05:19 UTC, before the stamp reached a Bitcoin block (the earliest is block 973,934, mined at 05:44 UTC): the proof shows that the plan existed within 25 minutes of the end of the read and does not by itself order the two; the order rests on the commit history and the collection log, which the author's agents wrote. It read the article title, every redirect to it and every title on each code's resolution path, so that a request by any name for an article is counted once; no title was missing and none lacked data. The items a review of page-view studies asks authors to state, the pages, the language, the collection dates and the period covered, the type of data (monthly here), the agent type and whether crawlers and redirects were included [Alibudbud 2023], are fixed in the plan. The window is October 2024 to September 2025, the twelve months before the vendor exports.

**The two instruments agree roughly on the ranking and not at all on the magnitudes.** Across the 240 articles, the rank correlation between the vendor's summed volume and the year's requests is +0.45 (bootstrap 95% interval +0.34 to +0.54; Kendall's tau +0.30; Figure 7), and +0.54 (+0.45 to +0.62) between the number of matched keywords and requests. Prediction P1 (positive, with an interval excluding zero) held; P2 (a point estimate between +0.40 and +0.80, the band inside which Measurement 2's branch-level estimates fall) held at its boundary, because the interval crosses +0.40; P4 (every code covered by an article that names it) held. The magnitudes are another matter. Requests vary little across articles, a geometric standard deviation of 1.5 (7,989 to 120,065 in the year, 87.5% of articles between 15,000 and 50,000), while the vendor's summed volumes have one of 16.7 (50 to 3,704,650 searches a month), so monthly searches per monthly request run from 0.3 at the 10th percentile to 244 at the 90th (median 35), a geometric standard deviation of 14.5 against the 3.1 that Measurement 1 reports for the vendor pair across twelve prefixes (P3, held; the plan calls this bar lax, since at comparable spreads it fails only if log requests track log volume at a Pearson correlation above about 0.9, and at the spreads observed it could not have failed: the ratio's geometric standard deviation cannot fall below 11.1 at any correlation). Whatever the public count measures, it is not a scaled copy of the vendor's volume: the vendor's figure spreads the class across five orders of magnitude where the count spreads it across one. Much of that spread is not the volume model alone: summed volume and the number of matched keywords rank the articles nearly alike (+0.90), and the logarithm of the keyword count accounts for 77% of the variance in the logarithm of volume, so the spread reflects how many keywords the carriers' exports matched for each code as well as the volume per keyword, whose geometric standard deviation is 7.0. The same goes for the ranking: holding the keyword count constant, the rank correlation between volume and requests is −0.12 (bootstrap 95% interval −0.24 to 0.00), so the agreement above may reflect how many keywords the carriers ranked for rather than the volume model (post hoc checks; `wiki_demand_supplement.py`). A vendor side built from the same phrasings for all 372 codes, not conditioned on the carriers' rankings, would separate the two; it needs vendor data this study did not buy.

![Figure 7. A public request count against the vendor's volume on the 372 area codes. Each marker is one English Wikipedia article (240): its requests per month, Wikimedia pageviews API, agent type user, October 2024 to September 2025, summed over the article's title and every redirect to it, against the DataForSEO monthly search volume summed over the codes the article covers, from the table frozen for Study R1. Filled squares are articles shared by several codes; both axes logarithmic. Data and scripts in the source bundle (`wikipedia_demand/`).](fig11_wikipedia.pdf)

**The ranking agreement holds under every pre-specified variation and is weaker among single-code articles.** Shifting the window a month earlier gives +0.45; the six months outside the Foundation's reclassification of automated traffic, +0.45; twelve times the median month, which removes single-month spikes (one article, for codes 327 and 870, had a month 4.6 times its median), +0.44; dropping the six articles that hold a code entering service after October 2025 or a code with no matched keyword, +0.46; the first two full months after the section's launch, +0.39 (+0.29 to +0.49), with the public count itself stable between the windows (+0.85). Counting an article's current title alone gives +0.31, partly because ten articles carry their current title only since January 2025 or later, apparently renamed as overlay codes were added, with 44% to 100% of their requests arriving through former titles that are now redirects (without those ten, +0.37 on the title alone against +0.43 on all titles; `wiki_demand_supplement.py`, written after the data were read, prints these and the other descriptive figures the stamped script does not). Pooled, 9.3% of requests arrive through redirect titles; for the median article, 0.7%. Among the 125 articles about one code the correlation is +0.30 (+0.12 to +0.46): a shared article pools several codes' demand on both sides, which raises agreement.

**What this does and does not show.** A Wikipedia request and a keyword search are different acts joined by the search result page: how many searches become article visits depends on whether the engine answers the query in place and on which sources it cites, which varies by code, so the two readings are coupled rather than independent, and the dispersion cannot be attributed to either alone. Requests are worldwide where the volume is the US database; the Foundation's human and automated split uses rules it revised inside the window; and the query universe behind the vendor side inherits Study R1's selection on the carriers' rankings. Within those limits the result has the same shape as Section 6.1's: on the same 372 entities, a free public count and a commercial volume model agree only roughly on which carry more demand (+0.45, against +0.47 to +0.75 on all links for the taxonomy's branches), an agreement carried by the keyword count, and size them very differently. The exploratory correlation between the Content Gap Score and the count, +0.41, is not a test of the score, which contains the vendor's volume; it needs the per-code scores held back with Study R1, so a run on the released files prints every other figure and not this one. The plan was written, stamped and run by AI agents (Section 14). Everything here is public data: the per-title monthly counts, the API responses they came from, the per-article and per-code tables and the scripts are in the source bundle, and the analysis reruns from them.

## 7 Measurement 3: what AI answers cite, across eleven sectors and eight answer surfaces

This measurement uses none of the framework's machinery (its ontology, graph, competency questions or score); it bears on the framework's answer-surface component. It asks one question the framework's design raises, whether the kinds of publisher an answer engine cites differ between engines, and it asks it in one vendor's index.

### 7.1 Pilot

The pilot is a per-surface export of the Brand Radar cited-domains table for six online-learning brands, made on 12 October between 22:21 and 22:26, under an hour before the first sector export: youtube.com was the most-cited non-brand domain on all four Google views and ranked 28th on ChatGPT, 4th on Perplexity, 5th on Gemini and 9th on Copilot, and reddit.com was in the top three on every surface except Copilot (240th); these figures are printed by the project's copy of `cross_sector_sensitivity.py`, whose pilot section is not released because the pilot's brand set and exports are withheld. The predictions below were written after seeing it, so the cross-sector study is a replication across sectors of a pattern first seen in one market. Like the cross-sector study, the pilot covers answers that name or cite a listed brand. An earlier pilot, computed by the author's own analytics platform, has been withdrawn (Appendix A).

### 7.2 Design

The design was written in a dated design file on 12 October 2026, before the first sector export, and amended once before that export (A1). The file was not deposited with any registry and was first committed to version control after collection, so its date rests on the author's attestation; the word used here is "written before collection", not "pre-registered". Amendment A2, made after collection and before any manuscript text, set aside eight exports that repeated a view or mixed two platforms, recorded the RTX re-run described under Limits, fixed how P1 is scored (YouTube first among non-company domains on at least one query set of each Google product), defined "non-company" as not one of the ten domains entered, and added the exploratory overlap measure. A third amendment, A3, made after the review of this section, records corrections: how the exports were made, the stopped prompt-level sample, and the company-property list used in one sensitivity check. A fourth, A4, records the author's decision not to wait for the vendor's written confirmation before using the data (Section 14). Two steps the design named were not completed: the per-surface answer counts were not read, only each sector's all-surface total, and the prompt-level sample was stopped after 14 of 88 exports (Section 13). The frame is the eleven GICS sectors of the S&P 500, an exhaustive partition maintained by S&P Dow Jones Indices and MSCI, so no industry was chosen for its result. The companies are the ten largest holdings by index weight in each sector's Select Sector SPDR fund, read from State Street's public fund pages (holdings as of 9 October 2026): 109 companies, because Communication Services counts one issuer, Alphabet, through two share classes. The organization studied in Sections 5 and 8 to 11 is one of them, by that rule. The instrument is Ahrefs Brand Radar, Explore view, United States, read in one collection session from 23:05 on 12 October to 01:15 on 13 October 2026 (exports until 01:05, answer counts from 01:10) through its web interface, with no API; each export was triggered by an AI browser assistant operating the author's logged-in session (Section 14). For each sector, the cited-domains table was exported for eight vendor views of six answer products (AI Overviews and AI Mode, each on Ahrefs' prompt set and on its search-query set; ChatGPT; Perplexity; Gemini; Copilot). Each export holds the 1,000 domains found in the most answers, the most this table exports, which reduce to 760 to 975 registrable domains; the 88 exports are analyzed, and an all-surfaces export per sector was made and is used only for the company-dominance figures below. The universe is the set of answers that name or cite at least one of the sector's ten companies. Summed over sectors it holds 20,389,967 answer records, from 18,763 (Utilities) to 7,766,466 (Consumer Discretionary), not distinct across sectors because an answer naming companies from two sectors is counted in both; the totals were transcribed from the vendor's overview page rather than exported. By the vendor's own description, which is vendor documentation [Bek 2026], its queries come from Google's "People Also Ask" corpus and its keyword database; it tracks about 282 million queries a month on AI Overviews, 24 million on AI Mode and 13 to 15 million on each chat assistant; chat answers are refreshed monthly over a 90-day reporting window and Google's continuously. Whether the surfaces share one query set is not stated, and model versions are not documented; of the search settings, the vendor states that prompts run through the free, public web interfaces. Source types were fixed before collection: video, forums and question sites, social networks and user-publishing platforms (together, "video and community"), reference, news, government, the sector's own companies, and other web. The quantity is a domain's citation incidence, the number of stored answers citing it ("Cited in"), summed over the hosts of a registrable domain; shares are of the summed incidence over the exported domains, within each surface, so an answer citing two domains counts once for each.

![Figure 8. What AI answers cite, by sector and answer surface: Ahrefs Brand Radar, United States, answers naming the ten largest holdings of each S&P 500 sector fund (nine companies in Communication Services), one collection session on 12 and 13 October 2026. (a) Share of citation incidences going to video and community domains (YouTube, TikTok, Vimeo, Reddit, Quora, Stack Overflow and Stack Exchange, Facebook, Instagram, LinkedIn, X, Pinterest, Threads, Medium, Substack, DEV, GitHub), among the 1,000 domains found in the most answers; sectors ordered by the Google mean. AIO and AIM are Google's AI Overviews and AI Mode, each on Ahrefs' search-query and prompt sets. (b) The rank of youtube.com among domains that are not one of the sector's companies, one marker per sector; bars are medians; a cross marks a sector where YouTube is not cited among the exported domains.](fig10_sources.pdf)

### 7.3 Results

**Descriptive.** The share going to video and community platforms differs most between answer surfaces. In every one of the eleven sectors, the lowest of the four Google views gave video and community domains a larger share of citation incidences than the highest of ChatGPT, Copilot, Perplexity and Gemini (Figure 8a). Across sectors and views, the median share was 21.3% on the Google views (range 8.1% to 35.8%; 95% bootstrap interval over sectors 17.2% to 26.7%) against 2.1% on the other four (range 0.3% to 16.7%; interval 1.7% to 2.7%), and by surface 0.6% on Copilot, 0.9% on ChatGPT, 4.6% on Perplexity and 9.2% on Gemini. The bootstrap resamples sectors: it shows how much the median depends on which sectors are in the frame, not sampling error in the vendor's index. Restricted to the two Google prompt views, which are the closest match to the prompt-based surfaces, the Google median is 24.6%. youtube.com was among the three most-cited domains other than the sector's own companies in 38 of the 44 sector-by-Google-view cells and in none of the 44 others; its median rank was 1 on AI Overviews, 2 on AI Mode, 7 on Perplexity and Gemini, 151 on ChatGPT and 161 on Copilot (Figure 8b), where a rank in a sparse cell can be a tie among domains cited little or not at all. The contrast is not YouTube alone: without it, the medians are 12.7% and 1.6%, and the lowest Google view exceeds the highest other surface in 7 of 11 sectors. The design cannot say whether the contrast belongs to search-integrated answer products or to Google: every high-share surface is Google's, Gemini, also Google's, is the highest of the other four, and Perplexity, which searches the web for every answer, is low.

**Source types fixed before collection.** The design's question also expected reference, job and forum sources to lead on the chat products. That half is not supported: the median reference share was 2.7% on the other four surfaces against 3.2% on the Google views, and forum sites 1.1% against 5.7%. On those four, the largest classified type was the sector's own company domains (median 14.1%), a share the selection rule partly fixes, so it is not compared across surfaces. "Other web", which the fixed list does not classify, held a median 61% of incidences on the Google views and 72% on the other four (90% on Copilot), so the classified types describe a minority of the mass, and the claim here is about the share going to seventeen named video and community platforms rather than about every kind of source. Across the 88 cells, answer surface explains 77% of the variance of that share (bootstrap 95% interval over sectors 70% to 91%) and sector 14% (5% to 20%); for news (12% against 73%), government (26% against 49%) and the companies' own domains (40% against 45%), sector explains more (the share of the total sum of squares of the 88 cell shares explained by the surface means and by the sector means, unweighted; the remainder is interaction). Appendix C gives every type's median and range by surface.

**By sector (exploratory).** The cited sources also differ between sectors, most visibly on ChatGPT, whose most-cited domain other than the sector's own companies was a search engine (Information Technology), the Food and Drug Administration (Health Care), a personal-finance publisher (Financials), a streaming guide (Consumer Discretionary), a Disney property (Communication Services), a graphics-card maker (Industrials, the ambiguous name described under Limits), reddit.com (Consumer Staples), the Securities and Exchange Commission (Energy, Utilities and Real Estate) and a paint maker (Materials). The ten most-cited non-company domains overlap between sectors more on the Google views (mean pairwise Jaccard 0.36 to 0.40 across the 55 sector pairs) than on the other four (0.08 to 0.23), a measure not planned before collection. Appendix C (Tables C3 and C4) lists the most-cited sources for every sector on every surface. Three things limit this reading. The one prediction about a sector difference, P4, did not exceed chance; with the company-property list its direction reversed on search queries (22.5% against 24.2%), and in no check did it approach significance (p = 0.23 to 0.63). In several sectors one company dominates: by the largest company domain's share of the ten companies' citation incidences in the all-surface export, Sherwin-Williams holds 94% of Materials, Amazon 75% of Consumer Discretionary, Walmart 65% of Consumer Staples, Apple 62% of Information Technology and Uber 55% of Industrials, so a sector difference here is a difference between company sets. And some of it is mechanical: properties of a sector's own companies that were not entered as company domains, such as go.com, chase.com and mobil.com among ChatGPT's top three, are sector-specific by construction.

### 7.4 The predictions written before collection

Of the four, one held, one held in direction only and two failed. P1, that youtube.com is the most-cited non-company domain on AI Overviews and AI Mode in a majority of sectors, failed as written: it held on AI Overviews (9 of 11 sectors on search queries, 8 of 11 on prompts) and not on AI Mode (2 of 11 on each), where google.com, almost all of it www.google.com (median 93% and 98% of its incidences on the two views), usually ranked first and YouTube second. It fails under every domain reduction tried; it would hold (9 of 11) if google.com, Google's answer surfaces citing Google's own pages, were set aside, which the design did not provide for. P2, that YouTube ranks outside the five most-cited non-company domains on ChatGPT, Perplexity and Copilot in a majority of sectors, held on all three (11, 6 and 11 of 11). P3, that Reddit is among the ten most-cited non-company domains on every surface except Copilot in a majority of sectors, failed: it held in 3 of 11, and ChatGPT was a failing surface in all eight sectors where it did not hold. P4, that the video and community share on AI Overviews is higher in five consumer-facing sectors than in five others named in the design file (Financials is in neither group), held in direction (26.9% against 24.2% on search queries, 29.6% against 24.4% on prompts) and not beyond chance (exact one-sided permutation p = 0.27 and 0.21).

### 7.5 Sensitivity

None of the following was planned before collection. The descriptive contrast was recomputed with "Found in" in place of "Cited in" (Google median 21.5%, other four 3.3%; lowest Google view above the highest other surface in 11 of 11 sectors), with the largest single host in place of summed hosts (22.0%, 2.4%, 11 of 11), and with 64 properties of the sector's companies, from a hand-built list in the source bundle beside the design file (Section 14), counted as company domains (19.8%, 2.1%, 10 of 11). The exception is Communication Services, where YouTube, Facebook and Instagram belong to two of the sector's companies: counted as theirs, the Google views fall from 20.2% to 32.4% to 5.9% to 12.7%, and Gemini's 9.2% exceeds AI Mode on search queries. Restricting each export to its first 100, 250 or 500 rows gives Google medians of 30.6%, 26.3% and 23.3% against 3.0%, 2.6% and 2.3%. Shares therefore fall as rows are added: truncation at 1,000 rows biases them upward, the fixed type list biases them downward, and the net direction is unknown, while the ratio between the two groups stays near ten. Ranks 501 to 1,000 carry a median 7.6% to 13.8% of each export's incidences, depending on the surface.

### 7.6 Limits

The universe is conditional on the sector's companies appearing in the answer, so answers built only from other sources are absent, and surfaces differ in how often they name companies, so each surface's universe is selected differently. The exports are ordered by "Found in" while the shares use "Cited in". Company domains are the ten entered; the property list behind the sensitivity was built from the exports and is not drawn from filings. Two entered names matched other things. "RTX" also matched answers about graphics cards; a re-run with "RTX Corporation" left the Google results essentially unchanged (video and community share 31.3% to 30.1% on AI Overviews search queries; YouTube's rank stayed 1 on AI Overviews and moved from 2 to 1 on AI Mode prompts), moved Perplexity from 6.2% to 5.5% and Gemini from 15.0% to 13.4%, and changed Copilot's top non-company domain from amazon.com to a flight-route site, while its ChatGPT export failed twice on the vendor's side, so the original ChatGPT file, led by graphics-hardware sites, stands; without Industrials the ChatGPT median is 0.8%, P2 holds on ChatGPT and Copilot in 10 of 10 sectors and on Perplexity in 6 of 10, and P3 holds in 3 of 10. "Visa" also matched answers about travel visas: four immigration and border domains of the US government hold up to 2.2% of a Financials surface's incidences, as government sources outside the video and community share. The other names were screened only at the domain level, by reading each sector's 25 most-cited non-company domains on every surface; the screen found two possible further cases, a nutrition site among Information Technology's Copilot sources and a laboratory-supplies site of a different company named Merck, and it cannot detect off-topic answers that cite on-topic domains. The prompt and search-query sets are the vendor's, not observed user demand. The surfaces are tracked on query sets of very different size (Section 7.2), and whether they share one set is not established, so a difference between surfaces may partly reflect the questions each is asked as well as how it answers. The vendor's index refreshes, so a re-export reproduces the procedure and not the figures. The read is one collection session, one country and one vendor's answer index. Citations per answer differ by surface, so shares are compared within surfaces; medians over cells weight every sector equally, although cells range from 860 to 18,381,848 incidences (Appendix C gives each cell's size). Vendor reports on other universes and tools put Perplexity's share of social sources far higher (19.4% to 31%; Section 2) than the 4.6% median video-and-community share found here, so how a surface ranks on source mix depends on the instrument and the universe of answers, which is Measurement 1's lesson applied to answer surfaces.

**What Measurement 3 establishes.** The result is descriptive and narrow: in one vendor's index, in one collection session, among answers that name a sector's largest companies, the share of citations going to video and community platforms differs more between answer surfaces than between sectors, while news, government and company sources vary more by sector; and Google's AI Overviews and AI Mode give video and community domains about ten times the pooled median share of the other four surfaces, and more than twice Gemini's. If that holds outside this index, a coverage or answerability judgment made against one answer surface may not transfer to another; the framework has no term for that yet.

### 7.7 The same contrast in one category across thirteen countries

Section 7's contrast was read in one country, in a universe conditional on companies. A later collection relaxes both limits for one category. On 13 and 14 November 2026 the author exported from the same vendor's index every answer whose prompt the vendor files under Jobs and Education > Education, with no site or company filter, for thirteen countries: 3,724,208 answers dated 17 August to 14 November 2026, in 44 export files, each checked against the row count the interface showed: 34 match it exactly and ten fall short by one to seven rows, 19 in all (one further slice, 1,492 ChatGPT answers for France, failed to export and is missing; the collection's ledger of files, row counts and checksums is in the source bundle). These are answer-level rows with each answer's cited pages, not the cited-domain tables of Section 7.2. The author analysed and published the collection, with different source categories, on 14 November 2026 [Pagadala 2026b], before it was read for this paper, so nothing here was predicted and this subsection is a replication read after the fact. What was fixed in advance is the measure: the source types registered on 12 October 2026 and Section 7's statistic, applied unchanged by a script that stops if the lists differ (`intl_surface_cells.py`).

**The contrast holds in every country.** Over the 104 cells (thirteen countries by eight vendor views; the smallest holds 1,335 answers), video and community sources take a median 14.0% of citation incidences on Google's four views (bootstrap 95% interval over countries 10.5% to 17.0%) against 0.6% (0.4% to 1.0%) on ChatGPT, Copilot, Perplexity and Gemini. The lowest Google view is above the highest of the other four in 13 of 13 countries, by the narrowest margin in Japan (1.2% against 0.6%; Table C5). The view accounts for 76% of the sum of squares of the cell shares and the country for 13%, against 77% for surface and 14% for sector in Section 7.3. Counted by answers, a median 36.8% of the answers on Google's views cite at least one such source, against 1.3% on the others.

**Limits.** This is one vendor's index, one category and the vendor's own filing of prompts: by a labelled sample the author reports, roughly one answer in ten is not about education [Pagadala 2026b]. The registered lists name platforms prominent in the United States, so community sources local to a country, a question site in Japan for example, count as other websites, and the shares outside the United States are floors. Google's views hold 91.6% of the answers. The surfaces are again tracked on query sets of different size, so a difference between surfaces may partly reflect the questions each is asked. Shares here are over every cited domain of every answer, not over a cell's 1,000 most-cited domains, so their levels are not comparable with Section 7.3's; the ordering of surfaces is. How the exports were made, and under which permission and terms, is stated in Section 14; the rows are not redistributed, and the per-cell counts are in the source bundle (`edu_ai_citations_intl/`).

## 8 The deployment series

This section is context for Section 5, not a claim. It describes what two instruments recorded following the publication of 381 code pages and their hubs, on a domain and a topic that satisfy all six conditions in Section 3.1.

*Table 5. Outcomes at each checkpoint. Ahrefs daily series for the prefix, all locations; AI answers from Brand Radar at the nearest stored date; read 11 October 2026. Day 37 is the primary checkpoint. "n/r" means not recorded: the 11 October read gives no value for that date, and none is interpolated here. "≈" marks a value read from the daily chart rather than from a table.*

| Metric | Day 0 (26 Jul) | Day 15 (10 Aug) | Day 30 (25 Aug) | **Day 37 (1 Sep)** | Day 45 (9 Sep) | Day 60 (24 Sep) | Day 75 (9 Oct) | Day 77 (11 Oct) |
|---|---|---|---|---|---|---|---|---|
| Pages holding a position | 2 | 210 | 365 | **n/r** | 391 | 414 | 440 | 441 |
| Ranking positions, all | 2 | 3,385 | 14,905 | **15,830** | 20,326 | 37,141 | 43,302 | 43,980 |
| Positions 1–3 | 0 | 727 | 1,801 | **1,874** | 2,649 | 5,822 | 8,753 | 9,239 |
| Positions 4–10 | 1 | 1,494 | 10,151 | **n/r** | 15,104 | 28,733 | 33,203 | 33,560 |
| Positions 11–20 | 0 | 909 | 2,639 | **n/r** | 2,331 | 2,336 | 1,276 | n/r |
| Positions 21–100 (derived) | 1 | 255 | 314 | **n/r** | 242 | 250 | 70 | n/r |
| Estimated visits (Ahrefs) | 2 | 22,016 | 51,517 | **≈51,800** | 92,897 | 244,041 | 221,933 | n/r |
| Live referring domains | 0 | 1 | 19 | **19** | 415 | 828 | 909 | 913 |
| AI answers citing the section | 0 | 1,603 | 3,725 | **n/r** | 6,390 | 10,266 | 14,823 | 17,206 |

The 21–100 row is derived as the total less the three reported bands, because Section 4.1 defines a ranking position as positions 1–100 while the instrument reports only three bands and the total. It is arithmetic on vendor estimates and not a fourth measurement. It closes every full column. The row is small, and the instrument does not document its band definitions in the report, so the row is not interpreted. Day 77 is the last read of the series and the one the abstract and this section quote; positions 11–20 were not captured that day, so the 21–100 row cannot be derived for it, and the daily visits series was read only to day 75 (the October run-rate in Table 2 is a different construct). Its referring-domain figure is the instrument's overview count, which differs from its daily series (Section 10).

Day 75 falls inside the window the Ahrefs data notice covers, and day 60 is the first day of the spam update. The estimated-visits peak at day 60 coincides with that day, and the subsequent fall is consistent with either a data artifact or a ranking change; this study does not distinguish them.

**At the primary checkpoint**, 37 days after publication, the section held 15,830 ranking positions, 1,874 of them in positions 1 to 3, with an estimated 51,800 monthly visits and nineteen referring domains. By day 77 it held 43,980 positions across 441 URLs holding at least one position, ranked for 29,000 keywords in one instrument and 58,586 in the other, was recorded as a cited source in Google AI Overviews on 7,455 keywords, and appeared in 17,206 stored AI answers.

**Concentration.** Of the 441 URLs holding a position on 11 October, the ten highest-traffic carry 22.8% of estimated visits and the top 50 carry 64.9%, both from one instrument and both on a universe selected by the outcome. Fifty of 441 is 11% of the pages carrying about two thirds of the estimated traffic, which is concentration, not breadth; an earlier claim of breadth is withdrawn (Appendix A).

**Demand the volume tools do not report.** Among the 58,586 US keywords, the lowest-traffic rows are misspellings, non-English forms, numeric fragments and question forms with 40 to 170 reported searches a month or none at all. The section ranks in 105 countries, with 18.5% of Ahrefs-estimated visits from outside the US. This is stated as a distributional observation and not as a test; the per-page threshold test that would make it one requires the full per-page keyword export matched to pre-launch reported volume, which has not been run.

## 9 What the answers cite, and what they do not

### 9.1 Enumerating pages are cited more often than any single code page

The pages most cited in AI answers are state hubs that enumerate codes, cities and maps: New York 474 answers, California 337, Texas 322, Florida 304, and the national hub 294. Each exceeds any individual code page: 214 Dallas 238, 786 Miami 228, 404 Atlanta 218 (Figure 9). A hub lists many codes, so it pools the questions about all of them: per code it lists, a state hub is cited less often than the most-cited code pages. The observation is about which page an answer engine cites, not about which page answers a given question better.

![Figure 9. The eight pages under the prefix most often cited in stored AI answers, Ahrefs Brand Radar, 11 October 2026. Enumerating pages (state hubs and the national hub) are solid; per-entity code pages are hatched.](fig5_cited.pdf)

A per-entity content strategy predicts that per-entity pages are cited most. The question "where is area code 214" is answered most directly by the 214 page, and that page is cited less than the page listing every Texas code. The hypothesis this raises, to be tested per question rather than per page, is that an answer engine prefers a page that answers a family of questions to pages that each answer one; if it holds, the unit a content program should publish is not the unit the question names. This is the framework's form question in miniature: the form in which a question is best answered is an empirical property to be measured. The released coverage rubric does not leave it open: it grades a dedicated page about an entity 1.0 and a list or section page carrying a fact about it 0.5, a preference for the per-entity form that this observation questions (Appendix B).

It is a hypothesis from one section. It is the observation in this paper most worth testing elsewhere, per question, and testing it needs no access to this deployment: any site with both hub and per-entity pages on an enumerable class can check it.

### 9.2 Who else is cited, and what that does not establish

The queries are held, and the AI answers supplied, by encyclopedic and directory sites. The five domains with the largest keyword overlap with the section are two area-code directories, a time-zone reference and two voice vendors, at Domain Ratings between 13 and 83. Wikipedia, at 97, is co-cited in roughly 11,000 of the answers that cite the section. Two other national carriers of comparable authority are co-cited 9 times (Domain Rating 91) and 240 times (Domain Rating 87), against the section's 17,206. Neither published a page per code.

**This establishes nothing about necessity.** The counts are co-citations *within the set of answers that cite the provider*, a set selected because the provider is in it. A carrier absent from that set may be present across answers the provider is absent from, and no instrument here is pointed at those answers. The counts bound the carriers' co-presence from below within a selected set and support no statement about what authority alone produces, nor about whether content on the topic was necessary.

The comparison that would establish it is outcome-independent and has not been run: the registry's codes crossed with a fixed set of verbalizations, queried without reference to who is cited, so that each domain's presence is measured on a denominator none of them selected. Section 13 specifies it.

## 10 The link profile

The section had zero live referring domains through 31 July, one on 10 August, and nineteen on 25 August and still nineteen on 1 September, by which date it already held 15,830 ranking positions.

The referring-domain count on 11 October is reported by the instrument as 913, while the same instrument's daily series gives 909 at day 75 and its new-and-lost report for September gives 917 new against 95 lost, which with nineteen at day 37 implies about 841 at the end of September. The three figures are for different dates (the end of September, day 75 and day 77), so they need not agree, and their order is consistent with the network still arriving. No claim here turns on the exact count; the shape is nineteen through day 37, several hundred within three weeks, roughly nine hundred by day 75.

The character of the arrivals is not in doubt. They are automated networks: 61.9% .info, 26.4% .asia, 10.2% .xyz, every linking page at URL Rating below 10, top anchors advertising link sellers. The second instrument indexes 80 referring domains for the subfolder, 88% from domains at Authority Score 0–10 and 75% on .xyz.

### 10.1 What the link profile can and cannot explain

*Table 6. Position growth by interval, with the link status of each.*

| Interval | Referring domains | Domains gained | Positions gained | Rate | Link status |
|---|---|---|---|---|---|
| Day 0 to 15 | 0 to 1 | 1 | 3,383 | 226 / day | clean |
| Day 15 to 30 | 1 to 19 | 18 | 11,520 | 768 / day | clean |
| Day 30 to 37 | 19 to 19 | 0 | 925 | 132 / day | clean |
| Day 37 to 45 | 19 to 415 | 396 | 4,496 | 562 / day | network arriving |
| Day 45 to 60 | 415 to 828 | 413 | 16,815 | 1,121 / day | network present |
| Day 60 to 75 | 828 to 909 | 81 | 6,161 | 411 / day | network present, data notice |

![Figure 10. Ranking positions and the link profile over 77 days. Upper panel: ranking positions in positions 1 to 100 and in positions 1 to 3, Ahrefs daily series for the prefix, all locations, read 11 October 2026; the hatched band is the interval in which the automated link network arrived; the vertical rules mark the primary checkpoint (day 37), the September 2026 spam update (day 60) and the vendor data-reliability notice (day 65), and the August 2026 spam update (days 23 to 26) is not drawn; live referring domains at each checkpoint are printed along the top. Lower panel: positions gained per day in each interval of Table 6, shaded by link status. The upper panel also plots two reads from the same daily series that are not checkpoints in Table 5: day 6 (984 positions, 186 in 1–3) and day 67 (38,801 and 6,942).](fig6_positions.pdf)

Of the 43,302 positions held at day 75, 15,830 (36.6%) were held at day 37 and 27,472 (63.4%) were acquired after the network began arriving (Figure 10). Because the arrival is dated only to an eight-day interval, that share is itself bounded rather than exact: 53.1% to 63.4%. For AI answers, day 37 is not recorded, so the corresponding share is bounded 56.9% to 74.9%.

**What survives.** A result of 15,830 ranking positions and 1,874 top-three positions was established with nineteen referring domains, a count unchanged for the preceding week. It was reached before the automated network arrived, so the early positions did not need that network; it does not show that links played no part, because nineteen referring domains are not none and their quality is not assessed here.

**What does not.** Any claim about the full series, including that link acquisition plays no part in the outcome: most of the series postdates the network.

**What the table does not show, against the temptation to read it as showing it.** The fastest clean interval, 768 a day across days 15 to 30, which holds the August spam update, is 37% faster than the 562 a day of the arrival interval. Reading the 132-a-day trough immediately before the arrival as a baseline would suggest an acceleration; that baseline sits at the series minimum, and the inference does not survive showing all six intervals. A section of 434 pages entering an index does not grow linearly. The network is therefore **unbounded as a confound on the continuation**, and nothing here shows that it accelerated anything.

**Disclosure.** The provider has an exposure this paper discloses rather than analyzes: a spam link profile pointed at a live section, which the provider has been asked to review. A manual action before a later checkpoint would confound any continuation of this series. The author did not commission, purchase or solicit any link to the section.

## 11 What the deployment cost, and what it got wrong

### 11.1 Cost

These figures are the author's reconstruction from project records, not an accounting extract, and are stated to the nearest useful unit rather than implied to be precise. They are included because a deployment paper without them gives a reader no basis for deciding whether to attempt the same thing (Table 7).

*Table 7. What the deployment cost, as reconstructed by the author from project records.*

| Item | Figure | Basis |
|---|---|---|
| Analysis and class selection | ≈ 3 person-weeks | taxonomy construction, classifier runs, the re-homing pass and a structured review, Nov 2025 to Jul 2026, part-time alongside other duties |
| Template and generation build | ≈ 2 person-weeks | one page template, the registry-to-page generator, internal linking and structured markup |
| Content production, marginal | ≈ 0 | every fact templated from the public registry; no writer, editor or per-page review |
| Editorial and link acquisition | 0 | no outreach, no placement, no paid promotion |
| Third-party data | ≈ USD 6,000 / year | the author's own Ahrefs and Semrush subscriptions, already held for other work; no incremental spend attributable to this deployment |
| Engineering to publish the section | within existing platform capacity | generated into an existing CMS and publishing pipeline; no new infrastructure |

Two things follow for a reader considering transfer. The marginal cost per page was near zero *because* conditions 1 to 3 of Section 3.1 held, and they do not hold for most classes. And the dominant cost was analysis rather than production, which inverts the usual content-program cost structure and is the part a reader should expect to pay.

### 11.2 Six lessons, stated as this deployment's failures

Each is something this deployment got wrong, which is why its cost can be stated.

1. **Separate structure sources from coverage sources, or do not claim a method.** This deployment did not, so its demand layer derives from what competitors already rank for. Cost: an evaluated method claim; the score is specified in Appendix B, and this deployment cannot serve as its validation.
2. **Freeze the evaluation query set before launch.** This deployment did not, so every share in this paper would otherwise be computed on a denominator selected by the outcome. Cost: all comparative claims. The released implementation makes freezing a command so the failure is harder to repeat.
3. **Collect at least one first-party demand surface before claiming anything about users.** This deployment collected no first-party surface: of the thirteen demand-surface types the released implementation declares (Figure 1a), only competitor keyword exports, a tool-derived surface, were linked to any entity; no forum, Q&A, video, social, review or support data was. Cost: the deployment cannot show that the framework's user-question layer did any work; that layer is described in Section 1.4, exercised in the released example on synthetic records, flagged as synthetic, on four of the thirteen surface types, and untested on this deployment's data; Section 6 runs the comparison on a separate review dataset.
4. **Record the recommendation and its date.** The document that turned analysis into a build decision is not in retrievable form. Cost: the causal chain has no anchor at its most important link.
5. **Get a second grader early.** Grading judgments with AI agents the author built (Section 14), and planning independent annotation for later, means the reliability statistic arrives after the claims that depend on it. Cost: Appendix B's inputs are unvalidated.
6. **Expect the class that scores well to have no commercial page to attach to.** Area codes are a reference topic on a commercial domain. The score has no feasibility term and someone must decide how business relevance enters.

## 12 Threats to validity

**Measurement 1 (Section 5).** Instrumentation is its subject rather than a caveat on it, and no outcome is a measured visit. The July to September ratios of Table 2 compare monthly points whose construction was not recorded, and part of them may be a difference of dates (Section 5.1). Trade press reports that Google has served altered result pages to suspected rank trackers since September 2026, with social and forum sites replacing tracked ones: 8.0% of one tracker's pages since 13 September [Rijo 2026a] and 5% to 20% by Ahrefs' account, depending on the provider, with Ahrefs cleaning up past results and Semrush dating the problem to late summer [Rijo 2026b]. These are secondary reports, and the effect here is not measured. Every read in this paper falls after that start; the day-37 figures describe earlier dates but were read from histories a vendor may revise, and a swap favoring social and forum sites would bear on Sections 5, 7 and 8 to 10 alike. One instrument posted a data-reliability notice covering days 65 to 75. "AI Overview citation" has two operational definitions here, which differ by a factor that falls from 2.94 to 1.34; both are reported, and a comparison of AI-answer counts is withdrawn as a scope mismatch (Section 5.3). The estimated-visit figures are vendor click models that do not distinguish automated from human requests, and a section attracting an automated link network may also attract automated requests; no instrument available here separates them. Ordering agreement is weaker for sections within a factor of three of each other, and the share of the divergence the keyword universe explains depends on the territory pairing. External validity: twelve purposively chosen prefixes on one domain, one of them followed for 77 days; one vendor pair; one read date for the cross-section; no ground truth; and dashboard reads that were not archived, so they can be checked only by reading the dashboards again. Internal analytics would resolve much of this and are not available.

**Measurement 2 (Section 6).** One first-party surface on one platform in one industry; exact-match links of measured but modest precision (about two in three correct, half for single-word labels; judged by blind AI annotators, not by people); relative review dates; and a taxonomy whose labels are themselves search phrasings, which biases the comparison toward agreement. The reviews describe store locations rather than the area-code section. No person has checked the links or the waiting matches, and a review is a different construct from an information need. Section 6.2's public count is coupled to search demand through the result page, worldwide where the vendor's volume is US-only, and split from automated traffic by rules the Foundation revised inside the window; its plan was written, stamped and run by AI agents, and the author had not read it when it was stamped.

**Measurement 3 (Section 7).** One vendor's answer index, one country, one collection session, a universe conditional on the sector's companies appearing in the answer, and company sets that one company dominates in several sectors. Section 7.6 lists the rest. Section 7.7 relaxes two of these for one category, after the fact and with no prediction: thirteen countries, and no company filter.

**The deployment (Sections 8 to 11).** Confounding, with directions. Domain authority: direction positive, magnitude unknown, **no bound available**. The carrier comparison in Section 9.2 is not a bound: it is computed on a set selected on the provider's presence. Content quality and execution: templating, registry facts, structured markup and internal linking are perfectly confounded with selection; direction positive; no estimate. Topic contest: no defender responded. The automated link network: between 53.1% and 63.4% of day-75 positions postdate its arrival, the range reflecting that the arrival is dated only to an eight-day interval; direction unknown, magnitude unestimated, and confounded with index maturation and with the September spam update. Algorithm updates: two named, dated updates fall in the window, the August spam update (days 23 to 26), before the primary checkpoint and inside its fastest interval, and the September one, on the day of the traffic peak; whether unannounced ones did is not knowable from here. Selection: The query universes were defined after launch. Counts are reported on them; shares are reported only where the denominator is stated and flagged, or where the quantity is a ratio between two instruments on the same prefix, which selection does not affect. "Visibility" is not value: no revenue, conversion or impression figure appears in this paper and none should be inferred. External validity: one organization, one industry, one class, a top-authority domain, 77 days, six stated conditions.

**Author independence.** The author designed the approach, deployed it as an employee of the organization studied and remains employed there, directed every measurement, wrote this paper with the AI tools Section 14 names, owns an AI-visibility analytics platform, and may develop commercial tools and a book based on the approach. No person other than the author has performed any part of the evaluation; the reproduction and annotation checks of Sections 6 and 14 were made by AI agents the author ran. A reader should treat every judgment here as made by an interested party, and should weight the instrument readings of Section 5, which are independently reproducible from two commercial subscriptions, far above anything else in the paper. That section is the primary result partly for that reason.

## 13 What would test what this paper declines to claim

**No within-class control exists.** A control of geographic codes with no page, queried on the same instruments as the published ones, would test whether publishing a page did anything; Section 3 records that no such set exists (Appendix A records the control that was planned and withdrawn). The section holds a page for every geographic code in service in a US state or the District of Columbia; the six territory codes without pages are too few and too different in kind to serve. The paper therefore claims no test of whether publishing a page did anything. The closest substitute is external: a comparable-authority domain that covers the class partially, which this study has not identified.

**The enumerating-pages test, which needs no access to this deployment.** Section 9.1 reports that each of the five most-cited hub pages is cited in more AI answers than any of the individual code pages they enumerate (1.2 to 2.0 times the most-cited code page). Any site holding both hub and per-entity pages over an enumerable class can test whether that ordering holds per question, on either instrument, with no reference to this provider.

**An outcome-independent query universe.** The registry's geographic codes crossed with a fixed set of question verbalizations yields a query set that is complete with respect to the class, defined without reference to any outcome, and hashable. The released implementation writes it: `ufi freeze` produces the set with its digest. The example ships a 924-query demonstration over the 66 codes in its registry extract, at digest `f05ce279942be5f8`; the set for the full class would be built the same way.

**A prospective study on an ordinary domain.** A second industry, a domain outside the top decile of authority, the ontology and parameters registered before collection, the query set frozen and hashed before launch. Three classes with matched page counts: top class by mean score, top class by volume, and a class in the bottom quartile of the score. Primary outcome: top-ten presence on the frozen set at day 37, read on both instruments. Five scoring parameters are locked: **α = 0.5, β = 0.5, damping = 0.85, at least three phrasings per question and a mean class aggregate, lock digest `7290a2235d8de05f`, locked 12 October 2026**. The lock covers those five values, two of which, the phrasing minimum and the class aggregate, the released code records but does not consult; it does not cover the scoring code, which changed later that day (Appendix B), or the ontology, questions, rubrics and grader. A test rather than a fit needs all of them pinned to a tagged commit and the design deposited with a third-party timestamp before collection.

**A retrospective test of the score on this deployment (Study R1), fixed before its outcomes were read.** Every one of the 372 geographic codes in service received a page, so the score cannot be tested here as a guide to which pages to build, but it can be tested as a ranking: whether, from data dated nine months before launch, it orders the codes' later outcomes better than search volume alone, on each instrument. The plan, the score of every code under the locked parameters and the analysis script were committed on 14 October 2026 and stamped with OpenTimestamps before any of its registered outcomes (each code page's ranking keywords, visits and query coverage) was read for any code (the plan names the website and is held back; the manifest of its files' digests and its proof are in `framework_test_r1/` in the source bundle); the stamp is anchored in Bitcoin block 971,506, mined at 04:05 UTC on 15 October 2026. Earlier reads for this paper had shown some per-page information, the pages most cited in AI answers (Figure 9) and the share of visits held by the highest-traffic URLs (Section 8); a dated amendment, released with the plan's manifest and anchored separately in Bitcoin block 971,522 (06:10 UTC on 15 October 2026), records this. The test waits on the vendors' per-page exports, which have not been made; its result will be reported whichever way it falls.

**An annotation study**, two graders independent of the author, on a sample of the coverage and answerability items, reporting weighted kappa with bootstrap intervals. The released implementation caches judgments keyed on the rubric, so a second grader costs one pass.

**The multi-platform demand study, which is the framework's own test.** Measurement 2 (Section 6) is a first run on one first-party surface, with a public count as a second (Section 6.2); the study specified here extends it. For one enumerable class, collect user questions from the first-party surfaces in Figure 1a (forum, question site, video comments and transcripts, reviews, social groups, support tickets), link them to entities with the released linker, and compare the resulting demand distribution with the keyword-volume distribution for the same entities. The prediction is that the two distributions differ in both which entities carry demand and in what form the demand takes (question, comparison, how-to, video), and that the difference is largest where reported volume is smallest. The released implementation tags each imported record with its surface type and prints which surface types returned rows, so a run that collected nothing cannot be reported as one that did.

**A prompt-level replication of Measurement 3 (Section 7).** The same eleven sectors and eight surfaces at the level of the individual answer, with the cited pages of each, so that the source mix can be split by question type (how-to, definition, comparison, purchase) and tested within each sector rather than across them. Amendment A1 fixed a sampling rule of the 10,000 highest-volume prompts per sector and surface; because the table keeps no volume sort, the exports took the first 10,000 rows in the vendor's default order, a change recorded after the design file's first commit (A2, A3). Collection was stopped after two small sectors, Energy and Utilities (14 of 88 exports, 44,463 answers), when the vendor's terms on automated use were found (Section 14), before any row was examined; those rows are stored and unanalyzed, and the study's predictions are not yet written. Section 7.7 is a partial step of this kind in one category: answer-level rows for thirteen countries, read after the fact.

**A persona study on AI answer surfaces.** The same frozen query set issued to AI answer surfaces under a small set of stated personas (for example parent, business owner, traveler), with the cited sources and the answer text compared across personas. The question is whether the answer and its citations vary with who is asking, which a classic web search audit did not find for demographic attributes such as gender and age [Hannak et al. 2013], which has been measured for chatbot responses, for the gender and race a user's name suggests [Eloundou et al. 2025], and which, to the author's knowledge, has not been measured for the sources AI answer surfaces cite.

**A second domain for Measurement 1 (Section 5.5).** The cross-section was run on one domain. The result that the vendor ratio is prefix-specific, with no detectable relationship to age, needs a second site and a second read date before it is more than an observation about one domain. Anyone with both subscriptions and any multi-section site can do it in a day; the data file released with this paper gives the read method. A protocol that chooses the second domain and its prefixes by rules fixed in advance, and re-reads the original twelve on a later date, was stamped with OpenTimestamps before any reading under it, in the same Bitcoin block; the protocol and every file its stamped manifest lists are in the source bundle.

### 13.1 Further directions

Three directions follow from the measurements' finding that demand and answers sit on several surfaces and move between them; none tests a claim made here.

**Surfaces that move.** The thirteen surface types the implementation declares, and the hundred sources of Appendix F, are a snapshot. People ask on video, forum, newsletter, professional and short-video platforms (for example YouTube, Reddit, Substack, LinkedIn, X, Snapchat and TikTok), and which of them people use changes: among US adults, use of TikTok rose from 21% in 2021 to 37% in 2025 and use of Reddit from 18% to 26% over the same four years, while use of YouTube and Facebook held steady [Gottfried & Park 2025]. A demand layer therefore has to be re-measured rather than fixed, keeping the relations between people, questions, entities and answers in the graph so that a shift between surfaces shows up as a change in the graph rather than as missing data. Tracking one industry's questions by surface over time, with the same linker and ontology, would show how quickly a demand layer goes stale.

**Agents as askers.** AI agents that research, compare, plan, book and buy for a person are both a demand surface, through the questions they ask, and an answer surface, through the sources they consult. Whether they ask what the people they serve would ask, and rely on the sources Measurement 3 counts, is measurable and not addressed here.

**Business disclosures.** Some companies, Costco among them, now report how AI search affects them, on the record and with a date: on its fourth-quarter fiscal 2026 earnings call, Costco's chief financial officer said that traffic to its site from AI search had grown by triple digits for the second consecutive quarter, from a low base [Motley Fool 2026], in a quarter with net sales of $93.9 billion, up 11.2% [Costco Wholesale Corporation 2026]. The author's reading of the call, as evidence that AI answers have become a sales channel a large retailer measures, is set out in a separate note [Pagadala 2026a]. Costco is one of the 109 companies of Section 7. Logging what those companies say about AI search each quarter, beside how often AI answers cite their domains on a prompt set fixed in advance (Section 7's shares are partly fixed by its selection rule), would test whether disclosures move with citations and whether a content program could anticipate a shift rather than read it afterwards.

## 14 Reproducibility, ethics and conflicts of interest

**What is released.** The `ufi` reference implementation at **https://github.com/VenkataPagadalaGIT/ufi** under Apache 2.0, version 0.2.0, cited here as commit `149994a` of 12 October 2026, because the repository has no tags and later commits kept the version number: test suite, command line interface, and a worked example that runs offline on public data. Its OWL reasoning step uses HermiT through owlready2, which needs a Java runtime; the package declares Python 3.10 or later and minimum, not pinned, dependency versions. Most of its code was written by an AI coding assistant under the author's direction (all 22 commits at that point are AI-assisted: 21 carry the assistant as author and one as co-author). The corrected numbering-plan ontology in YAML with OWL and SHACL export, and the area-code dataset the example uses. The demand layer declares thirteen surface types, ships two generic file adapters (CSV and JSON Lines) and prints which surface types returned rows; collection from each platform is left to the deployment. The frozen 924-query set, the parameter lock and the run manifest are committed in the repository at `examples/nanp/out/`, so the digests quoted in Section 13 and Appendix B resolve to released files. It has **no DOI**; a Zenodo deposit is outstanding. The exported OWL and SHACL mint terms under `urn:ufi:<name>` by default, which makes no resolution claim; no persistent namespace has been registered.

**Data released with this version.** The twelve-prefix cross-section (Table 4) is released as two CSV files, one per instrument, each row carrying the prefix, the figures read, the read date and the read method, at `data/instrument_divergence/` in the repository named above. Everything else this paragraph names is in the source bundle, which is posted with this preprint as its ancillary files and carries no licensed rows, review text or reviewer names; it is not in the repository at the cited commit, and it has no DOI. For Section 7, the bundle holds the design file with its amendments, the 109-company list with its source, the company-property list, the report-URL file, the analysis, sensitivity and figure scripts, the per-cell sizes, the per-sector and per-surface aggregates, the ranked top-ten non-company domain names and the checksums of the raw exports. The raw vendor exports are not redistributed, because the vendor's terms restrict use of its data; a Brand Radar subscriber can re-export them with the recorded settings, which reproduces the procedure and not the figures, because the index refreshes. For Section 6, the bundle holds the per-label counts behind its correlations, anonymized (no label names; volumes as ranks, which is all a rank correlation uses), the link-check judgments and the annotators' protocol, and `m2_from_counts.py` recomputes from them every Section 6 correlation, branch share and interval that does not need the review text; the licensed review export itself is not released. For Section 6.2, everything is public data and is in the bundle: the plan with its stamped manifest, the per-title monthly request counts and the API responses they came from, the per-article and per-code tables and the scripts; the per-article sums of vendor volume are derived aggregates, and no keyword, per-keyword volume or per-code score is released. For Section 7.7, the bundle holds the counts per country and view, the scripts and the collection's ledger of export files with their row counts and checksums; the answer-level rows are not redistributed.

**What a reader can verify independently.** Every figure in Sections 5 and 8 to 10 can be re-read from the same two dashboards for the same prefix, subject to index drift. The exception is the Brand Radar answer count, which moved from 14,823 (9 October) to 17,206 (11 October) and 17,400 (12 October) as stored answers were refreshed; it is reported with its read date and is not claimed to be re-readable. A re-read of Semrush on 13 October reproduced the July to September figures of Table 2 exactly, in both territories; the October run-rate had moved by about 3% (worldwide 1,910,867, US 1,659,636). The Ahrefs daily series should reproduce the checkpoint rows until it ages out of the six-month window; it was not re-read for this version. The series in Tables 2, 3, 5 and 6 are in the source bundle as CSV files; they are transcribed from those tables, and the dashboard reads behind them are not archived.

**What is not released.** The provider's internal graph database, the crawl of its site, and its analytics. No figure in this paper is drawn from them; the cost figures in Section 11.1 are the author's reconstruction from project records. The build log and snapshot of the author's platform cited in Section 3.2 are not released either.

**Ethics and data collection.** No experiment was run on people, and no data about visitors to the section was collected. The deployment published reference pages and ran no experiment on visitors. Page facts derive from the numbering plan administrator's public registry and US Census data, both public-domain US government sources. This study performed no crawl of any third-party site; the provider's own site crawl is an internal operation on the organization's own property. The review dataset in Section 6 was obtained through DataForSEO, a licensed data provider, under the author's own license and its terms; the export contains reviewer display names, which were excluded from the analysis and are held only in the author's private copy of the licensed export; no review text is reproduced, and only per-label aggregate counts are reported. No institutional ethics determination is reported for that analysis of public reviews; such analyses are commonly exempt, but the determination belongs to the institution.

The vendor figures in Sections 3, 5 and 8 to 10 were read from the vendors' web dashboards under the author's own paid subscriptions, held for other work (Section 11.1), and the Section 7 exports were made through the Ahrefs Brand Radar web interface, using its own export function, under a subscription held by Previsible, a digital marketing agency, with its written permission of 11 October 2026 to use the agency's accounts and tools. In both cases the browser was operated by an AI browser assistant (Claude in Chrome, from Anthropic) under the author's direction: it read the displayed figures and, for Section 7, clicked the interface's export control for each export. No API was used, and raw vendor exports are not redistributed. Ahrefs' terms of service prohibit using its services "through an automated means" except through its API (clause 4.4(j), read 13 October 2026), and searching, scraping or harvesting its data through any "engine, software, tool, agent, device or mechanism" other than its own (clause 4.4(i), read 3 November 2026); the Ahrefs reads and exports were made through its web interface by the browser assistant, no confirmation from the vendor has been obtained, and the prompt-level collection of Section 13 was stopped when the clause was found. The Section 7 design had made using and publishing the collected data conditional on the vendor's written confirmation (amendment A3); amendment A4 records the author's decision of 13 October 2026 not to treat that confirmation as a precondition, and a reader should weigh that decision. Semrush's terms prohibit using or launching "any automated system" that sends more requests than a person could reasonably produce, and to "harvest or scrape any content of the Services" (section 3.3, items (k) and (p), read 15 October 2026); the Semrush figures were read from its dashboards by the same browser assistant, and Semrush has not been asked whether that falls within those terms. The author made the exports of Section 7.7 by hand on 13 and 14 November 2026 in the same vendor's web interface; a script, run by an AI coding assistant, filed each downloaded file and checked its row count, and no script or assistant operated the vendor's interface. By the collection's own notes they were made in the agency's workspace; whether the agency's permission of 11 October covers them and their publication is not established here. An earlier set of education exports for 33 named sites, made on 1 October 2026 before that permission, is not used in this paper.

*Competitive effects.* The deployment displaced incumbent pages, mostly specialist directories at Domain Rating 13 to 83, in a public search index. This is a commercial outcome with distributional consequences for smaller publishers, and the informational value added is modest, because the registry had already published the facts. Condition 6 of Section 3.1 can be read as a criterion for selecting undefended targets. That reading is available and this paper does not endorse it; a method whose transferable content is "find a finite factual class that an authoritative free registry already answers and that no one is defending" deserves to be stated in those terms so that the question can be asked.

**Corrections to earlier versions.** Appendix A summarizes the corrections that change how a figure or claim must be read; the full version history is in the changelog in the source bundle.

**Organizational permission.** The organization that operates the section has not been asked to approve this paper and has not approved it. The author's determination is that its approval is not needed, on two grounds a reader can check against the paper. First, the paper uses none of the organization's own data: none of its analytics, logs, crawl output or internal databases (*What is not released*, above); every figure about the section is a commercial vendor's estimate for public URL prefixes, which any subscriber can re-read, or a count of the section's public pages. The accounts behind the figures are not the organization's either: the Section 5 reads were made under the author's own subscriptions, the Section 6 export and taxonomy under the author's own license and on the author's own platform, and the Section 7 exports under the agency's subscription. Second, the organization is not named. This determination is the author's alone: the organization has not confirmed it, and no legal review of it is reported. What does come from the author's employment is marked where it appears: the publishing history in Section 3, the account of the deployment in Section 11, and the cost figures of Table 7, which the author reconstructed from project records. The twelve-prefix reads of Table 4 have been in the public repository since 12 October 2026. Not naming the organization does not make it unidentifiable: the prefixes in Table 4 and the author-independence statement in Section 12 allow a reader with access to the same instruments to identify it, and that statement is kept because the disclosure is required. The name is withheld; the identity is not claimed to be concealed.

**Matters open at posting.** This preprint is posted with four matters unsettled, each stated where it arises: no institutional ethics determination is reported for the analysis of public reviews in Section 6; neither vendor has confirmed that reads and exports made through a browser assistant fall within its terms, and the agency's permission is not established to cover the Section 7.7 exports; earlier manuscript copies in the public repository that assert the organization's approval or name it had not been removed when this version was built; and no person other than the author has re-read a dashboard figure (below). Versions 4.9 to 5.4 made the first and third of these, with the organization's approval and a public release of the Section 7 artifacts, conditions of submission; the author has since decided to post with them stated instead (Appendix A).

**Conflicts of interest.** The author is employed by the organization that operates the section studied (Section 12); that organization is also one of the 109 companies in Section 7, included by the selection rule. The author owns an AI-visibility analytics platform, which computed a pilot for Section 7 that has been withdrawn (Appendix A), and may develop commercial tools and a book based on the framework. The Section 7 data were collected under the subscription of Previsible, a digital marketing agency, through a personal contact who gave the author access; the author has no business relationship with Previsible. To limit the effect of these interests, the primary result rests on two vendors' readings of public URL prefixes that any reader with the same subscriptions can re-read, the implementation is public, and the studies in Section 13 are designed before their data exist.

**Use of AI tools.** Generative AI was used throughout this work under the author's direction and is disclosed here as part of the method. Anthropic's Claude models (Claude Opus 5, Opus 5.5, Fable 5, Fable 5.1 and Fable 5.2, in October and November 2026), through Claude Code and Claude in Chrome, drafted and edited manuscript text, including this version; wrote the analysis, figure and build scripts and most of the released implementation's code; drafted the Section 7 design and its amendments with the author; operated the browser for the vendor reads and exports, as stated above (the author read Semrush's worldwide keyword count in Section 5.2), and fetched the section's public pages for the page count in Section 3; and ran the ten review rounds, recorded in the project's review log, as simulated panels of AI reviewers, which are not peer review; a separate scoring agent, given only the paper and its released files and none of the review history, measured the manuscript against a fixed rubric, and versions 5.2, 5.3 and 5.5 respond to its measurements; two further agents, on different models and blind to the analysis, annotated the samples of Section 6's link check, and two more the screened sample of Section 1's count of works. Before posting, three further agents compared every reference entry with the source's own record and every sentence that cites a source with the source itself; the statements they found to say more than a source does were reworded, and their reports are in the source bundle. Section 6.2's plan, predictions, scripts and collection were made by AI agents under the author's standing instruction to complete what could be completed without the author; four further agents reviewed the plan before it was stamped, and the author had not read it when it was stamped. Section 7.7's scripts and text were written by an AI agent from the author's exports, and Appendix F transcribes the author's inventory. Section 3.2 is the author's account as given to the assistant on 14 November 2026; the assistant read the platform's records it cites. This version's statement on organizational permission is the author's determination, given to the assistant in the author's words on 14 November 2026; the assistant drafted the paragraph. The grading judgments of Section 11.2, lesson 5, were made by AI agents the author built; their models and prompts are not documented here. The author checked the numbers against their source files. Every statistic in Sections 5.5 and 6, and every share, rank, prediction tally and sensitivity in Section 7, is printed by a script; the script for Section 5.5, `analyze.py`, is public; `instrument_extra.py`, which prints the further Measurement 1 statistics, and the scripts for Sections 6 and 7 are in the source bundle, with `section7_from_aggregates.py` printing Section 7's numbers from the released aggregates for readers without the withheld exports. Separate agents reproduced the source bundle four times in clean folders on 15 October 2026 and once more on 3 November. The third found seven values that differed (a correlation and an interval end rounded twice, +0.19 and +0.29 for +0.18 and +0.28, and a stale cell in a released table), all since corrected; in the fourth, of 1,479 values the paper quotes from its own study, 1,342 matched what the released scripts and data give or what the agent recomputed from them, none differed, and 137 could not be checked because they need withheld data; the paper builds from the bundle. The fifth, on the package before this version's last corrections, checked 1,781 values: 1,628 matched, 2 differed (one block number and its time in Section 6.2, since corrected) and 151 need inputs the bundle does not hold. Of the matches, 146 cannot fail, because those series files are parsed from the paper's own tables, and 220 confirm a value only against a released file recording a dashboard read or a plan, so none of these checks can catch a misread dashboard (the reports of all five runs are in the source bundle). No AI tool is an author, and responsibility for the content is the author's.

**What has not been done, after ten rounds of AI-simulated review.** No person other than the author has checked any number in this paper; the checks above were made by AI agents working from the released files, which cannot catch a misread dashboard. The one check that would change that requires nobody's permission, budget or cooperation: a third-party re-read of the day-37 row of Table 5 and of Table 4 from the same dashboards. It has not been performed. The cross-prefix replication, planned in an earlier draft before it was run (its date rests on the author's records, with no third-party timestamp), was performed on 12 October 2026 (Section 5.5); the within-class control planned with it was found not to exist (Section 3). A reader is entitled to weigh that the remaining undone check is the only one requiring another person's name.

## 15 Conclusion

User First Intelligence starts from the observation that people say what they want to know in many places that are not a search box, and that the tools which count search demand see only the countable part. The framework goes beyond the website to where the questions are, links them to an industry held under an ontology, keeps structure, coverage, answerability and demand sources in separate roles, with demand held in an index linked to the graph, asks that graph competency questions, and scores where the organization fails to answer. Its score is specified in Appendix B and released as an open implementation that declares thirteen demand-surface types; the score is not evaluated here. The framework is meant to treat the form of the answer as a property to measure rather than assume; Section 9.1 suggests why, and the released score does not yet do so.

Measurement 1 is the paper's main result. Two commercial analytics platforms, in their records of the same section from the month it appeared, disagreed about its estimated traffic by factors of 7.5 to 27.1 over four months (8.6 to 29.9 with both read worldwide), about its growth by a factor of 2.7 in one month, and about its referring domains by a factor of eleven. Across twelve sections of the same domain, read on one day, their ratio on estimated visits ran from one fifth to seven times, with no detectable relationship to section age or to the keyword universe each vendor had found, while they agreed on which of two sections was larger in 60 of 66 pairs, less often when the sections were close in size. On this domain the correction factor between the vendors has no fixed sign or size: a single-vendor study of magnitudes carries a range it cannot bound from its own data, while a single-vendor ranking of sections that differ several-fold agrees in direction with the other instrument. That is why the framework should read its outcomes on more than one instrument; the released implementation has no outcome layer yet.

Measurement 2 compared what people write with what a volume tool counts, on one taxonomy. On 37,193 business reviews, the two agreed on the taxonomy's branches to a degree that depends on attribution and link quality (+0.47 to +0.75 on all links, up to +0.91 on multi-word labels, post hoc) while sizing them very differently, and barely agreed on topics (+0.18, or +0.27 counting labels no review mentions). One in seven unhappy reviews matched a waiting pattern, while the whole taxonomy holds 11 labels mentioning waiting, none about waiting in a store, with 622 searches a month. On the 372 area codes, a public count of requests for each code's Wikipedia article agreed with the vendor's volume roughly on the ranking (+0.45 over 240 articles, an agreement that disappears given the number of keywords matched per code) and not at all on magnitudes (geometric standard deviations across articles of 1.5 for the count and 16.7 for the volume), in a comparison whose predictions were fixed before its data were read.

Measurement 3 found, in one vendor's index of answers that name the largest companies of the eleven S&P 500 sectors, that the share of citations going to video and community platforms differs most between answer surfaces: a median 21% on Google's AI Overviews and AI Mode against 0.6% to 9.2% on the four other surfaces, higher on every Google view than on every other surface in every sector, while news, government and company sources varied more by sector and two of four predictions written before collection failed. A later read of education answers in thirteen countries, not predicted, shows the same contrast in every one of them. That is why a per-surface term is the framework's next design question.

The deployment underneath these measurements is reported as context. Following the publication of one page per member of a finite enumerable class, templated from a free registry on a top-decile domain that no comparable competitor covered and no one defended, the section held 15,830 ranking positions with nineteen referring domains at day 37, and by day 77 appeared in 17,206 recorded AI answers, with no link built or solicited by the author. The pages cited most were hubs that list many codes, which raises a hypothesis about the unit an answer engine prefers rather than establishing one. What that conjunction depended on, and in what proportion, is not estimated here. Section 13 specifies the multi-platform demand study and the persona study on AI answers that would test two of the framework's claims; only the scoring parameters are locked so far.

## Acknowledgments

The author thanks Dr. K. Rajasekhara Rao, the author's doctoral mentor at KL University, for guidance.

## References

Aggarwal, P., Murahari, V., Rajpurohit, T., Kalyan, A., Narasimhan, K., & Deshpande, A. (2024). GEO: Generative engine optimization. In *Proceedings of the 30th ACM SIGKDD Conference on Knowledge Discovery and Data Mining (KDD '24)* (pp. 5–16). ACM. https://doi.org/10.1145/3637528.3671900

Ahrefs. (2026a, September 3). *How to use Content Gap to find keyword ideas from competitor websites* [Help center article]. https://help.ahrefs.com/en/articles/9025740-how-to-use-content-gap-to-find-keyword-ideas-from-competitor-websites

Ahrefs. (2026b, September 3). *What is Organic Traffic in Ahrefs and how do we calculate it?* [Help center article]. Retrieved November 3, 2026, from https://help.ahrefs.com/en/articles/1863206-what-is-organic-traffic-in-ahrefs-and-how-do-we-calculate-it

Alibudbud, R. (2023). Wikipedia page views for health research: A review. *Frontiers in Big Data, 6*, 1199060. https://doi.org/10.3389/fdata.2023.1199060

Allaham, M., & Diakopoulos, N. (2026). Synthetic sources?: Auditing generative search engine citations for evidence of AI-generated sources. *Proceedings of the AAAI/ACM Conference on AI, Ethics, and Society, 9*(1), 142–154. https://doi.org/10.1609/aies.v9i1.43129

Balaraman, V., Razniewski, S., & Nutt, W. (2018). Recoin: Relative completeness in Wikidata. In *Companion Proceedings of The Web Conference 2018* (pp. 1787–1792). ACM. https://doi.org/10.1145/3184558.3191641

Bek, R. (2026, updated February 26). *Ahrefs Brand Radar methodology: How we collect and model AI visibility data.* Ahrefs. https://ahrefs.com/blog/brand-radar-methodology/ (vendor documentation; accessed 13 October 2026.)

Belkin, N. J., Oddy, R. N., & Brooks, H. M. (1982). ASK for information retrieval: Part I. Background and theory. *Journal of Documentation, 38*(2), 61–71. https://doi.org/10.1108/eb026722

Broder, A. (2002). A taxonomy of web search. *SIGIR Forum, 36*(2), 3–10. https://doi.org/10.1145/792550.792552

Buckley, C., & Voorhees, E. M. (2004). Retrieval evaluation with incomplete information. In *Proceedings of the 27th Annual International ACM SIGIR Conference on Research and Development in Information Retrieval* (pp. 25–32). ACM. https://doi.org/10.1145/1008992.1009000

Carroll, J. J., Bizer, C., Hayes, P., & Stickler, P. (2005). Named graphs, provenance and trust. In *Proceedings of the 14th International Conference on World Wide Web (WWW '05)* (pp. 613–622). ACM. https://doi.org/10.1145/1060745.1060835

Chapekis, A., & Lieb, A. (2025, July 22). *Google users are less likely to click on links when an AI summary appears in the results.* Pew Research Center. https://www.pewresearch.org/short-reads/2025/07/22/google-users-are-less-likely-to-click-on-links-when-an-ai-summary-appears-in-the-results/

Chen, M., Wang, X., Chen, K., & Koudas, N. (2025). *Generative engine optimization: How to dominate AI search.* arXiv:2509.08919.

Choi, H., & Varian, H. (2012). Predicting the present with Google Trends. *Economic Record, 88*(s1), 2–9. https://doi.org/10.1111/j.1475-4932.2012.00809.x

Chuklin, A., Markov, I., & de Rijke, M. (2015). *Click models for web search.* Synthesis Lectures on Information Concepts, Retrieval, and Services. Morgan & Claypool. https://doi.org/10.2200/S00654ED1V01Y201507ICR043

Cohen, J. (1968). Weighted kappa: Nominal scale agreement provision for scaled disagreement or partial credit. *Psychological Bulletin, 70*(4), 213–220. https://doi.org/10.1037/h0026256

Cook, N. (2025). *Mind the invisibility gap: An analysis of 80 leading global brands in LLM answers* [Working paper; not read]. SSRN. https://doi.org/10.2139/ssrn.5698748

Costco Wholesale Corporation. (2026, September 24). *Costco Wholesale Corporation reports fourth quarter and fiscal year 2026 operating results* [Press release]. https://investor.costco.com/news/news-details/2026/Costco-Wholesale-Corporation-Reports-Fourth-Quarter-and-Fiscal-Year-2026-Operating-Results/default.aspx (accessed 13 October 2026.)

Eloundou, T., Beutel, A., Robinson, D. G., Gu-Lemberg, K., Brakman, A.-L., Mishkin, P., Shah, M., Heidecke, J., Weng, L., & Kalai, A. T. (2025). First-person fairness in chatbots. In *The Thirteenth International Conference on Learning Representations (ICLR 2025)*. https://proceedings.iclr.cc/paper_files/paper/2025/hash/92af0c8c2664429de2bb44c2692d84ae-Abstract-Conference.html

Font-Julián, C. I., Lopezosa, C., Orduña-Malea, E., & Aguillo, I. F. (2026). Assessing discrepancies across SEO tools in the collection of scholarly web metrics. *Journal of Information Science, 52*(4), 1075–1088. https://doi.org/10.1177/01655515261445903 (open-access copy: https://riunet.upv.es/handle/10251/236956)

Font-Julián, C. I., Orduña-Malea, E., Lopezosa, C., & Aguillo, I. (2025). *SEO metrics for enhanced academic research visibility: A comparative study of global and country-level traffic* [Preprint]. SocArXiv. https://doi.org/10.31235/osf.io/j4ryx_v1

Galárraga, L., Razniewski, S., Amarilli, A., & Suchanek, F. M. (2017). Predicting completeness in knowledge bases. In *WSDM '17* (pp. 375–383). ACM. https://doi.org/10.1145/3018661.3018739

Gienapp, L., Scells, H., Deckers, N., Bevendorff, J., Wang, S., Kiesel, J., Syed, S., Fröbe, M., Zuccon, G., Stein, B., Hagen, M., & Potthast, M. (2024). Evaluating generative ad hoc information retrieval. In *Proceedings of the 47th International ACM SIGIR Conference on Research and Development in Information Retrieval (SIGIR '24)* (pp. 1916–1929). ACM. https://doi.org/10.1145/3626772.3657849

Goel, S., Broder, A., Gabrilovich, E., & Pang, B. (2010). Anatomy of the long tail: Ordinary people with extraordinary tastes. In *WSDM '10* (pp. 201–210). ACM. https://doi.org/10.1145/1718487.1718513

Golebiewski, M., & boyd, d. (2018). *Data voids: Where missing data can easily be exploited.* Data & Society Research Institute. https://datasociety.net/research-library/data-voids-where-missing-data-can-easily-be-exploited/

Google. (2026). *Google Search Status Dashboard: Ranking incidents* [August 2026 spam update, 18 to 21 August]. Retrieved November 3, 2026, from https://status.search.google.com/products/rGHU1u87FJnkP6W2GwMi/history

Gottfried, J., & Park, E. (2025, November 20). *Americans' social media use 2025.* Pew Research Center. https://www.pewresearch.org/internet/2025/11/20/americans-social-media-use-2025/

Grossman, R., Liu, S., Chen, M. K., Smith, M., Borcea, C., & Chen, Y. (2026). How generative AI disrupts search: An empirical study of Google Search, Gemini, and AI Overviews. In *Proceedings of the 49th International ACM SIGIR Conference on Research and Development in Information Retrieval (SIGIR '26)* (pp. 448–459). ACM. https://doi.org/10.1145/3805712.3809667

Hannak, A., Sapiezynski, P., Molavi Kakhki, A., Krishnamurthy, B., Lazer, D., Mislove, A., & Wilson, C. (2013). Measuring personalization of web search. In *Proceedings of the 22nd International Conference on World Wide Web (WWW 2013)* (pp. 527–538). ACM. https://doi.org/10.1145/2488388.2488435

Haveliwala, T. H. (2002). Topic-sensitive PageRank. In *WWW '02* (pp. 517–526). ACM. https://doi.org/10.1145/511446.511513

Hendricks, B. L. (2026). *The Answer Index: What AI answer engines cite across eight industries* [Data set]. Zenodo. https://doi.org/10.5281/zenodo.22242102

Hölzl, J., Keusch, F., & Sajons, C. (2025). The (mis)use of Google Trends data in the social sciences: A systematic review, critique, and recommendations. *Social Science Research, 126*, 103099. https://doi.org/10.1016/j.ssresearch.2024.103099

Hopkinson, A., Gurdasani, A., Palfrey, D., & Mittal, A. (2018). Demand-weighted completeness prediction for a knowledge base. In *NAACL-HLT 2018, Industry Papers* (pp. 200–207). ACL. https://doi.org/10.18653/v1/N18-3025

Hu, M., & Liu, B. (2004). Mining and summarizing customer reviews. In *Proceedings of the Tenth ACM SIGKDD International Conference on Knowledge Discovery and Data Mining (KDD '04)* (pp. 168–177). ACM. https://doi.org/10.1145/1014052.1014073

Huang, M., Goyal, A., Saha, K., & Chandrasekharan, E. (2026). Answer bubbles: Information exposure in AI-mediated search. In *Findings of the Association for Computational Linguistics: EMNLP 2026* (pp. 147–162). ACL. https://doi.org/10.18653/2026.findings-emnlp.8

Jansen, B. J., Jung, S.-G., & Salminen, J. (2022). Measuring user interactions with websites: A comparison of two industry standard analytics approaches using data of 86 websites. *PLOS ONE, 17*(5), e0268212. https://doi.org/10.1371/journal.pone.0268212

Järvelin, K., & Kekäläinen, J. (2002). Cumulated gain-based evaluation of IR techniques. *ACM Transactions on Information Systems, 20*(4), 422–446. https://doi.org/10.1145/582415.582418

Kakimov, R., Tan, X., Gillham, J., & Bejtic, N. (2026). Auditing citation behavior in AI-generated search summaries: A framework and a case study of Google AI Overviews. In *Proceedings of the 39th Canadian Conference on Artificial Intelligence* (Proceedings of Machine Learning Research, Vol. 318, pp. 224–235). https://proceedings.mlr.press/v318/kakimov26a.html

Kamerer, D. (2013). Estimating online audiences: Understanding the limitations of competitive intelligence services. *First Monday, 18*(5). https://doi.org/10.5210/fm.v18i5.3986

Keet, C. M., & Ławrynowicz, A. (2016). Test-driven development of ontologies. In *The Semantic Web. Latest Advances and New Domains (ESWC 2016)*, LNCS 9678 (pp. 642–657). Springer. https://doi.org/10.1007/978-3-319-34129-3_39

Kendall, M. G. (1938). A new measure of rank correlation. *Biometrika, 30*(1–2), 81–93. https://doi.org/10.1093/biomet/30.1-2.81

Khosravi, M., & Yoganarasimhan, H. (2026). *Do third-party web traffic estimates preserve causal variation?* arXiv:2609.30481.

Kim, Y., Huang, J., & Emery, S. (2016). Garbage in, garbage out: Data collection, quality assessment and reporting standards for social media data use in health research, infodemiology and digital disease detection. *Journal of Medical Internet Research, 18*(2), e41. https://doi.org/10.2196/jmir.4738

Kirsten, E., Grosse Perdekamp, J., Wu, Q., Upadhyay, M., Gummadi, K. P., & Zafar, M. B. (2026). Characterizing web search in the age of generative AI. In *Findings of the Association for Computational Linguistics: ACL 2026* (pp. 10827–10848). https://doi.org/10.18653/v1/2026.findings-acl.526

Kostygina, G., Kim, Y., Seeskin, Z., LeClere, F., & Emery, S. (2023). Disclosure standards for social media and generative artificial intelligence research: Toward transparency and replicability. *Social Media + Society, 9*(4), 20563051231216947. https://doi.org/10.1177/20563051231216947

Kumar, P. (2026). *Generative engine optimization at scale: Measuring brand visibility across AI search engines.* arXiv:2606.20065.

Langridge, P. (2016, June 13). *How accurate are website traffic estimators?* Screaming Frog. https://www.screamingfrog.co.uk/blog/how-accurate-are-website-traffic-estimators/ (25 sites, February to April 2016, against Google Analytics; accessed 12 October 2026.)

Lebo, T., Sahoo, S., & McGuinness, D. (Eds.). (2013). *PROV-O: The PROV ontology.* W3C Recommendation, 30 April 2013. https://www.w3.org/TR/prov-o/

Le Pochat, V., Van Goethem, T., Tajalizadehkhoob, S., Korczyński, M., & Joosen, W. (2019). Tranco: A research-oriented top sites ranking hardened against manipulation. In *Proceedings of the Network and Distributed System Security Symposium (NDSS 2019)*. Internet Society. https://doi.org/10.14722/ndss.2019.23386

Lee, A. (2026). *Query intent and Google rank as joint predictors of AI citation: A multi-platform observational study.* Zenodo. https://doi.org/10.5281/zenodo.18653093

Li, A., & Sinnamon, L. (2024). Generative AI search engines as arbiters of public knowledge: An audit of bias and authority. *Proceedings of the Association for Information Science and Technology, 61*(1), 205–217. https://doi.org/10.1002/pra2.1021

Linehan, L. (2025, August 11). *Only 12% of AI cited URLs rank in Google's top 10 for the original prompt.* Ahrefs. https://ahrefs.com/blog/ai-search-overlap/ (15,000 long-tail prompts across ChatGPT, Gemini, Copilot and Perplexity; X. Guan is listed as contributor; accessed 12 October 2026.)

Liu, N. F., Zhang, T., & Liang, P. (2023). Evaluating verifiability in generative search engines. In *Findings of the Association for Computational Linguistics: EMNLP 2023* (pp. 7001–7025). ACL. https://doi.org/10.18653/v1/2023.findings-emnlp.467

Liu, Q., Agichtein, E., Dror, G., Maarek, Y., & Szpektor, I. (2012). When web search fails, searchers become askers: Understanding the transition. In *Proceedings of the 35th International ACM SIGIR Conference on Research and Development in Information Retrieval* (pp. 801–810). ACM. https://doi.org/10.1145/2348283.2348390

Luggen, M., Difallah, D., Sarasua, C., Demartini, G., & Cudré-Mauroux, P. (2019). Non-parametric class completeness estimators for collaborative knowledge graphs: The case of Wikidata. In *ISWC 2019* (pp. 453–469). Springer. https://doi.org/10.1007/978-3-030-30793-6_26

Martinez, O. (2026). *Optimizing visibility in generative engines: A critical survey of generative engine optimization (2023–2026).* arXiv:2607.14035.

Morris, M. R., Teevan, J., & Panovich, K. (2010). What do people ask their social networks, and why? A survey study of status message Q&A behavior. In *Proceedings of the SIGCHI Conference on Human Factors in Computing Systems (CHI '10)* (pp. 1739–1748). ACM. https://doi.org/10.1145/1753326.1753587

The Motley Fool. (2026, September 29). *Costco (COST) Q4 2026 earnings call transcript* (call held 24 September 2026). https://www.fool.com/earnings/call-transcripts/2026/09/29/costco-cost-q4-2026-earnings-call-transcript/ (accessed 13 October 2026.)

Nuti, S. V., Wayda, B., Ranasinghe, I., Wang, S., Dreyer, R. P., Chen, S. I., & Murugiah, K. (2014). The use of Google Trends in health care research: A systematic review. *PLoS ONE, 9*(10), e109583. https://doi.org/10.1371/journal.pone.0109583

Pagadala, V. (2026a, October 1). *Costco's Q4 FY2026 earnings call: What the CFO said about AI search* [Author's note]. https://venkatapagadala.com/notebook/business/costco-q4-fy2026-ai-search (accessed 13 October 2026.)

Pagadala, V. (2026b). *AI search citations in education by country (2026)* [Author's study page, with data files]. Retrieved November 14, 2026, from https://venkatapagadala.com/ai-retrieval-citations-research/education-industry/by-country

Piccardi, T., Catasta, M., Zia, L., & West, R. (2018). Structuring Wikipedia articles with section recommendations. In *SIGIR '18* (pp. 665–674). ACM. https://doi.org/10.1145/3209978.3209984

Prantl, D., & Prantl, M. (2018). Website traffic measurement and rankings: Competitive intelligence tools examination. *International Journal of Web Information Systems, 14*(4), 423–437. https://doi.org/10.1108/IJWIS-01-2018-0001

Punturo, B., Torres Llorca, D., & Fishkin, G. (2026, January 8). *Who shapes AI answers? Introducing enhanced citation categories* [Vendor report]. Profound. https://www.tryprofound.com/blog/enhanced-citation-categories

Rasool, A., Thakur, K., & Nabi, S. (2026). Digital performance of global repositories: A comparative webometric analysis. *Performance Measurement and Metrics*, 1–19. https://doi.org/10.1108/pmm-07-2026-0065

Razniewski, S., Arnaout, H., Ghosh, S., & Suchanek, F. (2024). Completeness, recall, and negation in open-world knowledge bases: A survey. *ACM Computing Surveys, 56*(6), Article 150. https://doi.org/10.1145/3639563

Razniewski, S., Suchanek, F. M., & Nutt, W. (2016). But what do we actually know? In *Proceedings of the 5th Workshop on Automated Knowledge Base Construction (AKBC 2016)* (pp. 40–44). ACL. https://doi.org/10.18653/v1/W16-1308

Redi, M., Gerlach, M., Johnson, I., Morgan, J., & Zia, L. (2020). *A taxonomy of knowledge gaps for Wikimedia projects (first draft).* arXiv:2008.12314v1.

Ren, Y., Parvizi, A., Mellish, C., Pan, J. Z., van Deemter, K., & Stevens, R. (2014). Towards competency question-driven ontology authoring. In *The Semantic Web: Trends and Challenges (ESWC 2014)*, LNCS 8465 (pp. 752–767). Springer. https://doi.org/10.1007/978-3-319-07443-6_50

Reyes-Lillo, D., Morales-Vargas, A., & Rovira, C. (2023). Reliability of domain authority scores calculated by Moz, Semrush, and Ahrefs. *El Profesional de la información, 32*(4), e320403. https://doi.org/10.3145/epi.2023.jul.03

Rijo, L. (2026a, October 19). *Google feeds rank trackers swapped results on 8% of pages, Nozzle finds.* PPC Land. https://ppc.land/google-feeds-rank-trackers-swapped-results-on-8-of-pages-nozzle-finds/

Rijo, L. (2026b, October 22). *Ahrefs says Google poisons 5% to 20% of results served to SEO data tools.* PPC Land. https://ppc.land/ahrefs-says-google-poisons-5-to-20-of-results-served-to-seo-data-tools/

Ripoll, M., Reeves, N., Kurteva, A., Simperl, E., Meroño Peñuela, A., & Diepold, K. (2025). *Filling in the blanks? A systematic review and theoretical conceptualisation for measuring WikiData content gaps.* arXiv:2505.16383.

Romero Ramos, N., Lobach, Y., Abreu Abreu, D., Castillo Hernández, I., García-Cordero, J. C., & García-Cordero, D. (2026). Measuring brand presence in generative engine optimization (GEO): A scoping review of metrics and validity. *Latitude, 2*(24), 23–39. https://doi.org/10.55946/latitude.v2i24.295

Scheitle, Q., Hohlfeld, O., Gamba, J., Jelten, J., Zimmermann, T., Strowes, S. D., & Vallina-Rodriguez, N. (2018). A long way to the top: Significance, structure, and stability of Internet top lists. In *Proceedings of the Internet Measurement Conference 2018 (IMC '18)* (pp. 478–493). ACM. https://doi.org/10.1145/3278532.3278574

Schultheiß, S., Lewandowski, D., von Mach, S., & Yagci, N. (2023). Query sampler: Generating query sets for analyzing search engines using keyword research tools. *PeerJ Computer Science, 9*, e1421. https://doi.org/10.7717/peerj-cs.1421

Semrush. (n.d.-a). *How to use Keyword Gap?* [Knowledge base article]. Retrieved October 15, 2026, from https://www.semrush.com/kb/28-keyword-gap

Semrush. (n.d.-b). *Overview report* [Knowledge base article on Domain Overview]. Retrieved November 3, 2026, from https://www.semrush.com/kb/1202-domain-overview-overview-report

Semrush. (n.d.-c). *Semrush Rank* [Knowledge base article]. Retrieved November 3, 2026, from https://www.semrush.com/kb/27-rank

Shao, Y., Jiang, Y., Kanell, T. A., Xu, P., Khattab, O., & Lam, M. S. (2024). Assisting in writing Wikipedia-like articles from scratch with large language models. In *NAACL 2024* (pp. 6252–6278). ACL. https://doi.org/10.18653/v1/2024.naacl-long.347

Soulo, T. (2022, May 3). *How accurate are the search traffic estimations in Ahrefs? (New research).* Ahrefs. https://ahrefs.com/blog/traffic-estimations-accuracy/ (1,635 sites against Google Search Console; accessed 12 October 2026.)

Taylor, R. S. (1968). Question-negotiation and information seeking in libraries. *College & Research Libraries, 29*(3), 178–194. https://doi.org/10.5860/crl_29_03_178

Thelwall, M. (2008). Quantitative comparisons of search engine results. *Journal of the American Society for Information Science and Technology, 59*(11), 1702–1710. https://doi.org/10.1002/asi.20834

Tinuiti. (2026, February 25). *Q1 2026 AI citation trends report* [Vendor report; data from the Profound tool]. https://tinuiti.com/research-insights/research/ai-citation-trends-report-q1-2026/

Tousseyn, R. (2026, updated September 8). *The AI search index: What ChatGPT, Gemini, Perplexity and Google actually cite in 17 industries.* OtterlyAI. https://otterly.ai/blog/ai-search-index/ (vendor report: seven engines, 6,095,520 citations, US, July and August 2026; accessed 15 October 2026.)

Vállez, M., & Ventura, A. (2020). Analysis of the SEO visibility of university libraries and how they impact the web visibility of their universities. *The Journal of Academic Librarianship, 46*(4), 102171. https://doi.org/10.1016/j.acalib.2020.102171

Vaughan, L., & Yang, R. (2013). Web traffic and organization performance measures: Relationships and data sources examined. *Journal of Informetrics, 7*(3), 699–711. https://doi.org/10.1016/j.joi.2013.04.005

Webber, W., & Park, L. A. F. (2009). Score adjustment for correction of pooling bias. In *Proceedings of the 32nd International ACM SIGIR Conference on Research and Development in Information Retrieval* (pp. 444–451). ACM. https://doi.org/10.1145/1571941.1572018

White, R. W., Richardson, M., & Yih, W. (2015). Questions vs. queries in informational search tasks. In *Proceedings of the 24th International Conference on World Wide Web (WWW '15 Companion)* (pp. 135–136). ACM. https://doi.org/10.1145/2740908.2742769

Wilson, E. B. (1927). Probable inference, the law of succession, and statistical inference. *Journal of the American Statistical Association, 22*(158), 209–212. https://doi.org/10.1080/01621459.1927.10502953

Wiśniewski, D., Potoniec, J., Ławrynowicz, A., & Keet, C. M. (2019). Analysis of ontology competency questions and their formalizations in SPARQL-OWL. *Journal of Web Semantics, 59*, 100534. https://doi.org/10.1016/j.websem.2019.100534

Wulczyn, E., West, R., Zia, L., & Leskovec, J. (2016). Growing Wikipedia across languages via recommendation. In *Proceedings of the 25th International Conference on World Wide Web (WWW '16)* (pp. 975–985). International World Wide Web Conferences Steering Committee. https://doi.org/10.1145/2872427.2883077

Xu, H., Iqbal, U., & Montgomery, J. M. (2026). Measuring Google AI Overviews: Activation, source quality, claim fidelity, and publisher impact. In *Proceedings of the 2026 ACM Internet Measurement Conference (IMC '26)* (pp. 529–546). ACM. https://doi.org/10.1145/3777912.3839818

Yang, K.-C. (2025). *News source citing patterns in AI search systems.* arXiv:2507.05301.

Yext. (2025, October 9). *Yext research: 86% of AI citations come from brand-managed sources, clarifying how marketers can compete in the AI search era* [Press release]. https://www.yext.com/about/news-media/ai-citations-release

Zhao, H., & Berman, R. (2025). *Strategic response of news publishers to generative AI* (Version 4, revised 15 April 2026) [Preprint]. arXiv:2512.24968.

Zobel, J. (1998). How reliable are the results of large-scale information retrieval experiments? In *Proceedings of the 21st Annual International ACM SIGIR Conference on Research and Development in Information Retrieval* (pp. 307–314). ACM. https://doi.org/10.1145/290941.291014

## Appendix A: Corrections across versions

The full version history, including ten rounds of AI-simulated review (not peer review), is in the changelog in the source bundle. These are the corrections that change how a figure or claim must be read.

- **Integrity.** Early versions (v1 to v2.2) said that two independent annotators had graded audit samples (none had) and that the ontology had been released (it had not), and asserted organizational permission with the date blank; the same unsupported assertion reappeared in the public versions 4.6 to 4.8 and is withdrawn; the public copies had not been removed when version 5.5 was built. Versions 4.9 to 5.4 said that publication needed the organization's approval and that the manuscript would not be submitted until that approval, a public release of the Section 7 artifacts, an ethics determination and the removal of the public copies were in hand; version 5.5 replaces this with the author's determination that the approval is not needed, posts the artifacts with the preprint, and states the rest as open (Section 14). Version 4.9 had called the Section 7 design pre-registered, called its shares citations and lower bounds, said artifacts were released before they were and did not disclose the use of AI tools; version 5.1 corrected a conflict-of-interest statement that described a business relationship with the agency that does not exist, and removed a first Section 7 pilot, a dataset the author's own analytics platform computed on 7 October 2026 from vendor data accessed through the agency's account before its permission was given.
- **Measurement 1.** The page count is 381, not 290, which removed the 88-code within-class control. The primary checkpoint is day 37, not day 45, because the automated link network had arrived by day 45. A 9.2x AI-answer comparison was withdrawn as a scope mismatch, and a claim about the ordering of AI answer platforms was withdrawn because its breakdown did not sum to its total. Table 2's October row is a monthly run-rate, and its days-live column sums to 78 (days 0 to 77). Disagreement between instruments is a bound on the larger error, by a factor of 5.2 at 27.1x, not 13 times. The hypothesis that the vendor ratio narrows as a section ages was stated with a cross-prefix test before the test was run, and was retracted after it; Section 5.5 was regenerated from its released script after being written from recollection, and a stale copy of Figure 5 that printed −0.09 for −0.11 was replaced. Version 5.5 adds that Table 2's monthly rows are the dashboards' monthly views, whose construction was not recorded, and gives the August and September ratios against the first instrument's daily series, 17.0x and 6.3x (Section 5.1).
- **The deployment.** Withdrawn: that link acquisition played no part in the outcome (once the checkpoint moved to day 37), that the results were broad rather than concentrated in a few pages, that a comparison with two carriers of similar authority bounded the effect of domain authority, and that the deployment showed content on the topic to be necessary.
- **Measurement 2.** Branch agreement is +0.47 to +0.75 depending on how labels are attributed, replacing an earlier +0.78 computed on review-mentioned labels only, with branch shares on each branch's own volume; the taxonomy holds 11 labels containing "wait", not one.
- **Measurement 3.** The sector claim now accounts for single-company dominance and company properties, and the per-surface pilot that preceded the predictions is reported.
- **Version 5.2**, after an independent scoring agent, two independent reproductions of the source bundle and an independent literature search, all by separate AI agents: the count of works naming the vendor tools is 456, not 459 (three works were counted twice), and a screened sample now measures how many use a vendor's figures; the topic-level correlation of Measurement 2 is +0.18, not +0.19, which had rounded a printed +0.185 a second time; statistics that no script printed are now printed; the Section 7 and figure scripts run from the bundle, and Section 7's numbers are also printed from the released aggregates; every quoted single dashboard read is in a released data file; and the closest prior work found by the searches is cited (Section 2).
- **Version 5.3** adds Section 6.2 and Appendix E and changes no earlier result; Table D1's label for the first decomposition pairing now names it as Section 5.6 does (Semrush US against Ahrefs worldwide), and the first-comparison claim of Section 1 now rests on the two searches that tested it.
- **Version 5.4** adds Section 7.7, Table C5 and Appendix F and changes no earlier result.


## Appendix B: The Content Gap Score, as a specification

This function is not evaluated anywhere in this paper. It was not computed when the build decision was taken, nothing in Sections 5 to 10 tests it, and no published study has tested whether it predicts anything. It appears here because the reference implementation is released and a reader may want the specification it implements.

**Position against the closest methods.** Demand-weighted completeness estimates how complete a knowledge base is with respect to how it is used, predicting from usage data which relations each class of entity requires [Hopkinson et al. 2018]; the score shares the demand weighting, but it scores an organization's own coverage, its competitors' coverage and the web's answerability rather than a knowledge base's facts, and it takes demand from surfaces outside the organization rather than from the system's own usage. Recommender systems for encyclopedias rank missing articles by importance, validated in a controlled experiment with 12,000 French Wikipedia editors in which recommending an article raised its chance of being created by a factor of 3.2 [Wulczyn et al. 2016], and recommend sections for existing articles from similar ones, with a precision of about 80% in human evaluation [Piccardi et al. 2018]; the score ranks an organization's entities against a market rather than an encyclopedia's articles against its sister editions, and, unlike those systems, it has not been evaluated. Completeness estimators for open-world knowledge bases [Galárraga et al. 2017; Luggen et al. 2019; Razniewski et al. 2024] measure what a knowledge base lacks, which corresponds to the score's coverage term when an organization's content is represented as a knowledge base. The practitioner method closest to the score is competitor gap analysis in commercial SEO tools, which lists the keywords that competitors rank for and a site does not [Ahrefs 2026a; Semrush n.d.-a]; the deployment's own gap was found from competitor keyword exports (Section 1). The score differs in three respects: it scores the entities of an industry's ontology rather than keyword strings, so one entity's many phrasings count once; it takes demand from surfaces beyond keyword tools; and it keeps the organization's coverage, competitors' coverage and answerability as separate terms, competitor coverage being only one of them. Study R1's second hypothesis tests the competitor-gap signal (`cov_K`) directly.

For an entity *e* with a set of competency questions *q*:

CGS(*e*) = prior(*e*) · (1 − own(*e*)) · [ α(1 − cov_K(*e*)) + (1 − α) · mean_q(1 − ans(*q*,*e*)) ]

where prior(*e*) = β · rel(*e*) + (1 − β) · dem(*e*). rel is a topic-sensitive PageRank over the structure graph, with the instances of the ontology's core classes as the teleport set [Haveliwala 2002], rank-normalized. dem is the number of demand records linked to *e*, pooled over all surfaces without weights and rank-normalized; ranks are shared within ties, so an entity with no linked record scores above zero when other entities also have none (about 0.22 when 30 of 66 entities have none). own(*e*) is a grader's judgment of the organization's coverage of *e*; cov_K(*e*) is the mean of the same judgment over a declared set K of competitors; and ans(*q*,*e*) is the maximum, over the question's phrasings about *e*, of a grader's judgment of whether the retrieved search result answers it. Questions the ontology cannot express are excluded from mean_q.

The coverage rubric grades 1.0 for a dedicated page about *e* that answers the question directly, 0.5 for a list or section page with at least one specific fact about *e*, and 0 for absence or a bare mention. The answerability rubric grades 1.0 for an answer present, correct and immediate in the retrieved page, 0.5 for one the reader must derive by combining facts, and 0 for absent or wrong. Both rubrics are hashed into every cached judgment. The package ships a rule-based grader for its tests and worked example and no model client; with no grader supplied, every judgment defaults to 0, so every entity scores as uncovered.

Five parameters are locked: α = 0.5, β = 0.5, damping = 0.85, at least three phrasings per question, and the mean as the class aggregate that Section 13's class-level comparison uses (digest `7290a2235d8de05f`, set at 02:00 UTC on 12 October 2026). The code records the last two but does not consult them: the phrasing minimum is checked only as a warning, and the class aggregate step reports both mean and sum and ranks by the mean. The scoring code changed at 03:45 UTC the same day (commit `02d7588`, which changed which questions enter mean_q), so the lock fixes the parameters and not the function.

Four properties a reader should know before using it. It takes the best of a question's phrasings, which biases upward when phrasings differ in difficulty. Its `rel` term correlates with node degree at roughly 0.8 in the released example, so on a hand-authored taxonomy it is close to a centrality ranking. It has no feasibility or business-relevance term, which Section 11.2 lesson 6 records as a practical failure. And the coverage rubric's preference for a dedicated page over a list page is a form term inside own and cov_K, which Section 9.1's observation questions but does not test; a deployment that wants the score to be neutral about form has to change the rubric.

The implementation reports competency-question performance as two separate rates, because they fail for different reasons, as in test-driven ontology development, which first checks that a question's vocabulary is present in the ontology and then tests whether the ontology entails the answer, at the schema level or through individuals [Keet & Ławrynowicz 2016], and as in the finding that many published competency questions cannot be translated into queries for want of vocabulary in the ontology [Wiśniewski et al. 2019]: a schema rate, the share of questions the ontology can express (a property-path check, plus questions the author declares unsupported), and an instance coverage rate, the mean over expressible questions of the share of subjects for which the graph returns an answer. On the released example these are 4/5 and 70.4%, with two of the four expressible questions answered for every subject; that example's questions were elicited from a keyword export (Section 1.4). A question the ontology cannot express is reported as a declared gap with a reason rather than scored as zero.

## Appendix C: Section 7 by source type and cell

*Table C1. Share of citation incidences by source type fixed before collection and answer surface: median over the eleven sectors, with the range in parentheses. Ahrefs Brand Radar, United States, one collection session on 12 and 13 October 2026; among the 1,000 domains found in the most answers that name a sector's largest companies. The company-domain share is partly fixed by the universe's selection rule and is not compared across surfaces.*

| Surface | Video and community | Reference | News | Government | Sector's companies | Other web |
|---|---|---|---|---|---|---|
| AI Overviews, search queries | 25.8% (14.3–34.3) | 4.3% (1.3–8.1) | 0.7% (0.2–2.8) | 0.4% (0.2–8.6) | 11.9% (6.1–23.5) | 55.6% (41.1–62.0) |
| AI Overviews, prompts | 32.4% (13.4–35.8) | 2.6% (0.7–3.9) | 1.0% (0.1–5.8) | 0.3% (0.1–3.8) | 8.1% (2.7–20.5) | 59.0% (42.0–75.3) |
| AI Mode, search queries | 17.8% (9.0–23.8) | 4.2% (2.2–10.4) | 1.0% (0.3–4.2) | 0.4% (0.1–8.6) | 10.8% (5.1–17.6) | 65.3% (53.1–71.4) |
| AI Mode, prompts | 24.1% (8.1–28.3) | 2.7% (0.9–4.5) | 1.4% (0.3–5.6) | 0.4% (0.1–5.0) | 9.5% (2.7–19.3) | 65.1% (50.1–79.3) |
| ChatGPT | 0.9% (0.3–2.5) | 1.7% (0.5–3.4) | 1.7% (0.7–5.2) | 3.0% (1.6–18.2) | 27.4% (13.5–38.2) | 61.5% (51.2–76.1) |
| Perplexity | 4.6% (1.8–7.7) | 5.9% (2.8–10.7) | 1.5% (0.3–7.9) | 0.8% (0.1–12.0) | 15.6% (8.2–29.8) | 67.8% (56.4–73.9) |
| Gemini | 9.2% (2.9–16.7) | 3.7% (1.2–6.9) | 0.5% (0.1–3.8) | 0.3% (0.1–2.4) | 8.3% (3.2–33.2) | 75.2% (49.5–85.3) |
| Copilot | 0.6% (0.3–1.0) | 1.6% (0.3–2.7) | 0.9% (0.2–5.2) | 0.1% (0.0–2.2) | 4.5% (1.6–27.0) | 89.9% (71.6–94.6) |

*Table C2. Size of each cell: summed citation incidences among the exported domains, in thousands. Medians in Section 7 weight every cell equally.*

| Sector | AIO search | AIO prompt | AIM search | AIM prompt | ChatGPT | Perplexity | Gemini | Copilot |
|---|---|---|---|---|---|---|---|---|
| Information Technology | 10,891.5 | 294.3 | 1,128.4 | 352.4 | 317.5 | 186.8 | 147.9 | 405.6 |
| Health Care | 604.2 | 10.1 | 69.8 | 16.5 | 13.9 | 8.5 | 7.4 | 20.9 |
| Financials | 1,776.8 | 78.8 | 173.5 | 97.5 | 64.4 | 37.4 | 45.3 | 85.9 |
| Consumer Discretionary | 18,381.8 | 790.0 | 1,752.1 | 660.9 | 347.0 | 441.7 | 128.8 | 1,581.3 |
| Communication Services | 4,350.7 | 134.3 | 591.5 | 163.5 | 150.1 | 71.8 | 76.0 | 197.9 |
| Industrials | 1,223.2 | 52.6 | 112.9 | 60.2 | 52.6 | 21.7 | 27.2 | 79.3 |
| Consumer Staples | 8,832.0 | 395.4 | 982.3 | 446.6 | 351.7 | 215.6 | 149.8 | 1,295.6 |
| Energy | 103.6 | 3.8 | 14.8 | 5.5 | 5.1 | 2.0 | 2.9 | 9.0 |
| Utilities | 50.3 | 2.1 | 7.2 | 2.6 | 2.1 | 0.9 | 1.5 | 3.2 |
| Real Estate | 77.9 | 6.4 | 22.1 | 6.8 | 6.8 | 4.4 | 2.1 | 6.8 |
| Materials | 337.5 | 15.6 | 24.3 | 17.5 | 18.5 | 5.6 | 6.5 | 18.7 |

The script `cross_sector_sensitivity2.py` prints Tables C1 and C2 from the raw exports, and `section7_from_aggregates.py` prints them, with every other Section 7 number the aggregates allow, from the released aggregates alone.

*Table C3. Which source AI answers cite most, by sector and answer surface: the most-cited domain that is not one of the sector's companies. Ahrefs Brand Radar, United States, one collection session on 12 and 13 October 2026, among the 1,000 domains found in the most answers that name a sector's largest companies. AIO and AIM are Google's AI Overviews and AI Mode on Ahrefs' search-query and prompt sets. Properties of a sector's companies that were not entered as company domains count as non-company and are marked with a dagger (†); the largest case is Communication Services, where the top source on all four Google views, youtube.com or google.com, belongs to Alphabet, which was entered as abc.xyz; and the Industrials ChatGPT cell reflects the ambiguous name "RTX" (Section 7.6). The suffix .com is omitted in this table and the next.*

| Sector | AIO search | AIO prompt | AIM search | AIM prompt | ChatGPT | Perplexity | Gemini | Copilot |
|---|---|---|---|---|---|---|---|---|
| Information Technology | youtube | youtube | google | google | google | wikipedia.org | reddit | walmart |
| Health Care | youtube | youtube | youtube | goodrx | fda.gov | nih.gov | goodrx | msn |
| Financials | youtube | reddit | youtube | nerdwallet | nerdwallet | nerdwallet | wallethub | wallethub |
| Consumer Discretionary | google | youtube | google | google | justwatch | wikipedia.org | reddit | walmart |
| Communication Services | youtube† | youtube† | google† | google† | go† | wikipedia.org | reddit | walmart |
| Industrials | youtube | youtube | google | google | nvidia | wikipedia.org | reddit | amazon |
| Consumer Staples | google | youtube | google | google | reddit | amazon | reddit | amazon |
| Energy | youtube | youtube | google | youtube | sec.gov | wikipedia.org | reddit | walmart |
| Utilities | youtube | reddit | google | yahoo | sec.gov | wikipedia.org | wikipedia.org | msn |
| Real Estate | youtube | extraspace | google | google | sec.gov | wikipedia.org | wikipedia.org | extraspace |
| Materials | youtube | youtube | google | youtube | benjaminmoore | kylieminteriors.ca | facadecolorizer | facadecolorizer |

*Table C4. The three most-cited non-company domains by sector on Google's AI Overviews (search queries) and on ChatGPT, two contrasting surfaces. Same source and rules as Table C3.*

| Sector | AI Overviews (search queries) | ChatGPT |
|---|---|---|
| Information Technology | youtube, reddit, google | google, wikipedia.org, justwatch |
| Health Care | youtube, nih.gov, wikipedia.org | fda.gov, nih.gov, sec.gov |
| Financials | youtube, reddit, nerdwallet | nerdwallet, chase†, capitalone |
| Consumer Discretionary | google, youtube, reddit | justwatch, consumerreports.org, aboutamazon† |
| Communication Services | youtube†, wikipedia.org, reddit | go†, justwatch, wikipedia.org |
| Industrials | youtube, reddit, google | nvidia, tomshardware, techspot |
| Consumer Staples | google, youtube, amazon | reddit, wikipedia.org, consumerreports.org |
| Energy | youtube, wikipedia.org, google | sec.gov, chevronlubricants†, mobil† |
| Utilities | youtube, wikipedia.org, reddit | sec.gov, reuters, stockanalysis |
| Real Estate | youtube, google, wikipedia.org | sec.gov, extraspace, wikipedia.org |
| Materials | youtube, google, reddit | benjaminmoore, behr, plan-home |

On Google's surfaces the top source is youtube.com or google.com in 38 of the 44 sector-by-view cells, four of them Alphabet's own properties in Communication Services. On Perplexity and Gemini it is wikipedia.org or reddit.com in 15 of 22, on ChatGPT a government domain in 4 of 11 sectors, and on Copilot a retailer (walmart.com or amazon.com) in 6 of 11. The script `make_tables_sector_surface.py` prints Tables C3 and C4.

*Table C5. Section 7.7 by country: answers, and the video and community share of citation incidences on the lowest of Google's four views against the highest of the other four surfaces. Source: Ahrefs Brand Radar, AI responses, education prompts, exported 13 and 14 November 2026; source types as registered for Section 7; printed by `intl_from_cells.py`.*

| Country | Answers | Lowest Google view | Highest other surface |
|---|---|---|---|
| United States | 1,456,743 | 9.3% | 2.8% |
| India | 629,880 | 9.5% | 2.1% |
| Japan | 274,068 | 1.2% | 0.6% |
| United Kingdom | 222,184 | 4.9% | 2.4% |
| Indonesia | 170,993 | 14.0% | 1.5% |
| Brazil | 161,570 | 15.7% | 2.9% |
| Mexico | 141,634 | 17.0% | 2.5% |
| Canada | 131,414 | 7.2% | 3.6% |
| Australia | 128,845 | 4.5% | 2.3% |
| France | 111,959 | 3.6% | 1.1% |
| Germany | 109,804 | 4.2% | 1.5% |
| Philippines | 93,035 | 16.7% | 4.7% |
| Spain | 92,079 | 7.7% | 2.3% |

## Appendix D: Metrics, values and scripts

The principal quantities the paper reports, with their definitions, their values here and the script that prints each, or the table it is computed from. A companion document, *User First Intelligence: Metrics and Evaluation Protocol*, in the source bundle, gives the formulas in full, the steps to reproduce each number, and a benchmark of seven tasks with these values as baselines, so that later work can test the same questions on new data and propose better models.

*Table D1. Metrics, definitions, values in this paper and the scripts that print them; "arithmetic on" names the table a value is computed from where no script prints it. M1, M2 and M3 are Measurements 1 to 3. Script names omit the .py suffix.*

| Metric | Definition | Value here | Script |
|---|---|---|---|
| Stakes | works in OpenAlex naming Ahrefs, Semrush or Similarweb in title or abstract (read 14 October 2026); in a screened random sample of 120, the share using a vendor's figures as data, and of those, the share using one vendor only | 456; 82% to 87% (kappa 0.63); 87% to 88% | `vendor_reliance`, `stakes_screen_check` |
| M1 visits ratio | Semrush over Ahrefs estimated monthly visits, monthly views as displayed: unmatched; worldwide; US to US (estimated). Against Ahrefs' daily series, August 17.0x and September 6.3x (Section 5.1) | 7.5x to 27.1x; 8.6x to 29.9x; 9.2x to 33.3x | arithmetic on Table 2 |
| M1 growth agreement | ratio of month-on-month growth, Ahrefs over Semrush US | 0.95, 2.66, 1.37 | `instrument_extra` |
| M1 error bound | at least one of two readings is a factor of at least the square root of their ratio from the true value | 5.2 at 27.1x | arithmetic on Table 2 |
| M1 decomposition | share of the log visits ratio carried by the keyword-universe term (Appendix E.2; defined only where both terms have the same sign) | 35% (Semrush US against Ahrefs worldwide), 54% (both worldwide) | `instrument_extra` |
| M1 cross-section | visits ratio across twelve prefixes on one date | 0.20x to 7.24x (8.89x matched); median 1.01 | `analyze` |
| M1 age relationship | Spearman between section age and the ratio, Fisher 95% interval, permutation p | −0.11 [−0.64, +0.49], p = 0.73 | `analyze` |
| M1 ordering agreement | Spearman and Kendall [Kendall 1938] between the two instruments' visits; concordant pairs; by size band | +0.94, +0.82, 60 of 66; 51 of 51 beyond 3x, 9 of 15 within; 40 of 40 beyond 3x on both instruments | `analyze`, `instrument_extra` |
| M1 dispersion | geometric mean and geometric standard deviation of the ratio | 1.13 and 3.1 | `instrument_extra` |
| M1 AI Overview citation | cited keywords over all AI Overview keywords the prefix ranks on, Wilson interval [Wilson 1927] | 12.6% to 20.0% | arithmetic on Table 3 |
| M2 link rate | reviews linked to at least one label; labels per linked review | 55.6%; 2.25 | `analyze_reviews` |
| M2 label agreement | Spearman between mentions and volume per label (descriptive; labels are not independent) | +0.18 (mentioned), +0.27 (all linkable) | `analyze_reviews`, `supplement_r10`, `m2_from_counts` |
| M2 branch agreement | Spearman between branch shares on each branch's own volume, by attribution rule; multi-word labels only (post hoc) | +0.47 (modal), +0.75 (split); +0.65, +0.91 | `supplement_r10`, `m2_from_counts` |
| M2 complaint rate | one- and two-star reviews matching a waiting pattern, against five-star | 14.0% against 1.9% | `analyze_reviews` |
| M2 link precision | sampled links judged correct by two blind annotators; their agreement | 65% to 67%; kappa 0.90 (single-word labels about 50%, multi-word 95% to 96%) | `r2_link_check` |
| M2 waiting-match precision | sampled waiting matches judged complaints about waiting; share in store | 83% to 85%, kappa 0.93; about 90% in store | `r2_link_check` |
| M2 public count agreement | Spearman between the vendor's summed volume and Wikipedia requests per article (240 articles, October 2024 to September 2025), bootstrap 95% interval; the matched keyword count against requests | +0.45 (+0.34 to +0.54); +0.54 (+0.45 to +0.62) | `wiki_demand_analysis` |
| M2 public count, keywords held constant | partial rank correlation of volume and requests given the matched keyword count (post hoc); share of the variance of log volume in log keyword count | −0.12; 77% | `wiki_demand_supplement` |
| M2 public count dispersion | monthly searches per monthly request across articles: median; 10th and 90th percentiles; geometric SD | 35; 0.3 to 244; 14.5 | `wiki_demand_analysis` |
| M2 public count predictions | P1 to P4 as fixed before collection | P1, P3 and P4 held; P2 held at its boundary | `wiki_demand_analysis` |
| M3 source-type share | citation incidences of a source type over all incidences among the 1,000 exported domains | Table C1 | `cross_sector`, `cross_sector_sensitivity2` |
| M3 surface contrast | median video and community share, Google views against the other four, bootstrap over sectors | 21.3% (17.2 to 26.7) against 2.1% (1.7 to 2.7) | `cross_sector_sensitivity` |
| M3 every-sector dominance | sectors where the lowest Google view exceeds the highest other surface | 11 of 11 | `cross_sector_sensitivity` |
| M3 cross-sector overlap | mean pairwise Jaccard of top-ten non-company domains between sectors | 0.36 to 0.40 against 0.08 to 0.23 | `cross_sector` |
| M3 variance decomposition | share of the sum of squares of cell shares explained by surface and by sector | 77% against 14% (video and community) | `cross_sector_sensitivity2` |
| M3 predictions | P1 to P4 as written before collection | one held, one in direction, two failed | `cross_sector` |
| M3 across countries (Section 7.7; not predicted) | median video and community share of citation incidences, Google's four views against the other four, over 104 cells in thirteen countries, bootstrap over countries; countries where the lowest Google view exceeds the highest other surface | 14.0% (10.5 to 17.0) against 0.6% (0.4 to 1.0); 13 of 13 | `intl_surface_cells`, `intl_from_cells` |
| Schema pass rate | share of competency questions the ontology can express | 4/5 (released example) | `ufi cq` |
| Instance coverage rate | mean share of subjects the graph answers, over expressible questions | 70.4% (released example) | `ufi cq` |
| Content Gap Score | Appendix B | not evaluated | `ufi` |

The protocol fixes metrics for the studies of Section 13 before their data exist: for the Content Gap Score, the three classes of Section 13 (top by score, top by volume, bottom quartile of the score) compared on top-ten presence on a frozen query set at day 37, read on both instruments, with precision at k and nDCG at k [Järvelin & Kekäläinen 2002] of the score's ranking of entities against each entity's outcome, and inter-annotator agreement reported as weighted kappa [Cohen 1968]; for moving demand surfaces, each surface's share of an industry's linked questions by quarter; for agents, the overlap between the questions agents and people ask; and for business disclosures, the correlation over quarters between what companies say about AI search and how often answers cite their domains on a prompt set fixed in advance, since the shares of Section 7 are partly fixed by the selection rule.

## Appendix E: Reporting what a search-analytics instrument measured

### E.1 A reporting checklist

Ten items for any study that uses a commercial search-analytics instrument's figures as data. Each instruction is followed by the finding or disclosure in this paper that motivates it.

1. **Instrument, report, mode and territory.** Name the vendor, the product, the report, the query mode (domain, prefix or subfolder) and the territory or database. One vendor's AI-visibility panel returned the same domain-scoped figures for every one of twelve subfolders queried (Section 5.5).
2. **Dates and a capture.** Date each read, state the period it covers, record the instrument's own index or database date where the report shows one, and keep a dated capture. The dashboard reads here were not archived, and one stored-answer count moved from 14,823 to 17,206 to 17,400 between 9 and 12 October 2026 as the index refreshed (Section 14).
3. **The vendor's definition, counted or modeled.** Quote the definition and say whether the figure is a count or a model's output. Both visit figures here are vendor click models over estimated volumes at estimated positions, one defined in clicks and the other in visitors (Section 4.1).
4. **A second instrument for any magnitude.** Report a second instrument's reading of the same unit, or state that the figure carries a range the study cannot bound. Two instruments differed on one prefix by 7.5x to 27.1x, and across twelve prefixes of one domain by 0.20x to 7.24x (Sections 5.1 and 5.5).
5. **Orderings.** Report an ordering read on one instrument with the factor between the units, and as unconfirmed until a second instrument shares it, since a large factor on one instrument does not settle it. Here all 40 pairs of sections more than three times apart on both instruments were ordered alike, as were 16 of the 18 more than three times apart on exactly one and 4 of the 8 within that factor on both; the two exceptions were six to seven times apart on one instrument and about equal on the other (Sections 5.5 and 5.6).
6. **Territory pairing.** State every figure's territory and pair like with like before comparing instruments. Matching changed how many of twelve prefixes fell below a ratio of one, from six to four (Section 5.5).
7. **The keyword universe beside the visits.** Report each instrument's ranking-keyword count next to its visits, so that the gap can be split as in E.2. On the area-code prefix the universe term was about 35% of the log gap with Semrush US against Ahrefs worldwide and about 54% with both worldwide (Section 5.6); across the twelve prefixes the keyword ratio had no detectable relationship with the visits ratio (Section 5.5).
8. **What volume omits.** Where volume stands for demand, say what it cannot see, and report any counted or first-party signal read beside it, with its source and period. Here 14.0% of one- and two-star reviews matched a waiting pattern while the taxonomy's 11 labels mentioning waiting carried 622 searches a month (Section 6.1), and a public request count agreed with the vendor's volume roughly on ranking and not on magnitude (Section 6.2).
9. **How the interface was operated, and the terms.** State whether figures came from an API, an export or a dashboard, who or what operated the interface, and which clauses of the vendor's terms were read. Here an AI browser assistant read the Ahrefs and Semrush dashboards and made the Section 7 exports, one figure was read by the author, no vendor API was used for those figures, and the clauses on automated use are quoted, with the statement that neither vendor has confirmed whether these reads fall within them (Sections 4.1 and 14).
10. **Release.** Release every value read, with its date and method, and the script that prints each quoted statistic. Here the twelve-prefix reads and `analyze.py` are in the public repository, and the other read values and scripts are in the source bundle (Section 14).

### E.2 What a gap between two instruments is made of

On the model the vendors describe (Section 4.1), an instrument X's estimated visits for a prefix, V(X), is a sum over its ranking-keyword universe U(X) of an estimated volume times an estimated click share at the keyword's estimated position. Whatever the model, V(X) equals the size of U(X) times m(X), the mean estimated visits per ranking keyword, so for two instruments A and B the log gap splits exactly in two: ln V(B)/V(A) = ln |U(B)|/|U(A)| + ln m(B)/m(A). A dashboard gives the first term, since it reports the ranking-keyword count; the second pools the volume model, the positions and the click model, and separating those needs per-keyword exports, which this paper does not have. The identity is written for one position per keyword; where an instrument counts a keyword once per location, the multiplicity sits in the second term. It is an accounting, not an attribution: the first term reads as a share of the gap only when the two terms have the same sign, as they do on the area-code prefix under both pairings (35% and 54%, the second approximate because its keyword counts were read after its visits; Section 5.6). On the six prefixes whose unmatched visits ratio is below one, the keyword ratio is still at least 3.2 (`instrument_extra.py`, section 10), so there the two terms pull in opposite directions and no share reading exists. Report both terms.

### E.3 Positioning

A search on 31 October 2026 of OpenAlex, Crossref, the EQUATOR library and the web (72 logged API queries; Semantic Scholar and DBLP not searched, being unreachable; vendor and practitioner grey literature sampled, not searched systematically; one screener, an AI agent; indexed English-language literature; recorded in `literature/checklist_search_2026-10-31/` in the source bundle) found no reporting checklist for commercial search-analytics figures. Guidance on these tools does exist, and the search record passed over it: an empirical comparison of four SEO tools sets out five methodological recommendations in its discussion [Font-Julián et al. 2026, Section 5.2], among them to use several tools where possible, to prefer what several detect, to read traffic as relative rather than precise, and to report the tool, the extraction date, the market settings and each metric's definition. Items 1 to 4 cover the same ground and owe it that credit. Where those recommendations advise averaging traffic estimates across tools, this paper's ratios, which run in no fixed direction within one domain, suggest reporting the range. Further off are documentation checklists for Google Trends [Nuti et al. 2014; Hölzl, Keusch & Sajons 2025], reporting items for Wikipedia page views [Alibudbud 2023], and reporting and disclosure standards for social-media data, including data obtained through commercial intermediaries [Kim, Huang & Emery 2016; Kostygina et al. 2023], which name no commercial SEO or web-analytics tool. Items 1, 2, 9 and 10 share their access-date, parameter, access-path and data-sharing items, and item 8 extends their external-validation item to a counted or first-party signal read beside the volume. What this appendix adds is a numbered checklist motivated item by item by measured disagreement: the orderings of item 5, the territory pairing of item 6, the keyword universe of item 7 with the identity of E.2, and in item 9 who operated the interface and which of the vendor's terms were read; item 4 also applies to vendors the design of comparing engines on one query set [Thelwall 2008]. The checklist is written for the works Section 1 counts: in a screened sample of 120, 82% to 87% use a vendor's figures as data, and 87% to 88% of those use one vendor's only.

## Appendix F: The sources the framework is meant to collect

The framework's first step is to go where an industry's customers already talk. The implementation declares thirteen surface types (Figure 1a); the inventory in Table F1 is the author's working list, of November 2026, of the concrete sources behind them: one hundred, in ten groups. It is a plan for collection and not a record of it. This paper has read eight of the hundred, in four of the ten groups, each through the instrument its section names; the other ninety-two are unread. Search is one group of ten, and the framework's premise is that the other nine hold what search volume does not show, which Sections 6 and 7 begin to test and Section 13 specifies.

*Table F1. One hundred sources in ten groups (the author's inventory, November 2026). Bold marks the eight read in this paper: Google Search through two vendors' rankings and a third's keyword volume (Sections 5 and 6), five AI answer engines through one vendor's index (Section 7), Wikipedia through its public request counts (Section 6.2) and Google Business reviews through a licensed export (Section 6.1).*

| Group | Sources |
|---|---|
| 1. Search and discovery | **Google Search**, Google autocomplete, People also ask, Google Trends, Bing, DuckDuckGo, YouTube search, Amazon search, App Store search, Pinterest |
| 2. AI answer engines | **ChatGPT**, **Perplexity**, **Gemini**, Claude, **Copilot**, **Google AI Overviews**, Meta AI, Grok, You.com, DeepSeek |
| 3. Video and audio | YouTube videos, YouTube comments, YouTube live chat, TikTok, Instagram Reels, Twitch, Spotify podcasts, Apple Podcasts, Vimeo, webinar replays |
| 4. Social | X posts and replies, LinkedIn posts, LinkedIn comments, Facebook groups, Facebook pages, Instagram comments, Threads, Bluesky, Snapchat, Nextdoor |
| 5. Communities and Q&A | Reddit, Quora, Stack Exchange, Stack Overflow, Discord servers, Slack communities, Hacker News, Product Hunt, brand support forums, XDA and niche forums |
| 6. Expert and long-form | Substack, Medium, Hugging Face, GitHub issues, arXiv, Google Scholar, **Wikipedia**, Wikidata, conference notes, industry newsletters |
| 7. Company and market | SEC filings, earnings calls, investor presentations, press releases, job postings, competitor sitemaps, competitor pricing pages, Crunchbase, patents, analyst reports |
| 8. Marketplace reviews | Amazon reviews and Q&A, Best Buy reviews, Target reviews, Costco reviews, Walmart reviews, Home Depot reviews, eBay listings, Etsy reviews, Wayfair reviews, Newegg reviews |
| 9. Ratings and responses | **Google Business reviews**, owner responses to reviews, Yelp, Trustpilot, Better Business Bureau, G2, Capterra, Glassdoor, App Store reviews, Google Play reviews |
| 10. Your own and public data | Site search logs, support tickets, chat transcripts, call center logs, sales call notes, surveys and NPS verbatims, Regulations.gov, Census and data.gov, court records, Common Crawl |


==> anc/protocols/README.md <==
# Measurement 1 replication protocols, as stamped

`second_domain_protocol.md` fixes, before any reading, two replications of Measurement 1: Study A (the same twelve
prefixes read again a week or more later) and Study B (twelve prefixes of a second domain chosen by rule). Its rules
were stamped with OpenTimestamps through `protocols_manifest.txt`, whose proof (`protocols_manifest.txt.ots`) attests
Bitcoin block 971,506, mined at 04:05 UTC on 15 October 2026. No Study A or Study B read had been made then, and none
has been made since: the templates are still empty.

To check the stamp: `ots verify protocols_manifest.txt.ots` (with a Bitcoin node), or compare the merkle root that
`ots info` prints with a block explorer; then compare each file's SHA-256 with the manifest. Every file the manifest
lists is here, under the same name, except two analysis scripts:

- `analyze.py` is the released one beside the data (unchanged since the stamp; same SHA-256).
- `instrument_extra.py` has gained sections 7 to 9 and the bundle and release layouts since the stamp. The stamped
  version is kept here as `instrument_extra_as_stamped.py` (SHA-256 as in the manifest). The protocol uses its
  sections 3, 4 and 6; on 15 October 2026 the stamped and current scripts printed identical sections 1 to 6 on the
  twelve-prefix data.

Reads must be made by a person: Ahrefs' and Semrush's terms restrict automated use of their web interfaces.
`reread_sheet.csv` and `reread_compare.py` are for the separate blind re-read of Table 4 and the day-37 row by someone
other than the author. The stamped `reread_compare.py` reads the project's folders, so outside the project run
`python3 reread_compare_anywhere.py <filled sheet>`, which checks the stamped script's hash and runs it unchanged.


==> anc/protocols/instrument_extra_as_stamped.py <==
"""Round 10 analyses for Measurement 1 (Section 5), on data already held. Not registered.

1. Growth per instrument month on month (Table 2): a constant level bias cancels in a within-instrument
   lift, so the question is whether the two instruments agree on growth.
2. The keyword-universe decomposition under both territory pairings.
3. Ordering agreement by size band across the twelve prefixes (Table 4).
4. The spread of the unmatched visits ratio: geometric SD and an illustrative 95% range.
5. Writes Tables 2, 3, 5 and 6 of the manuscript to 03_DATA as CSV, parsed from the manuscript, so the
   series exists as data and not only as text.
"""
import csv
import math
import re
import statistics
from itertools import combinations
from pathlib import Path

HERE = Path(__file__).resolve().parent
ROOT = HERE.parents[1]
if (ROOT / "03_DATA").is_dir():  # the research project
    MS = ROOT / "06_MANUSCRIPT/src/manuscript_v50.md"
    A_CSV = ROOT / "03_DATA/instrument_divergence_ahrefs_prefixes_2026-10-12.csv"
    S_CSV = ROOT / "03_DATA/instrument_divergence_semrush_prefixes_2026-10-12.csv"
    D = ROOT / "03_DATA"
else:  # the paper's source bundle: this folder, the manuscript one level up, the prefix data in ../data
    MS = HERE.parent / "manuscript_v50.md"
    A_CSV = HERE.parent / "data/ahrefs_prefixes_2026-10-12.csv"
    S_CSV = HERE.parent / "data/semrush_prefixes_2026-10-12.csv"
    D = HERE

# Table 2 (read 10 and 11 October 2026; Semrush completed months re-read unchanged on 13 October)
T2 = {"July": (3862, 100012, 103045), "August": (32281, 876153, 963937),
      "September": (150113, 1534362, 1765077), "October (run-rate)": (215577, 1610284, 1858297)}
print("== 1. Growth per instrument (Table 2)")
ms = list(T2)
for a, b in zip(ms, ms[1:]):
    ga = T2[b][0] / T2[a][0]
    gu = T2[b][1] / T2[a][1]
    gw = T2[b][2] / T2[a][2]
    print(f"  {a} -> {b}: Ahrefs worldwide {ga:.2f}x; Semrush US {gu:.2f}x; Semrush worldwide {gw:.2f}x; "
          f"Ahrefs growth / Semrush US growth {ga / gu:.2f}")

print("\n== 2. Decomposition of the October visits ratio")
v_us = 1610284 / 215577
k_us = 58586 / 29000
print(f"  Semrush US vs Ahrefs worldwide (10-11 Oct): visits {v_us:.2f}x = keywords {k_us:.2f}x x per-keyword {v_us / k_us:.2f}x; "
      f"keyword share of log ratio {math.log(k_us) / math.log(v_us):.0%}")
v_ww = 1858297 / 215577
k_ww = 92300 / 28900
print(f"  worldwide vs worldwide (visits 10-11 Oct; keywords 12 Oct): visits {v_ww:.2f}x = keywords {k_ww:.2f}x x per-keyword {v_ww / k_ww:.2f}x; "
      f"keyword share of log ratio {math.log(k_ww) / math.log(v_ww):.0%}")

print("\n== 3 and 4. Twelve prefixes (Table 4)")
A = {r["prefix"]: r for r in csv.DictReader(A_CSV.open())}
S = {r["prefix"]: r for r in csv.DictReader(S_CSV.open())}
P = list(A)
a = {p: float(A[p]["ahrefs_organic_traffic"]) for p in P}
s = {p: float(S[p]["semrush_organic_traffic_us"]) for p in P}
size = {p: math.sqrt(a[p] * s[p]) for p in P}
bands = {"within 3x": [], "3x to 10x": [], "over 10x": []}
for x, y in combinations(P, 2):
    gap = max(size[x], size[y]) / min(size[x], size[y])
    agree = (a[x] - a[y]) * (s[x] - s[y]) > 0
    key = "within 3x" if gap <= 3 else "3x to 10x" if gap <= 10 else "over 10x"
    bands[key].append(agree)
for k, v in bands.items():
    print(f"  pairs whose sizes (geometric mean of the two estimates) differ {k}: {sum(v)} of {len(v)} ordered alike")
lr = [math.log(s[p] / a[p]) for p in P]
m, sd = statistics.mean(lr), statistics.stdev(lr)
print(f"  unmatched ratio: geometric mean {math.exp(m):.2f}x, geometric SD {math.exp(sd):.2f}; "
      f"normal range on the log scale (describes these twelve; not a prediction) {math.exp(m - 1.96 * sd):.2f}x to {math.exp(m + 1.96 * sd):.2f}x")

print("\n== 5. Tables to CSV")
text = MS.read_text()
for n, name in ((2, "visits_by_month"), (3, "ai_overview_citation_by_month"), (5, "checkpoints"), (6, "intervals")):
    i = text.index(f"*Table {n}.")
    block = text[i:].split("\n\n")[1]
    rows = [[c.strip().replace("**", "") for c in ln.strip("|").split("|")] for ln in block.splitlines() if ln.startswith("|") and not ln.startswith("|---")]
    out = D / f"instrument_series_table{n}_{name}.csv"
    with out.open("w", newline="") as f:
        csv.writer(f).writerows(rows)
    print(f"  wrote {out.name}: {len(rows) - 1} rows")

# 6. Significance of the ordering agreement, and the pairs the two instruments order oppositely. (Until 14 October
# 2026 these lines were in the saved output without being printed by this file; they are now computed here.)
from scipy.stats import kendalltau, spearmanr
sp, kt = spearmanr([a[p] for p in P], [s[p] for p in P]), kendalltau([a[p] for p in P], [s[p] for p in P])
print(f"\n== 6. Ordering agreement significance: Spearman {sp.statistic:+.3f} (p={sp.pvalue:.1g}); Kendall {kt.statistic:+.3f} (p={kt.pvalue:.2g})")
for x, y in combinations(P, 2):
    if (a[x] - a[y]) * (s[x] - s[y]) < 0:
        ga, gs = max(a[x], a[y]) / min(a[x], a[y]), max(s[x], s[y]) / min(s[x], s[y])
        flag = "three or more times apart on one instrument" if max(ga, gs) >= 3 else "within 3x on both"
        print(f"  ordered oppositely: {x} vs {y}: Ahrefs {a[x]:,.0f} vs {a[y]:,.0f} ({ga:.1f}x); "
              f"Semrush {s[x]:,.0f} vs {s[y]:,.0f} ({gs:.1f}x); {flag}")


==> anc/protocols/protocols_manifest.txt <==
Measurement 1 replication protocols (09_SUBMISSION/author_tasks/second_domain_protocol.md), stamped with OpenTimestamps before any reading under them.
Written 2026-10-15 03:48 UTC. No Study A or Study B read had been made at this time; the templates were empty.

SHA-256:
113a99e00a166464cc3700276faad12af2841036e9f3be870bbaf796635baf2e  09_SUBMISSION/author_tasks/second_domain_protocol.md
b2d0e051757ddb147d4c2674c63d7a2639823bca4c8512556b2870434c2bd8b3  09_SUBMISSION/author_tasks/second_read_template.csv
b1a21999b99835c26b868f8b0da88787c0266cbd5ad0b3efa8c0fc3f7c139365  09_SUBMISSION/author_tasks/second_domain_template.csv
572ea51883c206fc105cd1cc122b40100f9e4ae91f6710593a9fee1f05e5c1cc  09_SUBMISSION/author_tasks/reread_sheet.csv
4f0fb5a1268b6c28635c86da15e6265e5f35f1d71ea82879f69ffcd8e1904ece  09_SUBMISSION/author_tasks/reread_compare.py
a7e079595b94238b6b5e7edaf00f099748b75341acb4749bdec4d67f7b424edc  04_ANALYSIS/instrument_divergence/release_data/analyze.py
de5cc289f46e39235dfa005798336cb2ae598a34cbb474c82e48e5d8a2012b0f  04_ANALYSIS/instrument_divergence/instrument_extra.py


==> anc/protocols/reread_compare.py <==
"""Compare an independent re-read (reread_sheet.csv, filled in by someone other than the author) with the values the
paper reports. Run after the sheet is filled; prints each quantity's paper value, re-read value and relative
difference, and a summary. The re-reader should not see the paper's values before reading; this script is the only
place they meet.

Usage: python3 reread_compare.py [filled sheet, default reread_sheet.csv]
"""
import csv
import sys
from pathlib import Path

HERE = Path(__file__).resolve().parent
ROOT = HERE.parents[1]
sheet = Path(sys.argv[1]) if len(sys.argv) > 1 else HERE / "reread_sheet.csv"
A = {r["prefix"]: r for r in csv.DictReader((ROOT / "03_DATA/instrument_divergence_ahrefs_prefixes_2026-10-12.csv").open())}
S = {r["prefix"]: r for r in csv.DictReader((ROOT / "03_DATA/instrument_divergence_semrush_prefixes_2026-10-12.csv").open())}
DAY37 = {"ranking positions, all": 15830, "positions 1 to 3": 1874, "estimated visits (read from the daily chart)": 51800,
         "live referring domains": 19}


def paper_value(row):
    p, q = row["prefix"], row["quantity"]
    if row["table"] == "Table 5 day 37":
        return DAY37[q]
    if "Ahrefs" in row["where and when to read"]:
        key = {"organic keywords": "ahrefs_organic_keywords", "organic traffic (estimated monthly visits)": "ahrefs_organic_traffic",
               "United States share of traffic": "ahrefs_us_share"}[q]
        return float(A[p][key])
    key = {"organic traffic (estimated monthly visits)": "semrush_organic_traffic_us", "organic keywords": "semrush_organic_keywords_us"}[q]
    return float(S[p][key])


def num(x):
    x = str(x).replace(",", "").replace("%", "").strip()
    if not x:
        return None
    mult = 1.0
    if x[-1] in "KkMm":
        mult, x = (1e3 if x[-1] in "Kk" else 1e6), x[:-1]
    return float(x) * mult


done, diffs = 0, []
for row in csv.DictReader(sheet.open()):
    v = num(row["value read"])
    if v is None:
        continue
    pv = paper_value(row)
    if row["quantity"] == "United States share of traffic" and v > 1:
        v /= 100
    rel = (v - pv) / pv if pv else float("nan")
    diffs.append(abs(rel))
    done += 1
    print(f"{row['table']:15} {row['prefix']:22} {row['quantity'][:44]:44} paper {pv:>12,.3f}  re-read {v:>12,.3f}  {rel:+.1%}  (tool date {row['date the tool showed']})")
if done:
    diffs.sort()
    print(f"\n{done} quantities re-read; median absolute difference {diffs[len(diffs) // 2]:.1%}; within 1%: {sum(d <= 0.01 for d in diffs)}; within 5%: {sum(d <= 0.05 for d in diffs)}")
else:
    print("the sheet has no values yet")


==> anc/protocols/reread_compare_anywhere.py <==
"""Run the stamped reread_compare.py, unchanged, from the source bundle or the public release.

reread_compare.py is pinned by SHA-256 in protocols_manifest.txt (OpenTimestamps proof anchored in Bitcoin block
971,506), so it cannot be edited without breaking the stamp. It reads the twelve-prefix files from the research
project's layout (../../03_DATA/ from its own folder). This wrapper checks the script's hash against the manifest,
copies it and the released prefix files into a temporary folder laid out as the project is, and runs it there.

Usage: python3 reread_compare_anywhere.py [filled sheet, default reread_sheet.csv]
"""
import hashlib
import re
import shutil
import subprocess
import sys
import tempfile
from pathlib import Path

HERE = Path(__file__).resolve().parent
script = HERE / "reread_compare.py"
pinned = dict((Path(p).name, h) for h, p in re.findall(r"^([0-9a-f]{64})\s+(\S+)$", (HERE / "protocols_manifest.txt").read_text(), re.M))
got = hashlib.sha256(script.read_bytes()).hexdigest()
if got != pinned["reread_compare.py"]:
    raise SystemExit("reread_compare.py does not match the stamped manifest")
names = ("ahrefs_prefixes_2026-10-12.csv", "semrush_prefixes_2026-10-12.csv")
for base in (HERE.parent, HERE.parent / "data", HERE.parents[1] / "03_DATA"):
    if all((base / n).exists() or (base / f"instrument_divergence_{n}").exists() for n in names):
        break
else:
    raise SystemExit("the twelve-prefix files were not found beside this folder")
sheet = Path(sys.argv[1]).resolve() if len(sys.argv) > 1 else HERE / "reread_sheet.csv"
with tempfile.TemporaryDirectory() as td:
    t = Path(td)
    (t / "03_DATA").mkdir()
    (t / "09_SUBMISSION/author_tasks").mkdir(parents=True)
    for n in names:
        src = base / n if (base / n).exists() else base / f"instrument_divergence_{n}"
        shutil.copy2(src, t / "03_DATA" / f"instrument_divergence_{n}")
    shutil.copy2(script, t / "09_SUBMISSION/author_tasks/reread_compare.py")
    print(f"reread_compare.py matches the stamped manifest (SHA-256 {got[:16]}...); prefix files from {base.name}/", flush=True)
    sys.exit(subprocess.run([sys.executable, str(t / "09_SUBMISSION/author_tasks/reread_compare.py"), str(sheet)]).returncode)


==> anc/protocols/reread_sheet.csv <==
table,prefix,where and when to read,quantity,value read,date the tool showed,reader's note
Table 4,/local/area-codes/,"Ahrefs Site Explorer, prefix mode, all locations, date 12 Oct 2026",organic keywords,,,
Table 4,/local/area-codes/,"Ahrefs Site Explorer, prefix mode, all locations, date 12 Oct 2026",organic traffic (estimated monthly visits),,,
Table 4,/local/area-codes/,"Ahrefs Site Explorer, prefix mode, traffic by location, date 12 Oct 2026",United States share of traffic,,,
Table 4,/local/area-codes/,"Semrush Domain Overview, subfolder mode, US database, nearest date to 12 Oct 2026",organic traffic (estimated monthly visits),,,
Table 4,/local/area-codes/,"Semrush Domain Overview, subfolder mode, US database, nearest date to 12 Oct 2026",organic keywords,,,
Table 4,/device-compare/,"Ahrefs Site Explorer, prefix mode, all locations, date 12 Oct 2026",organic keywords,,,
Table 4,/device-compare/,"Ahrefs Site Explorer, prefix mode, all locations, date 12 Oct 2026",organic traffic (estimated monthly visits),,,
Table 4,/device-compare/,"Ahrefs Site Explorer, prefix mode, traffic by location, date 12 Oct 2026",United States share of traffic,,,
Table 4,/device-compare/,"Semrush Domain Overview, subfolder mode, US database, nearest date to 12 Oct 2026",organic traffic (estimated monthly visits),,,
Table 4,/device-compare/,"Semrush Domain Overview, subfolder mode, US database, nearest date to 12 Oct 2026",organic keywords,,,
Table 4,/local/cell-phones/,"Ahrefs Site Explorer, prefix mode, all locations, date 12 Oct 2026",organic keywords,,,
Table 4,/local/cell-phones/,"Ahrefs Site Explorer, prefix mode, all locations, date 12 Oct 2026",organic traffic (estimated monthly visits),,,
Table 4,/local/cell-phones/,"Ahrefs Site Explorer, prefix mode, traffic by location, date 12 Oct 2026",United States share of traffic,,,
Table 4,/local/cell-phones/,"Semrush Domain Overview, subfolder mode, US database, nearest date to 12 Oct 2026",organic traffic (estimated monthly visits),,,
Table 4,/local/cell-phones/,"Semrush Domain Overview, subfolder mode, US database, nearest date to 12 Oct 2026",organic keywords,,,
Table 4,/local/internet/,"Ahrefs Site Explorer, prefix mode, all locations, date 12 Oct 2026",organic keywords,,,
Table 4,/local/internet/,"Ahrefs Site Explorer, prefix mode, all locations, date 12 Oct 2026",organic traffic (estimated monthly visits),,,
Table 4,/local/internet/,"Ahrefs Site Explorer, prefix mode, traffic by location, date 12 Oct 2026",United States share of traffic,,,
Table 4,/local/internet/,"Semrush Domain Overview, subfolder mode, US database, nearest date to 12 Oct 2026",organic traffic (estimated monthly visits),,,
Table 4,/local/internet/,"Semrush Domain Overview, subfolder mode, US database, nearest date to 12 Oct 2026",organic keywords,,,
Table 4,/local/fiber/,"Ahrefs Site Explorer, prefix mode, all locations, date 12 Oct 2026",organic keywords,,,
Table 4,/local/fiber/,"Ahrefs Site Explorer, prefix mode, all locations, date 12 Oct 2026",organic traffic (estimated monthly visits),,,
Table 4,/local/fiber/,"Ahrefs Site Explorer, prefix mode, traffic by location, date 12 Oct 2026",United States share of traffic,,,
Table 4,/local/fiber/,"Semrush Domain Overview, subfolder mode, US database, nearest date to 12 Oct 2026",organic traffic (estimated monthly visits),,,
Table 4,/local/fiber/,"Semrush Domain Overview, subfolder mode, US database, nearest date to 12 Oct 2026",organic keywords,,,
Table 4,/local/bundles/,"Ahrefs Site Explorer, prefix mode, all locations, date 12 Oct 2026",organic keywords,,,
Table 4,/local/bundles/,"Ahrefs Site Explorer, prefix mode, all locations, date 12 Oct 2026",organic traffic (estimated monthly visits),,,
Table 4,/local/bundles/,"Ahrefs Site Explorer, prefix mode, traffic by location, date 12 Oct 2026",United States share of traffic,,,
Table 4,/local/bundles/,"Semrush Domain Overview, subfolder mode, US database, nearest date to 12 Oct 2026",organic traffic (estimated monthly visits),,,
Table 4,/local/bundles/,"Semrush Domain Overview, subfolder mode, US database, nearest date to 12 Oct 2026",organic keywords,,,
Table 4,/stores/,"Ahrefs Site Explorer, prefix mode, all locations, date 12 Oct 2026",organic keywords,,,
Table 4,/stores/,"Ahrefs Site Explorer, prefix mode, all locations, date 12 Oct 2026",organic traffic (estimated monthly visits),,,
Table 4,/stores/,"Ahrefs Site Explorer, prefix mode, traffic by location, date 12 Oct 2026",United States share of traffic,,,
Table 4,/stores/,"Semrush Domain Overview, subfolder mode, US database, nearest date to 12 Oct 2026",organic traffic (estimated monthly visits),,,
Table 4,/stores/,"Semrush Domain Overview, subfolder mode, US database, nearest date to 12 Oct 2026",organic keywords,,,
Table 4,/es-us/local/,"Ahrefs Site Explorer, prefix mode, all locations, date 12 Oct 2026",organic keywords,,,
Table 4,/es-us/local/,"Ahrefs Site Explorer, prefix mode, all locations, date 12 Oct 2026",organic traffic (estimated monthly visits),,,
Table 4,/es-us/local/,"Ahrefs Site Explorer, prefix mode, traffic by location, date 12 Oct 2026",United States share of traffic,,,
Table 4,/es-us/local/,"Semrush Domain Overview, subfolder mode, US database, nearest date to 12 Oct 2026",organic traffic (estimated monthly visits),,,
Table 4,/es-us/local/,"Semrush Domain Overview, subfolder mode, US database, nearest date to 12 Oct 2026",organic keywords,,,
Table 4,/product-compare/,"Ahrefs Site Explorer, prefix mode, all locations, date 12 Oct 2026",organic keywords,,,
Table 4,/product-compare/,"Ahrefs Site Explorer, prefix mode, all locations, date 12 Oct 2026",organic traffic (estimated monthly visits),,,
Table 4,/product-compare/,"Ahrefs Site Explorer, prefix mode, traffic by location, date 12 Oct 2026",United States share of traffic,,,
Table 4,/product-compare/,"Semrush Domain Overview, subfolder mode, US database, nearest date to 12 Oct 2026",organic traffic (estimated monthly visits),,,
Table 4,/product-compare/,"Semrush Domain Overview, subfolder mode, US database, nearest date to 12 Oct 2026",organic keywords,,,
Table 4,/support/,"Ahrefs Site Explorer, prefix mode, all locations, date 12 Oct 2026",organic keywords,,,
Table 4,/support/,"Ahrefs Site Explorer, prefix mode, all locations, date 12 Oct 2026",organic traffic (estimated monthly visits),,,
Table 4,/support/,"Ahrefs Site Explorer, prefix mode, traffic by location, date 12 Oct 2026",United States share of traffic,,,
Table 4,/support/,"Semrush Domain Overview, subfolder mode, US database, nearest date to 12 Oct 2026",organic traffic (estimated monthly visits),,,
Table 4,/support/,"Semrush Domain Overview, subfolder mode, US database, nearest date to 12 Oct 2026",organic keywords,,,
Table 4,/buy/,"Ahrefs Site Explorer, prefix mode, all locations, date 12 Oct 2026",organic keywords,,,
Table 4,/buy/,"Ahrefs Site Explorer, prefix mode, all locations, date 12 Oct 2026",organic traffic (estimated monthly visits),,,
Table 4,/buy/,"Ahrefs Site Explorer, prefix mode, traffic by location, date 12 Oct 2026",United States share of traffic,,,
Table 4,/buy/,"Semrush Domain Overview, subfolder mode, US database, nearest date to 12 Oct 2026",organic traffic (estimated monthly visits),,,
Table 4,/buy/,"Semrush Domain Overview, subfolder mode, US database, nearest date to 12 Oct 2026",organic keywords,,,
Table 4,/deals/,"Ahrefs Site Explorer, prefix mode, all locations, date 12 Oct 2026",organic keywords,,,
Table 4,/deals/,"Ahrefs Site Explorer, prefix mode, all locations, date 12 Oct 2026",organic traffic (estimated monthly visits),,,
Table 4,/deals/,"Ahrefs Site Explorer, prefix mode, traffic by location, date 12 Oct 2026",United States share of traffic,,,
Table 4,/deals/,"Semrush Domain Overview, subfolder mode, US database, nearest date to 12 Oct 2026",organic traffic (estimated monthly visits),,,
Table 4,/deals/,"Semrush Domain Overview, subfolder mode, US database, nearest date to 12 Oct 2026",organic keywords,,,
Table 5 day 37,/local/area-codes/,"Ahrefs Site Explorer daily series, prefix mode, all locations, at 1 Sep 2026","ranking positions, all",,,
Table 5 day 37,/local/area-codes/,"Ahrefs Site Explorer daily series, prefix mode, all locations, at 1 Sep 2026",positions 1 to 3,,,
Table 5 day 37,/local/area-codes/,"Ahrefs Site Explorer daily series, prefix mode, all locations, at 1 Sep 2026",estimated visits (read from the daily chart),,,
Table 5 day 37,/local/area-codes/,"Ahrefs Site Explorer daily series, prefix mode, all locations, at 1 Sep 2026",live referring domains,,,


==> anc/protocols/second_domain_protocol.md <==
# Measurement 1 on a second domain, and a second read date (protocol, written 14 October 2026)

Purpose: the independent measurement's largest single gain ("Measurement 1 rests on one domain and one vendor pair ...
run Measurement 1 on a second domain and read date"). Two studies, each a day of reading or less.

## Rules fixed before any reading

**Who reads.** A person reads the dashboards by hand. No browser assistant or script operates Ahrefs (its terms,
clause 4.4(j), prohibit automated use except through its API).

**Study A, second read date of the same twelve prefixes.** Re-read the twelve prefixes of `03_DATA/instrument_divergence_*_prefixes_2026-10-12.csv`
on one day at least seven days after 12 October 2026, current data (not historical), with the same modes as the first
read (Ahrefs Site Explorer, prefix mode, all locations, plus the US share from traffic by location; Semrush Domain
Overview, subfolder mode, US database). Record in `second_read_template.csv` with read_date set to that day.
Question: does the vendor ratio of each prefix keep its size and direction a week or more later?

**Study B, a second domain.**
1. Domain rule: the highest-ranked domain in the Tranco list of the reading day (https://tranco-list.eu, the default
   list) that is (a) a US-based commercial site, (b) has at least twelve top-level subfolders listed in its main
   navigation or its XML sitemap, and (c) is neither the author's employer nor a client of the author or of the agency
   whose subscription was used in Section 7. Record the list's ID and the domains skipped and why.
2. Prefix rule: the first twelve top-level subfolders in the domain's main navigation, in the order shown (or in the
   XML sitemap's order if the navigation has fewer than twelve). Do not look at either vendor before the twelve are
   written down.
3. Commit this file with the domain, the list ID and the twelve prefixes filled in below **before** reading; the
   commit time is the timestamp (a public deposit, for example OSF or a pushed commit, is stronger).
4. Read both instruments on the same day, same modes as Study A, into `second_domain_template.csv`.
5. Analysis, fixed now: run `04_ANALYSIS/instrument_divergence/release_data/analyze.py` and sections 3, 4 and 6 of
   `instrument_extra.py` on the new files unchanged. Report the ratio range, the median, the count below one, the
   ordering agreement (Spearman, Kendall, concordant pairs, size bands) and the dispersion, beside the first domain's.
   Prediction, stated before reading: the ratio is again prefix-specific (spread across the twelve of more than one
   order of magnitude) and the ordering agreement again high (Spearman above 0.7). Either can fail and will be
   reported as it comes.

## Filled in before reading (Study B)

- Reading day:
- Tranco list ID:
- Domains skipped, and why:
- Domain:
- Twelve prefixes, in order:


==> anc/protocols/second_domain_template.csv <==
domain,prefix,ahrefs_organic_keywords,ahrefs_organic_traffic,ahrefs_us_share,semrush_organic_traffic_us,semrush_organic_keywords_us,read_date,reader,note
,,,,,,,,,
,,,,,,,,,
,,,,,,,,,
,,,,,,,,,
,,,,,,,,,
,,,,,,,,,
,,,,,,,,,
,,,,,,,,,
,,,,,,,,,
,,,,,,,,,
,,,,,,,,,
,,,,,,,,,


==> anc/protocols/second_read_template.csv <==
prefix,ahrefs_organic_keywords,ahrefs_organic_traffic,ahrefs_us_share,semrush_organic_traffic_us,semrush_organic_keywords_us,read_date,reader,note
/local/area-codes/,,,,,,,,
/device-compare/,,,,,,,,
/local/cell-phones/,,,,,,,,
/local/internet/,,,,,,,,
/local/fiber/,,,,,,,,
/local/bundles/,,,,,,,,
/stores/,,,,,,,,
/es-us/local/,,,,,,,,
/product-compare/,,,,,,,,
/support/,,,,,,,,
/buy/,,,,,,,,
/deals/,,,,,,,,


==> anc/review_demand/analyze_reviews.py <==
"""First-party demand (reviews) against tool-derived demand (keyword volume)
on one industry taxonomy.

Inputs: Telecom_reviews_and_responses.xlsx and Telecom_classification.xlsx
(DataForSEO-sourced exports). Output: per-label and per-branch aggregate
counts and the statistics quoted in the paper. Linking uses
ufi.demand.TokenLinker, the released whole-word exact-match linker, so every
attribution is auditable from the label. No review text or reviewer name is
written out.
"""
import re
import sys
from pathlib import Path

import pandas as pd
from scipy.stats import kendalltau, spearmanr

from ufi.demand import TokenLinker

SRC = Path(sys.argv[1]) if len(sys.argv) > 1 else Path(".")
OUT = Path(__file__).parent / "out"
OUT.mkdir(exist_ok=True)

r = pd.read_excel(SRC / "Telecom_reviews_and_responses.xlsx", sheet_name="Reviews")
t = pd.read_excel(SRC / "Telecom_classification.xlsx", sheet_name="Taxonomy")
r = r[r["Review text"].notna()].copy()
r["text"] = r["Review text"].astype(str)
n_reviews, n_biz = len(r), r["Business ID"].nunique()
print(f"reviews with text: {n_reviews}  businesses: {n_biz}  ratings: {r['Rating'].value_counts().sort_index().to_dict()}")

branch_name = {str(p).split(".")[1]: str(l) for p, l in zip(t[t["Depth"] == 1]["Path"], t[t["Depth"] == 1]["Label"])}
t = t[t["Depth"] >= 2].copy()
t["Label"] = t["Label"].astype(str).str.strip()
t["branch"] = t["Path"].astype(str).str.split(".").str[1]
STOP = {"telecom", "phone", "store", "stores", "service", "internet", "wireless", "overview", "reviews & ratings", "how-to & troubleshooting"}
lab = t[((t["Label"].str.split().str.len() >= 2) | (t["Label"].str.len() >= 6)) & ~t["Label"].str.lower().isin(STOP)]
per_label = lab.groupby("Label").agg(nodes=("Node ID", "size"), keywords=("Keywords", "sum"), monthly_volume=("Monthly volume", "sum"),
                                     branch=("branch", lambda x: x.value_counts().index[0]), depth=("Depth", "min"))
aliases = {label: [label] for label in per_label.index}
linker = TokenLinker(aliases)
print(f"linkable labels: {len(aliases)} (from {len(lab)} nodes)")

hits = {}
rows = []
for _, rv in r.iterrows():
    ids = linker.link(rv["text"])
    rows.append(len(ids))
    for i in ids:
        h = hits.setdefault(i, [0, 0, 0])
        h[0] += 1
        if rv["Rating"] <= 2:
            h[1] += 1
        if rv["Rating"] == 5:
            h[2] += 1
r["n_links"] = rows
linked = (r["n_links"] > 0).sum()
print(f"reviews linked to at least one label: {linked} ({linked/n_reviews:.1%}); mean labels per linked review {r.loc[r.n_links>0,'n_links'].mean():.2f}")

agg = pd.DataFrame([{"label": k, "branch": per_label.loc[k, "branch"], "nodes": int(per_label.loc[k, "nodes"]),
                     "review_mentions": v[0], "neg_mentions": v[1], "pos_mentions": v[2],
                     "keywords": int(per_label.loc[k, "keywords"]), "monthly_volume": int(per_label.loc[k, "monthly_volume"])}
                    for k, v in hits.items()]).sort_values("review_mentions", ascending=False)
agg.to_csv(OUT / "label_demand_aggregates.csv", index=False)
print(f"labels mentioned in at least one review: {len(agg)}")

rho, p = spearmanr(agg["review_mentions"], agg["monthly_volume"])
tau, _ = kendalltau(agg["review_mentions"], agg["monthly_volume"])
print(f"\nSpearman(review mentions, monthly volume) over {len(agg)} labels: rho={rho:+.3f} p={p:.2g}; Kendall tau={tau:+.3f}")
top = agg[agg["review_mentions"] >= 20]
rho2, p2 = spearmanr(top["review_mentions"], top["monthly_volume"])
print(f"  labels with >=20 mentions ({len(top)}): rho={rho2:+.3f} p={p2:.2g}")
negc = agg[agg["neg_mentions"] >= 20]
rho3, p3 = spearmanr(negc["neg_mentions"], negc["monthly_volume"])
print(f"  complaint labels (>=20 mentions in 1-2 star reviews, {len(negc)}): rho(neg mentions, volume)={rho3:+.3f} p={p3:.2g}")

zero = agg[agg["monthly_volume"] == 0]
low = agg[agg["monthly_volume"] < 1000]
tot = agg["review_mentions"].sum()
print(f"\nlabels with review mentions and ZERO monthly volume: {len(zero)} ({len(zero)/len(agg):.1%}), carrying {zero['review_mentions'].sum()/tot:.1%} of mentions")
print(f"labels with review mentions and <1,000 monthly volume: {len(low)} ({len(low)/len(agg):.1%}), carrying {low['review_mentions'].sum()/tot:.1%} of mentions")

agg["branch"] = agg["branch"].map(lambda x: branch_name.get(x, x))
b = agg.groupby("branch").agg(review=("review_mentions", "sum"), neg=("neg_mentions", "sum"), volume=("monthly_volume", "sum")).reset_index()
b["review_share"] = b["review"] / b["review"].sum()
b["volume_share"] = b["volume"] / b["volume"].sum()
b["ratio"] = b["review_share"] / b["volume_share"]
b = b.sort_values("review_share", ascending=False)
b.to_csv(OUT / "branch_shares.csv", index=False)
print("\nbranch | review share | volume share | ratio")
for _, x in b.iterrows():
    print(f"  {x.branch[:36]:36} {x.review_share:6.1%} {x.volume_share:6.1%} {x.ratio:6.2f}")
rb, pb = spearmanr(b["review_share"], b["volume_share"])
print(f"branch-level Spearman: rho={rb:+.3f} p={pb:.2g} over {len(b)} branches")

neg = r[r["Rating"] <= 2]
pat = re.compile(r"\b(?:wait(?:ed|ing)?|hours? (?:in|at) (?:line|the store)|long line)\b", re.I)
w = neg["text"].str.contains(pat)
print(f"\n1-2 star reviews: {len(neg)}; mentioning waiting: {w.sum()} ({w.mean():.1%}); in 5-star reviews: {r[r.Rating==5]['text'].str.contains(pat).mean():.1%}")
wait_nodes = agg[agg["label"].str.contains("wait", case=False)]
print("labels mentioned in reviews that contain 'wait' (see supplement_r10.py for the whole taxonomy):", len(wait_nodes), "| total monthly volume on them:", int(wait_nodes["monthly_volume"].sum()) if len(wait_nodes) else 0)


==> anc/review_demand/analyze_reviews_output.txt <==
reviews with text: 37193  businesses: 378  ratings: {1: 6058, 2: 562, 3: 451, 4: 897, 5: 29225}
linkable labels: 27817 (from 39302 nodes)
reviews linked to at least one label: 20663 (55.6%); mean labels per linked review 2.25
labels mentioned in at least one review: 1008

Spearman(review mentions, monthly volume) over 1008 labels: rho=+0.185 p=3.4e-09; Kendall tau=+0.132
  labels with >=20 mentions (213): rho=+0.282 p=3e-05
  complaint labels (>=20 mentions in 1-2 star reviews, 106): rho(neg mentions, volume)=+0.160 p=0.1

labels with review mentions and ZERO monthly volume: 106 (10.5%), carrying 7.5% of mentions
labels with review mentions and <1,000 monthly volume: 367 (36.4%), carrying 15.7% of mentions

branch | review share | volume share | ratio
  Mobile & Wireless Carriers            73.0%  29.4%   2.48
  Devices & Hardware                    11.1%  17.2%   0.64
  Deals & Promotions                     9.6%  25.2%   0.38
  Support & Account                      1.3%   0.4%   3.41
  Plans & Pricing                        1.2%   0.5%   2.50
  Business & Enterprise                  1.0%   0.0%  24.24
  Industry & Regulatory                  1.0%   0.0% 149.35
  Internet & Broadband (ISP)             0.7%  18.8%   0.04
  Apps & Digital Services                0.3%   1.4%   0.24
  Communication Services                 0.3%   3.3%   0.09
  TV & Streaming                         0.2%   3.8%   0.05
  Telecom Careers, Skills & Certificat   0.1%   0.0%  27.88
  IoT & Smart Home                       0.1%   0.0%    inf
  Network & Infrastructure               0.0%   0.0%  26.75
  Stores & Locations                     0.0%   0.0%  67.80
  Telecom Concepts & How-It-Works        0.0%   0.0%   6.68
  Reviews & Comparisons                  0.0%   0.0%   8.25
branch-level Spearman: rho=+0.777 p=0.00024 over 17 branches

1-2 star reviews: 6620; mentioning waiting: 924 (14.0%); in 5-star reviews: 1.9%
labels mentioned in reviews that contain 'wait' (see supplement_r10.py for the whole taxonomy): 1 | total monthly volume on them: 12


==> anc/review_demand/m2_branches.csv <==
branch_id,branch,own_volume_share
b01,Apps & Digital Services,0.022893478514115342
b02,Business & Enterprise,0.003915361161374247
b03,Communication Services,0.14934008227473294
b04,Deals & Promotions,0.010184733656804473
b05,Devices & Hardware,0.3270516860083221
b06,Industry & Regulatory,4.919438580222234e-05
b07,Internet & Broadband (ISP),0.18078745636004537
b08,IoT & Smart Home,0.008350310589748925
b09,Mobile & Wireless Carriers,0.14920275730274613
b10,Network & Infrastructure,0.005558145385814242
b11,Plans & Pricing,0.021163000609347137
b12,Reviews & Comparisons,0.0004374985110941193
b13,Stores & Locations,0.0016957924342802949
b14,Support & Account,0.03386319040499317
b15,"Telecom Careers, Skills & Certifications",5.9441446304424484e-05
b16,Telecom Concepts & How-It-Works,0.0005478061149151503
b17,TV & Streaming,0.08490006483955975


==> anc/review_demand/m2_from_counts.py <==
"""Measurement 2 (Section 6) recomputed from the released, anonymized per-label counts, without the licensed export.

supplement_r10.py (section 13) wrote, from the licensed review export and the taxonomy:
  m2_label_counts.csv  one row per linkable label, in that script's order, with no label name and no review text:
                       words in the label; review mentions under the full linker; for multi-word labels, mentions under
                       the multi-word linker, and their order there (section 11); the ranks, not the values, of the
                       label's summed and own monthly volumes; its node count in each top-level branch
  m2_branches.csv      the 17 top-level branches, by name, with each branch's own-volume share
Rank correlations depend only on ranks, so every Spearman and Kendall statistic, p-value and bootstrap interval below
equals the one supplement_r10.py prints from the private data (sections 2 to 5, 10 and 11; same seed, same order of
resampling). What needs the review text (the linking itself, the waiting pattern, dataset sizes) is printed only by
the scripts that read the export.

Usage, in this folder: python3 m2_from_counts.py
"""
import csv
import random
from pathlib import Path

from scipy.stats import kendalltau, spearmanr

HERE = Path(__file__).resolve().parent
L = list(csv.DictReader((HERE / "m2_label_counts.csv").open()))
BR = list(csv.DictReader((HERE / "m2_branches.csv").open()))
bv = {b["branch_id"]: float(b["own_volume_share"]) for b in BR}
names = {b["branch_id"]: b["branch"] for b in BR}
ment = [int(x["mentions"]) for x in L]
vrank = [float(x["volume_rank"]) for x in L]
orank = [float(x["own_volume_rank"]) for x in L]
nodes = [{k: int(c) for k, c in (p.split(":") for p in x["branch_nodes"].split(";"))} for x in L]
multi = [int(x["words"]) >= 2 for x in L]

# section 2: label level, summed volumes
rho_all, p_all = spearmanr(ment, vrank)
tau_all = kendalltau(ment, vrank).statistic
mi = [k for k in range(len(L)) if ment[k] > 0]
rho_m, p_m = spearmanr([ment[k] for k in mi], [vrank[k] for k in mi])
print(f"linkable labels: {len(L)}; mentioned: {len(mi)}")
print(f"Spearman over all linkable labels (unmentioned = 0): {rho_all:+.3f} (p={p_all:.2g}); Kendall {tau_all:+.3f}")
print(f"Spearman over mentioned labels only (published): {rho_m:+.3f} (p={p_m:.2g})")


def branch_split(counts, rows):
    out = {}
    for k in rows:
        if counts[k]:
            tot = sum(nodes[k].values())
            for b, c in nodes[k].items():
                out[b] = out.get(b, 0) + counts[k] * c / tot
    return out


def branch_modal(counts, rows):
    out = {}
    for k in rows:
        if counts[k]:
            # the branch holding most of the label's nodes; ties go to the first branch in the private script's order
            b = max(nodes[k].items(), key=lambda bc: bc[1])[0]
            out[b] = out.get(b, 0) + counts[k]
    return out


def shares(d):
    tot = sum(d.get(b, 0) for b in bv)
    return [d.get(b, 0) / tot for b in bv]


# section 3: branch level, split attribution, sorted as the private script sorts its table
bm = branch_split(ment, range(len(L)))
rs, vs = shares(bm), [bv[b] / sum(bv.values()) for b in bv]
B = sorted(zip(bv, rs, vs), key=lambda t: -t[1])
print("\nbranch | review share (split) | own volume share")
for b, r_, v_ in B:
    print(f"  {names[b][:34]:34} {r_:6.1%} {v_:6.1%}")
rb, pb = spearmanr([t[1] for t in B], [t[2] for t in B])
print(f"branch-level Spearman, own volumes and split mentions: rho={rb:+.3f} p={pb:.2g} over {len(B)} branches")
print(f"top two branches by review share: {', '.join(names[t[0]] for t in B[:2])}: "
      f"{B[0][1] + B[1][1]:.1%} of mentions, {B[0][2] + B[1][2]:.1%} of volume")

# section 4: modal attribution
r2v = shares(branch_modal(ment, range(len(L))))
r2, p2b = spearmanr(r2v, vs)
print(f"branch-level Spearman, own volumes and modal attribution: rho={r2:+.3f} p={p2b:.2g}")

# section 5: own (non-nested) volumes
r_own_m, p_own_m = spearmanr([ment[k] for k in mi], [orank[k] for k in mi])
r_own_a, p_own_a = spearmanr(ment, orank)
print(f"\nlabel-level Spearman on own (non-nested) volumes: mentioned labels {r_own_m:+.3f} (p={p_own_m:.2g}); "
      f"all linkable labels {r_own_a:+.3f} (p={p_own_a:.2g})")

# section 10: intervals, the private script's seed and order
rng = random.Random(20261015)


def boot(xs, ys, reps):
    n, out = len(xs), []
    for _ in range(reps):
        idx = [rng.randrange(n) for _ in range(n)]
        r_ = spearmanr([xs[i] for i in idx], [ys[i] for i in idx]).statistic
        if r_ == r_:
            out.append(r_)
    out.sort()
    return out[int(0.025 * len(out))], out[int(0.975 * len(out)) - 1]


lo, hi = boot([ment[k] for k in mi], [vrank[k] for k in mi], 10_000)
print(f"\n== 10. Intervals\n  label-level Spearman, mentioned labels: {rho_m:+.3f} [95% {lo:+.3f}, {hi:+.3f}] ({len(mi)} labels, 10,000 resamples)")
lo, hi = boot(ment, vrank, 2_000)
print(f"  label-level Spearman, all linkable labels: {rho_all:+.3f} [95% {lo:+.3f}, {hi:+.3f}] ({len(L)} labels, 2,000 resamples)")
lo, hi = boot([t[1] for t in B], [t[2] for t in B], 10_000)
print(f"  branch-level Spearman, split attribution: {rb:+.3f} [95% {lo:+.3f}, {hi:+.3f}] (17 branches)")
lo, hi = boot(r2v, vs, 10_000)
print(f"  branch-level Spearman, modal attribution: {r2:+.3f} [95% {lo:+.3f}, {hi:+.3f}] (17 branches)")

# section 11: multi-word labels only (post hoc), mentions under the multi-word linker
mw = sorted((k for k in range(len(L)) if multi[k]), key=lambda k: int(L[k]["multiword_order"]))  # section 11's order
cm = {k: int(L[k]["mentions_multiword_linker"]) for k in mw}
mmw = [k for k in mw if cm[k] > 0]
ra, pa = spearmanr([cm[k] for k in mw], [vrank[k] for k in mw])
rm_, pm_ = spearmanr([cm[k] for k in mmw], [vrank[k] for k in mmw])
lo1, hi1 = boot([cm[k] for k in mmw], [vrank[k] for k in mmw], 10_000)
cnt_mw = [cm.get(k, 0) for k in range(len(L))]
Bm = shares(branch_split(cnt_mw, mw))
rbm, pbm = spearmanr(Bm, vs)
lo2, hi2 = boot(Bm, vs, 10_000)
rbmm, pbmm = spearmanr(shares(branch_modal(cnt_mw, mw)), vs)
top = sorted(zip(bv, Bm, vs), key=lambda t: -t[1])[:3]
print(f"\n== 11. Multi-word labels only (post hoc sensitivity)\n  linkable labels {len(mw)}; labels mentioned {len(mmw)}")
print(f"  label-level Spearman: mentioned labels {rm_:+.3f} [95% {lo1:+.3f}, {hi1:+.3f}] (p={pm_:.2g}); all linkable labels {ra:+.3f} (p={pa:.2g})")
print(f"  branch-level Spearman, own volumes: split {rbm:+.3f} [95% {lo2:+.3f}, {hi2:+.3f}] (p={pbm:.2g}); modal {rbmm:+.3f} (p={pbmm:.2g})")
print("  three largest branches by review share: " + "; ".join(f"{names[b][:30]} {r_:.1%} of mentions, {v_:.1%} of volume" for b, r_, v_ in top))


==> anc/review_demand/m2_from_counts_output.txt <==
linkable labels: 27817; mentioned: 1008
Spearman over all linkable labels (unmentioned = 0): +0.273 (p=0); Kendall +0.248
Spearman over mentioned labels only (published): +0.185 (p=3.4e-09)

branch | review share (split) | own volume share
  Mobile & Wireless Carriers          66.8%  14.9%
  Devices & Hardware                  11.0%  32.7%
  Deals & Promotions                   8.0%   1.0%
  Internet & Broadband (ISP)           4.0%  18.1%
  Plans & Pricing                      1.9%   2.1%
  Support & Account                    1.6%   3.4%
  TV & Streaming                       1.5%   8.5%
  Business & Enterprise                1.4%   0.4%
  Communication Services               1.3%  14.9%
  Industry & Regulatory                1.0%   0.0%
  Apps & Digital Services              0.8%   2.3%
  Network & Infrastructure             0.3%   0.6%
  IoT & Smart Home                     0.2%   0.8%
  Telecom Careers, Skills & Certific   0.1%   0.0%
  Stores & Locations                   0.1%   0.2%
  Telecom Concepts & How-It-Works      0.0%   0.1%
  Reviews & Comparisons                0.0%   0.0%
branch-level Spearman, own volumes and split mentions: rho=+0.748 p=0.00056 over 17 branches
top two branches by review share: Mobile & Wireless Carriers, Devices & Hardware: 77.7% of mentions, 47.6% of volume
branch-level Spearman, own volumes and modal attribution: rho=+0.468 p=0.058

label-level Spearman on own (non-nested) volumes: mentioned labels +0.162 (p=2.2e-07); all linkable labels +0.258 (p=0)

== 10. Intervals
  label-level Spearman, mentioned labels: +0.185 [95% +0.124, +0.245] (1008 labels, 10,000 resamples)
  label-level Spearman, all linkable labels: +0.273 [95% +0.260, +0.285] (27817 labels, 2,000 resamples)
  branch-level Spearman, split attribution: +0.748 [95% +0.443, +0.900] (17 branches)
  branch-level Spearman, modal attribution: +0.468 [95% +0.006, +0.783] (17 branches)

== 11. Multi-word labels only (post hoc sensitivity)
  linkable labels 26254; labels mentioned 532
  label-level Spearman: mentioned labels +0.243 [95% +0.158, +0.326] (p=1.3e-08); all linkable labels +0.210 (p=1.6e-259)
  branch-level Spearman, own volumes: split +0.914 [95% +0.735, +0.983] (p=2.9e-07); modal +0.649 (p=0.0048)
  three largest branches by review share: Mobile & Wireless Carriers 56.1% of mentions, 14.9% of volume; Devices & Hardware 18.5% of mentions, 32.7% of volume; Internet & Broadband (ISP) 11.3% of mentions, 18.1% of volume


==> anc/review_demand/m2_tiebreak_check.py <==
"""Section 6.1's modal attribution gives each label to the branch holding most of its nodes, and ties went to the first
branch in the private script's order (m2_from_counts.py, branch_modal). This checks how much that arbitrary order matters: the
same correlation with ties broken at random, 2,000 draws, seed 20261103. Written 3 November 2026 after an independent
assessor found the tie-break undisclosed. Runs on the released anonymized counts. Usage: python3 m2_tiebreak_check.py"""
import csv
import random
from collections import defaultdict
from pathlib import Path

import numpy as np
from scipy.stats import spearmanr

HERE = Path(__file__).resolve().parent
L = list(csv.DictReader((HERE / "m2_label_counts.csv").open()))
B = list(csv.DictReader((HERE / "m2_branches.csv").open()))
vs = [float(b["own_volume_share"]) for b in B]
ids = [b["branch_id"] for b in B]
nodes = [dict((x.split(":")[0], int(x.split(":")[1])) for x in r["branch_nodes"].split(";") if x) for r in L]
OUT = []


def say(s):
    print(s)
    OUT.append(s)


for label, col, keep in (("all links", "mentions", lambda r: True), ("multi-word labels only", "mentions_multiword_linker", lambda r: int(r["words"]) >= 2)):
    rows = [(int(r[col]), n) for r, n in zip(L, nodes) if keep(r) and int(r[col]) > 0 and n]
    fixed, tied = defaultdict(float), []
    for c, n in rows:
        top = max(n.values())
        best = [b for b, v in n.items() if v == top]
        if len(best) == 1:
            fixed[best[0]] += c
        else:
            tied.append((c, best))
    rng = random.Random(20261103)
    vals = []
    for _ in range(2000):
        t = dict(fixed)
        for c, best in tied:
            b = rng.choice(best)
            t[b] = t.get(b, 0) + c
        tot = sum(t.values())
        vals.append(spearmanr([t.get(i, 0) / tot for i in ids], vs).statistic)
    say(f"{label}: {len(rows)} labels with mentions, {len(tied)} tied between branches holding {sum(c for c, _ in tied):,} of {sum(c for c, _ in rows):,} mentions; "
        f"modal Spearman under random tie-breaks: median {np.median(vals):+.4f}, 95% of draws {np.percentile(vals, 2.5):+.4f} to {np.percentile(vals, 97.5):+.4f}")
(HERE / "m2_tiebreak_check_output.txt").write_text("\n".join(OUT) + "\n")


==> anc/review_demand/m2_tiebreak_check_output.txt <==
all links: 1008 labels with mentions, 59 tied between branches holding 1,568 of 46,517 mentions; modal Spearman under random tie-breaks: median +0.4951, 95% of draws +0.4167 to +0.5466
multi-word labels only: 532 labels with mentions, 39 tied between branches holding 415 of 15,718 mentions; modal Spearman under random tie-breaks: median +0.5310, 95% of draws +0.4427 to +0.6450


==> anc/review_demand/make_fig_reviews_v50.py <==
"""Figure 6 (v5.0: panel (b) uses out/branch_shares_corrected.csv from supplement_r10.py, each branch's own volume and mentions split across branches). Figure: first-party demand (review mentions) against tool-derived demand
(vendor monthly search volume) on one industry taxonomy. Reads only the
per-label and per-branch aggregate counts; no review text or names."""
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd

plt.rcParams.update({"font.family": "serif", "font.serif": ["Times New Roman", "DejaVu Serif"], "font.size": 8, "axes.linewidth": 0.6})
agg = pd.read_csv("out/label_demand_aggregates.csv")
b = pd.read_csv("out/branch_shares_corrected.csv").sort_values("review_share", ascending=False)

fig, (a1, a2) = plt.subplots(1, 2, figsize=(7.2, 3.0), gridspec_kw={"width_ratios": [1.05, 1.0], "wspace": 0.72})
x = agg["monthly_volume"].clip(lower=0.5)
y = agg["review_mentions"]
zero = agg["monthly_volume"] == 0
a1.scatter(x[~zero], y[~zero], s=7, facecolor="none", edgecolor="0.25", lw=0.5, label="label with reported volume")
a1.scatter(x[zero], y[zero], s=9, marker="s", facecolor="0.35", edgecolor="0.1", lw=0.4, label="zero reported volume (106)")
a1.set_xscale("log")
a1.set_yscale("log")
a1.set_xlabel("vendor monthly search volume for the label (log)")
a1.set_ylabel("reviews mentioning the label (log)")
a1.set_title("(a) 1,008 taxonomy labels, Spearman +0.18", loc="left", fontsize=8)
for lab in ["Customer Service", "iPhone", "New Phone", "Account"]:
    r = agg[agg["label"] == lab]
    if len(r):
        off, ha = {"Customer Service": ((-5, -2), "right"), "iPhone": ((-5, -8), "right"),
                   "Account": ((-5, 4), "right"), "New Phone": ((5, 2), "left")}[lab]
        a1.annotate(lab, (max(float(r["monthly_volume"].iloc[0]), 0.5), float(r["review_mentions"].iloc[0])),
                    xytext=off, textcoords="offset points", fontsize=6.5, ha=ha)
pass
a1.grid(True, lw=0.3, color="0.85")

top = b.head(9)
yy = np.arange(len(top))
a2.barh(yy + 0.19, top["review_share"] * 100, height=0.38, color="0.35", label="share of review mentions")
a2.barh(yy - 0.19, top["volume_share"] * 100, height=0.38, color="white", edgecolor="0.2", hatch="////",
        label="share of search volume")
a2.set_yticks(yy)
a2.set_yticklabels(top["branch"], fontsize=7)
a2.invert_yaxis()
a2.set_xlabel("% of total")
a2.set_title("(b) top-level branches (nine of 17), Spearman +0.75", loc="left", fontsize=8)
a2.legend(fontsize=6.5, frameon=False, loc="lower right")
a2.grid(True, axis="x", lw=0.3, color="0.85")
# 05_FIGURES in the research project; beside this script elsewhere. Panel (a) needs per-label volumes from the licensed
# export (out/label_demand_aggregates.csv), so outside the project the figure can be redrawn only with that file.
from pathlib import Path
_here = Path(__file__).resolve().parent
_out = _here.parents[1] / "05_FIGURES" if (_here.parents[1] / "05_FIGURES").is_dir() else _here
fig.savefig(_out / "fig9_reviews.png", dpi=300, bbox_inches="tight"); fig.savefig(_out / "fig9_reviews.pdf", bbox_inches="tight")
print("ok")


==> anc/review_demand/r2_annotation_protocol.md <==
# The link check's annotation protocol (Section 6), as given to the two annotators

Each annotator was a separate AI agent, given only the instructions below (copied verbatim from the session record)
and the two sample files, which hold review text and are not released. Neither saw the paper, the hypotheses, the
analysis script or the other's judgments. The analysis script, `r2_link_check.py`, was committed before either
annotator's judgments were read.

- Annotator 1: launched 2026-10-15 03:38 UTC; general-purpose agent on the session's default model
  (Claude Opus 5.5). Judgments: `r2_judgments_A.csv`, `r2_judgments_B.csv`.
- Annotator 2: launched 2026-10-15 03:50 UTC; general-purpose agent on a Claude Sonnet model (requested by
  the alias "sonnet"). Judgments: `r2_judgments_A_annotator2.csv`, `r2_judgments_B_annotator2.csv`. A launch 18 seconds
  earlier through an agent definition that was not yet registered did not run; the instructions below are those of the
  launch that ran, and their judging criteria are the same as annotator 1's.

The released judgment files omit the annotators' free-text reasons, which in places name a company.

## Annotator 1

```
You are an annotator for a text-matching quality check. You have no other role. Do not open any file other than the two input files named below and the two output files you write; do not read any manuscript, analysis script, review report or note in the project, and do not search the web. Judge each item on its own text.

Input files (CSV, UTF-8, one row per item):
1. /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/03_DATA/raw/r2_link_check/sample_A_links.csv
   Columns: sample_id, rating (1 to 5 stars), review_text (a public Google review of a telecom retail store), linked_label (a topic label that an automatic matcher attached to the review because the label's words appear in the text), label_in_taxonomy (where the label sits in a topic taxonomy, from broad to narrow, which shows the sense the label is meant in).
   For each row decide whether the link is right: does the review actually talk about the topic the label names, in the sense its taxonomy path gives?
   - correct: a careful reader would say the review mentions or discusses that topic.
   - incorrect: the words occur but the review is not about that topic (another sense of the words, part of a name or an unrelated phrase, or a mention so incidental that it is not about the topic at all).
   - unclear: you cannot tell from the text.
2. /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/03_DATA/raw/r2_link_check/sample_B_waiting.csv
   Columns: sample_id, rating, review_text, matched_phrase (the words that matched a pattern for waiting).
   For each row decide:
   - waiting_complaint: yes if the reviewer complains about having to wait for something; no if the matched words are used otherwise (for example "can't wait to come back", "waiting for my friend" with no complaint); unclear if you cannot tell.
   - where: if waiting_complaint is yes, the main wait the reviewer complains about: in_store (in line, in the store, for an appointment at the store), phone_or_chat, order_or_delivery, repair_or_activation, other, or unclear. Leave empty otherwise.

Read every row in full. Work through the files in chunks so that you read all 200 and all 100 rows; do not sample, skip or guess rows you have not read.

Write two CSV files, with no review text in them:
- /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/04_ANALYSIS/review_demand/r2_judgments_A.csv with header: sample_id,judgment,reason
- /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/04_ANALYSIS/review_demand/r2_judgments_B.csv with header: sample_id,waiting_complaint,where,reason
"reason" is at most twelve words of your own, not quoted from the review, and must not contain any person's name.

Every sample_id must appear exactly once in the matching output file. When done, report only: the number of rows written to each file, and the counts of each judgment value (and of each "where" value), with no commentary on what they might mean.
```

## Annotator 2

```
You are a blind annotator. You judge items; you do not analyze, summarize or interpret results.

Blindness rules (absolute): open only the two input files and write only the two output files named below. Do not read manuscripts, analysis scripts, review reports, notes, or any other file in /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/04_ANALYSIS/review_demand/ (another annotator's judgments are there and you must not see them). Do not search the web. Read every row in full, in chunks if needed; never sample, skip or guess a row you have not read. When the text does not decide a question, use "unclear". Reasons are at most twelve words of your own, never quoted from the item, never containing a person's name.

Input files (CSV, UTF-8, one row per item):
1. /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/03_DATA/raw/r2_link_check/sample_A_links.csv
   Columns: sample_id, rating (1 to 5 stars), review_text (a public Google review of a telecom retail store), linked_label (a topic label an automatic matcher attached because the label's words appear in the text), label_in_taxonomy (where the label sits in a topic taxonomy, broad to narrow, showing the sense meant).
   For each row: does the review actually talk about the topic the label names, in the sense its taxonomy path gives?
   - correct: a careful reader would say the review mentions or discusses that topic.
   - incorrect: the words occur but the review is not about that topic (another sense, part of a name or unrelated phrase, or a mention so incidental it is not about the topic).
   - unclear: you cannot tell from the text.
2. /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/03_DATA/raw/r2_link_check/sample_B_waiting.csv
   Columns: sample_id, rating, review_text, matched_phrase (words that matched a pattern for waiting).
   For each row:
   - waiting_complaint: yes if the reviewer complains about having to wait for something; no if the words are used otherwise; unclear if you cannot tell.
   - where (only if waiting_complaint is yes): in_store, phone_or_chat, order_or_delivery, repair_or_activation, other, or unclear.

Write, with no review text, one row per sample_id, every id exactly once:
- /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/04_ANALYSIS/review_demand/r2_judgments_A_annotator2.csv with header: sample_id,judgment,reason
- /Users/venkatapagadala/Desktop/Research-Papers/Paper-03-user-first-intelligence/04_ANALYSIS/review_demand/r2_judgments_B_annotator2.csv with header: sample_id,waiting_complaint,where,reason

When done, report only the row counts and the count of each judgment value (and each "where" value). No commentary.
```


==> anc/review_demand/r2_judgments_A.csv <==
sample_id,judgment
A001,correct
A002,correct
A003,correct
A004,correct
A005,correct
A006,correct
A007,correct
A008,unclear
A009,incorrect
A010,incorrect
A011,correct
A012,correct
A013,incorrect
A014,incorrect
A015,incorrect
A016,incorrect
A017,incorrect
A018,incorrect
A019,correct
A020,correct
A021,correct
A022,incorrect
A023,correct
A024,correct
A025,correct
A026,correct
A027,incorrect
A028,correct
A029,incorrect
A030,incorrect
A031,correct
A032,correct
A033,correct
A034,correct
A035,incorrect
A036,correct
A037,correct
A038,incorrect
A039,correct
A040,correct
A041,incorrect
A042,incorrect
A043,correct
A044,correct
A045,unclear
A046,incorrect
A047,correct
A048,correct
A049,correct
A050,correct
A051,correct
A052,correct
A053,incorrect
A054,incorrect
A055,correct
A056,correct
A057,correct
A058,correct
A059,correct
A060,correct
A061,correct
A062,incorrect
A063,correct
A064,incorrect
A065,correct
A066,incorrect
A067,correct
A068,incorrect
A069,incorrect
A070,correct
A071,correct
A072,incorrect
A073,correct
A074,incorrect
A075,incorrect
A076,correct
A077,correct
A078,correct
A079,incorrect
A080,correct
A081,incorrect
A082,correct
A083,correct
A084,incorrect
A085,correct
A086,incorrect
A087,unclear
A088,correct
A089,correct
A090,incorrect
A091,correct
A092,correct
A093,correct
A094,incorrect
A095,correct
A096,correct
A097,correct
A098,incorrect
A099,correct
A100,correct
A101,incorrect
A102,correct
A103,correct
A104,correct
A105,correct
A106,correct
A107,incorrect
A108,incorrect
A109,incorrect
A110,correct
A111,correct
A112,correct
A113,incorrect
A114,incorrect
A115,correct
A116,incorrect
A117,correct
A118,correct
A119,correct
A120,incorrect
A121,correct
A122,incorrect
A123,incorrect
A124,correct
A125,correct
A126,correct
A127,correct
A128,correct
A129,correct
A130,correct
A131,correct
A132,correct
A133,correct
A134,correct
A135,correct
A136,correct
A137,incorrect
A138,correct
A139,correct
A140,correct
A141,incorrect
A142,incorrect
A143,correct
A144,incorrect
A145,correct
A146,correct
A147,correct
A148,incorrect
A149,correct
A150,correct
A151,incorrect
A152,correct
A153,correct
A154,incorrect
A155,correct
A156,correct
A157,incorrect
A158,incorrect
A159,incorrect
A160,incorrect
A161,correct
A162,correct
A163,correct
A164,correct
A165,correct
A166,correct
A167,correct
A168,correct
A169,correct
A170,correct
A171,incorrect
A172,incorrect
A173,correct
A174,correct
A175,correct
A176,correct
A177,correct
A178,correct
A179,incorrect
A180,correct
A181,incorrect
A182,correct
A183,correct
A184,correct
A185,correct
A186,incorrect
A187,correct
A188,incorrect
A189,correct
A190,correct
A191,incorrect
A192,correct
A193,correct
A194,incorrect
A195,correct
A196,correct
A197,incorrect
A198,correct
A199,unclear
A200,incorrect


==> anc/review_demand/r2_judgments_A_annotator2.csv <==
sample_id,judgment
A001,correct
A002,correct
A003,correct
A004,correct
A005,correct
A006,correct
A007,correct
A008,incorrect
A009,incorrect
A010,incorrect
A011,correct
A012,correct
A013,incorrect
A014,incorrect
A015,incorrect
A016,incorrect
A017,incorrect
A018,incorrect
A019,correct
A020,correct
A021,correct
A022,incorrect
A023,correct
A024,correct
A025,correct
A026,correct
A027,incorrect
A028,correct
A029,incorrect
A030,incorrect
A031,correct
A032,correct
A033,correct
A034,incorrect
A035,incorrect
A036,correct
A037,correct
A038,incorrect
A039,correct
A040,correct
A041,incorrect
A042,incorrect
A043,correct
A044,correct
A045,correct
A046,incorrect
A047,correct
A048,correct
A049,correct
A050,correct
A051,correct
A052,correct
A053,incorrect
A054,incorrect
A055,correct
A056,correct
A057,correct
A058,correct
A059,correct
A060,correct
A061,correct
A062,incorrect
A063,correct
A064,incorrect
A065,correct
A066,incorrect
A067,correct
A068,incorrect
A069,incorrect
A070,correct
A071,correct
A072,incorrect
A073,correct
A074,incorrect
A075,incorrect
A076,correct
A077,incorrect
A078,correct
A079,incorrect
A080,correct
A081,incorrect
A082,correct
A083,correct
A084,incorrect
A085,correct
A086,incorrect
A087,correct
A088,correct
A089,correct
A090,incorrect
A091,correct
A092,correct
A093,correct
A094,incorrect
A095,correct
A096,correct
A097,correct
A098,incorrect
A099,correct
A100,correct
A101,incorrect
A102,correct
A103,correct
A104,correct
A105,correct
A106,correct
A107,incorrect
A108,incorrect
A109,incorrect
A110,correct
A111,correct
A112,correct
A113,incorrect
A114,incorrect
A115,correct
A116,incorrect
A117,correct
A118,correct
A119,correct
A120,incorrect
A121,correct
A122,incorrect
A123,incorrect
A124,correct
A125,correct
A126,correct
A127,correct
A128,correct
A129,correct
A130,correct
A131,correct
A132,correct
A133,correct
A134,correct
A135,correct
A136,correct
A137,incorrect
A138,correct
A139,correct
A140,correct
A141,incorrect
A142,incorrect
A143,correct
A144,incorrect
A145,correct
A146,correct
A147,correct
A148,incorrect
A149,correct
A150,incorrect
A151,incorrect
A152,correct
A153,correct
A154,correct
A155,correct
A156,correct
A157,incorrect
A158,incorrect
A159,incorrect
A160,incorrect
A161,correct
A162,correct
A163,correct
A164,correct
A165,incorrect
A166,correct
A167,correct
A168,correct
A169,correct
A170,correct
A171,incorrect
A172,incorrect
A173,correct
A174,correct
A175,correct
A176,correct
A177,correct
A178,correct
A179,incorrect
A180,correct
A181,incorrect
A182,correct
A183,correct
A184,correct
A185,correct
A186,incorrect
A187,correct
A188,incorrect
A189,correct
A190,correct
A191,incorrect
A192,correct
A193,correct
A194,incorrect
A195,correct
A196,correct
A197,incorrect
A198,correct
A199,incorrect
A200,incorrect


==> anc/review_demand/r2_judgments_B.csv <==
sample_id,waiting_complaint,where
B001,yes,other
B002,no,
B003,yes,in_store
B004,yes,in_store
B005,yes,in_store
B006,yes,in_store
B007,no,
B008,yes,in_store
B009,yes,order_or_delivery
B010,yes,in_store
B011,yes,in_store
B012,no,
B013,yes,in_store
B014,yes,in_store
B015,yes,in_store
B016,yes,in_store
B017,yes,in_store
B018,yes,in_store
B019,yes,in_store
B020,yes,in_store
B021,no,
B022,yes,in_store
B023,yes,in_store
B024,no,
B025,yes,in_store
B026,yes,in_store
B027,yes,in_store
B028,yes,in_store
B029,yes,in_store
B030,yes,in_store
B031,yes,in_store
B032,yes,in_store
B033,yes,in_store
B034,yes,in_store
B035,yes,in_store
B036,yes,in_store
B037,yes,in_store
B038,no,
B039,yes,in_store
B040,yes,in_store
B041,no,
B042,yes,in_store
B043,yes,in_store
B044,yes,in_store
B045,no,
B046,yes,in_store
B047,no,
B048,yes,in_store
B049,yes,in_store
B050,yes,in_store
B051,yes,in_store
B052,yes,order_or_delivery
B053,yes,in_store
B054,yes,in_store
B055,no,
B056,yes,in_store
B057,yes,in_store
B058,yes,in_store
B059,yes,in_store
B060,yes,in_store
B061,yes,in_store
B062,no,
B063,yes,in_store
B064,yes,order_or_delivery
B065,no,
B066,yes,in_store
B067,yes,in_store
B068,yes,in_store
B069,yes,in_store
B070,yes,in_store
B071,yes,repair_or_activation
B072,yes,in_store
B073,yes,in_store
B074,yes,in_store
B075,yes,in_store
B076,yes,in_store
B077,yes,in_store
B078,yes,in_store
B079,unclear,
B080,yes,in_store
B081,yes,in_store
B082,yes,in_store
B083,yes,order_or_delivery
B084,no,
B085,yes,in_store
B086,yes,in_store
B087,yes,in_store
B088,yes,repair_or_activation
B089,yes,in_store
B090,no,
B091,yes,in_store
B092,yes,in_store
B093,yes,other
B094,yes,in_store
B095,yes,in_store
B096,yes,in_store
B097,yes,in_store
B098,yes,in_store
B099,yes,in_store
B100,no,


==> anc/review_demand/r2_judgments_B_annotator2.csv <==
sample_id,waiting_complaint,where
B001,yes,other
B002,no,
B003,yes,in_store
B004,yes,in_store
B005,yes,in_store
B006,no,
B007,no,
B008,yes,in_store
B009,yes,order_or_delivery
B010,yes,in_store
B011,yes,in_store
B012,no,
B013,yes,in_store
B014,yes,unclear
B015,yes,in_store
B016,yes,in_store
B017,yes,in_store
B018,yes,in_store
B019,yes,in_store
B020,yes,in_store
B021,no,
B022,yes,in_store
B023,yes,in_store
B024,no,
B025,yes,in_store
B026,yes,in_store
B027,yes,in_store
B028,yes,in_store
B029,yes,in_store
B030,yes,in_store
B031,yes,in_store
B032,yes,in_store
B033,yes,in_store
B034,yes,in_store
B035,yes,in_store
B036,yes,in_store
B037,yes,in_store
B038,no,
B039,yes,in_store
B040,yes,in_store
B041,no,
B042,yes,in_store
B043,yes,in_store
B044,yes,in_store
B045,no,
B046,yes,in_store
B047,no,
B048,yes,in_store
B049,yes,in_store
B050,yes,in_store
B051,yes,in_store
B052,yes,order_or_delivery
B053,yes,in_store
B054,yes,in_store
B055,no,
B056,yes,in_store
B057,yes,in_store
B058,yes,in_store
B059,yes,in_store
B060,yes,in_store
B061,yes,in_store
B062,no,
B063,yes,in_store
B064,yes,order_or_delivery
B065,no,
B066,yes,in_store
B067,yes,in_store
B068,yes,in_store
B069,yes,in_store
B070,yes,in_store
B071,yes,repair_or_activation
B072,yes,in_store
B073,yes,in_store
B074,yes,in_store
B075,yes,in_store
B076,yes,in_store
B077,yes,in_store
B078,yes,in_store
B079,no,
B080,yes,in_store
B081,yes,in_store
B082,yes,in_store
B083,yes,order_or_delivery
B084,no,
B085,yes,in_store
B086,yes,in_store
B087,yes,in_store
B088,yes,repair_or_activation
B089,yes,in_store
B090,no,
B091,yes,in_store
B092,yes,in_store
B093,yes,other
B094,yes,in_store
B095,yes,in_store
B096,yes,in_store
B097,yes,in_store
B098,yes,in_store
B099,yes,in_store
B100,no,


==> anc/review_demand/r2_link_check.py <==
"""Measurement 2's text matching, checked: precision of the review-to-label links and of the waiting pattern, from two
blind annotators (separate AI agents on different models, given only the samples of r2_link_sample.py and a fixed
protocol), with their agreement. Written before either annotator's judgments were read.

Inputs: r2_judgments_A.csv, r2_judgments_B.csv (annotator 1), r2_judgments_A_annotator2.csv,
r2_judgments_B_annotator2.csv (annotator 2), r2_sample_A_label_words.csv (written by r2_link_sample.py: the number of
words in each sampled link's label), and the saved outputs of r2_link_sample.py and analyze_reviews.py for the
population sizes and the 14.0% share of one- and two-star reviews matching the waiting pattern, all in this folder.
Prints the results; reads no review text.
"""
import csv
import math
from collections import Counter
from pathlib import Path

HERE = Path(__file__).resolve().parent


def load(name, key):
    rows = {r["sample_id"]: r for r in csv.DictReader((HERE / name).open())}
    return {k: v[key].strip().lower() for k, v in rows.items()}, rows


def wilson(k, n, z=1.96):
    if n == 0:
        return float("nan"), float("nan")
    p = k / n
    c = (p + z * z / (2 * n)) / (1 + z * z / n)
    h = z * math.sqrt(p * (1 - p) / n + z * z / (4 * n * n)) / (1 + z * z / n)
    return c - h, c + h


def kappa(a, b):
    ids = sorted(set(a) & set(b))
    cats = sorted(set(a[i] for i in ids) | set(b[i] for i in ids))
    n = len(ids)
    po = sum(a[i] == b[i] for i in ids) / n
    ca, cb = Counter(a[i] for i in ids), Counter(b[i] for i in ids)
    pe = sum(ca[c] * cb[c] for c in cats) / (n * n)
    return (po - pe) / (1 - pe) if pe < 1 else float("nan"), po, n


def precision_report(label, j, pos, neg):
    c = Counter(j.values())
    k, n = c[pos], c[pos] + c[neg]
    lo, hi = wilson(k, n)
    strict_n = sum(c.values())
    slo, shi = wilson(k, strict_n)
    print(f"  {label}: {dict(c)}; precision {k}/{n} = {k / n:.1%} [Wilson 95% {lo:.1%}, {hi:.1%}] excluding unclear; "
          f"{k}/{strict_n} = {k / strict_n:.1%} [{slo:.1%}, {shi:.1%}] counting unclear as wrong")
    return k / n


# Population sizes, read from the saved outputs of the scripts that see the licensed export (both released here).
import re
_pop = re.search(r"links: (\d+) over \d+ reviews; one- and two-star reviews matching the waiting pattern: (\d+)",
                 (HERE / "r2_link_sample_output.txt").read_text())
N_LINKS, N_WAIT = int(_pop.group(1)), int(_pop.group(2))
_neg = re.search(r"1-2 star reviews: (\d+); mentioning waiting: (\d+)", (HERE / "analyze_reviews_output.txt").read_text())
print(f"== A. Review-to-label links (200 sampled uniformly from {N_LINKS:,} links)")
a1, _ = load("r2_judgments_A.csv", "judgment")
a2, _ = load("r2_judgments_A_annotator2.csv", "judgment")
pa1 = precision_report("annotator 1", a1, "correct", "incorrect")
pa2 = precision_report("annotator 2", a2, "correct", "incorrect")
both = [i for i in a1 if a1[i] == a2.get(i) and a1[i] in ("correct", "incorrect")]
kb = sum(a1[i] == "correct" for i in both)
lo, hi = wilson(kb, len(both))
print(f"  items the two annotators judged alike (correct or incorrect): {len(both)}; precision on them {kb}/{len(both)} = {kb / len(both):.1%} [{lo:.1%}, {hi:.1%}]")
k_, po, n = kappa(a1, a2)
print(f"  agreement: {po:.1%} of {n} items; Cohen's kappa {k_:.2f}")

print(f"\n== B. Waiting-pattern matches (100 sampled uniformly from the {N_WAIT:,} one- and two-star matches)")
b1, rows1 = load("r2_judgments_B.csv", "waiting_complaint")
b2, rows2 = load("r2_judgments_B_annotator2.csv", "waiting_complaint")
pb1 = precision_report("annotator 1", b1, "yes", "no")
pb2 = precision_report("annotator 2", b2, "yes", "no")
k_, po, n = kappa(b1, b2)
print(f"  agreement: {po:.1%} of {n} items; Cohen's kappa {k_:.2f}")
for lab, rows, j in (("annotator 1", rows1, b1), ("annotator 2", rows2, b2)):
    where = Counter(rows[i]["where"].strip().lower() for i in rows if j[i] == "yes")
    yes = sum(where.values())
    k = where.get("in_store", 0)
    lo, hi = wilson(k, yes)
    print(f"  {lab}, where the complained-of wait was: {dict(where)}; in store {k}/{yes} = {k / yes:.1%} [{lo:.1%}, {hi:.1%}]")
WAIT_MATCH = round(int(_neg.group(2)) / int(_neg.group(1)), 3)  # 924 of 6,620 one- and two-star reviews: 0.140
for lab, p in (("annotator 1", pb1), ("annotator 2", pb2)):
    print(f"  implied share of one- and two-star reviews complaining about waiting ({lab}): "
          f"{WAIT_MATCH:.1%} x {p:.1%} = {WAIT_MATCH * p:.1%}")

print("\n== C. Link precision by label length (single-word against multi-word labels)")
words = {r["sample_id"]: int(r["label_word_count"]) for r in csv.DictReader((HERE / "r2_sample_A_label_words.csv").open())}
for name, j in (("annotator 1", a1), ("annotator 2", a2)):
    for kind, cond in (("single-word", lambda w: w == 1), ("multi-word", lambda w: w >= 2)):
        c = Counter(j[s] for s in j if cond(words[s]))
        n = c["correct"] + c["incorrect"]
        lo, hi = wilson(c["correct"], n)
        print(f"  {name}, {kind} labels: {c['correct']}/{n} = {c['correct'] / n:.1%} [{lo:.1%}, {hi:.1%}]")


==> anc/review_demand/r2_link_check_output.txt <==
== A. Review-to-label links (200 sampled uniformly from 46,517 links)
  annotator 1: {'correct': 131, 'unclear': 4, 'incorrect': 65}; precision 131/196 = 66.8% [Wilson 95% 60.0%, 73.0%] excluding unclear; 131/200 = 65.5% [58.7%, 71.7%] counting unclear as wrong
  annotator 2: {'correct': 130, 'incorrect': 70}; precision 130/200 = 65.0% [Wilson 95% 58.2%, 71.3%] excluding unclear; 130/200 = 65.0% [58.2%, 71.3%] counting unclear as wrong
  items the two annotators judged alike (correct or incorrect): 191; precision on them 127/191 = 66.5% [59.5%, 72.8%]
  agreement: 95.5% of 200 items; Cohen's kappa 0.90

== B. Waiting-pattern matches (100 sampled uniformly from the 924 one- and two-star matches)
  annotator 1: {'yes': 84, 'no': 15, 'unclear': 1}; precision 84/99 = 84.8% [Wilson 95% 76.5%, 90.6%] excluding unclear; 84/100 = 84.0% [75.6%, 89.9%] counting unclear as wrong
  annotator 2: {'yes': 83, 'no': 17}; precision 83/100 = 83.0% [Wilson 95% 74.5%, 89.1%] excluding unclear; 83/100 = 83.0% [74.5%, 89.1%] counting unclear as wrong
  agreement: 98.0% of 100 items; Cohen's kappa 0.93
  annotator 1, where the complained-of wait was: {'other': 2, 'in_store': 76, 'order_or_delivery': 4, 'repair_or_activation': 2}; in store 76/84 = 90.5% [82.3%, 95.1%]
  annotator 2, where the complained-of wait was: {'other': 2, 'in_store': 74, 'order_or_delivery': 4, 'unclear': 1, 'repair_or_activation': 2}; in store 74/83 = 89.2% [80.7%, 94.2%]
  implied share of one- and two-star reviews complaining about waiting (annotator 1): 14.0% x 84.8% = 11.9%
  implied share of one- and two-star reviews complaining about waiting (annotator 2): 14.0% x 83.0% = 11.6%

== C. Link precision by label length (single-word against multi-word labels)
  annotator 1, single-word labels: 62/124 = 50.0% [41.3%, 58.7%]
  annotator 1, multi-word labels: 69/72 = 95.8% [88.5%, 98.6%]
  annotator 2, single-word labels: 61/127 = 48.0% [39.5%, 56.7%]
  annotator 2, multi-word labels: 69/73 = 94.5% [86.7%, 97.8%]


==> anc/review_demand/r2_link_sample.py <==
"""Samples for checking Measurement 2's two text-matching steps (independent measurement, 14 October 2026: "every
Measurement 2 statistic rests on exact-match links whose precision was never measured").

Rebuilds the links exactly as analyze_reviews.py does (same label filter, same TokenLinker, same waiting pattern), then
draws with a fixed seed:
  A. 200 links, uniformly from all (review, label) links;
  B. 100 one- and two-star reviews that match the waiting pattern, uniformly.
Writes the sample with review text to 03_DATA/raw/r2_link_check/ (git-ignored: the review export is licensed; no
reviewer name is written) and prints the population sizes. Judgments are recorded against the sample ids only.
Also writes r2_sample_A_label_words.csv beside this script (sample id and the number of words in the linked label, no
label and no text), which r2_link_check.py uses for its precision by label length when the private sample is absent.

Usage: python3 r2_link_sample.py <folder holding the Omniscite telecom exports>
"""
import csv
import random
import re
import sys
from pathlib import Path

import pandas as pd

from ufi.demand import TokenLinker

SRC = Path(sys.argv[1]) if len(sys.argv) > 1 else Path(".")
HERE = Path(__file__).resolve().parent
DST = HERE.parents[1] / "03_DATA/raw/r2_link_check"
SEED = 20261014

r = pd.read_excel(SRC / "Telecom_reviews_and_responses.xlsx", sheet_name="Reviews")
t = pd.read_excel(SRC / "Telecom_classification.xlsx", sheet_name="Taxonomy")
r = r[r["Review text"].notna()].copy().reset_index(drop=True)
r["text"] = r["Review text"].astype(str)
names = {str(p): str(l) for p, l in zip(t["Path"], t["Label"])}
t = t[t["Depth"] >= 2].copy()
t["Label"] = t["Label"].astype(str).str.strip()
STOP = {"telecom", "phone", "store", "stores", "service", "internet", "wireless", "overview", "reviews & ratings", "how-to & troubleshooting"}
lab = t[((t["Label"].str.split().str.len() >= 2) | (t["Label"].str.len() >= 6)) & ~t["Label"].str.lower().isin(STOP)]
linker = TokenLinker({label: [label] for label in lab["Label"].unique()})


def context(label):
    """The taxonomy path of the label's shallowest node, as names, so a reader can see which sense is meant."""
    rows = lab[lab["Label"] == label].sort_values("Depth")
    path = str(rows.iloc[0]["Path"]).split(".")
    return " > ".join(names.get(".".join(path[:i]), "?") for i in range(2, len(path) + 1))


links = [(i, lbl) for i, txt in enumerate(r["text"]) for lbl in sorted(linker.link(txt))]
pat = re.compile(r"\b(?:wait(?:ed|ing)?|hours? (?:in|at) (?:line|the store)|long line)\b", re.I)
neg_wait = [i for i in r.index if r.at[i, "Rating"] <= 2 and pat.search(r.at[i, "text"])]
print(f"links: {len(links)} over {len(set(i for i, _ in links))} reviews; one- and two-star reviews matching the waiting pattern: {len(neg_wait)}")

rng = random.Random(SEED)
a = rng.sample(links, 200)
b = rng.sample(neg_wait, 100)
DST.mkdir(parents=True, exist_ok=True)
with (DST / "sample_A_links.csv").open("w", newline="") as f:
    w = csv.writer(f)
    w.writerow(["sample_id", "rating", "review_text", "linked_label", "label_in_taxonomy"])
    for k, (i, lbl) in enumerate(a, 1):
        w.writerow([f"A{k:03d}", int(r.at[i, "Rating"]), r.at[i, "text"], lbl, context(lbl)])
with (DST / "sample_B_waiting.csv").open("w", newline="") as f:
    w = csv.writer(f)
    w.writerow(["sample_id", "rating", "review_text", "matched_phrase"])
    for k, i in enumerate(b, 1):
        w.writerow([f"B{k:03d}", int(r.at[i, "Rating"]), r.at[i, "text"], pat.search(r.at[i, "text"]).group(0)])
with (HERE / "r2_sample_A_label_words.csv").open("w", newline="") as f:
    w = csv.writer(f)
    w.writerow(["sample_id", "label_word_count"])
    for k, (i, lbl) in enumerate(a, 1):
        w.writerow([f"A{k:03d}", len(lbl.split())])
print(f"wrote sample_A_links.csv (200) and sample_B_waiting.csv (100) to 03_DATA/raw/r2_link_check/, and "
      f"r2_sample_A_label_words.csv; seed {SEED}")


==> anc/review_demand/r2_link_sample_output.txt <==
links: 46517 over 20663 reviews; one- and two-star reviews matching the waiting pattern: 924
wrote sample_A_links.csv (200) and sample_B_waiting.csv (100) to 03_DATA/raw/r2_link_check/, and r2_sample_A_label_words.csv; seed 20261014


==> anc/review_demand/r2_sample_A_label_words.csv <==
sample_id,label_word_count
A001,2
A002,2
A003,2
A004,1
A005,2
A006,2
A007,3
A008,1
A009,1
A010,1
A011,2
A012,1
A013,1
A014,1
A015,1
A016,1
A017,1
A018,1
A019,2
A020,2
A021,1
A022,1
A023,1
A024,1
A025,1
A026,1
A027,1
A028,1
A029,1
A030,1
A031,2
A032,1
A033,2
A034,1
A035,1
A036,1
A037,1
A038,1
A039,2
A040,2
A041,1
A042,1
A043,2
A044,2
A045,1
A046,1
A047,2
A048,1
A049,2
A050,2
A051,1
A052,3
A053,1
A054,1
A055,2
A056,1
A057,2
A058,1
A059,2
A060,2
A061,2
A062,1
A063,2
A064,1
A065,2
A066,1
A067,2
A068,1
A069,1
A070,2
A071,1
A072,1
A073,1
A074,1
A075,1
A076,2
A077,1
A078,1
A079,1
A080,2
A081,1
A082,2
A083,2
A084,1
A085,1
A086,1
A087,1
A088,2
A089,1
A090,1
A091,1
A092,2
A093,2
A094,1
A095,1
A096,1
A097,2
A098,1
A099,1
A100,1
A101,1
A102,2
A103,2
A104,1
A105,2
A106,2
A107,1
A108,1
A109,1
A110,3
A111,1
A112,1
A113,1
A114,1
A115,1
A116,1
A117,2
A118,2
A119,1
A120,1
A121,2
A122,2
A123,1
A124,1
A125,2
A126,1
A127,2
A128,2
A129,2
A130,1
A131,1
A132,2
A133,2
A134,1
A135,1
A136,1
A137,1
A138,2
A139,1
A140,4
A141,2
A142,1
A143,2
A144,1
A145,1
A146,1
A147,1
A148,1
A149,1
A150,3
A151,1
A152,1
A153,1
A154,3
A155,1
A156,1
A157,1
A158,1
A159,1
A160,1
A161,2
A162,2
A163,2
A164,2
A165,1
A166,1
A167,2
A168,1
A169,1
A170,2
A171,1
A172,1
A173,2
A174,1
A175,2
A176,1
A177,1
A178,1
A179,1
A180,1
A181,1
A182,1
A183,1
A184,2
A185,1
A186,1
A187,1
A188,1
A189,2
A190,2
A191,1
A192,2
A193,2
A194,1
A195,1
A196,2
A197,1
A198,2
A199,2
A200,1


==> anc/review_demand/supplement_r10.py <==
"""Round 10 supplement to analyze_reviews.py (Section 6): two checks the PhD examiner asked for.

1. Labels containing "wait" across the whole taxonomy, not only among labels mentioned in reviews.
2. The rank correlation between review mentions and monthly volume over every linkable label,
   counting labels no review mentions as zero, beside the published figure over mentioned labels.
Reads the same private exports as analyze_reviews.py (path as the first argument); prints aggregates only.
"""
import re
import sys
from pathlib import Path

import pandas as pd
from scipy.stats import spearmanr, kendalltau
from ufi.demand import TokenLinker

SRC = Path(sys.argv[1]) if len(sys.argv) > 1 else Path(".")
r = pd.read_excel(SRC / "Telecom_reviews_and_responses.xlsx", sheet_name="Reviews")
t = pd.read_excel(SRC / "Telecom_classification.xlsx", sheet_name="Taxonomy")
r = r[r["Review text"].notna()].copy()
r["text"] = r["Review text"].astype(str)

allt = t.copy()
allt["Label"] = allt["Label"].astype(str).str.strip()
w_all = allt[allt["Label"].str.contains("wait", case=False)]
print(f"taxonomy nodes: {len(allt)}; nodes whose label contains 'wait': {len(w_all)}; distinct such labels: {w_all['Label'].nunique()}; "
      f"their keywords: {int(w_all['Keywords'].sum())}; their monthly volume: {int(w_all['Monthly volume'].sum())}")
print("  labels:", sorted(w_all["Label"].unique())[:20])
qpat = re.compile(r"\b(?:wait(?:ed|ing)?|line|queue|appointment|check[- ]?in)\b", re.I)
q_all = allt[allt["Label"].str.contains(qpat)]
print(f"nodes whose label names waiting, lines, queues, appointments or check-in: {len(q_all)}; distinct labels {q_all['Label'].nunique()}; "
      f"monthly volume {int(q_all['Monthly volume'].sum())}")

t2 = t[t["Depth"] >= 2].copy()
t2["Label"] = t2["Label"].astype(str).str.strip()
STOP = {"telecom", "phone", "store", "stores", "service", "internet", "wireless", "overview", "reviews & ratings", "how-to & troubleshooting"}
lab = t2[((t2["Label"].str.split().str.len() >= 2) | (t2["Label"].str.len() >= 6)) & ~t2["Label"].str.lower().isin(STOP)]
per_label = lab.groupby("Label").agg(monthly_volume=("Monthly volume", "sum"))
linker = TokenLinker({label: [label] for label in per_label.index})
mentions = {k: 0 for k in per_label.index}
for txt in r["text"]:
    for i in linker.link(txt):
        mentions[i] += 1
m = pd.Series(mentions)
v = per_label["monthly_volume"].reindex(m.index)
rho_all, p_all = spearmanr(m, v)
tau_all, _ = kendalltau(m, v)
mm = m[m > 0]
rho_m, p_m = spearmanr(mm, v.reindex(mm.index))
print(f"linkable labels: {len(m)}; mentioned: {len(mm)}")
print(f"Spearman over all linkable labels (unmentioned = 0): {rho_all:+.3f} (p={p_all:.2g}); Kendall {tau_all:+.3f}")
print(f"Spearman over mentioned labels only (published): {rho_m:+.3f} (p={p_m:.2g})")

# 3. Branch-level comparison without double counting (TOIS panel E2). Each branch's volume is its own
#    depth-1 node volume (the taxonomy's volumes are hierarchical: a parent carries its children's).
#    Each label's review mentions are split across the branches where the label occurs, in proportion to
#    the number of the label's nodes in each branch.
t2["branch"] = t2["Path"].astype(str).str.split(".").str[1]
lab = lab.assign(branch=lab["Path"].astype(str).str.split(".").str[1])
node_counts = lab.groupby(["Label", "branch"]).size()
bm = {}
for label, cnt in m.items():
    if cnt == 0:
        continue
    nb = node_counts.loc[label]
    for br, k in nb.items():
        bm[br] = bm.get(br, 0) + cnt * k / nb.sum()
d1 = t[t["Depth"] == 1].copy()
d1["branch"] = d1["Path"].astype(str).str.split(".").str[1]
bv = dict(zip(d1["branch"], d1["Monthly volume"]))
names = dict(zip(d1["branch"], d1["Label"].astype(str)))
B = pd.DataFrame({"branch": list(bv), "review": [bm.get(b, 0) for b in bv], "volume": [bv[b] for b in bv]})
B["review_share"] = B["review"] / B["review"].sum()
B["volume_share"] = B["volume"] / B["volume"].sum()
B = B.sort_values("review_share", ascending=False)
print("\nbranch | review share (split) | own volume share")
for _, x in B.iterrows():
    print(f"  {names[x.branch][:34]:34} {x.review_share:6.1%} {x.volume_share:6.1%}")
rb, pb = spearmanr(B["review_share"], B["volume_share"])
print(f"branch-level Spearman, own volumes and split mentions: rho={rb:+.3f} p={pb:.2g} over {len(B)} branches")
top2 = B.head(2)
print(f"top two branches by review share: {', '.join(names[b] for b in top2.branch)}: {top2.review_share.sum():.1%} of mentions, {top2.volume_share.sum():.1%} of volume")
B.assign(branch=B["branch"].map(names))[["branch", "review_share", "volume_share"]].to_csv(Path(__file__).parent / "out" / "branch_shares_corrected.csv", index=False)
print("wrote out/branch_shares_corrected.csv")

# 4. Sensitivity of the branch correlation to how mentions are attributed (TOIS re-review): each label's
#    mentions to its modal branch (most of its nodes), with each branch's own volume.
modal = node_counts.groupby(level=0).idxmax().map(lambda x: x[1])
bm2 = {}
for label, cnt in m.items():
    if cnt:
        bm2[modal[label]] = bm2.get(modal[label], 0) + cnt
B2 = pd.DataFrame({"branch": list(bv), "review": [bm2.get(b, 0) for b in bv], "volume": [bv[b] for b in bv]})
r2, p2b = spearmanr(B2["review"] / B2["review"].sum(), B2["volume"] / B2["volume"].sum())
print(f"branch-level Spearman, own volumes and modal attribution: rho={r2:+.3f} p={p2b:.2g}")

# 5. Label-level correlations on each node's own volume (PhD re-examination N9). Volumes are hierarchical,
#    so a node's own volume is its volume less its children's; a label's volume is the sum of its nodes' own.
tt = t.copy()
tt["Path"] = tt["Path"].astype(str)
tt["parent_path"] = tt["Path"].str.rsplit(".", n=1).str[0]
child_sum = tt.groupby("parent_path")["Monthly volume"].sum()
tt["own_volume"] = (tt["Monthly volume"] - tt["Path"].map(child_sum).fillna(0)).clip(lower=0)
tt["Label"] = tt["Label"].astype(str).str.strip()
own = tt[tt["Node ID"].isin(lab["Node ID"])].groupby("Label")["own_volume"].sum().reindex(m.index).fillna(0)
r_own_m, p_own_m = spearmanr(m[m > 0], own.reindex(m[m > 0].index))
r_own_a, p_own_a = spearmanr(m, own)
print(f"\nlabel-level Spearman on own (non-nested) volumes: mentioned labels {r_own_m:+.3f} (p={p_own_m:.2g}); all linkable labels {r_own_a:+.3f} (p={p_own_a:.2g})")

# 6. Broader waiting count without "line" (PhD re-examination N10): wait, queue, appointment, check-in.
qp = re.compile(r"\b(?:wait(?:ed|ing|s)?|queue[sd]?|appointments?|check[- ]?in)\b", re.I)
qn = allt[allt["Label"].str.contains(qp)]
print(f"labels naming waiting, queues, appointments or check-in (no 'line'): nodes {len(qn)}; distinct {qn['Label'].nunique()}; monthly volume {int(qn['Monthly volume'].sum())}")
print("  examples:", sorted(qn["Label"].unique())[:25])

# 7. The fifteen split (PhD final review F5): which name waiting, which name a remedy.
wq = qn[qn["Label"].str.contains("wait", case=False)]
rq = qn[~qn["Label"].str.contains("wait", case=False)]
print(f"  of these, naming waiting: {len(wq)} labels, {int(wq['Monthly volume'].sum())} searches a month; "
      f"naming appointments, queues or callbacks: {len(rq)} labels, {int(rq['Monthly volume'].sum())} searches a month; "
      f"naming check-in: {int(qn['Label'].str.contains(r'check[- ]?in', case=False).sum())}")
for _, x in rq.sort_values("Monthly volume", ascending=False).iterrows():
    print(f"    {x['Label']}: {int(x['Monthly volume'])}")

# 8. Dataset sizes quoted in Section 6 (independent measurement, 14 October 2026: printed by no script before).
import gzip
allr = pd.read_excel(SRC / "Telecom_reviews_and_responses.xlsx", sheet_name="Reviews")
with gzip.open(SRC / "Telecom_keywords_full.csv.gz", "rt", errors="replace") as fh:
    nkw = sum(1 for _ in fh) - 1  # one header row
print(f"\ndataset sizes: review rows {len(allr)}, with text {int(allr['Review text'].notna().sum())}; "
      f"taxonomy nodes {len(t)}; keywords the taxonomy was built from {nkw}")

# 9. What the export's locations are (independent measurement: the selection rule is not stated). Counts only; no
# carrier is named in this output.
per_loc = allr.groupby("Business ID").size()
txt_locs = allr[allr["Review text"].notna()]["Business ID"].nunique()
# The carrier-name patterns are kept in a private file so that the released script names no company.
_pf = Path(__file__).resolve().parents[2] / "03_DATA/private/carrier_name_patterns.txt"
carrier_pats = [x for x in _pf.read_text().splitlines() if x.strip()] if _pf.exists() else []
resp = allr["Owner response"].astype(str)
named = {i: set(allr.loc[resp.str.contains(p, case=False, regex=True, na=False), "Business ID"]) for i, p in enumerate(carrier_pats)}
any_named = set().union(*named.values())
dated = allr["Review date"].astype(str).str.contains(r"\d{4}", regex=True).sum()
print(f"locations in the export {per_loc.size}; with at least one text review {txt_locs}; reviews per location min {per_loc.min()}, "
      f"median {int(per_loc.median())}, max {per_loc.max()}; reviews with an absolute date {dated} of {len(allr)} (the rest relative, e.g. 'a year ago'); "
      f"locations whose owner responses name a carrier {len(any_named)}, naming {sum(1 for v in named.values() if v)} different carriers")

# 10. Intervals for the Measurement 2 headlines (independent measurement: intervals on every headline). Percentile
# bootstrap, fixed seed: labels resampled for the label-level correlations, branches for the branch-level ones;
# Wilson intervals for the waiting-pattern shares.
import math
import random
rng = random.Random(20261015)


def boot(xs, ys, reps):
    n, out = len(xs), []
    for _ in range(reps):
        idx = [rng.randrange(n) for _ in range(n)]
        r_ = spearmanr([xs[i] for i in idx], [ys[i] for i in idx]).statistic
        if r_ == r_:
            out.append(r_)
    out.sort()
    return out[int(0.025 * len(out))], out[int(0.975 * len(out)) - 1]


def wilson(k, n, z=1.96):
    p = k / n
    c = (p + z * z / (2 * n)) / (1 + z * z / n)
    h = z * math.sqrt(p * (1 - p) / n + z * z / (4 * n * n)) / (1 + z * z / n)
    return c - h, c + h


lo, hi = boot(list(mm.values), list(v.reindex(mm.index).values), 10_000)
print(f"\n== 10. Intervals\n  label-level Spearman, mentioned labels: {rho_m:+.3f} [95% {lo:+.3f}, {hi:+.3f}] ({len(mm)} labels, 10,000 resamples)")
lo, hi = boot(list(m.values), list(v.values), 2_000)
print(f"  label-level Spearman, all linkable labels: {rho_all:+.3f} [95% {lo:+.3f}, {hi:+.3f}] ({len(m)} labels, 2,000 resamples)")
lo, hi = boot(list(B["review_share"]), list(B["volume_share"]), 10_000)
print(f"  branch-level Spearman, split attribution: {rb:+.3f} [95% {lo:+.3f}, {hi:+.3f}] (17 branches)")
lo, hi = boot(list(B2["review"] / B2["review"].sum()), list(B2["volume"] / B2["volume"].sum()), 10_000)
print(f"  branch-level Spearman, modal attribution: {r2:+.3f} [95% {lo:+.3f}, {hi:+.3f}] (17 branches)")
wpat = re.compile(r"\b(?:wait(?:ed|ing)?|hours? (?:in|at) (?:line|the store)|long line)\b", re.I)
neg = r[r["Rating"] <= 2]
five = r[r["Rating"] == 5]
kn, kf = int(neg["text"].str.contains(wpat).sum()), int(five["text"].str.contains(wpat).sum())
print(f"  waiting pattern: one- and two-star {kn}/{len(neg)} = {kn / len(neg):.1%} [Wilson 95% {wilson(kn, len(neg))[0]:.1%}, {wilson(kn, len(neg))[1]:.1%}]; "
      f"five-star {kf}/{len(five)} = {kf / len(five):.1%} [{wilson(kf, len(five))[0]:.1%}, {wilson(kf, len(five))[1]:.1%}]")

# 11. Sensitivity to link precision (added after the link check of 15 October 2026, so post hoc and labelled as such).
# The blind link check found single-word labels linked correctly about half the time and multi-word labels almost
# always (r2_link_check.py). The Measurement 2 correlations are recomputed with multi-word labels only.
lab_mw = lab[lab["Label"].str.split().str.len() >= 2]
linker_mw = TokenLinker({label: [label] for label in lab_mw["Label"].unique()})
ment_mw = {k: 0 for k in lab_mw["Label"].unique()}
linked_mw = 0
for txt in r["text"]:
    ids = linker_mw.link(txt)
    linked_mw += bool(ids)
    for i in ids:
        ment_mw[i] += 1
m_mw = pd.Series(ment_mw)
v_mw = lab_mw.groupby("Label")["Monthly volume"].sum().reindex(m_mw.index)
mm_mw = m_mw[m_mw > 0]
ra, pa = spearmanr(m_mw, v_mw)
rm_, pm_ = spearmanr(mm_mw, v_mw.reindex(mm_mw.index))
lo1, hi1 = boot(list(mm_mw.values), list(v_mw.reindex(mm_mw.index).values), 10_000)
nc_mw = lab_mw.groupby(["Label", "branch"]).size()
bmw = {}
for label, cnt in m_mw.items():
    if cnt:
        nb = nc_mw.loc[label]
        for br, k in nb.items():
            bmw[br] = bmw.get(br, 0) + cnt * k / nb.sum()
Bm = pd.DataFrame({"branch": list(bv), "review": [bmw.get(b, 0) for b in bv], "volume": [bv[b] for b in bv]})
rbm, pbm = spearmanr(Bm["review"] / Bm["review"].sum(), Bm["volume"] / Bm["volume"].sum())
lo2, hi2 = boot(list(Bm["review"] / Bm["review"].sum()), list(Bm["volume"] / Bm["volume"].sum()), 10_000)
modal_mw = nc_mw.groupby(level=0).idxmax().map(lambda x: x[1])
bmm = {}
for label, cnt in m_mw.items():
    if cnt:
        bmm[modal_mw[label]] = bmm.get(modal_mw[label], 0) + cnt
Bmm = pd.DataFrame({"branch": list(bv), "review": [bmm.get(b, 0) for b in bv], "volume": [bv[b] for b in bv]})
rbmm, pbmm = spearmanr(Bmm["review"] / Bmm["review"].sum(), Bmm["volume"] / Bmm["volume"].sum())
top = Bm.assign(rs=Bm["review"] / Bm["review"].sum(), vs=Bm["volume"] / Bm["volume"].sum()).sort_values("rs", ascending=False).head(3)
print(f"\n== 11. Multi-word labels only (post hoc sensitivity)\n  linkable labels {len(m_mw)}; reviews linked {linked_mw} of {len(r)}; labels mentioned {len(mm_mw)}")
print(f"  label-level Spearman: mentioned labels {rm_:+.3f} [95% {lo1:+.3f}, {hi1:+.3f}] (p={pm_:.2g}); all linkable labels {ra:+.3f} (p={pa:.2g})")
print(f"  branch-level Spearman, own volumes: split {rbm:+.3f} [95% {lo2:+.3f}, {hi2:+.3f}] (p={pbm:.2g}); modal {rbmm:+.3f} (p={pbmm:.2g})")
print("  three largest branches by review share: " + "; ".join(f"{names[b][:30]} {x.rs:.1%} of mentions, {x.vs:.1%} of volume" for b, x in zip(top.branch, top.itertuples())))

# 12. Can the label-level intervals be made to respect that labels are not independent? (Independent measurement of
# 15 October 2026: the intervals of section 10 resample labels as if they were independent, though labels share reviews
# and nest in one taxonomy; it suggested resampling reviews instead.) Tried both ways a bootstrap over reviews can be
# done: drawing reviews with replacement, and reweighting every review with an Exponential(1) weight (the Bayesian
# bootstrap, Rubin 1981). Neither is valid here, and neither is reported in the paper: label counts are small integers
# with many ties, and resampling or reweighting reviews changes those ties (and, when drawing, the set of mentioned
# labels), which moves a rank correlation over counts systematically, so the replicates are not centred on the
# estimate. This section prints the diagnostic: each method's interval and the share of replicates below the estimate
# (about one half for a usable bootstrap). Unit weights reproduce the point estimates of sections 2 and 3 (checked).
import numpy as np


def incidence(link, labels, texts):
    li = {l: k for k, l in enumerate(labels)}
    rv, lb = [], []
    for j, txt in enumerate(texts):
        for i in link(txt):
            rv.append(j)
            lb.append(li[i])
    return np.array(rv), np.array(lb)


def review_boot(vol, rv, lb, nrev, nlab, reps, how, seed=20261015):
    g = np.random.default_rng(seed)
    out = {"mentioned": [], "all": []}
    for rep in range(reps + 1):
        if rep == 0:
            w = np.ones(nrev)
        elif how == "draw":
            w = np.bincount(g.integers(0, nrev, nrev), minlength=nrev)
        else:
            w = g.exponential(1.0, nrev)
        cnt = np.bincount(lb, weights=w[rv], minlength=nlab)
        pos = cnt > 0
        vals = {"mentioned": spearmanr(cnt[pos], vol[pos]).statistic, "all": spearmanr(cnt, vol).statistic}
        for k, x in vals.items():
            (out[k].append(x) if rep else out.setdefault("point_" + k, x))
    return out


labels = list(m.index)
vol = v.reindex(labels).to_numpy(dtype=float)
rv, lb = incidence(linker.link, labels, r["text"])
print("\n== 12. Bootstraps over reviews (diagnostic only; not valid for these statistics, see the comment above)")
for how, name in (("draw", "reviews drawn with replacement"), ("weight", "every review reweighted (Bayesian bootstrap)")):
    o = review_boot(vol, rv, lb, len(r), len(labels), 2_000, how)
    assert abs(o["point_mentioned"] - rho_m) < 1e-9 and abs(o["point_all"] - rho_all) < 1e-9
    for k, est in (("mentioned", rho_m), ("all", rho_all)):
        xs = np.sort(np.array(o[k]))
        lo, hi = xs[int(0.025 * len(xs))], xs[int(0.975 * len(xs)) - 1]
        print(f"  {name}, {k} labels: estimate {est:+.3f}; replicates' 95% range [{lo:+.3f}, {hi:+.3f}]; "
              f"share of replicates below the estimate {np.mean(xs < est):.0%}")

# 13. Anonymized per-label counts for release (independent measurement of 15 October 2026: Measurement 2's numbers
# traced only to saved outputs of scripts that need the licensed export). One row per linkable label in this script's
# order, with no label name and no review text: the label's number of words, its review mentions under the full
# linker and, for multi-word labels, under the multi-word linker of section 11, the ranks (not the values) of its
# summed and own monthly volumes, its node count in each top-level branch, and its place in section 11's own order of
# labels (which the bootstrap of section 11 follows). Branches are given by name with their
# own-volume share. m2_from_counts.py recomputes sections 2 to 5, 10 and 11 from these two files alone.
import csv
from scipy.stats import rankdata
HERE = Path(__file__).resolve().parent
bid = {b: f"b{k + 1:02d}" for k, b in enumerate(bv)}
vrank, orank = rankdata(v.reindex(m.index).to_numpy(dtype=float)), rankdata(own.reindex(m.index).to_numpy(dtype=float))
with (HERE / "m2_label_counts.csv").open("w", newline="") as f:
    wtr = csv.writer(f)
    wtr.writerow(["label_id", "words", "mentions", "mentions_multiword_linker", "multiword_order", "volume_rank",
                  "own_volume_rank", "branch_nodes"])
    mw_pos = {label: k for k, label in enumerate(m_mw.index)}
    for k, label in enumerate(m.index):
        nb = node_counts.loc[label]
        wtr.writerow([f"L{k + 1:05d}", len(label.split()), int(m[label]),
                      int(m_mw[label]) if label in mw_pos else "", mw_pos.get(label, ""), f"{vrank[k]:g}", f"{orank[k]:g}",
                      ";".join(f"{bid[br]}:{int(c)}" for br, c in nb.items())])
tot = sum(bv.values())
with (HERE / "m2_branches.csv").open("w", newline="") as f:
    wtr = csv.writer(f)
    wtr.writerow(["branch_id", "branch", "own_volume_share"])
    for b in bv:
        wtr.writerow([bid[b], names[b], repr(bv[b] / tot)])
print(f"\n== 13. wrote m2_label_counts.csv ({len(m)} labels) and m2_branches.csv ({len(bv)} branches) beside this script")


==> anc/review_demand/supplement_r10_output.txt <==
taxonomy nodes: 42994; nodes whose label contains 'wait': 11; distinct such labels: 11; their keywords: 12; their monthly volume: 622
  labels: ['Best Time to Call Customer Service (Wait Times)', 'Call Waiting', 'Call Waiting Faqs', 'FWA Availability and Capacity Waitlists', 'Itcanwait', 'Poor Customer Service Longest Wait Times', 'Prepaid Phone Unlock Rules (1-Year Wait)', 'RCS Waiting To Activate', 'Starlink Capacity / Waitlist by Cell', 'Waitlist', 'iMessage Waiting for Activation Error Fix']
nodes whose label names waiting, lines, queues, appointments or check-in: 149; distinct labels 146; monthly volume 190867
linkable labels: 27817; mentioned: 1008
Spearman over all linkable labels (unmentioned = 0): +0.273 (p=0); Kendall +0.248
Spearman over mentioned labels only (published): +0.185 (p=3.4e-09)

branch | review share (split) | own volume share
  Mobile & Wireless Carriers          66.8%  14.9%
  Devices & Hardware                  11.0%  32.7%
  Deals & Promotions                   8.0%   1.0%
  Internet & Broadband (ISP)           4.0%  18.1%
  Plans & Pricing                      1.9%   2.1%
  Support & Account                    1.6%   3.4%
  TV & Streaming                       1.5%   8.5%
  Business & Enterprise                1.4%   0.4%
  Communication Services               1.3%  14.9%
  Industry & Regulatory                1.0%   0.0%
  Apps & Digital Services              0.8%   2.3%
  Network & Infrastructure             0.3%   0.6%
  IoT & Smart Home                     0.2%   0.8%
  Telecom Careers, Skills & Certific   0.1%   0.0%
  Stores & Locations                   0.1%   0.2%
  Telecom Concepts & How-It-Works      0.0%   0.1%
  Reviews & Comparisons                0.0%   0.0%
branch-level Spearman, own volumes and split mentions: rho=+0.748 p=0.00056 over 17 branches
top two branches by review share: Mobile & Wireless Carriers, Devices & Hardware: 77.7% of mentions, 47.6% of volume
wrote out/branch_shares_corrected.csv
branch-level Spearman, own volumes and modal attribution: rho=+0.468 p=0.058

label-level Spearman on own (non-nested) volumes: mentioned labels +0.162 (p=2.2e-07); all linkable labels +0.258 (p=0)
labels naming waiting, queues, appointments or check-in (no 'line'): nodes 15; distinct 15; monthly volume 13520
  examples: ['Appointment', 'Appointment Reminders', 'Appointment Search', 'Best Time to Call Customer Service (Wait Times)', 'Call Queues & Ring Groups', 'Call Waiting', 'Call Waiting Faqs', 'Hours Appointments', 'Installation Appointment Scheduling and Windows', 'Poor Customer Service Longest Wait Times', 'Prepaid Phone Unlock Rules (1-Year Wait)', 'RCS Waiting To Activate', 'Scheduling a Store Appointment for Tech Help', 'Universal Queue & Callback / Virtual Hold', 'iMessage Waiting for Activation Error Fix']
  of these, naming waiting: 7 labels, 350 searches a month; naming appointments, queues or callbacks: 8 labels, 13170 searches a month; naming check-in: 0
    Appointment Reminders: 9387
    Hours Appointments: 1600
    Appointment: 1033
    Appointment Search: 830
    Installation Appointment Scheduling and Windows: 320
    Call Queues & Ring Groups: 0
    Scheduling a Store Appointment for Tech Help: 0
    Universal Queue & Callback / Virtual Hold: 0

dataset sizes: review rows 47485, with text 37193; taxonomy nodes 42994; keywords the taxonomy was built from 1898584
locations in the export 379; with at least one text review 378; reviews per location min 1, median 145, max 201; reviews with an absolute date 0 of 47485 (the rest relative, e.g. 'a year ago'); locations whose owner responses name a carrier 26, naming 5 different carriers

== 10. Intervals
  label-level Spearman, mentioned labels: +0.185 [95% +0.124, +0.245] (1008 labels, 10,000 resamples)
  label-level Spearman, all linkable labels: +0.273 [95% +0.260, +0.285] (27817 labels, 2,000 resamples)
  branch-level Spearman, split attribution: +0.748 [95% +0.443, +0.900] (17 branches)
  branch-level Spearman, modal attribution: +0.468 [95% +0.006, +0.783] (17 branches)
  waiting pattern: one- and two-star 924/6620 = 14.0% [Wilson 95% 13.1%, 14.8%]; five-star 564/29225 = 1.9% [1.8%, 2.1%]

== 11. Multi-word labels only (post hoc sensitivity)
  linkable labels 26254; reviews linked 11809 of 37193; labels mentioned 532
  label-level Spearman: mentioned labels +0.243 [95% +0.158, +0.326] (p=1.3e-08); all linkable labels +0.210 (p=1.6e-259)
  branch-level Spearman, own volumes: split +0.914 [95% +0.735, +0.983] (p=2.9e-07); modal +0.649 (p=0.0048)
  three largest branches by review share: Mobile & Wireless Carriers 56.1% of mentions, 14.9% of volume; Devices & Hardware 18.5% of mentions, 32.7% of volume; Internet & Broadband (ISP) 11.3% of mentions, 18.1% of volume

== 12. Bootstraps over reviews (diagnostic only; not valid for these statistics, see the comment above)
  reviews drawn with replacement, mentioned labels: estimate +0.185; replicates' 95% range [+0.132, +0.195]; share of replicates below the estimate 90%
  reviews drawn with replacement, all labels: estimate +0.273; replicates' 95% range [+0.251, +0.260]; share of replicates below the estimate 100%
  every review reweighted (Bayesian bootstrap), mentioned labels: estimate +0.185; replicates' 95% range [+0.146, +0.192]; share of replicates below the estimate 90%
  every review reweighted (Bayesian bootstrap), all labels: estimate +0.273; replicates' 95% range [+0.272, +0.273]; share of replicates below the estimate 76%

== 13. wrote m2_label_counts.csv (27817 labels) and m2_branches.csv (17 branches) beside this script


==> anc/review_demand/waiting_keywords_check.py <==
"""Section 6.1 compares a complaint with the taxonomy's labels. An independent assessor (3 November 2026) asked whether the
keywords themselves, not only the labels, show the same thing. Reads the licensed keyword file (not released) and prints only
aggregates. Usage: python3 waiting_keywords_check.py <folder holding Telecom_keywords_full.csv.gz>"""
import csv
import gzip
import re
import sys
from collections import Counter
from pathlib import Path

src = Path(sys.argv[1] if len(sys.argv) > 1 else Path.home() / "Desktop/Omniscite_Exports") / "Telecom_keywords_full.csv.gz"
HERE = Path(__file__).resolve().parent
OUT = []


def say(s):
    print(s)
    OUT.append(s)


WAIT = re.compile(r"\bwait(s|ed|ing|time|times)?\b|\bwaittime\b|\blong lines?\b|\bhours? in line\b", re.I)
STORE = re.compile(r"\b(store|stores|in store|in-store|shop|location|locations|retail)\b", re.I)
TELECOM_OTHER = re.compile(r"\bcall waiting\b|\bwait(ing)? ?list\b|\bwaitlist\b", re.I)
total, vol_total, hits = 0, 0, []
sources = Counter()
with gzip.open(src, "rt", errors="replace") as f:
    for r in csv.DictReader(f):
        total += 1
        v = int(float(r["monthly_volume"] or 0))
        vol_total += v
        sources["ranked keywords of three carrier domains" if r["source"].startswith("ranked:") else r["source"]] += 1
        if WAIT.search(r["keyword"]):
            hits.append((r["keyword"], v))
say(f"keywords {total:,}; summed monthly volume {vol_total:,}; source column: " + ", ".join(f"{k} {n:,}" for k, n in sources.most_common()))
nv = sum(v for _, v in hits)
say(f"keywords matching the waiting pattern: {len(hits):,}, with {nv:,} monthly searches ({100 * nv / vol_total:.3f}% of the file's volume)")
other = [(k, v) for k, v in hits if TELECOM_OTHER.search(k)]
say(f"  of those, call waiting or waitlists: {len(other):,}, with {sum(v for _, v in other):,} searches")
store = [(k, v) for k, v in hits if STORE.search(k) and not TELECOM_OTHER.search(k)]
say(f"  of those, naming a store, shop or location: {len(store):,}, with {sum(v for _, v in store):,} searches")
(HERE / "waiting_keywords_check_output.txt").write_text("\n".join(OUT) + "\n")


==> anc/review_demand/waiting_keywords_check_output.txt <==
keywords 1,898,584; summed monthly volume 1,091,988,001; source column: corpus 1,895,189, ranked keywords of three carrier domains 2,781, authored 614
keywords matching the waiting pattern: 532, with 114,329 monthly searches (0.010% of the file's volume)
  of those, call waiting or waitlists: 179, with 21,052 searches
  of those, naming a store, shop or location: 9, with 205 searches


==> anc/stakes/stakes_screen_check.py <==
"""The stakes count screened: of a random sample of the works that name Ahrefs, Semrush or Similarweb in title or
abstract (stakes_screen_sample.py), how many use a vendor's figures as data, how many of those use one vendor only,
and how many compare vendors; judged from title and abstract by two blind annotators (separate AI agents on different
models, given only the sample and a fixed protocol, stakes_screen_protocol.md). Written and committed before either
annotator's judgments were read.

Inputs, in this folder: stakes_screen_judgments_1.csv and stakes_screen_judgments_2.csv
(sample_id, uses_vendor_data, tools_used, compares_tools). Prints the results; reads no abstract.
"""
import csv
import math
from collections import Counter
from pathlib import Path

HERE = Path(__file__).resolve().parent


def load(name):
    return {r["sample_id"]: r for r in csv.DictReader((HERE / name).open())}


def wilson(k, n, z=1.96):
    if n == 0:
        return float("nan"), float("nan")
    p = k / n
    c = (p + z * z / (2 * n)) / (1 + z * z / n)
    h = z * math.sqrt(p * (1 - p) / n + z * z / (4 * n * n)) / (1 + z * z / n)
    return c - h, c + h


def kappa(a, b, ids):
    n = len(ids)
    po = sum(a[i] == b[i] for i in ids) / n
    ca, cb = Counter(a[i] for i in ids), Counter(b[i] for i in ids)
    pe = sum(ca[c] * cb[c] for c in set(ca) | set(cb)) / (n * n)
    return (po - pe) / (1 - pe) if pe < 1 else float("nan"), po


j1, j2 = load("stakes_screen_judgments_1.csv"), load("stakes_screen_judgments_2.csv")
ids = sorted(set(j1) & set(j2))
print(f"== Works sampled and judged by both annotators: {len(ids)}")
u1 = {i: j1[i]["uses_vendor_data"].strip().lower() for i in ids}
u2 = {i: j2[i]["uses_vendor_data"].strip().lower() for i in ids}
for name, u, j in (("annotator 1", u1, j1), ("annotator 2", u2, j2)):
    c = Counter(u.values())
    k, n = c["yes"], len(ids)
    lo, hi = wilson(k, n)
    yes = [i for i in ids if u[i] == "yes"]
    one = sum(1 for i in yes if len([t for t in j[i]["tools_used"].split(";") if t.strip()]) == 1)
    comp = sum(1 for i in yes if j[i]["compares_tools"].strip().lower() == "yes")
    l1, h1 = wilson(one, len(yes))
    print(f"  {name}: {dict(c)}; use a vendor's figures as data {k}/{n} = {k / n:.0%} [Wilson 95% {lo:.0%}, {hi:.0%}]; "
          f"of those, one vendor only {one}/{len(yes)} = {one / len(yes):.0%} [{l1:.0%}, {h1:.0%}]; compare vendors {comp}")
both = [i for i in ids if u1[i] == u2[i] == "yes"]
k_, po = kappa(u1, u2, ids)
print(f"  agreement on uses_vendor_data: {po:.0%} of {len(ids)}; Cohen's kappa {k_:.2f}; both say yes: {len(both)}")
lo, hi = wilson(len(both), len(ids))
print(f"  share both annotators judge to use a vendor's figures as data: {len(both)}/{len(ids)} = {len(both) / len(ids):.0%} [{lo:.0%}, {hi:.0%}]")


==> anc/stakes/stakes_screen_check_output.txt <==
== Works sampled and judged by both annotators: 120
  annotator 1: {'yes': 99, 'no': 13, 'unclear': 8}; use a vendor's figures as data 99/120 = 82% [Wilson 95% 75%, 88%]; of those, one vendor only 86/99 = 87% [79%, 92%]; compare vendors 7
  annotator 2: {'yes': 104, 'no': 14, 'unclear': 2}; use a vendor's figures as data 104/120 = 87% [Wilson 95% 79%, 92%]; of those, one vendor only 91/104 = 88% [80%, 93%]; compare vendors 5
  agreement on uses_vendor_data: 90% of 120; Cohen's kappa 0.63; both say yes: 99
  share both annotators judge to use a vendor's figures as data: 99/120 = 82% [75%, 88%]


==> anc/stakes/stakes_screen_ids.csv <==
sample_id,openalex_id,year,tools_named_by_keyword_match
S001,https://openalex.org/W4386413761,2023,Similarweb
S002,https://openalex.org/W2896790408,2018,Similarweb
S003,https://openalex.org/W7215069653,2026,Similarweb
S004,https://openalex.org/W4413997232,2025,Semrush
S005,https://openalex.org/W7135293380,2024,Ahrefs
S006,https://openalex.org/W2887136363,2018,Similarweb
S007,https://openalex.org/W4410807235,2025,Semrush
S008,https://openalex.org/W4400650845,2024,Semrush
S009,https://openalex.org/W7219212524,2024,Semrush
S010,https://openalex.org/W4387655921,2023,Similarweb
S011,https://openalex.org/W7221520103,2026,Ahrefs
S012,https://openalex.org/W7214031212,2026,Similarweb
S013,https://openalex.org/W7164631598,2026,Semrush
S014,https://openalex.org/W4413799809,2025,Semrush
S015,https://openalex.org/W4387737809,2023,Semrush
S016,https://openalex.org/W4287838976,2022,Ahrefs
S017,https://openalex.org/W7156124779,2026,Ahrefs;Semrush
S018,https://openalex.org/W3118413087,2020,Similarweb
S019,https://openalex.org/W4410405983,2023,Similarweb
S020,https://openalex.org/W4410987408,2025,Semrush
S021,https://openalex.org/W7167680241,2026,Semrush
S022,https://openalex.org/W2340577334,2016,Similarweb
S023,https://openalex.org/W4410841181,2025,Similarweb
S024,https://openalex.org/W4308514399,2022,Semrush
S025,https://openalex.org/W4402744802,2024,Semrush
S026,https://openalex.org/W2918107428,2020,Semrush
S027,https://openalex.org/W4411322119,2025,Similarweb
S028,https://openalex.org/W7203690288,2026,Ahrefs
S029,https://openalex.org/W7220691270,2026,Semrush
S030,https://openalex.org/W7132960692,2023,Semrush
S031,https://openalex.org/W7111190968,,Semrush
S032,https://openalex.org/W4390406457,2023,Ahrefs;Similarweb
S033,https://openalex.org/W3025104046,2020,Ahrefs;Semrush
S034,https://openalex.org/W7155707952,2026,Ahrefs;Semrush
S035,https://openalex.org/W4386541560,2023,Similarweb
S036,https://openalex.org/W4410139851,2025,Ahrefs;Semrush;Similarweb
S037,https://openalex.org/W7215354859,2025,Similarweb
S038,https://openalex.org/W4387314355,2023,Semrush
S039,https://openalex.org/W4389150704,2023,Similarweb
S040,https://openalex.org/W7106501392,2025,Semrush
S041,https://openalex.org/W4403465573,2024,Ahrefs
S042,https://openalex.org/W4368375851,2023,Similarweb
S043,https://openalex.org/W7135932116,2026,Semrush;Similarweb
S044,https://openalex.org/W2991036300,2018,Ahrefs
S045,https://openalex.org/W3209005322,2020,Ahrefs
S046,https://openalex.org/W7171762170,2026,Similarweb
S047,https://openalex.org/W4382986991,2023,Ahrefs;Semrush
S048,https://openalex.org/W2808354051,2018,Similarweb
S049,https://openalex.org/W7112232724,2023,Similarweb
S050,https://openalex.org/W4415050978,2025,Similarweb
S051,https://openalex.org/W4401149601,2024,Semrush;Similarweb
S052,https://openalex.org/W4297721841,2022,Similarweb
S053,https://openalex.org/W4413183628,2025,Semrush
S054,https://openalex.org/W4398835444,2021,Ahrefs
S055,https://openalex.org/W4317537876,2022,Similarweb
S056,https://openalex.org/W1497569866,2013,Ahrefs
S057,https://openalex.org/W7163598807,2026,Similarweb
S058,https://openalex.org/W3107085309,2020,Similarweb
S059,https://openalex.org/W2900611678,2018,Similarweb
S060,https://openalex.org/W4415776338,2025,Similarweb
S061,https://openalex.org/W4412094034,2025,Ahrefs;Semrush
S062,https://openalex.org/W7197358994,2022,Similarweb
S063,https://openalex.org/W7201916725,2026,Similarweb
S064,https://openalex.org/W7201597398,2026,Similarweb
S065,https://openalex.org/W7119559439,2025,Semrush
S066,https://openalex.org/W7166721297,2026,Ahrefs
S067,https://openalex.org/W3081402446,2019,Ahrefs
S068,https://openalex.org/W7162372016,2023,Semrush
S069,https://openalex.org/W7200010007,2026,Similarweb
S070,https://openalex.org/W4394117811,2022,Similarweb
S071,https://openalex.org/W3158016099,2021,Ahrefs
S072,https://openalex.org/W2959338647,2019,Similarweb
S073,https://openalex.org/W4408248272,2025,Similarweb
S074,https://openalex.org/W2349394438,2016,Semrush
S075,https://openalex.org/W7167806114,2026,Similarweb
S076,https://openalex.org/W7203715386,2026,Ahrefs
S077,https://openalex.org/W7214017265,2026,Similarweb
S078,https://openalex.org/W3097125967,2020,Ahrefs;Semrush
S079,https://openalex.org/W7219291119,2026,Semrush
S080,https://openalex.org/W2787170606,2018,Ahrefs
S081,https://openalex.org/W4415438844,2025,Ahrefs;Semrush
S082,https://openalex.org/W3157705708,2021,Similarweb
S083,https://openalex.org/W3208521780,2021,Semrush
S084,https://openalex.org/W7162245079,2026,Semrush
S085,https://openalex.org/W7160706246,2026,Similarweb
S086,https://openalex.org/W4408793850,2025,Semrush
S087,https://openalex.org/W4377092970,2023,Semrush
S088,https://openalex.org/W7117950650,2025,Semrush
S089,https://openalex.org/W2891607618,2018,Similarweb
S090,https://openalex.org/W3157690107,2021,Ahrefs
S091,https://openalex.org/W4319783284,2022,Similarweb
S092,https://openalex.org/W7216660512,2025,Semrush
S093,https://openalex.org/W7217029289,2023,Semrush
S094,https://openalex.org/W7214307774,2026,Semrush
S095,https://openalex.org/W4251399457,2017,Semrush
S096,https://openalex.org/W7168553717,2026,Ahrefs;Semrush
S097,https://openalex.org/W7156123421,2026,Ahrefs
S098,https://openalex.org/W3138845830,2021,Semrush;Similarweb
S099,https://openalex.org/W4312679629,2022,Similarweb
S100,https://openalex.org/W4415780036,2025,Semrush
S101,https://openalex.org/W3116577141,2020,Similarweb
S102,https://openalex.org/W4405890815,2024,Similarweb
S103,https://openalex.org/W4361282469,2019,Ahrefs
S104,https://openalex.org/W4410217194,2025,Similarweb
S105,https://openalex.org/W7149276346,2026,Similarweb
S106,https://openalex.org/W7161113139,2026,Semrush
S107,https://openalex.org/W4319778133,2022,Ahrefs
S108,https://openalex.org/W7155215409,2026,Similarweb
S109,https://openalex.org/W4391902839,2023,Semrush
S110,https://openalex.org/W7171005728,2026,Ahrefs
S111,https://openalex.org/W7119076431,2026,Semrush
S112,https://openalex.org/W4391409478,2023,Semrush
S113,https://openalex.org/W7130937130,2026,Ahrefs
S114,https://openalex.org/W4409497924,2024,Ahrefs
S115,https://openalex.org/W4385187505,2023,Semrush
S116,https://openalex.org/W4403693764,2024,Semrush;Similarweb
S117,https://openalex.org/W3014894784,2020,Similarweb
S118,https://openalex.org/W4404467996,2024,Ahrefs
S119,https://openalex.org/W4401590299,2024,Semrush
S120,https://openalex.org/W4415436781,2025,Ahrefs;Semrush


==> anc/stakes/stakes_screen_judgments_1.csv <==
sample_id,uses_vendor_data,tools_used,compares_tools,reason
S001,yes,Similarweb,no,Similarweb audience demographics for the chatbot site reported as findings
S002,yes,Similarweb,no,Report relies on Similarweb traffic estimates for news websites
S003,yes,Similarweb,no,Similarweb category ranking used to pick the five sampled sites
S004,no,,,Tool only mentioned as something students valued; no figures analysed
S005,yes,Ahrefs,no,Title states an Ahrefs-based SEO assessment of a university site
S006,yes,Similarweb,no,Competitor websites analysed with Similarweb alongside own site analytics
S007,yes,Semrush,no,Semrush search volumes quantify common prostate cancer queries
S008,no,,,Semrush is a teaching instrument; data concern student outcomes
S009,yes,Semrush,no,Semrush audit scores used to judge company website health
S010,yes,Similarweb,no,Similarweb monthly access figures used to rank health information sites
S011,yes,Ahrefs,no,Dataset built from Ahrefs search-result data and domain ratings
S012,yes,Similarweb,yes,Similarweb among sources reconciled into unified chatbot audience estimates
S013,yes,Semrush,no,Semrush traffic projection cited as empirical support for central premise
S014,yes,Semrush,no,Semrush visit counts correlated with company financial indicators
S015,yes,Semrush,no,Semrush located most-spread pages and linking sites for analysis
S016,no,,,Promotional listicle describing Ahrefs features; no figures analysed
S017,unclear,,,Vendors appear only in reference list; their role is unstated
S018,yes,Similarweb,no,Similarweb is the main source of digitalisation usage statistics
S019,no,,,Similarweb visitor count only motivates; analysis is usability questionnaire
S020,yes,Semrush,no,Secondary data analysis draws on Semrush among other tools
S021,yes,Semrush,no,Semrush identified top contraception queries with volumes and pages
S022,yes,Similarweb,no,Unpublished Similarweb referral data analysed alongside other sources
S023,yes,Similarweb,no,Similarweb engagement and visit metrics measured for each university
S024,yes,Semrush,no,Semrush unique visitor estimates for illegal pharmacy domains
S025,yes,Semrush,yes,Semrush search volumes analysed and checked against Google Trends
S026,no,,,Vendor appears only as a contributor's employer
S027,no,,,Similarweb popularity only describes the outlet; analysis is discourse
S028,yes,Ahrefs,no,Ahrefs crawler-request finding supports the report's central argument
S029,unclear,,,Truncated abstract; unclear whether Semrush figures serve as data
S030,yes,Semrush,no,Semrush audits benchmark company website against competitors
S031,yes,Semrush,no,Semrush rank is one regression metric of relational capital
S032,yes,Ahrefs;Similarweb,no,Ahrefs and Similarweb rankings used to rate presentation services
S033,yes,Ahrefs;Semrush,no,Publisher search visibility data retrieved from Semrush and Ahrefs
S034,unclear,,,Vendor industry studies only listed in bibliography; use unstated
S035,yes,Similarweb,no,Similarweb repository visit data used to rank universities
S036,yes,Ahrefs;Semrush;Similarweb,no,Several vendor tools used to analyse university websites
S037,yes,Similarweb,no,Similarweb traffic figures support platform dominance findings
S038,yes,Semrush,no,Semrush among data sources for brand website traffic
S039,yes,Similarweb,no,Similarweb metrics measure consumer behaviour on sharing platforms
S040,yes,Semrush,no,Semrush local study figure cited as backing for main claim
S041,yes,Ahrefs,no,Ahrefs search volumes document online interest in the condition
S042,no,,,Similarweb usage figure only background; analysis uses survey data
S043,yes,Semrush;Similarweb,no,Similarweb and Semrush benchmarks compare two online fashion stores
S044,no,,,Title indicates a how-to guide about the tool; no abstract
S045,no,,,Advertisement for shared Ahrefs access; no figures used
S046,yes,Similarweb,no,Similarweb among public sources underpinning the company comparison
S047,yes,Ahrefs;Semrush,yes,Authority scores from three vendors correlated to test agreement
S048,yes,Similarweb,no,Similarweb traffic serves as outcome in regression analysis
S049,yes,Similarweb,no,Similarweb visit data estimate audiences of sanctioned sites
S050,yes,Similarweb,no,Similarweb engagement and demographic data assess institute websites
S051,yes,Semrush;Similarweb,no,Semrush and Similarweb metrics feed a multi-criteria ranking
S052,yes,Similarweb,no,Similarweb traffic and rank evaluate university website performance
S053,yes,Semrush,no,Semrush top-sites list for China defines tested websites
S054,no,,,Ahrefs listed among recommended marketing tools; no figures
S055,yes,Similarweb,no,Similarweb most-visited ranking selected the examined website
S056,yes,Ahrefs,no,Ahrefs backlink data feed the visibility indicator
S057,yes,Similarweb,no,Similarweb visitor figures justify review platforms chosen for corpus
S058,yes,Similarweb,no,Similarweb usage data among indicators for clustering universities
S059,yes,Similarweb,yes,Similarweb estimates checked against accurate traffic data
S060,yes,Similarweb,no,Similarweb traffic and audience data assess newspaper websites
S061,yes,Ahrefs;Semrush,yes,Dataset gathers same metrics across multiple SEO tools for comparison
S062,yes,Similarweb,no,Similarweb used to rank leading digital marketing websites
S063,yes,Similarweb,no,Similarweb data used to assess bank's digital audience engagement
S064,yes,Similarweb,no,Similarweb traffic integrated with review and repository data
S065,unclear,,,Semrush named among internship tools; data use not stated
S066,yes,Ahrefs,no,Ahrefs authority and traffic metrics correlated with AI visibility
S067,yes,Ahrefs,no,Ahrefs metrics compare rental website with top search results
S068,yes,Semrush,no,Semrush among tools supplying hotel website performance data
S069,unclear,,,Method built around Similarweb data; application to figures unclear
S070,yes,Similarweb,no,Similarweb traffic data analysed for European news media
S071,yes,Ahrefs,no,Ahrefs traffic and link figures compared across universities
S072,yes,Similarweb,no,Similarweb global rank among indices assessing tourism websites
S073,no,,,Similarweb ranking only background; analysis is survey regression
S074,yes,Semrush,no,Semrush keyword data test effect of algorithm change
S075,yes,Similarweb,no,Similarweb traffic data used to choose the media sample
S076,no,,,Ahrefs analytics product named within a privacy policy
S077,yes,Similarweb,yes,Similarweb reconciled with other audience sources into one metric
S078,yes,Ahrefs;Semrush,no,Ranking and keyword metrics from Semrush and Ahrefs examined
S079,yes,Semrush,no,Semrush tracking shows search visibility gain after redesign
S080,yes,Ahrefs,no,Ahrefs keyword data used in the documented SEO process
S081,yes,Ahrefs;Semrush,yes,Organic traffic estimates compared across four SEO tools
S082,yes,Similarweb,no,Government website traffic analysed with Similarweb
S083,yes,Semrush,no,Semrush metrics establish brand web positioning versus competitors
S084,yes,Semrush,no,Semrush traffic and engagement data tracked over five years
S085,yes,Similarweb,no,Similarweb among tools ranking university websites
S086,yes,Semrush,no,Semrush traffic and SEO data compare automobile websites
S087,yes,Semrush,no,Semrush search trend data measure public interest
S088,yes,Semrush,no,Semrush traffic tool measures visits to library websites
S089,yes,Similarweb,no,Similarweb visits and mobile share diagnose the design problem
S090,yes,Ahrefs,no,Ahrefs organic traffic estimates compare hospital and top pages
S091,yes,Similarweb,no,Similarweb among tools in comparing marketplace platforms
S092,yes,Semrush,no,Semrush among quantitative tools assessing public institution websites
S093,unclear,,,Semrush listed among platforms; role in analysis not stated
S094,no,,,Semrush mentioned when describing superficial audit practice
S095,yes,Semrush,no,Semrush keyword data test effect of algorithm change
S096,yes,Ahrefs;Semrush,no,Semrush and Ahrefs keyword and click datasets underpin the indices
S097,unclear,,,Ahrefs industry study only listed in bibliography; use unstated
S098,yes,Semrush;Similarweb,no,Similarweb and Semrush data assess library websites
S099,yes,Similarweb,no,Similarweb demo data examine company website performance
S100,yes,Semrush,no,Semrush data reveal news site access patterns
S101,yes,Similarweb,no,Similarweb traffic statistics compare media websites
S102,yes,Similarweb,no,Similarweb visit counts measure website popularity
S103,yes,Ahrefs,no,Ahrefs link and traffic indicators used to assess libraries
S104,yes,Similarweb,no,Similarweb traffic and audience profile data for a ministry website
S105,yes,Similarweb,no,Similarweb data used to select influential web resources
S106,yes,Semrush,no,Semrush top-sites lists define the sample of websites
S107,yes,Ahrefs,no,Ahrefs ratings and backlinks explored for university websites
S108,yes,Similarweb,no,Similarweb audience ranking selected the news portals
S109,yes,Semrush,no,Semrush platform traffic measures sharing economy development
S110,yes,Ahrefs,no,Proprietary Ahrefs data underpin the AI citation audit
S111,yes,Semrush,no,Semrush visits and traffic channels of hijacked journals
S112,yes,Semrush,no,Semrush among tools evaluating website SEO and analytics
S113,yes,Ahrefs,no,Ahrefs domain rating serves as a predictor variable
S114,yes,Ahrefs,no,Ahrefs domain rating linked to organic traffic declines
S115,yes,Semrush,no,Semrush among research tools used to evaluate the portal
S116,yes,Semrush;Similarweb,no,Similarweb and Semrush data on online education market leaders
S117,unclear,,,Similarweb only cited in references; data use not stated
S118,yes,Ahrefs,no,Ahrefs search questions and volumes analysed
S119,yes,Semrush,no,Semrush software produced sentiment results that were analysed
S120,yes,Ahrefs;Semrush,no,Semrush and Ahrefs data on consumer search trends


==> anc/stakes/stakes_screen_judgments_2.csv <==
sample_id,uses_vendor_data,tools_used,compares_tools,reason
S001,yes,Similarweb,no,Similarweb audience demographics used alongside a social listening tool
S002,yes,Similarweb,no,Similarweb news-site traffic data is the report's main evidence
S003,yes,Similarweb,no,Similarweb category ranking determines the studied sample
S004,no,,,Tools named only as taught or used by students
S005,yes,Ahrefs,no,Title states the site's SEO analysis was done with Ahrefs
S006,yes,Similarweb,no,Competitor site analysis uses Similarweb; own site uses first-party analytics
S007,yes,Semrush,no,Semrush search volumes and queries are the study data
S008,no,,,Semrush is a classroom intervention; outcomes are student learning
S009,yes,Semrush,no,Semrush site audit scores reported for one website
S010,yes,Similarweb,no,Similarweb monthly visit figures reported for health information sites
S011,yes,Ahrefs,no,Ahrefs SERP and Domain Rating data underpin the dataset
S012,yes,Similarweb,no,Similarweb among sources feeding national chatbot audience estimates
S013,yes,Semrush,no,Semrush traffic projection cited as supporting evidence
S014,yes,Semrush,no,Semrush website visit counts correlated with financial indicators
S015,yes,Semrush,no,Semrush used to find widely spread articles and visitor behaviour
S016,no,,,Listicle describing SEO tools; no figures analyzed
S017,no,,,Vendors appear only in a book's reference list
S018,yes,Similarweb,no,Similarweb usage statistics are main data source
S019,yes,Similarweb,no,Similarweb visitor count cited as rationale; analysis is usability testing
S020,yes,Semrush,no,Secondary data analysis includes Semrush keyword data
S021,yes,Semrush,no,Semrush search queries and volumes select and describe pages
S022,yes,Similarweb,no,Previously unpublished Similarweb referral data combined with other sources
S023,yes,Similarweb,no,"Similarweb visits, page views and bounce rates for university sites"
S024,yes,Semrush,no,Semrush traffic analytics gives visitors to pharmacy domains
S025,yes,Semrush,yes,Semrush search volumes reported and compared with Google Trends
S026,no,,,Vendor staff only listed among book contributors
S027,yes,Similarweb,no,Similarweb visitor ranking used to justify choosing the outlet
S028,yes,Ahrefs,no,Ahrefs crawler-request finding cited as evidence in the argument
S029,no,,,Semrush add-on adoption threshold discussed; no Semrush figures evident
S030,yes,Semrush,no,Semrush audits of company and competitors used in analysis
S031,yes,Semrush,no,Semrush rank is one of eight regression metrics
S032,yes,Ahrefs;Similarweb,no,Ahrefs domain ratings and Similarweb rankings used to compare platforms
S033,yes,Ahrefs;Semrush,no,Domain visibility data from Semrush and Ahrefs
S034,no,,,Vendors listed only among bibliography sources
S035,yes,Similarweb,no,Similarweb visit and channel figures for repositories
S036,yes,Ahrefs;Semrush;Similarweb,no,Several tools including these three used on university websites
S037,yes,Similarweb,no,Similarweb traffic and engagement figures document the platform's market lead
S038,yes,Semrush,no,Semrush traffic figures describe brand websites' visits
S039,yes,Similarweb,no,Similarweb consumer-behaviour metrics for regional sharing platforms
S040,yes,Semrush,no,Hedged recollection of a Semrush study cited as support
S041,yes,Ahrefs,no,Ahrefs search volumes and related questions are the study data
S042,yes,Similarweb,no,Similarweb daily-user figure cited as background; analysis uses survey data
S043,yes,Semrush;Similarweb,no,"Traffic, keyword and authority benchmarks of two stores from both tools"
S044,unclear,,,Title only; whether Ahrefs figures are analyzed cannot be told
S045,no,,,Advertisement for shared Ahrefs accounts; no figures analyzed
S046,yes,Similarweb,no,Similarweb listed among sources for the firms' comparative analysis
S047,yes,Ahrefs;Semrush,yes,"Authority metrics from Semrush, Ahrefs and Moz are correlated"
S048,yes,Similarweb,no,Similarweb traffic data for sixty sites in regression
S049,yes,Similarweb,no,Similarweb audience data estimate EU visits to sanctioned media sites
S050,yes,Similarweb,no,"Similarweb engagement, demographic and ranking data for medical institute sites"
S051,yes,Semrush;Similarweb,no,Semrush and Similarweb metrics feed a TOPSIS ranking
S052,yes,Similarweb,no,Similarweb traffic and ranking used to evaluate a university website
S053,yes,Semrush,no,Semrush top-websites list used as sampling frame
S054,no,,,Ahrefs only named among recommended tools
S055,yes,Similarweb,no,Similarweb report ranking determined the sample website
S056,yes,Ahrefs,no,Ahrefs backlink data used for the visibility indicator
S057,yes,Similarweb,no,Similarweb visitor counts used to justify selecting review platforms
S058,yes,Similarweb,no,Similarweb data combined with scraped indicators to cluster universities
S059,yes,Similarweb,yes,Similarweb traffic estimates tested against accurate traffic data
S060,yes,Similarweb,no,"Similarweb traffic, demographics and engagement of two newspaper sites analyzed"
S061,yes,Ahrefs;Semrush,yes,Dataset compares SEO metrics for two domains across several tools
S062,yes,Similarweb,no,Similarweb ranking of marketing websites at a given date
S063,yes,Similarweb,no,Similarweb data used to find the bank's low engagement and visibility
S064,yes,Similarweb,no,Similarweb traffic data integrated with reviews and repositories
S065,no,,,Semrush named among tools used during an internship
S066,yes,Ahrefs,no,"Ahrefs authority, referring domains and traffic correlated with AI visibility"
S067,yes,Ahrefs,no,Ahrefs authority and rank data for a site and top competitors
S068,yes,Semrush,no,Semrush among tools yielding hotel website performance data
S069,yes,Similarweb,no,Method for software market study built on Similarweb visits and engagement
S070,yes,Similarweb,no,Similarweb traffic origin data for EU news media
S071,yes,Ahrefs,no,"Ahrefs page authority, backlinks and referring domains for universities"
S072,yes,Similarweb,no,Similarweb global ranks among indices for tourism websites
S073,yes,Similarweb,no,Similarweb marketplace visitor ranking cited as background; analysis is a survey
S074,yes,Semrush,no,Semrush keyword analysis tested effect of an algorithm change
S075,yes,Similarweb,no,Similarweb traffic used to select the media outlets compared
S076,no,,,Ahrefs Analytics named in a privacy policy; no figures
S077,yes,Similarweb,no,Similarweb among sources reconciled into audience estimates
S078,yes,Ahrefs;Semrush,no,SEO rankings and keywords gathered via Semrush and Ahrefs-type analytics tools
S079,yes,Semrush,no,Semrush Position Tracking visibility reported before and after redesign
S080,yes,Ahrefs,no,Ahrefs keyword explorer data used in the SEO case documentation
S081,yes,Ahrefs;Semrush,yes,Organic traffic estimates compared across four SEO tools
S082,yes,Similarweb,no,Similarweb traffic analysis of government websites
S083,yes,Semrush,no,"Semrush authority, keyword, backlink and traffic data for one brand domain"
S084,yes,Semrush,no,Semrush traffic and engagement data for contract cheating sites
S085,yes,Similarweb,no,Similarweb among three tools ranking Aceh university websites
S086,yes,Semrush,no,Semrush traffic and SEO measures compared across three auto websites
S087,yes,Semrush,no,Semrush search data on climate change terms analyzed
S088,yes,Semrush,no,Semrush Traffic Analytics measures library website traffic and sources
S089,yes,Similarweb,no,Similarweb visitor and mobile share cited as design problem diagnosis
S090,yes,Ahrefs,no,Ahrefs organic traffic estimates compared for hospital pages and top results
S091,yes,Similarweb,no,Similarweb among tools analyzing marketplace platforms
S092,yes,Semrush,no,Semrush among tools measuring government website quality
S093,no,,,Semrush listed among platforms used for a marketing plan; no figures analyzed
S094,no,,,Semrush named only as an example audit tool in an advice article
S095,yes,Semrush,no,Semrush keyword analysis tested effect of an algorithm change
S096,yes,Ahrefs;Semrush,no,Large Semrush and Ahrefs keyword and clickstream dataset analyzed
S097,no,,,Vendor appears only in a book's bibliography
S098,yes,Semrush;Similarweb,no,Similarweb and Semrush measures of library websites analyzed
S099,yes,Similarweb,no,Similarweb demo data on a firm's website performance
S100,yes,Semrush,no,Semrush traffic and search data on news media during debates
S101,yes,Similarweb,no,Similarweb traffic statistics compared across state and foreign media sites
S102,yes,Similarweb,no,Similarweb visit counts used as website popularity
S103,yes,Ahrefs,no,"Ahrefs organic traffic, domain rating and links for library sites"
S104,yes,Similarweb,no,"Similarweb traffic, rank and demographic figures for a ministry website"
S105,yes,Similarweb,no,Similarweb data used to select and analyze Kazakh web resources
S106,yes,Semrush,no,Semrush top adult websites list used as sampling frame
S107,yes,Ahrefs,no,"Ahrefs backlink, rating and referring-domain data crawled for universities"
S108,yes,Similarweb,no,Similarweb audience ranking used to choose the news portals sampled
S109,yes,Semrush,no,Semrush platform traffic analysis used in regression on trust factors
S110,yes,Ahrefs,no,Ahrefs Brand Radar data underpin the AI citation audit
S111,yes,Semrush,no,Semrush traffic and channel data for suspected fake journal sites
S112,yes,Semrush,no,Semrush among SEO and web analytics tools for a training site
S113,yes,Ahrefs,no,Ahrefs Domain Rating analyzed alongside schema and AI citation
S114,yes,Ahrefs,no,Domain rating and traffic relationships; Ahrefs statement cited as evidence
S115,yes,Semrush,no,Semrush listed among the study's research tools for a portal
S116,yes,Semrush;Similarweb,no,Market leaders' data gathered with Similarweb and Semrush
S117,unclear,,,Similarweb appears only as a reference entry; use of figures not stated
S118,yes,Ahrefs,no,Ahrefs search volumes and questions for filler queries
S119,yes,Semrush,no,Semrush software used for sentiment analysis of collected statements
S120,yes,Ahrefs;Semrush,no,Consumer behaviour analysis drew on Semrush and Ahrefs data


==> anc/stakes/stakes_screen_protocol.md <==
# Screening the works that name a vendor tool: annotation protocol

Each annotator receives only `03_DATA/raw/stakes_screen/sample.csv` (sample_id, year, type, title, abstract) and
these instructions, and judges each work on its title and abstract alone.

For each row:

- **uses_vendor_data**: `yes` if the work uses figures produced by Ahrefs, Semrush or Similarweb (for example traffic
  or visit estimates, keyword rankings or search volumes, backlink or referring-domain counts, authority scores,
  audience or market-share figures) as data or evidence in its own analysis; `no` if a tool is only named (in a list of
  tools, as an example, as the subject of a description or review without its figures being analyzed, or the match is
  a different sense of the word); `unclear` if the title and abstract do not let you tell.
- **tools_used**: if yes, which of the three tools' figures are used, as a semicolon list (`Ahrefs;Semrush`); leave
  empty otherwise.
- **compares_tools**: `yes` if the work compares figures from two or more such tools (any vendor of traffic or SEO
  metrics) with each other or with first-party analytics; `no` otherwise; leave empty if uses_vendor_data is not yes.
- **reason**: at most twelve words of your own, not quoted from the abstract.

Read every row in full; do not sample, skip or guess. Do not search the web or open any other file.


==> anc/stakes/stakes_screen_sample.py <==
"""Screening the stakes count (independent measurement, 15 October 2026: "the evidence that the field needs this
answer now is an unscreened keyword count"). Of the works in vendor_reliance_works.csv that name Ahrefs, Semrush or
Similarweb, a random sample (fixed seed) is drawn and each work's title and abstract are fetched from the public
OpenAlex API, so that two blind annotators can judge whether the work uses a vendor's figures as data.

Writes 03_DATA/raw/stakes_screen/sample.csv (titles and abstracts; git-ignored, since abstracts belong to their
publishers) and, beside this script, stakes_screen_ids.csv (sample id and OpenAlex id only, released).
Usage: python3 stakes_screen_sample.py
"""
import csv
import json
import random
import time
import urllib.request
from pathlib import Path

HERE = Path(__file__).resolve().parent
DST = HERE.parents[1] / "03_DATA/raw/stakes_screen"
N, SEED = 120, 20261015
UA = {"User-Agent": "stakes-screen (mailto:none@example.org)"}

rows, seen = [], set()
for r in csv.DictReader((HERE / "vendor_reliance_works.csv").open()):
    if r["id"] not in seen and int(r["n_tools"]) >= 1:
        seen.add(r["id"])
        rows.append(r)
sample = random.Random(SEED).sample(rows, N)
DST.mkdir(parents=True, exist_ok=True)
with (DST / "sample.csv").open("w", newline="") as f, (HERE / "stakes_screen_ids.csv.tmp").open("w", newline="") as g:  # replaces the released list only on success
    w, wi = csv.writer(f), csv.writer(g)
    w.writerow(["sample_id", "year", "type", "title", "abstract"])
    wi.writerow(["sample_id", "openalex_id", "year", "tools_named_by_keyword_match"])
    for k, r in enumerate(sample, 1):
        wid = r["id"].rsplit("/", 1)[-1]
        d = json.load(urllib.request.urlopen(urllib.request.Request(f"https://api.openalex.org/works/{wid}", headers=UA), timeout=60))
        inv = d.get("abstract_inverted_index") or {}
        pos = {p: t for t, ps in inv.items() for p in ps}
        abstract = " ".join(pos[i] for i in sorted(pos))
        sid = f"S{k:03d}"
        w.writerow([sid, r["year"], r["type"], (d.get("title") or r["title"]).strip(), abstract])
        wi.writerow([sid, r["id"], r["year"], r["tools_named"]])
        time.sleep(0.15)
(HERE / "stakes_screen_ids.csv.tmp").replace(HERE / "stakes_screen_ids.csv")
print(f"{len(rows)} works name a tool; sampled {N} with seed {SEED}; wrote 03_DATA/raw/stakes_screen/sample.csv and stakes_screen_ids.csv")


==> anc/stakes/stakes_screen_sample_output.txt <==
456 works name a tool; sampled 120 with seed 20261015; wrote 03_DATA/raw/stakes_screen/sample.csv and stakes_screen_ids.csv


==> anc/stakes/vendor_reliance.py <==
"""How much published research names a commercial traffic-estimation tool (Section 1, the stakes of Measurement 1).

Counts works in OpenAlex whose title or abstract names Ahrefs, Semrush or Similarweb, by year, and how many of them
name only one of the three, a mechanical proxy for single-vendor use (naming one tool does not prove the work used one
vendor's figures as data, and naming several does not prove a comparison). Writes vendor_reliance_works.csv, the
list as retrieved (duplicates included), and prints the summary. Read through the public OpenAlex API; rerunning on a
later date returns more works.

Usage: python3 vendor_reliance.py            query OpenAlex now and rewrite the work list
       python3 vendor_reliance.py --offline  recompute the summary from the saved work list (the 14 October 2026 read)
Numbered paging can return a work twice; works are counted once by OpenAlex id (the 14 October list holds three such
repeats). --offline never rewrites the list.
"""
import sys
import csv
import json
import re
import urllib.parse
import urllib.request
from collections import Counter
from datetime import date
from pathlib import Path

UA = {"User-Agent": "vendor-reliance-count (mailto:none@example.org)"}
TOOLS = {"Ahrefs": re.compile(r"ahrefs", re.I), "Semrush": re.compile(r"semrush", re.I), "Similarweb": re.compile(r"similar\s?web", re.I)}
OUT = Path(__file__).with_name("vendor_reliance_works.csv")


def page(n):
    # numbered pages: cursor paging returned HTTP 401 on 14 October 2026; numbered pages reach 10,000 results
    q = {"filter": "title_and_abstract.search:semrush|ahrefs|similarweb", "per-page": 100, "page": n}
    u = "https://api.openalex.org/works?" + urllib.parse.urlencode(q)
    return json.load(urllib.request.urlopen(urllib.request.Request(u, headers=UA), timeout=60))


rows, n, cursor = [], 1, "--offline" not in sys.argv
if not cursor:
    rows = [dict(r, n_tools=int(r["n_tools"])) for r in csv.DictReader(OUT.open())]
while cursor:
    d = page(n)
    n += 1
    for w in d["results"]:
        inv = w.get("abstract_inverted_index") or {}
        pos = {p: t for t, ps in inv.items() for p in ps}
        text = (w.get("title") or "") + " " + " ".join(pos[i] for i in sorted(pos))
        named = [t for t, rx in TOOLS.items() if rx.search(text)]
        rows.append({"id": w["id"], "doi": w.get("doi") or "", "year": w.get("publication_year"), "type": w.get("type"),
                     "title": (w.get("title") or "").strip(), "tools_named": ";".join(named), "n_tools": len(named)})
    cursor = bool(d["results"]) and len(rows) < d["meta"]["count"]

ONLINE = "--offline" not in sys.argv
if ONLINE:
    with OUT.open("w", newline="") as f:
        w = csv.DictWriter(f, fieldnames=list(rows[0]))
        w.writeheader()
        w.writerows(rows)
seen, uniq = set(), []
for r in rows:
    if r["id"] not in seen:
        seen.add(r["id"])
        uniq.append(r)
dups, rows = len(rows) - len(uniq), uniq

matched = [r for r in rows if r["n_tools"] >= 1]
by_year = Counter(r["year"] for r in matched)
one = sum(1 for r in matched if r["n_tools"] == 1)
recent = [r for r in matched if r["year"] and 2023 <= int(r["year"]) <= 2026]
print(f"{'offline, from the saved list' if '--offline' in sys.argv else 'read ' + str(date.today())}: {len(rows)} distinct works "
      f"({dups} duplicates dropped); {len(matched)} name at least one tool in the retrieved title or abstract")
print("by year:", ", ".join(f"{y}: {by_year[y]}" for y in sorted(k for k in by_year if k)))
print(f"name exactly one of the three: {one} of {len(matched)} ({one / len(matched):.0%}); two or more: {len(matched) - one}")
r1 = sum(1 for r in recent if r["n_tools"] == 1)
print(f"2023 to 2026: {len(recent)} works, {r1} ({r1 / len(recent):.0%}) name exactly one tool")
print("works per tool:", ", ".join(f"{t}: {sum(1 for r in matched if t in r['tools_named'].split(';'))}" for t in TOOLS))
if ONLINE:
    print(f"wrote {OUT.name}")


==> anc/stakes/vendor_reliance_output.txt <==
offline, from the saved list: 502 distinct works (3 duplicates dropped); 456 name at least one tool in the retrieved title or abstract
by year: 2011: 2, 2013: 1, 2014: 1, 2015: 2, 2016: 11, 2017: 7, 2018: 16, 2019: 18, 2020: 27, 2021: 32, 2022: 29, 2023: 62, 2024: 48, 2025: 87, 2026: 110
name exactly one of the three: 391 of 456 (86%); two or more: 65
2023 to 2026: 307 works, 258 (84%) name exactly one tool
works per tool: Ahrefs: 119, Semrush: 189, Similarweb: 219


==> anc/stakes/vendor_reliance_works.csv <==
id,doi,year,type,title,tools_named,n_tools
https://openalex.org/W4382986991,https://doi.org/10.3145/epi.2023.jul.03,2023,article,"Reliability of domain authority scores calculated by Moz, Semrush, and Ahrefs",Ahrefs;Semrush,2
https://openalex.org/W4393510677,https://doi.org/10.5281/zenodo.8025045,2023,dataset,"Dataset: Reliability of the domain authority scores calculated by Moz, Semrush, and Ahrefs",Ahrefs;Semrush,2
https://openalex.org/W4407065842,https://doi.org/10.1504/ijbfmi.2024.10069129,2024,article,"Ideal Online Pharmacy Website: A Study using SEMRUSH, Similarweb, and Web Page Comparison Tool",Semrush;Similarweb,2
https://openalex.org/W4390501593,https://doi.org/10.15276/mdt.7.2.2023.7,2023,article,SimilarWeb as a digital tool of competitive intelligence: Ukrainian realities,Similarweb,1
https://openalex.org/W4409884142,https://doi.org/10.31603/bistycs.121,2024,article,Pharmacy store online website analysis using SimilarWeb,Similarweb,1
https://openalex.org/W7135293380,,2024,conference-abstract,SEO analysis of the university website using Ahrefs,Ahrefs,1
https://openalex.org/W4297721841,https://doi.org/10.21107/simantec.v10i2.14234,2022,article,IMPLEMENTATION OF WEBSITE PERFORMANCE EVALUATION WITH SIMILARWEB ON ACADEMIC WEBSITES,Similarweb,1
https://openalex.org/W7216011013,https://doi.org/10.31539/xcvey440,2025,article,ANALISIS POPULARITAS SOFTWARE AKUNTANSI DENGAN MENGGUNAKAN SIMILARWEB,Similarweb,1
https://openalex.org/W2595683247,https://doi.org/10.4172/2168-9601.c1.002,2015,article,SEMrush platform introduction: Social Media Tool presentation,Semrush,1
https://openalex.org/W7200010007,,2026,article,Методика изучения рынка программного обеспечения по данным Similarweb,Similarweb,1
https://openalex.org/W4417526075,https://doi.org/10.34135/mmidentity-2025-36,2025,article,Analytical Evaluation of the University of Economics in Bratislava Website through Ahrefs Tools,Ahrefs,1
https://openalex.org/W3042227953,,2020,article,"SEMrush Review 2020 » Features, Price & Tools (Pros & Cons)",Semrush,1
https://openalex.org/W2991036300,,2018,article,Cómo prevenir o protegernos del SEO negativo con Ahrefs,Ahrefs,1
https://openalex.org/W3186115528,,2017,article,STUDY OF CONNECTIVITY OF CONSTRAINTS OF SOCIAL AND INFORMATIONAL SECURITY USING GOOGLE TRENDS AND AHREFS,Ahrefs,1
https://openalex.org/W3210497577,https://doi.org/10.5281/zenodo.4010295,2020,article,Share Chia sẻ miễn phí Account Ahrefs KeywordTool.io và KwFinder,Ahrefs,1
https://openalex.org/W7219212524,,2024,article,ANALISIS KINERJA WEBSITE PT.BRINGIN GIGANTARA MENGGUNAKAN SEMRUSH TOOL METODE ANALYSIS,Semrush,1
https://openalex.org/W3208521780,https://doi.org/10.36779/mktdescubre.v1iespecial.574,2021,article,Análisis del posicionamiento web de marca asistida por software SEMRUSH,Semrush,1
https://openalex.org/W3116235814,,2019,software,'Ahrefs' API R Interface [R package RAhrefs version 0.1.4],Ahrefs,1
https://openalex.org/W7221085820,https://doi.org/10.5281/zenodo.23253419,2026,preprint,HubSpot AEO vs Ahrefs Brand Radar: ChatGPT citation accuracy 2026 cost comparison,Ahrefs,1
https://openalex.org/W7201597398,,2026,article,"Development of a comprehensive methodology for software market analysis using G2, GitHub and Similarweb data",Similarweb,1
https://openalex.org/W4400650845,https://doi.org/10.52060/j-bisdig.v2i1.2093,2024,article,Maximizing Student Learning with Semrush: A Project Based Learning Strategy for Crafting Effective Business Models,Semrush,1
https://openalex.org/W3108246742,,2018,software,R Interface to Access the 'SEMrush' API [R package SEMrushR version 0.1.0],Semrush,1
https://openalex.org/W7217943418,,2024,article,Perbandingan Ahrefs dan Majestic dalam Ekstraksi Backlink untuk Meningkatkan Visibility Website Perguruan Tinggi,Ahrefs,1
https://openalex.org/W3209005322,https://doi.org/10.5281/zenodo.3764503,2020,article,Mua chung ahrefs sử dụng đầy đủ giá chỉ 50k/tháng trannamphong,Ahrefs,1
https://openalex.org/W4414135400,https://doi.org/10.30872/jurti.v8i1.14614,2024,article,Analisis Metode Search Engine Optimization (SEO) Pada Website Konterku.com Menggunakan Ahrefs,Ahrefs,1
https://openalex.org/W3097656924,https://doi.org/10.30829/iqra.v14i2.8162,2020,article,"ANALISIS KINERJA REPOSITORY UNIVERSITAS MUHAMMADIYAH YOGYAKARTA (UMY) BERBASIS SIMILARWEB, GOOGLE, DAN GOOGLE SCHOLAR",Similarweb,1
https://openalex.org/W7214458029,https://doi.org/10.37012/jtik.v12i2.3807,2026,article,Analysis of Initial SEO Conditions Using SEMrush and Google Analytics for the Prima Jaya MSME E-Catalog Website,Semrush,1
https://openalex.org/W7201995064,https://doi.org/10.55382/jurnalpustakadata.v6i2.1771,2026,article,Dashboard Monitoring Keamanan Domain Berbasis Web untuk Deteksi Backlink Berbahaya Menggunakan Integrasi Data Semrush,Semrush,1
https://openalex.org/W4409144302,https://doi.org/10.1177/mjmrp.241310959,2025,article,A Study on Data-driven Marketing: The Impact of Real-time Website Traffic Analytics on the Decision-making Process with Reference to eBay Using SEMRUSH Tool,Semrush,1
https://openalex.org/W7220691270,https://doi.org/10.5281/zenodo.23175174,2026,preprint,"How to track AI-search referrals from ChatGPT and Perplexity in HubSpot: a 2026 SDR benchmark measuring meeting-booked rate per 1,000 sessions and the threshold for adding Semrush AI Visibility.",Semrush,1
https://openalex.org/W7133503500,https://doi.org/10.5281/zenodo.18856709,2026,article,An Open Letter to SEO Tool Vendors,Ahrefs;Semrush;Similarweb,3
https://openalex.org/W3025104046,https://doi.org/10.1108/cc-01-2020-0002,2020,article,The impact of Google on discovering scholarly information: managing STM publishers’ visibility in Google,Ahrefs;Semrush,2
https://openalex.org/W7213326157,https://doi.org/10.1108/pmm-07-2026-0065,2026,article,Digital performance of global repositories: a comparative webometric analysis,Semrush;Similarweb,2
https://openalex.org/W3129904055,,2020,other,The impact of Google on discovering scholarly information: managing STM publishers’ visibility in Google,Ahrefs;Semrush,2
https://openalex.org/W4410139851,https://doi.org/10.3390/su17094166,2025,article,Efficiency and Sustainability in Online Education: An Evaluation of LMS Platforms and University Websites in Northern Cyprus,Ahrefs;Semrush;Similarweb,3
https://openalex.org/W4412094034,https://doi.org/10.4995/dataset/10251/223019,2025,dataset,"Comparison of Academic SEO metrics across different tools: search terms, traffic and URLs indexed [dataset]",Ahrefs;Semrush,2
https://openalex.org/W7154282522,https://doi.org/10.5281/zenodo.19578095,2026,article,The Click Collapse: How AI Retrieval Layers Replaced Search Discovery,Ahrefs;Similarweb,2
https://openalex.org/W7214996714,https://doi.org/10.51483/ijaiml.6.11s.2026.1438-1450,2026,article,An AI-Driven Framework for Assessing Website Trustworthiness Through Code Quality Metrics and Multi-Criteria Decision Analysis,Ahrefs;Semrush;Similarweb,3
https://openalex.org/W2912449442,https://doi.org/10.1016/j.tourman.2019.01.019,2019,article,Evaluating state tourism websites using Search Engine Optimization tools,,0
https://openalex.org/W4312562898,https://doi.org/10.1007/978-3-031-04028-3_39,2022,book-chapter,The Evaluation of Marketers on Digital Platforms for Organizations (The Full Steps of Measurement and Each Element’s Function),,0
https://openalex.org/W4404240487,https://doi.org/10.11606/issn.2238-2593.organicom.2024.220551,2024,article,"ESG e tecnologia: como empresas divulgam aspectos ambientais, sociais e de governança no mundo digital?",Semrush;Similarweb,2
https://openalex.org/W7126041936,https://doi.org/10.36719/2663-4619/125/146-152,2026,article,Azərbaycanda fəaliyyət göstərən elektron mağazalarda axtarış mühərriki optimizasiyası,Ahrefs;Semrush;Similarweb,3
https://openalex.org/W7163172271,https://doi.org/10.5281/zenodo.20508257,2026,article,SEO Competitiveness in the Indian Corporate Gifting E-Commerce Sector: A Keyword and Domain Authority Analysis,Ahrefs;Semrush,2
https://openalex.org/W7160199415,https://doi.org/10.66731/jher.v31i2.516,2024,article,Utilization of E-Commerce Platforms by Small and Medium Scale Business Operators in Ebonyi South Senatorial Zone of Ebonyi State,Ahrefs;Semrush;Similarweb,3
https://openalex.org/W4414979371,https://doi.org/10.31649/vis/2.2025.21,2025,article,Marketing effectiveness of search engine optimisation: Digital solutions for business competitiveness,Ahrefs;Similarweb,2
https://openalex.org/W2547849064,,2016,report,Indicadores para el estudio de la visibilidad y del impacto de los cibermedios en el ecosistema digital,Ahrefs;Semrush;Similarweb,3
https://openalex.org/W3208349001,https://doi.org/10.4018/978-1-7998-1630-0.ch002,2021,book-chapter,Be Like Amazon,Semrush;Similarweb,2
https://openalex.org/W2940850206,https://doi.org/10.2478/ers-2019-0008,2019,article,Tourist Areas in the Cyberspace: Netnographic Research of the Northern Kraków-Częstochowa Upland,Semrush;Similarweb,2
https://openalex.org/W3113581420,https://doi.org/10.21608/ijhth.2019.132241,2019,article,Evaluating governmental tourism websites in Egypt using Search Engine Optimization tools,Semrush;Similarweb,2
https://openalex.org/W4406750098,https://doi.org/10.18617/liinc.v20i1.7015,2024,article,Construção de credibilidade dos dados,Ahrefs;Semrush,2
https://openalex.org/W4281739847,https://doi.org/10.1371/journal.pone.0268212,2022,article,Measuring user interactions with websites: A comparison of two industry standard analytics approaches using data of 86 websites,Similarweb,1
https://openalex.org/W7220802421,,2024,article,Analisis Faktor-Faktor yang Memengaruhi Search Engine Result Page (SERP) Menggunakan Metode SEO On-Page dan Off-Page (Studi Kasus: Situs Ulasan CBD Oil Australia),Ahrefs;Semrush,2
https://openalex.org/W4415438844,https://doi.org/10.31235/osf.io/j4ryx_v1,2025,preprint,SEO Metrics for Enhanced Academic Research Visibility: A Comparative Study of Global and Country-Level Traffic,Ahrefs;Semrush,2
https://openalex.org/W4387403677,https://doi.org/10.3145/epi.2023.sep.21,2023,article,SCImago Media Rankings (SMR): situation and evolution of the digital reputation of the media worldwide,Ahrefs;Semrush,2
https://openalex.org/W7128121847,,2026,article,Russia’s hybrid warfare : strategic use of agents of influence and resources in the pursuit of objectives,Ahrefs;Similarweb,2
https://openalex.org/W7214106598,https://doi.org/10.2139/ssrn.7514898,2026,preprint,Do Third-Party Web Traffic Estimates Preserve Causal Variation?,,0
https://openalex.org/W7135711644,,2011,dissertation,Data-driven SEO,Ahrefs;Semrush,2
https://openalex.org/W7162874630,https://doi.org/10.1177/01655515261445903,2026,article,Assessing discrepancies across SEO tools in the collection of scholarly web metrics,Ahrefs;Semrush,2
https://openalex.org/W4410613318,https://doi.org/10.15276/mdt.8.1.2024.10,2024,article,Digital-marketing: current challenges and development prospects,Ahrefs;Semrush,2
https://openalex.org/W4415436781,https://doi.org/10.14207/ejsd.2025.v14n3p412,2025,article,Digital Marketing Tools' Transformative Role in Sustainable Development: Navigating Limited Mobility and Disrupted Infrastructure Worldwide,Ahrefs;Semrush,2
https://openalex.org/W3168874344,https://doi.org/10.1109/icwr51868.2021.9443112,2021,conference-paper,An Analysis of Iranian University Library Websites from Standpoint Five Effective Factors on Google SEO : Iranian University Library Websites and Google SEO,Ahrefs;Similarweb,2
https://openalex.org/W2900611678,https://doi.org/10.1108/ijwis-01-2018-0001,2018,article,Website traffic measurement and rankings: competitive intelligence tools examination,Similarweb,1
https://openalex.org/W7167300277,,2026,conference-paper,Artificial intelligence application in developing a keyword search trend analysis tool.,Ahrefs;Semrush,2
https://openalex.org/W2469590674,,2011,article,Data driven SEO,Ahrefs;Semrush,2
https://openalex.org/W7140103335,https://doi.org/10.2139/ssrn.6458202,2026,preprint,The Fast Lane Keyword Methodology: A Structural Framework for Identifying and Prioritizing Zero-Data Long-Tail Keywords in Competitive Digital Markets,,0
https://openalex.org/W4288114079,https://doi.org/10.5281/zenodo.3475847,2019,article,STUDY OF DIGITAL MARKETING AND USEFUL TOOLS USED BY SPECIALIST.,Ahrefs;Similarweb,2
https://openalex.org/W7215337873,,2024,article,Web domain analysis of Agricultural Research Institutes in Nigeria,Ahrefs;Similarweb,2
https://openalex.org/W4403693764,https://doi.org/10.57111/econ/3.2024.18,2024,article,Artificial intelligence for marketing product strategy in the online education market,Semrush;Similarweb,2
https://openalex.org/W4410455168,https://doi.org/10.34257/ljrsvol25vol25is5pg51,2025,article,Visibility of Websites of Agricultural Research Institutes in Nigeria,Ahrefs;Similarweb,2
https://openalex.org/W4416622618,https://doi.org/10.63880/jlii.v1i1.11,2025,article,Webometric Analysis of Maritime Training Institutes Affiliated to Indian Maritime University (IMU) in India,Ahrefs;Similarweb,2
https://openalex.org/W4225063601,https://doi.org/10.31949/infotech.v8i1.2239,2022,article,IMPLEMENTASI METODE SEARCH ENGINE OPTIMIZATION (SEO) PADA SITUS WEB IMIGRASI WONOSOBO,Ahrefs;Semrush,2
https://openalex.org/W4387108340,https://doi.org/10.32782/2524-0072/2023-54-38,2023,article,РОЛЬ ПОШУКОВОЇ ОПТИМІЗАЦІЇ В МАРКЕТИНГОВІЙ ДІЯЛЬНОСТІ,Ahrefs;Similarweb,2
https://openalex.org/W3097125967,,2020,dissertation,Social media usage in B2B firms,Ahrefs;Semrush,2
https://openalex.org/W4398259200,https://doi.org/10.7910/dvn/oknlow,2023,dataset,Replication Data for: Search Engine Manipulation to Spread Pro-Kremlin Propaganda,Ahrefs,1
https://openalex.org/W7169615903,https://doi.org/10.5281/zenodo.21409586,2026,report,Directories Were Declared Dead in 2012. AI Didn't Get the Memo.,Ahrefs;Semrush,2
https://openalex.org/W7162463132,https://doi.org/10.7910/dvn/3etr6b,2026,dataset,"Top 100 Travel Blogs 2010s Historical Archive: A Structured Dataset of Independent Travel-Blogging Rankings, Web Metrics, and Public References",Semrush;Similarweb,2
https://openalex.org/W7219534044,,2023,article,การศกษาการจดอนดบเวบไซตสถาบนการศกษาไทยดวย WEBOMETRICS ในยคชวตวถใหมดวยเครองมอ SEO,Ahrefs;Semrush,2
https://openalex.org/W2947848389,,2018,article,Library Websites Evaluation of Higher Educational Institutes (HEIS) of India:A Web Analysis,Ahrefs,1
https://openalex.org/W2907357352,,2018,article,Analisis Popularitas Website untuk Meningkatkan Business Intelligence Menggunakan Similar Web,Similarweb,1
https://openalex.org/W3163685844,https://doi.org/10.2196/25720,2021,article,Analysis of Keywords Used in Internet Searches for Melanoma Information: Observational Study,Ahrefs;Semrush,2
https://openalex.org/W7162421176,https://doi.org/10.17632/s364962bfv,2026,dataset,"Top 100 Travel Blogs 2010s Historical Archive: A Structured Dataset of Independent Travel-Blogging Rankings, Web Metrics, and Public References",Semrush;Similarweb,2
https://openalex.org/W4394454686,https://doi.org/10.6084/m9.figshare.21936030,2023,dataset,Search Engine Manipulation to Spread Pro-Kremlin Propaganda,Ahrefs,1
https://openalex.org/W4394487539,https://doi.org/10.6084/m9.figshare.20444454,2022,dataset,Search Engine Manipulation: SEO to Spread Kremlin-Aligned Disinformation. Think Tank Backlink Network and Keyphrase Network dataset.,Ahrefs,1
https://openalex.org/W4383503641,https://doi.org/10.7827/turkishstudies.67646,2023,article,The Use of Artificial Intelligence Technology in News Production Processes: Automatic News Production,Semrush,1
https://openalex.org/W7162102235,https://doi.org/10.5281/zenodo.20336990,2026,dataset,Top 100 Travel Blogs 2010s Historical Archive,Semrush;Similarweb,2
https://openalex.org/W4409916472,https://doi.org/10.32983/2222-4459-2025-2-532-541,2025,article,The Efficiency of SEO Tools in Implementing the Company’s Marketing Strategy,Ahrefs;Semrush,2
https://openalex.org/W4411778497,https://doi.org/10.33736/ijaca.7554.2025,2025,article,Empirical Mapping Analysis Of Website World Health Organization From October To December 2023: A Webometric Analysis,Similarweb,1
https://openalex.org/W7132313302,,2021,other,Farklı veri kaynakları ile organik trafik tahmini,Ahrefs,1
https://openalex.org/W7171368347,https://doi.org/10.5281/zenodo.21614889,2026,article,Measuring Share of Model: A Reproducible Protocol for Quantifying Brand Presence in Generative AI Answers,Ahrefs;Semrush,2
https://openalex.org/W4401149601,https://doi.org/10.55248/gengpi.5.0724.1949,2024,article,An SEO- Focused Performance Assessment Ranking of OTT Streaming Services,Semrush;Similarweb,2
https://openalex.org/W7220792882,,2024,article,What are people asking about PFAS in their drinking water based on online search behaviors?,Semrush,1
https://openalex.org/W4411778502,https://doi.org/10.33736/ijaca.v8i1,2025,paratext,,Similarweb,1
https://openalex.org/W7204834075,https://doi.org/10.35774/visnyk2026.03.033,2026,article,Assessment Methodology for Digital Presence of E-Commerce and Retail Enterprises: Conceptual Foundations and Performance Indicator System,Semrush;Similarweb,2
https://openalex.org/W4386406202,https://doi.org/10.5281/zenodo.8314945,2023,article,Surfer SEO Competitors,Ahrefs,1
https://openalex.org/W7135932116,,2026,dissertation,Competitive Analysis of Online E-commerce Fashion Stores in Georgia: A Comparative Approach,Semrush;Similarweb,2
https://openalex.org/W2925210632,https://doi.org/10.5281/zenodo.3243551,2019,report,Visibilidad web de portales de televisión y radio en España: ¿qué medios llevan a cabo un mejor posicionamiento en buscadores?.,Ahrefs,1
https://openalex.org/W4390406457,https://doi.org/10.33407/itlt.v98i6.5407,2023,article,ASSESSING THE EFFICACY OF CLOUD SERVICES FOR DEVELOPING EDUCATIONAL PRESENTATIONS,Ahrefs;Similarweb,2
https://openalex.org/W7215543582,,2022,article,Bridging the Digital Chasm: A Webometric Analysis of the Urban-Rural Divide in College Websites under West Bengal State University,Ahrefs;Semrush,2
https://openalex.org/W2959338647,https://doi.org/10.2478/ers-2019-0015,2019,article,Marketing Potential of Websites of Rural Tourism Facilities in Poland,Similarweb,1
https://openalex.org/W7171005728,,2026,preprint,Who the Machine Names: A Four-Week Panel Audit of AI Citation in Enterprise Banking Software,Ahrefs,1
https://openalex.org/W4415358461,https://doi.org/10.2139/ssrn.5476406,2025,preprint,A Study on Effective On-Page and Off-Page SEO Strategies for Building Brand Visibility with Reference to Hommlie,,0
https://openalex.org/W2762211018,https://doi.org/10.1007/978-3-319-68557-1_23,2017,conference-paper,Outlier Detection Among Influencer Blogs Based on off-Site Web Analytics Data,,0
https://openalex.org/W4409186683,https://doi.org/10.1007/978-3-031-86072-0_5,2025,conference-paper,Comparison of Google Analytics with Similar Web for Statistical Analysis of Website Traffic,Similarweb,1
https://openalex.org/W7197358994,,2022,conference-paper,Топ-10 веб-сайтів у сфері діджитал маркетингу у світі,Similarweb,1
https://openalex.org/W4407237669,https://doi.org/10.51202/0947-7527-2025-6-048,2025,article,Penny-App wächst am stärksten,Similarweb,1
https://openalex.org/W7221520103,https://doi.org/10.5281/zenodo.23311408,2026,dataset,"AI Overview Citations for B2B Software Queries (US, Oct 2026, Wave 1)",Ahrefs,1
https://openalex.org/W4399610557,https://doi.org/10.47772/ijriss.2024.805101,2024,article,Mapping the Website of National Geographic’s Digital Landscape: A Webometric Analysis Approach,Similarweb,1
https://openalex.org/W2896790408,,2018,report,"Google, Facebook and New Zealand News Media: The Problem of Platform Dependency",Similarweb,1
https://openalex.org/W7151421479,https://doi.org/10.5281/zenodo.19455658,2026,article,Why prestige beauty brands are losing the AI purchase decision on a deterministic platform — and why no one is measuring it,Semrush,1
https://openalex.org/W7221518188,https://doi.org/10.5281/zenodo.23308565,2026,preprint,How to measure AI citation share in Semrush's AI Toolkit and draft Claude outreach,Semrush,1
https://openalex.org/W3081402446,,2019,article,Implementasi Search Engine Optimization (SEO) Pada Situs rental-mobil-malang.com Menggunakan Metode Off Page SEO,Ahrefs,1
https://openalex.org/W7168553717,https://doi.org/10.5281/zenodo.21387730,2026,article,OPTIMIZING CONTENT MARKETING STRATEGIES BASED ON SEARCH ENGINE ALGORITHMS AND ARTIFICIAL INTELLIGENCE TO INCREASE SEMANTIC RELEVANCE AND SEO EFFECTIVENESS,Ahrefs;Semrush,2
https://openalex.org/W4242084749,https://doi.org/10.4018/978-1-7998-0957-9.ch006,2019,book-chapter,Testing and Competitive Intelligence,Semrush,1
https://openalex.org/W7140173563,https://doi.org/10.29030/2309-2076-2026-19-1-258-269,2026,article,Monetization models of data in the conditions of the digital platform economy: a comparative analysis,Similarweb,1
https://openalex.org/W4386413761,https://doi.org/10.1109/wconf58270.2023.10235230,2023,conference-paper,How Much Noise ChatGPT is Making: A Sentiment Analysis Approach,Similarweb,1
https://openalex.org/W3012106005,,2019,article,Webometric Analysis Agriculture University Websites for Maharashtra State,Similarweb,1
https://openalex.org/W7159864534,https://doi.org/10.32520/stmsi.v15i4.5824,2026,article,Accessibility Evaluation of University Websites in Indonesia based on WCAG 2.2 Guidelines,Similarweb,1
https://openalex.org/W7130819454,https://doi.org/10.5281/zenodo.18724251,2026,article,best ai ai tool for ai writing tool,Semrush,1
https://openalex.org/W2612958110,,2013,dissertation,"Cybertesis Perú, evaluación del repositorio de tesis de la Universidad Nacional Mayor de San Marcos",,0
https://openalex.org/W7211890220,https://doi.org/10.14329/isr.2026.28.3.203,2026,article,Loyalty to Recommendation Systems in Central Asia : The Case of Uzbekistan,Semrush;Similarweb,2
https://openalex.org/W7125574963,,2026,article,Відкритий доступ до наукових ресурсів інституційних репозитаріїв вищих навчальних закладів України за інформаційно-бібліотечним напрямом,Similarweb,1
https://openalex.org/W2948267559,,2019,article,An Indian Based MOOC: An Overview,Similarweb,1
https://openalex.org/W4412195669,https://doi.org/10.70387/001c.142101,2025,article,What People in the United States Are Asking About Per and Polyfluoroalkyl Substances in Their Drinking Water Based on Online Search Behaviors,Semrush,1
https://openalex.org/W4393378148,https://doi.org/10.31891/dsim-2023-3(22),2023,article,ІНСТРУМЕНТИ ЦИФРОВОГО МАРКЕТИНГУ: ХАРАКТЕРИСТИКИ І ТРЕНДИ,Ahrefs;Semrush,2
https://openalex.org/W7220321284,,2023,article,Magang Kerja: Digital Marketing Gemstar Technology Asia PTE. LTD,Semrush,1
https://openalex.org/W3174859756,https://doi.org/10.21203/rs.3.rs-551987/v1,2021,preprint,Contents and Quality of Malaria Information in Spanish Travel Blogs,,0
https://openalex.org/W7203749450,https://doi.org/10.5281/zenodo.22008942,2026,article,Enhancing Website Engagement in B2B SaaS Marketing: The Role of SEO Visibility and Organizational Factors in Indonesia,Semrush,1
https://openalex.org/W4402744802,https://doi.org/10.1097/ono.0000000000000062,2024,article,Greatly Heightened Public Interest in Hearing Aids in the Last 7 Years,Semrush,1
https://openalex.org/W7112845529,,2025,dissertation,Розробка системи аудиту SEO-показників для підвищення конкурентоспроможності бізнесу,Ahrefs;Semrush,2
https://openalex.org/W4389150704,https://doi.org/10.15826/recon.2023.9.3.018,2023,article,Innovation-Driven Evolution of the Sharing Economy in a Russian Region: The Case of Sverdlovsk Region,Similarweb,1
https://openalex.org/W7117950650,,2025,article,Комплексний аналіз показників функціональності сайтів бібліотек технічних ЗВО України із застосуванням інструментів цифрового моніторингу,Semrush,1
https://openalex.org/W3196137525,https://doi.org/10.1186/s12936-021-03864-2,2021,paratext,Contents and quality of travel tips on malaria in English and Spanish travel blogs,Semrush,1
https://openalex.org/W4388000949,https://doi.org/10.36871/2618-9976.2023.10.005,2023,article,ANALYSIS OF ONLINE EDUCATIONAL PLATFORMS USING WEB INTELLIGENCE,Similarweb,1
https://openalex.org/W3116577141,https://doi.org/10.18384/2224-0209-2020-4-1046,2020,article,EFFICIENCY OF STATE AND FOREIGN MEDIA IN THE INTERNET SPACE OF BELARUS: A COMPARATIVE ANALYSIS,Similarweb,1
https://openalex.org/W7203715386,https://doi.org/10.5281/zenodo.21995130,2026,article,"Aetera: Terms of Use, Privacy Policy, Data Handling, and Acceptable Use Framework 2026",Ahrefs,1
https://openalex.org/W7154562877,https://doi.org/10.34773/eu.2026.2.14,2026,article,Цифровая трансформация нефтегазового бизнеса с помощью поисковых систем: анализ трендов,Similarweb,1
https://openalex.org/W4394184793,https://doi.org/10.6084/m9.figshare.7488767,2018,dataset,"Verb subcategorization frequencies, Gahl et al. (2004)",,0
https://openalex.org/W3100459149,https://doi.org/10.1007/978-981-33-4256-9_49,2020,conference-paper,A Content Analysis of Social Media in Tourism During the Covid-19 Pandemic,,0
https://openalex.org/W7214612479,https://doi.org/10.5281/zenodo.23010966,2026,dataset,"Merken en bronnen in AI-antwoorden van ChatGPT, Gemini en Perplexity in Nederland: data en analyse",Ahrefs,1
https://openalex.org/W7207748156,https://doi.org/10.18720/spbpu/3/2026/vr/vr26-4623,2026,article,Развитие коммуникационных стратегий российских маркетплейсов,Similarweb,1
https://openalex.org/W3200317163,https://doi.org/10.1007/978-3-658-34995-0_2,2021,book-chapter,Die YouTube-Revolution,,0
https://openalex.org/W4407488567,https://doi.org/10.4018/979-8-3693-5395-0.ch003,2025,book-chapter,Content Marketing on Instagram,Semrush,1
https://openalex.org/W3124019261,https://doi.org/10.5750/jpm.v14i2.1816,2020,article,Can Webometrics Predict the Academic Rankings of Institutes?,Semrush,1
https://openalex.org/W3043119995,,2020,preprint,Optimizing Away Summer Melt: How Search Engine Optimization May Reduce Summer Melt at Highly Ranked U.S. Institutions of Higher Education,Semrush,1
https://openalex.org/W4360819542,https://doi.org/10.1016/j.annemergmed.2023.02.011,2023,article,Digital Impact Factor: A Quality Index for Educational Blogs and Podcasts in Emergency Medicine and Critical Care,Ahrefs,1
https://openalex.org/W2967113836,https://doi.org/10.18502/kss.v3i22.5110,2019,article,Academic Integrity in Higher Education: Analysis of Research Publication and Web Citation,,0
https://openalex.org/W7117677572,https://doi.org/10.31516/2410-5333.068.14,2025,article,Comprehensive Analysis of Functionality Indicators of Library Sites of Technical HEIs of Ukraine Using Digital Monitoring Tools,Semrush,1
https://openalex.org/W4293114911,https://doi.org/10.15276/mdt.5.4.2021.2,2021,article,SEM as a tool for promoting web resources,Ahrefs;Similarweb,2
https://openalex.org/W4319778133,https://doi.org/10.1109/cenim56801.2022.10037411,2022,conference-paper,Exploring Backlinks Profile in Defining Metrics for Enhancing University Websites Visibility Ranking,Ahrefs,1
https://openalex.org/W7128676367,https://doi.org/10.1109/gitcon65266.2025.11377108,2025,conference-paper,Strategic Website Development for Brand Growth: A Data-Driven Approach with Google Analytics and SEMRU,Semrush,1
https://openalex.org/W4414851007,https://doi.org/10.2139/ssrn.5479609,2025,preprint,From Snapshots to Standards: Measuring AI Visibility with the AIVO Standard™ and PSOS™ Auditing,,0
https://openalex.org/W4386541560,https://doi.org/10.32461/2409-9805.2.2023.284665,2023,article,"Institutional Repositories of Higher Education Institutions in Ukraine for Training Specialists in the Field of Information, Li-Brary and Archive Studies as a Component of Academic Communica-Tion Quality in Modern Educational Space",Similarweb,1
https://openalex.org/W2349394438,https://doi.org/10.4018/ijebr.2016040101,2016,article,Mobilization Techniques Utilized by Leading Global E-Commerce Sites,Semrush,1
https://openalex.org/W2566542922,https://doi.org/10.1016/j.ajog.2016.11.743,2016,article,834: Americans view widely varied blog advice about home birth,,0
https://openalex.org/W2621264811,https://doi.org/10.15294/sji.v4i1.6738,2017,article,Logaritmic Fuzzy Preference Programming Approach for Evaluating University Ranking Optimization,Ahrefs,1
https://openalex.org/W4409395206,https://doi.org/10.58602/itsecs.v1i4.75,2023,article,Penerapan Metode Grey Relational Analysis (GRA) Dalam Pemilihan E-Commerce,Similarweb,1
https://openalex.org/W4397025693,https://doi.org/10.63009/lsrsi/1.2024.24,2024,article,Open access to scientific resources of institutional repositories of Ukrainian higher educational institutions for information and library direction,Similarweb,1
https://openalex.org/W4411377574,https://doi.org/10.31319/2709-2879.2025iss1(10).332490pp75-81,2025,article,DIGITAL APPLICATIONS IN ACTIVITIES FACILITY OF HEALTH CARE,Similarweb,1
https://openalex.org/W2922029848,,2016,article,The new intermediaries of tourist distribution: Analysis of online accommodation booking sites,Similarweb,1
https://openalex.org/W2944199303,https://doi.org/10.3390/ijgi8050215,2019,article,Online Map Services: Contemporary Cartography or a New Cartographic Culture?,Similarweb,1
https://openalex.org/W7135219674,https://doi.org/10.2139/ssrn.6286038,2026,preprint,"PageRank as a Popularity Contest: Structural Vulnerabilities, Collusion Dynamics, and a Byzantine Fault-tolerant Alternative",,0
https://openalex.org/W3191442433,https://doi.org/10.4018/ijswis.2021070101,2021,article,Blog Backlinks Malicious Domain Name Detection via Supervised Learning,Ahrefs,1
https://openalex.org/W7117455813,https://doi.org/10.32782/1814-1161/2025-3-15,2025,article,PARTNER MARKETING IN DIGITAL SPORTS MEDIA: SYNERGY OF INFLUENCE AND LOYALTY,Similarweb,1
https://openalex.org/W7126659972,,2024,dissertation,Optimización de la comunicación digital de marca en la decoración de interiores - Caso Ocean Blue Home,Semrush,1
https://openalex.org/W2903984820,,2018,article,IMPLEMENTASI SEO (SEARCH ENGINE OPTIMIZATION) PADA WEBSITE AGC (AUTO GENERATED CONTENT) UNTUK MENINGKATKAN SERP (SEARCH ENGINE RESULT PAGE) STUDI KASUS : WEBSITE GALLERY,Semrush,1
https://openalex.org/W4407798089,https://doi.org/10.32782/business-navigator.78-51,2025,article,PECULIARITIES OF SMM PROMOTION STRATEGY FORMATION: MODERN APPROACHES AND TOOLS,Semrush,1
https://openalex.org/W4251399457,https://doi.org/10.4018/978-1-5225-2599-8.ch028,2017,book-chapter,Mobilization Techniques Utilized by Leading Global E-Commerce Sites,Semrush,1
https://openalex.org/W7164885263,https://doi.org/10.47282/economica/2026/17/1-2/15991,2026,article,A hossz számít? – A kulcsszóhossz és a keresési volumen hatása a seo teljesítményre egy szálloda példáján,Semrush,1
https://openalex.org/W4238854937,https://doi.org/10.51647/kelm.2021.8.2.13,2021,article,COMPETITIVE ANALYSIS OF SOCIAL MEDIA MARKETING OF ADVERTISING AGENCIES IN UKRAINE,Similarweb,1
https://openalex.org/W4312679629,https://doi.org/10.1504/ijbda.2022.126797,2022,article,Proposing and testing a combined social media metrics' analysis method for digital marketing: the case of WeWork,Similarweb,1
https://openalex.org/W7168236286,https://doi.org/10.2196/preprints.106647,2026,preprint,Skin of Color Representation on Consumer Health Websites (Preprint),Semrush,1
https://openalex.org/W3157705708,https://doi.org/10.14704/web/v18i1/web18084,2021,article,Disinformation and Miscommunication in Government Communication in Handling COVID-19 Pandemic,Similarweb,1
https://openalex.org/W4319163885,https://doi.org/10.1007/s10209-023-00971-6,2023,article,"Accessibility, performance and engagement evaluation of Saudi higher education websites: a comparative study of state and private institutions",,0
https://openalex.org/W4362663750,https://doi.org/10.1515/rne-2023-0018,2022,article,EU-Mercosur Free Trade Agreement: Exploring the Impact on E-Commerce,Similarweb,1
https://openalex.org/W4381948306,https://doi.org/10.11114/smc.v11i6.5967,2023,article,Digital Marketing of Handicraft SMEs in Medan City: Learning Evaluation,Semrush,1
https://openalex.org/W2546290283,,2016,article,"Reportaje, Detectives para vigilar a la competencia online",Semrush,1
https://openalex.org/W7214382514,https://doi.org/10.5281/zenodo.22957279,2026,dataset,Visibility of Ukrainian brands in generative AI answers: audit data and code (Видимість українських брендів у відповідях генеративних систем: дані й код аудиту),Similarweb,1
https://openalex.org/W4312384133,https://doi.org/10.1504/ijbis.2022.126130,2022,article,Analysing private universities' websites in Egypt using search engine optimisation tools,Similarweb,1
https://openalex.org/W4388905332,https://doi.org/10.32702/2307-2105.2023.11.84,2023,article,ДОСЛІДЖЕННЯ ЗАСТОСУВАННЯ МЕТРИК ВЕБ-АНАЛІТИКИ ПРИ ПРОВЕДЕННІ КОНКУРЕНТНОЇ ОЦІНКИ,Similarweb,1
https://openalex.org/W7163212529,https://doi.org/10.20535/2307-5651.36.2026.360547,2026,article,ЦИФРОВА ПРИСУТНІСТЬ ВИДАВНИЦТВ НА КНИЖКОВОМУ РИНКУ УКРАЇНИ: АНАЛІЗ ФІНАНСОВИХ ПОКАЗНИКІВ ТА ВЕБАУДИТОРІЇ,Similarweb,1
https://openalex.org/W7218353214,https://doi.org/10.5281/zenodo.23128495,2026,dataset,RUO Peptide Storefront Census 2026: 995-Domain Panel and Annualized GMV Model,Similarweb,1
https://openalex.org/W4206115818,https://doi.org/10.1108/ijshe-09-2021-0361,2021,article,A study of the Web visibility of the SDGs and the 2030 Agenda on university websites,Semrush,1
https://openalex.org/W2991687705,,2019,dissertation,Usluga kao predmet međunarodnog marketinga,Similarweb,1
https://openalex.org/W4413294030,https://doi.org/10.1016/j.ejim.2025.106450,2025,article,Hijacked medical journals rank first via search engine optimization and threaten academic integrity,,0
https://openalex.org/W4284959281,https://doi.org/10.1016/j.digbus.2022.100034,2022,article,How digital startups use competitive intelligence to pivot,Similarweb,1
https://openalex.org/W7117543109,https://doi.org/10.17632/ztc3x5mtt8,2025,dataset,QUALITY OVER QUANTITY IN GLOBAL E-COMMERCE: DECODING PERFORMANCE THROUGH EXPLAINABLE MACHINE LEARNING AND STRATEGIC SIMULATIONS,Similarweb,1
https://openalex.org/W7217062985,,2022,article,АНАЛІЗ ВИКОРИСТАННЯ МОЖЛИВОСТЕЙ СОЦІАЛЬНИХ МЕРЕЖ АГРАРНИМИ УНІВЕРСИТЕТАМИ УКРАЇНИ,Similarweb,1
https://openalex.org/W7203701788,https://doi.org/10.5281/zenodo.21987676,2026,dataset,"Search vs. Store: AI App Search Demand vs App Store Rank vs Web Traffic (US, 2026)",Similarweb,1
https://openalex.org/W3170698034,https://doi.org/10.3989/redc.2021.3.1767,2021,article,"La publicidad en buscadores de las plataformas españolas de compraventa de trabajos académicos: análisis del tráfico, costes y palabras clave",Semrush,1
https://openalex.org/W2618993851,https://doi.org/10.1007/978-3-319-60131-1_22,2017,conference-paper,Web Intelligence Linked Open Data for Website Design Reuse,,0
https://openalex.org/W7213866266,https://doi.org/10.31764/jail.v7i1.19357,2023,article,Peran Pemerintah Dalam Digitalisasi Ekonomi Syariah,Similarweb,1
https://openalex.org/W2998390574,https://doi.org/10.1007/978-3-030-37858-5_47,2019,conference-paper,News Consumption Among Russian-Speaking Immigrants in Israel from 2006 to 2018,,0
https://openalex.org/W3157617660,,2019,dissertation,SISTEM INFORMASI PERANGKINGAN WEBSITE PERGURUAN TINGGI SE-JAWA TIMUR MENGGUNAKAN METODE SIMPLE ADDITIVE WEIGHTING BERBASIS WEBSITE.,Semrush,1
https://openalex.org/W7163138792,https://doi.org/10.5281/zenodo.20510587,2025,dissertation,"The Influence of On-Page, Off-Page, and Technical SEO Strategies on the Organic Search Performance of Footwear Brands in Sweden and Denmark",Semrush,1
https://openalex.org/W7159552906,,2025,dissertation,A comparative study of UI/UX challenges in insurance company websites : case studies from Finland,Similarweb,1
https://openalex.org/W3093328703,https://doi.org/10.36690/2674-5208-2020-3-95,2020,article,"ADULT EDUCATION: BENEFITS, OBSTACLES, PRIORITIES",Ahrefs,1
https://openalex.org/W4310672874,https://doi.org/10.1633/jistap.2019.8.2.5,2020,article,Key Traffic Metrics as a Basis to Measure Library Performance,Similarweb,1
https://openalex.org/W7104394306,https://doi.org/10.5281/zenodo.17549981,2025,article,JAVASCRIPT VA REACTJS ASOSIDA YARATILGAN DINAMIK VEBSAHIFALARDA SEO KO'RSATKICHLARINI OSHIRISH USULLARINI TADQIQ QILISH,Ahrefs,1
https://openalex.org/W7215354859,,2025,article,Эволюция классифайдов: доминирование платформы Avito на российском и глобальном рынке цифровых объявлений,Similarweb,1
https://openalex.org/W4377092970,https://doi.org/10.1057/s41599-023-01736-5,2023,article,The Spanish population’s interest in climate change based on Internet searches,Semrush,1
https://openalex.org/W7159552906,,2025,dissertation,A comparative study of UI/UX challenges in insurance company websites : case studies from Finland,Similarweb,1
https://openalex.org/W2892191716,https://doi.org/10.1080/10864415.2018.1485084,2018,article,Predicting Purchase Behavior of Website Audiences,Similarweb,1
https://openalex.org/W4404579328,https://doi.org/10.5220/0012905900003825,2024,conference-paper,The Web Unpacked: A Quantitative Analysis of Global Web Usage,Similarweb,1
https://openalex.org/W3096405513,https://doi.org/10.1080/02602938.2020.1841091,2020,article,Spanish contract cheating website marketing through search engine advertisements,Semrush,1
https://openalex.org/W4408890214,https://doi.org/10.37999/udekad.1613363,2025,article,A CRITICAL DISCOURSE ANALYSIS OF AUTISM SPECTRUM DISORDER NEWS IN TURKISH ONLINE MEDIA,Similarweb,1
https://openalex.org/W4310672874,https://doi.org/10.1633/jistap.2019.8.2.5,2020,article,Key Traffic Metrics as a Basis to Measure Library Performance,Similarweb,1
https://openalex.org/W3133894947,,2020,preprint,Estrategias de marketing digital utilizadas por empresas del retail deportivo (Digital Marketing Strategies Used by Sports Retail Companies),Semrush,1
https://openalex.org/W2750174944,https://doi.org/10.2478/ers-2017-0015,2017,article,Measuring Efficiency of Websites of Agrotouristic Farms from Poland and Slovakia,Similarweb,1
https://openalex.org/W4406113194,https://doi.org/10.36841/cermin_unars.v8i2.5945,2025,article,ANALISA PENERIMAAN PENGGUNA WEBSITE PERGURUAN TINGGI MENGGUNAKAN MODEL TEKNOLOGI ACCEPTABLE MODEL 2 DI KAB. SITUBONDO,Similarweb,1
https://openalex.org/W3088524034,,2019,dissertation,Implementasi Algoritma Weighted Moving Average untuk Memprediksi Trafik Situs umn.ac.id,Semrush,1
https://openalex.org/W2753352874,,2017,article,Cultural and social meanings of the wedding day. The role of the web communities,Similarweb,1
https://openalex.org/W4403329620,https://doi.org/10.18799/26584956/2024/3/1896,2024,article,Российские Интернет-платформы как индикация уровня развития отечественного сельского/аграрного туризма на современном этапе (в печати),Similarweb,1
https://openalex.org/W7154667229,,2026,dissertation,Generatiivisen tekoälyn aikakauden hakukoneoptimointi - tekoälypohjaisten hakukoneiden vaikutus pk-yritysten sisältöstrategioihin,Ahrefs,1
https://openalex.org/W4362662641,https://doi.org/10.46914/1562-2959-2023-1-1-212-226,2023,article,Assessment and improvement of the competitiveness of OHPE based on the use of digital marketing tools,Similarweb,1
https://openalex.org/W4399976459,https://doi.org/10.24815/jr.v7i2.38630,2024,article,"Analysis of The Influence of Service Quality, Product features, and Promotion on Customer Satisfaction",Similarweb,1
https://openalex.org/W7214017265,https://doi.org/10.5281/zenodo.22883879,2026,dataset,LLM Usage in Russia — 2026: audience estimates for 11 generative AI chat services,Similarweb,1
https://openalex.org/W7125425249,https://doi.org/10.31410/limen.2024.729,2025,conference-paper,A Review of Public Interest in Renewable Energy in the Visegrad Group Countries,Semrush,1
https://openalex.org/W3124326794,https://doi.org/10.46799/jss.v1i3.35,2020,article,Socialization of Terms of Use and Privacy Policy on Indonesian e-commerce Websites,Similarweb,1
https://openalex.org/W4410920244,https://doi.org/10.1007/978-3-031-82467-8_3,2025,book-chapter,Brand Building Using Digital Marketing Tools: Insight into an Innovative Hybrid Model,,0
https://openalex.org/W7160706246,https://doi.org/10.31004/jptam.v10i1.37905,2026,article,Analisis dan Evaluasi Peringkat Website Perguruan Tinggi Terbaik di Aceh Menggunakan Teknik Search Engine Optimization (SEO),Similarweb,1
https://openalex.org/W7134906802,https://doi.org/10.2139/ssrn.6176378,2026,preprint,"University Degree Course Name Optimization Through Keyword Analysis SEO Course Naming, keyword Search Behavior, and International Recruitment in UK Marketing Programmers",,0
https://openalex.org/W4352977788,https://doi.org/10.5212/praxeduc.v.18.21679.020,2023,article,Automatic paraphrasing tools: an unexpected consequence of addressing student plagiarism and the impact of COVID in distance education settings,Semrush,1
https://openalex.org/W7214029138,https://doi.org/10.5281/zenodo.22894492,2019,article,"Migracja strony internetowej a SEO – jak ją przeprowadzić, by nie stracić ruchu (WordCamp Łódź 2019)",Ahrefs,1
https://openalex.org/W4368375851,https://doi.org/10.26623/jreb.v16i1.6014,2023,article,Marketplace application success analysis using Modified Delone McLean,Similarweb,1
https://openalex.org/W4410841181,https://doi.org/10.52783/jisem.v10i4.10130,2025,article,Webometric Ranking System Based on Traffic Metrics of the Websites of the Sanskrit Universities in India,Similarweb,1
https://openalex.org/W4387737809,https://doi.org/10.1080/01419870.2023.2268154,2023,article,The case of WikiIslam: scientification of Islamophobia or legitimate critique of Islam?,Semrush,1
https://openalex.org/W4412523697,https://doi.org/10.29038/2786-4618-2025-02-199-209,2025,article,СУЧАСНІ ІНФОРМАЦІЙНІ ТЕХНОЛОГІЇ В УПРАВЛІННІ МАРКЕТИНГОВИМИ ПРОЄКТАМИ,Ahrefs;Semrush,2
https://openalex.org/W4292621842,https://doi.org/10.1145/3543106.3543108,2022,conference-paper,Usability Problem Evaluation Method for E-Shopping,Similarweb,1
https://openalex.org/W7151371124,https://doi.org/10.5281/zenodo.19451464,2026,report,"Anatomy of Sugar Dating in Europe: A Data-Driven Study Based on 255,989 Real Users and Market Data from 21 European Countrie",Semrush,1
https://openalex.org/W7106535333,https://doi.org/10.5281/zenodo.17697345,2025,book-chapter,"INNOVATIVE SOLUTIONS IN THE MANAGEMENT OF EDUCATIONAL INSTITUTIONS IN UKRAINE: OPEN DATA FROM THE UNIFIED STATE ELECTRONIC DATABASE ON EDUCATION, WEB ANALYTICS, AND BUSINESS ANALYTICS TOOLS FOR AGRICULTURAL AND INDUSTRIAL EDUCATION",Similarweb,1
https://openalex.org/W4400926336,https://doi.org/10.1080/1461670x.2024.2372437,2024,article,Indifferent About Online Traffic: The Posting Strategies of Five News Outlets During Musk’s Acquisition of Twitter,Semrush,1
https://openalex.org/W2887488150,https://doi.org/10.1108/medar-08-2017-0186,2018,article,Digital relational capital of a company,Semrush,1
https://openalex.org/W4210663397,https://doi.org/10.1080/02680513.2022.2033114,2022,article,"Measuring quality, popularity, demand and usage of Repositories of Open Educational Resources (ROER): a study on thirteen popular ROER",Similarweb,1
https://openalex.org/W7165892500,https://doi.org/10.56082/jkd.2026.1.44,2026,article,DISRUPTIVENESS OF ARTIFICIAL INTELLIGENCE IN THE DIGITAL TRANSFORMATION ERA,Semrush,1
https://openalex.org/W2891607618,,2018,article,Designing User Interface/User Experience of Layanan Informasi Kampus (LIK) Using Lean User Experience (Lean UX) Method at Dr. Soetomo University,Similarweb,1
https://openalex.org/W3136110338,https://doi.org/10.22054/jks.2020.50440.1292,2020,article,مطالعه تطبیقی وبگاه کتابخانههای دانشگاهی ایران و ایالت متحده آمریکا از منظرکسب بازدیدکاربران به واسطه رسانههای اجتماعی,Similarweb,1
https://openalex.org/W4224323436,https://doi.org/10.1177/00220574221088495,2022,article,"(Digitally) Connecting Students, Schools, and Districts: Measuring the Size and Popularity of K-12 Public and Charter School District Websites",Semrush,1
https://openalex.org/W7119076431,https://doi.org/10.1515/dx-2025-0158,2026,article,"Hijacked medical journals and the risk to scholarly integrity: a web analytics study of prevalence, traffic channels, and geographic origins of traffic",Semrush,1
https://openalex.org/W7156036775,https://doi.org/10.5281/zenodo.19805700,2026,book,"E-Commerce SEO at Scale: Product Templates, Faceted Navigation, and Catalog Architecture as Engineering",Ahrefs;Semrush,2
https://openalex.org/W4413799809,https://doi.org/10.20944/preprints202508.1975.v1,2025,preprint,A Correlational Analysis of Website Traffic and Financial Performance by Development Status Among Leading E-Commerce Companies,Semrush,1
https://openalex.org/W4415050978,https://doi.org/10.64672/ijifr/25.10.13.02.002,2025,article,Webometric Analysis and Performance Evaluation of AIIMS Medical Sciences Websites: Assessing Visibility and User Engagement,Similarweb,1
https://openalex.org/W1525681872,https://doi.org/10.3305/nh.2015.31.3.8122,2014,other,"[Contents, positioning and quality analysis in Spanish websites related to nutrition and eating behavior disorders].",Semrush,1
https://openalex.org/W4400953457,https://doi.org/10.47772/ijriss.2024.806241,2024,article,Effective Brand Managers: Integrate Digital Marketing Strategies into Overall Brand Management Plans,Semrush,1
https://openalex.org/W7219819904,https://doi.org/10.21831/lektur.v9i3.29598,2026,article,"FRAMING ANALYSIS OF BONEK AND PERSEBAYA’S DEPARTURE TO AUSTRALIA IN ONLINE MEDIA DETIK.COM, KOMPAS.COM, AND TRIBUNNEWS.COM",Similarweb,1
https://openalex.org/W4320068400,https://doi.org/10.11594/nstp.2022.2605,2022,conference-paper,Analysis of The Most Widely Used E-Wallet and E-Commerce Portals in Indonesia Based on The Pillars of Digital Economy,Similarweb,1
https://openalex.org/W4390236819,https://doi.org/10.14421/pjk.v16i2.2628,2023,article,DISCLOSING BEHIND MOSQUE AND MUSALLA LOUDSPEAKER POLICY REPORT: ANALYSIS OF KOMPAS.COM AND DETIK.COM,Semrush,1
https://openalex.org/W4383955335,https://doi.org/10.60026/ijpamed.v8i1.87,2023,article,Top management support for e-governement project implementation: Case study of Khadamat’s portal in Algeria,Semrush,1
https://openalex.org/W4402455539,https://doi.org/10.70052/jka.v2i3.463,2024,article,Analisis dan Implementasi SEO Algoritma Google Panda Untuk Optimasi Website PT Revolusi Kesehatan,Ahrefs,1
https://openalex.org/W7215069653,https://doi.org/10.7456/tojdac.1993165,2026,article,WEB ACCESSIBILITY ON INTERNET NEWS SITES IN TÜRKİYE: AN EXAMINATION WITHIN THE CONTEXT OF TÜBİTAK KAMİS CRITERIA,Similarweb,1
https://openalex.org/W4410217194,https://doi.org/10.35631/ijirev.720004,2025,article,A STEP-BY-STEP GUIDELINES HOW TO CONDUCT A WEBOMETRIC ANALYSIS: MAPPING ANALYSIS THE DIGITAL WEBSITE,Similarweb,1
https://openalex.org/W3169681333,https://doi.org/10.14201/fjc-v22-22696,2021,article,Análisis del impacto de las redes sociales sobre el tráfico web de los cibermedios nativos digitales españoles,Similarweb,1
https://openalex.org/W1497569866,,2013,dissertation,EVALUASI WEBOMETRICS REPOSITORI INSTITUSI UNIVERSITAS ISLAM INDONESIA,Ahrefs,1
https://openalex.org/W4285048108,https://doi.org/10.15407/pp2022.01.067,2022,article,Analytical store for streaming data with huge volume,Similarweb,1
https://openalex.org/W4381432161,https://doi.org/10.15837/ijccc.2023.4.5162,2023,article,An Effect of User Experience on A Data-Driven Fuzzy Inference of Web Service Quality,Similarweb,1
https://openalex.org/W3133212915,https://doi.org/10.22430/24223182.1650,2021,article,Estrategias de marketing digital utilizadas por empresas del retail deportivo,Semrush,1
https://openalex.org/W4407875883,https://doi.org/10.1007/978-981-97-7717-4_32,2025,conference-paper,Analyzing Twitter and YouTube Posts for Identifying Influencers of Apple Products in the Bangalore Region: A Comprehensive Study with Sentiment Analysis,,0
https://openalex.org/W7216660512,,2025,article,ACCESSIBILITY OF PUBLIC WEBSITES IN BOSNIA AND HERZEGOVINA IN LINE WITH THE WCAG 2.2 STANDARD: CHALLENGES AND RECOMMENDATIONS FOR AN INCLUSIVE DIGITAL GOVERNMENT,Semrush,1
https://openalex.org/W2912870843,https://doi.org/10.25142/aak.2016.032,2016,article,NON-GOVERNMENTAL ORGANIZATIONS SUPPORTING CSR IN THE CZECH REPUBLIC - ARE THERE ANY LEADERS?,Similarweb,1
https://openalex.org/W7134888304,https://doi.org/10.2139/ssrn.6176320,2026,preprint,"Boxfresh Degrees: ""If Students Can't Find It, They Can't Choose It"" SEO Course Naming, keyword Search Behavior, and International Recruitment in UK Marketing Programmers",,0
https://openalex.org/W7161363839,,2026,article,ETUDE DE L’EFFICACITE D’UN SITE WEB PAR L’APPROCHE DU WEB ANALYTICS : ANALYSE COMPARATIVE DES SITES WEB MOBILIS ET OOREDOO ALGERIE,Similarweb,1
https://openalex.org/W7202268608,https://doi.org/10.1007/978-3-032-24048-4_1,2026,conference-paper,Benchmarking Web Performance and Core Web Vitals: A Quantitative Analysis of Slovak Websites,,0
https://openalex.org/W7166717128,https://doi.org/10.37550/tdmu.ejs/v2026.03.750,2026,article,Quản trị danh tiếng trực tuyến tại một số trường đại học ở Thành phố Hồ Chí Minh,Semrush,1
https://openalex.org/W4386622845,https://doi.org/10.5281/zenodo.8337935,2023,article,Bilding Top of Consumer's Mind Through Market Penetration: The Case of Shopee,Similarweb,1
https://openalex.org/W4394911581,https://doi.org/10.1109/gcitc60406.2023.10425871,2023,conference-paper,Website Traffic Trends and Performance Evaluation of Selected Consumer Electronic Company Websites,Semrush,1
https://openalex.org/W4400880551,https://doi.org/10.1007/978-981-97-3242-5_31,2024,conference-paper,A Comparative Analysis of Top NIRF-Ranked Universities and International Universities Using Search Engine Optimization Tools and Techniques,,0
https://openalex.org/W7171290658,https://doi.org/10.5281/zenodo.21612952,2026,dataset,"Clear Cited AI Visibility Index: share of model across five AI engines, nine B2B software categories",,0
https://openalex.org/W7217029289,,2023,article,Augmented Reality as the Implementation of Digital Marketing 5.0 (Study Case: LPK Bali Aviation Tourism Center),Semrush,1
https://openalex.org/W4394117811,https://doi.org/10.6084/m9.figshare.21329421,2022,dataset,Analysis of the Quantitative Impact of Social Networks General Data.doc,Similarweb,1
https://openalex.org/W4411105715,https://doi.org/10.1007/978-3-031-94168-9_29,2025,conference-paper,Digital Marketing Strategy for B2B Metalworking Industry: A Case Study for Ecuador,,0
https://openalex.org/W7164521733,https://doi.org/10.17148/iarjset.2026.13618,2026,article,Digital Marketing Strategies Using Data Analytics Tools,Semrush,1
https://openalex.org/W7117579207,https://doi.org/10.30631/alrisalah.v25i2.1951,2025,article,"ISLAMIC LAW, THE CONSTITUTION, AND DIGITAL MEDIA: A Study of Islamic Discourse Construction in Contemporary Indonesia",Similarweb,1
https://openalex.org/W4399266693,https://doi.org/10.1007/978-3-031-61318-0_10,2024,conference-paper,"An Investigation of Readability, User Engagement, and Popularity of E-Government Websites in Saudi Arabia",,0
https://openalex.org/W7162372016,,2023,article,Evaluation of hotel services using marketing in less developed countries,Semrush,1
https://openalex.org/W4404467996,https://doi.org/10.1159/000541497,2024,article,Facial Filler Injections: Questions Patients Ask and Where They Find Answers,Ahrefs,1
https://openalex.org/W7220427937,https://doi.org/10.31604/jips.v12i7.2025.2755-2760,2025,article,EVALUASI PERFORMA SEARCH ENGINE OPTIMIZATION (SEO) DAN STRATEGI PENINGKATAN TRAFIK ORGANIK: STUDI KASUS PADA TRAVELOKA.COM,Ahrefs,1
https://openalex.org/W3034499112,https://doi.org/10.1007/978-3-030-50072-6_11,2020,conference-paper,Examining the Linking Patterns and Link Building Strategies of Mainstream and Partisan Online News Media in Central Europe,,0
https://openalex.org/W4406299404,https://doi.org/10.71247/kx342j25,2024,article,Strategi Optimalisasi Search Engine Optimization (SEO) untuk Meningkatkan Visibilitas Produk Lembaga Keuangan Syariahdi Internet,Semrush,1
https://openalex.org/W4413997232,https://doi.org/10.1080/03075079.2025.2545606,2025,article,University-industry collaboration for academic success and employability: a connectivist perspective,Semrush,1
https://openalex.org/W4404972951,https://doi.org/10.36040/jati.v8i6.11607,2024,article,ANALISIS DAN PERBANDINGAN PERFORMA WEBSITE PENERIMAAN MAHASISWA BARU PERGURUAN TINGGI SWASTA YOGYAKARTA,Similarweb,1
https://openalex.org/W4388552445,https://doi.org/10.56013/jebi.v3i2.2250,2023,article,"Pengaruh Brand Pride, Web Design Quality, E-Service Quality dan Customer Experience Terhadap Repurchase Intention E-Commerce Shopee Pada Konsumen Milenial Mahasiswa FEBI UIN KHAS Jember",Similarweb,1
https://openalex.org/W4409252686,https://doi.org/10.1016/j.urology.2025.04.018,2025,article,Quality of Health Information Presented in Direct-to-Consumer Telepharmacies for the Treatment of Patients With Erectile Dysfunction,,0
https://openalex.org/W7172400337,https://doi.org/10.35516/jjba.v22i4.1394,2026,article,Exploring the Relationship between Digital Marketing and Big Data on Competitive Advantage at Jordanian Tourism Companies,Semrush,1
https://openalex.org/W4383311557,https://doi.org/10.31921/doxacom.n37a1865,2023,article,La transparencia en las elecciones andaluzas de 2022. Análisis y valoración de las páginas web de los partidos políticos en campaña electoral,Similarweb,1
https://openalex.org/W3087460449,,2015,article,Особливості формування та оцінювання “лійки конверсії” веб-сайта та блогу,Similarweb,1
https://openalex.org/W3194240133,https://doi.org/10.1080/15582159.2021.1944737,2021,article,Do Charter Schools Outspend Public Schools Online? Evidence from Texas,Semrush,1
https://openalex.org/W4318818548,https://doi.org/10.21203/rs.3.rs-2529587/v1,2023,preprint,Towards a Real Comprehension of Social Networks Effects on Cybermedia Web Traffic: Quantitative Impact in the 27 European Union Countries Most Popular Online Journals,Similarweb,1
https://openalex.org/W4411322119,https://doi.org/10.31602/jm.v8i1.18873,2025,article,Dari Penerimaan Hingga Penolakan: Perubahan Wacana Pemberitaan Eksistensi Minoritas Rohingya Pada Tribunnews.com,Similarweb,1
https://openalex.org/W4406208524,https://doi.org/10.1109/icbim63313.2024.10823419,2024,conference-paper,An Innovative Business Intelligence Modelling Approach on The Effects of Social Media Features on User Engagement,Semrush,1
https://openalex.org/W4404164611,https://doi.org/10.33394/jtp.v9i4.12414,2024,article,Implementation of Search Engine Optimization (SEO) with RankMath Plugin to Increase WordPress-Based Website Visits,Ahrefs,1
https://openalex.org/W4415611494,https://doi.org/10.62900/bhef252101004,2025,article,QUALITY OF WEBSITES OF PUBLIC INSTITUTIONS IN BOSNIA AND HERZEGOVINA: CHALLENGES AND RECOMMENDATIONS FOR INCLUSIVE DIGITAL GOVERNANCE,Semrush,1
https://openalex.org/W3177145995,https://doi.org/10.46442/intjcss.910457,2021,article,Eleştirel Söylem Analizi Bağlamında Haber Sitelerinde Dijital Kimlik Başlıklı Haberlerin İncelenmesi,Similarweb,1
https://openalex.org/W4415322194,https://doi.org/10.62379/jiksp.v2i3.2392,2025,article,"Framing Media, Kebebasan Ekspresi, dan Sistem Politik pada Pencabutan Lagu Bayar Bayar Bayar",Similarweb,1
https://openalex.org/W7149276346,https://doi.org/10.71078/kwy5t932,2026,article,Қазақтілді интернет-ресурстардың функционалды-мазмұндық классификациясы,Similarweb,1
https://openalex.org/W4210522306,https://doi.org/10.20867/tosee.06.49,2021,conference-paper,HOTEL'S WEB SITE HEALTH AUDIT AND PAGES DISTRIBUTION BY THEIR STATUS: AN EMPIRICAL RESEARCH OF FIVE STAR HOTELS IN THE REPUBLIC OF CROATIA,Semrush,1
https://openalex.org/W3114627777,,2020,article,User Interface/User Experience Academic Information System (SIAM) Design Using the Lean User Experience (Lean UX) Method at WR. Supratman University,Similarweb,1
https://openalex.org/W4408793850,https://doi.org/10.1109/icccit62592.2025.10928069,2025,conference-paper,"Comprehensive Web Analysis of Automobile Websites: Performance, SEO, and Accessibility Insights",Semrush,1
https://openalex.org/W7154958873,https://doi.org/10.18720/spbpu/3/2026/vr/vr26-761,2026,article,Разработка стратегии управления персоналом медиаорганизации в условиях цифровой трансформации,Similarweb,1
https://openalex.org/W2799820561,https://doi.org/10.5585/remark.v17i1.3581,2018,article,Uso de Métricas em Mídias Sociais e Indicadores de Desempenho do Site e sua Relação com o Valor da Marca em Empresas de Cosméticos no Brasil,Similarweb,1
https://openalex.org/W4414980282,https://doi.org/10.61978/digitus.v3i1.506,2025,article,Increasing Website Traffic with the On-Page Search Engine Optimization Approach: A Case Study of LaskarKoinSeribu.org,Semrush,1
https://openalex.org/W4400610106,https://doi.org/10.21640/rt.v3i20.93,2024,article,Análisis de la gestión del marketing digital de los medios oficiales de turismo en América,Similarweb,1
https://openalex.org/W7214031212,https://doi.org/10.5281/zenodo.22883869,2026,report,LLM Usage in Russia — 2026,Similarweb,1
https://openalex.org/W7164861501,https://doi.org/10.5281/zenodo.20699374,2026,report,"Workation Atlas 2026: The Best Cities for Germans, Ranked Three Ways",Ahrefs,1
https://openalex.org/W7203961451,,2026,dissertation,Improving the Marketing Communications System of a Brand in the Ukrainian Cosmetics Market,Similarweb,1
https://openalex.org/W4411996381,https://doi.org/10.1109/icetm63734.2025.11051477,2025,conference-paper,The Algorithmic Ascent- AI’s Impact on Search Engine Result Pages and the Evolving Value of Online Information,Semrush,1
https://openalex.org/W4412557626,https://doi.org/10.33393/aop.2025.3360,2025,article,What do people search online about sciatica? What answers do they get from Dr. Google? A mixed analysis of Italian web-based data,Semrush,1
https://openalex.org/W7201916725,,2026,dissertation,Удосконалення цифрових маркетингових комунікацій банківської установи,Similarweb,1
https://openalex.org/W7167071140,https://doi.org/10.1177/21565333261464961,2026,article,Evaluating Online Information for Young Adult Cancer Symptoms: A Content Analysis of Top Google-Ranked Webpages,Semrush,1
https://openalex.org/W7216996573,,2024,article,Improving E-Commerce Website Rank Using Search Engine Optimization (SEO),,0
https://openalex.org/W2808354051,https://doi.org/10.1177/2277975218770028,2018,article,"Relationship Analysis between Website Traffic, Domain Age and Google Indexed Pages of E-commerce Websites",Similarweb,1
https://openalex.org/W3098004495,,2018,dissertation,TA : Perancangan Desain User Interface/User Experience Layanan Informasi Kampus (Lik) dengan Metode Lean User Experience (Lean Ux) pada Universitas Dr. Soetomo,Similarweb,1
https://openalex.org/W4414913912,https://doi.org/10.1080/17581869.2025.2571389,2025,article,What does Dr Google tell us about tendinopathies? An Italian analysis of online content,Semrush,1
https://openalex.org/W4404218044,https://doi.org/10.34010/jipsi.v14i2,2024,paratext,,Similarweb,1
https://openalex.org/W3214943851,https://doi.org/10.22054/dcm.2021.13070,2021,article,"Studying ""Bounce Rate"" and ""Average Visit Duration"" on the Iranian University Library Websites: Correlation Analysis",Similarweb,1
https://openalex.org/W4297963094,https://doi.org/10.1055/a-1952-8569,2022,article,Rhytidectomy—Information Patients Seek and Where They Find Answers,Ahrefs,1
https://openalex.org/W2512236537,https://doi.org/10.1016/j.aasci.2016.08.010,2016,article,Social media marketing strategy of Yerevan brandy company,Similarweb,1
https://openalex.org/W7111190968,https://doi.org/10.1108/medar-08-2017-0186?utm_campaign=repec&wt.mc_id=repec,,article,Digital relational capital of a company,Semrush,1
https://openalex.org/W3203520263,https://doi.org/10.1007/978-981-16-5792-4_30,2021,conference-paper,Marketing and Digital Press: Information Consumption Patterns in Colombia During COVID19,,0
https://openalex.org/W4313500658,https://doi.org/10.37679/trta.1203028,2023,article,Toplumsal Yaşamda Metaverse: Metaverse Haberleri Üzerine Bir Değerlendirme,Similarweb,1
https://openalex.org/W54331739,https://doi.org/10.1016/0005-1098(69)90036-3,1969,article,Committee on education,,0
https://openalex.org/W4401590299,https://doi.org/10.1177/0258042x241259538,2024,article,"A Multi-stakeholder Study on the Effect of Layoffs on Separated Employees, Survivors and Organizations: What Needs to be Done?",Semrush,1
https://openalex.org/W7166721297,https://doi.org/10.5281/zenodo.21067469,2026,report,"The State of AI Brand Visibility 2026: How ChatGPT, Claude, Gemini, and Perplexity Recommend SaaS, and What Predicts Visibility Across All Four",Ahrefs,1
https://openalex.org/W4393207259,https://doi.org/10.47772/ijriss.2024.802171,2024,article,Statistical Evaluation of Webometric Analysis of Tourism Websites in ASEAN Countries,Similarweb,1
https://openalex.org/W3158016099,,2021,article,Web visibility and research productivity of NIRF ranked universities in India: A Webometric study,Ahrefs,1
https://openalex.org/W7128952992,https://doi.org/10.65540/jar.v14i.180,2019,article,دراسة ويبومترية لتقييم وترتيب المواقع الإلكترونية للجامعات الحكومية الليبية على شبكة الإنترنت,Similarweb,1
https://openalex.org/W7110958385,https://doi.org/10.1108/medar-08-2017-0186/full/html?utm_source=repec&utm_medium=feed&utm_campaign=repec,,article,Digital relational capital of a company,Semrush,1
https://openalex.org/W4387024969,https://doi.org/10.46610/jbadv.2023.v04i02.002,2023,article,Analysis of E-Commerce Websites GCC using Data Science Approach,Semrush;Similarweb,2
https://openalex.org/W4408665682,https://doi.org/10.1007/s11255-025-04461-x,2025,article,The digital dialogue on premature ejaculation: evaluating the efficacy of artificial intelligence-driven responses,,0
https://openalex.org/W4410488846,https://doi.org/10.62574/1ymds212,2025,book,Herramientas digitales para la gestión empresarial de la planificación a la ejecución,Semrush,1
https://openalex.org/W4401286642,https://doi.org/10.23960/jitet.v12i3.4987,2024,article,PENGUKURAN KUALITAS WEBSITE E-COMMERCE TOKOPEDIA.COM MENGGUNAKAN METODE WEBQUAL 4.0 DAN IMPORTANCE-PERFORMANCE ANALYSIS,Similarweb,1
https://openalex.org/W4287838976,https://doi.org/10.5281/zenodo.6900484,2022,article,SEO group buy,Ahrefs,1
https://openalex.org/W4391902839,https://doi.org/10.18334/vinec.13.4.119532,2023,article,Неформальная институциональная среда в развитии платформ шеринг-экономики,Semrush,1
https://openalex.org/W3046964715,,2020,article,Comparison between Top-Ranked Iranian Medical Universities and Top-Ranked World Universities based on the Website Analysis,Similarweb,1
https://openalex.org/W4390445643,https://doi.org/10.51118/konsan.2023.37,2023,article,Yerel Haber Sitelerinin Tık Tuzakları ve Sosyal Medya Stratejisi Üzerine Bir Analiz,Similarweb,1
https://openalex.org/W7204495281,https://doi.org/10.6084/m9.figshare.33350502,2026,dataset,"Mental health startup graveyard: 542 organizations with a recorded outcome, 2000-2026",Ahrefs,1
https://openalex.org/W4408248272,https://doi.org/10.24114/niaga.v14i1.62601,2025,article,PENGARUH TESTIMONI DAN CELEBRITY ENDORSEMENT TERHADAP KEPUTUSAN PEMBELIAN PADA MARKETPLACE (Studi Pada Mahasiswa Universitas Samudra),Similarweb,1
https://openalex.org/W7166723711,https://doi.org/10.18720/spbpu/3/2026/vr/vr26-1464,2026,article,Инструменты продвижения фэшн-бренда в digital-среде,Similarweb,1
https://openalex.org/W4224313031,https://doi.org/10.47191/ijcsrr/v5-i4-41,2022,article,New Marketing Approach to Enhance Brand Awareness: Case Study of an Electronic Retailer Company in Indonesia,Similarweb,1
https://openalex.org/W7204463077,https://doi.org/10.5281/zenodo.22125660,2026,dataset,"Mental health startup graveyard: 542 organizations with a recorded outcome, 2000-2026",Ahrefs,1
https://openalex.org/W3018222219,,2019,dissertation,FAKTOR – FAKTOR YANG MEMPENGARUHI KEPUTUSAN PENGGUNAAN MOBILE BANKING MELALUI APLIKASI BCA MOBILE,Similarweb,1
https://openalex.org/W7138148800,https://doi.org/10.3145/vrc.05,2026,book-chapter,Análisis del posicionamiento académico web de las editoriales científicas españolas en Google EE. UU.,Semrush,1
https://openalex.org/W4210888401,https://doi.org/10.1177/01945998221076803,2022,article,Sinus Surgery and Balloon Sinuplasty: What Do Patients Want to Know?,Ahrefs,1
https://openalex.org/W7204478539,https://doi.org/10.2139/ssrn.7358978,2026,preprint,"Mental Health Startup Graveyard: What Kills Products in Digital Mental Health, and What Keeps Them Alive. 542 Organizations, 2000–2026",,0
https://openalex.org/W3202229435,https://doi.org/10.31548/bioeconomy2020.04.001,2020,article,Use of internet marketing in communication activities of dairy enterprises,Similarweb,1
https://openalex.org/W7214445094,https://doi.org/10.5281/zenodo.22975498,2026,dataset,SEO ROI Statistics UK 2026,Ahrefs,1
https://openalex.org/W4379513633,https://doi.org/10.2196/preprints.49414,2023,preprint,Evaluation of mHealth Applications for Management of Primary Dysmenorrhea in Saudi Arabia: a quality review and content analysis (Preprint),Similarweb,1
https://openalex.org/W4385187505,https://doi.org/10.26425/2658-3445-2023-6-2-61-72,2023,article,Approach research of user experience of various target audiences’ interaction with the portal interface,Semrush,1
https://openalex.org/W7111376189,https://doi.org/10.1108/medar-08-2017-0186.html?utm_source=repec&utm_medium=feed&utm_campaign=repec,,article,Digital relational capital of a company,Semrush,1
https://openalex.org/W4387226961,https://doi.org/10.29000/rumelide.1369124,2023,article,Barış Akarsu Merhaba” filminin izlerkitle üzerindeki etkisinin duygu analizi yöntemiyle değerlendirilmesi,Similarweb,1
https://openalex.org/W4409345800,https://doi.org/10.26740/jeisbi.v3i3.46397,2022,article,Analisis Faktor yang Mempengaruhi Intensi Pengguna Shopeefood pada Aplikasi Shopee Menggunakan Metode UTAUT,Similarweb,1
https://openalex.org/W4387655921,https://doi.org/10.36239/revisa.v12.n3.p568a574,2023,article,Sites e aplicativos móveis como estratégias de comunicação durante a pandemia de Covid-19 no Brasil,Similarweb,1
https://openalex.org/W3157690107,https://doi.org/10.1302/1863-2548.15.210013,2021,article,Availability and readability of online patient information on clubfoot: Assessment of paediatric hospital clubfoot web pages,Ahrefs,1
https://openalex.org/W4412584114,https://doi.org/10.51454/decode.v5i1.1045,2025,article,Optimalisasi SEO Situs Web Percetakan Menggunakan Teknik White Hat: Studi Perbandingan Citramandiri.id dan Printhink.id,Similarweb,1
https://openalex.org/W4416685033,https://doi.org/10.1108/dlp-03-2025-0035,2025,article,Search engine visibility of university AI content: an analysis of thirty institutions from three countries,Semrush,1
https://openalex.org/W4403465573,https://doi.org/10.1002/ohn.1022,2024,article,Retrograde Cricopharyngeal Dysfunction: A Google Search Analysis,Ahrefs,1
https://openalex.org/W7166555511,https://doi.org/10.5281/zenodo.21027625,2026,article,What Dominates Search in 2026: Decoding the Philosophy Behind What 5.66 Billion People Are Actually Looking For,Similarweb,1
https://openalex.org/W4410203355,https://doi.org/10.24269/jkt.v8i2.2893,2024,article,Analisis Sentimen Ulasan Pembeli pada Toko Skincare Lokal Marketplace Tokopedia menggunakan Metode Sentistrength dan Naïve Bayes Classifier,Similarweb,1
https://openalex.org/W4404356930,https://doi.org/10.47998/ikad.1443570,2024,article,YouTube Ekseninde Gazetecilik: Ulusal ve Uluslararası Düzlemde Karşılaştırmalı Bir İnceleme,Similarweb,1
https://openalex.org/W4409443504,https://doi.org/10.1177/01655515251330604,2025,article,What do users prefer: Google Scholar or black open access? A comparative log analysis study,Similarweb,1
https://openalex.org/W4361282469,,2019,article,Phenomenon of Webometrics Activity of Regional Libraries in Ukraine,Ahrefs,1
https://openalex.org/W4416421788,https://doi.org/10.58830/ozgur.pub943.c3949,2025,book-chapter,Search Engine Optimization (SEO) and Search Engine Marketing (SEM),Semrush,1
https://openalex.org/W4410987408,https://doi.org/10.55041/isjem03968,2025,article,The Emerging Dominance of Voice Search: A Strategic Study on the Evolution of SEO in the Era of Conversational AI,Semrush,1
https://openalex.org/W4411540434,https://doi.org/10.32702/2306-6792.2025.12.64,2025,article,АНАЛІТИКА В ЦИФРОВОМУ МАРКЕТИНГУ: ДОСЛІДЖЕННЯ КАНАЛІВ ЗАЛУЧЕННЯ ТРАФІКУ ПРОВІДНИХ УЧАСНИКІВ РИНКУ ЕЛЕКТРОННОЇ КОМЕРЦІЇ,Similarweb,1
https://openalex.org/W7166854523,https://doi.org/10.52058/2786-6025-2026-5(59)-3612-3625,2026,article,A MULTI-CRITERIA APPROACH TO DIGITAL VISIBILITY ASSESSMENT OF UNIVERSITY WEB ECOSYSTEMS,Similarweb,1
https://openalex.org/W7214891625,https://doi.org/10.5281/zenodo.22980305,2026,article,Presença digital de marcas reconhecidas no Top of Mind SC 2026: estudo independente Nexus Insights,Similarweb,1
https://openalex.org/W2031944707,https://doi.org/10.1016/0005-1098(69)90034-x,1969,article,Committee on applications,,0
https://openalex.org/W4405635431,https://doi.org/10.1371/journal.pone.0311723,2024,article,"Detecting changes in tobacco product marketplace prominence using social media, advertising, sales, and web traffic data: The example of Puff Bar in the United States tobacco marketplace from 2019 to 2021",Similarweb,1
https://openalex.org/W7172096440,https://doi.org/10.5281/zenodo.21738335,2026,preprint,"The Real Impact of AI Slop: What the Numbers Show, and What Comes Next",Ahrefs,1
https://openalex.org/W2948511809,,2017,article,Analisis dan strategi SEO pada website www.kargo.co.id,Similarweb,1
https://openalex.org/W4413183628,https://doi.org/10.14722/madweb.2025.23004,2025,conference-paper,Evaluating the Strength and Availability of Multilingual Passphrase Authentication,Semrush,1
https://openalex.org/W7213487944,,2026,dissertation,Удосконалення системи маркетингових комунікацій підприємства на ринку приватних медичних послуг,Similarweb,1
https://openalex.org/W4414849059,https://doi.org/10.15240/tul/009/lef-2025-09,2025,conference-paper,Traffic source investigation of waste management websites: implications for institutional communication,Similarweb,1
https://openalex.org/W4386297431,https://doi.org/10.25126/jtiik.20231015120,2023,article,Implementasi Marketing Automation Menggunakan Metode Search Engine Optimization (SEO) On Page dan Off Page pada Website Berbasis Content Management System (CMS) pada PT. Eltama Prima Indo,Ahrefs,1
https://openalex.org/W7156124779,https://doi.org/10.5281/zenodo.19805714,2026,book,"E-Commerce SEO at Scale: Template Produk, Faceted Navigation, dan Arsitektur Katalog sebagai Rekayasa",Ahrefs;Semrush,2
https://openalex.org/W7131113900,https://doi.org/10.17632/dnm5jxgn2m,2026,dataset,"Global AI Adoption Trends by Industry Sector, Country, and Business Function (2017–2025): A Compiled Research Dataset",Similarweb,1
https://openalex.org/W4285115765,https://doi.org/10.1007/978-3-030-97947-8_3,2022,conference-paper,Social Media Advertising During the Pandemic: Online Retailers in Serbia,,0
https://openalex.org/W7128529156,https://doi.org/10.5281/zenodo.18595322,2025,dataset,Digital Maturity in Archival Institutions: A Web Performance and Traffic Analytics Dataset (2025),Similarweb,1
https://openalex.org/W7155707952,https://doi.org/10.5281/zenodo.19798256,2026,book,"Topical Authority Architecture: Topic Mapping, Pillar-Cluster Engineering, and the Site-Level Signals That Make Google Rank You",Ahrefs;Semrush,2
https://openalex.org/W4317537876,https://doi.org/10.47107/inifedergi.1151122,2022,article,SANAL REKLAM ORTAMLARINDAN WEB TASARIMININ GÖRSEL TASARIM SÜRECİ VE BİR WEB TASARIMI DEĞERLENDİRMESİ,Similarweb,1
https://openalex.org/W4391409478,https://doi.org/10.1109/icitisee58992.2023.10404497,2023,conference-paper,"Optimizing Sisnaker Training Services: A Holistic Approach with SEO, Web Analytics, and SUS",Semrush,1
https://openalex.org/W3088782426,,2018,article,LISE: análise de concorrentes automatizada,Semrush,1
https://openalex.org/W4407593242,https://doi.org/10.5205/1981-8963.2025.260938,2025,article,Cuidados afirmativos para orientação sexual de homens adultos e idosos gays: protocolo de prospecção tecnológica,Similarweb,1
https://openalex.org/W7220232358,,2025,article,ONLINE REVIEWS DAN VIDEO PROMOSI DALAM PENGAMBILAN KEPUTUSAN PEMBELIAN KONSUMEN E-COMMERCE,Similarweb,1
https://openalex.org/W2612998242,,2016,article,OPTIMASI RANKING WEBOMETRICS MENGGUNAKAN METODE LOGARITMIC FUZZY PREFERENCE PROGRAMMING PADA PERSPEKTIF COST,Ahrefs,1
https://openalex.org/W4411234115,https://doi.org/10.1371/journal.pone.0325652,2025,article,Mobile applications available in Saudi Arabia for the management of Primary Dysmenorrhea: A quality review and content analysis,Similarweb,1
https://openalex.org/W4414286284,https://doi.org/10.2139/ssrn.5495020,2025,preprint,Who on Earth Is Using Generative AI? Global Trends and Shifts in 2025,,0
https://openalex.org/W4391381165,https://doi.org/10.15847/obsobs17520232424,2024,article,News platformization in Portugal: analysis of the dependence of the news media on social media and search engines,Similarweb,1
https://openalex.org/W4387314355,https://doi.org/10.2478/amma-2023-0029,2023,article,The digital presence of the leading brands in the category of Food for Special Medical Purposes,Semrush,1
https://openalex.org/W4410915657,https://doi.org/10.32983/2222-4459-2025-3-305-310,2025,article,The Analytical Tools for Assessing the Efficiency of Advertising Campaigns and the Competitiveness of Enterprises,Semrush,1
https://openalex.org/W3119557448,https://doi.org/10.1016/j.esxm.2020.100289,2021,article,Examining Online Traffic Patterns to Popular Direct-To-Consumer Websites for Evaluation and Treatment of Erectile Dysfunction,Semrush,1
https://openalex.org/W7132924177,,2025,dissertation,Estrategias de marketing digital para la gestión comercial en una empresa productora y distribuidora de materias primas en Santiago de Cali – Colombia,Semrush,1
https://openalex.org/W4396829832,https://doi.org/10.1016/j.jvoice.2024.04.022,2024,article,Analysis of Google Searches in Laryngology: Where Do People Look and Are the Answers They Find Credible?,,0
https://openalex.org/W7164169950,https://doi.org/10.34810/data2095,2025,dataset,Data about assessing university AI content visibility in search engines,Semrush,1
https://openalex.org/W7203690288,https://doi.org/10.5281/zenodo.22002689,2026,report,"llms.txt y datos estructurados en las clínicas privadas españolas: el 18,5% publica el archivo que ningún motor lee y el 4,9% publica el marcado que sí leen",Ahrefs,1
https://openalex.org/W3118413087,https://doi.org/10.18055/finis20350,2020,article,A expansão do processo de digitalização durante a pandemia de Covid-19,Similarweb,1
https://openalex.org/W7204989930,https://doi.org/10.2139/ssrn.7380219,2026,preprint,SEO & Ponto Futuro: Marketing Strategies for Higher Online Visibility in Non-Profit Journalism,,0
https://openalex.org/W3155323578,https://doi.org/10.35699/1983-3652.2021.26251,2021,article,Marketing digital y posicionamiento web en comunicación científica,Semrush,1
https://openalex.org/W3136873115,https://doi.org/10.1007/s11606-021-06695-8,2021,article,"Data-Tracking on Government, Non-profit, and Commercial Health-Related Websites",,0
https://openalex.org/W7127054119,https://doi.org/10.25136/2409-8698.2026.1.77791,2026,article,Assessing the Prevalence of AI-Generated Content in Leading Runet News Media,Similarweb,1
https://openalex.org/W7155215409,https://doi.org/10.26422/aucom.2026.1502.sli,2026,article,"""La curación de contenidos en el periodismo digital y los memes de debates electorales. Una comparación analítica entre la Argentina y España (2023) """,Similarweb,1
https://openalex.org/W7214789467,https://doi.org/10.54233/endourolbull-1848567,2026,article,Evaluating Kidney Cyst Information from Chatbots: A Comparative Study,Semrush,1
https://openalex.org/W7214789467,https://doi.org/10.54233/endourolbull-1848567,2026,article,Evaluating Kidney Cyst Information from Chatbots: A Comparative Study,Semrush,1
https://openalex.org/W7169697277,,2026,article,A curadoria de conteúdos no jornalismo digital e os memes dos debates eleitorais: Uma comparação analítica entre a Argentina e a Espanha (2023),Similarweb,1
https://openalex.org/W4319783284,https://doi.org/10.32515/2663-1636.2021.8(41).56-68,2022,article,Information Services of Electronic Trading Platforms in Marketing Activities,Similarweb,1
https://openalex.org/W4407858593,https://doi.org/10.34010/jipsi.v14i2.14065,2024,article,Analisis Framing dan Sentimen Media Daring terhadap Isu Dinasti Politik Keluarga Jokowi,Similarweb,1
https://openalex.org/W7213570761,,2026,dissertation,Просування бренду в цифровому середовищі,Similarweb,1
https://openalex.org/W4414755180,https://doi.org/10.70747/cr.v4i3.429,2025,article,Diseño de Estrategias Integrales de Mercadeo Digital en Panamá,Similarweb,1
https://openalex.org/W4393612631,https://doi.org/10.5281/zenodo.8340823,2023,dataset,Medios de comunicación de la Región de Aysén,Similarweb,1
https://openalex.org/W4417319869,https://doi.org/10.5336/urology.2025-111805,2025,article,A Comparative Evaluation of Three Artificial Intelligence Chatbots' Responses to the Most Commonly Searched Inquiries on Urethral Stricture Disease: Cross-Sectional Analytical Study,Semrush,1
https://openalex.org/W7167806114,https://doi.org/10.37679/trta.1905752,2026,article,15 Temmuz Darbe Girişiminin Medya Gündemi ve Dijital Kolektif Belleği: Medya Görünürlüğü ile Toplumsal İlginin On Yıllık Büyük Veri Analizi,Similarweb,1
https://openalex.org/W7160072112,https://doi.org/10.2139/ssrn.6692385,2026,preprint,"Two-Stage AI Adoption in Technology-Taker Economies: Platform Capture, Infrastructure, and Firm Constraints in Latin America",,0
https://openalex.org/W4362636889,https://doi.org/10.2147/ccid.s400614,2023,article,Online Traffic Analysis of Direct-to-Consumer Websites for Hair Loss Treatment and Characterization of Finasteride Patients on a Platform in Germany: A Potential Paradigm Shift in the Treatment of Androgenetic Alopecia,Semrush,1
https://openalex.org/W7219291119,,2026,dissertation,Redesign of the website of a car repair shop,Semrush,1
https://openalex.org/W4394837830,https://doi.org/10.35854/1998-1627-2024-3-364-382,2024,article,Innovativeness of business models in B2C and B2B online education segments in the USA,Similarweb,1
https://openalex.org/W7220809763,,2021,article,Perancangan Customer Relationship Management (CRM) menggunakan Metode SEO berbasis Website (Studi Kasus: CV. Tips Indonesia),Ahrefs,1
https://openalex.org/W4415776338,https://doi.org/10.47998/ikad.1594225,2025,article,Çevrim İçi Gazetelerin Rekabeti: Hürriyet ve Sözcü Web Siteleri Üzerinden Bir Performans Değerlendirmesi,Similarweb,1
https://openalex.org/W3178357573,https://doi.org/10.2139/ssrn.3871873,2021,preprint,Antitrust & Privacy: It's Complicated,,0
https://openalex.org/W7111168747,https://doi.org/10.5281/zenodo.17862327,2025,article,Search pattern analytics as a source of marketing trend forecasting,Semrush,1
https://openalex.org/W7204490754,https://doi.org/10.5281/zenodo.22125808,2026,report,"Mental health startup graveyard: 542 dead companies, seven patterns",Ahrefs,1
https://openalex.org/W7220760605,,2024,article,Analisis Metode Search Engine Optimization (SEO) dengan Teknik On-Page dalam Upaya Meningkatkan Visibilitas pada Google Search Engine (Studi Kasus IFL Chapter Malang),Semrush,1
https://openalex.org/W7162245079,https://doi.org/10.1007/s40979-026-00221-1,2026,article,Contract cheating websites in Spain (2019–2024): web traffic trends during COVID-19 and the rise of generative AI,Semrush,1
https://openalex.org/W7204474279,https://doi.org/10.6084/m9.figshare.33350517,2026,article,"Mental health startup graveyard: 542 dead companies, seven patterns",Ahrefs,1
https://openalex.org/W3132609056,https://doi.org/10.26740/jeisbi.v2i1.38385,2021,article,Analisis Kualitas Layanan Dan Perancangan Website PT. Pelabuhan Indonesia III Menggunakan Metode Webqual,Similarweb,1
https://openalex.org/W4415780036,https://doi.org/10.24198/comdent.v3i1.63028,2025,article,Dinamika minat digital media berita online pada momentum debat pemilihan Presiden Indonesia 2024,Semrush,1
https://openalex.org/W7168250354,https://doi.org/10.31548/economics/2.2026.92,2026,article,The role of digital performance indicators in shaping the promotion strategy of construction services in agribusiness,Ahrefs,1
https://openalex.org/W2787170606,,2018,article,Search Engine Optimization When Entering a New Market,Ahrefs,1
https://openalex.org/W7172204642,https://doi.org/10.5281/zenodo.21759403,2026,report,"Agents als neue Zielgruppe. Wie KI-Systeme Unternehmen finden, verstehen und darstellen",Ahrefs,1
https://openalex.org/W4362474561,https://doi.org/10.32739/etkilesim.2023.6.11.198,2023,article,Habere Maruz Kalmak: Mobil Haber Uygulamalarının Anlık Bildirimleri Üzerine Bir İnceleme,Similarweb,1
https://openalex.org/W4414794450,https://doi.org/10.2139/ssrn.5475308,2025,preprint,Market Analysis Tools for Scaling Small Business Under Resource Constraints: The Strategic Approach of an Innovative Entrepreneur,,0
https://openalex.org/W7216484006,https://doi.org/10.37385/msej.v4i4.2218,2023,article,"Pengaruh Kesadaran Merek, Persepsi Kualitas, Asosiasi Merek, dan Loyalitas Merek Terhadap Keputusan Pembelian Konsumen Tokopedia di Bandar Lampung",Similarweb,1
https://openalex.org/W7156682662,https://doi.org/10.3390/admsci16050206,2026,article,ESG-Driven Digital Performance Measurement and Decision Support in Vegan Food Firms,Semrush,1
https://openalex.org/W3138845830,https://doi.org/10.26265/polynoe-234,2021,other,Στρατηγική βελτιστοποίησης κατάταξης ιστοσελίδων των οργανισμών πληροφόρησης στις μηχανές αναζήτησης,Semrush;Similarweb,2
https://openalex.org/W7105857135,https://doi.org/10.5281/zenodo.17622108,2025,preprint,TrustRank and Seed Sites: Modeling Backlink Value for Web Trust Propagation in a Google-Like Ranking System,Ahrefs,1
https://openalex.org/W7132098276,,2025,dissertation,The Podcast Playbook: :Advanced Content Strategies for the Audible Marketer,Semrush,1
https://openalex.org/W4383000388,https://doi.org/10.26418/jp.v8i3.56478,2022,article,Implementasi Support Vector Machine untuk Analisis Sentimen Terhadap Pengaruh Program Promosi Event Belanja pada Marketplace,Similarweb,1
https://openalex.org/W4412674917,https://doi.org/10.36742/2410-0919-2025-1-5,2025,article,STRENGTHENING THE DIGITAL PRESENCE OF UKRAINIAN FRUIT AND BERRY PRODUCERS IN THE ONLINE ENVIRONMENT,Similarweb,1
https://openalex.org/W4405890815,https://doi.org/10.4274/tjd.galenos.2024.07279,2024,article,"Online Pemphigus Information Evaluation: Quality, Reliability, Readability, and Comprehensiveness",Similarweb,1
https://openalex.org/W7124296385,https://doi.org/10.1186/s43163-026-00990-z,2026,article,How smart are the machines? An analysis of AI responses on chronic otitis media,Semrush,1
https://openalex.org/W7128212990,https://doi.org/10.30857/2415-3206.2024.2.10,2025,article,ANALYTICAL JUSTIFICATION OF MARKETING DECISIONS FOR THE DEVELOPMENT OF CINEMAS IN THE CONTEXT OF CHANGES IN CONSUMER BEHAVIOUR,Similarweb,1
https://openalex.org/W7115039683,,2025,other,"Промоція компанії з використанням діджитал-каналів комунікації (на прикладі ТОВ ""ХАЙДІЗ ДЕВЕЛОПМЕНТ"")",Ahrefs,1
https://openalex.org/W7155198127,https://doi.org/10.32983/2222-4459-2026-2-442-455,2026,article,How to Integrate Internet Marketing into a Cloud Storage System: Developing a Microservice for Customer Acquisition,Ahrefs,1
https://openalex.org/W7214302355,https://doi.org/10.5281/zenodo.22957273,2026,dataset,"Citation sites at domain rating 70 or higher, by market: September 2026 snapshot",Ahrefs,1
https://openalex.org/W2562501339,https://doi.org/10.5771/0010-3497-2016-3-255,2016,article,(Fast) immer nur das eine. Über sexuelle Inhalte in den Medien,Similarweb,1
https://openalex.org/W4379052781,https://doi.org/10.33386/593dp.2023.3-1.1881,2023,article,Marketing digital para el posicionamiento de una agencia de comunicación digital.,Semrush,1
https://openalex.org/W7220515365,,2021,article,"PENGARUH KUALITAS PRODUK, KEPERCAYAAN, DAN KEAMANAN TERHADAP KEPUTUSAN PEMBELIAN KONSUMEN SECARA ONLINE DI ONLINE SHOP SHOPEE",Similarweb,1
https://openalex.org/W2543082729,,2016,article,Sobre quando o professor...,Similarweb,1
https://openalex.org/W3014443920,https://doi.org/10.29228/turkishstudies.40477,2020,article,İnternet Haber Sitelerinin Kullanılabilirliğinin Göz İzleme Teknikeriyle Analizi,Similarweb,1
https://openalex.org/W4285129170,https://doi.org/10.21685/2072-3016-2022-2-5,2022,article,Consumer behavior of low-income youth in modern Russian society,Similarweb,1
https://openalex.org/W3204963010,,2021,article,Market Reaction on CSR Media News during Covid 19 Pandemic,Similarweb,1
https://openalex.org/W4408964259,https://doi.org/10.1177/00178969251328913,2025,article,Online resources and educational materials relating to autism spectrum disorder,Semrush,1
https://openalex.org/W4320168743,https://doi.org/10.1017/9781009255301.022,2023,paratext,Index,Ahrefs,1
https://openalex.org/W4200514177,https://doi.org/10.1108/oir-10-2020-0441,2021,article,Quantitative and qualitative analysis of linking patterns of mainstream and partisan online news media in Central Europe,Ahrefs,1
https://openalex.org/W2918107428,https://doi.org/10.3917/dunod.truph.2020.01,2020,book,La boîte à outils du Marketing digital,Semrush,1
https://openalex.org/W4390347252,https://doi.org/10.26740/jieet.v7n2.p110-118,2023,article,Analisis Usability pada Website Narasi.tv Menggunakan Metode Unmoderated Remote Usability Testing dan User Experience Questionnaire (UEQ),Similarweb,1
https://openalex.org/W4410405983,https://doi.org/10.26740/jieet.v8n2.p102-110,2023,article,Analisis Usability pada Website Narasi.tv Menggunakan Metode Unmoderated Remote Usability Testing dan User Experience Questionnaire (UEQ),Similarweb,1
https://openalex.org/W7119559439,,2025,dissertation,"Criação, gestão e otimização de conteúdos digitais: relatório de estágio na agência Flare Content",Semrush,1
https://openalex.org/W7164316667,https://doi.org/10.5281/zenodo.20650709,2026,article,"The Trigger Decision: When the Overview Appears, When It Does Not — A Gate-Stack Model of AI Overview Rendering and the Settlement Signal It Emits (EA-AIO-TRIGGER-01 v1.0)",Semrush,1
https://openalex.org/W4410996143,https://doi.org/10.1038/s41443-025-01098-3,2025,article,"Evaluating AI chatbots in penis enhancement information: a comparative analysis of readability, reliability and quality",Semrush,1
https://openalex.org/W4414520451,https://doi.org/10.1108/dta-02-2025-0151,2025,article,Substitution or complementarity? Understanding the role of ChatGPT in transforming news media traffic in the United States and Taiwan,Similarweb,1
https://openalex.org/W7165067880,,2026,dissertation,Hefur endurmörkun Heima hf. reynst árangursrík?,Semrush,1
https://openalex.org/W4408240473,https://doi.org/10.33395/remik.v9i1.14317,2025,article,Evaluasi Pengalaman Pengguna Twitch dengan Metode User Experience Questionnaire,Semrush,1
https://openalex.org/W4391109855,https://doi.org/10.32782/2522-1205-2023-74-08,2024,article,АНАЛІЗ МАРКЕТИНГОВОЇ ТА РЕКЛАМНОЇ ДІЯЛЬНОСТІ КОНКУРЕНТІВ ЗАСОБАМИ СЕРВІСІВ ВЕБ-АНАЛІТИКИ,Similarweb,1
https://openalex.org/W7155685209,https://doi.org/10.5281/zenodo.19798262,2026,book,"Topical Authority Architecture: Pemetaan Topik, Rekayasa Pillar-Cluster, dan Sinyal Tingkat-Situs yang Membuat Google Memberi Peringkat",Ahrefs;Semrush,2
https://openalex.org/W4392174503,https://doi.org/10.54857/ijiks.v3i1.68,2023,article,Webometric analysis of alternative access to scholarly publication,Similarweb,1
https://openalex.org/W2787221256,,2017,dissertation,Odjek kulturne baštine nacionalne knjižnice u digitalnom okruženju,Similarweb,1
https://openalex.org/W7141836948,https://doi.org/10.5281/zenodo.19272687,2026,book,Website Traffic Growth Analysis of Islamic Digital Media,Semrush,1
https://openalex.org/W7104950707,https://doi.org/10.5281/zenodo.17580722,2025,preprint,Organic Search and SEO: Best Practices and Impact on Business Visibility,Semrush,1
https://openalex.org/W2887136363,,2018,article,Exhibition spaces promotion campaigns: A case study of the Manege Central Exhibition Hall,Similarweb,1
https://openalex.org/W4382542362,https://doi.org/10.1093/jsxmed/qdad068.037,2023,article,(039) Improve Your Online Findability: Search Engine Optimization for Providers of Patients with Vulvovaginal Pain,Semrush,1
https://openalex.org/W4410807235,https://doi.org/10.1200/jco.2025.43.16_suppl.e23073,2025,article,Google search analysis: What do people want to know about prostate cancer and where do they find answers?,Semrush,1
https://openalex.org/W4400350056,https://doi.org/10.1590/scielopreprints.8124,2024,preprint,LatArXiv. Creación de un repositorio preprint y datos de investigación abierto para la comunidad latinoamericana,Semrush,1
https://openalex.org/W7164631598,https://doi.org/10.48584/opus-13111,2026,report,Neue Suchwelten: Ein praxisorientierter Leitfaden für Sichtbarkeit in Suchmaschinen und generativen Suchsystemen,Semrush,1
https://openalex.org/W3097134951,https://doi.org/10.31410/eman.2020.431,2020,conference-paper,VAŽNOST KVALITETE PERFORMANSI HOTELSKIH WEB STRANICA ZA GENERIRANJE BOLJE VIDLJIVOSTI U OKVIRU INTERNET PRETRAŽIVAČA,Semrush,1
https://openalex.org/W4308514399,https://doi.org/10.2196/38957,2022,article,Prevalence of Poisoned Google Search Results of Erectile Dysfunction Medications Redirecting to Illegal Internet Pharmacies: Data Analysis Study,Semrush,1
https://openalex.org/W7204262580,https://doi.org/10.2139/ssrn.7344201,2026,preprint,"AI Citations are Not Permanent: Citation Volatility, Half-Life, and What Actually Predicts Citation Persistence Across AI Platforms",,0
https://openalex.org/W7204258495,https://doi.org/10.18720/spbpu/3/2026/vr/vr26-4491,2026,article,"Дизайн-проектирование медиапортала для направления подготовки ""Технология художественной обработки материалов"" СПбПУ Петра Великого",Similarweb,1
https://openalex.org/W3107085309,https://doi.org/10.2478/jdis-2020-0040,2020,article,Exploring the Potentialities of Automatic Extraction of University Webometric Information,Similarweb,1
https://openalex.org/W4388846728,https://doi.org/10.30525/2256-0742/2023-9-4-119-127,2023,article,THE POTENTIAL OF THE EXPERIENCE ECONOMY IN DEVELOPING EFFECTIVE COMMUNICATIONS IN CIVIL SOCIETY,Similarweb,1
https://openalex.org/W7163598807,,2026,conference-paper,“Overdosed on confidence” he laments on lolloping lead single ‘Headlines’: A Corpus-based study of lyric and vocal descriptive reporting verbs in online music reviews,Similarweb,1
https://openalex.org/W7154421172,https://doi.org/10.2139/ssrn.6284518,2026,preprint,Does Schema Markup Predict AI Citation? A Cross-Platform Empirical Study of Structured Data and Generative Engine Optimization,,0
https://openalex.org/W7130937130,https://doi.org/10.5281/zenodo.18728696,2026,preprint,Does Schema Markup Predict AI Citation? A Cross-Platform Empirical Study of Structured Data and Generative Engine Optimization,Ahrefs,1
https://openalex.org/W7132960692,,2023,dissertation,Diseño de una propuesta de plan de marketing digital para Unisa Inmobiliaria,Semrush,1
https://openalex.org/W2613099331,https://doi.org/10.25365/thesis.43179,2016,dissertation,Web Controlling am Beispiel österreichischer Online-Nachrichtenportale,Similarweb,1
https://openalex.org/W7161113139,https://doi.org/10.5281/zenodo.20184277,2026,dataset,Artifacts (non-redacted) for X-rated Compliance Theater: An Empirical Evaluation of European Age Verification Systems in Adult Websites,Semrush,1
https://openalex.org/W7161142136,https://doi.org/10.5281/zenodo.20183951,2026,dataset,Artifacts for X-rated Compliance Theater: An Empirical Evaluation of European Age Verification Systems in Adult Websites,Semrush,1
https://openalex.org/W2340577334,https://doi.org/10.1108/info-12-2015-0056,2016,article,Digital intermediaries in the UK: implications for news plurality,Similarweb,1
https://openalex.org/W3022886107,https://doi.org/10.1097/ju.0000000000000892.03,2020,article,PD28-03 EXAMINING ONLINE TRAFFIC PATTERNS TO POPULAR TELEMEDICINE WEBSITES FOR EVALUATION AND TREATMENT OF ERECTILE DYSFUNCTION,Semrush,1
https://openalex.org/W3216374196,,2021,article,"Електронна комерція в Україні: сучасний стан, галузеві особливості та організаційні форми",Similarweb,1
https://openalex.org/W7171762170,,2026,dissertation,Análisis y comparación de la viabilidad económica de OpenAI y Anthropic,Similarweb,1
https://openalex.org/W7167680241,https://doi.org/10.1093/humrep/deag083.789,2026,article,"L26/P-455 High demand, low accessibility. Are patients being left behind? A cross-sectional analysis of the quality and readability of online contraception Information in the UK",Semrush,1
https://openalex.org/W4287250073,https://doi.org/10.5281/zenodo.4650191,2021,article,Top PPC Tools - Use 100% Free PPC Tools and Generate Higher Returns,Semrush,1
https://openalex.org/W3014894784,https://doi.org/10.15276/mdt.4.1.2020.1,2020,article,Digital business in Ukraine: background and retrospekt,Similarweb,1
https://openalex.org/W4409497924,https://doi.org/10.15276/mdt.8.4.2024.4,2024,article,Evaluation of the effectiveness of offline search optimization in the SEO toolbox,Ahrefs,1
https://openalex.org/W3209041639,https://doi.org/10.5281/zenodo.4032419,2021,report,Information Organizations and their Websites Performance. A Global Report for Summarization and Optimization Purposes - Version 0.9.6,Similarweb,1
https://openalex.org/W7128802323,https://doi.org/10.4995/thesis/10251/232546,2026,dissertation,Análisis de la influencia del posicionamiento web en el impacto y evaluación de la investigación científica,Semrush,1
https://openalex.org/W4387081346,https://doi.org/10.1097/ju.0000000000003703,2023,article,Generative Artificial Intelligence in Health Care,Similarweb,1
https://openalex.org/W4398835444,https://doi.org/10.7910/dvn/taxbis,2021,dataset,Higher Education Digital Marketing Trends During COVID-19,Ahrefs,1
https://openalex.org/W7156306210,https://doi.org/10.5281/zenodo.19805825,2026,book,"Advanced Analytics & Measurement: Revenue Attribution, Forecasting, and Algorithm Update Analysis as Engineering Disciplines",Ahrefs,1
https://openalex.org/W7156123421,https://doi.org/10.5281/zenodo.19805841,2026,book,"Advanced Analytics & Measurement: Revenue Attribution, Forecasting, dan Algorithm Update Analysis sebagai Disiplin Rekayasa",Ahrefs,1
https://openalex.org/W7106501392,https://doi.org/10.5281/zenodo.17700380,2025,article,How Location Data Accuracy Impacts Local Business Visibility in 2025,Semrush,1
https://openalex.org/W7106012123,https://doi.org/10.5281/zenodo.17641390,2025,software,Seowriting AI Coupon Code SKV25 Get 25% Off on All Plans,Ahrefs,1
https://openalex.org/W7214307774,https://doi.org/10.5281/zenodo.22949545,2026,article,Devis SEO : ce que cachent les lignes qu'on ne discute jamais,Semrush,1
https://openalex.org/W3210901665,https://doi.org/10.5281/zenodo.4092487,2020,article,Mua chung Tool Index Backlink nhanh Indexification và OneHourIndexing,Ahrefs,1
https://openalex.org/W7112232724,,2023,other,La (non) mise en oeuvre des sanctions européennes contre les chaînes de télévision et entreprises de médias russes,Similarweb,1
https://openalex.org/W4361801533,https://doi.org/10.33376/ic.v3i1.1145,2022,article,"Analisi perancangan feature program ""secangkir kopi dan sebait syukur""",Similarweb,1
https://openalex.org/W4412444681,https://doi.org/10.12681/eadd/59426,2025,dissertation,Στρατηγικό ψηφιακό μάρκετινγκ χρηματοπιστωτικών συστημάτων αναλυόμενο με πληροφοριακά συστήματα διοίκησης και νευροεπιστήμης,Semrush,1


==> anc/wikipedia_demand/R12_studyW_plan_review_2026-10-31.md <==
# Study W plan review before the stamp (31 October 2026)

Four AI reviewers (lenses: research design, statistics, code correctness against the two public APIs, and a hostile referee in information retrieval and webometrics) read the first draft of `02_DESIGN/wikipedia_demand_372.md` and the three scripts in `04_ANALYSIS/wikipedia_demand/` before any data existed, under a rule that none could run the collector or request any pageview of the study's units. Every finding was then handed to a separate skeptic agent told to refute it; 40 of 43 survived. Thirty-eight were fixed in full in the version that was committed (`b0d58c6`) and stamped; two were fixed in part, the threats being added while the optional analyses they proposed were not (finding 22, a clickstream referrer analysis; finding 39, recording each article's creation date and move log), so the stamped plan's sentence that the forty findings "were fixed" is slightly too strong. The fixes are visible as the differences between that commit and the draft the reviewers saw (not committed), and are summarized here. The agents' transcripts are in the session's workflow folder (`wf_ebe15d74-191`).

## Confirmed findings (40)

1. **[blocking, design] Analysis script crashes when writing the headline JSON (numpy bool from P3)** (wiki_demand_analysis.py). Line 111: `p3 = p90 / p10 > 10` where `p10, p50, p90 = np.percentile(ratio, [10, 50, 90])` (line 106) are numpy float64, so `p3` is numpy.bool_, not a Python bool. Line 158: `(HERE / "wiki_demand_headline.json").write_text(json.dumps(HEAD, indent=1) + "\n")` then raises `TypeError: Object of type bool is not JSON serializable`. Reproduced on synthetic wiki_groups.csv and wiki_codes.csv (made-up numbers, the collector... *Fix:* Change line 111 to `p3 = bool(p90 / p10 > 10)`; for safety wrap p1, p2 and p4 in `bool(...)` as well. Rerun the script and the figure script on a synthetic file with the collector's columns before the plan is stamped, and keep that smoke test beside the scripts.

2. **[blocking, statistics] Analysis script crashes at the end on every run: P3 verdict is a numpy bool that json cannot write** (wiki_demand_analysis.py). Line 106 unpacks `p10, p50, p90 = np.percentile(ratio, [10, 50, 90])`, so p10 and p90 are numpy.float64, and line 111 `p3 = p90 / p10 > 10` is therefore a numpy.bool (verified: `type(p3)` is `<class 'numpy.bool'>`). Line 158 `json.dumps(HEAD, indent=1)` then raises `TypeError: Object of type bool is not JSON serializable` on any data (p1, p2 and p4 are Python bools; only p3 is not). Running a copy of the script on sy... *Fix:* Change line 111 to `p3 = bool(p90 / p10 > 10)`. With that one change the copy of the script completed (exit 0), wrote the headline JSON with `"p3": true`, and make_fig_wikipedia.py ran and saved both figure files on the same synthetic tables. For safety also wrap p1 and p2 in `bool(...)`, or pass `d...

3. **[blocking, code] Analysis crashes when writing the headline JSON: p3 is a NumPy bool** (wiki_demand_analysis.py). Line 111 `p3 = p90 / p10 > 10` compares NumPy float64 values returned by `np.percentile` (line 106), so `p3` is `numpy.bool`, not a Python bool (p1, p2 and p4 are Python bools because `rho()` and `boot()` return floats). Line 158 `(HERE / "wiki_demand_headline.json").write_text(json.dumps(HEAD, indent=1) + "\n")` then raises `TypeError: Object of type bool is not JSON serializable`. Reproduced on synthetic CSVs with... *Fix:* Line 111: `p3 = bool(p90 / p10 > 10)`. Verified: with that one change the scratchpad copy completes, the JSON is written with `"p3": true`, and the figure renders. For safety cast every scalar put into HEAD (`bool(p1)`, `bool(p2)`, `bool(p4)`) so a later NumPy-typed value cannot reintroduce the cras...

4. **[blocking, referee] Analysis script crashes before writing the headline JSON; the figure cannot be built** (wiki_demand_analysis.py). Line 111: `p3 = p90 / p10 > 10`. `p90` and `p10` come from `np.percentile` (line 106), so `p3` is `numpy.bool`, not a Python bool. Line 158: `(HERE / "wiki_demand_headline.json").write_text(json.dumps(HEAD, indent=1) + "\n")` then raises `TypeError: Object of type bool is not JSON serializable`. Reproduced on a copy of the script with synthetic wiki_groups.csv and wiki_codes.csv in the scratchpad (numpy 2.4.1, scipy... *Fix:* Change line 111 to `p3 = bool(p90 / p10 > 10)`; for safety wrap `p1`, `p2` and `p4` in `bool(...)` as well, or pass `default=lambda o: o.item()` to `json.dumps`. Before stamping, run the script once on a synthetic two-file table (as done here) to confirm both output files are written and that make_f...

5. **[should, design] Plan misstates the frozen table: two of the four late codes carry vendor volume** (wikipedia_demand_372.md). Data paragraph: "Four codes in service after 1 October 2025 (465, 471, 483, 679) have `volume` 0 by construction, and four units have no matched keyword." In r1_predictors.csv (hash matches the frozen value), 483 (AL, in service 23 February 2026) has volume 2,000 from 2 keywords and 679 (MI, 7 November 2025) has 5,980 from 4 keywords. The four zero-volume, zero-keyword units are 465, 471, 838 (NY, in service 2017) an... *Fix:* Replace the sentence with the counts as they are: "Of the four codes in service after 1 October 2025, two (465, 471) have no matched keyword and volume 0; two (483, 679) carry 2,000 and 5,980 from keywords that existed before service. Two older codes (838, 843) also have no matched keyword and volum...

6. **[should, design] Sensitivity exclusion is per code in the plan and per group in the script** (wikipedia_demand_372.md). Plan, Analysis item 4: "excluding the four late codes and the four zero-keyword units". Script line 119: `keep = np.array([g["late_codes"] == 0 and g["zero_keyword_codes"] == 0 for g in G])`, which drops every article group that contains such a code. If Wikipedia groups articles as the registry groups overlay complexes (NOT VERIFIED; the plan's probes say 465 and 201 redirect to shared articles), the drop removes the... *Fix:* Rewrite item 4 as "excluding every article group that contains a code in service after 1 October 2025 or a code with no matched keyword (six codes; the groups dropped are listed with their codes)". If the subtraction variant is also wanted, name it as a separate line and add it to the script now.

7. **[should, design] P3 cannot fail given the vendor side's own dispersion; the factor-of-ten threshold is not a test** (wikipedia_demand_372.md). P3: "The ratio of monthly searches to monthly views, `dem(g)` over `W(g)/12`, varies across groups by more than a factor of ten between its 10th and 90th percentiles". From the frozen table, log10 volume over the 368 positive-volume codes has SD 1.14 and its own P90/P10 is 907x (P10 = 557, P90 = 505,347). Under lognormality the ratio's P90/P10 is 10^(2.563 * sqrt(s_d^2 + s_w^2 - 2 r s_d s_w)); with s_d = 1.14 it fall... *Fix:* Either state P3 as descriptive (report median, P10, P90 and the spread, with no pass/fail), or set the threshold against a stated null in the plan: for example, P3 holds if the SD of log10 of the ratio exceeds half the SD of log10 dem (if the ratio spreads as much as dem itself, W carries no scale i...

8. **[should, design] P2's band is borrowed, the HELD call ignores the interval, and the plan does not say which outcome would count against the paper** (wikipedia_demand_372.md). P2: "The point estimate lies between +0.40 and +0.80 ... as Measurement 2's branches did (+0.47 to +0.75)". Those two numbers are point estimates over 17 taxonomy branches under two attribution rules on a different surface; they are not a derived band. P2 is labeled "the paper's thesis", yet "held" and "failed below +0.40" are both consistent with the framework's premise that instruments rank entities differently; on... *Fix:* Add to P2: (a) "The outcome that counts against the paper's framing is an interval lying entirely above +0.80"; (b) a boundary rule fixed now, e.g. "held (boundary)" when the point is inside the band and the interval crosses an edge; (c) either a justification for +0.40 and +0.80 that does not rest...

9. **[should, design] P4 tests a title convention, not coverage; no rule for targets that are not area-code articles** (wikipedia_demand_372.md). P4: "Every one of the 372 codes resolves to an existing article: Wikipedia covers the class completely". The collector (lines 112 to 119) marks a code covered whenever "Area code {e}" resolves to any existing page id, and not covered whenever that title is missing. Neither the plan nor the script handles (a) a title that resolves to a page that is not about the code (a state list, a disambiguation page, a numbering-p... *Fix:* Pre-specify in the plan and implement in the collector: a code is covered only if the resolved target title matches `^Area codes? \d{3}` (or contains the code's digits); other targets are listed, excluded from the groups and reported under P4. For a missing title, one fixed fallback (MediaWiki `list...

10. **[should, design] Missing threat: single-month spikes dominate a 12-month sum** (wikipedia_demand_372.md). "Floors and bots" covers only the low end: "Articles receive a baseline of navigational and misclassified automated views ... which compresses the low end of `W`". Nothing covers the high end. One news event, an overlay introduction, a viral mention or a vandalism episode can add tens of thousands of views to one article in one month; W(g) is a 12-month sum (collector line 196, `tot(g["titles"], PRIMARY)`), so one mo... *Fix:* Add the threat and a pre-specified robustness measure to the plan and the script now: W_med(g) = 12 times the median monthly views over the window (or the sum with the maximum month replaced by the median), reported beside the primary with its own interval, plus a list of groups whose maximum month...

11. **[should, design] Missing threat: the Foundation changed its bot classification inside the primary window** (wikipedia_demand_372.md). The plan describes agent type `user` as "the Foundation's classification of human traffic" and treats misclassification as a static floor. The Wikimedia Foundation's own post (Diff, 17 October 2025, https://diff.wikimedia.org/2025/10/17/new-user-trends-on-wikipedia/) says that around May 2025 it saw "unusually high amounts of apparently human traffic, mostly originating from Brazil", found that much of the May and Ju... *Fix:* Add the threat with the citation. Add one sensitivity, fixed now: the correlation on the months outside the announced reclassification span (October 2024 to February 2025 plus September 2025) beside the primary, and the median-month measure from the previous finding. Record the collection date in th...

12. **[should, design] Script prints quantities the plan does not list, and omits one the plan does** (wiki_demand_analysis.py). In the script but not in the plan: line 129 `corr_line("views Oct 2024 to Sep 2025 vs views Aug to Sep 2026 (stability of the public count)", W, Wp, "stability")`; line 127 the window totals with monthly averages; line 110 the geometric mean and geometric SD of the ratio. In the plan but not in the script: item 6 asks for "the share of each group's views that arrived through redirect titles", while line 139 prints on... *Fix:* Add the stability correlation, the window totals and the geometric statistics to the plan under item 5 and item 3, labeled descriptive. Print the per-group redirect share as a distribution (median, minimum, maximum) and keep the pooled figure. Write "mean `cgs` of the group's codes" in item 7. Add o...

13. **[should, design] Missing construct threat: the share of searches that reach Wikipedia varies by code through the search result page** (wikipedia_demand_372.md). "Different constructs" says a view is a visit and a search is a query, but not that the path from one to the other runs through the search engine's result page: for a query like "area code 212" the engine can answer in a panel sourced from Wikipedia or from a directory, and which it does, and how prominently, differs by code and over time. Part of the dispersion P3 reports, and part of the rank disagreement P2 report... *Fix:* Add one sentence to the threat: "How many searches become Wikipedia visits depends on whether the result page answers the query in place and on which source it cites, which varies by code and is not measured here; dispersion in the ratio is therefore not attributable to either instrument alone."

14. **[should, statistics] Plan misstates which codes carry zero volume in the frozen table** (wikipedia_demand_372.md). Line 13 says: "Four codes in service after 1 October 2025 (465, 471, 483, 679) have `volume` 0 by construction, and four units have no matched keyword." The frozen r1_predictors.csv (hash matches) shows otherwise: 483 (AL, in service 23 Feb 2026) has n_keywords 2 and volume 2000; 679 (MI, 7 Nov 2025) has n_keywords 4 and volume 5980. The four units with volume 0 are exactly the four zero-keyword units: 465, 471, 838... *Fix:* Replace the sentence with: "Four units have no matched keyword and therefore `volume` 0 (465, 471, 838, 843). Of the four codes in service after 1 October 2025 (465, 471, 483, 679), two are among them; 483 and 679 carry 2 and 4 keywords (2,000 and 5,980 monthly searches) from keywords that existed b...

15. **[should, statistics] P3 is nearly a foregone conclusion given the vendor volume's own spread** (wikipedia_demand_372.md). P3 (line 31) predicts that `dem(g) / (W(g)/12)` "varies across groups by more than a factor of ten between its 10th and 90th percentiles". In the frozen table the positive volumes alone span P10 = 557 to P90 = 505,348, a factor of 907 (log10 SD 1.14). For the ratio to vary by less than 10x, views would have to track volume almost proportionally. Simulation with the table's 368 positive volumes and synthetic lognormal... *Fix:* Either (a) keep the dispersion quantities in section 3 as descriptive and remove P3 from the held/failed list, stating: "Given that `dem` spans a factor of about 900 between its 10th and 90th percentiles, a spread of the ratio below ten would require a rank correlation above about 0.95; the dispersi...

16. **[should, statistics] Sensitivity 4 in the plan excludes codes; the script excludes whole article groups** (wikipedia_demand_372.md). Plan line 43 lists the sensitivity as "excluding the four late codes and the four zero-keyword units". The script (wiki_demand_analysis.py lines 119 to 120) does `keep = np.array([g["late_codes"] == 0 and g["zero_keyword_codes"] == 0 for g in G])` and labels it "excluding groups with a late or zero-keyword code". These differ. Removing a zero-volume code from a shared group leaves dem(g) and W(g) unchanged, so the pl... *Fix:* Make the plan say: "excluding every article group that contains a code in service after 1 October 2025 or a code with no matched keyword (six codes; the numbers of groups and codes dropped are printed)", and have the script print `int((~keep).sum())` groups and the codes they contain beside the corr...

17. **[should, statistics] Plan item 6 promises a per-group redirect share; script prints a pooled share, and adds a correlation the plan does not list** (wiki_demand_analysis.py). Plan line 45 says the script prints "the share of each group's views that arrived through redirect titles". The script (lines 139 to 140) prints one pooled figure, `red_share = 1 - Wa.sum() / W.sum()`, "share of all primary-window views that arrived through redirect titles", which is dominated by the largest articles. Separately, line 129 prints a "stability of the public count" Spearman between the primary-window an... *Fix:* Print the per-group share as the plan says: compute `share_g = 1 - Wa / W` over groups with W > 0 and print its median and maximum (and the number of groups with W = 0 skipped), keeping the pooled figure beside it; and add the stability correlation to plan item 5 or remove it from the script.

18. **[should, code] Redirect chains make a covered code look missing; own title is not guaranteed to be fetched** (wiki_collect.py). Lines 114 to 116: `t1 = norm.get(t0, t0)` / `target = redir.get(t1, t1)` / `pid = pages.get(target)` follow exactly one redirect hop. With `redirects=1` the MediaWiki API resolves chains and lists each hop in `query.redirects` (`{"from": A, "to": B}`, `{"from": B, "to": C}`) while `query.pages` holds only the final page C. For a title in a chain the script therefore gets `pid = None`, writes `missing = 1` (line 118),... *Fix:* Replace line 115 with a loop: `target, seen = t1, set()` then `while target in redir and target not in seen: seen.add(target); target = redir[target]`. After line 131 add `g["titles"].add(c["title"])` so every code's own title is always fetched. Change line 182 to `v = views[c["title"]]` (inside the...

19. **[should, code] The released collector cannot run: no release layout, frozen table held back, PROC never created** (wiki_collect.py). The plan says "All of it is public data and is released" and the Study W block of `09_SUBMISSION/stage_release_v53.py` copies `wiki_collect.py` into `data/wikipedia_demand/` beside the CSV files. The collector, unlike the analysis (lines 23 to 26 of wiki_demand_analysis.py), has no layout detection: line 32 `ROOT = Path(__file__).resolve().parents[2]`, line 33 `PRED = ROOT / "03_DATA/processed/r1_predictors.csv"`, an... *Fix:* Add release-layout detection mirroring the analysis: if `PRED` is absent, read the four columns from the released `wiki_codes.csv` beside the script (or a four-column `wiki_units.csv` written by this script), set `RAW = PROC = HERE / "recollected"`, and skip the hash check with a printed note. Add `...

20. **[should, referee] Plan misdescribes the frozen predictor table it reuses: two late codes carry volume, and the zero-keyword set overlaps the late set** (wikipedia_demand_372.md). Line 13: "Four codes in service after 1 October 2025 (465, 471, 483, 679) have `volume` 0 by construction, and four units have no matched keyword." In r1_predictors.csv (SHA-256 matches the stamped hash) the rows are: 465 n_keywords 0, volume 0; 471 n_keywords 0, volume 0; 483 n_keywords 2, volume 2,000; 679 n_keywords 4, volume 5,980. The four zero-keyword units are 465, 471, 838 and 843, so two of them are the late... *Fix:* Replace the line 13 sentence with: "Four codes entered service after 1 October 2025 (465, 471, 483, 679). Two of them (465, 471) and two older codes (838, 843) have no matched keyword and `volume` 0; 483 and 679 carry 2 and 4 keywords (volume 2,000 and 5,980), from queries about codes announced befo...

21. **[should, referee] "Human views" and "counted rather than modeled" overstate what the Wikimedia `user` agent type is; six of the twelve primary-window months were retroactively reclassified** (wikipedia_demand_372.md). Line 7: "Neither used an instrument that is counted rather than modeled, free, public and reproducible by anyone to the last digit." Line 7: "the Wikimedia Foundation publishes the monthly count of human views of every article." Line 18: "agent type `user` (the Foundation's classification of human traffic)". What the Foundation publishes: its Analytics API concepts page states "Page views associated with user agents... *Fix:* Rewrite line 7 as: "the Wikimedia Foundation publishes, for every article, the monthly number of requests it classifies as human (agent type `user`): a tally of requests rather than an estimate of searches, with the human/automated split made by the Foundation's own bot-detection rules, which are no...

22. **[should, referee] Construct validity: Wikipedia views are partly downstream of the same search demand, so the two instruments are coupled, not independent observations** (wikipedia_demand_372.md). Line 9: "a weak one says that two observations of 'interest in area code X' rank the codes differently". Line 52: "A Wikipedia view is a visit to an encyclopedia article; a keyword search is a query, most of them, for area codes, asking where a call came from. Both are interest in the code; neither is the demand the framework defines." Neither sentence says that a large share of article views arrive from external sea... *Fix:* Add to Threats: "Coupled instruments. Many article views arrive from search engines, so W is partly search demand multiplied by the article's share of clicks on each code's results page; the two instruments are not independent readings, and that share varies by code with the features and competitors...

23. **[should, referee] P2's band is a wide net with both failure modes pre-interpreted in the paper's favor, and it has no boundary rule** (wikipedia_demand_372.md). Line 30: "P2 (rough agreement, the paper's thesis). The point estimate lies between +0.40 and +0.80 ... as Measurement 2's branches did (+0.47 to +0.75), and not closely. A value above +0.80 means a free public count ranks the codes nearly as the vendor does; a value below +0.40 means two observations of interest in the same entities rank them differently. Either is reported as it falls." Three objections. (1) The ba... *Fix:* Add after the band: "A value above +0.80 counts against the generality of Measurement 2's finding that first-party and tool-derived readings of the same entities agree only roughly; a value below +0.40 supports it; a value inside the band replicates it." Either derive the bounds in one sentence (for...

24. **[should, referee] P3's tenfold threshold is nearly automatic given the vendor volume's spread, and "as in Measurement 1" compares different statistics** (wikipedia_demand_372.md). Line 31: "P3 (magnitude dispersion, as in Measurement 1). The ratio of monthly searches to monthly views, `dem(g)` over `W(g)/12`, varies across groups by more than a factor of ten between its 10th and 90th percentiles: no single factor converts views into volume." Arithmetic from the frozen table: over the 368 codes with positive volume, the 10th percentile is 550 and the 90th 506,860, a factor of 921 (2.96 orders o... *Fix:* Either (a) restate P3 on the comparable statistic: "the geometric SD of searches per view across groups exceeds 3.1, the figure Measurement 1 reports for the vendor pair across twelve prefixes", and add the geometric mean and SD to HEAD; or (b) keep the p90/p10 rule and add: "This threshold is lax:...

25. **[should, referee] P4 is operationalized as title resolution, which is neither necessary nor sufficient for coverage, and the Question asserts as fact what P4 tests** (wikipedia_demand_372.md). Line 7 states as premise: "Every US geographic area code has an English Wikipedia article (or shares one with the codes of its overlay complex)". Line 32 then predicts it: "P4 (coverage of the class). Every one of the 372 codes resolves to an existing article: Wikipedia covers the class completely, as the section does (Section 3)." A plan should not assert in its question what its prediction tests. Separately, the op... *Fix:* Rewrite line 7: "Every US geographic area code appears to have an English Wikipedia article, alone or shared with the codes of its overlay complex; P4 tests this." Define P4 precisely: "P4 holds if every code's title resolves to an article whose title matches `^Area codes? ` and names the code's thr...

26. **[should, referee] Collector resolves only one redirect hop; a double redirect marks a code missing and fails P4 spuriously** (wiki_collect.py). Lines 103 to 104: `for r in q.get("redirects", []): redir[r["from"]] = r["to"]`; line 115: `target = redir.get(t1, t1)`; line 116: `pid = pages.get(target)`. The MediaWiki API documentation for `redirects` states "In the case of multiple redirects, all redirects will be resolved", reporting each hop as its own from/to pair (https://www.mediawiki.org/wiki/API:Query). For a chain A to B to C, `redir[A]` is B, B is not... *Fix:* Replace line 115 with a fixed-point walk with a cycle guard: `seen = set(); target = t1\nwhile target in redir and target not in seen: seen.add(target); target = redir[target]`. Log any chain longer than one hop to collection_log.txt.

27. **[should, referee] The vendor-window claim is unsupported and the primary window has no shifted-window sensitivity** (wikipedia_demand_372.md). Line 56: "The vendor's monthly volume is an average over a trailing year at export (October 2025); the primary window approximates that year with calendar months." The vendor's own documentation for the ranked-keywords endpoint describes `keyword_info.search_volume` as an "average monthly search volume rate" and the "(approximate) number of searches for the given keyword idea on google.com", without stating the avera... *Fix:* Either cite the vendor's documentation for the averaging window or rewrite line 56 as: "The vendor describes its figure as an average monthly rate and does not document the averaging window; the primary window takes the twelve calendar months before export." Add to the analysis's section 4 a sensiti...

28. **[minor, design] Collector edge cases: double redirects marked missing, redirects from all namespaces, redirect list is a snapshot** (wiki_collect.py). Line 115 `target = redir.get(t1, t1)` follows one hop. With `redirects=1` the API resolves chains and lists only the final page under `pages`, so a title that redirects to a redirect would have `pages.get(target)` return None and be recorded as missing (line 117 to 119), failing P4 for a code that is covered. Double redirects are rare on English Wikipedia but not impossible after a page move. Line 134 requests `prop=... *Fix:* Line 115: `while target in redir: target = redir[target]`. Line 134: add `"rdnamespace": 0`. Add one sentence to the plan's threats: the title set is the one in place at collection, so views of titles deleted or retargeted since the window are not counted.

29. **[minor, design] Figure draws zero-count groups at the clip floor as ordinary points** (make_fig_wikipedia.py). Lines 25 and 26: `x = np.clip(dem, 5, None)` and `y = np.clip(W, 0.5, None)`. A group with zero vendor volume or zero views appears at x = 5 or y = 0.5 with the same marker as a group that measured 5 or 0.5. The synthetic run showed a row of such points along both floors. The plan says only that the figure shows `W(g)/12` against `dem(g)` on logarithmic axes. *Fix:* Draw clipped points with a distinct marker (open triangle) and say in the caption "groups with a zero count are drawn at the axis floor", or omit them and print their number in the title. State the convention in the plan's figure sentence.

30. **[minor, design] Bootstrap interval needs one sentence on what it represents for a complete class** (wikipedia_demand_372.md). "95% percentile bootstrap intervals from 10,000 resamples of groups": the 372 codes are the whole class, not a sample from it, so resampling groups does not describe sampling error over codes. The paper uses the same convention in Section 5.5 and Section 6, and the interval is still useful as a measure of how much the statistic depends on which groups are in it, but the plan does not say that, and a referee reading P... *Fix:* Add after the bootstrap sentence: "The groups are the whole class; the interval describes the statistic's dependence on which groups are included, read as if the groups were draws from a population of such entities, and is not sampling error over codes."

31. **[minor, design] Probe disclosure is sufficient in content; add that no threshold was derived from the probes** (wikipedia_demand_372.md). The Probes section lists the exact titles, months and values read (212 and 646 for July to September 2025, the shared 212/646/332 article for October 2024 at 9,224, five resolutions, one redirect list) and states "No other pageview of any unit had been read." That is the right level of disclosure. What it leaves open is whether any prediction depends on those values: together with the frozen table they give one group... *Fix:* Add one sentence: "The probes give one group's level and redirect share and no spread or correlation; no threshold in P1 to P4 was set from them."

32. **[minor, statistics] No statement on multiplicity for four predictions and nine intervals** (wikipedia_demand_372.md). The plan says "P1 to P4 are each reported as held or failed" (line 34) and the script prints nine 95% bootstrap intervals (primary, keywords, three sensitivities, post window, stability, own title, score) with no adjustment and no statement about it. Only P1 is an interval-based test (script line 97 `p1 = r > 0 and lo > 0`); P2 and P3 are judged on point estimates (lines 98 and 111); P4 is a count. Measurement 2 in t... *Fix:* Add to "Predictions, written before collection": "No adjustment for multiple comparisons is made. P1 is the only interval-based test; P2 and P3 are judged on their point estimates; P4 is a count. The intervals printed for the sensitivities, the secondary window and the exploratory lines are descript...

33. **[minor, statistics] Figure draws zero-volume and zero-view groups as if they had volume 5 or 0.5 views a month** (make_fig_wikipedia.py). Lines 25 to 26, `x = np.clip(dem, 5, None)` and `y = np.clip(W, 0.5, None)`, move dem = 0 to x = 5 and W = 0 to y = 0.5 so that they appear on the log axes, with the same marker as real values and no note. On real data this is plausible: 838 and 843 have volume 0 and are old codes that may well have their own articles, and any group whose titles all return 404 has W = 0. On the synthetic run, four clipped points sit... *Fix:* Plot clipped points with a distinct marker at the axis edge (for example `marker="<"` for dem = 0 and `marker="v"` for W = 0) and add their counts to the caption or legend ("n groups with zero vendor volume drawn at the left edge"), or omit them and state the count in the title.

34. **[minor, code] Collection log is lost on any failure and connection resets are not retried** (wiki_collect.py). The docstring (line 13) says `collection_log.txt` records "when, how many requests, what failed", but the file is written only at line 207 after everything succeeds; every failure path (`raise SystemExit(...)` at lines 75, 98, 139, 165, or an uncaught exception) exits before that line, so the log can never contain a failure. In `get()` (lines 57 to 75) the retry clause `except (urllib.error.URLError, TimeoutError):`... *Fix:* Catch `OSError` in the retry clause (it covers URLError, timeouts and resets; HTTPError is already handled by the earlier clause). Append each line to `collection_log.txt` inside `log()` as it is produced, or wrap the main body in `try/finally` that writes the log. Keep a request counter in `get()`...

35. **[minor, code] Plan wording differs from what the analysis script prints in items 4, 6 and 7, and names two input files where three are read** (wikipedia_demand_372.md). Line 38: "prints every number below from the two files above", but the script reads `wiki_groups.csv`, `wiki_codes.csv` (for P4's missing count, line 84, and the per-code exploratory, line 144) and `r1_predictors.csv` (line 149); `wiki_codes.csv` is not named in the Data section. Line 43: "excluding the four late codes and the four zero-keyword units", but the script (line 119) drops every group that contains such a... *Fix:* Before stamping, amend the plan to match the script: name the three input files; write "excluding the groups that contain any of the four late codes or the four zero-keyword units"; write "the share of all primary-window views, and the distribution across groups, that arrived through redirect titles...

36. **[minor, code] Zero-volume and zero-view groups are drawn at an unstated floor** (make_fig_wikipedia.py). Lines 25 and 26 `x = np.clip(dem, 5, None)` and `y = np.clip(W, 0.5, None)` place groups with zero vendor volume (the four late codes have `volume` 0 by construction, plan line 13) at x = 5 and any zero-view group at y = 0.5, with the same marker as measured points; neither the figure, its labels nor the plan's figure sentence (line 48) says so. On the synthetic run the clipped points sit visibly inside the cloud as... *Fix:* Draw clipped points with a distinct marker (for example a small cross at the axis edge) and add to the plan and the caption: "groups with a zero count are drawn at the axis floor (volume 5, views 0.5 a month)".

37. **[minor, code] Raw pageview responses are not staged into the release although the plan says they are released** (stage_release_v53.py). The plan (line 23) says the collector "writes the raw API responses it used to `03_DATA/raw/wikipedia_2026-10/`" and that "All of it is public data and is released". The Study W block of the staging script copies `("pageviews_monthly.csv", "resolution.jsonl", "redirects.jsonl", "collection_log.txt")` from that folder but not `pageviews.jsonl`, the file that holds every pageviews response (collector line 11 and lines... *Fix:* Add `"pageviews.jsonl"` to that tuple (it is roughly a thousand short JSON lines), or change the plan's sentence to say which raw files are released.

38. **[minor, referee] Territory mismatch is listed but neither bounded nor declared uncorrectable** (wikipedia_demand_372.md). Line 55: "Territory. Wikipedia views are worldwide; the vendor volume is the US database." The per-article pageviews endpoint has no country breakdown, so the mismatch cannot be corrected with this instrument; the plan should say so rather than leave the reader to assume a correction was possible and skipped. The bias has a direction: codes with salience outside the US (Manhattan's 212 group, Los Angeles codes) gain... *Fix:* Rewrite line 55: "Territory. Wikipedia views are worldwide and the per-article endpoint has no country split, so this cannot be corrected; the vendor volume is the US database. The mismatch raises W for codes with salience outside the US relative to codes without it, and so works against agreement a...

39. **[minor, referee] Article groups are defined by the October 2026 structure and applied to a 2024 to 2025 window** (wikipedia_demand_372.md). Line 17: "Codes whose titles resolve to the same page id form one article group"; line 21: "The group's count `W(g)` is the sum of user views over the window across the target title and all redirect titles to it". Resolution and redirect lists are read at collection (31 October 2026 or later); the primary window ended September 2025. An article renamed in between is caught, because the old title becomes a redirect; a... *Fix:* Add to the "Shared articles" threat: "Groups are the article structure at collection; an article split or merged between the window and collection misattributes views, which the late-code sensitivity covers only for the four codes that entered service after October 2025." In wiki_collect.py, record...

40. **[minor, referee] Figure draws zero-volume and zero-view groups at clipped positions without saying so** (make_fig_wikipedia.py). Lines 25 to 26: `x = np.clip(dem, 5, None)` and `y = np.clip(W, 0.5, None)`. The four groups with `dem` 0 (465, 471, 838, 843, or fewer if some share an article) are drawn at a volume of 5 searches a month, and any group with zero views at 0.5 views a month, with the same markers as measured points. The x-axis label (line 31) reads "vendor monthly search volume, summed over the article's codes (log)", so a reader tak... *Fix:* Draw clipped points with a distinct marker (for example an open triangle) and add to the caption: "groups with zero vendor volume are drawn at the left edge; groups with zero views at the bottom edge", or omit them and state their number in the title string on line 34.


## Refuted findings (3)

- [design] No manifest exists yet for the stamp, and the figure script is not named as fixed: The finding describes the expected pre-commit state and overlooks the script that already implements its own proposed fix. (1) A manifest cannot exist yet by design: `04_ANALYSIS/wikipedia_demand/stamp_manifest.sh` (not mentioned by the finding) writes `02_DESIGN/wikipedia_demand_372_manifest.txt` a

- [statistics] Bootstrap drops degenerate resamples silently and can crash on an empty set; tau variant and quantile method unstated: The quoted lines and library defaults are accurate (lines 55-56 skip constant resamples; np.percentile([]) raises IndexError in numpy 2.4.1; scipy kendalltau defaults to tau-b; numpy percentile defaults to linear), but the defect as stated is unreachable for every line the script computes. The skip 

- [referee] Redirect list is not restricted to the article namespace: The finding quotes the files accurately and describes behavior the code really has: wiki_collect.py line 134 passes no `rdnamespace`, and the MediaWiki `prop=redirects` default is all namespaces, so a Draft:, User: or Wikipedia: redirect to an area-code article would be listed and its views summed i


## What changed as a result

The analysis script's crash (a NumPy bool written to JSON) was fixed and a synthetic smoke test added; the plan's description of the frozen table was corrected (465, 471, 838 and 843 have no matched keyword; 483 and 679 carry volume although they entered service after October 2025); coverage became a title rule with one fixed fallback search and P4 was defined on it; P2 gained a boundary rule, a derivation of its bounds and a statement of which outcome counts against the paper; P3 became a comparison with Measurement 1's geometric SD of 3.1, with its laxity stated; threats were added for the result page, coupled instruments, single-month spikes, the Foundation's 2025 reclassification of automated traffic (cited), territory without a country split, the undocumented vendor averaging window and the article structure at collection; sensitivities were added for a shifted window, the six months outside the reclassified span and a median-month count; the collector follows redirect chains, restricts redirects to the article namespace, always fetches each code's own title, retries on connection resets, logs as it runs and runs in the release layout; the figure marks zero counts; every raw file is staged for release.


==> anc/wikipedia_demand/README.md <==
# Study W: a counted public demand signal against the vendor's modeled volume on the 372 area codes

Manuscript Section 6.2. Plan with predictions P1 to P4: `02_DESIGN/wikipedia_demand_372.md`, committed and submitted for an
OpenTimestamps stamp (`02_DESIGN/wikipedia_demand_372_manifest.txt`, `.ots`) at 05:10 UTC on 31 October 2026, before any
pageview of the study's units was collected apart from the probes it lists. The collection ran from 05:11 to 05:19 UTC,
before the stamp reached a Bitcoin block (the earliest is 973,934, 05:44 UTC), so the proof shows the plan existed within 25
minutes of the end of the read and does not by itself order the two; the order rests on the commit history and the collection log. Everything here is public data: the Wikimedia Foundation's monthly pageview counts and the MediaWiki API's
title resolution. No vendor interface was touched; the vendor side is the frozen Study R1 table.

| File | What it is |
|---|---|
| `wiki_collect.py` | resolves "Area code {e}" for the 372 codes, lists every redirect to each article, reads monthly user views of every title (October 2024 to September 2026) and writes the tables below |
| `wiki_demand_analysis.py`, `wiki_demand_analysis_output.txt`, `wiki_demand_headline.json` | the analysis fixed in the plan; prints every number Section 6.2 quotes |
| `wiki_demand_supplement.py`, `wiki_demand_supplement_output.txt` | written after the data were read (3 November 2026), not part of the plan: descriptive figures Section 6.2 quotes that the stamped script does not print, and the exact correlations |
| `make_fig_wikipedia.py` | Figure 7 (`05_FIGURES/fig11_wikipedia.*`) |
| `stamp_manifest.sh` | wrote and stamped the manifest after the commit that added the plan and scripts |
| `smoke_test.py` | ran the analysis and figure scripts on made-up tables before the stamp |
| `R12_studyW_plan_review_2026-10-31.md` (in the release) | the review of the plan's first draft: findings and what was done about each |

Data (written by the collector): `03_DATA/raw/wikipedia_2026-10/` holds every API response used (`resolution.jsonl`,
`redirects.jsonl`, `pageviews.jsonl`), the per-title monthly views (`pageviews_monthly.csv`) and the collection log;
`03_DATA/processed/wiki_codes.csv` is one row per code (title, article, vendor volume and keyword count from the frozen
table, own-title views) and `wiki_groups.csv` one row per Wikipedia article (its codes, views by window, summed vendor
volume). The per-article sums of vendor volume are derived aggregates over 5,848 keywords; no keyword or per-keyword
volume is released, and the per-code Content Gap Scores stay with the Study R1 files.

Run, from this folder: `python3 wiki_collect.py` (about ten minutes; needs the network), then
`python3 wiki_demand_analysis.py`, then `python3 make_fig_wikipedia.py`. In the release the analysis reads the two CSV
files beside it and prints "not available" for the one exploratory line that needs the per-code scores. It writes its two output
files beside itself, as the plan fixed, so a run in the release replaces the shipped copies with ones that lack that one line and
key; `wiki_demand_analysis.py` is left exactly as stamped.


==> anc/wikipedia_demand/collection_log.txt <==
2026-10-31 05:11:03 UTC  start; 372 units from r1_predictors.csv (sha256 65c5c3cb2ca7)
2026-10-31 05:11:06 UTC  covered 372 of 372 codes; not covered 0; redirect chains 0; 240 distinct articles; fallback used for 0
2026-10-31 05:12:29 UTC  240 articles, 1249 titles including redirects
2026-10-31 05:13:03 UTC    100 of 1249 titles read
2026-10-31 05:13:37 UTC    200 of 1249 titles read
2026-10-31 05:14:10 UTC    300 of 1249 titles read
2026-10-31 05:14:44 UTC    400 of 1249 titles read
2026-10-31 05:15:19 UTC    500 of 1249 titles read
2026-10-31 05:15:55 UTC    600 of 1249 titles read
2026-10-31 05:16:31 UTC    700 of 1249 titles read
2026-10-31 05:17:08 UTC    800 of 1249 titles read
2026-10-31 05:17:44 UTC    900 of 1249 titles read
2026-10-31 05:18:20 UTC    1000 of 1249 titles read
2026-10-31 05:18:56 UTC    1100 of 1249 titles read
2026-10-31 05:19:29 UTC    1200 of 1249 titles read
2026-10-31 05:19:45 UTC  pageviews read for 1249 titles; 0 titles with no data at all (404); 1497 requests in all
2026-10-31 05:19:45 UTC  done


==> anc/wikipedia_demand/make_fig_wikipedia.py <==
"""Study W figure: Wikipedia requests per month (October 2024 to September 2025) against the vendor's summed monthly
keyword volume, one marker per article group. Groups with a zero count are drawn at the axis edge with their own marker.
Reads wiki_groups.csv and wiki_demand_headline.json; saves to 05_FIGURES in the research project, beside this script
elsewhere."""
import csv
import json
from pathlib import Path

import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
import numpy as np

plt.rcParams.update({"font.family": "serif", "font.serif": ["Times New Roman", "DejaVu Serif"], "font.size": 8, "axes.linewidth": 0.6})
HERE = Path(__file__).resolve().parent
ROOT = HERE.parents[1]
PROC = ROOT / "03_DATA/processed" if (ROOT / "03_DATA/processed/wiki_groups.csv").is_file() else HERE
OUT = ROOT / "05_FIGURES" if (ROOT / "05_FIGURES").is_dir() else HERE
G = list(csv.DictReader((PROC / "wiki_groups.csv").open()))
H = json.loads((HERE / "wiki_demand_headline.json").read_text())
dem = np.array([float(g["dem"]) for g in G])
W = np.array([float(g["views_primary"]) for g in G]) / 12
multi = np.array([int(g["n_codes"]) > 1 for g in G])
XF, YF = 5.0, 0.5  # axis floors for zero counts
zx, zy = dem == 0, W == 0
x = np.where(zx, XF, dem)
y = np.where(zy, YF, W)
ordinary = ~zx & ~zy

fig, ax = plt.subplots(figsize=(3.4, 3.1))
ax.scatter(x[ordinary & ~multi], y[ordinary & ~multi], s=9, facecolor="none", edgecolor="0.25", lw=0.5,
           label=f"article about one code ({int((ordinary & ~multi).sum())})")
ax.scatter(x[ordinary & multi], y[ordinary & multi], s=11, marker="s", facecolor="0.35", edgecolor="0.1", lw=0.4,
           label=f"article shared by several codes ({int((ordinary & multi).sum())})")
if zx.any():
    ax.scatter(x[zx], y[zx], s=16, marker="<", facecolor="white", edgecolor="0.1", lw=0.5, label=f"zero vendor volume, drawn at the left edge ({int(zx.sum())})")
if zy.any():
    ax.scatter(x[zy & ~zx], y[zy & ~zx], s=16, marker="v", facecolor="white", edgecolor="0.1", lw=0.5, label=f"zero requests, drawn at the bottom edge ({int((zy & ~zx).sum())})")
ax.set_xscale("log")
ax.set_yscale("log")
ax.set_xlabel("vendor monthly search volume, summed over the article's codes (log)")
ax.set_ylabel("Wikipedia requests per month, all titles of the article (log)")
r, lo, hi = H["primary"]["spearman"], *H["primary"]["ci"]
ax.set_title(f"{len(G)} articles, Spearman {r:+.2f} [{lo:+.2f}, {hi:+.2f}]", loc="left", fontsize=8)
for i in list(np.argsort(-W)[:2]) + list(np.argsort(-dem)[:2]):
    ax.annotate(G[i]["codes"].replace(";", ", "), (x[i], y[i]), xytext=(4, -3), textcoords="offset points", fontsize=6.5)
ax.grid(True, lw=0.3, color="0.85")
ax.legend(fontsize=6, frameon=False, loc="upper left")
fig.savefig(OUT / "fig11_wikipedia.png", dpi=300, bbox_inches="tight")
fig.savefig(OUT / "fig11_wikipedia.pdf", bbox_inches="tight")
print("ok")


==> anc/wikipedia_demand/redirects.jsonl <==
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=783787&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"783787": {"pageid": 783787, "ns": 0, "title": "Area codes 201 and 551", "redirects": [{"pageid": 4109901, "ns": 0, "title": "Area code 551"}, {"pageid": 18811134, "ns": 0, "title": "Area code 201"}, {"pageid": 32627400, "ns": 0, "title": "201 area code"}, {"pageid": 36554983, "ns": 0, "title": "551 area code"}, {"pageid": 38672322, "ns": 0, "title": "Area codes 201/551"}, {"pageid": 38678345, "ns": 0, "title": "201 (area code)"}, {"pageid": 73083835, "ns": 0, "title": "United States area codes 201 and 551"}, {"pageid": 73283902, "ns": 0, "title": "Area code 201 and 551"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=2170013&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"2170013": {"pageid": 2170013, "ns": 0, "title": "Area codes 202 and 771", "redirects": [{"pageid": 13056876, "ns": 0, "title": "List of Washington, DC area codes"}, {"pageid": 13056887, "ns": 0, "title": "List of Washington, D.C. area codes"}, {"pageid": 13056892, "ns": 0, "title": "List of District of Columbia area codes"}, {"pageid": 36514252, "ns": 0, "title": "202 area code"}, {"pageid": 65389316, "ns": 0, "title": "Area code 771"}, {"pageid": 66017192, "ns": 0, "title": "Washington, D.C. area codes"}, {"pageid": 66040236, "ns": 0, "title": "District of Columbia area codes"}, {"pageid": 66084872, "ns": 0, "title": "Telephone numbers in the District of Columbia"}, {"pageid": 66115297, "ns": 0, "title": "Area code 202/771"}, {"pageid": 66138277, "ns": 0, "title": "Telephone numbers in Washington, D.C."}, {"pageid": 66986749, "ns": 0, "title": "Telephone numbers in District of Columbia"}, {"pageid": 68689291, "ns": 0, "title": "Area code 202"}, {"pageid": 69348813, "ns": 0, "title": "771 area code"}, {"pageid": 72731738, "ns": 0, "title": "List of Washington, D.C., area codes"}, {"pageid": 73283905, "ns": 0, "title": "Area code 202 and 771"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=2525193&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"2525193": {"pageid": 2525193, "ns": 0, "title": "Area codes 203 and 475", "redirects": [{"pageid": 5877084, "ns": 0, "title": "Area code 475"}, {"pageid": 25408034, "ns": 0, "title": "Area code 203"}, {"pageid": 36514254, "ns": 0, "title": "203 area code"}, {"pageid": 36549348, "ns": 0, "title": "475 area code"}, {"pageid": 46358964, "ns": 0, "title": "Area code 203 and 475"}, {"pageid": 57287005, "ns": 0, "title": "203/475"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=4361998&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"4361998": {"pageid": 4361998, "ns": 0, "title": "Area codes 205 and 659", "redirects": [{"pageid": 18504433, "ns": 0, "title": "Area code 659"}, {"pageid": 36514259, "ns": 0, "title": "205 area code"}, {"pageid": 36568910, "ns": 0, "title": "659 area code"}, {"pageid": 61683292, "ns": 0, "title": "Area code 205"}, {"pageid": 66019796, "ns": 0, "title": "Birmingham area codes"}, {"pageid": 73283916, "ns": 0, "title": "Area code 205 and 659"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=4543422&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"4543422": {"pageid": 4543422, "ns": 0, "title": "Area code 206", "redirects": [{"pageid": 36514355, "ns": 0, "title": "206 area code"}, {"pageid": 66019803, "ns": 0, "title": "Seattle area codes"}, {"pageid": 66986708, "ns": 0, "title": "Telephone numbers in Seattle"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=4411600&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"4411600": {"pageid": 4411600, "ns": 0, "title": "Area code 207", "redirects": [{"pageid": 13057226, "ns": 0, "title": "List of Maine area codes"}, {"pageid": 31862569, "ns": 0, "title": "Area Code 207"}, {"pageid": 36514403, "ns": 0, "title": "207 area code"}, {"pageid": 66019816, "ns": 0, "title": "Maine area codes"}, {"pageid": 66084943, "ns": 0, "title": "Telephone numbers in Maine"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=2907888&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"2907888": {"pageid": 2907888, "ns": 0, "title": "Area codes 208 and 986", "redirects": [{"pageid": 13057172, "ns": 0, "title": "List of Idaho area codes"}, {"pageid": 36514405, "ns": 0, "title": "208 area code"}, {"pageid": 48445743, "ns": 0, "title": "Area code 986"}, {"pageid": 53550248, "ns": 0, "title": "Area code 208"}, {"pageid": 60340266, "ns": 0, "title": "986 area code"}, {"pageid": 66019824, "ns": 0, "title": "Idaho area codes"}, {"pageid": 66084898, "ns": 0, "title": "Telephone numbers in Idaho"}, {"pageid": 73283929, "ns": 0, "title": "Area code 208 and 986"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=4231528&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"4231528": {"pageid": 4231528, "ns": 0, "title": "Area codes 209 and 350", "redirects": [{"pageid": 36514406, "ns": 0, "title": "209 area code"}, {"pageid": 70966124, "ns": 0, "title": "Area code 350"}, {"pageid": 71301496, "ns": 0, "title": "350 area code"}, {"pageid": 71860216, "ns": 0, "title": "Area code 209"}, {"pageid": 73283942, "ns": 0, "title": "Area code 209 and 350"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=4543428&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"4543428": {"pageid": 4543428, "ns": 0, "title": "Area codes 210 and 726", "redirects": [{"pageid": 36514408, "ns": 0, "title": "210 area code"}, {"pageid": 51273374, "ns": 0, "title": "Area code 726"}, {"pageid": 51277298, "ns": 0, "title": "726 area code"}, {"pageid": 54280834, "ns": 0, "title": "Area code 210"}, {"pageid": 66017327, "ns": 0, "title": "San Antonio area codes"}, {"pageid": 66986664, "ns": 0, "title": "Telephone numbers in San Antonio"}, {"pageid": 73283950, "ns": 0, "title": "Area code 210 and 726"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=1380796&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"1380796": {"pageid": 1380796, "ns": 0, "title": "Area codes 212, 646, and 332", "redirects": [{"pageid": 1398020, "ns": 0, "title": "Area code 646"}, {"pageid": 4301534, "ns": 0, "title": "Area Code 212"}, {"pageid": 4506397, "ns": 0, "title": "212 area code"}, {"pageid": 36568892, "ns": 0, "title": "646 area code"}, {"pageid": 41341863, "ns": 0, "title": "Area code 212"}, {"pageid": 48718928, "ns": 0, "title": "Area code 332"}, {"pageid": 53681675, "ns": 0, "title": "Area codes 212 and 646"}, {"pageid": 60607818, "ns": 0, "title": "Manhattan area codes"}, {"pageid": 60607823, "ns": 0, "title": "Area codes of Manhattan"}, {"pageid": 63120698, "ns": 0, "title": "332 area code"}, {"pageid": 66986571, "ns": 0, "title": "Telephone numbers in Manhattan"}, {"pageid": 73283959, "ns": 0, "title": "Area code 212, 646, and 332"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=932862&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"932862": {"pageid": 932862, "ns": 0, "title": "Area codes 213, 323, and 738", "redirects": [{"pageid": 1440299, "ns": 0, "title": "Area code 323"}, {"pageid": 36514411, "ns": 0, "title": "213 area code"}, {"pageid": 36537701, "ns": 0, "title": "323 area code"}, {"pageid": 54711878, "ns": 0, "title": "Area code 213"}, {"pageid": 66017208, "ns": 0, "title": "Los Angeles area codes"}, {"pageid": 66986613, "ns": 0, "title": "Telephone numbers in Los Angeles"}, {"pageid": 73773077, "ns": 0, "title": "Area code 738"}, {"pageid": 78286916, "ns": 0, "title": "Area codes 213 and 323"}, {"pageid": 78706412, "ns": 0, "title": "738 area code"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=4606627&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"4606627": {"pageid": 4606627, "ns": 0, "title": "Area codes 214, 469, 972, and 945", "redirects": [{"pageid": 4543430, "ns": 0, "title": "Area code 214"}, {"pageid": 4606643, "ns": 0, "title": "Area code 469"}, {"pageid": 4606648, "ns": 0, "title": "Area code 972"}, {"pageid": 9011259, "ns": 0, "title": "Area codes 214, 469 & 972"}, {"pageid": 36514415, "ns": 0, "title": "214 area code"}, {"pageid": 36549343, "ns": 0, "title": "469 area code"}, {"pageid": 36571974, "ns": 0, "title": "972 area code"}, {"pageid": 47078692, "ns": 0, "title": "Area codes 214, 469 and 972"}, {"pageid": 60607836, "ns": 0, "title": "Area codes of Dallas"}, {"pageid": 60607839, "ns": 0, "title": "Dallas area codes"}, {"pageid": 63771216, "ns": 0, "title": "Area code 945"}, {"pageid": 64534058, "ns": 0, "title": "945 area code"}, {"pageid": 66113799, "ns": 0, "title": "Area codes 214, 469, and 972"}, {"pageid": 66115389, "ns": 0, "title": "Area codes 214, 469, 945, and 972"}, {"pageid": 66986597, "ns": 0, "title": "Telephone numbers in Dallas"}, {"pageid": 73283962, "ns": 0, "title": "Area code 214, 469, 972, and 945"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=4268269&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"4268269": {"pageid": 4268269, "ns": 0, "title": "Area codes 215, 267, and 445", "redirects": [{"pageid": 4267591, "ns": 0, "title": "Area code 215"}, {"pageid": 4267599, "ns": 0, "title": "Area code 267"}, {"pageid": 5836780, "ns": 0, "title": "Area code 445"}, {"pageid": 9011894, "ns": 0, "title": "Area codes 215 & 267"}, {"pageid": 23497162, "ns": 0, "title": "215 Area Code"}, {"pageid": 36514428, "ns": 0, "title": "215 area code"}, {"pageid": 36515454, "ns": 0, "title": "267 area code"}, {"pageid": 36546858, "ns": 0, "title": "445 area code"}, {"pageid": 56216742, "ns": 0, "title": "Area codes 215 and 267"}, {"pageid": 56216747, "ns": 0, "title": "Area codes 215, 267, and 447"}, {"pageid": 66017176, "ns": 0, "title": "Philadelphia area codes"}, {"pageid": 66986655, "ns": 0, "title": "Telephone numbers in Philadelphia"}, {"pageid": 73283969, "ns": 0, "title": "Area code 215, 267, and 445"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=5852747&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"5852747": {"pageid": 5852747, "ns": 0, "title": "Area code 216", "redirects": [{"pageid": 5913262, "ns": 0, "title": "Area Code 216"}, {"pageid": 36514431, "ns": 0, "title": "216 area code"}, {"pageid": 66019686, "ns": 0, "title": "Cleveland area codes"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=4397671&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"4397671": {"pageid": 4397671, "ns": 0, "title": "Area codes 217 and 447", "redirects": [{"pageid": 4568152, "ns": 0, "title": "Area Code 217"}, {"pageid": 18504399, "ns": 0, "title": "Area code 447"}, {"pageid": 36514434, "ns": 0, "title": "217 area code"}, {"pageid": 36546859, "ns": 0, "title": "447 area code"}, {"pageid": 66353096, "ns": 0, "title": "Area code 217"}, {"pageid": 73284046, "ns": 0, "title": "Area code 217 and 447"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=1522217&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"1522217": {"pageid": 1522217, "ns": 0, "title": "Area code 218", "redirects": [{"pageid": 1522228, "ns": 0, "title": "218 area code"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=5771521&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"5771521": {"pageid": 5771521, "ns": 0, "title": "Area code 219", "redirects": [{"pageid": 33846744, "ns": 0, "title": "The 219"}, {"pageid": 36514436, "ns": 0, "title": "219 area code"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=1757543&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"1757543": {"pageid": 1757543, "ns": 0, "title": "Area codes 740 and 220", "redirects": [{"pageid": 36569151, "ns": 0, "title": "740 area code"}, {"pageid": 42809275, "ns": 0, "title": "Area code 740"}, {"pageid": 43190868, "ns": 0, "title": "Area code 220"}, {"pageid": 64534825, "ns": 0, "title": "220 area code"}, {"pageid": 73292884, "ns": 0, "title": "Area code 740 and 220"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=3664399&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"3664399": {"pageid": 3664399, "ns": 0, "title": "Area codes 717 and 223", "redirects": [{"pageid": 36569078, "ns": 0, "title": "717 area code"}, {"pageid": 53515067, "ns": 0, "title": "Area code 717"}, {"pageid": 53515077, "ns": 0, "title": "Area code 223"}, {"pageid": 56325387, "ns": 0, "title": "Area Code 717"}, {"pageid": 56325400, "ns": 0, "title": "Area Code 223"}, {"pageid": 56681107, "ns": 0, "title": "Area codes 223 and 717"}, {"pageid": 63120823, "ns": 0, "title": "223 area code"}, {"pageid": 66025568, "ns": 0, "title": "Harrisburg area codes"}, {"pageid": 73285109, "ns": 0, "title": "Area code 717 and 223"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=2360765&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"2360765": {"pageid": 2360765, "ns": 0, "title": "Area codes 847 and 224", "redirects": [{"pageid": 2360770, "ns": 0, "title": "Area code 847"}, {"pageid": 2360772, "ns": 0, "title": "Area code 224"}, {"pageid": 5511007, "ns": 0, "title": "Area code 847/224"}, {"pageid": 9011551, "ns": 0, "title": "Area code 847 & 224"}, {"pageid": 15923153, "ns": 0, "title": "Area code 847 and 224"}, {"pageid": 36514437, "ns": 0, "title": "224 area code"}, {"pageid": 36569984, "ns": 0, "title": "847 area code"}, {"pageid": 75934983, "ns": 0, "title": "847/224"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=5850113&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"5850113": {"pageid": 5850113, "ns": 0, "title": "Area code 225", "redirects": [{"pageid": 36514439, "ns": 0, "title": "225 area code"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=4268530&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"4268530": {"pageid": 4268530, "ns": 0, "title": "Area codes 301, 240, and 227", "redirects": [{"pageid": 3072731, "ns": 0, "title": "Area code 240"}, {"pageid": 4229663, "ns": 0, "title": "Area code 301"}, {"pageid": 9011254, "ns": 0, "title": "Area codes 240 & 301"}, {"pageid": 13664664, "ns": 0, "title": "Area Code 240"}, {"pageid": 18504321, "ns": 0, "title": "Area code 227"}, {"pageid": 36514443, "ns": 0, "title": "227 area code"}, {"pageid": 36514892, "ns": 0, "title": "240 area code"}, {"pageid": 36516086, "ns": 0, "title": "301 area code"}, {"pageid": 59395412, "ns": 0, "title": "Area codes 240 and 301"}, {"pageid": 73284057, "ns": 0, "title": "Area code 301 and 240"}, {"pageid": 74019961, "ns": 0, "title": "Area codes 301 and 240"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=5841972&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"5841972": {"pageid": 5841972, "ns": 0, "title": "Area code 228", "redirects": [{"pageid": 36514883, "ns": 0, "title": "228 area code"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=5972898&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"5972898": {"pageid": 5972898, "ns": 0, "title": "Area code 229", "redirects": [{"pageid": 36514885, "ns": 0, "title": "229 area code"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=5788998&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"5788998": {"pageid": 5788998, "ns": 0, "title": "Area code 231", "redirects": [{"pageid": 20903030, "ns": 0, "title": "231 Area Code"}, {"pageid": 36514886, "ns": 0, "title": "231 area code"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=5913564&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"5913564": {"pageid": 5913564, "ns": 0, "title": "Area codes 330 and 234", "redirects": [{"pageid": 5913338, "ns": 0, "title": "Area Code 330"}, {"pageid": 5913346, "ns": 0, "title": "Area Code 234"}, {"pageid": 5913546, "ns": 0, "title": "Area code 330"}, {"pageid": 18814252, "ns": 0, "title": "Area code 234"}, {"pageid": 36514887, "ns": 0, "title": "234 area code"}, {"pageid": 36537704, "ns": 0, "title": "330 area code"}, {"pageid": 53367708, "ns": 0, "title": "Area code 330 & 234"}, {"pageid": 66475946, "ns": 0, "title": "Area codes 234 and 330"}, {"pageid": 73284149, "ns": 0, "title": "Area code 330 and 234"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=5539702&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"5539702": {"pageid": 5539702, "ns": 0, "title": "Area codes 573 and 235", "redirects": [{"pageid": 36564173, "ns": 0, "title": "573 area code"}, {"pageid": 71161146, "ns": 0, "title": "Area code 235"}, {"pageid": 76377533, "ns": 0, "title": "Area code 573"}, {"pageid": 78706265, "ns": 0, "title": "235 area code"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=2945354&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"2945354": {"pageid": 2945354, "ns": 0, "title": "Area code 239", "redirects": [{"pageid": 10523339, "ns": 0, "title": "Telephone code 239"}, {"pageid": 36514890, "ns": 0, "title": "239 area code"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=5353178&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"5353178": {"pageid": 5353178, "ns": 0, "title": "Area codes 248 and 947", "redirects": [{"pageid": 5836697, "ns": 0, "title": "Area code 947"}, {"pageid": 13497993, "ns": 0, "title": "Area Code 248"}, {"pageid": 18774990, "ns": 0, "title": "Area code 248"}, {"pageid": 36514905, "ns": 0, "title": "248 area code"}, {"pageid": 36571940, "ns": 0, "title": "947 area code"}, {"pageid": 73284059, "ns": 0, "title": "Area code 248 and 947"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=1366886&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"1366886": {"pageid": 1366886, "ns": 0, "title": "Area code 251", "redirects": [{"pageid": 36514912, "ns": 0, "title": "251 area code"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=1366891&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"1366891": {"pageid": 1366891, "ns": 0, "title": "Area code 252", "redirects": [{"pageid": 36514914, "ns": 0, "title": "252 area code"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=5063264&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"5063264": {"pageid": 5063264, "ns": 0, "title": "Area code 253", "redirects": [{"pageid": 36514917, "ns": 0, "title": "253 area code"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=4655907&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"4655907": {"pageid": 4655907, "ns": 0, "title": "Area code 254", "redirects": [{"pageid": 36514920, "ns": 0, "title": "254 area code"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=5250112&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"5250112": {"pageid": 5250112, "ns": 0, "title": "Area codes 256 and 938", "redirects": [{"pageid": 23224074, "ns": 0, "title": "Area code 938"}, {"pageid": 27912346, "ns": 0, "title": "Area code 256"}, {"pageid": 34746068, "ns": 0, "title": "Area Code 256"}, {"pageid": 36514925, "ns": 0, "title": "256 area code"}, {"pageid": 36571930, "ns": 0, "title": "938 area code"}, {"pageid": 73284062, "ns": 0, "title": "Area code 256 and 938"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=6270987&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"6270987": {"pageid": 6270987, "ns": 0, "title": "Area code 260", "redirects": [{"pageid": 36514971, "ns": 0, "title": "260 area code"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=1832843&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"1832843": {"pageid": 1832843, "ns": 0, "title": "Area code 262", "redirects": [{"pageid": 2271019, "ns": 0, "title": "Area Code 262"}, {"pageid": 36515449, "ns": 0, "title": "262 area code"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=4239815&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"4239815": {"pageid": 4239815, "ns": 0, "title": "Area code 269", "redirects": [{"pageid": 36515462, "ns": 0, "title": "269 area code"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=6391034&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"6391034": {"pageid": 6391034, "ns": 0, "title": "Area codes 270 and 364", "redirects": [{"pageid": 11751635, "ns": 0, "title": "Area code 364"}, {"pageid": 36515465, "ns": 0, "title": "270 area code"}, {"pageid": 36537803, "ns": 0, "title": "364 area code"}, {"pageid": 38200219, "ns": 0, "title": "Area code 270"}, {"pageid": 73284065, "ns": 0, "title": "Area code 270 and 364"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=4268223&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"4268223": {"pageid": 4268223, "ns": 0, "title": "Area codes 570 and 272", "redirects": [{"pageid": 28207613, "ns": 0, "title": "Area code 570 & 272"}, {"pageid": 36555349, "ns": 0, "title": "570 area code"}, {"pageid": 38854432, "ns": 0, "title": "Area code 272"}, {"pageid": 40015164, "ns": 0, "title": "Area code 570"}, {"pageid": 40015273, "ns": 0, "title": "Area code 570 and 272"}, {"pageid": 60136276, "ns": 0, "title": "Area codes 272 and 570"}, {"pageid": 60984634, "ns": 0, "title": "272 area code"}, {"pageid": 66028298, "ns": 0, "title": "Scranton area codes"}, {"pageid": 66028306, "ns": 0, "title": "Wilkes-Barre area codes"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=1362205&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"1362205": {"pageid": 1362205, "ns": 0, "title": "Area codes 920 and 274", "redirects": [{"pageid": 20119185, "ns": 0, "title": "Area code 274"}, {"pageid": 36515467, "ns": 0, "title": "274 area code"}, {"pageid": 36571891, "ns": 0, "title": "920 area code"}, {"pageid": 73726969, "ns": 0, "title": "Area code 920"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=3388465&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"3388465": {"pageid": 3388465, "ns": 0, "title": "Area code 276", "redirects": [{"pageid": 36515470, "ns": 0, "title": "276 area code"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=932904&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"932904": {"pageid": 932904, "ns": 0, "title": "Area codes 916 and 279", "redirects": [{"pageid": 36571884, "ns": 0, "title": "916 area code"}, {"pageid": 54866671, "ns": 0, "title": "Area code 279"}, {"pageid": 56215613, "ns": 0, "title": "Area code 916"}, {"pageid": 59870490, "ns": 0, "title": "279 area code"}, {"pageid": 62344283, "ns": 0, "title": "Area codes 279 and 916"}, {"pageid": 65716361, "ns": 0, "title": "Area code 916 and 279"}, {"pageid": 66028269, "ns": 0, "title": "Sacramento area codes"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=4616658&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"4616658": {"pageid": 4616658, "ns": 0, "title": "Area codes 713, 281, 832, 346, and 621", "redirects": [{"pageid": 4617011, "ns": 0, "title": "Area code 281"}, {"pageid": 4617113, "ns": 0, "title": "Area code 713"}, {"pageid": 4617118, "ns": 0, "title": "Area code 832"}, {"pageid": 9011703, "ns": 0, "title": "Area codes 281, 713 & 832"}, {"pageid": 9011880, "ns": 0, "title": "Area codes 281, 713 and 832"}, {"pageid": 10952885, "ns": 0, "title": "713 (area code)"}, {"pageid": 10952890, "ns": 0, "title": "281 (area code)"}, {"pageid": 10952894, "ns": 0, "title": "832 (area code)"}, {"pageid": 36515473, "ns": 0, "title": "281 area code"}, {"pageid": 36569063, "ns": 0, "title": "713 area code"}, {"pageid": 36569950, "ns": 0, "title": "832 area code"}, {"pageid": 39347124, "ns": 0, "title": "Area codes 281, 713, and 832"}, {"pageid": 39347149, "ns": 0, "title": "Area code 346"}, {"pageid": 56218256, "ns": 0, "title": "Area codes 281, 346, 713, and 832"}, {"pageid": 60607882, "ns": 0, "title": "Houston area codes"}, {"pageid": 60607890, "ns": 0, "title": "Area codes of Houston"}, {"pageid": 63120718, "ns": 0, "title": "346 area code"}, {"pageid": 64515648, "ns": 0, "title": "Area codes 713, 281, 346, and 832"}, {"pageid": 66986584, "ns": 0, "title": "Telephone numbers in Houston"}, {"pageid": 73283987, "ns": 0, "title": "Area code 713, 281, 832, and 346"}, {"pageid": 75163774, "ns": 0, "title": "621 area code"}, {"pageid": 75163782, "ns": 0, "title": "Area code 621"}, {"pageid": 78971902, "ns": 0, "title": "Area codes 713, 281, 832, and 346"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=5842129&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"5842129": {"pageid": 5842129, "ns": 0, "title": "Area codes 513 and 283", "redirects": [{"pageid": 8271476, "ns": 0, "title": "Area code 283"}, {"pageid": 15831750, "ns": 0, "title": "513 (area code)"}, {"pageid": 36515496, "ns": 0, "title": "283 area code"}, {"pageid": 36554873, "ns": 0, "title": "513 area code"}, {"pageid": 66025337, "ns": 0, "title": "Cincinnati area codes"}, {"pageid": 66025358, "ns": 0, "title": "Montreal area codes"}, {"pageid": 73484110, "ns": 0, "title": "Area code 513"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=3694888&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"3694888": {"pageid": 3694888, "ns": 0, "title": "Area code 302", "redirects": [{"pageid": 13057098, "ns": 0, "title": "List of Delaware area codes"}, {"pageid": 36516089, "ns": 0, "title": "302 area code"}, {"pageid": 66019671, "ns": 0, "title": "Delaware area codes"}, {"pageid": 66084861, "ns": 0, "title": "Telephone numbers in Delaware"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=5851920&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"5851920": {"pageid": 5851920, "ns": 0, "title": "Area codes 303, 720, and 983", "redirects": [{"pageid": 5851948, "ns": 0, "title": "Area code 720"}, {"pageid": 9970752, "ns": 0, "title": "Area code 303"}, {"pageid": 30751843, "ns": 0, "title": "Area code 3/"}, {"pageid": 34066803, "ns": 0, "title": "720 area code"}, {"pageid": 36516091, "ns": 0, "title": "303 area code"}, {"pageid": 66084801, "ns": 0, "title": "Denver area codes"}, {"pageid": 68456221, "ns": 0, "title": "Area code 983"}, {"pageid": 70483943, "ns": 0, "title": "Area codes 303 and 720"}, {"pageid": 72969658, "ns": 0, "title": "983 area code"}, {"pageid": 73284078, "ns": 0, "title": "Area code 303, 720, and 983"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=4235109&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"4235109": {"pageid": 4235109, "ns": 0, "title": "Area codes 304 and 681", "redirects": [{"pageid": 13057325, "ns": 0, "title": "List of West Virginia area codes"}, {"pageid": 16543507, "ns": 0, "title": "Area code 681"}, {"pageid": 19003437, "ns": 0, "title": "Area code 304"}, {"pageid": 19003457, "ns": 0, "title": "Area codes 304 & 681"}, {"pageid": 36516093, "ns": 0, "title": "304 area code"}, {"pageid": 36568945, "ns": 0, "title": "681 area code"}, {"pageid": 66017181, "ns": 0, "title": "West Virginia area codes"}, {"pageid": 66085443, "ns": 0, "title": "Telephone numbers in West Virginia"}, {"pageid": 73284096, "ns": 0, "title": "Area code 304 and 681"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=1966721&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"1966721": {"pageid": 1966721, "ns": 0, "title": "Area codes 305, 786, and 645", "redirects": [{"pageid": 1966727, "ns": 0, "title": "Area code 786"}, {"pageid": 3389806, "ns": 0, "title": "Area Code 305"}, {"pageid": 13095922, "ns": 0, "title": "Area code 305"}, {"pageid": 36520106, "ns": 0, "title": "305 area code"}, {"pageid": 36569263, "ns": 0, "title": "786 area code"}, {"pageid": 66019641, "ns": 0, "title": "Miami area codes"}, {"pageid": 66986645, "ns": 0, "title": "Telephone numbers in Miami"}, {"pageid": 70617967, "ns": 0, "title": "Area code 645"}, {"pageid": 73284099, "ns": 0, "title": "Area code 305 and 786"}, {"pageid": 73894577, "ns": 0, "title": "Area codes 305, 645, and 786"}, {"pageid": 74499302, "ns": 0, "title": "Area codes 305 and 786"}, {"pageid": 74701959, "ns": 0, "title": "645 area code"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=5695977&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"5695977": {"pageid": 5695977, "ns": 0, "title": "Area code 307", "redirects": [{"pageid": 13057340, "ns": 0, "title": "List of Wyoming area codes"}, {"pageid": 36520139, "ns": 0, "title": "307 area code"}, {"pageid": 66040432, "ns": 0, "title": "Wyoming area codes"}, {"pageid": 66085453, "ns": 0, "title": "Telephone numbers in Wyoming"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=2467511&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"2467511": {"pageid": 2467511, "ns": 0, "title": "Area code 308", "redirects": [{"pageid": 36520147, "ns": 0, "title": "308 area code"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=5877135&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"5877135": {"pageid": 5877135, "ns": 0, "title": "Area codes 309 and 861", "redirects": [{"pageid": 36520153, "ns": 0, "title": "309 area code"}, {"pageid": 70311543, "ns": 0, "title": "Area code 861"}, {"pageid": 70312897, "ns": 0, "title": "Area codes 309"}, {"pageid": 73110358, "ns": 0, "title": "Area code 309"}, {"pageid": 73284101, "ns": 0, "title": "Area code 309 and 861"}, {"pageid": 78706736, "ns": 0, "title": "861 area code"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=1412644&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"1412644": {"pageid": 1412644, "ns": 0, "title": "Area codes 310 and 424", "redirects": [{"pageid": 3214566, "ns": 0, "title": "Area code 424"}, {"pageid": 5603836, "ns": 0, "title": "The 310"}, {"pageid": 10955807, "ns": 0, "title": "310 (area code)"}, {"pageid": 18502969, "ns": 0, "title": "Area code 310"}, {"pageid": 36520155, "ns": 0, "title": "310 area code"}, {"pageid": 36546776, "ns": 0, "title": "424 area code"}, {"pageid": 73284106, "ns": 0, "title": "Area code 310 and 424"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=1627561&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"1627561": {"pageid": 1627561, "ns": 0, "title": "Area code 312", "redirects": [{"pageid": 36520161, "ns": 0, "title": "312 area code"}, {"pageid": 66017273, "ns": 0, "title": "Chicago area codes (Downtown)"}, {"pageid": 66986636, "ns": 0, "title": "Telephone numbers in Chicago"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=1649238&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"1649238": {"pageid": 1649238, "ns": 0, "title": "Area codes 313 and 679", "redirects": [{"pageid": 18504454, "ns": 0, "title": "Area Code 679"}, {"pageid": 36529485, "ns": 0, "title": "313 area code"}, {"pageid": 36568944, "ns": 0, "title": "679 area code"}, {"pageid": 42755495, "ns": 0, "title": "Area code 679"}, {"pageid": 66019704, "ns": 0, "title": "Detroit area codes"}, {"pageid": 66986723, "ns": 0, "title": "Telephone numbers in Detroit"}, {"pageid": 81534900, "ns": 0, "title": "Area code 313"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=728651&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"728651": {"pageid": 728651, "ns": 0, "title": "Area codes 314 and 557", "redirects": [{"pageid": 18504420, "ns": 0, "title": "Area code 557"}, {"pageid": 36529488, "ns": 0, "title": "314 area code"}, {"pageid": 36554994, "ns": 0, "title": "557 area code"}, {"pageid": 66019743, "ns": 0, "title": "St. Louis area codes"}, {"pageid": 71197401, "ns": 0, "title": "Area code 314"}, {"pageid": 73284138, "ns": 0, "title": "Area code 314 and 557"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=785443&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"785443": {"pageid": 785443, "ns": 0, "title": "Area codes 315 and 680", "redirects": [{"pageid": 9933703, "ns": 0, "title": "315 area code"}, {"pageid": 47300416, "ns": 0, "title": "Area code 680"}, {"pageid": 51359696, "ns": 0, "title": "Area code 315"}, {"pageid": 63120784, "ns": 0, "title": "680 area code"}, {"pageid": 73284140, "ns": 0, "title": "Area code 315 and 680"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=5849487&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"5849487": {"pageid": 5849487, "ns": 0, "title": "Area code 316", "redirects": [{"pageid": 36529490, "ns": 0, "title": "316 area code"}, {"pageid": 66019763, "ns": 0, "title": "Wichita area codes"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=5108936&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"5108936": {"pageid": 5108936, "ns": 0, "title": "Area codes 317 and 463", "redirects": [{"pageid": 36529495, "ns": 0, "title": "317 area code"}, {"pageid": 46533257, "ns": 0, "title": "Area code 463"}, {"pageid": 48464770, "ns": 0, "title": "Area code 317"}, {"pageid": 53412767, "ns": 0, "title": "463 area code"}, {"pageid": 73284143, "ns": 0, "title": "Area code 317 and 463"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=4567920&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"4567920": {"pageid": 4567920, "ns": 0, "title": "Area codes 318 and 457", "redirects": [{"pageid": 36529497, "ns": 0, "title": "318 area code"}, {"pageid": 73773085, "ns": 0, "title": "Area code 457"}, {"pageid": 78706281, "ns": 0, "title": "457 area code"}, {"pageid": 81181480, "ns": 0, "title": "Area code 318"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=5005372&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"5005372": {"pageid": 5005372, "ns": 0, "title": "Area code 319", "redirects": [{"pageid": 36357759, "ns": 0, "title": "Area Code 319"}, {"pageid": 36529500, "ns": 0, "title": "319 area code"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=1522343&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"1522343": {"pageid": 1522343, "ns": 0, "title": "Area code 320", "redirects": [{"pageid": 1522354, "ns": 0, "title": "320 area code"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=1882576&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"1882576": {"pageid": 1882576, "ns": 0, "title": "Area code 321", "redirects": [{"pageid": 36537699, "ns": 0, "title": "321 area code"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=4666669&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"4666669": {"pageid": 4666669, "ns": 0, "title": "Area codes 904 and 324", "redirects": [{"pageid": 24055630, "ns": 0, "title": "904 area code"}, {"pageid": 66028145, "ns": 0, "title": "Jacksonville area codes"}, {"pageid": 71756116, "ns": 0, "title": "Area code 324"}, {"pageid": 74294814, "ns": 0, "title": "Area code 904"}, {"pageid": 78706317, "ns": 0, "title": "324 area code"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=4626527&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"4626527": {"pageid": 4626527, "ns": 0, "title": "Area code 325", "redirects": [{"pageid": 36514160, "ns": 0, "title": "325 area code"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=5972761&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"5972761": {"pageid": 5972761, "ns": 0, "title": "Area codes 937 and 326", "redirects": [{"pageid": 34434473, "ns": 0, "title": "937 area code"}, {"pageid": 62880764, "ns": 0, "title": "Area code 937"}, {"pageid": 63042112, "ns": 0, "title": "Area code 326"}, {"pageid": 63120686, "ns": 0, "title": "326 area code"}, {"pageid": 73293388, "ns": 0, "title": "Area code 937 and 326"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=5867226&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"5867226": {"pageid": 5867226, "ns": 0, "title": "Area codes 870 and 327", "redirects": [{"pageid": 36571139, "ns": 0, "title": "870 area code"}, {"pageid": 63771249, "ns": 0, "title": "Area code 327"}, {"pageid": 64534816, "ns": 0, "title": "327 area code"}, {"pageid": 76017355, "ns": 0, "title": "Area code 870"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=4293168&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"4293168": {"pageid": 4293168, "ns": 0, "title": "Area codes 845 and 329", "redirects": [{"pageid": 36569971, "ns": 0, "title": "845 area code"}, {"pageid": 70966122, "ns": 0, "title": "Area code 329"}, {"pageid": 73364249, "ns": 0, "title": "Area code 845"}, {"pageid": 78706311, "ns": 0, "title": "329 area code"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=1781842&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"1781842": {"pageid": 1781842, "ns": 0, "title": "Area codes 630 and 331", "redirects": [{"pageid": 2586106, "ns": 0, "title": "630 area code"}, {"pageid": 12254937, "ns": 0, "title": "Area code 331"}, {"pageid": 12417282, "ns": 0, "title": "Area code 630"}, {"pageid": 13784216, "ns": 0, "title": "Area code 630/331"}, {"pageid": 16643319, "ns": 0, "title": "Area code 630 and 331"}, {"pageid": 36537705, "ns": 0, "title": "331 area code"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=4546305&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"4546305": {"pageid": 4546305, "ns": 0, "title": "Area codes 334 and 483", "redirects": [{"pageid": 36537711, "ns": 0, "title": "334 area code"}, {"pageid": 79259479, "ns": 0, "title": "Area code 483"}, {"pageid": 82488384, "ns": 0, "title": "Area code 334"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=6270663&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"6270663": {"pageid": 6270663, "ns": 0, "title": "Area codes 336 and 743", "redirects": [{"pageid": 7220201, "ns": 0, "title": "336 area code"}, {"pageid": 8720831, "ns": 0, "title": "Area Code 336"}, {"pageid": 48293925, "ns": 0, "title": "Area code 743"}, {"pageid": 48375825, "ns": 0, "title": "Area code 336"}, {"pageid": 63120611, "ns": 0, "title": "743 area code"}, {"pageid": 73284163, "ns": 0, "title": "Area code 336 and 743"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=5850195&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"5850195": {"pageid": 5850195, "ns": 0, "title": "Area code 337", "redirects": [{"pageid": 36537720, "ns": 0, "title": "337 area code"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=2307557&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"2307557": {"pageid": 2307557, "ns": 0, "title": "Area codes 781 and 339", "redirects": [{"pageid": 4678273, "ns": 0, "title": "Area code 339"}, {"pageid": 21890322, "ns": 0, "title": "Area code 781"}, {"pageid": 21890332, "ns": 0, "title": "Area codes 339 and 781"}, {"pageid": 36537722, "ns": 0, "title": "339 area code"}, {"pageid": 36569252, "ns": 0, "title": "781 area code"}, {"pageid": 73293144, "ns": 0, "title": "Area code 781 and 339"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=4231772&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"4231772": {"pageid": 4231772, "ns": 0, "title": "Area codes 510 and 341", "redirects": [{"pageid": 18504389, "ns": 0, "title": "Area code 341"}, {"pageid": 36537732, "ns": 0, "title": "341 area code"}, {"pageid": 36554868, "ns": 0, "title": "510 area code"}, {"pageid": 57736541, "ns": 0, "title": "Area code 510"}, {"pageid": 57736563, "ns": 0, "title": "Area codes 341 and 510"}, {"pageid": 66025308, "ns": 0, "title": "Oakland area codes"}, {"pageid": 73284498, "ns": 0, "title": "Area code 510 and 341"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=1957288&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"1957288": {"pageid": 1957288, "ns": 0, "title": "Area codes 718, 347, 929, and 465", "redirects": [{"pageid": 3895829, "ns": 0, "title": "Area code 347"}, {"pageid": 4506391, "ns": 0, "title": "Area Code 718"}, {"pageid": 25922786, "ns": 0, "title": "Area code 929"}, {"pageid": 28465158, "ns": 0, "title": "929 area code"}, {"pageid": 36537789, "ns": 0, "title": "347 area code"}, {"pageid": 36569082, "ns": 0, "title": "718 area code"}, {"pageid": 41341850, "ns": 0, "title": "Area code 718"}, {"pageid": 43025972, "ns": 0, "title": "Area codes 718, 347 and 929"}, {"pageid": 44525615, "ns": 0, "title": "718 (area code)"}, {"pageid": 73284034, "ns": 0, "title": "Area code 718, 347, and 929"}, {"pageid": 79234084, "ns": 0, "title": "Area code 465"}, {"pageid": 79234085, "ns": 0, "title": "Area codes 718, 347, 929 and 465"}, {"pageid": 79234089, "ns": 0, "title": "465 area code"}, {"pageid": 83505601, "ns": 0, "title": "Area codes 718, 347, and 929"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=4377511&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"4377511": {"pageid": 4377511, "ns": 0, "title": "Area codes 978 and 351", "redirects": [{"pageid": 4377499, "ns": 0, "title": "Area code 351 and 978"}, {"pageid": 4377510, "ns": 0, "title": "Area code 351"}, {"pageid": 9011937, "ns": 0, "title": "Area code 351 & 978"}, {"pageid": 21890235, "ns": 0, "title": "Area code 978"}, {"pageid": 36537792, "ns": 0, "title": "351 area code"}, {"pageid": 36571982, "ns": 0, "title": "978 area code"}, {"pageid": 73293406, "ns": 0, "title": "Area code 978 and 351"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=1417617&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"1417617": {"pageid": 1417617, "ns": 0, "title": "Area code 352", "redirects": [{"pageid": 36537793, "ns": 0, "title": "352 area code"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=2482288&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"2482288": {"pageid": 2482288, "ns": 0, "title": "Area codes 608 and 353", "redirects": [{"pageid": 20328269, "ns": 0, "title": "608 area code"}, {"pageid": 66025424, "ns": 0, "title": "Madison area codes"}, {"pageid": 72766590, "ns": 0, "title": "Area code 353"}, {"pageid": 74771057, "ns": 0, "title": "Area code 608"}, {"pageid": 78706302, "ns": 0, "title": "353 area code"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=2271149&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"2271149": {"pageid": 2271149, "ns": 0, "title": "Area codes 559 and 357", "redirects": [{"pageid": 36555336, "ns": 0, "title": "559 area code"}, {"pageid": 78806510, "ns": 0, "title": "Area code 357"}, {"pageid": 79568696, "ns": 0, "title": "Area code 559"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=4623421&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"4623421": {"pageid": 4623421, "ns": 0, "title": "Area code 360", "redirects": [{"pageid": 36537796, "ns": 0, "title": "360 area code"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=4634980&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"4634980": {"pageid": 4634980, "ns": 0, "title": "Area code 361", "redirects": [{"pageid": 36537800, "ns": 0, "title": "361 area code"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=1836716&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"1836716": {"pageid": 1836716, "ns": 0, "title": "Area codes 516 and 363", "redirects": [{"pageid": 36554886, "ns": 0, "title": "516 area code"}, {"pageid": 70055781, "ns": 0, "title": "Area code 363"}, {"pageid": 72751261, "ns": 0, "title": "Area code 516"}, {"pageid": 73284511, "ns": 0, "title": "Area code 516 and 363"}, {"pageid": 78706297, "ns": 0, "title": "363 area code"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=4232545&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"4232545": {"pageid": 4232545, "ns": 0, "title": "Area codes 707 and 369", "redirects": [{"pageid": 8068463, "ns": 0, "title": "Area Code 707"}, {"pageid": 18504394, "ns": 0, "title": "Area code 369"}, {"pageid": 36537809, "ns": 0, "title": "369 area code"}, {"pageid": 36568992, "ns": 0, "title": "707 area code"}, {"pageid": 71907232, "ns": 0, "title": "Area code 707 and 369"}, {"pageid": 72751268, "ns": 0, "title": "Area code 707"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=1757515&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"1757515": {"pageid": 1757515, "ns": 0, "title": "Area codes 614 and 380", "redirects": [{"pageid": 8271479, "ns": 0, "title": "Area code 380"}, {"pageid": 36537817, "ns": 0, "title": "380 area code"}, {"pageid": 36568856, "ns": 0, "title": "614 area code"}, {"pageid": 48375827, "ns": 0, "title": "Area code 614"}, {"pageid": 66025486, "ns": 0, "title": "Columbus area codes"}, {"pageid": 73284987, "ns": 0, "title": "Area code 614 and 380"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=2908009&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"2908009": {"pageid": 2908009, "ns": 0, "title": "Area codes 801 and 385", "redirects": [{"pageid": 12240091, "ns": 0, "title": "Area code 385"}, {"pageid": 12248356, "ns": 0, "title": "Area code 801"}, {"pageid": 14149074, "ns": 0, "title": "801 area code"}, {"pageid": 17926944, "ns": 0, "title": "Area code 801/385"}, {"pageid": 17926963, "ns": 0, "title": "Area code 385/801"}, {"pageid": 31353654, "ns": 0, "title": "Area codes 385 and 801"}, {"pageid": 36537818, "ns": 0, "title": "385 area code"}, {"pageid": 66019626, "ns": 0, "title": "Salt Lake City area codes"}, {"pageid": 73293164, "ns": 0, "title": "Area code 801 and 385"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=3216396&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"3216396": {"pageid": 3216396, "ns": 0, "title": "Area code 386", "redirects": [{"pageid": 36537820, "ns": 0, "title": "386 area code"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=5836716&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"5836716": {"pageid": 5836716, "ns": 0, "title": "Area code 401", "redirects": [{"pageid": 13057276, "ns": 0, "title": "List of Rhode Island area codes"}, {"pageid": 36537855, "ns": 0, "title": "401 area code"}, {"pageid": 66025247, "ns": 0, "title": "Rhode Island area codes"}, {"pageid": 66085376, "ns": 0, "title": "Telephone numbers in Rhode Island"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=2467442&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"2467442": {"pageid": 2467442, "ns": 0, "title": "Area codes 402 and 531", "redirects": [{"pageid": 13512753, "ns": 0, "title": "402 area code"}, {"pageid": 30545733, "ns": 0, "title": "Area code 402"}, {"pageid": 31015557, "ns": 0, "title": "Area code 531"}, {"pageid": 36554960, "ns": 0, "title": "531 area code"}, {"pageid": 73284166, "ns": 0, "title": "Area code 402 and 531"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=1966829&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"1966829": {"pageid": 1966829, "ns": 0, "title": "Area code 404", "redirects": [{"pageid": 11736036, "ns": 0, "title": "Area Code 404"}, {"pageid": 36537869, "ns": 0, "title": "404 area code"}, {"pageid": 66019634, "ns": 0, "title": "Atlanta area codes"}, {"pageid": 66986628, "ns": 0, "title": "Telephone numbers in Atlanta"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=5852018&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"5852018": {"pageid": 5852018, "ns": 0, "title": "Area codes 405 and 572", "redirects": [{"pageid": 26722241, "ns": 0, "title": "405 (area code)"}, {"pageid": 36546740, "ns": 0, "title": "405 area code"}, {"pageid": 63771209, "ns": 0, "title": "Area code 572"}, {"pageid": 64534787, "ns": 0, "title": "572 area code"}, {"pageid": 66274404, "ns": 0, "title": "Area code 405"}, {"pageid": 73283257, "ns": 0, "title": "Area code 405 and 572"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=5836733&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"5836733": {"pageid": 5836733, "ns": 0, "title": "Area code 406", "redirects": [{"pageid": 13057239, "ns": 0, "title": "List of Montana area codes"}, {"pageid": 36546745, "ns": 0, "title": "406 area code"}, {"pageid": 66040309, "ns": 0, "title": "Montana area codes"}, {"pageid": 66085249, "ns": 0, "title": "Telephone numbers in Montana"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=1695305&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"1695305": {"pageid": 1695305, "ns": 0, "title": "Area codes 407 and 689", "redirects": [{"pageid": 18504461, "ns": 0, "title": "Area code 689"}, {"pageid": 36515385, "ns": 0, "title": "689 area code"}, {"pageid": 36546747, "ns": 0, "title": "407 area code"}, {"pageid": 60662598, "ns": 0, "title": "Area code 407"}, {"pageid": 73284169, "ns": 0, "title": "Area code 407 and 689"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=4231704&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"4231704": {"pageid": 4231704, "ns": 0, "title": "Area codes 408 and 669", "redirects": [{"pageid": 13050168, "ns": 0, "title": "+1 408"}, {"pageid": 18504451, "ns": 0, "title": "Area code 669"}, {"pageid": 36546750, "ns": 0, "title": "408 area code"}, {"pageid": 36568926, "ns": 0, "title": "669 area code"}, {"pageid": 37654097, "ns": 0, "title": "Area code 408"}, {"pageid": 73284170, "ns": 0, "title": "Area code 408 and 669"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=4640153&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"4640153": {"pageid": 4640153, "ns": 0, "title": "Area code 409", "redirects": [{"pageid": 36546753, "ns": 0, "title": "409 area code"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=4269010&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"4269010": {"pageid": 4269010, "ns": 0, "title": "Area codes 410, 443, and 667", "redirects": [{"pageid": 4229447, "ns": 0, "title": "Area code 443"}, {"pageid": 4229745, "ns": 0, "title": "Area code 410"}, {"pageid": 9011261, "ns": 0, "title": "Area codes 410 & 443"}, {"pageid": 18504446, "ns": 0, "title": "Area code 667"}, {"pageid": 34585628, "ns": 0, "title": "Area codes 410 and 443"}, {"pageid": 36546754, "ns": 0, "title": "410 area code"}, {"pageid": 36546857, "ns": 0, "title": "443 area code"}, {"pageid": 36568925, "ns": 0, "title": "667 area code"}, {"pageid": 43177656, "ns": 0, "title": "Area codes 410, 443 and 667"}, {"pageid": 60607901, "ns": 0, "title": "Area codes of Baltimore"}, {"pageid": 60607903, "ns": 0, "title": "Area codes of eastern Maryland"}, {"pageid": 60607906, "ns": 0, "title": "Eastern Maryland area codes"}, {"pageid": 60607908, "ns": 0, "title": "Baltimore area codes"}, {"pageid": 73284001, "ns": 0, "title": "Area code 410, 443, and 667"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=4440394&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"4440394": {"pageid": 4440394, "ns": 0, "title": "Area code 412", "redirects": [{"pageid": 36546759, "ns": 0, "title": "412 area code"}, {"pageid": 66017199, "ns": 0, "title": "Pittsburgh area codes"}, {"pageid": 66986730, "ns": 0, "title": "Telephone numbers in Pittsburgh"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=3020316&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"3020316": {"pageid": 3020316, "ns": 0, "title": "Area code 413", "redirects": [{"pageid": 36546760, "ns": 0, "title": "413 area code"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=1832288&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"1832288": {"pageid": 1832288, "ns": 0, "title": "Area code 414", "redirects": [{"pageid": 36546762, "ns": 0, "title": "414 area code"}, {"pageid": 66019879, "ns": 0, "title": "Milwaukee area codes"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=932914&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"932914": {"pageid": 932914, "ns": 0, "title": "Area codes 415 and 628", "redirects": [{"pageid": 3307212, "ns": 0, "title": "415 area code"}, {"pageid": 18504429, "ns": 0, "title": "Area code 628"}, {"pageid": 36568886, "ns": 0, "title": "628 area code"}, {"pageid": 42809283, "ns": 0, "title": "Area code 415"}, {"pageid": 66017254, "ns": 0, "title": "San Francisco area codes"}, {"pageid": 66986607, "ns": 0, "title": "Telephone numbers in San Francisco"}, {"pageid": 73284233, "ns": 0, "title": "Area code 415 and 628"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=5927772&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"5927772": {"pageid": 5927772, "ns": 0, "title": "Area code 417", "redirects": [{"pageid": 36546766, "ns": 0, "title": "417 area code"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=4612018&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"4612018": {"pageid": 4612018, "ns": 0, "title": "Area codes 419 and 567", "redirects": [{"pageid": 4238790, "ns": 0, "title": "Area code 419"}, {"pageid": 4239029, "ns": 0, "title": "Area code 567"}, {"pageid": 9011936, "ns": 0, "title": "Area codes 419 & 567"}, {"pageid": 36546769, "ns": 0, "title": "419 area code"}, {"pageid": 36555343, "ns": 0, "title": "567 area code"}, {"pageid": 40332952, "ns": 0, "title": "Area Code 567"}, {"pageid": 73284243, "ns": 0, "title": "Area code 419 and 567"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=6270799&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"6270799": {"pageid": 6270799, "ns": 0, "title": "Area codes 423 and 729", "redirects": [{"pageid": 36546775, "ns": 0, "title": "423 area code"}, {"pageid": 74138534, "ns": 0, "title": "Area code 729"}, {"pageid": 78706716, "ns": 0, "title": "729 area code"}, {"pageid": 80988738, "ns": 0, "title": "Area code 423"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=5063300&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"5063300": {"pageid": 5063300, "ns": 0, "title": "Area code 425", "redirects": [{"pageid": 36546778, "ns": 0, "title": "425 area code"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=4661838&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"4661838": {"pageid": 4661838, "ns": 0, "title": "Area codes 903 and 430", "redirects": [{"pageid": 4661833, "ns": 0, "title": "Area code 430"}, {"pageid": 4661865, "ns": 0, "title": "Area code 903"}, {"pageid": 9011256, "ns": 0, "title": "Area codes 430 & 903"}, {"pageid": 36546813, "ns": 0, "title": "430 area code"}, {"pageid": 36571863, "ns": 0, "title": "903 area code"}, {"pageid": 59858103, "ns": 0, "title": "Area codes 430 and 903"}, {"pageid": 73293335, "ns": 0, "title": "Area code 903 and 430"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=4626165&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"4626165": {"pageid": 4626165, "ns": 0, "title": "Area code 432", "redirects": [{"pageid": 36546842, "ns": 0, "title": "432 area code"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=2955336&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"2955336": {"pageid": 2955336, "ns": 0, "title": "Area code 434", "redirects": [{"pageid": 36546844, "ns": 0, "title": "434 area code"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=2907848&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"2907848": {"pageid": 2907848, "ns": 0, "title": "Area code 435", "redirects": [{"pageid": 36546846, "ns": 0, "title": "435 area code"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=5913590&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"5913590": {"pageid": 5913590, "ns": 0, "title": "Area codes 440 and 436", "redirects": [{"pageid": 7155786, "ns": 0, "title": "Area Code 440"}, {"pageid": 36546853, "ns": 0, "title": "440 area code"}, {"pageid": 73222321, "ns": 0, "title": "Area code 436"}, {"pageid": 75074034, "ns": 0, "title": "Area code 440 and 436"}, {"pageid": 75978399, "ns": 0, "title": "Area code 440"}, {"pageid": 78706289, "ns": 0, "title": "436 area code"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=943821&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"943821": {"pageid": 943821, "ns": 0, "title": "Area codes 760 and 442", "redirects": [{"pageid": 9677022, "ns": 0, "title": "Area code 442"}, {"pageid": 23598261, "ns": 0, "title": "Area code 760"}, {"pageid": 36546856, "ns": 0, "title": "442 area code"}, {"pageid": 36569179, "ns": 0, "title": "760 area code"}, {"pageid": 56216587, "ns": 0, "title": "Area codes 442 and 760"}, {"pageid": 73284245, "ns": 0, "title": "Area code 760 and 442"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=784720&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"784720": {"pageid": 784720, "ns": 0, "title": "Area codes 850 and 448", "redirects": [{"pageid": 36570014, "ns": 0, "title": "850 area code"}, {"pageid": 62375023, "ns": 0, "title": "Area code 850"}, {"pageid": 63009801, "ns": 0, "title": "Area code 448"}, {"pageid": 63120794, "ns": 0, "title": "448 area code"}, {"pageid": 73293319, "ns": 0, "title": "Area code 850 and 448"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=1826900&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"1826900": {"pageid": 1826900, "ns": 0, "title": "Area codes 541 and 458", "redirects": [{"pageid": 3154123, "ns": 0, "title": "541 (area code)"}, {"pageid": 19881599, "ns": 0, "title": "Area code 458"}, {"pageid": 26147838, "ns": 0, "title": "Area code 541"}, {"pageid": 26154191, "ns": 0, "title": "Area codes 458 and 541"}, {"pageid": 36549336, "ns": 0, "title": "458 area code"}, {"pageid": 36554973, "ns": 0, "title": "541 area code"}, {"pageid": 66445938, "ns": 0, "title": "Area code 458 and 541"}, {"pageid": 73284476, "ns": 0, "title": "Area code 541 and 458"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=1867451&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"1867451": {"pageid": 1867451, "ns": 0, "title": "Area codes 708 and 464", "redirects": [{"pageid": 13533176, "ns": 0, "title": "708 area code"}, {"pageid": 18504408, "ns": 0, "title": "Area code 464"}, {"pageid": 36549338, "ns": 0, "title": "464 area code"}, {"pageid": 69382184, "ns": 0, "title": "Area code 708"}, {"pageid": 73285103, "ns": 0, "title": "Area code 708 and 464"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=4102185&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"4102185": {"pageid": 4102185, "ns": 0, "title": "Area codes 678, 470, and 943", "redirects": [{"pageid": 5972919, "ns": 0, "title": "Area code 470"}, {"pageid": 11735992, "ns": 0, "title": "Area Code 678"}, {"pageid": 11736089, "ns": 0, "title": "Area Code 470"}, {"pageid": 26462670, "ns": 0, "title": "Area code 678"}, {"pageid": 36549344, "ns": 0, "title": "470 area code"}, {"pageid": 36568943, "ns": 0, "title": "678 area code"}, {"pageid": 46797386, "ns": 0, "title": "Area codes 470 and 678"}, {"pageid": 65793319, "ns": 0, "title": "Area code 943"}, {"pageid": 69876678, "ns": 0, "title": "Area codes 678 and 470"}, {"pageid": 73284017, "ns": 0, "title": "Area code 678, 470, and 943"}, {"pageid": 78706261, "ns": 0, "title": "943 area code"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=5844745&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"5844745": {"pageid": 5844745, "ns": 0, "title": "Area codes 662 and 471", "redirects": [{"pageid": 36568921, "ns": 0, "title": "662 area code"}, {"pageid": 79259464, "ns": 0, "title": "Area code 471"}, {"pageid": 80186376, "ns": 0, "title": "471 area code"}, {"pageid": 82254678, "ns": 0, "title": "Area code 662"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=3389194&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"3389194": {"pageid": 3389194, "ns": 0, "title": "Area codes 910 and 472", "redirects": [{"pageid": 7220208, "ns": 0, "title": "910 area code"}, {"pageid": 68147470, "ns": 0, "title": "Area code 472"}, {"pageid": 69348851, "ns": 0, "title": "472 area code"}, {"pageid": 71458529, "ns": 0, "title": "Area code 910"}, {"pageid": 73293344, "ns": 0, "title": "Area code 910 and 472"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=5972931&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"5972931": {"pageid": 5972931, "ns": 0, "title": "Area code 478", "redirects": [{"pageid": 36554833, "ns": 0, "title": "478 area code"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=5867237&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"5867237": {"pageid": 5867237, "ns": 0, "title": "Area code 479", "redirects": [{"pageid": 36554834, "ns": 0, "title": "479 area code"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=4041519&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"4041519": {"pageid": 4041519, "ns": 0, "title": "Area codes 602, 480, and 623", "redirects": [{"pageid": 2908048, "ns": 0, "title": "Area code 623"}, {"pageid": 4041572, "ns": 0, "title": "Area code 480"}, {"pageid": 4061397, "ns": 0, "title": "Area Code 602"}, {"pageid": 4149236, "ns": 0, "title": "Area Code 480"}, {"pageid": 36554836, "ns": 0, "title": "480 area code"}, {"pageid": 36568840, "ns": 0, "title": "602 area code"}, {"pageid": 36568881, "ns": 0, "title": "623 area code"}, {"pageid": 66017313, "ns": 0, "title": "Phoenix area codes"}, {"pageid": 66986661, "ns": 0, "title": "Telephone numbers in Phoenix"}, {"pageid": 73006499, "ns": 0, "title": "Area code 602"}, {"pageid": 73284009, "ns": 0, "title": "Area code 602, 480, and 623"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=4267805&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"4267805": {"pageid": 4267805, "ns": 0, "title": "Area codes 610, 484, and 835", "redirects": [{"pageid": 4267758, "ns": 0, "title": "Area code 484"}, {"pageid": 4267759, "ns": 0, "title": "Area code 610"}, {"pageid": 4267764, "ns": 0, "title": "Area code 835"}, {"pageid": 9011437, "ns": 0, "title": "Area codes 484, 610 & 835"}, {"pageid": 24067073, "ns": 0, "title": "610 area code"}, {"pageid": 24793612, "ns": 0, "title": "Area codes 484, 610, and 835"}, {"pageid": 36515382, "ns": 0, "title": "484 area code"}, {"pageid": 36569961, "ns": 0, "title": "835 area code"}, {"pageid": 53744003, "ns": 0, "title": "Area codes 484 and 610"}, {"pageid": 66025443, "ns": 0, "title": "Allentown area codes"}, {"pageid": 71290627, "ns": 0, "title": "Area codes 610 and 484"}, {"pageid": 73284012, "ns": 0, "title": "Area code 610, 484, and 835"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=5837950&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"5837950": {"pageid": 5837950, "ns": 0, "title": "Area code 501", "redirects": [{"pageid": 36554844, "ns": 0, "title": "501 area code"}, {"pageid": 66019899, "ns": 0, "title": "Little Rock area codes"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=5851988&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"5851988": {"pageid": 5851988, "ns": 0, "title": "Area code 502", "redirects": [{"pageid": 36554847, "ns": 0, "title": "502 area code"}, {"pageid": 66019923, "ns": 0, "title": "Louisville area codes"}, {"pageid": 80791445, "ns": 0, "title": "Area code 761"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=6493512&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"6493512": {"pageid": 6493512, "ns": 0, "title": "Area codes 503 and 971", "redirects": [{"pageid": 1826850, "ns": 0, "title": "Area code 503"}, {"pageid": 3154165, "ns": 0, "title": "Area code 971"}, {"pageid": 9011530, "ns": 0, "title": "Area codes 503 & 971"}, {"pageid": 36554849, "ns": 0, "title": "503 area code"}, {"pageid": 36571973, "ns": 0, "title": "971 area code"}, {"pageid": 48349709, "ns": 0, "title": "503 (area code)"}, {"pageid": 66025253, "ns": 0, "title": "Portland area codes"}, {"pageid": 73284246, "ns": 0, "title": "Area code 503 and 971"}, {"pageid": 82376242, "ns": 0, "title": "+1 503"}, {"pageid": 82376251, "ns": 0, "title": "+1 971"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=4919963&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"4919963": {"pageid": 4919963, "ns": 0, "title": "Area code 504", "redirects": [{"pageid": 36554852, "ns": 0, "title": "504 area code"}, {"pageid": 66019859, "ns": 0, "title": "New Orleans area codes"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=4529481&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"4529481": {"pageid": 4529481, "ns": 0, "title": "Area code 505", "redirects": [{"pageid": 18845530, "ns": 0, "title": "505 area code"}, {"pageid": 66025262, "ns": 0, "title": "Albuquerque area codes"}, {"pageid": 69692026, "ns": 0, "title": "505 (area code)"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=1522296&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"1522296": {"pageid": 1522296, "ns": 0, "title": "Area codes 507 and 924", "redirects": [{"pageid": 30718082, "ns": 0, "title": "507 area code"}, {"pageid": 73773083, "ns": 0, "title": "Area code 924"}, {"pageid": 77457183, "ns": 0, "title": "Area code 507"}, {"pageid": 78706258, "ns": 0, "title": "924 area code"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=999642&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"999642": {"pageid": 999642, "ns": 0, "title": "Area codes 508 and 774", "redirects": [{"pageid": 4678286, "ns": 0, "title": "Area code 774"}, {"pageid": 21890155, "ns": 0, "title": "Area code 508"}, {"pageid": 21890353, "ns": 0, "title": "Area codes 774 and 508"}, {"pageid": 36554861, "ns": 0, "title": "508 area code"}, {"pageid": 36569239, "ns": 0, "title": "774 area code"}, {"pageid": 73284483, "ns": 0, "title": "Area code 508 and 774"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=4632312&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"4632312": {"pageid": 4632312, "ns": 0, "title": "Area code 509", "redirects": [{"pageid": 14690448, "ns": 0, "title": "North American Area code 509"}, {"pageid": 36554865, "ns": 0, "title": "509 area code"}, {"pageid": 66025510, "ns": 0, "title": "Spokane area codes"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=4640155&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"4640155": {"pageid": 4640155, "ns": 0, "title": "Area codes 512 and 737", "redirects": [{"pageid": 18504470, "ns": 0, "title": "Area code 737"}, {"pageid": 36475195, "ns": 0, "title": "Area code 512"}, {"pageid": 36554869, "ns": 0, "title": "512 area code"}, {"pageid": 36569147, "ns": 0, "title": "737 area code"}, {"pageid": 66025319, "ns": 0, "title": "Austin area codes"}, {"pageid": 66986690, "ns": 0, "title": "Telephone numbers in Austin"}, {"pageid": 73284505, "ns": 0, "title": "Area code 512 and 737"}, {"pageid": 73819357, "ns": 0, "title": "Area code 512, 737"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=5852850&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"5852850": {"pageid": 5852850, "ns": 0, "title": "Area code 515", "redirects": [{"pageid": 36554882, "ns": 0, "title": "515 area code"}, {"pageid": 66025365, "ns": 0, "title": "Des Moines area codes"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=5351845&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"5351845": {"pageid": 5351845, "ns": 0, "title": "Area code 517", "redirects": [{"pageid": 36554888, "ns": 0, "title": "517 area code"}, {"pageid": 66025373, "ns": 0, "title": "Lansing area codes"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=2456015&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"2456015": {"pageid": 2456015, "ns": 0, "title": "Area codes 518 and 838", "redirects": [{"pageid": 36554890, "ns": 0, "title": "518 area code"}, {"pageid": 51686769, "ns": 0, "title": "Area code 838"}, {"pageid": 53483401, "ns": 0, "title": "Area code 518"}, {"pageid": 56812094, "ns": 0, "title": "838 area code"}, {"pageid": 66025379, "ns": 0, "title": "Albany area codes"}, {"pageid": 73284524, "ns": 0, "title": "Area code 518 and 838"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=4041792&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"4041792": {"pageid": 4041792, "ns": 0, "title": "Area code 520", "redirects": [{"pageid": 4042060, "ns": 0, "title": "Area Code 520"}, {"pageid": 36554895, "ns": 0, "title": "520 area code"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=4232268&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"4232268": {"pageid": 4232268, "ns": 0, "title": "Area codes 530 and 837", "redirects": [{"pageid": 36554955, "ns": 0, "title": "530 area code"}, {"pageid": 74265123, "ns": 0, "title": "Area code 837"}, {"pageid": 78706726, "ns": 0, "title": "837 area code"}, {"pageid": 79060853, "ns": 0, "title": "Area code 530"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=2482329&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"2482329": {"pageid": 2482329, "ns": 0, "title": "Area codes 715 and 534", "redirects": [{"pageid": 20119145, "ns": 0, "title": "Area code 534"}, {"pageid": 28300918, "ns": 0, "title": "Area code 715"}, {"pageid": 36554965, "ns": 0, "title": "534 area code"}, {"pageid": 36569072, "ns": 0, "title": "715 area code"}, {"pageid": 73285104, "ns": 0, "title": "Area code 715 and 534"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=5877194&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"5877194": {"pageid": 5877194, "ns": 0, "title": "Area codes 918 and 539", "redirects": [{"pageid": 30517431, "ns": 0, "title": "Area code 539"}, {"pageid": 30517550, "ns": 0, "title": "Area code 918"}, {"pageid": 30527149, "ns": 0, "title": "Area code 539 and 918"}, {"pageid": 33853101, "ns": 0, "title": "Area codes 539 and 918"}, {"pageid": 36554966, "ns": 0, "title": "539 area code"}, {"pageid": 36571885, "ns": 0, "title": "918 area code"}, {"pageid": 66028283, "ns": 0, "title": "Tulsa area codes"}, {"pageid": 73283897, "ns": 0, "title": "Area code 918 and 539"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=3311922&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"3311922": {"pageid": 3311922, "ns": 0, "title": "Area codes 540 and 826", "redirects": [{"pageid": 36554968, "ns": 0, "title": "540 area code"}, {"pageid": 64323307, "ns": 0, "title": "Area code 826"}, {"pageid": 64534735, "ns": 0, "title": "826 area code"}, {"pageid": 70483957, "ns": 0, "title": "Area code 540"}, {"pageid": 73284712, "ns": 0, "title": "Area code 540 and 826"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=1125338&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"1125338": {"pageid": 1125338, "ns": 0, "title": "Area codes 561 and 728", "redirects": [{"pageid": 36555341, "ns": 0, "title": "561 area code"}, {"pageid": 70262172, "ns": 0, "title": "Area code 728"}, {"pageid": 72156717, "ns": 0, "title": "728 area code"}, {"pageid": 73223664, "ns": 0, "title": "Area code 561"}, {"pageid": 73284720, "ns": 0, "title": "Area code 561 and 728"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=1982945&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"1982945": {"pageid": 1982945, "ns": 0, "title": "Area code 562", "redirects": [{"pageid": 2566985, "ns": 0, "title": "562 area code"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=5005315&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"5005315": {"pageid": 5005315, "ns": 0, "title": "Area code 563", "redirects": [{"pageid": 19405369, "ns": 0, "title": "563 area code"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=1619909&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"1619909": {"pageid": 1619909, "ns": 0, "title": "Area code 564", "redirects": [{"pageid": 41775105, "ns": 0, "title": "564 area code"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=6439621&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"6439621": {"pageid": 6439621, "ns": 0, "title": "Area codes 703 and 571", "redirects": [{"pageid": 2088237, "ns": 0, "title": "Area code 703"}, {"pageid": 2167893, "ns": 0, "title": "Area code 571"}, {"pageid": 36555353, "ns": 0, "title": "571 area code"}, {"pageid": 36568977, "ns": 0, "title": "703 area code"}, {"pageid": 59395419, "ns": 0, "title": "Area codes 571 and 703"}, {"pageid": 70795943, "ns": 0, "title": "Northern Virginia area codes"}, {"pageid": 73284740, "ns": 0, "title": "Area code 703 and 571"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=6327726&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"6327726": {"pageid": 6327726, "ns": 0, "title": "Area code 574", "redirects": [{"pageid": 36564176, "ns": 0, "title": "574 area code"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=9951269&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"9951269": {"pageid": 9951269, "ns": 0, "title": "Area code 575", "redirects": [{"pageid": 36564180, "ns": 0, "title": "575 area code"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=5927602&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"5927602": {"pageid": 5927602, "ns": 0, "title": "Area code 580", "redirects": [{"pageid": 36564260, "ns": 0, "title": "580 area code"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=4269216&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"4269216": {"pageid": 4269216, "ns": 0, "title": "Area codes 814 and 582", "redirects": [{"pageid": 30146202, "ns": 0, "title": "Area code 582"}, {"pageid": 36564269, "ns": 0, "title": "582 area code"}, {"pageid": 36569818, "ns": 0, "title": "814 area code"}, {"pageid": 63984838, "ns": 0, "title": "Area code 814"}, {"pageid": 66028066, "ns": 0, "title": "Erie area codes"}, {"pageid": 66028071, "ns": 0, "title": "Johnstown area codes"}, {"pageid": 66028074, "ns": 0, "title": "Altoona area codes"}, {"pageid": 66028079, "ns": 0, "title": "State College area codes"}, {"pageid": 73293238, "ns": 0, "title": "Area code 814 and 582"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=1167053&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"1167053": {"pageid": 1167053, "ns": 0, "title": "Area code 585", "redirects": [{"pageid": 36564270, "ns": 0, "title": "585 area code"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=5836651&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"5836651": {"pageid": 5836651, "ns": 0, "title": "Area code 586", "redirects": [{"pageid": 36564273, "ns": 0, "title": "586 area code"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=5049930&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"5049930": {"pageid": 5049930, "ns": 0, "title": "Area codes 601 and 769", "redirects": [{"pageid": 5842355, "ns": 0, "title": "Area code 769"}, {"pageid": 18396377, "ns": 0, "title": "Area code 601"}, {"pageid": 24067061, "ns": 0, "title": "601 area code"}, {"pageid": 36569223, "ns": 0, "title": "769 area code"}, {"pageid": 73284746, "ns": 0, "title": "Area code 601 and 769"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=4411407&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"4411407": {"pageid": 4411407, "ns": 0, "title": "Area code 603", "redirects": [{"pageid": 13057253, "ns": 0, "title": "List of New Hampshire area codes"}, {"pageid": 36568841, "ns": 0, "title": "603 area code"}, {"pageid": 66025390, "ns": 0, "title": "New Hampshire area codes"}, {"pageid": 66085272, "ns": 0, "title": "Telephone numbers in New Hampshire"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=5836723&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"5836723": {"pageid": 5836723, "ns": 0, "title": "Area code 605", "redirects": [{"pageid": 13057299, "ns": 0, "title": "List of South Dakota area codes"}, {"pageid": 36568844, "ns": 0, "title": "605 area code"}, {"pageid": 66025411, "ns": 0, "title": "South Dakota area codes"}, {"pageid": 66085340, "ns": 0, "title": "Telephone numbers in South Dakota"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=5877160&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"5877160": {"pageid": 5877160, "ns": 0, "title": "Area code 606", "redirects": [{"pageid": 36568847, "ns": 0, "title": "606 area code"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=4287043&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"4287043": {"pageid": 4287043, "ns": 0, "title": "Area code 607", "redirects": [{"pageid": 36568848, "ns": 0, "title": "607 area code"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=4705497&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"4705497": {"pageid": 4705497, "ns": 0, "title": "Area codes 609 and 640", "redirects": [{"pageid": 5005551, "ns": 0, "title": "US Area code 609"}, {"pageid": 36568850, "ns": 0, "title": "609 area code"}, {"pageid": 57732752, "ns": 0, "title": "Area code 609"}, {"pageid": 62519299, "ns": 0, "title": "Area code 640"}, {"pageid": 63120758, "ns": 0, "title": "640 area code"}, {"pageid": 66025429, "ns": 0, "title": "Trenton area codes"}, {"pageid": 66025437, "ns": 0, "title": "Atlantic City area codes"}, {"pageid": 73284749, "ns": 0, "title": "Area code 609 and 640"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=1521974&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"1521974": {"pageid": 1521974, "ns": 0, "title": "Area code 612", "redirects": [{"pageid": 1521975, "ns": 0, "title": "612 area code"}, {"pageid": 66025472, "ns": 0, "title": "Minneapolis area codes"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=3098584&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"3098584": {"pageid": 3098584, "ns": 0, "title": "Area codes 615 and 629", "redirects": [{"pageid": 11201664, "ns": 0, "title": "Area Code 615"}, {"pageid": 36568859, "ns": 0, "title": "615 area code"}, {"pageid": 40884039, "ns": 0, "title": "Area Code 629"}, {"pageid": 41101151, "ns": 0, "title": "Area code 615"}, {"pageid": 48234282, "ns": 0, "title": "Area code 629"}, {"pageid": 60340262, "ns": 0, "title": "629 area code"}, {"pageid": 66025491, "ns": 0, "title": "Nashville area codes"}, {"pageid": 73284988, "ns": 0, "title": "Area code 615 and 629"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=4218013&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"4218013": {"pageid": 4218013, "ns": 0, "title": "Area code 616", "redirects": [{"pageid": 36568860, "ns": 0, "title": "616 area code"}, {"pageid": 66025502, "ns": 0, "title": "Grand Rapids area codes"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=3901420&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"3901420": {"pageid": 3901420, "ns": 0, "title": "Area codes 617 and 857", "redirects": [{"pageid": 3901431, "ns": 0, "title": "617 area code"}, {"pageid": 4397751, "ns": 0, "title": "Area code 857"}, {"pageid": 13265129, "ns": 0, "title": "Area Code 617"}, {"pageid": 21890358, "ns": 0, "title": "Area code 617"}, {"pageid": 36570026, "ns": 0, "title": "857 area code"}, {"pageid": 66017290, "ns": 0, "title": "Boston area codes"}, {"pageid": 66986719, "ns": 0, "title": "Telephone numbers in Boston"}, {"pageid": 73284989, "ns": 0, "title": "Area code 617 and 857"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=5877216&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"5877216": {"pageid": 5877216, "ns": 0, "title": "Area codes 618 and 730", "redirects": [{"pageid": 18504466, "ns": 0, "title": "Area code 730"}, {"pageid": 36568865, "ns": 0, "title": "618 area code"}, {"pageid": 36569133, "ns": 0, "title": "730 area code"}, {"pageid": 74264679, "ns": 0, "title": "Area code 618"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=1783730&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"1783730": {"pageid": 1783730, "ns": 0, "title": "Area codes 619 and 858", "redirects": [{"pageid": 2159329, "ns": 0, "title": "Area code 858"}, {"pageid": 36568866, "ns": 0, "title": "619 area code"}, {"pageid": 36570030, "ns": 0, "title": "858 area code"}, {"pageid": 57780435, "ns": 0, "title": "Area code 619"}, {"pageid": 66017336, "ns": 0, "title": "San Diego area codes"}, {"pageid": 66986682, "ns": 0, "title": "Telephone numbers in San Diego"}, {"pageid": 73284995, "ns": 0, "title": "Area code 619 and 858"}, {"pageid": 75806418, "ns": 0, "title": "619/858"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=5849376&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"5849376": {"pageid": 5849376, "ns": 0, "title": "Area code 620", "redirects": [{"pageid": 36568868, "ns": 0, "title": "620 area code"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=680133&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"680133": {"pageid": 680133, "ns": 0, "title": "Area codes 716 and 624", "redirects": [{"pageid": 36569075, "ns": 0, "title": "716 area code"}, {"pageid": 66025566, "ns": 0, "title": "Buffalo area codes"}, {"pageid": 72801602, "ns": 0, "title": "Area code 624"}, {"pageid": 74777395, "ns": 0, "title": "Area code 716"}, {"pageid": 78706395, "ns": 0, "title": "624 area code"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=2438785&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"2438785": {"pageid": 2438785, "ns": 0, "title": "Area code 626", "redirects": [{"pageid": 36568883, "ns": 0, "title": "626 area code"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=4058470&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"4058470": {"pageid": 4058470, "ns": 0, "title": "Area codes 631 and 934", "redirects": [{"pageid": 4076739, "ns": 0, "title": "631 area code"}, {"pageid": 44850836, "ns": 0, "title": "Area code 934"}, {"pageid": 48375833, "ns": 0, "title": "Area code 631"}, {"pageid": 58726718, "ns": 0, "title": "Area Code 934"}, {"pageid": 63120796, "ns": 0, "title": "934 area code"}, {"pageid": 73285018, "ns": 0, "title": "Area code 631 and 934"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=5927851&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"5927851": {"pageid": 5927851, "ns": 0, "title": "Area code 636", "redirects": [{"pageid": 36568887, "ns": 0, "title": "636 area code"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=5005397&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"5005397": {"pageid": 5005397, "ns": 0, "title": "Area code 641", "redirects": [{"pageid": 36568890, "ns": 0, "title": "641 area code"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=1054938&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"1054938": {"pageid": 1054938, "ns": 0, "title": "Area code 650", "redirects": [{"pageid": 36568901, "ns": 0, "title": "650 area code"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=1522412&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"1522412": {"pageid": 1522412, "ns": 0, "title": "Area code 651", "redirects": [{"pageid": 1522497, "ns": 0, "title": "651 area code"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=2673894&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"2673894": {"pageid": 2673894, "ns": 0, "title": "Area codes 813 and 656", "redirects": [{"pageid": 11981186, "ns": 0, "title": "Area code 656"}, {"pageid": 36569814, "ns": 0, "title": "813 area code"}, {"pageid": 66019646, "ns": 0, "title": "Tampa area codes"}, {"pageid": 69149211, "ns": 0, "title": "Area code 813"}, {"pageid": 73293230, "ns": 0, "title": "Area code 813 and 656"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=1597327&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"1597327": {"pageid": 1597327, "ns": 0, "title": "Area codes 714 and 657", "redirects": [{"pageid": 8749696, "ns": 0, "title": "Area code 657"}, {"pageid": 18503096, "ns": 0, "title": "Area code 714"}, {"pageid": 36568908, "ns": 0, "title": "657 area code"}, {"pageid": 36569070, "ns": 0, "title": "714 area code"}, {"pageid": 56216579, "ns": 0, "title": "Area codes 657 and 714"}, {"pageid": 73285029, "ns": 0, "title": "Area code 714 and 657"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=4706514&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"4706514": {"pageid": 4706514, "ns": 0, "title": "Area code 660", "redirects": [{"pageid": 36568917, "ns": 0, "title": "660 area code"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=3613182&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"3613182": {"pageid": 3613182, "ns": 0, "title": "Area code 661", "redirects": [{"pageid": 36568919, "ns": 0, "title": "661 area code"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=4740792&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"4740792": {"pageid": 4740792, "ns": 0, "title": "Area codes 817 and 682", "redirects": [{"pageid": 4740597, "ns": 0, "title": "Area code 682"}, {"pageid": 4740800, "ns": 0, "title": "Area code 817"}, {"pageid": 9011478, "ns": 0, "title": "Area codes 682 & 817"}, {"pageid": 36568946, "ns": 0, "title": "682 area code"}, {"pageid": 36569828, "ns": 0, "title": "817 area code"}, {"pageid": 59858089, "ns": 0, "title": "Area codes 682 and 817"}, {"pageid": 66028090, "ns": 0, "title": "Fort Worth area codes"}, {"pageid": 66986696, "ns": 0, "title": "Telephone numbers in Fort Worth"}, {"pageid": 73293282, "ns": 0, "title": "Area code 817 and 682"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=2000662&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"2000662": {"pageid": 2000662, "ns": 0, "title": "Area codes 804 and 686", "redirects": [{"pageid": 36569786, "ns": 0, "title": "804 area code"}, {"pageid": 66028013, "ns": 0, "title": "Richmond area codes"}, {"pageid": 72753946, "ns": 0, "title": "Area code 686"}, {"pageid": 74176195, "ns": 0, "title": "Area codes 686 and 804"}, {"pageid": 75957957, "ns": 0, "title": "Area code 804"}, {"pageid": 78706256, "ns": 0, "title": "686 area code"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=1394270&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"1394270": {"pageid": 1394270, "ns": 0, "title": "Area code 701", "redirects": [{"pageid": 13057261, "ns": 0, "title": "List of North Dakota area codes"}, {"pageid": 36568972, "ns": 0, "title": "701 area code"}, {"pageid": 66025529, "ns": 0, "title": "North Dakota area codes"}, {"pageid": 66085349, "ns": 0, "title": "Telephone numbers in North Dakota"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=1398005&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"1398005": {"pageid": 1398005, "ns": 0, "title": "Area codes 702 and 725", "redirects": [{"pageid": 36568974, "ns": 0, "title": "702 area code"}, {"pageid": 40520692, "ns": 0, "title": "Area code 725"}, {"pageid": 40520701, "ns": 0, "title": "Area code 702"}, {"pageid": 41775116, "ns": 0, "title": "725 area code"}, {"pageid": 61074516, "ns": 0, "title": "702 and 725 area codes"}, {"pageid": 66017184, "ns": 0, "title": "Las Vegas area codes"}, {"pageid": 73285061, "ns": 0, "title": "Area code 702 and 725"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=3861469&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"3861469": {"pageid": 3861469, "ns": 0, "title": "Area codes 704 and 980", "redirects": [{"pageid": 3861593, "ns": 0, "title": "Area code 980"}, {"pageid": 3861603, "ns": 0, "title": "Area Code 704"}, {"pageid": 18813349, "ns": 0, "title": "Area code 704"}, {"pageid": 36568980, "ns": 0, "title": "704 area code"}, {"pageid": 36571987, "ns": 0, "title": "980 area code"}, {"pageid": 66019651, "ns": 0, "title": "Charlotte area codes"}, {"pageid": 73285063, "ns": 0, "title": "Area code 704 and 980"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=2122713&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"2122713": {"pageid": 2122713, "ns": 0, "title": "Area codes 706 and 762", "redirects": [{"pageid": 2122717, "ns": 0, "title": "Area code 762"}, {"pageid": 22053086, "ns": 0, "title": "Area code 706"}, {"pageid": 36568986, "ns": 0, "title": "706 area code"}, {"pageid": 36569183, "ns": 0, "title": "762 area code"}, {"pageid": 73285065, "ns": 0, "title": "Area code 706 and 762"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=4707093&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"4707093": {"pageid": 4707093, "ns": 0, "title": "Area code 712", "redirects": [{"pageid": 36569057, "ns": 0, "title": "712 area code"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=5852378&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"5852378": {"pageid": 5852378, "ns": 0, "title": "Area code 719", "redirects": [{"pageid": 36569086, "ns": 0, "title": "719 area code"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=74204698&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"74204698": {"pageid": 74204698, "ns": 0, "title": "Area code 724", "redirects": [{"pageid": 5560730, "ns": 0, "title": "Area codes 724 and 878"}, {"pageid": 36569094, "ns": 0, "title": "724 area code"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=3514307&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"3514307": {"pageid": 3514307, "ns": 0, "title": "Area code 727", "redirects": [{"pageid": 4149239, "ns": 0, "title": "Area Code 727"}, {"pageid": 36569131, "ns": 0, "title": "727 area code"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=6391108&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"6391108": {"pageid": 6391108, "ns": 0, "title": "Area code 731", "redirects": [{"pageid": 36569137, "ns": 0, "title": "731 area code"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=4874945&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"4874945": {"pageid": 4874945, "ns": 0, "title": "Area codes 732 and 848", "redirects": [{"pageid": 5836746, "ns": 0, "title": "Area code 848"}, {"pageid": 18811228, "ns": 0, "title": "Area code 732"}, {"pageid": 36569140, "ns": 0, "title": "732 area code"}, {"pageid": 36570006, "ns": 0, "title": "848 area code"}, {"pageid": 73285095, "ns": 0, "title": "Area code 732 and 848"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=5560800&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"5560800": {"pageid": 5560800, "ns": 0, "title": "Area code 734", "redirects": [{"pageid": 36569144, "ns": 0, "title": "734 area code"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=17714645&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"17714645": {"pageid": 17714645, "ns": 0, "title": "Area codes 818 and 747", "redirects": [{"pageid": 1674490, "ns": 0, "title": "Area code 818"}, {"pageid": 9605025, "ns": 0, "title": "(818) area code"}, {"pageid": 21504240, "ns": 0, "title": "Area code 747"}, {"pageid": 36569166, "ns": 0, "title": "747 area code"}, {"pageid": 36569830, "ns": 0, "title": "818 area code"}, {"pageid": 56216585, "ns": 0, "title": "Area codes 747 and 818"}, {"pageid": 73292888, "ns": 0, "title": "Area code 818 and 747"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=5852399&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"5852399": {"pageid": 5852399, "ns": 0, "title": "Area codes 970 and 748", "redirects": [{"pageid": 36571972, "ns": 0, "title": "970 area code"}, {"pageid": 79259482, "ns": 0, "title": "Area code 748"}, {"pageid": 79903543, "ns": 0, "title": "Area codes 970/748"}, {"pageid": 80186385, "ns": 0, "title": "748 area code"}, {"pageid": 80386828, "ns": 0, "title": "Area code 970"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=980900&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"980900": {"pageid": 980900, "ns": 0, "title": "Area codes 954 and 754", "redirects": [{"pageid": 936869, "ns": 0, "title": "Area code 954"}, {"pageid": 980904, "ns": 0, "title": "Area Code 754"}, {"pageid": 21889586, "ns": 0, "title": "Area code 754"}, {"pageid": 36569170, "ns": 0, "title": "754 area code"}, {"pageid": 36571947, "ns": 0, "title": "954 area code"}, {"pageid": 64971454, "ns": 0, "title": "Area codes 754 and 954"}, {"pageid": 73292896, "ns": 0, "title": "Area code 954 and 754"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=2267109&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"2267109": {"pageid": 2267109, "ns": 0, "title": "Area codes 757 and 948", "redirects": [{"pageid": 17858058, "ns": 0, "title": "757 area code"}, {"pageid": 63349330, "ns": 0, "title": "Area code 757"}, {"pageid": 63771215, "ns": 0, "title": "Area code 948"}, {"pageid": 64534054, "ns": 0, "title": "948 area code"}, {"pageid": 73292906, "ns": 0, "title": "Area code 757 and 948"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=1522463&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"1522463": {"pageid": 1522463, "ns": 0, "title": "Area code 763", "redirects": [{"pageid": 1522491, "ns": 0, "title": "763 area code"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=6327792&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"6327792": {"pageid": 6327792, "ns": 0, "title": "Area code 765", "redirects": [{"pageid": 36569190, "ns": 0, "title": "765 area code"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=4102134&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"4102134": {"pageid": 4102134, "ns": 0, "title": "Area code 770", "redirects": [{"pageid": 36569230, "ns": 0, "title": "770 area code"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=5851967&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"5851967": {"pageid": 5851967, "ns": 0, "title": "Area code 772", "redirects": [{"pageid": 36569232, "ns": 0, "title": "772 area code"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=30864311&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"30864311": {"pageid": 30864311, "ns": 0, "title": "Area code 773", "redirects": [{"pageid": 2515053, "ns": 0, "title": "Area Code 773"}, {"pageid": 23933247, "ns": 0, "title": "773/872"}, {"pageid": 23933781, "ns": 0, "title": "Area codes 773 and 872"}, {"pageid": 36569237, "ns": 0, "title": "773 area code"}, {"pageid": 66017277, "ns": 0, "title": "Chicago area codes (Outside Downtown)"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=1398008&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"1398008": {"pageid": 1398008, "ns": 0, "title": "Area code 775", "redirects": [{"pageid": 36569243, "ns": 0, "title": "775 area code"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=10639860&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"10639860": {"pageid": 10639860, "ns": 0, "title": "Area codes 815 and 779", "redirects": [{"pageid": 5042221, "ns": 0, "title": "Area code 815"}, {"pageid": 14788929, "ns": 0, "title": "Area code 779"}, {"pageid": 14789132, "ns": 0, "title": "Area Codes 779 and 815"}, {"pageid": 14789136, "ns": 0, "title": "Area Codes 815 and 779"}, {"pageid": 14789147, "ns": 0, "title": "Area codes 779/815"}, {"pageid": 15020763, "ns": 0, "title": "Area codes 779 and 815"}, {"pageid": 15020930, "ns": 0, "title": "Area code 779 and 815"}, {"pageid": 15020940, "ns": 0, "title": "Area code 815 and 779"}, {"pageid": 36569247, "ns": 0, "title": "779 area code"}, {"pageid": 36569821, "ns": 0, "title": "815 area code"}, {"pageid": 66028086, "ns": 0, "title": "Quad Cities area codes"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=5848975&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"5848975": {"pageid": 5848975, "ns": 0, "title": "Area code 785", "redirects": [{"pageid": 36569260, "ns": 0, "title": "785 area code"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=4588058&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"4588058": {"pageid": 4588058, "ns": 0, "title": "Area code 802", "redirects": [{"pageid": 13057314, "ns": 0, "title": "List of Vermont area codes"}, {"pageid": 36569777, "ns": 0, "title": "802 area code"}, {"pageid": 66027991, "ns": 0, "title": "Vermont area codes"}, {"pageid": 66085413, "ns": 0, "title": "Telephone numbers in Vermont"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=5224539&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"5224539": {"pageid": 5224539, "ns": 0, "title": "Area codes 803 and 839", "redirects": [{"pageid": 36569783, "ns": 0, "title": "803 area code"}, {"pageid": 61225937, "ns": 0, "title": "Area code 803"}, {"pageid": 64312990, "ns": 0, "title": "Area code 839"}, {"pageid": 64534727, "ns": 0, "title": "839 area code"}, {"pageid": 66028006, "ns": 0, "title": "Columbia area codes"}, {"pageid": 73293173, "ns": 0, "title": "Area code 803 and 839"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=1054905&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"1054905": {"pageid": 1054905, "ns": 0, "title": "Area codes 805 and 820", "redirects": [{"pageid": 36569796, "ns": 0, "title": "805 area code"}, {"pageid": 57368226, "ns": 0, "title": "Area code 805"}, {"pageid": 61049600, "ns": 0, "title": "Area code 820"}, {"pageid": 63120681, "ns": 0, "title": "820 area code"}, {"pageid": 73293186, "ns": 0, "title": "Area code 805 and 820"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=4627553&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"4627553": {"pageid": 4627553, "ns": 0, "title": "Area code 806", "redirects": [{"pageid": 36569798, "ns": 0, "title": "806 area code"}, {"pageid": 66028023, "ns": 0, "title": "Amarillo area codes"}, {"pageid": 66028029, "ns": 0, "title": "Lubbock area codes"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=1783715&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"1783715": {"pageid": 1783715, "ns": 0, "title": "Area code 808", "redirects": [{"pageid": 13057113, "ns": 0, "title": "List of Hawaii area codes"}, {"pageid": 24585802, "ns": 0, "title": "+1 808"}, {"pageid": 31804766, "ns": 0, "title": "Telephone numbers in Hawaii"}, {"pageid": 36569805, "ns": 0, "title": "808 area code"}, {"pageid": 66019612, "ns": 0, "title": "Hawaii area codes"}, {"pageid": 84336738, "ns": 0, "title": "Phone numbers in Hawaii"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=5836677&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"5836677": {"pageid": 5836677, "ns": 0, "title": "Area code 810", "redirects": [{"pageid": 36569806, "ns": 0, "title": "810 area code"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=2722144&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"2722144": {"pageid": 2722144, "ns": 0, "title": "Area codes 812 and 930", "redirects": [{"pageid": 36569811, "ns": 0, "title": "812 area code"}, {"pageid": 40122343, "ns": 0, "title": "Area code 930"}, {"pageid": 40605558, "ns": 0, "title": "930 area code"}, {"pageid": 41227334, "ns": 0, "title": "Area code 812"}, {"pageid": 73293227, "ns": 0, "title": "Area code 812 and 930"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=5862521&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"5862521": {"pageid": 5862521, "ns": 0, "title": "Area codes 816 and 975", "redirects": [{"pageid": 12101918, "ns": 0, "title": "816 (area code)"}, {"pageid": 12463001, "ns": 0, "title": "Area code 975"}, {"pageid": 36569824, "ns": 0, "title": "816 area code"}, {"pageid": 36571980, "ns": 0, "title": "975 area code"}, {"pageid": 74995684, "ns": 0, "title": "Area code 816"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=6391213&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"6391213": {"pageid": 6391213, "ns": 0, "title": "Area codes 864 and 821", "redirects": [{"pageid": 36571116, "ns": 0, "title": "864 area code"}, {"pageid": 71997329, "ns": 0, "title": "Area code 821"}, {"pageid": 77460407, "ns": 0, "title": "Area code 864"}, {"pageid": 78706722, "ns": 0, "title": "821 area code"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=5990947&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"5990947": {"pageid": 5990947, "ns": 0, "title": "Area code 828", "redirects": [{"pageid": 36569923, "ns": 0, "title": "828 area code"}, {"pageid": 61653377, "ns": 0, "title": "Area Code 828"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=4621336&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"4621336": {"pageid": 4621336, "ns": 0, "title": "Area code 830", "redirects": [{"pageid": 36569934, "ns": 0, "title": "830 area code"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=4232727&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"4232727": {"pageid": 4232727, "ns": 0, "title": "Area code 831", "redirects": [{"pageid": 36569940, "ns": 0, "title": "831 area code"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=1783263&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"1783263": {"pageid": 1783263, "ns": 0, "title": "Area codes 909 and 840", "redirects": [{"pageid": 5582588, "ns": 0, "title": "909er"}, {"pageid": 36571873, "ns": 0, "title": "909 area code"}, {"pageid": 61225958, "ns": 0, "title": "Area code 909"}, {"pageid": 61610714, "ns": 0, "title": "Area code 840"}, {"pageid": 62344292, "ns": 0, "title": "Area codes 840 and 909"}, {"pageid": 64534730, "ns": 0, "title": "840 area code"}, {"pageid": 73293342, "ns": 0, "title": "Area code 909 and 840"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=6391193&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"6391193": {"pageid": 6391193, "ns": 0, "title": "Area codes 843 and 854", "redirects": [{"pageid": 36569964, "ns": 0, "title": "843 area code"}, {"pageid": 42728917, "ns": 0, "title": "Area code 843"}, {"pageid": 42728921, "ns": 0, "title": "Area code 854"}, {"pageid": 64534067, "ns": 0, "title": "854 area code"}, {"pageid": 73293310, "ns": 0, "title": "Area code 843 and 854"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=5590928&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"5590928": {"pageid": 5590928, "ns": 0, "title": "Area code 856", "redirects": [{"pageid": 23804936, "ns": 0, "title": "Area Code 856"}, {"pageid": 36570025, "ns": 0, "title": "856 area code"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=6391065&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"6391065": {"pageid": 6391065, "ns": 0, "title": "Area code 859", "redirects": [{"pageid": 36570034, "ns": 0, "title": "859 area code"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=5757767&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"5757767": {"pageid": 5757767, "ns": 0, "title": "Area codes 860 and 959", "redirects": [{"pageid": 5877112, "ns": 0, "title": "Area code 959"}, {"pageid": 27499190, "ns": 0, "title": "Area code 860"}, {"pageid": 36570036, "ns": 0, "title": "860 area code"}, {"pageid": 36571967, "ns": 0, "title": "959 area code"}, {"pageid": 46358966, "ns": 0, "title": "Area code 860 and 959"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=4993000&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"4993000": {"pageid": 4993000, "ns": 0, "title": "Area codes 973 and 862", "redirects": [{"pageid": 6448993, "ns": 0, "title": "Area code 862"}, {"pageid": 25524956, "ns": 0, "title": "Area code 973"}, {"pageid": 36570045, "ns": 0, "title": "862 area code"}, {"pageid": 36571976, "ns": 0, "title": "973 area code"}, {"pageid": 66475812, "ns": 0, "title": "Area codes 862 and 973"}, {"pageid": 73293396, "ns": 0, "title": "Area code 973 and 862"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=3205329&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"3205329": {"pageid": 3205329, "ns": 0, "title": "Area code 863", "redirects": [{"pageid": 36571115, "ns": 0, "title": "863 area code"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=6391165&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"6391165": {"pageid": 6391165, "ns": 0, "title": "Area code 865", "redirects": [{"pageid": 36571119, "ns": 0, "title": "865 area code"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=18504481&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"18504481": {"pageid": 18504481, "ns": 0, "title": "Area code 872", "redirects": [{"pageid": 36571142, "ns": 0, "title": "872 area code"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=5560739&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"5560739": {"pageid": 5560739, "ns": 0, "title": "Area code 878", "redirects": [{"pageid": 36571155, "ns": 0, "title": "878 area code"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=4813465&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"4813465": {"pageid": 4813465, "ns": 0, "title": "Area code 901", "redirects": [{"pageid": 36571215, "ns": 0, "title": "901 area code"}, {"pageid": 66019916, "ns": 0, "title": "Memphis area codes"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=3890572&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"3890572": {"pageid": 3890572, "ns": 0, "title": "Area code 906", "redirects": [{"pageid": 36571866, "ns": 0, "title": "906 area code"}, {"pageid": 49387332, "ns": 0, "title": "906 (area code)"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=2125611&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"2125611": {"pageid": 2125611, "ns": 0, "title": "Area code 907", "redirects": [{"pageid": 13057089, "ns": 0, "title": "List of Alaska area codes"}, {"pageid": 36571870, "ns": 0, "title": "907 area code"}, {"pageid": 66019607, "ns": 0, "title": "Alaska area codes"}, {"pageid": 66084823, "ns": 0, "title": "Telephone numbers in Alaska"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=3866765&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"3866765": {"pageid": 3866765, "ns": 0, "title": "Area code 908", "redirects": [{"pageid": 36571872, "ns": 0, "title": "908 area code"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=5877207&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"5877207": {"pageid": 5877207, "ns": 0, "title": "Area code 912", "redirects": [{"pageid": 36571874, "ns": 0, "title": "912 area code"}, {"pageid": 66028253, "ns": 0, "title": "Savannah area codes"}, {"pageid": 80211373, "ns": 0, "title": "Area code 565"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=5849594&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"5849594": {"pageid": 5849594, "ns": 0, "title": "Area code 913", "redirects": [{"pageid": 36571877, "ns": 0, "title": "913 area code"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=1180890&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"1180890": {"pageid": 1180890, "ns": 0, "title": "Area code 914", "redirects": [{"pageid": 36571880, "ns": 0, "title": "914 area code"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=4621518&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"4621518": {"pageid": 4621518, "ns": 0, "title": "Area code 915", "redirects": [{"pageid": 36571881, "ns": 0, "title": "915 area code"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=1698789&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"1698789": {"pageid": 1698789, "ns": 0, "title": "Area code 917", "redirects": [{"pageid": 11041958, "ns": 0, "title": "Area Code 917"}, {"pageid": 17753375, "ns": 0, "title": "917 area code"}, {"pageid": 66986673, "ns": 0, "title": "Telephone numbers in New York City"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=33394484&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"33394484": {"pageid": 33394484, "ns": 0, "title": "Area codes 919 and 984", "redirects": [{"pageid": 5877185, "ns": 0, "title": "Area code 919"}, {"pageid": 7220199, "ns": 0, "title": "919 area code"}, {"pageid": 8720838, "ns": 0, "title": "Area Code 919"}, {"pageid": 18504490, "ns": 0, "title": "Area code 984"}, {"pageid": 36571989, "ns": 0, "title": "984 area code"}, {"pageid": 66019661, "ns": 0, "title": "Raleigh area codes"}, {"pageid": 73293382, "ns": 0, "title": "Area code 919 and 984"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=4196340&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"4196340": {"pageid": 4196340, "ns": 0, "title": "Area code 925", "redirects": [{"pageid": 4196710, "ns": 0, "title": "Area Code 925"}, {"pageid": 36571895, "ns": 0, "title": "925 area code"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=2907739&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"2907739": {"pageid": 2907739, "ns": 0, "title": "Area code 928", "redirects": [{"pageid": 4041820, "ns": 0, "title": "Area Code 928"}, {"pageid": 36571897, "ns": 0, "title": "928 area code"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=5547805&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"5547805": {"pageid": 5547805, "ns": 0, "title": "Area code 931", "redirects": [{"pageid": 36571901, "ns": 0, "title": "931 area code"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=4741027&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"4741027": {"pageid": 4741027, "ns": 0, "title": "Area code 936", "redirects": [{"pageid": 36571904, "ns": 0, "title": "936 area code"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=4633743&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"4633743": {"pageid": 4633743, "ns": 0, "title": "Area code 940", "redirects": [{"pageid": 36571936, "ns": 0, "title": "940 area code"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=1326973&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"1326973": {"pageid": 1326973, "ns": 0, "title": "Area code 941", "redirects": [{"pageid": 36571939, "ns": 0, "title": "941 area code"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=1783578&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"1783578": {"pageid": 1783578, "ns": 0, "title": "Area code 949", "redirects": [{"pageid": 36571943, "ns": 0, "title": "949 area code"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=3448797&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"3448797": {"pageid": 3448797, "ns": 0, "title": "Area code 951", "redirects": [{"pageid": 36571946, "ns": 0, "title": "951 area code"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=1522476&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"1522476": {"pageid": 1522476, "ns": 0, "title": "Area code 952", "redirects": [{"pageid": 1522486, "ns": 0, "title": "952 area code"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=4634186&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"4634186": {"pageid": 4634186, "ns": 0, "title": "Area code 956", "redirects": [{"pageid": 36571965, "ns": 0, "title": "956 area code"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=4639361&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"4639361": {"pageid": 4639361, "ns": 0, "title": "Area code 979", "redirects": [{"pageid": 36571984, "ns": 0, "title": "979 area code"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=4993033&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"4993033": {"pageid": 4993033, "ns": 0, "title": "Area code 985", "redirects": [{"pageid": 36571990, "ns": 0, "title": "985 area code"}]}}}, "limits": {"redirects": 500}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&prop=redirects&rdlimit=max&rdnamespace=0&pageids=4993022&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"pages": {"4993022": {"pageid": 4993022, "ns": 0, "title": "Area code 989", "redirects": [{"pageid": 36571992, "ns": 0, "title": "989 area code"}]}}}, "limits": {"redirects": 500}}}


==> anc/wikipedia_demand/resolution.jsonl <==
{"url": "https://en.wikipedia.org/w/api.php?action=query&titles=Area+code+201%7CArea+code+202%7CArea+code+203%7CArea+code+205%7CArea+code+206%7CArea+code+207%7CArea+code+208%7CArea+code+209%7CArea+code+210%7CArea+code+212%7CArea+code+213%7CArea+code+214%7CArea+code+215%7CArea+code+216%7CArea+code+217%7CArea+code+218%7CArea+code+219%7CArea+code+220%7CArea+code+223%7CArea+code+224%7CArea+code+225%7CArea+code+227%7CArea+code+228%7CArea+code+229%7CArea+code+231%7CArea+code+234%7CArea+code+235%7CArea+code+239%7CArea+code+240%7CArea+code+248%7CArea+code+251%7CArea+code+252%7CArea+code+253%7CArea+code+254%7CArea+code+256%7CArea+code+260%7CArea+code+262%7CArea+code+267%7CArea+code+269%7CArea+code+270%7CArea+code+272%7CArea+code+274%7CArea+code+276%7CArea+code+279%7CArea+code+281%7CArea+code+283%7CArea+code+301%7CArea+code+302%7CArea+code+303%7CArea+code+304&redirects=1&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"redirects": [{"from": "Area code 224", "to": "Area codes 847 and 224"}, {"from": "Area code 240", "to": "Area codes 301, 240, and 227"}, {"from": "Area code 301", "to": "Area codes 301, 240, and 227"}, {"from": "Area code 215", "to": "Area codes 215, 267, and 445"}, {"from": "Area code 267", "to": "Area codes 215, 267, and 445"}, {"from": "Area code 214", "to": "Area codes 214, 469, 972, and 945"}, {"from": "Area code 281", "to": "Area codes 713, 281, 832, 346, and 621"}, {"from": "Area code 283", "to": "Area codes 513 and 283"}, {"from": "Area code 303", "to": "Area codes 303, 720, and 983"}, {"from": "Area code 227", "to": "Area codes 301, 240, and 227"}, {"from": "Area code 248", "to": "Area codes 248 and 947"}, {"from": "Area code 201", "to": "Area codes 201 and 551"}, {"from": "Area code 234", "to": "Area codes 330 and 234"}, {"from": "Area code 304", "to": "Area codes 304 and 681"}, {"from": "Area code 274", "to": "Area codes 920 and 274"}, {"from": "Area code 203", "to": "Area codes 203 and 475"}, {"from": "Area code 256", "to": "Area codes 256 and 938"}, {"from": "Area code 270", "to": "Area codes 270 and 364"}, {"from": "Area code 272", "to": "Area codes 570 and 272"}, {"from": "Area code 212", "to": "Area codes 212, 646, and 332"}, {"from": "Area code 220", "to": "Area codes 740 and 220"}, {"from": "Area code 223", "to": "Area codes 717 and 223"}, {"from": "Area code 208", "to": "Area codes 208 and 986"}, {"from": "Area code 210", "to": "Area codes 210 and 726"}, {"from": "Area code 213", "to": "Area codes 213, 323, and 738"}, {"from": "Area code 279", "to": "Area codes 916 and 279"}, {"from": "Area code 205", "to": "Area codes 205 and 659"}, {"from": "Area code 217", "to": "Area codes 217 and 447"}, {"from": "Area code 202", "to": "Area codes 202 and 771"}, {"from": "Area code 235", "to": "Area codes 573 and 235"}, {"from": "Area code 209", "to": "Area codes 209 and 350"}], "pages": {"4543422": {"pageid": 4543422, "ns": 0, "title": "Area code 206"}, "4411600": {"pageid": 4411600, "ns": 0, "title": "Area code 207"}, "5852747": {"pageid": 5852747, "ns": 0, "title": "Area code 216"}, "1522217": {"pageid": 1522217, "ns": 0, "title": "Area code 218"}, "5771521": {"pageid": 5771521, "ns": 0, "title": "Area code 219"}, "5850113": {"pageid": 5850113, "ns": 0, "title": "Area code 225"}, "5841972": {"pageid": 5841972, "ns": 0, "title": "Area code 228"}, "5972898": {"pageid": 5972898, "ns": 0, "title": "Area code 229"}, "5788998": {"pageid": 5788998, "ns": 0, "title": "Area code 231"}, "2945354": {"pageid": 2945354, "ns": 0, "title": "Area code 239"}, "1366886": {"pageid": 1366886, "ns": 0, "title": "Area code 251"}, "1366891": {"pageid": 1366891, "ns": 0, "title": "Area code 252"}, "5063264": {"pageid": 5063264, "ns": 0, "title": "Area code 253"}, "4655907": {"pageid": 4655907, "ns": 0, "title": "Area code 254"}, "6270987": {"pageid": 6270987, "ns": 0, "title": "Area code 260"}, "1832843": {"pageid": 1832843, "ns": 0, "title": "Area code 262"}, "4239815": {"pageid": 4239815, "ns": 0, "title": "Area code 269"}, "3388465": {"pageid": 3388465, "ns": 0, "title": "Area code 276"}, "3694888": {"pageid": 3694888, "ns": 0, "title": "Area code 302"}, "783787": {"pageid": 783787, "ns": 0, "title": "Area codes 201 and 551"}, "2170013": {"pageid": 2170013, "ns": 0, "title": "Area codes 202 and 771"}, "2525193": {"pageid": 2525193, "ns": 0, "title": "Area codes 203 and 475"}, "4361998": {"pageid": 4361998, "ns": 0, "title": "Area codes 205 and 659"}, "2907888": {"pageid": 2907888, "ns": 0, "title": "Area codes 208 and 986"}, "4231528": {"pageid": 4231528, "ns": 0, "title": "Area codes 209 and 350"}, "4543428": {"pageid": 4543428, "ns": 0, "title": "Area codes 210 and 726"}, "1380796": {"pageid": 1380796, "ns": 0, "title": "Area codes 212, 646, and 332"}, "932862": {"pageid": 932862, "ns": 0, "title": "Area codes 213, 323, and 738"}, "4606627": {"pageid": 4606627, "ns": 0, "title": "Area codes 214, 469, 972, and 945"}, "4268269": {"pageid": 4268269, "ns": 0, "title": "Area codes 215, 267, and 445"}, "4397671": {"pageid": 4397671, "ns": 0, "title": "Area codes 217 and 447"}, "5353178": {"pageid": 5353178, "ns": 0, "title": "Area codes 248 and 947"}, "5250112": {"pageid": 5250112, "ns": 0, "title": "Area codes 256 and 938"}, "6391034": {"pageid": 6391034, "ns": 0, "title": "Area codes 270 and 364"}, "4268530": {"pageid": 4268530, "ns": 0, "title": "Area codes 301, 240, and 227"}, "5851920": {"pageid": 5851920, "ns": 0, "title": "Area codes 303, 720, and 983"}, "4235109": {"pageid": 4235109, "ns": 0, "title": "Area codes 304 and 681"}, "5913564": {"pageid": 5913564, "ns": 0, "title": "Area codes 330 and 234"}, "5842129": {"pageid": 5842129, "ns": 0, "title": "Area codes 513 and 283"}, "4268223": {"pageid": 4268223, "ns": 0, "title": "Area codes 570 and 272"}, "5539702": {"pageid": 5539702, "ns": 0, "title": "Area codes 573 and 235"}, "4616658": {"pageid": 4616658, "ns": 0, "title": "Area codes 713, 281, 832, 346, and 621"}, "3664399": {"pageid": 3664399, "ns": 0, "title": "Area codes 717 and 223"}, "1757543": {"pageid": 1757543, "ns": 0, "title": "Area codes 740 and 220"}, "2360765": {"pageid": 2360765, "ns": 0, "title": "Area codes 847 and 224"}, "932904": {"pageid": 932904, "ns": 0, "title": "Area codes 916 and 279"}, "1362205": {"pageid": 1362205, "ns": 0, "title": "Area codes 920 and 274"}}}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&titles=Area+code+305%7CArea+code+307%7CArea+code+308%7CArea+code+309%7CArea+code+310%7CArea+code+312%7CArea+code+313%7CArea+code+314%7CArea+code+315%7CArea+code+316%7CArea+code+317%7CArea+code+318%7CArea+code+319%7CArea+code+320%7CArea+code+321%7CArea+code+323%7CArea+code+324%7CArea+code+325%7CArea+code+326%7CArea+code+327%7CArea+code+329%7CArea+code+330%7CArea+code+331%7CArea+code+332%7CArea+code+334%7CArea+code+336%7CArea+code+337%7CArea+code+339%7CArea+code+341%7CArea+code+346%7CArea+code+347%7CArea+code+350%7CArea+code+351%7CArea+code+352%7CArea+code+353%7CArea+code+357%7CArea+code+360%7CArea+code+361%7CArea+code+363%7CArea+code+364%7CArea+code+369%7CArea+code+380%7CArea+code+385%7CArea+code+386%7CArea+code+401%7CArea+code+402%7CArea+code+404%7CArea+code+405%7CArea+code+406%7CArea+code+407&redirects=1&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"redirects": [{"from": "Area code 323", "to": "Area codes 213, 323, and 738"}, {"from": "Area code 347", "to": "Area codes 718, 347, 929, and 465"}, {"from": "Area code 351", "to": "Area codes 978 and 351"}, {"from": "Area code 339", "to": "Area codes 781 and 339"}, {"from": "Area code 330", "to": "Area codes 330 and 234"}, {"from": "Area code 380", "to": "Area codes 614 and 380"}, {"from": "Area code 364", "to": "Area codes 270 and 364"}, {"from": "Area code 385", "to": "Area codes 801 and 385"}, {"from": "Area code 331", "to": "Area codes 630 and 331"}, {"from": "Area code 305", "to": "Area codes 305, 786, and 645"}, {"from": "Area code 310", "to": "Area codes 310 and 424"}, {"from": "Area code 341", "to": "Area codes 510 and 341"}, {"from": "Area code 369", "to": "Area codes 707 and 369"}, {"from": "Area code 402", "to": "Area codes 402 and 531"}, {"from": "Area code 346", "to": "Area codes 713, 281, 832, 346, and 621"}, {"from": "Area code 336", "to": "Area codes 336 and 743"}, {"from": "Area code 317", "to": "Area codes 317 and 463"}, {"from": "Area code 332", "to": "Area codes 212, 646, and 332"}, {"from": "Area code 315", "to": "Area codes 315 and 680"}, {"from": "Area code 407", "to": "Area codes 407 and 689"}, {"from": "Area code 326", "to": "Area codes 937 and 326"}, {"from": "Area code 327", "to": "Area codes 870 and 327"}, {"from": "Area code 405", "to": "Area codes 405 and 572"}, {"from": "Area code 363", "to": "Area codes 516 and 363"}, {"from": "Area code 329", "to": "Area codes 845 and 329"}, {"from": "Area code 350", "to": "Area codes 209 and 350"}, {"from": "Area code 314", "to": "Area codes 314 and 557"}, {"from": "Area code 324", "to": "Area codes 904 and 324"}, {"from": "Area code 353", "to": "Area codes 608 and 353"}, {"from": "Area code 309", "to": "Area codes 309 and 861"}, {"from": "Area code 357", "to": "Area codes 559 and 357"}, {"from": "Area code 318", "to": "Area codes 318 and 457"}, {"from": "Area code 313", "to": "Area codes 313 and 679"}, {"from": "Area code 334", "to": "Area codes 334 and 483"}], "pages": {"5695977": {"pageid": 5695977, "ns": 0, "title": "Area code 307"}, "2467511": {"pageid": 2467511, "ns": 0, "title": "Area code 308"}, "1627561": {"pageid": 1627561, "ns": 0, "title": "Area code 312"}, "5849487": {"pageid": 5849487, "ns": 0, "title": "Area code 316"}, "5005372": {"pageid": 5005372, "ns": 0, "title": "Area code 319"}, "1522343": {"pageid": 1522343, "ns": 0, "title": "Area code 320"}, "1882576": {"pageid": 1882576, "ns": 0, "title": "Area code 321"}, "4626527": {"pageid": 4626527, "ns": 0, "title": "Area code 325"}, "5850195": {"pageid": 5850195, "ns": 0, "title": "Area code 337"}, "1417617": {"pageid": 1417617, "ns": 0, "title": "Area code 352"}, "4623421": {"pageid": 4623421, "ns": 0, "title": "Area code 360"}, "4634980": {"pageid": 4634980, "ns": 0, "title": "Area code 361"}, "3216396": {"pageid": 3216396, "ns": 0, "title": "Area code 386"}, "5836716": {"pageid": 5836716, "ns": 0, "title": "Area code 401"}, "1966829": {"pageid": 1966829, "ns": 0, "title": "Area code 404"}, "5836733": {"pageid": 5836733, "ns": 0, "title": "Area code 406"}, "4231528": {"pageid": 4231528, "ns": 0, "title": "Area codes 209 and 350"}, "1380796": {"pageid": 1380796, "ns": 0, "title": "Area codes 212, 646, and 332"}, "932862": {"pageid": 932862, "ns": 0, "title": "Area codes 213, 323, and 738"}, "6391034": {"pageid": 6391034, "ns": 0, "title": "Area codes 270 and 364"}, "1966721": {"pageid": 1966721, "ns": 0, "title": "Area codes 305, 786, and 645"}, "5877135": {"pageid": 5877135, "ns": 0, "title": "Area codes 309 and 861"}, "1412644": {"pageid": 1412644, "ns": 0, "title": "Area codes 310 and 424"}, "1649238": {"pageid": 1649238, "ns": 0, "title": "Area codes 313 and 679"}, "728651": {"pageid": 728651, "ns": 0, "title": "Area codes 314 and 557"}, "785443": {"pageid": 785443, "ns": 0, "title": "Area codes 315 and 680"}, "5108936": {"pageid": 5108936, "ns": 0, "title": "Area codes 317 and 463"}, "4567920": {"pageid": 4567920, "ns": 0, "title": "Area codes 318 and 457"}, "5913564": {"pageid": 5913564, "ns": 0, "title": "Area codes 330 and 234"}, "4546305": {"pageid": 4546305, "ns": 0, "title": "Area codes 334 and 483"}, "6270663": {"pageid": 6270663, "ns": 0, "title": "Area codes 336 and 743"}, "2467442": {"pageid": 2467442, "ns": 0, "title": "Area codes 402 and 531"}, "5852018": {"pageid": 5852018, "ns": 0, "title": "Area codes 405 and 572"}, "1695305": {"pageid": 1695305, "ns": 0, "title": "Area codes 407 and 689"}, "4231772": {"pageid": 4231772, "ns": 0, "title": "Area codes 510 and 341"}, "1836716": {"pageid": 1836716, "ns": 0, "title": "Area codes 516 and 363"}, "2271149": {"pageid": 2271149, "ns": 0, "title": "Area codes 559 and 357"}, "2482288": {"pageid": 2482288, "ns": 0, "title": "Area codes 608 and 353"}, "1757515": {"pageid": 1757515, "ns": 0, "title": "Area codes 614 and 380"}, "1781842": {"pageid": 1781842, "ns": 0, "title": "Area codes 630 and 331"}, "4232545": {"pageid": 4232545, "ns": 0, "title": "Area codes 707 and 369"}, "4616658": {"pageid": 4616658, "ns": 0, "title": "Area codes 713, 281, 832, 346, and 621"}, "1957288": {"pageid": 1957288, "ns": 0, "title": "Area codes 718, 347, 929, and 465"}, "2307557": {"pageid": 2307557, "ns": 0, "title": "Area codes 781 and 339"}, "2908009": {"pageid": 2908009, "ns": 0, "title": "Area codes 801 and 385"}, "4293168": {"pageid": 4293168, "ns": 0, "title": "Area codes 845 and 329"}, "5867226": {"pageid": 5867226, "ns": 0, "title": "Area codes 870 and 327"}, "4666669": {"pageid": 4666669, "ns": 0, "title": "Area codes 904 and 324"}, "5972761": {"pageid": 5972761, "ns": 0, "title": "Area codes 937 and 326"}, "4377511": {"pageid": 4377511, "ns": 0, "title": "Area codes 978 and 351"}}}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&titles=Area+code+408%7CArea+code+409%7CArea+code+410%7CArea+code+412%7CArea+code+413%7CArea+code+414%7CArea+code+415%7CArea+code+417%7CArea+code+419%7CArea+code+423%7CArea+code+424%7CArea+code+425%7CArea+code+430%7CArea+code+432%7CArea+code+434%7CArea+code+435%7CArea+code+436%7CArea+code+440%7CArea+code+442%7CArea+code+443%7CArea+code+445%7CArea+code+447%7CArea+code+448%7CArea+code+457%7CArea+code+458%7CArea+code+463%7CArea+code+464%7CArea+code+465%7CArea+code+469%7CArea+code+470%7CArea+code+471%7CArea+code+472%7CArea+code+475%7CArea+code+478%7CArea+code+479%7CArea+code+480%7CArea+code+483%7CArea+code+484%7CArea+code+501%7CArea+code+502%7CArea+code+503%7CArea+code+504%7CArea+code+505%7CArea+code+507%7CArea+code+508%7CArea+code+509%7CArea+code+510%7CArea+code+512%7CArea+code+513%7CArea+code+515&redirects=1&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"redirects": [{"from": "Area code 503", "to": "Area codes 503 and 971"}, {"from": "Area code 424", "to": "Area codes 310 and 424"}, {"from": "Area code 480", "to": "Area codes 602, 480, and 623"}, {"from": "Area code 443", "to": "Area codes 410, 443, and 667"}, {"from": "Area code 410", "to": "Area codes 410, 443, and 667"}, {"from": "Area code 419", "to": "Area codes 419 and 567"}, {"from": "Area code 484", "to": "Area codes 610, 484, and 835"}, {"from": "Area code 469", "to": "Area codes 214, 469, 972, and 945"}, {"from": "Area code 430", "to": "Area codes 903 and 430"}, {"from": "Area code 445", "to": "Area codes 215, 267, and 445"}, {"from": "Area code 475", "to": "Area codes 203 and 475"}, {"from": "Area code 470", "to": "Area codes 678, 470, and 943"}, {"from": "Area code 442", "to": "Area codes 760 and 442"}, {"from": "Area code 447", "to": "Area codes 217 and 447"}, {"from": "Area code 464", "to": "Area codes 708 and 464"}, {"from": "Area code 458", "to": "Area codes 541 and 458"}, {"from": "Area code 508", "to": "Area codes 508 and 774"}, {"from": "Area code 512", "to": "Area codes 512 and 737"}, {"from": "Area code 408", "to": "Area codes 408 and 669"}, {"from": "Area code 415", "to": "Area codes 415 and 628"}, {"from": "Area code 463", "to": "Area codes 317 and 463"}, {"from": "Area code 510", "to": "Area codes 510 and 341"}, {"from": "Area code 448", "to": "Area codes 850 and 448"}, {"from": "Area code 472", "to": "Area codes 910 and 472"}, {"from": "Area code 436", "to": "Area codes 440 and 436"}, {"from": "Area code 513", "to": "Area codes 513 and 283"}, {"from": "Area code 457", "to": "Area codes 318 and 457"}, {"from": "Area code 440", "to": "Area codes 440 and 436"}, {"from": "Area code 507", "to": "Area codes 507 and 924"}, {"from": "Area code 465", "to": "Area codes 718, 347, 929, and 465"}, {"from": "Area code 471", "to": "Area codes 662 and 471"}, {"from": "Area code 483", "to": "Area codes 334 and 483"}, {"from": "Area code 423", "to": "Area codes 423 and 729"}], "pages": {"4640153": {"pageid": 4640153, "ns": 0, "title": "Area code 409"}, "4440394": {"pageid": 4440394, "ns": 0, "title": "Area code 412"}, "3020316": {"pageid": 3020316, "ns": 0, "title": "Area code 413"}, "1832288": {"pageid": 1832288, "ns": 0, "title": "Area code 414"}, "5927772": {"pageid": 5927772, "ns": 0, "title": "Area code 417"}, "5063300": {"pageid": 5063300, "ns": 0, "title": "Area code 425"}, "4626165": {"pageid": 4626165, "ns": 0, "title": "Area code 432"}, "2955336": {"pageid": 2955336, "ns": 0, "title": "Area code 434"}, "2907848": {"pageid": 2907848, "ns": 0, "title": "Area code 435"}, "5972931": {"pageid": 5972931, "ns": 0, "title": "Area code 478"}, "5867237": {"pageid": 5867237, "ns": 0, "title": "Area code 479"}, "5837950": {"pageid": 5837950, "ns": 0, "title": "Area code 501"}, "5851988": {"pageid": 5851988, "ns": 0, "title": "Area code 502"}, "4919963": {"pageid": 4919963, "ns": 0, "title": "Area code 504"}, "4529481": {"pageid": 4529481, "ns": 0, "title": "Area code 505"}, "4632312": {"pageid": 4632312, "ns": 0, "title": "Area code 509"}, "5852850": {"pageid": 5852850, "ns": 0, "title": "Area code 515"}, "2525193": {"pageid": 2525193, "ns": 0, "title": "Area codes 203 and 475"}, "4606627": {"pageid": 4606627, "ns": 0, "title": "Area codes 214, 469, 972, and 945"}, "4268269": {"pageid": 4268269, "ns": 0, "title": "Area codes 215, 267, and 445"}, "4397671": {"pageid": 4397671, "ns": 0, "title": "Area codes 217 and 447"}, "1412644": {"pageid": 1412644, "ns": 0, "title": "Area codes 310 and 424"}, "5108936": {"pageid": 5108936, "ns": 0, "title": "Area codes 317 and 463"}, "4567920": {"pageid": 4567920, "ns": 0, "title": "Area codes 318 and 457"}, "4546305": {"pageid": 4546305, "ns": 0, "title": "Area codes 334 and 483"}, "4231704": {"pageid": 4231704, "ns": 0, "title": "Area codes 408 and 669"}, "4269010": {"pageid": 4269010, "ns": 0, "title": "Area codes 410, 443, and 667"}, "932914": {"pageid": 932914, "ns": 0, "title": "Area codes 415 and 628"}, "4612018": {"pageid": 4612018, "ns": 0, "title": "Area codes 419 and 567"}, "6270799": {"pageid": 6270799, "ns": 0, "title": "Area codes 423 and 729"}, "5913590": {"pageid": 5913590, "ns": 0, "title": "Area codes 440 and 436"}, "6493512": {"pageid": 6493512, "ns": 0, "title": "Area codes 503 and 971"}, "1522296": {"pageid": 1522296, "ns": 0, "title": "Area codes 507 and 924"}, "999642": {"pageid": 999642, "ns": 0, "title": "Area codes 508 and 774"}, "4231772": {"pageid": 4231772, "ns": 0, "title": "Area codes 510 and 341"}, "4640155": {"pageid": 4640155, "ns": 0, "title": "Area codes 512 and 737"}, "5842129": {"pageid": 5842129, "ns": 0, "title": "Area codes 513 and 283"}, "1826900": {"pageid": 1826900, "ns": 0, "title": "Area codes 541 and 458"}, "4041519": {"pageid": 4041519, "ns": 0, "title": "Area codes 602, 480, and 623"}, "4267805": {"pageid": 4267805, "ns": 0, "title": "Area codes 610, 484, and 835"}, "5844745": {"pageid": 5844745, "ns": 0, "title": "Area codes 662 and 471"}, "4102185": {"pageid": 4102185, "ns": 0, "title": "Area codes 678, 470, and 943"}, "1867451": {"pageid": 1867451, "ns": 0, "title": "Area codes 708 and 464"}, "1957288": {"pageid": 1957288, "ns": 0, "title": "Area codes 718, 347, 929, and 465"}, "943821": {"pageid": 943821, "ns": 0, "title": "Area codes 760 and 442"}, "784720": {"pageid": 784720, "ns": 0, "title": "Area codes 850 and 448"}, "4661838": {"pageid": 4661838, "ns": 0, "title": "Area codes 903 and 430"}, "3389194": {"pageid": 3389194, "ns": 0, "title": "Area codes 910 and 472"}}}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&titles=Area+code+516%7CArea+code+517%7CArea+code+518%7CArea+code+520%7CArea+code+530%7CArea+code+531%7CArea+code+534%7CArea+code+539%7CArea+code+540%7CArea+code+541%7CArea+code+551%7CArea+code+557%7CArea+code+559%7CArea+code+561%7CArea+code+562%7CArea+code+563%7CArea+code+564%7CArea+code+567%7CArea+code+570%7CArea+code+571%7CArea+code+572%7CArea+code+573%7CArea+code+574%7CArea+code+575%7CArea+code+580%7CArea+code+582%7CArea+code+585%7CArea+code+586%7CArea+code+601%7CArea+code+602%7CArea+code+603%7CArea+code+605%7CArea+code+606%7CArea+code+607%7CArea+code+608%7CArea+code+609%7CArea+code+610%7CArea+code+612%7CArea+code+614%7CArea+code+615%7CArea+code+616%7CArea+code+617%7CArea+code+618%7CArea+code+619%7CArea+code+620%7CArea+code+621%7CArea+code+623%7CArea+code+624%7CArea+code+626%7CArea+code+628&redirects=1&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"redirects": [{"from": "Area code 571", "to": "Area codes 703 and 571"}, {"from": "Area code 623", "to": "Area codes 602, 480, and 623"}, {"from": "Area code 551", "to": "Area codes 201 and 551"}, {"from": "Area code 567", "to": "Area codes 419 and 567"}, {"from": "Area code 610", "to": "Area codes 610, 484, and 835"}, {"from": "Area code 601", "to": "Area codes 601 and 769"}, {"from": "Area code 557", "to": "Area codes 314 and 557"}, {"from": "Area code 628", "to": "Area codes 415 and 628"}, {"from": "Area code 534", "to": "Area codes 715 and 534"}, {"from": "Area code 617", "to": "Area codes 617 and 857"}, {"from": "Area code 541", "to": "Area codes 541 and 458"}, {"from": "Area code 582", "to": "Area codes 814 and 582"}, {"from": "Area code 539", "to": "Area codes 918 and 539"}, {"from": "Area code 531", "to": "Area codes 402 and 531"}, {"from": "Area code 570", "to": "Area codes 570 and 272"}, {"from": "Area code 615", "to": "Area codes 615 and 629"}, {"from": "Area code 614", "to": "Area codes 614 and 380"}, {"from": "Area code 518", "to": "Area codes 518 and 838"}, {"from": "Area code 609", "to": "Area codes 609 and 640"}, {"from": "Area code 619", "to": "Area codes 619 and 858"}, {"from": "Area code 572", "to": "Area codes 405 and 572"}, {"from": "Area code 540", "to": "Area codes 540 and 826"}, {"from": "Area code 516", "to": "Area codes 516 and 363"}, {"from": "Area code 624", "to": "Area codes 716 and 624"}, {"from": "Area code 602", "to": "Area codes 602, 480, and 623"}, {"from": "Area code 561", "to": "Area codes 561 and 728"}, {"from": "Area code 618", "to": "Area codes 618 and 730"}, {"from": "Area code 608", "to": "Area codes 608 and 353"}, {"from": "Area code 621", "to": "Area codes 713, 281, 832, 346, and 621"}, {"from": "Area code 573", "to": "Area codes 573 and 235"}, {"from": "Area code 530", "to": "Area codes 530 and 837"}, {"from": "Area code 559", "to": "Area codes 559 and 357"}], "pages": {"5351845": {"pageid": 5351845, "ns": 0, "title": "Area code 517"}, "4041792": {"pageid": 4041792, "ns": 0, "title": "Area code 520"}, "1982945": {"pageid": 1982945, "ns": 0, "title": "Area code 562"}, "5005315": {"pageid": 5005315, "ns": 0, "title": "Area code 563"}, "1619909": {"pageid": 1619909, "ns": 0, "title": "Area code 564"}, "6327726": {"pageid": 6327726, "ns": 0, "title": "Area code 574"}, "9951269": {"pageid": 9951269, "ns": 0, "title": "Area code 575"}, "5927602": {"pageid": 5927602, "ns": 0, "title": "Area code 580"}, "1167053": {"pageid": 1167053, "ns": 0, "title": "Area code 585"}, "5836651": {"pageid": 5836651, "ns": 0, "title": "Area code 586"}, "4411407": {"pageid": 4411407, "ns": 0, "title": "Area code 603"}, "5836723": {"pageid": 5836723, "ns": 0, "title": "Area code 605"}, "5877160": {"pageid": 5877160, "ns": 0, "title": "Area code 606"}, "4287043": {"pageid": 4287043, "ns": 0, "title": "Area code 607"}, "1521974": {"pageid": 1521974, "ns": 0, "title": "Area code 612"}, "4218013": {"pageid": 4218013, "ns": 0, "title": "Area code 616"}, "5849376": {"pageid": 5849376, "ns": 0, "title": "Area code 620"}, "2438785": {"pageid": 2438785, "ns": 0, "title": "Area code 626"}, "783787": {"pageid": 783787, "ns": 0, "title": "Area codes 201 and 551"}, "728651": {"pageid": 728651, "ns": 0, "title": "Area codes 314 and 557"}, "2467442": {"pageid": 2467442, "ns": 0, "title": "Area codes 402 and 531"}, "5852018": {"pageid": 5852018, "ns": 0, "title": "Area codes 405 and 572"}, "932914": {"pageid": 932914, "ns": 0, "title": "Area codes 415 and 628"}, "4612018": {"pageid": 4612018, "ns": 0, "title": "Area codes 419 and 567"}, "1836716": {"pageid": 1836716, "ns": 0, "title": "Area codes 516 and 363"}, "2456015": {"pageid": 2456015, "ns": 0, "title": "Area codes 518 and 838"}, "4232268": {"pageid": 4232268, "ns": 0, "title": "Area codes 530 and 837"}, "3311922": {"pageid": 3311922, "ns": 0, "title": "Area codes 540 and 826"}, "1826900": {"pageid": 1826900, "ns": 0, "title": "Area codes 541 and 458"}, "2271149": {"pageid": 2271149, "ns": 0, "title": "Area codes 559 and 357"}, "1125338": {"pageid": 1125338, "ns": 0, "title": "Area codes 561 and 728"}, "4268223": {"pageid": 4268223, "ns": 0, "title": "Area codes 570 and 272"}, "5539702": {"pageid": 5539702, "ns": 0, "title": "Area codes 573 and 235"}, "5049930": {"pageid": 5049930, "ns": 0, "title": "Area codes 601 and 769"}, "4041519": {"pageid": 4041519, "ns": 0, "title": "Area codes 602, 480, and 623"}, "2482288": {"pageid": 2482288, "ns": 0, "title": "Area codes 608 and 353"}, "4705497": {"pageid": 4705497, "ns": 0, "title": "Area codes 609 and 640"}, "4267805": {"pageid": 4267805, "ns": 0, "title": "Area codes 610, 484, and 835"}, "1757515": {"pageid": 1757515, "ns": 0, "title": "Area codes 614 and 380"}, "3098584": {"pageid": 3098584, "ns": 0, "title": "Area codes 615 and 629"}, "3901420": {"pageid": 3901420, "ns": 0, "title": "Area codes 617 and 857"}, "5877216": {"pageid": 5877216, "ns": 0, "title": "Area codes 618 and 730"}, "1783730": {"pageid": 1783730, "ns": 0, "title": "Area codes 619 and 858"}, "6439621": {"pageid": 6439621, "ns": 0, "title": "Area codes 703 and 571"}, "4616658": {"pageid": 4616658, "ns": 0, "title": "Area codes 713, 281, 832, 346, and 621"}, "2482329": {"pageid": 2482329, "ns": 0, "title": "Area codes 715 and 534"}, "680133": {"pageid": 680133, "ns": 0, "title": "Area codes 716 and 624"}, "4269216": {"pageid": 4269216, "ns": 0, "title": "Area codes 814 and 582"}, "5877194": {"pageid": 5877194, "ns": 0, "title": "Area codes 918 and 539"}}}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&titles=Area+code+629%7CArea+code+630%7CArea+code+631%7CArea+code+636%7CArea+code+640%7CArea+code+641%7CArea+code+645%7CArea+code+646%7CArea+code+650%7CArea+code+651%7CArea+code+656%7CArea+code+657%7CArea+code+659%7CArea+code+660%7CArea+code+661%7CArea+code+662%7CArea+code+667%7CArea+code+669%7CArea+code+678%7CArea+code+679%7CArea+code+680%7CArea+code+681%7CArea+code+682%7CArea+code+686%7CArea+code+689%7CArea+code+701%7CArea+code+702%7CArea+code+703%7CArea+code+704%7CArea+code+706%7CArea+code+707%7CArea+code+708%7CArea+code+712%7CArea+code+713%7CArea+code+714%7CArea+code+715%7CArea+code+716%7CArea+code+717%7CArea+code+718%7CArea+code+719%7CArea+code+720%7CArea+code+724%7CArea+code+725%7CArea+code+726%7CArea+code+727%7CArea+code+728%7CArea+code+729%7CArea+code+730%7CArea+code+731%7CArea+code+732&redirects=1&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"redirects": [{"from": "Area code 646", "to": "Area codes 212, 646, and 332"}, {"from": "Area code 703", "to": "Area codes 703 and 571"}, {"from": "Area code 713", "to": "Area codes 713, 281, 832, 346, and 621"}, {"from": "Area code 682", "to": "Area codes 817 and 682"}, {"from": "Area code 720", "to": "Area codes 303, 720, and 983"}, {"from": "Area code 657", "to": "Area codes 714 and 657"}, {"from": "Area code 656", "to": "Area codes 813 and 656"}, {"from": "Area code 630", "to": "Area codes 630 and 331"}, {"from": "Area code 681", "to": "Area codes 304 and 681"}, {"from": "Area code 714", "to": "Area codes 714 and 657"}, {"from": "Area code 659", "to": "Area codes 205 and 659"}, {"from": "Area code 667", "to": "Area codes 410, 443, and 667"}, {"from": "Area code 669", "to": "Area codes 408 and 669"}, {"from": "Area code 689", "to": "Area codes 407 and 689"}, {"from": "Area code 730", "to": "Area codes 618 and 730"}, {"from": "Area code 732", "to": "Area codes 732 and 848"}, {"from": "Area code 704", "to": "Area codes 704 and 980"}, {"from": "Area code 706", "to": "Area codes 706 and 762"}, {"from": "Area code 678", "to": "Area codes 678, 470, and 943"}, {"from": "Area code 715", "to": "Area codes 715 and 534"}, {"from": "Area code 725", "to": "Area codes 702 and 725"}, {"from": "Area code 702", "to": "Area codes 702 and 725"}, {"from": "Area code 718", "to": "Area codes 718, 347, 929, and 465"}, {"from": "Area code 679", "to": "Area codes 313 and 679"}, {"from": "Area code 680", "to": "Area codes 315 and 680"}, {"from": "Area code 629", "to": "Area codes 615 and 629"}, {"from": "Area code 631", "to": "Area codes 631 and 934"}, {"from": "Area code 726", "to": "Area codes 210 and 726"}, {"from": "Area code 717", "to": "Area codes 717 and 223"}, {"from": "Area code 640", "to": "Area codes 609 and 640"}, {"from": "Area code 708", "to": "Area codes 708 and 464"}, {"from": "Area code 728", "to": "Area codes 561 and 728"}, {"from": "Area code 645", "to": "Area codes 305, 786, and 645"}, {"from": "Area code 707", "to": "Area codes 707 and 369"}, {"from": "Area code 686", "to": "Area codes 804 and 686"}, {"from": "Area code 729", "to": "Area codes 423 and 729"}, {"from": "Area code 716", "to": "Area codes 716 and 624"}, {"from": "Area code 662", "to": "Area codes 662 and 471"}], "pages": {"5927851": {"pageid": 5927851, "ns": 0, "title": "Area code 636"}, "5005397": {"pageid": 5005397, "ns": 0, "title": "Area code 641"}, "1054938": {"pageid": 1054938, "ns": 0, "title": "Area code 650"}, "1522412": {"pageid": 1522412, "ns": 0, "title": "Area code 651"}, "4706514": {"pageid": 4706514, "ns": 0, "title": "Area code 660"}, "3613182": {"pageid": 3613182, "ns": 0, "title": "Area code 661"}, "1394270": {"pageid": 1394270, "ns": 0, "title": "Area code 701"}, "4707093": {"pageid": 4707093, "ns": 0, "title": "Area code 712"}, "5852378": {"pageid": 5852378, "ns": 0, "title": "Area code 719"}, "74204698": {"pageid": 74204698, "ns": 0, "title": "Area code 724"}, "3514307": {"pageid": 3514307, "ns": 0, "title": "Area code 727"}, "6391108": {"pageid": 6391108, "ns": 0, "title": "Area code 731"}, "4361998": {"pageid": 4361998, "ns": 0, "title": "Area codes 205 and 659"}, "4543428": {"pageid": 4543428, "ns": 0, "title": "Area codes 210 and 726"}, "1380796": {"pageid": 1380796, "ns": 0, "title": "Area codes 212, 646, and 332"}, "5851920": {"pageid": 5851920, "ns": 0, "title": "Area codes 303, 720, and 983"}, "4235109": {"pageid": 4235109, "ns": 0, "title": "Area codes 304 and 681"}, "1966721": {"pageid": 1966721, "ns": 0, "title": "Area codes 305, 786, and 645"}, "1649238": {"pageid": 1649238, "ns": 0, "title": "Area codes 313 and 679"}, "785443": {"pageid": 785443, "ns": 0, "title": "Area codes 315 and 680"}, "1695305": {"pageid": 1695305, "ns": 0, "title": "Area codes 407 and 689"}, "4231704": {"pageid": 4231704, "ns": 0, "title": "Area codes 408 and 669"}, "4269010": {"pageid": 4269010, "ns": 0, "title": "Area codes 410, 443, and 667"}, "6270799": {"pageid": 6270799, "ns": 0, "title": "Area codes 423 and 729"}, "1125338": {"pageid": 1125338, "ns": 0, "title": "Area codes 561 and 728"}, "4705497": {"pageid": 4705497, "ns": 0, "title": "Area codes 609 and 640"}, "3098584": {"pageid": 3098584, "ns": 0, "title": "Area codes 615 and 629"}, "5877216": {"pageid": 5877216, "ns": 0, "title": "Area codes 618 and 730"}, "1781842": {"pageid": 1781842, "ns": 0, "title": "Area codes 630 and 331"}, "4058470": {"pageid": 4058470, "ns": 0, "title": "Area codes 631 and 934"}, "5844745": {"pageid": 5844745, "ns": 0, "title": "Area codes 662 and 471"}, "4102185": {"pageid": 4102185, "ns": 0, "title": "Area codes 678, 470, and 943"}, "1398005": {"pageid": 1398005, "ns": 0, "title": "Area codes 702 and 725"}, "6439621": {"pageid": 6439621, "ns": 0, "title": "Area codes 703 and 571"}, "3861469": {"pageid": 3861469, "ns": 0, "title": "Area codes 704 and 980"}, "2122713": {"pageid": 2122713, "ns": 0, "title": "Area codes 706 and 762"}, "4232545": {"pageid": 4232545, "ns": 0, "title": "Area codes 707 and 369"}, "1867451": {"pageid": 1867451, "ns": 0, "title": "Area codes 708 and 464"}, "4616658": {"pageid": 4616658, "ns": 0, "title": "Area codes 713, 281, 832, 346, and 621"}, "1597327": {"pageid": 1597327, "ns": 0, "title": "Area codes 714 and 657"}, "2482329": {"pageid": 2482329, "ns": 0, "title": "Area codes 715 and 534"}, "680133": {"pageid": 680133, "ns": 0, "title": "Area codes 716 and 624"}, "3664399": {"pageid": 3664399, "ns": 0, "title": "Area codes 717 and 223"}, "1957288": {"pageid": 1957288, "ns": 0, "title": "Area codes 718, 347, 929, and 465"}, "4874945": {"pageid": 4874945, "ns": 0, "title": "Area codes 732 and 848"}, "2000662": {"pageid": 2000662, "ns": 0, "title": "Area codes 804 and 686"}, "2673894": {"pageid": 2673894, "ns": 0, "title": "Area codes 813 and 656"}, "4740792": {"pageid": 4740792, "ns": 0, "title": "Area codes 817 and 682"}}}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&titles=Area+code+734%7CArea+code+737%7CArea+code+738%7CArea+code+740%7CArea+code+743%7CArea+code+747%7CArea+code+748%7CArea+code+754%7CArea+code+757%7CArea+code+760%7CArea+code+762%7CArea+code+763%7CArea+code+765%7CArea+code+769%7CArea+code+770%7CArea+code+771%7CArea+code+772%7CArea+code+773%7CArea+code+774%7CArea+code+775%7CArea+code+779%7CArea+code+781%7CArea+code+785%7CArea+code+786%7CArea+code+801%7CArea+code+802%7CArea+code+803%7CArea+code+804%7CArea+code+805%7CArea+code+806%7CArea+code+808%7CArea+code+810%7CArea+code+812%7CArea+code+813%7CArea+code+814%7CArea+code+815%7CArea+code+816%7CArea+code+817%7CArea+code+818%7CArea+code+820%7CArea+code+821%7CArea+code+826%7CArea+code+828%7CArea+code+830%7CArea+code+831%7CArea+code+832%7CArea+code+835%7CArea+code+837%7CArea+code+838%7CArea+code+839&redirects=1&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"redirects": [{"from": "Area code 818", "to": "Area codes 818 and 747"}, {"from": "Area code 786", "to": "Area codes 305, 786, and 645"}, {"from": "Area code 762", "to": "Area codes 706 and 762"}, {"from": "Area code 835", "to": "Area codes 610, 484, and 835"}, {"from": "Area code 832", "to": "Area codes 713, 281, 832, 346, and 621"}, {"from": "Area code 774", "to": "Area codes 508 and 774"}, {"from": "Area code 817", "to": "Area codes 817 and 682"}, {"from": "Area code 815", "to": "Area codes 815 and 779"}, {"from": "Area code 769", "to": "Area codes 601 and 769"}, {"from": "Area code 801", "to": "Area codes 801 and 385"}, {"from": "Area code 779", "to": "Area codes 815 and 779"}, {"from": "Area code 737", "to": "Area codes 512 and 737"}, {"from": "Area code 747", "to": "Area codes 818 and 747"}, {"from": "Area code 754", "to": "Area codes 954 and 754"}, {"from": "Area code 781", "to": "Area codes 781 and 339"}, {"from": "Area code 760", "to": "Area codes 760 and 442"}, {"from": "Area code 812", "to": "Area codes 812 and 930"}, {"from": "Area code 740", "to": "Area codes 740 and 220"}, {"from": "Area code 743", "to": "Area codes 336 and 743"}, {"from": "Area code 838", "to": "Area codes 518 and 838"}, {"from": "Area code 805", "to": "Area codes 805 and 820"}, {"from": "Area code 820", "to": "Area codes 805 and 820"}, {"from": "Area code 803", "to": "Area codes 803 and 839"}, {"from": "Area code 757", "to": "Area codes 757 and 948"}, {"from": "Area code 814", "to": "Area codes 814 and 582"}, {"from": "Area code 839", "to": "Area codes 803 and 839"}, {"from": "Area code 826", "to": "Area codes 540 and 826"}, {"from": "Area code 771", "to": "Area codes 202 and 771"}, {"from": "Area code 813", "to": "Area codes 813 and 656"}, {"from": "Area code 821", "to": "Area codes 864 and 821"}, {"from": "Area code 738", "to": "Area codes 213, 323, and 738"}, {"from": "Area code 837", "to": "Area codes 530 and 837"}, {"from": "Area code 816", "to": "Area codes 816 and 975"}, {"from": "Area code 804", "to": "Area codes 804 and 686"}, {"from": "Area code 748", "to": "Area codes 970 and 748"}], "pages": {"5560800": {"pageid": 5560800, "ns": 0, "title": "Area code 734"}, "1522463": {"pageid": 1522463, "ns": 0, "title": "Area code 763"}, "6327792": {"pageid": 6327792, "ns": 0, "title": "Area code 765"}, "4102134": {"pageid": 4102134, "ns": 0, "title": "Area code 770"}, "5851967": {"pageid": 5851967, "ns": 0, "title": "Area code 772"}, "30864311": {"pageid": 30864311, "ns": 0, "title": "Area code 773"}, "1398008": {"pageid": 1398008, "ns": 0, "title": "Area code 775"}, "5848975": {"pageid": 5848975, "ns": 0, "title": "Area code 785"}, "4588058": {"pageid": 4588058, "ns": 0, "title": "Area code 802"}, "4627553": {"pageid": 4627553, "ns": 0, "title": "Area code 806"}, "1783715": {"pageid": 1783715, "ns": 0, "title": "Area code 808"}, "5836677": {"pageid": 5836677, "ns": 0, "title": "Area code 810"}, "5990947": {"pageid": 5990947, "ns": 0, "title": "Area code 828"}, "4621336": {"pageid": 4621336, "ns": 0, "title": "Area code 830"}, "4232727": {"pageid": 4232727, "ns": 0, "title": "Area code 831"}, "2170013": {"pageid": 2170013, "ns": 0, "title": "Area codes 202 and 771"}, "932862": {"pageid": 932862, "ns": 0, "title": "Area codes 213, 323, and 738"}, "1966721": {"pageid": 1966721, "ns": 0, "title": "Area codes 305, 786, and 645"}, "6270663": {"pageid": 6270663, "ns": 0, "title": "Area codes 336 and 743"}, "999642": {"pageid": 999642, "ns": 0, "title": "Area codes 508 and 774"}, "4640155": {"pageid": 4640155, "ns": 0, "title": "Area codes 512 and 737"}, "2456015": {"pageid": 2456015, "ns": 0, "title": "Area codes 518 and 838"}, "4232268": {"pageid": 4232268, "ns": 0, "title": "Area codes 530 and 837"}, "3311922": {"pageid": 3311922, "ns": 0, "title": "Area codes 540 and 826"}, "5049930": {"pageid": 5049930, "ns": 0, "title": "Area codes 601 and 769"}, "4267805": {"pageid": 4267805, "ns": 0, "title": "Area codes 610, 484, and 835"}, "2122713": {"pageid": 2122713, "ns": 0, "title": "Area codes 706 and 762"}, "4616658": {"pageid": 4616658, "ns": 0, "title": "Area codes 713, 281, 832, 346, and 621"}, "1757543": {"pageid": 1757543, "ns": 0, "title": "Area codes 740 and 220"}, "2267109": {"pageid": 2267109, "ns": 0, "title": "Area codes 757 and 948"}, "943821": {"pageid": 943821, "ns": 0, "title": "Area codes 760 and 442"}, "2307557": {"pageid": 2307557, "ns": 0, "title": "Area codes 781 and 339"}, "2908009": {"pageid": 2908009, "ns": 0, "title": "Area codes 801 and 385"}, "5224539": {"pageid": 5224539, "ns": 0, "title": "Area codes 803 and 839"}, "2000662": {"pageid": 2000662, "ns": 0, "title": "Area codes 804 and 686"}, "1054905": {"pageid": 1054905, "ns": 0, "title": "Area codes 805 and 820"}, "2722144": {"pageid": 2722144, "ns": 0, "title": "Area codes 812 and 930"}, "2673894": {"pageid": 2673894, "ns": 0, "title": "Area codes 813 and 656"}, "4269216": {"pageid": 4269216, "ns": 0, "title": "Area codes 814 and 582"}, "10639860": {"pageid": 10639860, "ns": 0, "title": "Area codes 815 and 779"}, "5862521": {"pageid": 5862521, "ns": 0, "title": "Area codes 816 and 975"}, "4740792": {"pageid": 4740792, "ns": 0, "title": "Area codes 817 and 682"}, "17714645": {"pageid": 17714645, "ns": 0, "title": "Area codes 818 and 747"}, "6391213": {"pageid": 6391213, "ns": 0, "title": "Area codes 864 and 821"}, "980900": {"pageid": 980900, "ns": 0, "title": "Area codes 954 and 754"}, "5852399": {"pageid": 5852399, "ns": 0, "title": "Area codes 970 and 748"}}}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&titles=Area+code+840%7CArea+code+843%7CArea+code+845%7CArea+code+847%7CArea+code+848%7CArea+code+850%7CArea+code+854%7CArea+code+856%7CArea+code+857%7CArea+code+858%7CArea+code+859%7CArea+code+860%7CArea+code+861%7CArea+code+862%7CArea+code+863%7CArea+code+864%7CArea+code+865%7CArea+code+870%7CArea+code+872%7CArea+code+878%7CArea+code+901%7CArea+code+903%7CArea+code+904%7CArea+code+906%7CArea+code+907%7CArea+code+908%7CArea+code+909%7CArea+code+910%7CArea+code+912%7CArea+code+913%7CArea+code+914%7CArea+code+915%7CArea+code+916%7CArea+code+917%7CArea+code+918%7CArea+code+919%7CArea+code+920%7CArea+code+924%7CArea+code+925%7CArea+code+928%7CArea+code+929%7CArea+code+930%7CArea+code+931%7CArea+code+934%7CArea+code+936%7CArea+code+937%7CArea+code+938%7CArea+code+940%7CArea+code+941%7CArea+code+943&redirects=1&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"redirects": [{"from": "Area code 858", "to": "Area codes 619 and 858"}, {"from": "Area code 847", "to": "Area codes 847 and 224"}, {"from": "Area code 857", "to": "Area codes 617 and 857"}, {"from": "Area code 903", "to": "Area codes 903 and 430"}, {"from": "Area code 848", "to": "Area codes 732 and 848"}, {"from": "Area code 919", "to": "Area codes 919 and 984"}, {"from": "Area code 862", "to": "Area codes 973 and 862"}, {"from": "Area code 938", "to": "Area codes 256 and 938"}, {"from": "Area code 929", "to": "Area codes 718, 347, 929, and 465"}, {"from": "Area code 860", "to": "Area codes 860 and 959"}, {"from": "Area code 918", "to": "Area codes 918 and 539"}, {"from": "Area code 930", "to": "Area codes 812 and 930"}, {"from": "Area code 843", "to": "Area codes 843 and 854"}, {"from": "Area code 854", "to": "Area codes 843 and 854"}, {"from": "Area code 934", "to": "Area codes 631 and 934"}, {"from": "Area code 916", "to": "Area codes 916 and 279"}, {"from": "Area code 909", "to": "Area codes 909 and 840"}, {"from": "Area code 840", "to": "Area codes 909 and 840"}, {"from": "Area code 850", "to": "Area codes 850 and 448"}, {"from": "Area code 937", "to": "Area codes 937 and 326"}, {"from": "Area code 943", "to": "Area codes 678, 470, and 943"}, {"from": "Area code 861", "to": "Area codes 309 and 861"}, {"from": "Area code 910", "to": "Area codes 910 and 472"}, {"from": "Area code 845", "to": "Area codes 845 and 329"}, {"from": "Area code 920", "to": "Area codes 920 and 274"}, {"from": "Area code 924", "to": "Area codes 507 and 924"}, {"from": "Area code 904", "to": "Area codes 904 and 324"}, {"from": "Area code 870", "to": "Area codes 870 and 327"}, {"from": "Area code 864", "to": "Area codes 864 and 821"}], "pages": {"5590928": {"pageid": 5590928, "ns": 0, "title": "Area code 856"}, "6391065": {"pageid": 6391065, "ns": 0, "title": "Area code 859"}, "3205329": {"pageid": 3205329, "ns": 0, "title": "Area code 863"}, "6391165": {"pageid": 6391165, "ns": 0, "title": "Area code 865"}, "18504481": {"pageid": 18504481, "ns": 0, "title": "Area code 872"}, "5560739": {"pageid": 5560739, "ns": 0, "title": "Area code 878"}, "4813465": {"pageid": 4813465, "ns": 0, "title": "Area code 901"}, "3890572": {"pageid": 3890572, "ns": 0, "title": "Area code 906"}, "2125611": {"pageid": 2125611, "ns": 0, "title": "Area code 907"}, "3866765": {"pageid": 3866765, "ns": 0, "title": "Area code 908"}, "5877207": {"pageid": 5877207, "ns": 0, "title": "Area code 912"}, "5849594": {"pageid": 5849594, "ns": 0, "title": "Area code 913"}, "1180890": {"pageid": 1180890, "ns": 0, "title": "Area code 914"}, "4621518": {"pageid": 4621518, "ns": 0, "title": "Area code 915"}, "1698789": {"pageid": 1698789, "ns": 0, "title": "Area code 917"}, "4196340": {"pageid": 4196340, "ns": 0, "title": "Area code 925"}, "2907739": {"pageid": 2907739, "ns": 0, "title": "Area code 928"}, "5547805": {"pageid": 5547805, "ns": 0, "title": "Area code 931"}, "4741027": {"pageid": 4741027, "ns": 0, "title": "Area code 936"}, "4633743": {"pageid": 4633743, "ns": 0, "title": "Area code 940"}, "1326973": {"pageid": 1326973, "ns": 0, "title": "Area code 941"}, "5250112": {"pageid": 5250112, "ns": 0, "title": "Area codes 256 and 938"}, "5877135": {"pageid": 5877135, "ns": 0, "title": "Area codes 309 and 861"}, "1522296": {"pageid": 1522296, "ns": 0, "title": "Area codes 507 and 924"}, "3901420": {"pageid": 3901420, "ns": 0, "title": "Area codes 617 and 857"}, "1783730": {"pageid": 1783730, "ns": 0, "title": "Area codes 619 and 858"}, "4058470": {"pageid": 4058470, "ns": 0, "title": "Area codes 631 and 934"}, "4102185": {"pageid": 4102185, "ns": 0, "title": "Area codes 678, 470, and 943"}, "1957288": {"pageid": 1957288, "ns": 0, "title": "Area codes 718, 347, 929, and 465"}, "4874945": {"pageid": 4874945, "ns": 0, "title": "Area codes 732 and 848"}, "2722144": {"pageid": 2722144, "ns": 0, "title": "Area codes 812 and 930"}, "6391193": {"pageid": 6391193, "ns": 0, "title": "Area codes 843 and 854"}, "4293168": {"pageid": 4293168, "ns": 0, "title": "Area codes 845 and 329"}, "2360765": {"pageid": 2360765, "ns": 0, "title": "Area codes 847 and 224"}, "784720": {"pageid": 784720, "ns": 0, "title": "Area codes 850 and 448"}, "5757767": {"pageid": 5757767, "ns": 0, "title": "Area codes 860 and 959"}, "6391213": {"pageid": 6391213, "ns": 0, "title": "Area codes 864 and 821"}, "5867226": {"pageid": 5867226, "ns": 0, "title": "Area codes 870 and 327"}, "4661838": {"pageid": 4661838, "ns": 0, "title": "Area codes 903 and 430"}, "4666669": {"pageid": 4666669, "ns": 0, "title": "Area codes 904 and 324"}, "1783263": {"pageid": 1783263, "ns": 0, "title": "Area codes 909 and 840"}, "3389194": {"pageid": 3389194, "ns": 0, "title": "Area codes 910 and 472"}, "932904": {"pageid": 932904, "ns": 0, "title": "Area codes 916 and 279"}, "5877194": {"pageid": 5877194, "ns": 0, "title": "Area codes 918 and 539"}, "33394484": {"pageid": 33394484, "ns": 0, "title": "Area codes 919 and 984"}, "1362205": {"pageid": 1362205, "ns": 0, "title": "Area codes 920 and 274"}, "5972761": {"pageid": 5972761, "ns": 0, "title": "Area codes 937 and 326"}, "4993000": {"pageid": 4993000, "ns": 0, "title": "Area codes 973 and 862"}}}}}
{"url": "https://en.wikipedia.org/w/api.php?action=query&titles=Area+code+945%7CArea+code+947%7CArea+code+948%7CArea+code+949%7CArea+code+951%7CArea+code+952%7CArea+code+954%7CArea+code+956%7CArea+code+959%7CArea+code+970%7CArea+code+971%7CArea+code+972%7CArea+code+973%7CArea+code+975%7CArea+code+978%7CArea+code+979%7CArea+code+980%7CArea+code+983%7CArea+code+984%7CArea+code+985%7CArea+code+986%7CArea+code+989&redirects=1&format=json", "status": 200, "body": {"batchcomplete": "", "query": {"redirects": [{"from": "Area code 954", "to": "Area codes 954 and 754"}, {"from": "Area code 971", "to": "Area codes 503 and 971"}, {"from": "Area code 980", "to": "Area codes 704 and 980"}, {"from": "Area code 972", "to": "Area codes 214, 469, 972, and 945"}, {"from": "Area code 947", "to": "Area codes 248 and 947"}, {"from": "Area code 959", "to": "Area codes 860 and 959"}, {"from": "Area code 975", "to": "Area codes 816 and 975"}, {"from": "Area code 984", "to": "Area codes 919 and 984"}, {"from": "Area code 978", "to": "Area codes 978 and 351"}, {"from": "Area code 973", "to": "Area codes 973 and 862"}, {"from": "Area code 986", "to": "Area codes 208 and 986"}, {"from": "Area code 948", "to": "Area codes 757 and 948"}, {"from": "Area code 945", "to": "Area codes 214, 469, 972, and 945"}, {"from": "Area code 983", "to": "Area codes 303, 720, and 983"}, {"from": "Area code 970", "to": "Area codes 970 and 748"}], "pages": {"1783578": {"pageid": 1783578, "ns": 0, "title": "Area code 949"}, "3448797": {"pageid": 3448797, "ns": 0, "title": "Area code 951"}, "1522476": {"pageid": 1522476, "ns": 0, "title": "Area code 952"}, "4634186": {"pageid": 4634186, "ns": 0, "title": "Area code 956"}, "4639361": {"pageid": 4639361, "ns": 0, "title": "Area code 979"}, "4993033": {"pageid": 4993033, "ns": 0, "title": "Area code 985"}, "4993022": {"pageid": 4993022, "ns": 0, "title": "Area code 989"}, "2907888": {"pageid": 2907888, "ns": 0, "title": "Area codes 208 and 986"}, "4606627": {"pageid": 4606627, "ns": 0, "title": "Area codes 214, 469, 972, and 945"}, "5353178": {"pageid": 5353178, "ns": 0, "title": "Area codes 248 and 947"}, "5851920": {"pageid": 5851920, "ns": 0, "title": "Area codes 303, 720, and 983"}, "6493512": {"pageid": 6493512, "ns": 0, "title": "Area codes 503 and 971"}, "3861469": {"pageid": 3861469, "ns": 0, "title": "Area codes 704 and 980"}, "2267109": {"pageid": 2267109, "ns": 0, "title": "Area codes 757 and 948"}, "5862521": {"pageid": 5862521, "ns": 0, "title": "Area codes 816 and 975"}, "5757767": {"pageid": 5757767, "ns": 0, "title": "Area codes 860 and 959"}, "33394484": {"pageid": 33394484, "ns": 0, "title": "Area codes 919 and 984"}, "980900": {"pageid": 980900, "ns": 0, "title": "Area codes 954 and 754"}, "5852399": {"pageid": 5852399, "ns": 0, "title": "Area codes 970 and 748"}, "4993000": {"pageid": 4993000, "ns": 0, "title": "Area codes 973 and 862"}, "4377511": {"pageid": 4377511, "ns": 0, "title": "Area codes 978 and 351"}}}}}


==> anc/wikipedia_demand/smoke_test.py <==
"""Smoke test for the Study W analysis and figure scripts on made-up tables with the collector's exact columns, run in a
temporary folder so that no project file is touched. It checks that both scripts run to the end and write their outputs;
it says nothing about the study's data. Usage: python3 smoke_test.py"""
import csv
import random
import shutil
import subprocess
import sys
import tempfile
from pathlib import Path

HERE = Path(__file__).resolve().parent
rng = random.Random(1)
with tempfile.TemporaryDirectory() as d:
    d = Path(d)
    for s in ("wiki_demand_analysis.py", "make_fig_wikipedia.py"):
        shutil.copy2(HERE / s, d / s)
    codes, groups = [], []
    code = 201
    for gid in range(60):
        n = rng.choice([1, 1, 1, 2, 2, 3])
        cs = [str(code + i) for i in range(n)]
        code += n
        late = int(gid == 3)
        zero = int(gid in (5, 7))
        vols = [0 if zero else rng.randint(500, 600000) for _ in cs]
        prim = [rng.randint(0, 3000) for _ in range(12)]
        if gid == 9:
            prim = [0] * 12
        views = sum(prim)
        article = f"Area code {cs[0]}" if n == 1 else "Area codes " + ", ".join(cs[:-1]) + f", and {cs[-1]}"
        for c, v in zip(cs, vols):
            codes.append({"code": c, "title": f"Area code {c}", "article": article, "article_pageid": 1000 + gid, "covered": 1,
                          "coverage_note": "", "chain_titles": f"Area code {c}", "volume": v, "n_keywords": 0 if zero else rng.randint(1, 60),
                          "in_service_after_2025_10_01": late, "own_title_views_primary": rng.randint(0, 500)})
        med = sorted(prim)[5:7]
        groups.append({"article_pageid": 1000 + gid, "article": article, "codes": ";".join(cs), "n_codes": n, "n_redirect_titles": rng.randint(0, 8),
                       "n_titles_no_data": 0, "views_primary": views, "views_primary_article_only": int(views * 0.8),
                       "views_primary_median_x12": 12 * (med[0] + med[1]) / 2, "views_primary_max_month": max(prim),
                       "views_shifted": int(views * 1.02), "views_clean6": int(views * 0.5), "views_post": int(views * 0.2),
                       "views_all_months": int(views * 2.1), "dem": sum(vols), "n_keywords": sum(int(c["n_keywords"]) for c in codes if c["code"] in cs),
                       "late_codes": late * n, "zero_keyword_codes": zero * n})
    codes.append({"code": "999", "title": "Area code 999", "article": "", "article_pageid": "", "covered": 0,
                  "coverage_note": "not covered: title missing; search fallback found nothing", "chain_titles": "Area code 999",
                  "volume": 10, "n_keywords": 1, "in_service_after_2025_10_01": 0, "own_title_views_primary": ""})
    for name, rows in (("wiki_codes.csv", codes), ("wiki_groups.csv", groups)):
        with (d / name).open("w", newline="") as f:
            w = csv.DictWriter(f, fieldnames=list(rows[0]))
            w.writeheader()
            w.writerows(rows)
    for s in ("wiki_demand_analysis.py", "make_fig_wikipedia.py"):
        r = subprocess.run([sys.executable, s], cwd=d, capture_output=True, text=True)
        if r.returncode:
            print(r.stdout[-2000:], r.stderr[-3000:])
            raise SystemExit(f"{s} failed on synthetic data")
    for out in ("wiki_demand_analysis_output.txt", "wiki_demand_headline.json", "fig11_wikipedia.pdf", "fig11_wikipedia.png"):
        assert (d / out).is_file(), out
    print("smoke test passed: both scripts ran on synthetic tables and wrote their outputs")


==> anc/wikipedia_demand/stamp_manifest.sh <==
#!/bin/zsh
# Study W: write the manifest of the plan and scripts as committed, then stamp it with OpenTimestamps.
# Run after the commit that adds them and before wiki_collect.py is run. Usage: stamp_manifest.sh <ots binary>
set -e
cd "$(dirname "$0")/../.."
OTS=${1:?path to the ots client}
M=02_DESIGN/wikipedia_demand_372_manifest.txt
C=$(git rev-parse --short HEAD)
{
  echo "Study W (02_DESIGN/wikipedia_demand_372.md): manifest stamped with OpenTimestamps before any pageview of the study's units was collected."
  echo "Written $(date -u '+%Y-%m-%d %H:%M UTC'). 03_DATA/raw/wikipedia_2026-10/ and 03_DATA/processed/wiki_*.csv did not exist at this time."
  echo
  echo "Commit: $C (repository Research-Papers, Paper-03-user-first-intelligence)."
  echo
  echo "SHA-256 of the files as committed:"
  shasum -a 256 02_DESIGN/wikipedia_demand_372.md 04_ANALYSIS/wikipedia_demand/wiki_collect.py 04_ANALYSIS/wikipedia_demand/wiki_demand_analysis.py 04_ANALYSIS/wikipedia_demand/make_fig_wikipedia.py 03_DATA/processed/r1_predictors.csv
} > $M
cat $M
rm -f $M.ots
$OTS stamp $M
ls -la $M $M.ots


==> anc/wikipedia_demand/wiki_codes.csv <==
code,title,article,article_pageid,covered,coverage_note,chain_titles,volume,n_keywords,in_service_after_2025_10_01,own_title_views_primary
201,Area code 201,Area codes 201 and 551,783787,1,,Area code 201;Area codes 201 and 551,139860,13,0,4310
202,Area code 202,Area codes 202 and 771,2170013,1,,Area code 202;Area codes 202 and 771,1326650,90,0,3381
203,Area code 203,Area codes 203 and 475,2525193,1,,Area code 203;Area codes 203 and 475,277880,15,0,1555
205,Area code 205,Area codes 205 and 659,4361998,1,,Area code 205;Area codes 205 and 659,784160,59,0,1837
206,Area code 206,Area code 206,4543422,1,,Area code 206,572570,44,0,74413
207,Area code 207,Area code 207,4411600,1,,Area code 207,70,1,0,34302
208,Area code 208,Area codes 208 and 986,2907888,1,,Area code 208;Area codes 208 and 986,880,5,0,1550
209,Area code 209,Area codes 209 and 350,4231528,1,,Area code 209;Area codes 209 and 350,787390,88,0,8564
210,Area code 210,Area codes 210 and 726,4543428,1,,Area code 210;Area codes 210 and 726,941380,35,0,1921
212,Area code 212,"Area codes 212, 646, and 332",1380796,1,,"Area code 212;Area codes 212, 646, and 332",235470,33,0,4646
213,Area code 213,"Area codes 213, 323, and 738",932862,1,,"Area code 213;Area codes 213, 323, and 738",2982550,90,0,4133
214,Area code 214,"Area codes 214, 469, 972, and 945",4606627,1,,"Area code 214;Area codes 214, 469, 972, and 945",566580,34,0,1290
215,Area code 215,"Area codes 215, 267, and 445",4268269,1,,"Area code 215;Area codes 215, 267, and 445",90780,5,0,1152
216,Area code 216,Area code 216,5852747,1,,Area code 216,282160,16,0,40130
217,Area code 217,Area codes 217 and 447,4397671,1,,Area code 217;Area codes 217 and 447,752240,35,0,2231
218,Area code 218,Area code 218,1522217,1,,Area code 218,306510,11,0,31222
219,Area code 219,Area code 219,5771521,1,,Area code 219,730,3,0,29962
220,Area code 220,Area codes 740 and 220,1757543,1,,Area code 220;Area codes 740 and 220,106020,18,0,473
223,Area code 223,Area codes 717 and 223,3664399,1,,Area code 223;Area codes 717 and 223,3270,10,0,550
224,Area code 224,Area codes 847 and 224,2360765,1,,Area code 224;Area codes 847 and 224,364870,35,0,620
225,Area code 225,Area code 225,5850113,1,,Area code 225,232280,14,0,37253
227,Area code 227,"Area codes 301, 240, and 227",4268530,1,,"Area code 227;Area codes 301, 240, and 227",47750,13,0,408
228,Area code 228,Area code 228,5841972,1,,Area code 228,75740,12,0,20245
229,Area code 229,Area code 229,5972898,1,,Area code 229,83540,17,0,49277
231,Area code 231,Area code 231,5788998,1,,Area code 231,59200,10,0,23487
234,Area code 234,Area codes 330 and 234,5913564,1,,Area code 234;Area codes 330 and 234,37720,27,0,536
235,Area code 235,Area codes 573 and 235,5539702,1,,Area code 235;Area codes 573 and 235,7830,9,0,522
239,Area code 239,Area code 239,2945354,1,,Area code 239,1710,7,0,53716
240,Area code 240,"Area codes 301, 240, and 227",4268530,1,,"Area code 240;Area codes 301, 240, and 227",727780,37,0,451
248,Area code 248,Area codes 248 and 947,5353178,1,,Area code 248;Area codes 248 and 947,198290,15,0,781
251,Area code 251,Area code 251,1366886,1,,Area code 251,2010,13,0,33696
252,Area code 252,Area code 252,1366891,1,,Area code 252,15330,14,0,34900
253,Area code 253,Area code 253,5063264,1,,Area code 253,92620,11,0,34750
254,Area code 254,Area code 254,4655907,1,,Area code 254,107400,21,0,45628
256,Area code 256,Area codes 256 and 938,5250112,1,,Area code 256;Area codes 256 and 938,2400,12,0,896
260,Area code 260,Area code 260,6270987,1,,Area code 260,212080,22,0,16148
262,Area code 262,Area code 262,1832843,1,,Area code 262,142910,20,0,31751
267,Area code 267,"Area codes 215, 267, and 445",4268269,1,,"Area code 267;Area codes 215, 267, and 445",21530,15,0,442
269,Area code 269,Area code 269,4239815,1,,Area code 269,149830,10,0,22028
270,Area code 270,Area codes 270 and 364,6391034,1,,Area code 270;Area codes 270 and 364,440,5,0,560
272,Area code 272,Area codes 570 and 272,4268223,1,,Area code 272;Area codes 570 and 272,160,2,0,274
274,Area code 274,Area codes 920 and 274,1362205,1,,Area code 274;Area codes 920 and 274,2750,5,0,333
276,Area code 276,Area code 276,3388465,1,,Area code 276,100,2,0,19745
279,Area code 279,Area codes 916 and 279,932904,1,,Area code 279;Area codes 916 and 279,65090,15,0,415
281,Area code 281,"Area codes 713, 281, 832, 346, and 621",4616658,1,,"Area code 281;Area codes 713, 281, 832, 346, and 621",712430,37,0,744
283,Area code 283,Area codes 513 and 283,5842129,1,,Area code 283;Area codes 513 and 283,21340,9,0,501
301,Area code 301,"Area codes 301, 240, and 227",4268530,1,,"Area code 301;Area codes 301, 240, and 227",802670,55,0,1654
302,Area code 302,Area code 302,3694888,1,,Area code 302,2280,7,0,39238
303,Area code 303,"Area codes 303, 720, and 983",5851920,1,,"Area code 303;Area codes 303, 720, and 983",423040,31,0,2056
304,Area code 304,Area codes 304 and 681,4235109,1,,Area code 304;Area codes 304 and 681,3290,16,0,1860
305,Area code 305,"Area codes 305, 786, and 645",1966721,1,,"Area code 305;Area codes 305, 786, and 645",4610,9,0,4891
307,Area code 307,Area code 307,5695977,1,,Area code 307,560,5,0,23933
308,Area code 308,Area code 308,2467511,1,,Area code 308,330,3,0,7957
309,Area code 309,Area codes 309 and 861,5877135,1,,Area code 309;Area codes 309 and 861,458470,28,0,1729
310,Area code 310,Area codes 310 and 424,1412644,1,,Area code 310;Area codes 310 and 424,27430,14,0,1748
312,Area code 312,Area code 312,1627561,1,,Area code 312,164970,22,0,39322
313,Area code 313,Area codes 313 and 679,1649238,1,,Area code 313;Area codes 313 and 679,230770,19,0,34796
314,Area code 314,Area codes 314 and 557,728651,1,,Area code 314;Area codes 314 and 557,399810,33,0,2384
315,Area code 315,Area codes 315 and 680,785443,1,,Area code 315;Area codes 315 and 680,425280,47,0,1533
316,Area code 316,Area code 316,5849487,1,,Area code 316,50620,5,0,26471
317,Area code 317,Area codes 317 and 463,5108936,1,,Area code 317;Area codes 317 and 463,28320,15,0,1197
318,Area code 318,Area codes 318 and 457,4567920,1,,Area code 318;Area codes 318 and 457,248240,29,0,28528
319,Area code 319,Area code 319,5005372,1,,Area code 319,880,8,0,26434
320,Area code 320,Area code 320,1522343,1,,Area code 320,570,2,0,22608
321,Area code 321,Area code 321,1882576,1,,Area code 321,248560,21,0,30866
323,Area code 323,"Area codes 213, 323, and 738",932862,1,,"Area code 323;Area codes 213, 323, and 738",718810,41,0,3968
324,Area code 324,Area codes 904 and 324,4666669,1,,Area code 324;Area codes 904 and 324,5150,7,0,359
325,Area code 325,Area code 325,4626527,1,,Area code 325,63500,13,0,21746
326,Area code 326,Area codes 937 and 326,5972761,1,,Area code 326;Area codes 937 and 326,32910,10,0,280
327,Area code 327,Area codes 870 and 327,5867226,1,,Area code 327;Area codes 870 and 327,4030,5,0,654
329,Area code 329,Area codes 845 and 329,4293168,1,,Area code 329;Area codes 845 and 329,21010,8,0,433
330,Area code 330,Area codes 330 and 234,5913564,1,,Area code 330;Area codes 330 and 234,166060,16,0,1051
331,Area code 331,Area codes 630 and 331,1781842,1,,Area code 331;Area codes 630 and 331,68440,15,0,287
332,Area code 332,"Area codes 212, 646, and 332",1380796,1,,"Area code 332;Area codes 212, 646, and 332",1640,7,0,940
334,Area code 334,Area codes 334 and 483,4546305,1,,Area code 334;Area codes 334 and 483,371100,16,0,23691
336,Area code 336,Area codes 336 and 743,6270663,1,,Area code 336;Area codes 336 and 743,951490,36,0,1304
337,Area code 337,Area code 337,5850195,1,,Area code 337,510,5,0,31946
339,Area code 339,Area codes 781 and 339,2307557,1,,Area code 339;Area codes 781 and 339,700,6,0,600
341,Area code 341,Area codes 510 and 341,4231772,1,,Area code 341;Area codes 510 and 341,85050,15,0,283
346,Area code 346,"Area codes 713, 281, 832, 346, and 621",4616658,1,,"Area code 346;Area codes 713, 281, 832, 346, and 621",205050,46,0,471
347,Area code 347,"Area codes 718, 347, 929, and 465",1957288,1,,"Area code 347;Area codes 718, 347, 929, and 465",1410,6,0,1073
350,Area code 350,Area codes 209 and 350,4231528,1,,Area code 350;Area codes 209 and 350,32380,11,0,286
351,Area code 351,Area codes 978 and 351,4377511,1,,Area code 351;Area codes 978 and 351,45410,8,0,655
352,Area code 352,Area code 352,1417617,1,,Area code 352,136910,13,0,26126
353,Area code 353,Area codes 608 and 353,2482288,1,,Area code 353;Area codes 608 and 353,7540,6,0,262
357,Area code 357,Area codes 559 and 357,2271149,1,,Area code 357;Area codes 559 and 357,7820,10,0,753
360,Area code 360,Area code 360,4623421,1,,Area code 360,20240,18,0,25373
361,Area code 361,Area code 361,4634980,1,,Area code 361,400,3,0,14046
363,Area code 363,Area codes 516 and 363,1836716,1,,Area code 363;Area codes 516 and 363,20600,5,0,386
364,Area code 364,Area codes 270 and 364,6391034,1,,Area code 364;Area codes 270 and 364,14870,2,0,233
369,Area code 369,Area codes 707 and 369,4232545,1,,Area code 369;Area codes 707 and 369,17790,11,0,355
380,Area code 380,Area codes 614 and 380,1757515,1,,Area code 380;Area codes 614 and 380,166680,20,0,476
385,Area code 385,Area codes 801 and 385,2908009,1,,Area code 385;Area codes 801 and 385,160780,14,0,260
386,Area code 386,Area code 386,3216396,1,,Area code 386,253480,17,0,31966
401,Area code 401,Area code 401,5836716,1,,Area code 401,10480,10,0,24014
402,Area code 402,Area codes 402 and 531,2467442,1,,Area code 402;Area codes 402 and 531,78710,15,0,1603
404,Area code 404,Area code 404,1966829,1,,Area code 404,573340,36,0,55721
405,Area code 405,Area codes 405 and 572,5852018,1,,Area code 405;Area codes 405 and 572,697160,37,0,1238
406,Area code 406,Area code 406,5836733,1,,Area code 406,350,2,0,28427
407,Area code 407,Area codes 407 and 689,1695305,1,,Area code 407;Area codes 407 and 689,166100,9,0,1621
408,Area code 408,Area codes 408 and 669,4231704,1,,Area code 408;Area codes 408 and 669,3150,10,0,2053
409,Area code 409,Area code 409,4640153,1,,Area code 409,380,5,0,22023
410,Area code 410,"Area codes 410, 443, and 667",4269010,1,,"Area code 410;Area codes 410, 443, and 667",8070,12,0,1523
412,Area code 412,Area code 412,4440394,1,,Area code 412,200870,24,0,20393
413,Area code 413,Area code 413,3020316,1,,Area code 413,1930,9,0,29270
414,Area code 414,Area code 414,1832288,1,,Area code 414,10260,16,0,22847
415,Area code 415,Area codes 415 and 628,932914,1,,Area code 415;Area codes 415 and 628,229780,13,0,4066
417,Area code 417,Area code 417,5927772,1,,Area code 417,75350,11,0,42836
419,Area code 419,Area codes 419 and 567,4612018,1,,Area code 419;Area codes 419 and 567,140,2,0,1275
423,Area code 423,Area codes 423 and 729,6270799,1,,Area code 423;Area codes 423 and 729,252700,28,0,29731
424,Area code 424,Area codes 310 and 424,1412644,1,,Area code 424;Area codes 310 and 424,9480,19,0,670
425,Area code 425,Area code 425,5063300,1,,Area code 425,980,5,0,38347
430,Area code 430,Area codes 903 and 430,4661838,1,,Area code 430;Area codes 903 and 430,44920,6,0,465
432,Area code 432,Area code 432,4626165,1,,Area code 432,104290,14,0,15644
434,Area code 434,Area code 434,2955336,1,,Area code 434,5300,9,0,23289
435,Area code 435,Area code 435,2907848,1,,Area code 435,50,1,0,24007
436,Area code 436,Area codes 440 and 436,5913590,1,,Area code 436;Area codes 440 and 436,3320,4,0,400
440,Area code 440,Area codes 440 and 436,5913590,1,,Area code 440;Area codes 440 and 436,769540,35,0,1578
442,Area code 442,Area codes 760 and 442,943821,1,,Area code 442;Area codes 760 and 442,397740,29,0,449
443,Area code 443,"Area codes 410, 443, and 667",4269010,1,,"Area code 443;Area codes 410, 443, and 667",3490,9,0,473
445,Area code 445,"Area codes 215, 267, and 445",4268269,1,,"Area code 445;Area codes 215, 267, and 445",70900,17,0,442
447,Area code 447,Area codes 217 and 447,4397671,1,,Area code 447;Area codes 217 and 447,49420,10,0,271
448,Area code 448,Area codes 850 and 448,784720,1,,Area code 448;Area codes 850 and 448,58850,15,0,406
457,Area code 457,Area codes 318 and 457,4567920,1,,Area code 457;Area codes 318 and 457,3420,7,0,1090
458,Area code 458,Area codes 541 and 458,1826900,1,,Area code 458;Area codes 541 and 458,240,4,0,286
463,Area code 463,Area codes 317 and 463,5108936,1,,Area code 463;Area codes 317 and 463,70730,17,0,210
464,Area code 464,Area codes 708 and 464,1867451,1,,Area code 464;Area codes 708 and 464,2370,8,0,321
465,Area code 465,"Area codes 718, 347, 929, and 465",1957288,1,,"Area code 465;Area codes 718, 347, 929, and 465",0,0,1,449
469,Area code 469,"Area codes 214, 469, 972, and 945",4606627,1,,"Area code 469;Area codes 214, 469, 972, and 945",232760,42,0,551
470,Area code 470,"Area codes 678, 470, and 943",4102185,1,,"Area code 470;Area codes 678, 470, and 943",372130,26,0,574
471,Area code 471,Area codes 662 and 471,5844745,1,,Area code 471;Area codes 662 and 471,0,0,1,898
472,Area code 472,Area codes 910 and 472,3389194,1,,Area code 472;Area codes 910 and 472,21160,7,0,150
475,Area code 475,Area codes 203 and 475,2525193,1,,Area code 475;Area codes 203 and 475,1920,10,0,409
478,Area code 478,Area code 478,5972931,1,,Area code 478,3330,3,0,20781
479,Area code 479,Area code 479,5867237,1,,Area code 479,184710,11,0,22607
480,Area code 480,"Area codes 602, 480, and 623",4041519,1,,"Area code 480;Area codes 602, 480, and 623",273760,14,0,2472
483,Area code 483,Area codes 334 and 483,4546305,1,,Area code 483;Area codes 334 and 483,2000,2,1,865
484,Area code 484,"Area codes 610, 484, and 835",4267805,1,,"Area code 484;Area codes 610, 484, and 835",261530,37,0,317
501,Area code 501,Area code 501,5837950,1,,Area code 501,2120,10,0,20423
502,Area code 502,Area code 502,5851988,1,,Area code 502,14520,19,0,24201
503,Area code 503,Area codes 503 and 971,6493512,1,,Area code 503;Area codes 503 and 971,9430,14,0,1117
504,Area code 504,Area code 504,4919963,1,,Area code 504,2470,15,0,35297
505,Area code 505,Area code 505,4529481,1,,Area code 505,5180,13,0,23006
507,Area code 507,Area codes 507 and 924,1522296,1,,Area code 507;Area codes 507 and 924,393330,27,0,1950
508,Area code 508,Area codes 508 and 774,999642,1,,Area code 508;Area codes 508 and 774,186380,17,0,1665
509,Area code 509,Area code 509,4632312,1,,Area code 509,225290,32,0,23448
510,Area code 510,Area codes 510 and 341,4231772,1,,Area code 510;Area codes 510 and 341,1626150,71,0,1191
512,Area code 512,Area codes 512 and 737,4640155,1,,Area code 512;Area codes 512 and 737,509050,41,0,3675
513,Area code 513,Area codes 513 and 283,5842129,1,,Area code 513;Area codes 513 and 283,1285350,39,0,2602
515,Area code 515,Area code 515,5852850,1,,Area code 515,570,4,0,23093
516,Area code 516,Area codes 516 and 363,1836716,1,,Area code 516;Area codes 516 and 363,989750,40,0,2203
517,Area code 517,Area code 517,5351845,1,,Area code 517,60710,2,0,24996
518,Area code 518,Area codes 518 and 838,2456015,1,,Area code 518;Area codes 518 and 838,850,5,0,2438
520,Area code 520,Area code 520,4041792,1,,Area code 520,1260,7,0,34491
530,Area code 530,Area codes 530 and 837,4232268,1,,Area code 530;Area codes 530 and 837,846790,74,0,23821
531,Area code 531,Area codes 402 and 531,2467442,1,,Area code 531;Area codes 402 and 531,140,2,0,284
534,Area code 534,Area codes 715 and 534,2482329,1,,Area code 534;Area codes 715 and 534,30130,5,0,170
539,Area code 539,Area codes 918 and 539,5877194,1,,Area code 539;Area codes 918 and 539,1400,4,0,162
540,Area code 540,Area codes 540 and 826,3311922,1,,Area code 540;Area codes 540 and 826,319010,35,0,4705
541,Area code 541,Area codes 541 and 458,1826900,1,,Area code 541;Area codes 541 and 458,1380,9,0,820
551,Area code 551,Area codes 201 and 551,783787,1,,Area code 551;Area codes 201 and 551,76710,4,0,570
557,Area code 557,Area codes 314 and 557,728651,1,,Area code 557;Area codes 314 and 557,25760,10,0,276
559,Area code 559,Area codes 559 and 357,2271149,1,,Area code 559;Area codes 559 and 357,315110,32,0,30297
561,Area code 561,Area codes 561 and 728,1125338,1,,Area code 561;Area codes 561 and 728,941440,48,0,2204
562,Area code 562,Area code 562,1982945,1,,Area code 562,7340,11,0,42608
563,Area code 563,Area code 563,5005315,1,,Area code 563,420,6,0,15413
564,Area code 564,Area code 564,1619909,1,,Area code 564,91580,15,0,18397
567,Area code 567,Area codes 419 and 567,4612018,1,,Area code 567;Area codes 419 and 567,1090,9,0,419
570,Area code 570,Area codes 570 and 272,4268223,1,,Area code 570;Area codes 570 and 272,5610,4,0,1490
571,Area code 571,Area codes 703 and 571,6439621,1,,Area code 571;Area codes 703 and 571,112910,8,0,976
572,Area code 572,Area codes 405 and 572,5852018,1,,Area code 572;Area codes 405 and 572,48110,8,0,198
573,Area code 573,Area codes 573 and 235,5539702,1,,Area code 573;Area codes 573 and 235,172000,19,0,1667
574,Area code 574,Area code 574,6327726,1,,Area code 574,122140,10,0,13566
575,Area code 575,Area code 575,9951269,1,,Area code 575,250,4,0,21385
580,Area code 580,Area code 580,5927602,1,,Area code 580,770,6,0,19905
582,Area code 582,Area codes 814 and 582,4269216,1,,Area code 582;Area codes 814 and 582,17350,8,0,324
585,Area code 585,Area code 585,1167053,1,,Area code 585,370980,14,0,45666
586,Area code 586,Area code 586,5836651,1,,Area code 586,50,1,0,18337
601,Area code 601,Area codes 601 and 769,5049930,1,,Area code 601;Area codes 601 and 769,4270,6,0,852
602,Area code 602,"Area codes 602, 480, and 623",4041519,1,,"Area code 602;Area codes 602, 480, and 623",332690,32,0,1419
603,Area code 603,Area code 603,4411407,1,,Area code 603,110,1,0,28874
605,Area code 605,Area code 605,5836723,1,,Area code 605,400,3,0,21764
606,Area code 606,Area code 606,5877160,1,,Area code 606,61330,7,0,36036
607,Area code 607,Area code 607,4287043,1,,Area code 607,260,1,0,40304
608,Area code 608,Area codes 608 and 353,2482288,1,,Area code 608;Area codes 608 and 353,179940,20,0,1790
609,Area code 609,Area codes 609 and 640,4705497,1,,Area code 609;Area codes 609 and 640,422520,38,0,2193
610,Area code 610,"Area codes 610, 484, and 835",4267805,1,,"Area code 610;Area codes 610, 484, and 835",651250,30,0,700
612,Area code 612,Area code 612,1521974,1,,Area code 612,5550,9,0,32578
614,Area code 614,Area codes 614 and 380,1757515,1,,Area code 614;Area codes 614 and 380,114170,4,0,1175
615,Area code 615,Area codes 615 and 629,3098584,1,,Area code 615;Area codes 615 and 629,296010,15,0,1212
616,Area code 616,Area code 616,4218013,1,,Area code 616,580,3,0,24904
617,Area code 617,Area codes 617 and 857,3901420,1,,Area code 617;Area codes 617 and 857,1730,9,0,1510
618,Area code 618,Area codes 618 and 730,5877216,1,,Area code 618;Area codes 618 and 730,464320,26,0,2423
619,Area code 619,Area codes 619 and 858,1783730,1,,Area code 619;Area codes 619 and 858,636680,50,0,3143
620,Area code 620,Area code 620,5849376,1,,Area code 620,2150,11,0,19511
621,Area code 621,"Area codes 713, 281, 832, 346, and 621",4616658,1,,"Area code 621;Area codes 713, 281, 832, 346, and 621",4960,4,0,977
623,Area code 623,"Area codes 602, 480, and 623",4041519,1,,"Area code 623;Area codes 602, 480, and 623",140850,25,0,986
624,Area code 624,Area codes 716 and 624,680133,1,,Area code 624;Area codes 716 and 624,3370,5,0,623
626,Area code 626,Area code 626,2438785,1,,Area code 626,36210,20,0,78741
628,Area code 628,Area codes 415 and 628,932914,1,,Area code 628;Area codes 415 and 628,98750,15,0,384
629,Area code 629,Area codes 615 and 629,3098584,1,,Area code 629;Area codes 615 and 629,126490,14,0,258
630,Area code 630,Area codes 630 and 331,1781842,1,,Area code 630;Area codes 630 and 331,115920,27,0,595
631,Area code 631,Area codes 631 and 934,4058470,1,,Area code 631;Area codes 631 and 934,568890,26,0,2152
636,Area code 636,Area code 636,5927851,1,,Area code 636,480,2,0,23934
640,Area code 640,Area codes 609 and 640,4705497,1,,Area code 640;Area codes 609 and 640,140,1,0,282
641,Area code 641,Area code 641,5005397,1,,Area code 641,100,2,0,14528
645,Area code 645,"Area codes 305, 786, and 645",1966721,1,,"Area code 645;Area codes 305, 786, and 645",68500,10,0,1344
646,Area code 646,"Area codes 212, 646, and 332",1380796,1,,"Area code 646;Area codes 212, 646, and 332",20590,20,0,1201
650,Area code 650,Area code 650,1054938,1,,Area code 650,10120,9,0,46591
651,Area code 651,Area code 651,1522412,1,,Area code 651,1250,5,0,15562
656,Area code 656,Area codes 813 and 656,2673894,1,,Area code 656;Area codes 813 and 656,129650,16,0,574
657,Area code 657,Area codes 714 and 657,1597327,1,,Area code 657;Area codes 714 and 657,259590,37,0,346
659,Area code 659,Area codes 205 and 659,4361998,1,,Area code 659;Area codes 205 and 659,105920,18,0,339
660,Area code 660,Area code 660,4706514,1,,Area code 660,170,1,0,16685
661,Area code 661,Area code 661,3613182,1,,Area code 661,2750,8,0,35313
662,Area code 662,Area codes 662 and 471,5844745,1,,Area code 662;Area codes 662 and 471,3160,16,0,30242
667,Area code 667,"Area codes 410, 443, and 667",4269010,1,,"Area code 667;Area codes 410, 443, and 667",1750,7,0,277
669,Area code 669,Area codes 408 and 669,4231704,1,,Area code 669;Area codes 408 and 669,1750,7,0,291
678,Area code 678,"Area codes 678, 470, and 943",4102185,1,,"Area code 678;Area codes 678, 470, and 943",350720,47,0,608
679,Area code 679,Area codes 313 and 679,1649238,1,,Area code 679;Area codes 313 and 679,5980,4,1,3262
680,Area code 680,Area codes 315 and 680,785443,1,,Area code 680;Area codes 315 and 680,245090,16,0,489
681,Area code 681,Area codes 304 and 681,4235109,1,,Area code 681;Area codes 304 and 681,34330,10,0,344
682,Area code 682,Area codes 817 and 682,4740792,1,,Area code 682;Area codes 817 and 682,85930,10,0,390
686,Area code 686,Area codes 804 and 686,2000662,1,,Area code 686;Area codes 804 and 686,7370,12,0,359
689,Area code 689,Area codes 407 and 689,1695305,1,,Area code 689;Area codes 407 and 689,130900,22,0,292
701,Area code 701,Area code 701,1394270,1,,Area code 701,58690,13,0,19143
702,Area code 702,Area codes 702 and 725,1398005,1,,Area code 702;Area codes 702 and 725,8040,11,0,1397
703,Area code 703,Area codes 703 and 571,6439621,1,,Area code 703;Area codes 703 and 571,33370,6,0,1978
704,Area code 704,Area codes 704 and 980,3861469,1,,Area code 704;Area codes 704 and 980,111640,8,0,1438
706,Area code 706,Area codes 706 and 762,2122713,1,,Area code 706;Area codes 706 and 762,920,4,0,1764
707,Area code 707,Area codes 707 and 369,4232545,1,,Area code 707;Area codes 707 and 369,1187420,51,0,6586
708,Area code 708,Area codes 708 and 464,1867451,1,,Area code 708;Area codes 708 and 464,785010,36,0,2343
712,Area code 712,Area code 712,4707093,1,,Area code 712,800,4,0,20635
713,Area code 713,"Area codes 713, 281, 832, 346, and 621",4616658,1,,"Area code 713;Area codes 713, 281, 832, 346, and 621",172450,26,0,881
714,Area code 714,Area codes 714 and 657,1597327,1,,Area code 714;Area codes 714 and 657,445300,13,0,1769
715,Area code 715,Area codes 715 and 534,2482329,1,,Area code 715;Area codes 715 and 534,78950,9,0,631
716,Area code 716,Area codes 716 and 624,680133,1,,Area code 716;Area codes 716 and 624,9450,9,0,2519
717,Area code 717,Area codes 717 and 223,3664399,1,,Area code 717;Area codes 717 and 223,5610,6,0,2168
718,Area code 718,"Area codes 718, 347, 929, and 465",1957288,1,,"Area code 718;Area codes 718, 347, 929, and 465",192400,16,0,1566
719,Area code 719,Area code 719,5852378,1,,Area code 719,3820,9,0,31947
720,Area code 720,"Area codes 303, 720, and 983",5851920,1,,"Area code 720;Area codes 303, 720, and 983",618470,40,0,569
724,Area code 724,Area code 724,74204698,1,,Area code 724,410,3,0,25736
725,Area code 725,Area codes 702 and 725,1398005,1,,Area code 725;Area codes 702 and 725,360,4,0,304
726,Area code 726,Area codes 210 and 726,4543428,1,,Area code 726;Area codes 210 and 726,56560,9,0,779
727,Area code 727,Area code 727,3514307,1,,Area code 727,13690,8,0,27624
728,Area code 728,Area codes 561 and 728,1125338,1,,Area code 728;Area codes 561 and 728,70120,13,0,304
729,Area code 729,Area codes 423 and 729,6270799,1,,Area code 729;Area codes 423 and 729,5010,5,0,787
730,Area code 730,Area codes 618 and 730,5877216,1,,Area code 730;Area codes 618 and 730,13860,7,0,211
731,Area code 731,Area code 731,6391108,1,,Area code 731,2440,7,0,19589
732,Area code 732,Area codes 732 and 848,4874945,1,,Area code 732;Area codes 732 and 848,2060,5,0,900
734,Area code 734,Area code 734,5560800,1,,Area code 734,700,5,0,28035
737,Area code 737,Area codes 512 and 737,4640155,1,,Area code 737;Area codes 512 and 737,137090,27,0,457
738,Area code 738,"Area codes 213, 323, and 738",932862,1,,"Area code 738;Area codes 213, 323, and 738",3290,4,0,683
740,Area code 740,Area codes 740 and 220,1757543,1,,Area code 740;Area codes 740 and 220,75090,8,0,4605
743,Area code 743,Area codes 336 and 743,6270663,1,,Area code 743;Area codes 336 and 743,112610,19,0,197
747,Area code 747,Area codes 818 and 747,17714645,1,,Area code 747;Area codes 818 and 747,2740,12,0,334
748,Area code 748,Area codes 970 and 748,5852399,1,,Area code 748;Area codes 970 and 748,3320,4,0,539
754,Area code 754,Area codes 954 and 754,980900,1,,Area code 754;Area codes 954 and 754,61870,12,0,566
757,Area code 757,Area codes 757 and 948,2267109,1,,Area code 757;Area codes 757 and 948,549770,66,0,1352
760,Area code 760,Area codes 760 and 442,943821,1,,Area code 760;Area codes 760 and 442,311610,22,0,842
762,Area code 762,Area codes 706 and 762,2122713,1,,Area code 762;Area codes 706 and 762,43280,11,0,195
763,Area code 763,Area code 763,1522463,1,,Area code 763,84870,10,0,20570
765,Area code 765,Area code 765,6327792,1,,Area code 765,370,2,0,27654
769,Area code 769,Area codes 601 and 769,5049930,1,,Area code 769;Area codes 601 and 769,320,3,0,181
770,Area code 770,Area code 770,4102134,1,,Area code 770,506860,27,0,39648
771,Area code 771,Area codes 202 and 771,2170013,1,,Area code 771;Area codes 202 and 771,139360,26,0,752
772,Area code 772,Area code 772,5851967,1,,Area code 772,4350,6,0,21153
773,Area code 773,Area code 773,30864311,1,,Area code 773,23650,16,0,28243
774,Area code 774,Area codes 508 and 774,999642,1,,Area code 774;Area codes 508 and 774,820,6,0,723
775,Area code 775,Area code 775,1398008,1,,Area code 775,10870,5,0,24510
779,Area code 779,Area codes 815 and 779,10639860,1,,Area code 779;Area codes 815 and 779,50,1,0,301
781,Area code 781,Area codes 781 and 339,2307557,1,,Area code 781;Area codes 781 and 339,250,3,0,884
785,Area code 785,Area code 785,5848975,1,,Area code 785,4460,6,0,17260
786,Area code 786,"Area codes 305, 786, and 645",1966721,1,,"Area code 786;Area codes 305, 786, and 645",2770,8,0,873
801,Area code 801,Area codes 801 and 385,2908009,1,,Area code 801;Area codes 801 and 385,830,7,0,682
802,Area code 802,Area code 802,4588058,1,,Area code 802,1890,8,0,24146
803,Area code 803,Area codes 803 and 839,5224539,1,,Area code 803;Area codes 803 and 839,488710,34,0,998
804,Area code 804,Area codes 804 and 686,2000662,1,,Area code 804;Area codes 804 and 686,359550,26,0,3950
805,Area code 805,Area codes 805 and 820,1054905,1,,Area code 805;Area codes 805 and 820,493450,51,0,7637
806,Area code 806,Area code 806,4627553,1,,Area code 806,3480,5,0,25259
808,Area code 808,Area code 808,1783715,1,,Area code 808,185300,11,0,36719
810,Area code 810,Area code 810,5836677,1,,Area code 810,850,3,0,27045
812,Area code 812,Area codes 812 and 930,2722144,1,,Area code 812;Area codes 812 and 930,750,7,0,1009
813,Area code 813,Area codes 813 and 656,2673894,1,,Area code 813;Area codes 813 and 656,504700,43,0,1493
814,Area code 814,Area codes 814 and 582,4269216,1,,Area code 814;Area codes 814 and 582,277610,28,0,4456
815,Area code 815,Area codes 815 and 779,10639860,1,,Area code 815;Area codes 815 and 779,430,3,0,985
816,Area code 816,Area codes 816 and 975,5862521,1,,Area code 816;Area codes 816 and 975,477710,24,0,1696
817,Area code 817,Area codes 817 and 682,4740792,1,,Area code 817;Area codes 817 and 682,2610,5,0,1236
818,Area code 818,Area codes 818 and 747,17714645,1,,Area code 818;Area codes 818 and 747,1290,6,0,1404
820,Area code 820,Area codes 805 and 820,1054905,1,,Area code 820;Area codes 805 and 820,48020,13,0,224
821,Area code 821,Area codes 864 and 821,6391213,1,,Area code 821;Area codes 864 and 821,5070,5,0,304
826,Area code 826,Area codes 540 and 826,3311922,1,,Area code 826;Area codes 540 and 826,21130,10,0,202
828,Area code 828,Area code 828,5990947,1,,Area code 828,560,7,0,32057
830,Area code 830,Area code 830,4621336,1,,Area code 830,2530,8,0,25020
831,Area code 831,Area code 831,4232727,1,,Area code 831,61760,9,0,29436
832,Area code 832,"Area codes 713, 281, 832, 346, and 621",4616658,1,,"Area code 832;Area codes 713, 281, 832, 346, and 621",238010,46,0,406
835,Area code 835,"Area codes 610, 484, and 835",4267805,1,,"Area code 835;Area codes 610, 484, and 835",31060,9,0,172
837,Area code 837,Area codes 530 and 837,4232268,1,,Area code 837;Area codes 530 and 837,4000,5,0,762
838,Area code 838,Area codes 518 and 838,2456015,1,,Area code 838;Area codes 518 and 838,0,0,0,322
839,Area code 839,Area codes 803 and 839,5224539,1,,Area code 839;Area codes 803 and 839,38470,9,0,152
840,Area code 840,Area codes 909 and 840,1783263,1,,Area code 840;Area codes 909 and 840,92830,20,0,354
843,Area code 843,Area codes 843 and 854,6391193,1,,Area code 843;Area codes 843 and 854,0,0,0,237
845,Area code 845,Area codes 845 and 329,4293168,1,,Area code 845;Area codes 845 and 329,676290,22,0,2993
847,Area code 847,Area codes 847 and 224,2360765,1,,Area code 847;Area codes 847 and 224,275560,13,0,884
848,Area code 848,Area codes 732 and 848,4874945,1,,Area code 848;Area codes 732 and 848,1390,8,0,384
850,Area code 850,Area codes 850 and 448,784720,1,,Area code 850;Area codes 850 and 448,950650,39,0,1274
854,Area code 854,Area codes 843 and 854,6391193,1,,Area code 854;Area codes 843 and 854,27670,3,0,115
856,Area code 856,Area code 856,5590928,1,,Area code 856,250830,9,0,24098
857,Area code 857,Area codes 617 and 857,3901420,1,,Area code 857;Area codes 617 and 857,390,4,0,558
858,Area code 858,Area codes 619 and 858,1783730,1,,Area code 858;Area codes 619 and 858,298660,27,0,803
859,Area code 859,Area code 859,6391065,1,,Area code 859,990,2,0,28574
860,Area code 860,Area codes 860 and 959,5757767,1,,Area code 860;Area codes 860 and 959,485540,31,0,851
861,Area code 861,Area codes 309 and 861,5877135,1,,Area code 861;Area codes 309 and 861,4010,5,0,150
862,Area code 862,Area codes 973 and 862,4993000,1,,Area code 862;Area codes 973 and 862,150,2,0,418
863,Area code 863,Area code 863,3205329,1,,Area code 863,1750,14,0,32431
864,Area code 864,Area codes 864 and 821,6391213,1,,Area code 864;Area codes 864 and 821,166940,24,0,1041
865,Area code 865,Area code 865,6391165,1,,Area code 865,590,6,0,14554
870,Area code 870,Area codes 870 and 327,5867226,1,,Area code 870;Area codes 870 and 327,384920,26,0,1483
872,Area code 872,Area code 872,18504481,1,,Area code 872,3590,10,0,23157
878,Area code 878,Area code 878,5560739,1,,Area code 878,880,7,0,10757
901,Area code 901,Area code 901,4813465,1,,Area code 901,15200,12,0,39940
903,Area code 903,Area codes 903 and 430,4661838,1,,Area code 903;Area codes 903 and 430,118980,14,0,1086
904,Area code 904,Area codes 904 and 324,4666669,1,,Area code 904;Area codes 904 and 324,638790,44,0,2786
906,Area code 906,Area code 906,3890572,1,,Area code 906,270,3,0,13571
907,Area code 907,Area code 907,2125611,1,,Area code 907,117530,25,0,25517
908,Area code 908,Area code 908,3866765,1,,Area code 908,1100,6,0,29946
909,Area code 909,Area codes 909 and 840,1783263,1,,Area code 909;Area codes 909 and 840,1807910,69,0,7436
910,Area code 910,Area codes 910 and 472,3389194,1,,Area code 910;Area codes 910 and 472,609120,35,0,1530
912,Area code 912,Area code 912,5877207,1,,Area code 912,1530,8,0,33316
913,Area code 913,Area code 913,5849594,1,,Area code 913,790,4,0,23498
914,Area code 914,Area code 914,1180890,1,,Area code 914,126600,11,0,42428
915,Area code 915,Area code 915,4621518,1,,Area code 915,75410,15,0,21555
916,Area code 916,Area codes 916 and 279,932904,1,,Area code 916;Area codes 916 and 279,1547470,53,0,2465
917,Area code 917,Area code 917,1698789,1,,Area code 917,293950,31,0,92550
918,Area code 918,Area codes 918 and 539,5877194,1,,Area code 918;Area codes 918 and 539,107360,11,0,235
919,Area code 919,Area codes 919 and 984,33394484,1,,Area code 919;Area codes 919 and 984,20270,8,0,1609
920,Area code 920,Area codes 920 and 274,1362205,1,,Area code 920;Area codes 920 and 274,194030,26,0,6972
924,Area code 924,Area codes 507 and 924,1522296,1,,Area code 924;Area codes 507 and 924,4070,7,0,369
925,Area code 925,Area code 925,4196340,1,,Area code 925,238190,18,0,45477
928,Area code 928,Area code 928,2907739,1,,Area code 928,610,6,0,36242
929,Area code 929,"Area codes 718, 347, 929, and 465",1957288,1,,"Area code 929;Area codes 718, 347, 929, and 465",2290,11,0,885
930,Area code 930,Area codes 812 and 930,2722144,1,,Area code 930;Area codes 812 and 930,74650,16,0,312
931,Area code 931,Area code 931,5547805,1,,Area code 931,61480,8,0,15700
934,Area code 934,Area codes 631 and 934,4058470,1,,Area code 934;Area codes 631 and 934,125480,11,0,354
936,Area code 936,Area code 936,4741027,1,,Area code 936,2270,5,0,19940
937,Area code 937,Area codes 937 and 326,5972761,1,,Area code 937;Area codes 937 and 326,552320,34,0,977
938,Area code 938,Area codes 256 and 938,5250112,1,,Area code 938;Area codes 256 and 938,68610,9,0,303
940,Area code 940,Area code 940,4633743,1,,Area code 940,99520,7,0,17447
941,Area code 941,Area code 941,1326973,1,,Area code 941,1300,6,0,29542
943,Area code 943,"Area codes 678, 470, and 943",4102185,1,,"Area code 943;Area codes 678, 470, and 943",71450,18,0,343
945,Area code 945,"Area codes 214, 469, 972, and 945",4606627,1,,"Area code 945;Area codes 214, 469, 972, and 945",138740,26,0,522
947,Area code 947,Area codes 248 and 947,5353178,1,,Area code 947;Area codes 248 and 947,520,5,0,603
948,Area code 948,Area codes 757 and 948,2267109,1,,Area code 948;Area codes 757 and 948,32970,14,0,205
949,Area code 949,Area code 949,1783578,1,,Area code 949,4430,18,0,43182
951,Area code 951,Area code 951,3448797,1,,Area code 951,186590,15,0,53421
952,Area code 952,Area code 952,1522476,1,,Area code 952,51850,6,0,16378
954,Area code 954,Area codes 954 and 754,980900,1,,Area code 954;Area codes 954 and 754,4290,7,0,970
956,Area code 956,Area code 956,4634186,1,,Area code 956,2230,9,0,41254
959,Area code 959,Area codes 860 and 959,5757767,1,,Area code 959;Area codes 860 and 959,166430,17,0,385
970,Area code 970,Area codes 970 and 748,5852399,1,,Area code 970;Area codes 970 and 748,336820,40,0,27975
971,Area code 971,Area codes 503 and 971,6493512,1,,Area code 971;Area codes 503 and 971,88960,17,0,438
972,Area code 972,"Area codes 214, 469, 972, and 945",4606627,1,,"Area code 972;Area codes 214, 469, 972, and 945",225530,22,0,610
973,Area code 973,Area codes 973 and 862,4993000,1,,Area code 973;Area codes 973 and 862,364420,13,0,1038
975,Area code 975,Area codes 816 and 975,5862521,1,,Area code 975;Area codes 816 and 975,2000,2,0,604
978,Area code 978,Area codes 978 and 351,4377511,1,,Area code 978;Area codes 978 and 351,90820,5,0,1098
979,Area code 979,Area code 979,4639361,1,,Area code 979,52770,15,0,26426
980,Area code 980,Area codes 704 and 980,3861469,1,,Area code 980;Area codes 704 and 980,101790,24,0,329
983,Area code 983,"Area codes 303, 720, and 983",5851920,1,,"Area code 983;Area codes 303, 720, and 983",25390,7,0,372
984,Area code 984,Area codes 919 and 984,33394484,1,,Area code 984;Area codes 919 and 984,1290,5,0,300
985,Area code 985,Area code 985,4993033,1,,Area code 985,310,2,0,22707
986,Area code 986,Area codes 208 and 986,2907888,1,,Area code 986;Area codes 208 and 986,550,4,0,395
989,Area code 989,Area code 989,4993022,1,,Area code 989,390,3,0,23639


==> anc/wikipedia_demand/wiki_collect.py <==
"""Study W (02_DESIGN/wikipedia_demand_372.md): collect the public side.

For the 372 units of Study R1 (03_DATA/processed/r1_predictors.csv, frozen 14 October 2026), resolve the English
Wikipedia title "Area code {e}" through the MediaWiki API (following redirect chains), judge whether the page it reaches
is an article about the code (its title starts "Area code" or "Area codes" and names the code's three digits), try one
fixed fallback search for codes whose title is missing or reaches another page, list every article-namespace redirect to
each covered article, and read the monthly count of requests the Wikimedia Foundation classifies as human ("user") for
every title from the pageviews REST API, September 2024 to September 2026. Only free public endpoints that need no key
are used, at no more than five requests a second; no vendor interface is touched.

Writes (project layout; in the release, where the frozen table is held back, the units are read from wiki_codes.csv
beside this script and everything is written to recollected/ beside it, with a note that redirect lists and pageviews
are read live and may differ from the released files)
  03_DATA/raw/wikipedia_2026-10/resolution.jsonl      every MediaWiki response used to resolve the titles
  03_DATA/raw/wikipedia_2026-10/search_fallback.jsonl every fallback search response
  03_DATA/raw/wikipedia_2026-10/redirects.jsonl       every response listing the redirects of a covered article
  03_DATA/raw/wikipedia_2026-10/pageviews.jsonl       every pageviews response (one line per title)
  03_DATA/raw/wikipedia_2026-10/pageviews_monthly.csv title, article, month, views (0 for months without data)
  03_DATA/raw/wikipedia_2026-10/collection_log.txt    appended as the run proceeds: when, counts, what failed
  03_DATA/processed/wiki_codes.csv                    one row per code: title, page reached, coverage, vendor volume
  03_DATA/processed/wiki_groups.csv                   one row per covered article: codes, views by window, vendor demand
and prints the SHA-256 of each. In the project the predictor table must carry its frozen hash, or the script stops.

Usage: python3 wiki_collect.py
"""
import csv
import datetime as dt
import hashlib
import json
import re
import statistics
import time
import urllib.error
import urllib.parse
import urllib.request
from collections import defaultdict
from pathlib import Path

HERE = Path(__file__).resolve().parent
ROOT = HERE.parents[1]
PRED = ROOT / "03_DATA/processed/r1_predictors.csv"
FROZEN = "65c5c3cb2ca76e1e681acf4086703696b91293f4d8b7063310881da1f6e69cd4"
IN_PROJECT = PRED.is_file()
RAW = ROOT / "03_DATA/raw/wikipedia_2026-10" if IN_PROJECT else HERE / "recollected"
PROC = ROOT / "03_DATA/processed" if IN_PROJECT else HERE / "recollected"
UA = "UFI-research-paper03/1.0 (https://github.com/VenkataPagadalaGIT/ufi; vdepagadala@gmail.com) python-urllib"
MW = "https://en.wikipedia.org/w/api.php"
PV = "https://wikimedia.org/api/rest_v1/metrics/pageviews/per-article/en.wikipedia/all-access/user/{}/monthly/2024090100/2026093000"
MONTHS = [f"{y}{m:02d}" for y in (2024, 2025, 2026) for m in range(1, 13) if (2024, 9) <= (y, m) <= (2026, 9)]
PRIMARY = [m for m in MONTHS if "202410" <= m <= "202509"]          # the twelve months to the vendor exports
SHIFTED = [m for m in MONTHS if "202409" <= m <= "202508"]          # one month earlier
CLEAN6 = [m for m in PRIMARY if m <= "202502" or m >= "202509"]     # outside the Foundation's reclassified span
POST = ["202608", "202609"]                                          # the first two full months after launch
TITLE_RULE = re.compile(r"^Area codes? \d{3}")
PAUSE = 0.2  # seconds between requests: at most five per second
REQUESTS = 0


def log(msg):
    line = f"{dt.datetime.now(dt.timezone.utc).strftime('%Y-%m-%d %H:%M:%S')} UTC  {msg}"
    print(line)
    with (RAW / "collection_log.txt").open("a") as f:
        f.write(line + "\n")


def sha(p):
    return hashlib.sha256(Path(p).read_bytes()).hexdigest()


def get(url, tries=5):
    """GET with the project's User-Agent; returns (status, text). 404 is returned; other failures are retried."""
    global REQUESTS
    for i in range(tries):
        REQUESTS += 1
        try:
            with urllib.request.urlopen(urllib.request.Request(url, headers={"User-Agent": UA}), timeout=60) as r:
                body = r.read().decode("utf-8")
                time.sleep(PAUSE)
                return r.status, body
        except urllib.error.HTTPError as e:
            if e.code == 404:
                time.sleep(PAUSE)
                return 404, e.read().decode("utf-8", "replace")
            if e.code == 429 or e.code >= 500:
                time.sleep(3 * (i + 1))
                continue
            raise
        except OSError:  # URLError, timeouts, connection resets, remote disconnects
            time.sleep(3 * (i + 1))
    log(f"FAILED after {tries} tries: {url}")
    raise SystemExit(f"gave up on {url}")


def mw(params, out):
    params = dict(params, format="json")
    url = MW + "?" + urllib.parse.urlencode(params)
    status, body = get(url)
    if status != 200:
        log(f"FAILED: MediaWiki {status} for {url}")
        raise SystemExit(f"MediaWiki request failed: {status}")
    j = json.loads(body)
    out.write(json.dumps({"url": url, "status": status, "body": j}) + "\n")
    return j


def pv_title(title):
    return urllib.parse.quote(title.replace(" ", "_"), safe="")


def covers(title, code):
    return bool(TITLE_RULE.match(title)) and re.search(rf"\b{code}\b", title) is not None


RAW.mkdir(parents=True, exist_ok=True)
PROC.mkdir(parents=True, exist_ok=True)
if IN_PROJECT:
    if sha(PRED) != FROZEN:
        raise SystemExit("REFUSE: r1_predictors.csv is not the frozen table")
    units = list(csv.DictReader(PRED.open()))
    log(f"start; {len(units)} units from r1_predictors.csv (sha256 {FROZEN[:12]})")
else:
    units = list(csv.DictReader((HERE / "wiki_codes.csv").open()))
    log(f"start; {len(units)} units from the released wiki_codes.csv; redirect lists and pageviews are read live and "
        f"may differ from the released files; writing to {RAW}")
codes = [r["code"] for r in units]
assert len(codes) == 372, len(codes)

# 1. Resolve "Area code {e}" for every code, 50 titles per request, following redirect chains
norm, redir, pages, missing = {}, {}, {}, set()
with (RAW / "resolution.jsonl").open("w") as res_out:
    for i in range(0, len(codes), 50):
        q = mw({"action": "query", "titles": "|".join(f"Area code {c}" for c in codes[i:i + 50]), "redirects": 1}, res_out)["query"]
        for n in q.get("normalized", []):
            norm[n["from"]] = n["to"]
        for r in q.get("redirects", []):
            redir[r["from"]] = r["to"]
        for p in q["pages"].values():
            if "missing" in p:
                missing.add(p["title"])
            else:
                pages[p["title"]] = int(p["pageid"])


def resolve(title):
    """Follow the redirect map to its end; returns (final title, titles on the way including the start)."""
    chain, seen = [title], {title}
    while chain[-1] in redir and redir[chain[-1]] not in seen:
        chain.append(redir[chain[-1]])
        seen.add(chain[-1])
    return chain[-1], chain


code_rows, chains = [], 0
with (RAW / "search_fallback.jsonl").open("w") as sf_out:
    for r in units:
        t0 = f"Area code {r['code']}"
        t1 = norm.get(t0, t0)
        target, chain = resolve(t1)
        if len(chain) > 2:
            chains += 1
            log(f"redirect chain for {t1}: {' -> '.join(chain)}")
        pid = pages.get(target)
        note = ""
        if pid is None:
            note = "title missing"
        elif not covers(target, r["code"]):
            note = f"title reaches another page: {target}"
        if note:  # one fixed fallback: the top hit of a title search for "area code e"
            hits = mw({"action": "query", "list": "search", "srsearch": f'"area code {r["code"]}"', "srlimit": 1,
                       "srnamespace": 0}, sf_out)["query"]["search"]
            if hits and covers(hits[0]["title"], r["code"]):
                target, pid, chain = hits[0]["title"], int(hits[0]["pageid"]), [t1, hits[0]["title"]]
                note = f"search fallback after '{note}'"
            else:
                target, pid = "", None
                note = f"not covered: {note}; search fallback found {hits[0]['title'] if hits else 'nothing'}"
        code_rows.append({"code": r["code"], "title": t1, "article": target if pid else "", "article_pageid": pid or "",
                          "covered": int(pid is not None), "coverage_note": note, "chain_titles": ";".join(chain),
                          "volume": r["volume"], "n_keywords": r["n_keywords"],
                          "in_service_after_2025_10_01": r["in_service_after_2025_10_01"]})
n_uncovered = sum(1 - c["covered"] for c in code_rows)
log(f"covered {len(code_rows) - n_uncovered} of {len(code_rows)} codes; not covered {n_uncovered}; redirect chains {chains}; "
    f"{len({c['article_pageid'] for c in code_rows if c['covered']})} distinct articles; "
    f"fallback used for {sum('fallback' in c['coverage_note'] for c in code_rows)}")

# 2. Every article-namespace redirect to each covered article, plus every title on each code's own path
groups = defaultdict(lambda: {"codes": [], "titles": set()})
for c in code_rows:
    if c["covered"]:
        g = groups[c["article_pageid"]]
        g["article"] = c["article"]
        g["codes"].append(c["code"])
        g["titles"].update([c["article"], c["title"], *c["chain_titles"].split(";")])
with (RAW / "redirects.jsonl").open("w") as red_out:
    for pid, g in groups.items():
        params = {"action": "query", "prop": "redirects", "rdlimit": "max", "rdnamespace": 0, "pageids": pid}
        while True:
            j = mw(params, red_out)
            for rd in j["query"]["pages"][str(pid)].get("redirects", []):
                g["titles"].add(rd["title"])
            if "continue" in j:
                params.update(j["continue"])
            else:
                break
all_titles = sorted({t for g in groups.values() for t in g["titles"]})
log(f"{len(groups)} articles, {len(all_titles)} titles including redirects")

# 3. Monthly views of every title
views, no_data = {}, []
with (RAW / "pageviews.jsonl").open("w") as pv_out:
    for k, t in enumerate(all_titles):
        url = PV.format(pv_title(t))
        status, body = get(url)
        pv_out.write(json.dumps({"title": t, "url": url, "status": status, "body": json.loads(body) if body.startswith("{") else body}) + "\n")
        views[t] = {m: 0 for m in MONTHS}
        if status == 404:
            no_data.append(t)
            continue
        if status != 200:
            log(f"FAILED: pageviews {status} for {t!r}")
            raise SystemExit(f"pageviews request failed for {t!r}: {status}")
        for it in json.loads(body)["items"]:
            views[t][it["timestamp"][:6]] = int(it["views"])
        if (k + 1) % 100 == 0:
            log(f"  {k + 1} of {len(all_titles)} titles read")
log(f"pageviews read for {len(all_titles)} titles; {len(no_data)} titles with no data at all (404); {REQUESTS} requests in all")

# 4. Files
t2pid = {t: pid for pid, g in groups.items() for t in g["titles"]}
with (RAW / "pageviews_monthly.csv").open("w", newline="") as f:
    w = csv.writer(f)
    w.writerow(["title", "article_pageid", "month", "views"])
    for t in all_titles:
        for m in MONTHS:
            w.writerow([t, t2pid[t], m, views[t][m]])
for c in code_rows:
    c["own_title_views_primary"] = sum(views[c["title"]][m] for m in PRIMARY) if c["covered"] else ""
with (PROC / "wiki_codes.csv").open("w", newline="") as f:
    w = csv.DictWriter(f, fieldnames=list(code_rows[0]))
    w.writeheader()
    w.writerows(code_rows)
grp_rows = []
for pid, g in sorted(groups.items(), key=lambda kv: int(kv[0])):
    cs = g["codes"]
    rows = [c for c in code_rows if c["code"] in cs]
    month_tot = {m: sum(views[t][m] for t in g["titles"]) for m in MONTHS}
    prim = [month_tot[m] for m in PRIMARY]
    med = statistics.median(prim)
    grp_rows.append({
        "article_pageid": pid, "article": g["article"], "codes": ";".join(cs), "n_codes": len(cs),
        "n_redirect_titles": len(g["titles"]) - 1, "n_titles_no_data": sum(t in no_data for t in g["titles"]),
        "views_primary": sum(prim), "views_primary_article_only": sum(views[g["article"]][m] for m in PRIMARY),
        "views_primary_median_x12": round(12 * med, 1), "views_primary_max_month": max(prim),
        "views_shifted": sum(month_tot[m] for m in SHIFTED), "views_clean6": sum(month_tot[m] for m in CLEAN6),
        "views_post": sum(month_tot[m] for m in POST), "views_all_months": sum(month_tot.values()),
        "dem": sum(int(c["volume"]) for c in rows), "n_keywords": sum(int(c["n_keywords"]) for c in rows),
        "late_codes": sum(int(c["in_service_after_2025_10_01"]) for c in rows),
        "zero_keyword_codes": sum(int(c["n_keywords"]) == 0 for c in rows)})
with (PROC / "wiki_groups.csv").open("w", newline="") as f:
    w = csv.DictWriter(f, fieldnames=list(grp_rows[0]))
    w.writeheader()
    w.writerows(grp_rows)
log("done")
for p in (RAW / "resolution.jsonl", RAW / "search_fallback.jsonl", RAW / "redirects.jsonl", RAW / "pageviews.jsonl",
          RAW / "pageviews_monthly.csv", RAW / "collection_log.txt", PROC / "wiki_codes.csv", PROC / "wiki_groups.csv"):
    print(f"{sha(p)}  {p.relative_to(ROOT) if IN_PROJECT else p.name}")


==> anc/wikipedia_demand/wiki_demand_analysis.py <==
"""Study W (02_DESIGN/wikipedia_demand_372.md): the analysis fixed before collection.

Reads wiki_groups.csv and wiki_codes.csv (written by wiki_collect.py) and prints every number the plan lists:
coverage (P4), the rank correlation between the vendor's summed volume and the Wikipedia request count per article (P1,
P2), the dispersion of searches per view (P3, descriptive statistics and the geometric-SD comparison), the
sensitivities, the secondary window, the descriptive extremes and the two exploratory correlations. Spearman and Kendall
from scipy; 95% percentile bootstrap intervals from 10,000 resamples of groups, seed 20261031.

Layouts: in the research project it reads 03_DATA/processed/ and refuses to run if r1_predictors.csv has left its frozen
hash; in the release it reads the two CSV files beside it (the exploratory score correlation then prints "not available").
Output: wiki_demand_analysis_output.txt and wiki_demand_headline.json beside this script.

Usage: python3 wiki_demand_analysis.py
"""
import csv
import hashlib
import json
from pathlib import Path

import numpy as np
from scipy.stats import kendalltau, spearmanr

HERE = Path(__file__).resolve().parent
ROOT = HERE.parents[1]
IN_PROJECT = (ROOT / "03_DATA/processed/wiki_groups.csv").is_file()
PROC = ROOT / "03_DATA/processed" if IN_PROJECT else HERE
PRED = ROOT / "03_DATA/processed/r1_predictors.csv"
FROZEN = "65c5c3cb2ca76e1e681acf4086703696b91293f4d8b7063310881da1f6e69cd4"
SEED, B = 20261031, 10000
M1_GSD = 3.1  # Measurement 1's geometric SD of the vendor ratio across twelve prefixes (manuscript Section 5.5)
OUT = []
HEAD = {}


def say(*a):
    s = " ".join(str(x) for x in a)
    print(s)
    OUT.append(s)


def rho(x, y):
    return float(spearmanr(x, y).statistic)


def tau(x, y):
    return float(kendalltau(x, y).statistic)


def boot(x, y, seed=SEED):
    x, y = np.asarray(x, float), np.asarray(y, float)
    rng = np.random.default_rng(seed)
    n = len(x)
    vals = []
    for _ in range(B):
        idx = rng.integers(0, n, n)
        if np.ptp(x[idx]) == 0 or np.ptp(y[idx]) == 0:
            continue
        vals.append(spearmanr(x[idx], y[idx]).statistic)
    if len(vals) < B // 2:
        return float("nan"), float("nan")
    return float(np.percentile(vals, 2.5)), float(np.percentile(vals, 97.5))


def corr_line(label, x, y, key=None):
    x, y = np.asarray(x, float), np.asarray(y, float)
    if len(x) < 3 or np.ptp(x) == 0 or np.ptp(y) == 0:
        say(f"  {label}: not computable (n = {len(x)}, or a constant series)")
        return float("nan"), float("nan"), float("nan")
    r, (lo, hi) = rho(x, y), boot(x, y)
    t = tau(x, y)
    say(f"  {label}: Spearman {r:+.3f} [{lo:+.3f}, {hi:+.3f}], Kendall {t:+.3f}, n = {len(x)}")
    if key:
        HEAD[key] = {"spearman": round(r, 3), "ci": [round(lo, 3), round(hi, 3)], "kendall": round(t, 3), "n": int(len(x))}
    return r, lo, hi


if IN_PROJECT:
    if not PRED.is_file() or hashlib.sha256(PRED.read_bytes()).hexdigest() != FROZEN:
        raise SystemExit("REFUSE: r1_predictors.csv is missing or not the frozen table")
G = list(csv.DictReader((PROC / "wiki_groups.csv").open()))
C = list(csv.DictReader((PROC / "wiki_codes.csv").open()))
INT = ("n_codes", "n_redirect_titles", "n_titles_no_data", "views_primary", "views_primary_article_only",
       "views_primary_max_month", "views_shifted", "views_clean6", "views_post", "views_all_months", "dem", "n_keywords",
       "late_codes", "zero_keyword_codes")
for g in G:
    for k in INT:
        g[k] = int(g[k])
    g["views_primary_median_x12"] = float(g["views_primary_median_x12"])
dem = np.array([g["dem"] for g in G], float)
W = np.array([g["views_primary"] for g in G], float)
Wa = np.array([g["views_primary_article_only"] for g in G], float)
K = np.array([g["n_keywords"] for g in G], float)

say("== 1. Coverage of the class (P4)")
n_unc = sum(1 - int(c["covered"]) for c in C)
say(f"  codes {len(C)}; covered by an article whose title names the code {len(C) - n_unc}; not covered {n_unc}")
for c in C:
    if not int(c["covered"]) or "fallback" in c["coverage_note"]:
        say(f"    {c['code']}: {c['coverage_note']}")
say(f"  article groups {len(G)}; codes per group: " + ", ".join(f"{k} codes x {v}" for k, v in sorted(
    {n: sum(g['n_codes'] == n for g in G) for n in {g['n_codes'] for g in G}}.items())))
say(f"  redirect titles in all {sum(g['n_redirect_titles'] for g in G)}; titles with no pageview data {sum(g['n_titles_no_data'] for g in G)}")
say(f"  groups with zero requests in the primary window {int((W == 0).sum())}; with zero vendor volume {int((dem == 0).sum())}")
p4 = bool(n_unc == 0)
say(f"  P4 (every code covered by an article that names it): {'HELD' if p4 else 'FAILED'}")
HEAD.update({"codes": len(C), "not_covered": n_unc, "groups": len(G), "p4": p4})

say("== 2. Primary: vendor summed volume against Wikipedia requests per article, October 2024 to September 2025 (P1, P2)")
r, lo, hi = corr_line("dem(g) vs W(g)", dem, W, "primary")
corr_line("K(g) keywords vs W(g)", K, W, "keywords")
p1 = bool(r > 0 and lo > 0)
p2 = bool(0.40 <= r <= 0.80)
boundary = bool(p2 and (lo < 0.40 or hi > 0.80))
against = bool(lo > 0.80)
say(f"  P1 (positive, interval excludes zero): {'HELD' if p1 else 'FAILED'}")
say(f"  P2 (point estimate between +0.40 and +0.80): {'HELD' if p2 else 'FAILED'}{' (boundary: the interval crosses an edge of the band)' if boundary else ''}")
say(f"  interval entirely above +0.80 (counts against the generality of Measurement 2's finding): {'yes' if against else 'no'}")
HEAD.update({"p1": p1, "p2": p2, "p2_boundary": boundary, "interval_above_080": against})

say("== 3. Dispersion: monthly searches per monthly request (P3)")
ok = (dem > 0) & (W > 0)
ratio = dem[ok] / (W[ok] / 12)
p10, p50, p90 = (float(v) for v in np.percentile(ratio, [10, 50, 90]))
gm, gsd = float(np.exp(np.log(ratio).mean())), float(np.exp(np.log(ratio).std(ddof=1)))
say(f"  groups used {int(ok.sum())} (excluded for a zero count: {int((~ok).sum())})")
say(f"  median {p50:.1f} searches per request; 10th percentile {p10:.1f}; 90th {p90:.1f}; ratio 90th/10th {p90 / p10:.1f} (descriptive)")
say(f"  groups above one search per request {int((ratio > 1).sum())}, below {int((ratio < 1).sum())}")
say(f"  geometric mean {gm:.1f}, geometric SD {gsd:.2f}; for comparison, the vendor volume's own geometric SD across these groups "
    f"{float(np.exp(np.log(dem[ok]).std(ddof=1))):.2f} and the requests' {float(np.exp(np.log(W[ok]).std(ddof=1))):.2f}")
p3 = bool(gsd > M1_GSD)
say(f"  P3 (geometric SD of searches per request above {M1_GSD}, Measurement 1's figure for the vendor pair): {'HELD' if p3 else 'FAILED'}")
HEAD.update({"ratio_median": round(p50, 1), "ratio_p10": round(p10, 1), "ratio_p90": round(p90, 1), "ratio_spread": round(p90 / p10, 1),
             "ratio_gm": round(gm, 1), "ratio_gsd": round(gsd, 2), "p3": p3, "ratio_n": int(ok.sum())})

say("== 4. Sensitivities")
single = np.array([g["n_codes"] == 1 for g in G])
corr_line("single-code groups only", dem[single], W[single], "single")
keep = np.array([g["late_codes"] == 0 and g["zero_keyword_codes"] == 0 for g in G])
dropped = [g for g in G if g["late_codes"] or g["zero_keyword_codes"]]
say(f"  groups dropped for containing a late or zero-keyword code: {len(dropped)} ({sum(g['n_codes'] for g in dropped)} codes): "
    + "; ".join(g["codes"].replace(";", ",") for g in dropped))
corr_line("excluding those groups", dem[keep], W[keep], "excl_late_zero")
corr_line("requests for the article title only (redirect titles dropped)", dem, Wa, "article_only")
Ws = np.array([g["views_shifted"] for g in G], float)
corr_line("window shifted one month earlier (September 2024 to August 2025)", dem, Ws, "shifted")
Wc = np.array([g["views_clean6"] for g in G], float)
corr_line("the six months outside the Foundation's reclassified span (October 2024 to February 2025, September 2025)", dem, Wc, "clean6")
Wm = np.array([g["views_primary_median_x12"] for g in G], float)
corr_line("twelve times the median month (robust to single-month spikes)", dem, Wm, "median_month")
mx = np.array([g["views_primary_max_month"] for g in G], float)
spiky = [g for g, m, md in zip(G, mx, Wm / 12) if md > 0 and m > 3 * md] + [g for g, md in zip(G, Wm) if md == 0]
say(f"  groups whose largest month exceeds three times their median month (or whose median is zero): {len(spiky)}: "
    + "; ".join(f"{g['codes'].replace(';', ',')} (max {g['views_primary_max_month']:,}, median {g['views_primary_median_x12'] / 12:,.0f})" for g in spiky[:40])
    + (" ..." if len(spiky) > 40 else ""))
HEAD["spiky_groups"] = len(spiky)

say("== 5. Secondary window: August and September 2026 (descriptive; no change is attributed to the section's launch)")
Wp = np.array([g["views_post"] for g in G], float)
corr_line("dem(g) vs requests Aug to Sep 2026", dem, Wp, "post")
say(f"  total requests, all groups: primary window {int(W.sum()):,} over 12 months ({W.sum() / 12:,.0f} a month); "
    f"Aug to Sep 2026 {int(Wp.sum()):,} over 2 months ({Wp.sum() / 2:,.0f} a month)")
corr_line("requests Oct 2024 to Sep 2025 vs requests Aug to Sep 2026 (stability of the public count)", W, Wp, "stability")

say("== 6. Descriptive extremes and redirect shares")
order_w = np.argsort(-W)
order_d = np.argsort(-dem)
fmt = lambda i: f"{G[i]['codes'].replace(';', ',')} ({G[i]['article']}): {int(W[i]):,} requests, volume {int(dem[i]):,}"
say("  highest requests: " + " | ".join(fmt(i) for i in order_w[:5]))
say("  lowest requests: " + " | ".join(fmt(i) for i in order_w[-5:]))
say("  highest volume: " + " | ".join(fmt(i) for i in order_d[:5]))
say("  lowest volume: " + " | ".join(fmt(i) for i in order_d[-5:]))
pos = W > 0
share = 1 - Wa[pos] / W[pos]
pooled = 1 - Wa.sum() / W.sum() if W.sum() else float("nan")
say(f"  share of requests arriving through redirect titles: pooled {100 * pooled:.1f}%; across the {int(pos.sum())} groups with requests, "
    f"median {100 * float(np.median(share)):.1f}%, minimum {100 * float(share.min()):.1f}%, maximum {100 * float(share.max()):.1f}%")
HEAD.update({"redirect_share_pooled": round(float(100 * pooled), 1), "redirect_share_median": round(float(100 * np.median(share)), 1)})

say("== 7. Exploratory (labelled; not tests)")
own = np.array([float(c["own_title_views_primary"]) if c["own_title_views_primary"] != "" else np.nan for c in C])
vol = np.array([float(c["volume"]) for c in C])
m = ~np.isnan(own)
corr_line("per code: volume vs requests for the code's own title 'Area code e' (inconsistent measure)", vol[m], own[m], "own_title")
if IN_PROJECT:
    pred = {r["code"]: float(r["cgs"]) for r in csv.DictReader(PRED.open())}
    cgs_g = np.array([np.mean([pred[c] for c in g["codes"].split(";")]) for g in G])
    corr_line("mean Content Gap Score of the group's codes vs W(g) (the score contains dem; not a test of the score)", cgs_g, W, "cgs")
else:
    say("  score correlation: not available (the per-code scores are not in the release)")

say("== Predictions (no adjustment for multiple comparisons; P1 is the only interval-based test)")
say(f"  P1 {'held' if p1 else 'failed'}; P2 {'held' if p2 else 'failed'}{' (boundary)' if boundary else ''}; P3 {'held' if p3 else 'failed'}; P4 {'held' if p4 else 'failed'}")
(HERE / "wiki_demand_analysis_output.txt").write_text("\n".join(OUT) + "\n")
(HERE / "wiki_demand_headline.json").write_text(json.dumps(HEAD, indent=1) + "\n")


==> anc/wikipedia_demand/wiki_demand_analysis_output.txt <==
== 1. Coverage of the class (P4)
  codes 372; covered by an article whose title names the code 372; not covered 0
  article groups 240; codes per group: 1 codes x 125, 2 codes x 102, 3 codes x 10, 4 codes x 2, 5 codes x 1
  redirect titles in all 1009; titles with no pageview data 0
  groups with zero requests in the primary window 0; with zero vendor volume 0
  P4 (every code covered by an article that names it): HELD
== 2. Primary: vendor summed volume against Wikipedia requests per article, October 2024 to September 2025 (P1, P2)
  dem(g) vs W(g): Spearman +0.446 [+0.344, +0.541], Kendall +0.303, n = 240
  K(g) keywords vs W(g): Spearman +0.541 [+0.448, +0.623], Kendall +0.374, n = 240
  P1 (positive, interval excludes zero): HELD
  P2 (point estimate between +0.40 and +0.80): HELD (boundary: the interval crosses an edge of the band)
  interval entirely above +0.80 (counts against the generality of Measurement 2's finding): no
== 3. Dispersion: monthly searches per monthly request (P3)
  groups used 240 (excluded for a zero count: 0)
  median 34.8 searches per request; 10th percentile 0.3; 90th 243.7; ratio 90th/10th 873.0 (descriptive)
  groups above one search per request 180, below 60
  geometric mean 12.5, geometric SD 14.48; for comparison, the vendor volume's own geometric SD across these groups 16.69 and the requests' 1.50
  P3 (geometric SD of searches per request above 3.1, Measurement 1's figure for the vendor pair): HELD
== 4. Sensitivities
  single-code groups only: Spearman +0.299 [+0.116, +0.457], Kendall +0.208, n = 125
  groups dropped for containing a late or zero-keyword code: 6 (14 codes): 313,679; 347,465,718,929; 518,838; 334,483; 471,662; 843,854
  excluding those groups: Spearman +0.457 [+0.350, +0.552], Kendall +0.312, n = 234
  requests for the article title only (redirect titles dropped): Spearman +0.315 [+0.201, +0.421], Kendall +0.210, n = 240
  window shifted one month earlier (September 2024 to August 2025): Spearman +0.445 [+0.343, +0.540], Kendall +0.301, n = 240
  the six months outside the Foundation's reclassified span (October 2024 to February 2025, September 2025): Spearman +0.450 [+0.345, +0.545], Kendall +0.306, n = 240
  twelve times the median month (robust to single-month spikes): Spearman +0.441 [+0.339, +0.535], Kendall +0.298, n = 240
  groups whose largest month exceeds three times their median month (or whose median is zero): 1: 327,870 (max 10,287, median 2,224)
== 5. Secondary window: August and September 2026 (descriptive; no change is attributed to the section's launch)
  dem(g) vs requests Aug to Sep 2026: Spearman +0.394 [+0.289, +0.491], Kendall +0.267, n = 240
  total requests, all groups: primary window 8,094,389 over 12 months (674,532 a month); Aug to Sep 2026 1,288,609 over 2 months (644,304 a month)
  requests Oct 2024 to Sep 2025 vs requests Aug to Sep 2026 (stability of the public count): Spearman +0.850 [+0.799, +0.890], Kendall +0.672, n = 240
== 6. Descriptive extremes and redirect shares
  highest requests: 347,465,718,929 (Area codes 718, 347, 929, and 465): 120,065 requests, volume 196,100 | 213,323,738 (Area codes 213, 323, and 738): 109,782 requests, volume 3,704,650 | 212,332,646 (Area codes 212, 646, and 332): 101,516 requests, volume 257,700 | 917 (Area code 917): 92,692 requests, volume 293,950 | 305,645,786 (Area codes 305, 786, and 645): 80,335 requests, volume 75,880
  lowest requests: 906 (Area code 906): 13,636 requests, volume 270 | 574 (Area code 574): 13,596 requests, volume 122,140 | 270,364 (Area codes 270 and 364): 12,017 requests, volume 15,310 | 878 (Area code 878): 10,774 requests, volume 880 | 308 (Area code 308): 7,989 requests, volume 330
  highest volume: 213,323,738 (Area codes 213, 323, and 738): 109,782 requests, volume 3,704,650 | 840,909 (Area codes 909 and 840): 46,789 requests, volume 1,900,740 | 341,510 (Area codes 510 and 341): 39,146 requests, volume 1,711,200 | 279,916 (Area codes 916 and 279): 29,958 requests, volume 1,612,560 | 227,240,301 (Area codes 301, 240, and 227): 45,433 requests, volume 1,578,200
  lowest volume: 276 (Area code 276): 19,771 requests, volume 100 | 641 (Area code 641): 14,575 requests, volume 100 | 207 (Area code 207): 34,481 requests, volume 70 | 586 (Area code 586): 18,372 requests, volume 50 | 435 (Area code 435): 24,063 requests, volume 50
  share of requests arriving through redirect titles: pooled 9.3%; across the 240 groups with requests, median 0.7%, minimum 0.1%, maximum 100.0%
== 7. Exploratory (labelled; not tests)
  per code: volume vs requests for the code's own title 'Area code e' (inconsistent measure): Spearman +0.000 [-0.096, +0.096], Kendall +0.010, n = 372
  mean Content Gap Score of the group's codes vs W(g) (the score contains dem; not a test of the score): Spearman +0.413 [+0.298, +0.519], Kendall +0.285, n = 240
== Predictions (no adjustment for multiple comparisons; P1 is the only interval-based test)
  P1 held; P2 held (boundary); P3 held; P4 held


==> anc/wikipedia_demand/wiki_demand_headline.json <==
{
 "codes": 372,
 "not_covered": 0,
 "groups": 240,
 "p4": true,
 "primary": {
  "spearman": 0.446,
  "ci": [
   0.344,
   0.541
  ],
  "kendall": 0.303,
  "n": 240
 },
 "keywords": {
  "spearman": 0.541,
  "ci": [
   0.448,
   0.623
  ],
  "kendall": 0.374,
  "n": 240
 },
 "p1": true,
 "p2": true,
 "p2_boundary": true,
 "interval_above_080": false,
 "ratio_median": 34.8,
 "ratio_p10": 0.3,
 "ratio_p90": 243.7,
 "ratio_spread": 873.0,
 "ratio_gm": 12.5,
 "ratio_gsd": 14.48,
 "p3": true,
 "ratio_n": 240,
 "single": {
  "spearman": 0.299,
  "ci": [
   0.116,
   0.457
  ],
  "kendall": 0.208,
  "n": 125
 },
 "excl_late_zero": {
  "spearman": 0.457,
  "ci": [
   0.35,
   0.552
  ],
  "kendall": 0.312,
  "n": 234
 },
 "article_only": {
  "spearman": 0.315,
  "ci": [
   0.201,
   0.421
  ],
  "kendall": 0.21,
  "n": 240
 },
 "shifted": {
  "spearman": 0.445,
  "ci": [
   0.343,
   0.54
  ],
  "kendall": 0.301,
  "n": 240
 },
 "clean6": {
  "spearman": 0.45,
  "ci": [
   0.345,
   0.545
  ],
  "kendall": 0.306,
  "n": 240
 },
 "median_month": {
  "spearman": 0.441,
  "ci": [
   0.339,
   0.535
  ],
  "kendall": 0.298,
  "n": 240
 },
 "spiky_groups": 1,
 "post": {
  "spearman": 0.394,
  "ci": [
   0.289,
   0.491
  ],
  "kendall": 0.267,
  "n": 240
 },
 "stability": {
  "spearman": 0.85,
  "ci": [
   0.799,
   0.89
  ],
  "kendall": 0.672,
  "n": 240
 },
 "redirect_share_pooled": 9.3,
 "redirect_share_median": 0.7,
 "own_title": {
  "spearman": 0.0,
  "ci": [
   -0.096,
   0.096
  ],
  "kendall": 0.01,
  "n": 372
 },
 "cgs": {
  "spearman": 0.413,
  "ci": [
   0.298,
   0.519
  ],
  "kendall": 0.285,
  "n": 240
 }
}


==> anc/wikipedia_demand/wiki_demand_supplement.py <==
"""Study W: descriptive figures quoted in manuscript Section 6.2 that the stamped analysis script does not print. Written
after the data were read, on 3 November 2026, so it is not part of the plan; wiki_demand_analysis.py is left exactly as
stamped. Reads wiki_groups.csv and, for the renamed articles, pageviews_monthly.csv (project or release layout).
Usage: python3 wiki_demand_supplement.py"""
import csv
import math
import statistics
from pathlib import Path

import numpy as np
from scipy.stats import rankdata, spearmanr

HERE = Path(__file__).resolve().parent
ROOT = HERE.parents[1]
IN_PROJECT = (ROOT / "03_DATA/processed/wiki_groups.csv").is_file()
GROUPS = ROOT / "03_DATA/processed/wiki_groups.csv" if IN_PROJECT else HERE / "wiki_groups.csv"
MONTHLY = ROOT / "03_DATA/raw/wikipedia_2026-10/pageviews_monthly.csv" if IN_PROJECT else HERE / "pageviews_monthly.csv"
G = list(csv.DictReader(GROUPS.open()))
OUT = []


def say(s):
    print(s)
    OUT.append(s)


W = [int(g["views_primary"]) for g in G]
dem = [int(g["dem"]) for g in G]
say(f"articles {len(G)}; about one code {sum(g['n_codes'] == '1' for g in G)}, two {sum(g['n_codes'] == '2' for g in G)}, three to five {sum(int(g['n_codes']) >= 3 for g in G)}")
say(f"requests in the primary window: minimum {min(W):,}, maximum {max(W):,}; between 15,000 and 50,000: {sum(15000 <= w <= 50000 for w in W)} of {len(W)} ({100 * sum(15000 <= w <= 50000 for w in W) / len(W):.1f}%)")
say(f"vendor summed volume: minimum {min(dem):,}, maximum {max(dem):,}")
say("exact correlations with the vendor's summed volume, to five decimals (the paper rounds these, not the three-decimal print):")
for k, lab in (("views_primary", "primary"), ("views_shifted", "shifted window"), ("views_clean6", "six months outside the reclassified span"),
               ("views_primary_median_x12", "median month"), ("views_primary_article_only", "article title only"), ("views_post", "Aug to Sep 2026")):
    say(f"  {lab}: {spearmanr(dem, [float(g[k]) for g in G]).statistic:+.5f}")
s1 = [g for g in G if g["n_codes"] == "1"]
say(f"  single-code articles: {spearmanr([int(g['dem']) for g in s1], [int(g['views_primary']) for g in s1]).statistic:+.5f}")
ld, lw = [math.log(x) for x in dem], [math.log(x) for x in W]
sd, sw = statistics.stdev(ld), statistics.stdev(lw)
say(f"P3 floor: geometric SDs {math.exp(sd):.2f} (volume) and {math.exp(sw):.2f} (requests); the ratio's geometric SD cannot fall below {math.exp(abs(sd - sw)):.1f} at any correlation; log-log Pearson {statistics.correlation(ld, lw):+.2f}")
K = [int(g["n_keywords"]) for g in G]
lk = [math.log(x) for x in K]
per = [d / k for d, k in zip(dem, K)]
say(f"summed volume and matched keyword count: Spearman {spearmanr(dem, K).statistic:+.3f}; log-log Pearson squared {statistics.correlation(ld, lk) ** 2:.3f}; "
    f"volume per keyword: median {statistics.median(per):,.0f}, geometric SD {math.exp(statistics.stdev(math.log(x) for x in per)):.2f}")
rd, rk, rw = rankdata(dem), rankdata(K), rankdata(W)


def partial(i):
    def res(y, x):
        return y - np.polyval(np.polyfit(x, y, 1), x)
    return float(np.corrcoef(res(rd[i], rk[i]), res(rw[i], rk[i]))[0, 1])


nprng = np.random.default_rng(20261103)
draws = [partial(nprng.integers(0, len(G), len(G))) for _ in range(5000)]
say(f"partial rank correlation of volume and requests given the matched keyword count (post hoc): {partial(np.arange(len(G))):+.3f}, percentile bootstrap 95% {np.percentile(draws, 2.5):+.3f} to {np.percentile(draws, 97.5):+.3f}; keyword count and requests alone: {spearmanr(K, W).statistic:+.3f}")
spike = max(G, key=lambda g: int(g["views_primary_max_month"]) / (float(g["views_primary_median_x12"]) / 12))
say(f"largest month against median month: {spike['codes'].replace(';', ',')}: {int(spike['views_primary_max_month']):,} against {float(spike['views_primary_median_x12']) / 12:,.0f}, {int(spike['views_primary_max_month']) / (float(spike['views_primary_median_x12']) / 12):.1f} times")
first = {}
for r in csv.DictReader(MONTHLY.open()):
    if int(r["views"]) > 0:
        first[r["title"]] = min(first.get(r["title"], "999999"), r["month"])
late = [(g["codes"].replace(";", ","), g["article"], first.get(g["article"], "none")) for g in G if first.get(g["article"], "999999") > "202409"]
say(f"articles whose current title has requests only from a later month than September 2024: {len(late)}; earliest such month {min(x[2] for x in late)}")
for x in late:
    say(f"  {x[0]}: {x[1]}: first month {x[2]}")
codes_late = {x[0] for x in late}
keep = [g for g in G if g["codes"].replace(";", ",") not in codes_late]
for k, lab in (("views_primary", "all titles"), ("views_primary_article_only", "article title only")):
    say(f"without those {len(late)} articles (n = {len(keep)}), {lab}: {spearmanr([int(g['dem']) for g in keep], [int(g[k]) for g in keep]).statistic:+.5f}")
shares = sorted(1 - int(g["views_primary_article_only"]) / int(g["views_primary"]) for g in G if g["codes"].replace(";", ",") in codes_late)
say(f"share of requests through redirect titles among those {len(late)} articles: " + ", ".join(f"{100 * x:.0f}%" for x in shares))
(HERE / "wiki_demand_supplement_output.txt").write_text("\n".join(OUT) + "\n")


==> anc/wikipedia_demand/wiki_demand_supplement_output.txt <==
articles 240; about one code 125, two 102, three to five 13
requests in the primary window: minimum 7,989, maximum 120,065; between 15,000 and 50,000: 210 of 240 (87.5%)
vendor summed volume: minimum 50, maximum 3,704,650
exact correlations with the vendor's summed volume, to five decimals (the paper rounds these, not the three-decimal print):
  primary: +0.44598
  shifted window: +0.44511
  six months outside the reclassified span: +0.45001
  median month: +0.44109
  article title only: +0.31498
  Aug to Sep 2026: +0.39423
  single-code articles: +0.29919
P3 floor: geometric SDs 16.69 (volume) and 1.50 (requests); the ratio's geometric SD cannot fall below 11.1 at any correlation; log-log Pearson +0.41
summed volume and matched keyword count: Spearman +0.905; log-log Pearson squared 0.771; volume per keyword: median 5,508, geometric SD 6.97
partial rank correlation of volume and requests given the matched keyword count (post hoc): -0.122, percentile bootstrap 95% -0.240 to +0.002; keyword count and requests alone: +0.541
largest month against median month: 327,870: 10,287 against 2,224, 4.6 times
articles whose current title has requests only from a later month than September 2024: 10; earliest such month 202501
  313,679: Area codes 313 and 679: first month 202511
  347,465,718,929: Area codes 718, 347, 929, and 465: first month 202502
  357,559: Area codes 559 and 357: first month 202503
  530,837: Area codes 530 and 837: first month 202501
  334,483: Area codes 334 and 483: first month 202602
  318,457: Area codes 318 and 457: first month 202509
  281,346,621,713,832: Area codes 713, 281, 832, 346, and 621: first month 202501
  471,662: Area codes 662 and 471: first month 202601
  748,970: Area codes 970 and 748: first month 202505
  423,729: Area codes 423 and 729: first month 202509
without those 10 articles (n = 230), all titles: +0.43366
without those 10 articles (n = 230), article title only: +0.36572
share of requests through redirect titles among those 10 articles: 44%, 49%, 67%, 83%, 94%, 99%, 100%, 100%, 100%, 100%


==> anc/wikipedia_demand/wiki_groups.csv <==
article_pageid,article,codes,n_codes,n_redirect_titles,n_titles_no_data,views_primary,views_primary_article_only,views_primary_median_x12,views_primary_max_month,views_shifted,views_clean6,views_post,views_all_months,dem,n_keywords,late_codes,zero_keyword_codes
680133,Area codes 716 and 624,624;716,2,5,0,30227,26974,29916.0,3041,30575,16038,4170,57389,12820,14,0,0
728651,Area codes 314 and 557,314;557,2,6,0,33173,30391,32142.0,3942,31798,15871,6855,71658,425570,43,0,0
783787,Area codes 201 and 551,201;551,2,8,0,51144,45995,51648.0,4812,51948,25606,8495,102870,216570,17,0,0
784720,Area codes 850 and 448,448;850,2,5,0,39492,37635,38208.0,4506,40291,17656,5864,78511,1009500,54,0,0
785443,Area codes 315 and 680,315;680,2,5,0,50885,48376,50016.0,5262,51342,26306,6095,95945,670370,63,0,0
932862,"Area codes 213, 323, and 738",213;323;738,3,9,0,109782,78841,101880.0,15160,118362,63575,11843,213513,3704650,135,0,0
932904,Area codes 916 and 279,279;916,2,7,0,29958,26482,29832.0,2837,29602,15111,5311,60413,1612560,68,0,0
932914,Area codes 415 and 628,415;628,2,7,0,54147,49553,53016.0,5448,54661,28588,8029,104485,328530,28,0,0
943821,Area codes 760 and 442,442;760,2,6,0,77004,65104,70452.0,10569,79591,43822,10980,140974,709350,51,0,0
980900,Area codes 954 and 754,754;954,2,7,0,29981,28094,29856.0,2863,29319,14581,5161,61243,66160,19,0,0
999642,Area codes 508 and 774,508;774,2,6,0,37125,34623,35760.0,3908,36526,19075,6994,75190,187200,23,0,0
1054905,Area codes 805 and 820,805;820,2,5,0,46878,38919,47646.0,4681,48306,24436,7723,93407,541470,64,0,0
1054938,Area code 650,650,1,1,0,46667,46591,43974.0,5568,46771,22654,6933,89809,10120,9,0,0
1125338,Area codes 561 and 728,561;728,2,5,0,39061,36470,37854.0,4081,39587,21309,5600,75986,1011560,61,0,0
1167053,Area code 585,585,1,1,0,45713,45666,41982.0,6156,44745,26623,6744,86183,370980,14,0,0
1180890,Area code 914,914,1,1,0,42509,42428,42882.0,4411,43224,22409,5970,79378,126600,11,0,0
1326973,Area code 941,941,1,1,0,29573,29542,29718.0,2917,29677,13939,5212,60581,1300,6,0,0
1362205,Area codes 920 and 274,274;920,2,4,0,28996,21633,26070.0,3925,29213,16669,2989,49216,196780,31,0,0
1366886,Area code 251,251,1,1,0,33725,33696,33762.0,3508,33484,16196,5268,65566,2010,13,0,0
1366891,Area code 252,252,1,1,0,34952,34900,33972.0,3652,34576,16927,6498,74512,15330,14,0,0
1380796,"Area codes 212, 646, and 332",212;332;646,3,12,0,101516,93199,98706.0,10104,101652,52560,13507,204832,257700,60,0,0
1394270,Area code 701,701,1,4,0,19268,19143,18306.0,2248,19879,10094,3588,39067,58690,13,0,0
1398005,Area codes 702 and 725,702;725,2,7,0,42474,40652,42450.0,3888,42978,21558,5700,82394,8400,15,0,0
1398008,Area code 775,775,1,1,0,24538,24510,24030.0,2512,24687,12399,4797,50795,10870,5,0,0
1412644,Area codes 310 and 424,310;424,2,7,0,66753,64137,61122.0,7023,68284,37290,8166,124758,36910,33,0,0
1417617,Area code 352,352,1,1,0,26179,26126,25932.0,2540,26905,12399,4379,52384,136910,13,0,0
1521974,Area code 612,612,1,2,0,32652,32578,33018.0,3158,33173,16206,5132,66231,5550,9,0,0
1522217,Area code 218,218,1,1,0,31256,31222,31392.0,3061,31695,15647,4031,59401,306510,11,0,0
1522296,Area codes 507 and 924,507;924,2,4,0,23015,20641,21234.0,3804,26403,12533,2936,46278,397400,34,0,0
1522343,Area code 320,320,1,1,0,22650,22608,22428.0,2457,23035,12493,3100,43180,570,2,0,0
1522412,Area code 651,651,1,1,0,15599,15562,15330.0,1531,15494,7313,3305,34767,1250,5,0,0
1522463,Area code 763,763,1,1,0,20604,20570,19482.0,2262,20102,9687,3558,44357,84870,10,0,0
1522476,Area code 952,952,1,1,0,16417,16378,16062.0,1730,16272,7580,2865,32246,51850,6,0,0
1597327,Area codes 714 and 657,657;714,2,6,0,48209,41928,49068.0,4787,48963,25545,6076,89046,704890,50,0,0
1619909,Area code 564,564,1,1,0,18441,18397,14988.0,3412,17822,7169,3319,39861,91580,15,0,0
1627561,Area code 312,312,1,3,0,39433,39322,40224.0,3953,39521,20064,6912,82542,164970,22,0,0
1649238,Area codes 313 and 679,313;679,2,7,0,38285,0,34968.0,4879,39597,20167,4677,72223,236750,23,1,0
1695305,Area codes 407 and 689,407;689,2,5,0,38295,36261,36762.0,4089,38596,17771,5901,76420,297000,31,0,0
1698789,Area code 917,917,1,3,0,92692,92550,88842.0,9995,92712,45517,12564,180706,293950,31,0,0
1757515,Area codes 614 and 380,380;614,2,6,0,27172,25429,27114.0,2481,27010,13674,5959,58150,280850,24,0,0
1757543,Area codes 740 and 220,220;740,2,5,0,37229,32069,37620.0,3592,37251,17586,6518,74197,181110,26,0,0
1781842,Area codes 630 and 331,331;630,2,6,0,37881,36841,38052.0,3572,37174,18237,6492,77400,184360,42,0,0
1783263,Area codes 909 and 840,840;909,2,7,0,46789,38788,45354.0,4882,47508,25087,7321,90783,1900740,89,0,0
1783578,Area code 949,949,1,1,0,43397,43182,40884.0,5681,45273,23927,6823,82766,4430,18,0,0
1783715,Area code 808,808,1,6,0,36967,36719,36450.0,3981,37690,18280,6032,74018,185300,11,0,0
1783730,Area codes 619 and 858,619;858,2,8,0,45802,41704,45642.0,4895,45164,25080,6307,89656,935340,77,0,0
1826900,Area codes 541 and 458,458;541,2,8,0,31772,29807,31644.0,2970,31937,15461,5156,64475,1620,13,0,0
1832288,Area code 414,414,1,2,0,22911,22847,22650.0,2221,23721,11541,3633,48080,10260,16,0,0
1832843,Area code 262,262,1,2,0,31806,31751,31500.0,2992,31730,15994,4037,60740,142910,20,0,0
1836716,Area codes 516 and 363,363;516,2,5,0,41073,38323,38082.0,4858,41213,22976,6775,78680,1010350,45,0,0
1867451,Area codes 708 and 464,464;708,2,5,0,28519,25774,28392.0,2730,28184,14322,5883,62890,787380,44,0,0
1882576,Area code 321,321,1,1,0,30904,30866,30036.0,3204,30310,15714,5497,66806,248560,21,0,0
1957288,"Area codes 718, 347, 929, and 465",347;465;718;929,4,14,0,120065,8,118290.0,12703,119703,51939,13279,225289,196100,33,1,1
1966721,"Area codes 305, 786, and 645",305;645;786,3,12,0,80335,70806,80436.0,7591,81108,40535,10989,156494,75880,27,0,0
1966829,Area code 404,404,1,4,0,55835,55721,57342.0,5331,55341,26637,7547,107670,573340,36,0,0
1982945,Area code 562,562,1,1,0,42846,42608,42462.0,4509,45026,22460,5659,81001,7340,11,0,0
2000662,Area codes 804 and 686,686;804,2,6,0,31663,27263,31788.0,3356,31875,14337,6756,67825,366920,38,0,0
2122713,Area codes 706 and 762,706;762,2,5,0,32122,30048,30054.0,3622,32297,14310,6837,74797,44200,15,0,0
2125611,Area code 907,907,1,4,0,25713,25517,25224.0,3785,24346,13017,3703,48305,117530,25,0,0
2170013,Area codes 202 and 771,202;771,2,15,0,55657,51123,53922.0,5743,57603,28650,12077,114064,1466010,116,0,0
2267109,Area codes 757 and 948,757;948,2,5,0,26956,25311,25692.0,2842,26168,12772,6183,61451,582740,80,0,0
2271149,Area codes 559 and 357,357;559,2,3,0,46262,15151,43212.0,5449,48689,25705,4911,82199,322930,42,0,0
2307557,Area codes 781 and 339,339;781,2,6,0,26327,24730,25644.0,3190,26434,14416,5219,55174,950,9,0,0
2360765,Area codes 847 and 224,224;847,2,8,0,40381,38388,40212.0,3652,39995,19631,6768,80088,640430,48,0,0
2438785,Area code 626,626,1,1,0,79056,78741,76290.0,10645,83494,45476,6594,125597,36210,20,0,0
2456015,Area codes 518 and 838,518;838,2,6,0,42733,39879,38130.0,5444,43375,22947,5583,76688,850,5,0,1
2467442,Area codes 402 and 531,402;531,2,5,0,19830,17868,19662.0,1857,19884,9955,3544,38889,78850,17,0,0
2467511,Area code 308,308,1,1,0,7989,7957,7902.0,786,7953,4074,1610,17009,330,3,0,0
2482288,Area codes 608 and 353,353;608,2,5,0,31165,29052,31986.0,3242,30486,14167,4130,63125,187480,26,0,0
2482329,Area codes 715 and 534,534;715,2,5,0,15832,14965,15492.0,1542,15535,7807,2535,32675,109080,14,0,0
2525193,Area codes 203 and 475,203;475,2,6,0,30200,28034,29424.0,3001,29729,15222,4960,61683,279800,25,0,0
2673894,Area codes 813 and 656,656;813,2,5,0,38264,36118,37026.0,4002,38711,19567,7267,78392,634350,59,0,0
2722144,Area codes 812 and 930,812;930,2,5,0,26099,24704,25224.0,2575,26273,12852,4620,54741,75400,23,0,0
2907739,Area code 928,928,1,2,0,36380,36242,33996.0,4213,35551,19406,6789,72823,610,6,0,0
2907848,Area code 435,435,1,1,0,24063,24007,23130.0,2769,24257,10782,3796,47126,50,1,0,0
2907888,Area codes 208 and 986,208;986,2,8,0,34714,32596,34308.0,3236,35368,17634,5415,68875,1430,9,0,0
2908009,Area codes 801 and 385,385;801,2,9,0,29081,27565,28428.0,2871,29429,14322,5031,59658,161610,21,0,0
2945354,Area code 239,239,1,2,0,53778,53716,50556.0,7413,53667,24167,7530,103418,1710,7,0,0
2955336,Area code 434,434,1,1,0,23344,23289,23076.0,2443,23663,11272,4252,50157,5300,9,0,0
3020316,Area code 413,413,1,1,0,29316,29270,27234.0,3420,29707,16169,4880,56439,1930,9,0,0
3098584,Area codes 615 and 629,615;629,2,8,0,25449,23753,24840.0,2564,25058,11777,5040,54062,422500,29,0,0
3205329,Area code 863,863,1,1,0,32464,32431,30792.0,3501,32203,14788,3604,60001,1750,14,0,0
3216396,Area code 386,386,1,1,0,32016,31966,30150.0,4172,32666,13841,5245,62699,253480,17,0,0
3311922,Area codes 540 and 826,540;826,2,5,0,36065,31018,37086.0,3666,36204,16899,5679,71218,340140,45,0,0
3388465,Area code 276,276,1,1,0,19771,19745,18114.0,2764,20434,10782,3776,37871,100,2,0,0
3389194,Area codes 910 and 472,472;910,2,5,0,23957,22209,23490.0,2519,23308,11196,4209,50083,630280,42,0,0
3448797,Area code 951,951,1,1,0,53491,53421,50082.0,6890,53586,28382,7256,94039,186590,15,0,0
3514307,Area code 727,727,1,2,0,27688,27624,24990.0,3894,27874,13376,6006,57069,13690,8,0,0
3613182,Area code 661,661,1,1,0,35379,35313,32328.0,4180,38148,20114,5326,71086,2750,8,0,0
3664399,Area codes 717 and 223,223;717,2,9,0,43344,37712,43338.0,4368,43876,20845,8307,90725,8880,16,0,0
3694888,Area code 302,302,1,4,0,39382,39238,40452.0,3928,39845,19786,7939,81999,2280,7,0,0
3861469,Area codes 704 and 980,704;980,2,7,0,41659,39774,41868.0,4183,40659,19806,5342,81340,213430,32,0,0
3866765,Area code 908,908,1,1,0,30007,29946,27930.0,3186,30624,15034,6168,63067,1100,6,0,0
3890572,Area code 906,906,1,2,0,13636,13571,13746.0,1583,13700,6315,2359,27686,270,3,0,0
3901420,Area codes 617 and 857,617;857,2,8,0,50422,48172,48420.0,5395,51092,26371,7258,96694,2120,13,0,0
4041519,"Area codes 602, 480, and 623",480;602;623,3,11,0,40725,35602,41184.0,4014,40465,20959,6400,82136,747300,71,0,0
4041792,Area code 520,520,1,2,0,34595,34491,34722.0,3522,34765,16556,5983,70451,1260,7,0,0
4058470,Area codes 631 and 934,631;934,2,6,0,36844,34064,36078.0,4235,37806,18247,5593,72084,694370,37,0,0
4102134,Area code 770,770,1,1,0,39698,39648,35562.0,5094,40069,16881,5445,74911,506860,27,0,0
4102185,"Area codes 678, 470, and 943",470;678;943,3,11,0,50897,48568,50076.0,5086,50708,24160,10552,108991,794300,91,0,0
4196340,Area code 925,925,1,2,0,45565,45477,47436.0,4797,47072,24228,7459,88875,238190,18,0,0
4218013,Area code 616,616,1,2,0,24958,24904,23940.0,2955,24169,12610,4367,52441,580,3,0,0
4231528,Area codes 209 and 350,209;350,2,5,0,47056,38109,45126.0,5548,47906,26141,6550,87810,819770,99,0,0
4231704,Area codes 408 and 669,408;669,2,6,0,43797,41297,41850.0,4793,44067,24593,5780,83232,4900,17,0,0
4231772,Area codes 510 and 341,341;510,2,7,0,39146,37513,39594.0,3832,39521,20659,7044,80059,1711200,86,0,0
4232268,Area codes 530 and 837,530;837,2,4,0,50482,25809,48030.0,5636,52509,28190,5458,92168,850790,79,0,0
4232545,Area codes 707 and 369,369;707,2,6,0,34348,27212,34692.0,4050,34516,18424,6134,70653,1205210,62,0,0
4232727,Area code 831,831,1,1,0,29491,29436,28404.0,3197,30642,17123,4317,63365,61760,9,0,0
4235109,Area codes 304 and 681,304;681,2,9,0,32528,29955,32106.0,3173,32652,16471,6379,68298,37620,26,0,0
4239815,Area code 269,269,1,1,0,22066,22028,22008.0,2138,21754,10365,3732,46277,149830,10,0,0
4267805,"Area codes 610, 484, and 835",484;610;835,3,12,0,46508,44310,46584.0,4731,45523,22185,7583,98310,943840,76,0,0
4268223,Area codes 570 and 272,272;570,2,9,0,28734,23275,27420.0,3133,29469,14387,5661,59218,5770,6,0,0
4268269,"Area codes 215, 267, and 445",215;267;445,3,13,0,48051,45747,48600.0,4573,48023,24170,7838,96645,183210,37,0,0
4268530,"Area codes 301, 240, and 227",227;240;301,3,11,0,45433,40532,45906.0,4550,45310,21665,8126,94520,1578200,105,0,0
4269010,"Area codes 410, 443, and 667",410;443;667,3,14,0,54706,51341,57564.0,5866,53425,23890,8869,111383,13310,28,0,0
4269216,Area codes 814 and 582,582;814,2,9,0,31465,26513,30870.0,3442,31944,15866,5028,62974,294960,36,0,0
4287043,Area code 607,607,1,1,0,40364,40304,38940.0,6293,40407,22620,5393,78606,260,1,0,0
4293168,Area codes 845 and 329,329;845,2,4,0,48654,45100,51654.0,5098,47863,23485,6357,92740,697300,30,0,0
4361998,Area codes 205 and 659,205;659,2,6,0,44049,41776,43956.0,4801,46314,21570,5070,83847,890080,77,0,0
4377511,Area codes 978 and 351,351;978,2,7,0,24519,22673,22776.0,2910,24264,13802,5519,51285,136230,13,0,0
4397671,Area codes 217 and 447,217;447,2,6,0,32498,29810,30432.0,3659,31139,14908,6034,68989,801660,45,0,0
4411407,Area code 603,603,1,4,0,29004,28874,28590.0,2883,28776,13994,5558,58112,110,1,0,0
4411600,Area code 207,207,1,5,0,34481,34302,35706.0,3332,34496,16290,6608,71748,70,1,0,0
4440394,Area code 412,412,1,3,0,20464,20393,20142.0,2362,20751,11479,4993,48830,200870,24,0,0
4529481,Area code 505,505,1,3,0,23096,23006,21504.0,2438,22420,10831,4771,52102,5180,13,0,0
4543422,Area code 206,206,1,3,0,74498,74413,75738.0,7247,76722,37932,11510,141388,572570,44,0,0
4543428,Area codes 210 and 726,210;726,2,7,0,46539,43754,44358.0,5269,47165,24421,5536,91131,997940,44,0,0
4546305,Area codes 334 and 483,334;483,2,3,0,24591,0,23538.0,3366,22939,11586,3234,53229,373100,18,1,0
4567920,Area codes 318 and 457,318;457,2,4,0,29931,245,30234.0,2973,30080,15373,4812,59713,251660,36,0,0
4588058,Area code 802,802,1,4,0,24249,24146,22986.0,2430,24428,11287,4073,46103,1890,8,0,0
4606627,"Area codes 214, 469, 972, and 945",214;469;945;972,4,16,0,59381,54429,58092.0,5593,58690,28387,8692,114316,1163610,124,0,0
4612018,Area codes 419 and 567,419;567,2,7,0,34626,32727,34440.0,3241,34304,15969,5164,69969,1230,11,0,0
4616658,"Area codes 713, 281, 832, 346, and 621",281;346;621;713;832,5,23,0,75657,42159,72312.0,7875,75026,37893,10737,147542,1332900,159,0,0
4621336,Area code 830,830,1,1,0,25047,25020,25542.0,2602,25271,11922,4291,51464,2530,8,0,0
4621518,Area code 915,915,1,1,0,21604,21555,21276.0,2167,21955,10531,3269,42880,75410,15,0,0
4623421,Area code 360,360,1,1,0,25416,25373,25260.0,2396,25509,12249,4425,52812,20240,18,0,0
4626165,Area code 432,432,1,1,0,15692,15644,15660.0,1537,16087,7966,3039,31715,104290,14,0,0
4626527,Area code 325,325,1,1,0,21782,21746,20274.0,3289,25289,11605,3298,45191,63500,13,0,0
4627553,Area code 806,806,1,3,0,25316,25259,24468.0,2637,26015,13047,3890,49084,3480,5,0,0
4632312,Area code 509,509,1,3,0,23533,23448,22986.0,2441,23143,11518,6403,55914,225290,32,0,0
4633743,Area code 940,940,1,1,0,17489,17447,17556.0,1735,17764,8752,2923,34968,99520,7,0,0
4634186,Area code 956,956,1,1,0,41479,41254,41856.0,4349,41419,21913,6381,79843,2230,9,0,0
4634980,Area code 361,361,1,1,0,14100,14046,14088.0,1438,14116,6496,2625,29926,400,3,0,0
4639361,Area code 979,979,1,1,0,26484,26426,26292.0,2745,27128,13452,4144,51197,52770,15,0,0
4640153,Area code 409,409,1,1,0,22072,22023,22656.0,2143,22449,10433,3819,45910,380,5,0,0
4640155,Area codes 512 and 737,512;737,2,8,0,36562,32179,35076.0,3717,35782,17376,5911,75550,646140,68,0,0
4655907,Area code 254,254,1,1,0,45653,45628,42138.0,5912,47293,25919,5043,80306,107400,21,0,0
4661838,Area codes 903 and 430,430;903,2,7,0,32823,27335,32742.0,3107,33091,16824,4706,63435,163900,20,0,0
4666669,Area codes 904 and 324,324;904,2,5,0,43153,39929,42132.0,4233,44171,22144,6913,90993,643940,51,0,0
4705497,Area codes 609 and 640,609;640,2,8,0,30858,28198,30036.0,2893,30506,15509,5930,64578,422660,39,0,0
4706514,Area code 660,660,1,1,0,16723,16685,16014.0,2015,15868,8249,3263,33662,170,1,0,0
4707093,Area code 712,712,1,1,0,20658,20635,19518.0,2401,20899,10644,4060,45728,800,4,0,0
4740792,Area codes 817 and 682,682;817,2,9,0,32055,28570,31056.0,3116,31378,16036,6275,68044,88540,15,0,0
4741027,Area code 936,936,1,1,0,19966,19940,19944.0,2260,19887,10379,3608,41896,2270,5,0,0
4813465,Area code 901,901,1,2,0,40054,39940,39834.0,4006,39747,18435,5788,77462,15200,12,0,0
4874945,Area codes 732 and 848,732;848,2,5,0,27480,26110,25764.0,3041,27103,14219,4896,54660,3450,13,0,0
4919963,Area code 504,504,1,2,0,35361,35297,35868.0,4838,34217,17026,7103,74547,2470,15,0,0
4993000,Area codes 973 and 862,862;973,2,6,0,26149,22845,23922.0,3208,25233,12568,4587,57111,364570,15,0,0
4993022,Area code 989,989,1,1,0,23667,23639,23724.0,2472,23852,11796,3292,46711,390,3,0,0
4993033,Area code 985,985,1,1,0,22735,22707,22128.0,2341,22887,10149,4031,46436,310,2,0,0
5005315,Area code 563,563,1,1,0,15445,15413,15432.0,1562,15435,7974,2422,30150,420,6,0,0
5005372,Area code 319,319,1,2,0,26582,26434,25368.0,2750,26488,13250,4775,54358,880,8,0,0
5005397,Area code 641,641,1,1,0,14575,14528,14718.0,1389,14530,7059,3067,30148,100,2,0,0
5049930,Area codes 601 and 769,601;769,2,5,0,30753,29613,30960.0,2968,30821,14468,5391,61926,4590,9,0,0
5063264,Area code 253,253,1,1,0,34785,34750,34374.0,3445,34075,17329,5410,69122,92620,11,0,0
5063300,Area code 425,425,1,1,0,38404,38347,36666.0,3826,39300,19313,5535,75768,980,5,0,0
5108936,Area codes 317 and 463,317;463,2,5,0,39901,38385,39264.0,4460,39869,19689,7580,83545,99050,32,0,0
5224539,Area codes 803 and 839,803;839,2,6,0,25323,24091,24300.0,2616,25185,11870,4235,51436,527180,43,0,0
5250112,Area codes 256 and 938,256;938,2,6,0,19140,17859,18930.0,1986,19041,9154,2731,38138,71010,21,0,0
5351845,Area code 517,517,1,2,0,25039,24996,24918.0,2563,25372,12408,4837,52411,60710,2,0,0
5353178,Area codes 248 and 947,248;947,2,6,0,30166,28684,30612.0,2939,30372,16059,4718,60116,198810,20,0,0
5539702,Area codes 573 and 235,235;573,2,4,0,25816,23578,22062.0,3885,25371,14708,3932,50152,179830,28,0,0
5547805,Area code 931,931,1,1,0,15733,15700,15888.0,1471,16222,7605,3444,34526,61480,8,0,0
5560739,Area code 878,878,1,1,0,10774,10757,10278.0,1248,10683,5534,2337,23507,880,7,0,0
5560800,Area code 734,734,1,1,0,28071,28035,28476.0,2730,27507,13540,5071,58596,700,5,0,0
5590928,Area code 856,856,1,2,0,24144,24098,24234.0,2357,24277,12256,4000,47870,250830,9,0,0
5695977,Area code 307,307,1,4,0,24072,23933,23550.0,2589,24357,12087,4567,47736,560,5,0,0
5757767,Area codes 860 and 959,860;959,2,5,0,23036,21652,23034.0,2317,23518,11687,4058,47175,651970,48,0,0
5771521,Area code 219,219,1,2,0,30000,29962,29448.0,3107,29656,13067,5029,60951,730,3,0,0
5788998,Area code 231,231,1,2,0,23526,23487,23250.0,2434,23633,11373,3813,46468,59200,10,0,0
5836651,Area code 586,586,1,1,0,18372,18337,18186.0,1684,18310,9016,3306,37837,50,1,0,0
5836677,Area code 810,810,1,1,0,27110,27045,26478.0,2798,26294,13051,3749,54161,850,3,0,0
5836716,Area code 401,401,1,4,0,24174,24014,23388.0,2571,24122,11976,5440,51694,10480,10,0,0
5836723,Area code 605,605,1,4,0,21867,21764,21570.0,2249,22337,11082,4462,44617,400,3,0,0
5836733,Area code 406,406,1,4,0,28565,28427,27258.0,3049,29333,14150,4971,59479,350,2,0,0
5837950,Area code 501,501,1,2,0,20498,20423,20652.0,2156,20986,10440,2693,38268,2120,10,0,0
5841972,Area code 228,228,1,1,0,20274,20245,20244.0,1907,20291,9698,3189,39826,75740,12,0,0
5842129,Area codes 513 and 283,283;513,2,7,0,30109,26893,29418.0,2824,30959,14719,6874,67848,1306690,48,0,0
5844745,Area codes 662 and 471,471;662,2,4,0,31215,0,30858.0,3444,30371,12651,3023,55776,3160,16,1,1
5848975,Area code 785,785,1,1,0,17299,17260,17274.0,1609,17103,8693,2954,35290,4460,6,0,0
5849376,Area code 620,620,1,1,0,19552,19511,19392.0,2022,19520,9311,3019,41225,2150,11,0,0
5849487,Area code 316,316,1,2,0,26511,26471,25896.0,2629,27008,13050,3834,51936,50620,5,0,0
5849594,Area code 913,913,1,1,0,23540,23498,24642.0,2422,24168,10778,2984,42290,790,4,0,0
5850113,Area code 225,225,1,1,0,37279,37253,38058.0,3499,38316,19836,4268,64380,232280,14,0,0
5850195,Area code 337,337,1,1,0,31984,31946,30408.0,3552,31424,14725,4241,59917,510,5,0,0
5851920,"Area codes 303, 720, and 983",303;720;983,3,10,0,47818,44202,45870.0,4886,47344,23562,7084,94001,1066900,78,0,0
5851967,Area code 772,772,1,1,0,21195,21153,21528.0,1911,21195,10248,4207,43959,4350,6,0,0
5851988,Area code 502,502,1,3,0,24353,24201,22716.0,2795,23966,10641,4235,49431,14520,19,0,0
5852018,Area codes 405 and 572,405;572,2,6,0,31240,29631,30960.0,3033,31178,14595,5823,63691,745270,45,0,0
5852378,Area code 719,719,1,1,0,32000,31947,32736.0,3184,32168,15815,4460,64858,3820,9,0,0
5852399,Area codes 970 and 748,748;970,2,5,0,34331,5714,34356.0,3536,35516,17465,3631,61549,340140,44,0,0
5852747,Area code 216,216,1,3,0,40294,40130,41034.0,4019,40085,20268,6444,81498,282160,16,0,0
5852850,Area code 515,515,1,2,0,23144,23093,22140.0,2324,22927,11154,3927,46861,570,4,0,0
5862521,Area codes 816 and 975,816;975,2,5,0,31047,28674,31128.0,3174,31208,15539,5434,64862,479710,26,0,0
5867226,Area codes 870 and 327,327;870,2,4,0,43041,40854,26688.0,10287,43310,30717,3443,65887,388950,31,0,0
5867237,Area code 479,479,1,1,0,22787,22607,22176.0,2433,23203,11945,2937,42437,184710,11,0,0
5877135,Area codes 309 and 861,309;861,2,6,0,25365,23414,24558.0,2608,25697,12786,4783,51743,462480,33,0,0
5877160,Area code 606,606,1,1,0,36067,36036,36720.0,5418,35949,17575,5227,65323,61330,7,0,0
5877194,Area codes 918 and 539,539;918,2,8,0,16847,15605,16788.0,1681,16664,7818,3364,35253,108760,15,0,0
5877207,Area code 912,912,1,3,0,33484,33316,31818.0,3904,33566,14386,6161,68599,1530,8,0,0
5877216,Area codes 618 and 730,618;730,2,4,0,32197,29446,31794.0,3331,32343,14919,3885,57579,478180,33,0,0
5913564,Area codes 330 and 234,234;330,2,9,0,43310,41084,43722.0,4012,43461,21789,6788,83737,203780,43,0,0
5913590,Area codes 440 and 436,436;440,2,6,0,30301,28174,28536.0,4581,30294,13440,4016,56459,772860,39,0,0
5927602,Area code 580,580,1,1,0,19930,19905,19662.0,2118,19685,9143,4013,41951,770,6,0,0
5927772,Area code 417,417,1,1,0,42921,42836,34518.0,8414,37586,21046,5452,84008,75350,11,0,0
5927851,Area code 636,636,1,1,0,23967,23934,22722.0,3562,22430,12250,3732,46979,480,2,0,0
5972761,Area codes 937 and 326,326;937,2,5,0,27283,25816,27462.0,2914,27312,12562,4328,49037,585230,44,0,0
5972898,Area code 229,229,1,1,0,49320,49277,50370.0,4775,49514,24826,7734,94229,83540,17,0,0
5972931,Area code 478,478,1,1,0,20815,20781,20694.0,2045,20896,10659,4136,44170,3330,3,0,0
5990947,Area code 828,828,1,2,0,32291,32057,32196.0,3288,31937,15261,4659,63300,560,7,0,0
6270663,Area codes 336 and 743,336;743,2,6,0,26523,24715,27372.0,2644,25912,12166,5069,59270,1064100,55,0,0
6270799,Area codes 423 and 729,423;729,2,4,0,32585,1982,32046.0,3436,32318,14927,4411,63257,257710,33,0,0
6270987,Area code 260,260,1,1,0,16180,16148,15726.0,1618,16524,8215,2979,33677,212080,22,0,0
6327726,Area code 574,574,1,1,0,13596,13566,13644.0,1505,13822,7253,2926,29001,122140,10,0,0
6327792,Area code 765,765,1,1,0,27709,27654,26556.0,2879,27409,12459,5490,55274,370,2,0,0
6391034,Area codes 270 and 364,270;364,2,5,0,12017,11147,11466.0,1239,11945,5452,2472,25809,15310,7,0,0
6391065,Area code 859,859,1,1,0,28609,28574,27006.0,3140,27790,12410,4543,57195,990,2,0,0
6391108,Area code 731,731,1,1,0,19626,19589,18672.0,2023,19749,8856,2528,37988,2440,7,0,0
6391165,Area code 865,865,1,1,0,14648,14554,12642.0,1799,14056,6103,4135,36644,590,6,0,0
6391193,Area codes 843 and 854,843;854,2,5,0,20181,19758,19572.0,2116,20129,9909,3555,43306,27670,3,0,1
6391213,Area codes 864 and 821,821;864,2,4,0,17461,16063,17346.0,1767,17663,8777,3643,37147,172010,29,0,0
6439621,Area codes 703 and 571,571;703,2,7,0,48227,43565,47412.0,4961,49072,22992,9051,101780,146280,14,0,0
6493512,Area codes 503 and 971,503;971,2,10,0,32307,30617,33054.0,3218,31865,16602,5207,68114,98390,31,0,0
9951269,Area code 575,575,1,1,0,21433,21385,21648.0,2279,21413,9620,3877,45078,250,4,0,0
10639860,Area codes 815 and 779,779;815,2,11,0,26109,24629,25488.0,2612,25243,12050,4067,53915,480,4,0,0
17714645,Area codes 818 and 747,747;818,2,7,0,41655,37105,40542.0,4106,42304,21343,8265,89191,4030,18,0,0
18504481,Area code 872,872,1,1,0,23201,23157,23364.0,2700,23329,13011,4509,46295,3590,10,0,0
30864311,Area code 773,773,1,5,0,28387,28243,26436.0,3534,27101,14401,6385,67214,23650,16,0,0
33394484,Area codes 919 and 984,919;984,2,7,0,39305,37265,38820.0,3886,39332,19203,6681,77800,21560,13,0,0
74204698,Area code 724,724,1,2,0,25817,25736,24966.0,2784,26123,12322,5024,53157,410,3,0,0


==> anc/wikipedia_demand/wikipedia_demand_372.md <==
# A public request count against a vendor's modeled volume on the 372 area codes (Study W)

Written 31 October 2026, before any pageview of the study's units had been read beyond the probes disclosed below. The commit that adds this file, and the OpenTimestamps stamp of its manifest, are the timestamp. Changes after data are read are recorded as amendments below, dated, and reported in the paper. Before the stamp, four AI reviewers (design, statistics, code and a hostile referee) read a first draft of this plan and its scripts; the forty findings their skeptics confirmed were fixed in this version, and the review record is in `08_REVIEW/`.

## Question

Measurement 1 compared two commercial platforms' modeled estimates and found no constant between them, without saying which is closer to the truth. Measurement 2 compared what people write with what a volume tool counts. Neither used an instrument that is tallied from request logs rather than estimated from a model, free, public and reproducible by anyone to the last digit. One exists for the paper's own class of entities. Every US geographic area code appears to have an English Wikipedia article, alone or shared with the codes of its overlay complex (P4 tests this), and the Wikimedia Foundation publishes, for every article, the monthly number of requests it classifies as human.

The question is instrument agreement on demand: **do a search vendor's modeled keyword volume for an area code and the public count of requests for the Wikipedia article about that code agree on which codes carry more demand, and how far apart are their magnitudes?** A positive answer makes the vendor's ranking of entities checkable against a free public count; a weak one says that two observations of interest in the same entities rank them differently, which is the framework's premise applied to a third surface. Neither instrument is independent of the other (see Threats), and no prediction is made about which is nearer the truth.

## Data

**Vendor side (fixed, frozen and stamped already).** `03_DATA/processed/r1_predictors.csv`, SHA-256 `65c5c3cb2ca76e1e681acf4086703696b91293f4d8b7063310881da1f6e69cd4`, frozen for Study R1 on 14 October 2026 and anchored in Bitcoin block 971,506. Its 372 rows are the US geographic codes in service at launch (26 July 2026), excluding the six territory codes. For each code `e` it carries `volume`, the sum of DataForSEO monthly search volume (US database, exports of 12 to 19 October 2025) over `Q_e`, the keywords containing "area code" and exactly the three digits of `e`; `n_keywords`, the size of `Q_e`; and the Content Gap Score `cgs` under the locked parameters. Four units have no matched keyword and therefore `volume` 0: 465, 471, 838 and 843. Four codes entered service after 1 October 2025 (465, 471, 483, 679); two of them are among the four above, while 483 and 679 carry 2 and 4 keywords (2,000 and 5,980 monthly searches) from queries about codes announced before they entered service. The vendor describes its figure as an average monthly rate and does not document the averaging window. No vendor figure is read for this study.

**Public side (to be collected by script after this plan is committed and stamped).**

1. *Article resolution.* For each code, the English Wikipedia title "Area code {e}" is resolved through the MediaWiki API (`action=query`, `redirects=1`), following redirect chains to their end and recording every title on the way, the page id, and whether the title is missing. A code is **covered** when the page reached is an article whose title starts "Area code" or "Area codes" and names the code's three digits. A code whose title is missing, or reaches a page that does not name it (a list, a disambiguation page, an overview), gets one fixed fallback: the top hit of a MediaWiki title search for the phrase "area code {e}" in the article namespace, judged by the same title rule; if that fails too, the code is recorded as not covered with the reason, and takes no part in the correlations. Covered codes whose pages share one page id form one **article group**. For each group's article, every redirect to it in the article namespace is listed (`prop=redirects`, `rdlimit=max`, `rdnamespace=0`, following `continue`).
2. *Requests.* For the article title, every redirect title to it and every title on each code's own resolution path, monthly counts from the Wikimedia REST API (`metrics/pageviews/per-article/en.wikipedia/all-access/user/{title}/monthly/2024090100/2026093000`, https://wikimedia.org/api/rest_v1/), agent type `user`: requests not classified by the Foundation as self-declared crawlers (`spider`) or as automated by its heuristics (`automated`). The classification rules are the Foundation's, are not public, and were revised in 2025 and reapplied to the months March to August 2025 [Wikimedia Foundation, Diff, 17 October 2025 post "New user trends on Wikipedia", https://diff.wikimedia.org/2025/10/17/new-user-trends-on-wikipedia/]. A title with no data for a month counts 0 for that month; a title the API has never seen (HTTP 404) counts 0 throughout and is recorded. All access methods are summed.
3. *Windows.* Primary: October 2024 to September 2025, the twelve calendar months before the vendor exports. Sensitivities: the same window shifted one month earlier (September 2024 to August 2025), and the six primary months outside the Foundation's reclassified span (October 2024 to February 2025, and September 2025). Secondary, descriptive only: August and September 2026, the first two full months after the section's launch.

The group's count `W(g)` is the sum of `user` requests over the primary window across the article title and every redirect title to it, so that a request arriving by any name for the article is counted once, under the article. `W_a(g)` counts the article title alone. `W_med(g)` is twelve times the median of the group's twelve monthly totals. The group's vendor demand `dem(g)` is the sum of `volume` over the codes in the group, and `K(g)` the sum of `n_keywords`.

Requests carry a descriptive User-Agent naming this project and the author's address, are made at no more than five per second, and use only public endpoints that need no key; nothing is paid for and no vendor interface is touched. The collector is `04_ANALYSIS/wikipedia_demand/wiki_collect.py`; it writes every API response it used, the per-title monthly counts and a running log to `03_DATA/raw/wikipedia_2026-10/`, and two tables to `03_DATA/processed/`: `wiki_codes.csv` (one row per code: title, page reached, coverage and its reason, vendor volume and keyword count from the frozen table, requests for the code's own title) and `wiki_groups.csv` (one row per article group: codes, requests by window, summed vendor volume). All of it is public data and is released; the per-group sums of vendor volume are derived aggregates over 5,848 keywords, and no keyword, per-keyword volume or per-code score is released.

## Predictions, written before collection

Units of analysis are article groups (one Wikipedia article each). Rank correlations are Spearman's, with Kendall's tau beside each, and 95% percentile bootstrap intervals from 10,000 resamples of groups, seed 20261031. The groups are the whole class, not a sample from it: the interval describes how much the statistic depends on which groups are included, read as if the groups were draws from a population of such entities, and is not sampling error over codes. No adjustment for multiple comparisons is made; P1 is the only interval-based test, P2 and P3 are judged on point estimates, P4 is a count, and the intervals printed for the sensitivities, the secondary window and the exploratory lines are descriptive and unadjusted.

- **P1 (direction).** The rank correlation between `dem(g)` and `W(g)` in the primary window is positive and its interval excludes zero.
- **P2 (rough agreement).** The point estimate lies between +0.40 and +0.80. The bounds are round numbers fixed before collection: +0.40 is the lowest value conventionally read as moderate agreement and +0.80 the lowest read as strong; Measurement 2's two branch-level estimates (+0.47 and +0.75) fall inside them. A value inside the band replicates Measurement 2's finding that a first-party or public reading and a tool-derived reading of the same entities agree only roughly; a value below +0.40 supports it more strongly; an interval lying entirely above +0.80 counts against its generality, because a free public count would then rank the codes nearly as the vendor does. When the point estimate is inside the band and the interval crosses an edge of it, P2 is reported as "held (boundary)". Either outcome is reported as it falls.
- **P3 (magnitude dispersion).** The geometric standard deviation across groups of monthly searches per monthly request, `dem(g)` over `W(g)/12`, exceeds 3.1, the geometric standard deviation Measurement 1 reports for the vendor ratio across twelve prefixes (Section 5.5): the two instruments disagree about magnitudes at least as much as the two vendors do. This bar is lax, and the plan says so: the vendor volumes span a log10 standard deviation of 1.14 across codes, so the ratio's geometric standard deviation stays below 3.1 only if log requests track log volume with a Pearson correlation above about 0.9 at a comparable spread. The dispersion is therefore reported chiefly for its magnitude (median, 10th and 90th percentiles and their ratio, geometric mean), and P3 is a comparison with Measurement 1's figure rather than a strong test.
- **P4 (coverage of the class).** Every one of the 372 codes is covered under the rule above: Wikipedia covers the class completely, as the section does (Section 3). Codes not covered are listed with the page their title reached, and the fallback's result.

P1 to P4 are each reported as held or failed.

## Analysis, fixed now

`04_ANALYSIS/wikipedia_demand/wiki_demand_analysis.py`, committed with this plan, prints every number below from `wiki_groups.csv` and `wiki_codes.csv`, reads the frozen `r1_predictors.csv` only for item 7 and to refuse to run if its hash has changed, and ran to completion on synthetic tables with the collector's columns before the stamp (`smoke_test.py`, kept beside it).

1. Coverage: codes covered and not covered with their reasons, fallbacks used, groups and group sizes, redirect titles, titles with no data, groups with a zero count on either side (P4).
2. Primary: Spearman and Kendall between `dem(g)` and `W(g)`, with the bootstrap interval (P1, P2, the boundary flag, and whether the interval lies entirely above +0.80); the same between `K(g)` and `W(g)`.
3. Dispersion: over the groups with both counts positive (the number excluded for a zero count is printed), the median, 10th and 90th percentiles of `dem(g) / (W(g)/12)` and their ratio, the share of groups above and below one search per request, the geometric mean and geometric standard deviation (P3), with the geometric standard deviations of `dem(g)` and of `W(g)` alone beside it.
4. Sensitivities, each reported beside the primary with its own interval: single-code groups only; excluding every article group that contains a code in service after 1 October 2025 or a code with no matched keyword (six codes; the groups dropped and their codes are printed); `W_a(g)`, the article title alone; the window shifted one month earlier; the six months outside the reclassified span; `W_med(g)`, twelve times the median month; and the list of groups whose largest month exceeds three times their median month.
5. Secondary window: the correlation between `dem(g)` and the August to September 2026 requests; the total requests of all groups in each window, per month; the correlation between the primary-window and the secondary-window requests (stability of the public count). No change in requests between the windows is attributed to the section's launch.
6. Descriptive: the five groups ranked highest and lowest by each instrument; the share of requests that arrived through redirect titles, pooled and as a distribution across groups (median, minimum, maximum).
7. Exploratory, labelled as such: Spearman between the mean `cgs` of a group's codes and `W(g)` (the score contains `dem`, so this is not a test of the score; computed only where the frozen table is present), and between each code's `volume` and the requests for its own title "Area code {e}" over the covered codes (a redirect title's requests are a per-code signal inside a shared article; the measure is inconsistent across codes and is reported for what it is).

A negative or inconclusive result is reported as such. The figure (`make_fig_wikipedia.py`; Figure 7 in the paper) shows `W(g)/12` against `dem(g)` on logarithmic axes, one marker per group, with the groups of several codes marked; groups with a zero count on either axis are drawn at that axis's edge with their own marker and counted in the legend.

## Threats stated in advance

- **Different constructs, joined by the result page.** A Wikipedia request is a visit to an encyclopedia article; a keyword search is a query, most of them, for area codes, asking where a call came from. How many searches become Wikipedia visits depends on whether the search engine answers the query in place and on which source it cites, which varies by code and over time and is not measured here; dispersion in the ratio is therefore not attributable to either instrument alone.
- **Coupled instruments.** Many article requests arrive from search engines, so `W` is partly search demand multiplied by the article's share of clicks on each code's result page. The two instruments are not independent readings of the same interest; that share varies by code with the features and competitors on the page, including this paper's own section after July 2026. The referrer split per article is not read here (the Foundation's clickstream files would give it for pairs with at least ten clicks a month).
- **Shared articles, and the structure at collection.** Overlay complexes share one article, so per-code demand is observable only at the group level; the group analysis is primary for that reason, and the per-code analyses are secondary. Groups are the article structure on the collection date, applied to a 2024 to 2025 window: a renamed article is caught, because its old title becomes a redirect, but an article split or merged between the window and collection misattributes requests, which the late-code sensitivity covers only for the four codes that entered service after October 2025.
- **Floors, spikes and bots.** Articles receive a baseline of navigational and misclassified automated requests that volume does not share, which compresses the low end of `W`; the vendor's volumes are rounded buckets, which compresses the low end of `dem`. A single month's news event, vandalism episode or crawler can add many requests to one article while the vendor's twelve-month average smooths the same kind of event; `W_med` and the spiky-group list address this. The Foundation's human/automated split uses rules that changed inside the primary window and were reapplied to March to August 2025; the six-month sensitivity addresses this.
- **Territory.** Wikipedia requests are worldwide and the per-article endpoint has no country split, so this cannot be corrected; the vendor volume is the US database. The mismatch raises `W` for codes with salience outside the US relative to codes without it, and so works against agreement at the top of the ranking.
- **Windows.** The vendor's averaging window is undocumented; the primary window takes the twelve calendar months before export, and the shifted window tests the choice.
- **Selection of `Q_e`** (inherited from Study R1): keywords for which one of three carrier domains ranked in October 2025; demand on which no carrier ranked is invisible to `dem`.
- **Article quality.** Longer or better-linked articles draw more requests for the same interest; this is not measured.
- **Title convention.** Coverage is judged from titles, so a code whose article exists under a title that does not name it would be recorded as not covered by title, and a title that reaches a page about something else is excluded rather than counted.

## Probes made before this plan was written (31 October 2026)

To confirm that the endpoints answer, the agent read, on 31 October 2026 before writing this file: monthly `user` requests for July to September 2025 of the titles "Area_code_212" (390, 408, 419) and "Area_code_646" (104, 114, and a third value cut off unread); requests for "Area codes 212, 646, and 332" for October 2024 (9,224) and November 2024 (cut off unread); the redirect resolution of five titles (646, 212, 201 and 465 redirect to shared articles; "Area code 999" is missing); and the redirect list of the article "Area codes 212, 646, and 332" (twelve redirects). No other pageview of any unit had been read. The probes give one group's level and redirect share and no spread or correlation; no threshold in P1 to P4 was set from them.

## Who did what

The plan, the scripts and the collection are the work of AI agents under the author's standing instruction to complete what can be completed without the author; the author had not read this plan when it was stamped. The paper says so.

## Amendments

(none)


==> anc/wikipedia_demand/wikipedia_demand_372_manifest.txt <==
Study W (02_DESIGN/wikipedia_demand_372.md): manifest stamped with OpenTimestamps before any pageview of the study's units was collected.
Written 2026-10-31 05:10 UTC. 03_DATA/raw/wikipedia_2026-10/ and 03_DATA/processed/wiki_*.csv did not exist at this time.

Commit: b0d58c6 (repository Research-Papers, Paper-03-user-first-intelligence).

SHA-256 of the files as committed:
d21e6b936bfbf7be4f0f7a8de99fa87183d9e6078eca51280448d1024ff67d61  02_DESIGN/wikipedia_demand_372.md
dc26d1ffa8d1fe540046d228b84d83b6f8ec2e1cd692948bebdfd0732de5d557  04_ANALYSIS/wikipedia_demand/wiki_collect.py
322e4fe9ef625b46e80416f9dcde18d51a04ee6a141456a7ab984fcdd6140d37  04_ANALYSIS/wikipedia_demand/wiki_demand_analysis.py
b03e03cc8944a2c6444c707917235c1773c170b0bb1026181c63a9d0e340195a  04_ANALYSIS/wikipedia_demand/make_fig_wikipedia.py
65c5c3cb2ca76e1e681acf4086703696b91293f4d8b7063310881da1f6e69cd4  03_DATA/processed/r1_predictors.csv

